New upper and lower bounds on covering codes K_q(n,R) for alphabets of size 5 <= q <= 21

Let K_q(n,R) denote the minimum cardinality of a q-ary code of length n with covering radius R. We improve the known bounds on K_q(n,R) in 83 cases (82 distinct cells). On the upper-bound side we give 25 improved bounds for 5<=q<=15 -- twenty-four found by search and one propagated by monotonicity -- using two complementary methods: an engineered focused local search seeded with structural constructions, and a large-neighbourhood search driven by exact full-space coverage transforms that evaluates every candidate codeword position simultaneously. These are, to our knowledge, the first improvements to any upper bound on K_q(n,R) with q >= 5 since the 2011 revision of Keri's tables; several bounds decrease by more than 20%, e.g. K_6(8,4)<=166 (previously 216) and K_8(10,5)<=1883 (previously 2461). On the lower-bound side we give 58 improved bounds for 6<=q<=21, obtained from the semidefinite programming hierarchy of Gijswijt and Polak, whose published results cover q<=5, by combining an exact-arithmetic reimplementation of the reduced program with a multiprecision solution pipeline. Every new lower bound is certified by a rational dual solution validated by a standalone exact-arithmetic checker; no floating-point computation is part of the trusted base. The same pipeline also gives strong numerical evidence of limits: on a dozen further cells the certified value of the relaxation, which the solver reports as optimal to within its working precision, lies below the best known bound, indicating that no improvement is available there at this level of the hierarchy. One cell is improved from both sides: 441<=K_6(10,4)<=2751, previously 417--2952. All codes and certificates are provided in machine-readable form together with standalone verifiers.

==> anc/K10_10_5_M5799.txt <==
0000000000
5690000000
2830153000
5478514000
8185687000
9242228000
2557889000
2083010100
2848831100
3431605100
5866778100
9225722200
9915042200
2123352200
1297803200
8651244200
2045694200
4309577200
2071489200
6133614300
8627265300
2896996300
8574957300
4648289300
6301800400
7769061400
0280665400
8458518400
3539629400
6776721500
1460255500
4199136500
3020846500
9407999500
7254730600
0152482600
7837914600
8215424600
0994386600
9319188600
6602532700
4781883700
1722475700
7416147700
1893308700
3264919700
3173173800
2802864800
6450995800
3617316800
9768566800
5326497800
1957350900
7826631900
7920442900
3638762900
8164553900
5882593900
2491277900
1145178900
6383349900
5271859900
4952910010
9623181010
9743642010
7561994010
2307045010
4405076010
6336304110
3026014110
9486324110
7454965110
1272936110
6219286110
6596201210
1911813210
3681173210
8735373210
2078734210
0161656210
4250874310
0783536310
2402427310
8747487310
8387118310
5610619310
9620550410
3905431410
1643703410
3454124410
6783995410
1879369410
5148640510
9391163510
5993554510
3118525510
1544398510
2764241610
8284852610
1330462610
4195473610
5810573610
7923085610
5156708610
0412009610
0758051710
2529061710
5615191710
9069876710
8800629710
8165000810
6877393810
8490817810
7047728810
3631248810
0536880910
2227512910
4065943910
5731745910
1682847910
3219550020
5750934020
6097155020
8431756020
4190297020
2989310120
0302642120
8052403120
6180434120
2177044120
0655339120
3226160220
8676981220
3122296220
1834617220
6333877220
7747949220
4164350320
3703221320
0599772320
1829884320
7572666320
6814402420
6216805420
5945215420
8560285420
2728726420
8818277420
1396528420
8970660520
2401501520
7663483520
4371374520
1265838520
2033879520
4735695620
8149106620
3045037620
1416458620
4025968620
2961098620
8986209620
7401119620
9388340720
2102711720
5437912720
3595848720
1244061820
9962574820
0129355820
4853685820
6940346820
6588027820
8257897820
3328132920
9467683920
1600394920
6070775920
0113707920
2525550030
7717362030
3279082030
6134933030
8606475030
6951867030
5032798030
1939770130
8491351130
4675072130
5708883130
4938227130
5525737130
2748657130
5560149130
7891032230
0110514230
9459209230
4177801330
6558511330
5624825330
6667117330
0964368330
7126298330
2314749330
2095113430
9772873430
4522387430
0977158430
4253568430
7289123530
8550693530
2887435530
9212978530
3705689530
3860321630
4549213630
1493944630
1957725630
5611977630
4886799630
0868993730
8801234730
9158585730
0911446730
8023596730
9946089730
7789190830
2293690830
1367951830
4486602830
1019304830
9104719830
1982561930
2351174930
6375405930
7838856930
7740266930
3844479930
4682120040
3051542040
7489644040
1067539040
5897010140
2605950140
3592795140
4747756140
5923081240
6654632240
9380766240
2734128240
5508338240
1753440340
8228931340
8146342340
2316663340
1637135340
1517297340
0391239340
6943951440
9895661440
6460892440
7332074440
1982607440
8694047440
0066311540
3884252540
3847813540
4820795540
8979907540
8029258540
0755899540
1450612640
7575603640
9233063640
5141104640
8359145640
4268875640
6476585640
3354652740
8936762740
6309743740
2617714740
7119524740
9970227740
6071488740
7195580840
5958162840
0876225840
6811009840
0424479840
1037422940
0506943940
5726373940
2969493940
3689906940
7243317940
0410288940
4146411050
6909321050
3224303050
9855447050
7985079050
1121590150
0801601150
1974492150
7367507150
6790618150
5060120250
9403675250
6291985250
2540506250
6084857250
4867639250
5098470350
2222021350
4049552350
1901982350
8715095350
3316728350
0689101450
5251791450
6259403450
9128933450
3157826450
3573339450
1392281550
7556082550
5632053550
0644744550
8824165550
5412846550
7603287550
8236548550
0063131650
4833192650
2928984650
7689715650
0628677650
3398959650
3271610750
1485723750
0549964750
1730385750
4104906750
2775508750
2268214850
0735884850
2379637850
7258378850
8842189850
8717730950
6516134950
9504155950
6862026950
4026269950
1513891060
5691624060
1223455060
7729807060
6056267060
8198009060
8078820160
9514880160
4285301160
2942572160
3650293160
0929535160
7369316160
5535287160
4803400260
9671760260
5772915260
1196576260
7420458260
7906850360
8130641360
0051323360
9365786360
3740177360
5688869360
4010161460
6612612460
0447092460
4500784460
7223006460
5036449460
9859010560
0363018560
6272149560
6448769560
6427330660
3004544660
1518659660
4562621760
5169262760
9297494760
1085245760
2216927760
2687688760
7782431860
0339951860
4907633860
2438143860
8501815860
5987345860
0473274960
3964515960
7314486960
4894928960
4331019960
3821273070
8354024070
1678416070
0848587070
4517408070
8963921170
9034291170
7110122170
2093365170
1056176170
7794768170
6508399170
1415020270
1505230270
2581441270
3862707270
6561758270
0484588270
2150989270
3377560370
9780212370
0274513370
9441433370
6120048370
3381431470
8641534470
3766454470
2839596470
8375397470
4048543570
5924664570
3345696570
7695327570
9659818570
7231490670
5573742670
6722123670
0807266670
7444810770
0296474770
2232035770
5059606770
8439119770
4993759770
1226789770
5557650870
9616832870
2280753870
3473786870
5304371970
5479671970
0919652970
4132865970
4257347970
9099057970
9978608970
0010908970
1549670080
0811871080
7574222080
4719723080
0968745080
3403868080
3902319080
1663920180
7145112180
9803454180
0204187180
5714597180
1340909180
8358392280
0636194280
7012635280
5247426280
8523177280
4428419280
9050111380
3919313380
6238083380
4575804380
9836505380
0872610480
4521512480
7187253480
8418066480
2180376480
5823948480
6937200580
4474531580
1081782580
6381972680
8007792680
2774017680
5996638680
9179898680
6760570780
8933821780
4364063780
2342855780
9521106780
6153737780
0047169780
3535731880
8709022880
7152354880
1032256880
1855547880
4291467880
1208458880
7630569880
3885140980
2791260980
3427081980
8597972980
6665658980
9366430090
4839541090
6825714090
2378776090
7370137090
2439398090
0321813190
5192363190
4989597190
8583468190
4711549190
7290541290
4876253290
3917774290
0340825290
0233416290
0499240390
8883071390
5465302390
5882104390
9141365390
7971996390
2955168390
5313230490
7008641490
9994892490
2426603490
1161185490
5259485490
9739336490
1427979490
4983912590
6205562590
8914753590
0798104590
1034694590
2565426590
4540036590
3737967590
8662860690
9557571690
1138671690
9046357690
6699499690
6244270790
7127821790
3670451790
3188097790
5080980890
8075202890
4672045890
2166975890
2654206890
5353529890
1858920990
5044094990
7553005990
1706016990
8922788990
9261639990
3745011001
1827921001
2833404001
0360854001
0573056001
3704918001
4531940101
3812222101
7528472101
4081733101
9588174101
8376266101
7416096101
4784429101
9087272201
2502053201
3719204201
8683636201
7443266201
4937769201
0265099201
5079110301
9854582301
5384096301
2201968301
7645378301
2567702401
9272023401
0425314401
5534814401
5989834401
8705486401
6191949401
2625280501
1087290501
5455901501
7247515501
0838328501
9338550601
5961621601
9234371601
6603273601
3157905601
2224206601
5600437601
4212647601
2700670701
7174371701
7028663701
6851155701
9747985701
8219397701
3943498701
9252839701
6973781801
1590112801
7725507801
8032047801
7716988801
8494871901
8271982901
4646335901
7399065901
1106386901
0167127901
6453011011
7671603011
5063384011
1314326011
8069339011
0798470111
1182941111
2487962111
6998037111
6893148111
7791088111
7768419111
0601070211
3409992211
5930024211
6645154211
3856418211
5540909211
1825630311
0914930311
4160772311
5243292311
0769585311
1446659311
3382870411
9074251411
3034596411
3296757411
5972067411
2347367411
7939453511
2514074511
6708835511
8452186511
9236817511
4009308511
7323899511
4251440611
8649401611
2046221611
1791325611
4324108611
6480079611
4342781711
5220503711
0981265711
9116426711
4678717711
3177539711
5782849711
9107190811
9128742811
0578905811
8205576811
2692539811
8553232911
0145053911
4510896911
9550668911
7808790021
2589615021
9435085021
6144239021
5384240121
3198581121
6680122121
6243764121
3934984121
7877351221
4099622221
2498245221
2810775221
4931538221
0887668221
2132778221
8434090321
6419731321
9812912321
9916444321
3483345321
4607076321
8052765421
1621336421
0679809421
1732019421
3808179421
5905352521
1968806521
9004866521
0016977521
6325797521
6756648521
5574703621
9867213621
0175924621
8520587621
7562468621
0774180721
3415901721
4450823721
8511054721
1395479721
0683511821
5201632821
3711193821
0226046821
7355257821
9370108821
5460070921
6142990921
4946702921
5421423921
8644623921
7189574921
5723467921
2079248921
0241520031
1040540031
2658060031
7182951031
3614163031
4927176031
9994417031
5116600131
2904303131
4138654131
8347874131
8743005131
4477598131
8228910231
2737131231
0813443231
6062436231
6741388231
8720251331
6302651331
6531862331
0224693331
5280317331
9597857331
7950600431
9503221431
3163194431
2948305431
0818796431
8365642531
3174362531
5339975531
2278509531
8287229531
1651429531
7012280631
5073332631
0776472631
8199864631
2389086631
7405818631
0551781731
1552592731
8520133731
7303574731
7266175731
3990058731
9635930831
0496223831
6579244831
5892687831
5649797831
1694814931
4207905931
4285485931
9481797931
2835788931
3022959931
6310969931
5569561041
4413432041
5095742041
0157573041
6200494041
2132606041
6432377041
9758679041
7341090141
8628853141
8232534141
9317335141
1725207141
0487680241
4299375241
8831206241
2975816241
1864989241
0037012341
7060024341
9693964341
9975195341
4470467341
7162808341
1283758341
6524410441
8694192441
4896543441
3001217441
7459729441
3238030541
1186633541
6004925541
6378687541
0959976641
2611518641
1746858641
0840759641
9899391741
7702903741
3728244741
4765464741
5313116741
2666229741
2547470841
5734821841
3058831841
2184157841
8260388841
8570419841
9349029841
0416000941
1585041941
1274754941
3217665941
8808329941
0993899941
8677450051
9656795051
9371748051
0592098051
9263359051
3270420151
6015860151
1761032151
7047882151
5986116151
0559328151
4352278151
6532493251
7626384251
3361485251
8304736251
6914579251
1167050351
3788361351
5996183351
3865264351
1170275351
9431506351
3523538351
5885652451
2018483451
6447584451
2619145451
7536445451
4063676451
0742141551
5086761551
8940973551
2097994551
2200718551
0743719551
3491669551
1464441651
7823902651
5345523651
2426855651
0602297651
7488238651
7397049651
1215251751
5737263751
0522855751
8444217751
4984937751
6879018751
9442650851
4308524851
3850616851
6129066851
1608367851
0292300951
7932111951
4823503951
4903845951
2856007951
9660999951
2326671061
7397483061
8959505061
4773316061
9497237061
7100967061
6677711161
1300551161
1845562161
0738663161
0664758161
9566859161
9921289161
8968291261
9806062261
4680865261
9142107261
7073547261
2159130361
3615205361
6258455361
5548986361
1341827361
1269240461
4576990461
9847241461
0308412461
7790033461
5917328461
9784578461
0652372561
3527743561
1209134561
4524055561
2280886561
4461107561
8616719561
6082604661
3838035661
5746896661
8499798661
7030149661
4841999661
2133720761
0044612761
3472356761
2099451861
4209071861
1232882861
6183883861
4411344861
3783927861
4555169861
0021379861
6961510961
8885774961
7476536961
1419428961
5150641071
5392202071
3701122071
1906504071
8738958071
8884169071
5257014171
7535546171
0093697171
2401149171
3380901271
9154393271
0592174271
0926735271
1540795271
7631229271
5016559271
1156669271
0306191371
7218723371
6869843371
8508605371
4181715371
2044756371
2745469371
9483100471
4153231471
6266962471
2221892471
4695464471
1975756471
9664977471
5788728471
4697000571
9709380571
7991256571
2463157571
3149208571
8115312671
2329533671
8027185671
1674695671
5871887671
9825820771
6488652771
9542926771
0109447771
8967048771
1028078771
3465100871
5498912871
2912263871
0870434871
9745845871
6637878871
4789250971
4005481971
3333633971
2872519971
8086823081
2570727081
3466787081
4295288081
2475973181
3061935181
7503357181
1519689181
8171899181
1150060281
7254841281
5711771281
4654666281
9265608281
9718188281
6498569281
7987492381
8897433381
0330214381
3515915381
2023399381
7148471481
3642042481
1408393481
2390315481
8759957481
6513028481
5106089481
9972031581
6675091581
0710552581
4336413581
5881094581
8122425581
4842568581
0368830681
4930681681
9444174681
2283526681
7595167681
2076102781
2135542781
1073364781
5443445781
6397706781
1617567781
4239309781
3956370881
9934743881
1422704881
6864695881
0809160981
7507734981
9129616981
6720836981
5658146981
5544259981
4329052091
1055193091
1939634091
3548344091
6788265091
0287946091
9811138091
3610889091
3781700191
3626571191
9490715191
0802875191
2450436191
9206169191
8476520291
4955881291
1353913291
1387444291
3566627291
4762333391
2171343391
7651674391
4118084391
6794526391
0038507391
8407349391
6222412491
8930303491
1249173491
5134458491
5420668491
5662720591
6110251591
0431161591
4516872591
1598484591
5054038591
5977398591
1134760691
3909760691
2752294691
3293076691
6585339691
7814800791
7639282791
5105595791
8096938791
1863955891
9081406891
4824217891
0913667891
8777699891
8263101991
0314931991
6336391991
2948622991
4578813991
5421547991
3432460002
6245054002
8593774002
4770565002
2364517002
7072458002
0829189002
0773330102
1499003102
3462784102
5262626102
5690967102
9656423202
7304133202
7166715202
0520246202
6317038202
0941811302
0266471302
5984402302
4911052302
2830992302
6586913302
4352096302
3300737302
4895319302
5545972402
2619864402
8108658402
9305882502
3461843502
2628195502
3789756502
1011576502
3886140602
1997531602
2049673602
4479815602
5437257602
8794039602
9992430702
6727412702
8937885702
1481696702
7253187702
9110309702
3304720802
1801341802
3193953802
1028505802
6414288802
4119111902
8054962902
4950743902
4923204902
7543525902
9134018902
4058299902
6590931012
6935622012
2694793012
1936348012
4888458012
2951673112
3549584112
0645145112
3013447112
1632297112
2735898112
6433509112
3840020212
7429470212
0247390212
3908905212
0416748212
5004819212
2901120312
8021231312
5359733312
3040563312
3697645312
0001195312
2356941412
0719681412
5374694412
9962166412
8786186412
7124369412
1505711512
8339261512
7732302512
5612655512
4806357512
7225067512
4167969512
1649520612
4726022612
6846092612
6471804612
1581765612
9848046612
1408286612
6203050712
7381502712
4057242712
2113953712
3561837712
5103901812
3074183812
9259383812
3890204812
0198316812
5233918812
9173694912
6150375912
9877985912
8372077912
0364459912
1988189912
6572180022
2677271022
3676952022
2062882022
1760753022
1536263022
5285741122
7036662122
6557862122
9109478122
7951788122
3713029122
4514600222
4241112222
2171265222
8625003322
2878133322
9193534322
8249426322
2338576322
1418917322
3230001422
2403383422
6664616422
9997697422
3238948422
4733489422
8140830522
4589294522
1910015522
9881526522
0660976522
2342008522
3627438522
5758690622
2155651622
0953564622
5822375622
6861749622
1799101722
9546591722
0587973722
0397364722
1409935722
5744787722
4670218722
0865420822
9337133822
8487166822
7966337822
7238809822
8009449822
4874000922
6322713922
7419533922
0084845922
7498928922
9280830032
3309911032
5918421032
1455683032
0476964032
2457484032
9874111132
6187706132
0594837132
3081318132
1443351232
0970893232
2269555232
8331729232
6715270332
3798332332
3242714332
9320494332
9682355332
1730647332
7053109332
9968210432
2006820432
8801690432
1125872432
4221295432
6692728432
5348069432
0707543532
5096253532
6593366532
0872247532
7578597532
8644908532
4390780632
9529432632
0518183632
8904244632
6955956632
6267776632
4315810732
6666044732
8813665732
2942326732
3834076732
6929238732
4433001832
1287626832
4144486832
4861977832
5795068832
5507588832
7371359832
8566300932
6297893932
3502674932
2120157932
1191648932
2609839932
0655522042
8942013042
5556154042
7323946042
3318457042
8721067042
0120401142
5139842142
8010974142
8865497142
7907678142
6281589142
2214940242
6289171242
3165133242
6858224242
0815568242
9601891342
4537323342
9015543342
5963293342
7296856342
1619766342
3588280442
9231144442
2771735442
1350407442
4544058442
4991870542
5254380542
2496072542
3435415542
1207655542
0449807542
0928778542
4173629542
8839610642
7027396642
1102069642
4205220742
7065701742
4373861742
2147105742
3480599742
2052940842
9087564842
6103216842
6574556842
7893198842
9726619842
3977722942
1666182942
4641682942
8592445942
2418126942
9404236942
6749299942
4186874052
5863867052
1842638052
7430449052
8148792152
7075754152
6678945152
7960236152
4906096152
2527259152
3132581252
5782232252
9325394252
3999307252
2685477252
7759088252
7870791352
5222544352
0452615352
7762245352
0165590452
8366352452
0931023452
4294435452
9519717452
4753368452
0400179452
4458770552
0357761552
2108432552
6703633552
8206384552
9150056552
6816329552
4944159552
2095090652
4707921652
1834873652
9756904652
9012206652
8280127652
3632168652
8314898652
9956980752
2091471752
5104522752
7208466752
5083778752
9725289752
3661250852
9920851852
3217142852
4274623852
2776414852
1653034852
8261744852
0080087852
7334960952
5591416952
6879986952
8469688952
3251631062
8420122062
9567315062
9640776062
7148348062
2843813162
4335134162
3544464162
4014975162
8206597162
3048380262
9712071262
5951572262
3586493262
5441345262
1795446262
6536637262
2515129262
0563939262
0377281362
1198224362
5121456362
9464828362
3176038362
1187810462
7060873462
4809705462
6039527462
2982748462
0294250562
6721491562
7969984562
5807137562
9880909562
3623650662
7092821662
0383612662
8761603662
2973465662
5822750762
0336260762
1671582762
6999663762
6405984762
4618836762
6850896762
8654379762
7681164862
5156125862
8786637862
4695708862
1925998862
2415639862
2808511962
5070092962
2647303962
7288273962
9078156962
4246798962
9187920072
7417691072
7805555072
3795875072
5235607072
8102780172
4929371172
4393523172
1212463172
3826083172
4047135172
2667361272
2879402272
5438733272
7194634272
1467574272
1391955272
6253828272
2748900372
9501060372
1672031372
1589052372
5473288372
3958649372
8833431472
6068132472
3240324472
7492117472
9475249472
2894681572
1031214572
6340444572
0630686572
9023518572
8575128572
1522999572
3404472672
5681933672
7700114672
3164285672
6111386672
8250559672
5919990772
2784321772
4426516772
0306208772
5189070872
6684511872
7758093872
2817724872
6346805872
8141267872
1363179872
0853762972
0612857972
7196799972
8716540082
5477173082
3853296082
2211007082
4624347082
9094069082
9927510182
6830330182
8492150182
7693211182
9751227182
3359319182
0192961282
8783814282
6000495282
0132306282
4577646282
4163047282
3075759282
6424762382
2679384382
6369158382
1764198382
0002091482
0461432482
6552803482
8322824482
7846736482
3946279482
4282989482
3859521582
5388661582
8777986582
6152767582
7117408582
6096910682
3415262682
0237795682
1278348682
7617039682
7229642782
7855413782
1034153782
1898277782
0121928782
5941719782
9933282882
4728005882
8985535882
9349275882
2590888882
9200943982
5668504982
4732454982
1023627982
6936177982
0686439982
6031670092
1114192092
8162283092
0039034092
6984005092
5603106092
2182839092
9368051192
0744954192
7484025192
1379826192
5976409192
8024704292
8057016292
9708767292
2860648292
1746168292
9420959292
7818262392
8538965392
6643487392
5847859392
4512579392
7617410492
8893582492
3325143492
3707806492
1685958492
1075380592
9185673592
9013793592
2299219592
5586501692
9628822692
4460413692
0901354692
6179917692
0005528692
4946140792
2534741792
8278872792
1276684792
0558635792
9392927792
7360600892
6442991892
7900272892
0531392892
0397778892
1523840992
1956861992
5311085992
2215336992
5175227992
0089367992
3751508992
5678281003
3960932003
4298136003
9396609003
4631859003
9515640103
0049913103
6934194103
9621077103
7912869103
4750151203
9224591203
6669344203
3824055203
7275937203
3363068203
2488121303
0711103303
7707794303
4166661403
5697634403
1238944403
2892755403
5140506403
7734287403
1177779403
2414960503
0589570503
8390073503
7033638503
4970000603
1883480603
1346064603
2167445603
6048716603
8336826603
8369522703
9489452703
5283362703
9058414703
0142297703
4312712803
1470413803
8637523803
4909465803
7176106803
1954618803
6856939803
2885279803
3555320903
8876793903
6408007903
9827868903
5798749903
5404640013
4854551013
1949256013
3559049013
2930771113
2196424113
8618364113
5211435113
4328988113
7890380213
2055805213
6388676213
8007957213
5867760313
6008842313
2098804313
8313174313
1340685313
8115966313
0475948313
6232789313
9207331413
8861028413
6763319413
6065419413
9343499413
0674822513
1898692513
4725224513
4781707513
6127587513
3436313613
8161653613
6517953613
1715594613
3653117613
0139237613
0963578613
4237429613
3422600713
1956793713
5372295713
0494677713
7586248713
9833009713
7273091813
9030135813
5423876813
5542027813
2440110913
3792433913
5389714913
7777144913
2244478913
7901039913
7785410023
8375731023
5983603023
8079234023
0428854023
7264136023
2712377023
6479630123
7141043123
8564273123
3996716123
2591566123
2859107123
7137717123
4220779123
4848203223
5105413223
9344756223
6350386223
2617296223
3184728223
0902659223
5086079223
8595889223
5542141323
9163971323
0849095323
3037707323
1404142423
4285593423
3830498423
0387989423
3669921523
0257451523
5394417523
9456237523
3090269523
7650870623
3348891623
4706835623
5269158623
8153049623
1988960723
6331421723
7193012723
4013194723
7009326723
1596080823
9652461823
2720952823
3871514823
8428385823
5751309823
8718542923
9935352923
9993125923
0636598923
1571529923
6947190033
7535672033
1362123033
8299846033
6506107033
0133329033
8010752133
1155845133
8852337133
1662712233
2400322233
4788032233
3927562233
0379164233
3173527233
3128018233
1094001333
2323253333
5455494333
3571235333
7664585333
4573419333
1826441433
3141665433
4454926433
9616056433
6080298433
6804772533
4601983533
1530854533
9098584533
4756305533
5410708533
0724761633
1850074633
8582905633
0696207633
5904187633
7373658633
7245689633
5071940733
2989881733
2603442733
9733573733
4147374733
3437686733
4237260833
6395370833
3216531833
5396793833
2621136833
3568408833
2708398833
0816819833
1037833933
0620015933
3743986933
6246547933
9402700043
9181412043
7830183043
5572464043
2104274043
8797218043
1701919043
8547021143
3391151143
2634023143
7423134143
4074867143
8795988143
6100820243
5625890243
5242133243
2673515243
4110997243
7688509243
3735050343
6550305343
5809677343
2229328343
3347548343
2979749343
5412259343
4029030443
0203864443
1713825443
0586056443
9241648443
9936389443
8995841543
1647171543
9248403543
1275904543
4861346543
2503786543
9472552643
6226292643
3059683643
7884365643
2014538643
8656804743
6045355743
0635436743
7497467743
6512739743
8041420843
5967055843
6365665843
4382838843
2297929843
4918590943
0168211943
9752741943
1092276943
2531997943
7401169943
2119531053
6327212053
7314803053
5238125053
1257265053
9097338053
0843240153
0025102153
9698663153
1880526153
9572708153
5607009153
7703509153
2446789153
9411283253
0778455253
8239667253
1178149253
9202810353
0696620353
2064813353
1437034353
9978376353
6768976353
8482596353
7151577353
6494358353
7610458353
6695301453
2332902453
8320915453
4117795453
5950937453
6129158453
8157212553
1051852553
3868734553
8405064553
9766196553
9832107553
5138360653
3911303653
4799546653
8921447653
6563887653
2562170753
3806971753
4317015753
5746637753
0618698753
8351699753
3944800853
4533391853
6759472853
7594643853
5915722953
4453292953
3083454953
5527696953
1789048953
4172388953
3112490063
1866374063
5875036063
2082066063
6813508063
6786053163
9739925163
7557916163
0701456163
9357250263
7436711263
5999285263
4950946263
0239896263
6727099263
2990402363
4066588363
9224319363
3419899363
9511320463
3398872463
5854473463
0156204463
6972214463
7544105463
2668637463
1480332563
5139182563
9212583563
8477625563
4945457563
6538118563
8001170663
9111861663
0821614663
2692046663
6930847663
1381397663
2135819663
8270479663
6740720763
8543331763
2255213763
5624983763
0490545763
0321797763
0802488763
0463830863
6014641863
7848152863
8976024863
8184994863
6693945863
5030900963
7642951963
3200081963
4101202963
1763163963
2360844963
4979143073
0215073073
8040395073
7528737073
2907288073
0358460173
6173902173
9782684173
9288615173
3165356173
3649439173
8038140273
5893890273
4052021273
8546482273
6661884273
3203245273
7985151373
6244951373
4634942373
5976527373
0855957373
8789278373
1602500473
7077473473
9493093473
0514116473
0991908473
1435768473
2776313573
7119045573
5526865573
6482475573
6351536573
2311276573
6451221673
4598231673
7465991673
2529004673
3313624673
2157168673
5264030773
3542262773
0887534773
8056325773
6500666773
1003857773
4440087773
1714239773
9609159773
8623740873
1120621873
7279782873
3985017873
1809818873
4869614973
8264406973
9366247973
8602198973
0461369973
4505692083
5424575083
0652485083
6922586083
0580257083
6646968083
4469740183
5007511183
1284331183
1933775183
1438496183
5330098183
2345530283
6147811283
0022343283
6966434283
5723358283
1571878283
4277200383
2453932383
9829763383
8158883383
4941624383
7306345383
8463301483
2765501483
7999162483
2837644483
3270447483
8913139483
7286950583
4092822583
0953084583
3192197583
4030248583
3684679583
2818022683
9695773683
9560724683
9108025683
3770606683
0248579683
6291814783
8174755783
4865186783
3212068783
0252190883
5314484883
0705976883
9487847883
7068229883
7329500983
5839201983
5580391983
6619923983
9179135983
8691585983
0454885983
2604357983
8802088983
6764080093
9043561093
2661761093
3026775093
0293727093
3857382193
7269692193
2411754193
9295194193
4673396193
3305228193
8599510293
8721602293
5567832293
9844934293
6918375293
4436178293
8304010393
0186132393
6870063393
1953226393
7825429393
8178943493
2504563493
7422276493
5091786493
5760817493
4445677493
0727330593
8216611593
7350564593
2901295593
7741828593
6132559593
1347302693
5680244693
1932515693
9074999693
0967601793
1529405793
3832966793
9955048793
5278558793
9730262893
0100733893
3469553893
1202853893
1015187893
2076650993
6611490993
4290652993
5685762993
0587424993
6887156993
4383977993
5158979993
3609642004
1311764004
5787347004
1571667004
9958397004
4869209004
5753243104
4800894104
6506685104
0600166104
9107258104
2297188104
0941501204
3578084204
7382215204
8189345204
5849846204
9736131304
1711351304
1135403304
3531273304
0513826304
7531107304
2959727304
3016282404
7662993404
9800916404
6801438404
9449362504
4092517504
0890527504
6263657504
1324339504
6348441604
7962152604
1456872604
7124974604
2554319604
5739589604
0098860704
9130290704
8595193704
1004117704
8474408704
5467738704
3310578704
4194750804
5875661804
7015034804
6281225804
8025856804
4223020904
6684460904
9747453904
2415835904
3971476904
2672709904
0026640014
9495521014
7852833014
8271596014
1139728014
3148979014
0585700114
7740871114
6754784114
6270358114
1077068114
1703661214
4394122214
9364283214
4260537214
5652987214
2218199214
2390811314
4479481314
8587554314
4286045314
0621789314
2651012414
7415232414
5089383414
2823225414
7978855414
6144836414
0958199414
3332680514
3913341514
6042164514
9546675514
1768006514
0002758514
2570390614
7202375614
5995296614
1977507614
7111657614
3484558614
5706460714
0230922714
3507423714
9073415714
2825347714
3769210814
5864131814
4962382814
8318003814
0830083814
2344664814
3190108814
0627434914
6433746914
8904727914
4539167914
7055578914
6280923024
6653963024
4627594024
1645885024
9422098024
4320639024
7775291124
0168205124
8222837124
3369967124
2386059124
1059790224
5038491224
0298013224
6739314224
1980474224
8762525224
2053036224
6255172324
7726583324
5997655324
7102546324
7564448324
3804058324
8235620424
5190740424
5462560424
3680782424
2558304424
7047904424
4962828424
2365089424
9017120524
4087601524
3509851524
8473715524
7384116524
1561330624
7916081624
0431242624
1190692624
4943363624
3429914624
3507416624
2533917624
6915268624
7352591724
8608602724
0014433724
5578175724
6705007724
6166859724
5111669724
1373542824
2929103824
4213956824
9151886824
8893969824
0891631924
9206224924
5041808924
3891420034
2008252034
0666784034
1513045034
2342410134
1466160134
9333816134
7183487134
7829759134
5177930234
3036841234
6988942234
0554277234
4363468234
6777288234
8948689234
6109570334
6611380334
3435442334
8952073334
2017974334
0069606334
0145767334
4900539334
9949741434
8267713434
6430653434
1388535434
9792409434
0103990534
7518961534
5921112534
2422649534
1837099534
3222801634
9036364634
5820066634
6307127634
0657848634
8290278634
4745722734
8422032734
5584892734
4599014734
9258636734
1176317734
7084513834
9971953834
3750745834
8114175834
1698279834
8281061934
3365324934
8846184934
6899735934
7779326934
2354598934
8834810044
9910686044
0585996044
7669037044
6764518044
6075349044
3457200144
2071521144
9563002144
1441224144
6969424144
5294505144
4556918144
7742610244
3643770244
8451366244
2319459244
6523679244
8872492344
2044146344
7438547344
6882267344
4020887344
5385928344
0122181444
1798353444
7904204444
3414394444
9374625444
5808556444
4206108444
5523223544
7251753544
2780063544
4249263544
0856135544
1936926544
9464996544
6492050644
4634611644
9343938644
1183219644
7613763744
3038773744
9709235744
1660647744
8781178744
1886730844
4117241844
0242312844
0905644844
1637495844
3794376844
7307882944
5190284944
2128565944
8555617944
7023730054
8953650054
7103161054
7358022054
9204082054
2726523054
3915936054
5068697054
3780588054
7967841154
3002333154
4141225154
3189855154
5712176154
8635919154
0794952254
5406514254
1791824254
4815785254
4686396254
1210437254
5144021354
4532753354
6960765354
6208296354
8273209354
9831874454
8997565454
1548127454
8164908454
2936238454
3460019454
4708929454
4655230554
0939480554
4562462554
9389193554
5379844554
3225488554
9785560654
8447771654
8878533654
9066443654
2191707654
7249040754
6912904754
3696025754
2629776754
9521211854
6623322854
0337497854
1587719854
5470869854
6857551954
0360373954
0051144954
2734685954
7815606954
1429997954
3446703064
6185354064
0482135064
4934766064
0274668064
6609042164
9614543164
3828606164
1727118164
4491978164
0078729164
1016902264
1552654264
7857195264
5541047264
3879878264
4728840364
9247680364
8699332364
0762064364
7211315364
5303795364
5356151464
8525461464
2632474464
0835975464
3125977464
5643519464
8396940564
2874280564
6165071564
2719692564
9627773564
8532834564
1858445564
9765559564
6375813664
4523484664
1012725664
2240935664
8663096664
6150428664
9277862764
1401083764
7530554764
4188476764
7349268764
7905129764
6224149764
5234204864
9422307864
6093237864
6509508864
2781900964
5857426964
3496617964
6642427964
1960057964
5237379964
3093189964
2202771074
9550202074
4599983074
2161826074
5409487074
2245099074
9894770174
6418411174
3127327174
0214577174
5640358174
4816358174
7020210274
7976340274
2335082274
1607623274
6106615274
9501549274
1790470374
1359811374
3774894374
0427905374
3497136374
2565238374
4172632474
6387046474
3186567474
8307869474
3253502574
0983873574
2507485574
5710439574
6318333674
7338704674
5095055674
9861156674
9376777674
1723788674
0089629674
2658540774
6924791774
3675164774
5832384774
8321955774
4751497774
0618751874
8743654874
7404305874
7486078874
9938488874
6057989874
7119399874
1268340974
1299981974
6844012974
9196803974
4448295974
9892176974
6210197974
0867302084
2676833084
5728215084
3332125084
6876675084
4733276084
0115118084
4912661184
8810442184
0136562184
6147693184
9289794184
5666936184
8924646184
2881963284
8950114284
6326256284
9985327284
2167387284
7993708284
0444648284
1654266384
9018837384
8848918384
7461679384
4371150484
1293534484
6029574484
7399698484
2105944584
6541385584
0479456584
8600207584
7084027584
5219800684
8796311684
9882752684
4659353684
3956495684
6704409684
9683651784
8060981784
1519293784
1892849784
7438020884
2566591884
3041592884
0540033884
4897074884
7682426884
3772746884
0608371984
1175871984
1775932984
8033852984
3264863984
4954099984
2997570094
4470901094
5341472094
0726828094
7256469094
3933130194
7591431194
1903282194
4069495194
8030326194
4396649194
5942000294
8109031294
4425833294
9127004294
9630105294
7665276294
1231557294
4908968294
3520990394
2717612394
9152129394
1054371494
0716077494
2483897494
6577229494
6739542594
5859623594
7677865594
8631068594
6698898594
7846309594
2323469594
8355381694
3781143694
4361234694
4488184694
1819945694
0413350794
3987251794
2863114794
0342586794
8884827794
5526752894
8679154894
9394365894
2208487894
3182618894
3444269894
9685512994
5902913994
0176716994
2096466994
8512248994
0548710005
5122030005
6032561005
7009881005
1308243005
9471615005
8162255005
6560476005
4580628005
5773050105
6755321105
0229742105
1695452105
8202115105
4546407105
8987398105
5014165205
9933996205
1788827205
3206239205
7751379205
3342304305
8764634305
2804226305
2115067305
3823167305
1992148305
7187839305
6329220405
0714172405
3920823405
5061954405
9954075405
2417506405
9198781505
2573932505
3656554505
0334705505
9843717505
4683149505
4208302605
3894663605
8720798605
8443929605
4965310705
7811211705
2289254705
6835797705
2544528705
2321680805
9212791805
0978232805
4159892805
0557063805
5440184805
1312646805
5347670905
3230251905
0279548905
4367891015
0792862015
8015925015
8665137015
2140498015
2776159015
9851800115
8927543115
5428193115
0399594115
7860085115
5175268115
6370512215
9919632215
9572342215
5121334215
4263584215
9884895215
0872726215
6016090315
2638351315
3521372315
6926874315
8137100415
4614871415
8338632415
4727613415
7290229415
9980730515
3841981515
8032512515
6484213515
8857476515
5966888515
0506531615
7353341615
1093083615
6719864615
4502256615
9685088615
4644339615
7082192715
7948334715
4439645715
9345916715
5350563815
7606667815
1284977815
8409708815
6993459815
1295710915
2558423915
1412205915
6841145915
3266766915
9701757915
7103628915
7061888915
0159059915
2937840025
3594506025
4101327025
4767480125
8835671125
2499873125
1146955125
6915156125
9248557125
9868848125
9239920225
3983253225
7924673225
4434254225
5515388225
8656710325
9070653325
5312897325
0281469325
1365599325
3849350425
6486831425
7971791425
4978062425
9341034425
7765144425
8391237425
5612558425
5606210525
1420120525
8291363525
6792973525
0415604525
8260944525
5043026525
5904609525
6608565625
1112736625
9429446625
2374439625
3452271725
2254524725
7697686725
4087557725
0850138725
6023289725
9724201825
2736764825
7510425825
0647917825
2186982925
3869192925
1639075925
3672407925
8303308925
7522319925
2870802035
9169003035
1883373035
7996915035
5246118035
2510091135
3615483135
1374783135
5855215135
0090476135
7622528135
3407949135
8946550235
7587750235
9468865235
2296747235
4356689235
8815521335
7639494335
5731016335
1075131435
5752222435
1899852435
3383064435
0305775435
6499187435
7860987435
2711289435
6549850535
7402034535
8123126535
8788396535
0326027535
2981671635
5657662635
6928705635
8168247635
1159908735
9224458735
3085129735
0762699735
6036901835
6161522835
8434482835
4028474835
1243735835
7985806835
3340236835
4004630935
4271131935
9670341935
6097342935
4612173935
5808964935
1361298935
1954401045
5035383045
1476088045
3238698045
8335269045
9990922145
3746532145
2588814145
9103377145
9662389145
8462611245
6017922245
4779703245
5840445245
0046186245
6627317245
0342067245
8257097245
7878100345
7590301345
6957931345
3199486345
6390578345
0174989345
8909512445
5367382445
8113993445
0033255445
5676276445
2116470545
4300352545
5127764545
9981545545
6053895545
1063600645
5282411645
9425171645
8511132645
0785423645
2803837645
8598620745
6718770745
5449021745
4825932745
1220866745
2462958745
7570079745
1421043845
7521984845
0091794845
3604897845
6738101945
4453563945
9352824945
7714347945
3755497945
6630718945
9018019945
8139449945
4898041055
2993662055
6807783055
0223985055
0466226055
5399956055
7944297055
4613580155
3976641155
1164314155
7899254155
6334046155
0403438155
7408661255
2393171255
3133812255
1831158255
8126878255
9267022355
7694416355
5633647355
4425757355
5509909355
3724940455
4882744455
5255874455
1136307455
9586768455
1042499455
5741240555
1573401555
6660202555
4150103555
5565535555
3514527555
2031627555
3309093655
0218334655
0854075655
7558886655
6052317655
2641843755
9000304755
7125635755
6771166755
0938519755
1410960855
7272570855
8289281855
5787405855
2475395855
0181272955
8811513955
8045863955
2567935955
1348116955
3965966955
9350537955
6274689955
8393701065
1758581065
9089972065
5205853065
6718654065
5980799065
2868070165
4882085165
6354007165
8917887165
2331360265
0604021265
8095508265
3051438265
1540219265
7483560365
1027741365
3945923365
6106184365
3286625365
7576606365
2559247365
8578141465
1926395465
7698595465
1251646465
6302368465
4316933565
7104696565
0117847565
9671497565
4733278565
5494110665
6277960665
2755712665
0525282665
8979784665
4188718665
3897519665
4653420765
9136143765
0458904765
6766305765
8965766765
5216007765
0660100865
9143810865
7005012865
3564072865
9832623865
5368443865
4091815865
8870335865
3111952965
7445404965
2907056965
5519368965
9522960075
1283492075
7347153075
9613214075
4054744075
5401722175
6226964175
9429566175
1534839175
5654199175
6849661275
7668972275
6079423275
8702946275
6621609275
2753950375
1836222375
0450353375
6108174375
9329425375
8291179375
0211670475
0562851475
0697222475
7623845475
7556817475
2143018475
7035430575
8962694575
2069767575
7880848575
9919369575
0385142675
1000933675
4171054675
2545645675
9290196675
3430377675
9866698675
8696061775
8182503775
3318785775
0577395775
3050769775
6296531875
9817451875
4942485875
3078926875
5194548875
2387109875
4845579875
8770880975
6955283975
5983036975
6795537975
3476608975
7451058085
7334988085
9549049085
6612749085
7313772185
4819333185
0981006185
2088208185
2160669185
1902280285
3393290285
7210373285
3585944285
9197235285
1864556285
0643802385
4687182385
8431875385
6413616385
4403197385
4792997385
9905478385
9744320485
5531583485
6274485485
0889417485
7367121585
2244192585
3667513585
8090004585
1759165585
5499339585
7179910685
1626151685
7871264685
4016466685
5932957685
9737849685
4248901785
3700042785
9408752785
8326414785
5173577785
3717858785
2631778785
4563250885
1145321885
8503113885
6275016885
5088136885
0729638885
0940761985
9566542985
2124233985
6873824985
6144474985
5057685985
4596729985
2820299985
3101110095
0895163095
9537184095
3684335095
8759835095
1477217095
6223841195
9570682195
7236903195
1707674195
8649616195
4466330295
0175461295
7442742295
5689093295
2922137295
2232530395
5769911395
8063743395
2000585395
1678738395
4047268395
2620924495
1501094495
4130546495
3458938495
3964709495
1615659495
3072814595
0586164595
3742005595
2228386595
0318249595
8828059595
0824590695
7966023695
7733755695
2267856695
3297328695
6541778695
2494082795
5816482795
6287433795
8646973795
5593607795
1961467795
6389387795
6158210895
5836346895
9555796895
9711418895
4919128895
9406490995
0025571995
4834364995
8380655995
4395806995
9916250006
6229353006
6172825006
0696987006
8403599006
7659601106
8427232106
1432817106
7317447106
5148088106
7746920206
4812970206
4568190206
5844303206
2469016206
7207976206
5953717206
9090328206
6025243306
7398435306
6450629306
8726579306
1257190406
1865083406
9196274406
8854856406
7685008406
5791499406
8375410506
1742660506
9139331506
6186002506
6064104506
5230776506
3021002606
3675563606
3231584606
5551095606
0180868606
7510721706
2188183706
1925554706
8495045706
4877646706
4504748706
3107461806
9761373806
5246894806
0681998806
2946049806
0388359806
2013981906
9331112906
4357934906
0705215906
2580557906
4345360016
0806312016
2383207016
5760227016
1221489016
7036270116
4275852116
3313792116
1560543116
2724936116
2992919116
8974440216
0441831216
7137086216
6252668216
9602598216
6369920316
7109213316
1812154316
9184407316
8673848316
7633429316
9538299316
6856463416
4616764416
5967446416
3471027416
9599938416
0408889416
4396690516
9720054516
0843474516
2099605516
3900185516
7365750616
0072171616
5298762616
8568715616
5166119616
3275700716
2511482716
0243123716
8929677716
1337678716
5451550816
7822261816
8584683816
4467934816
6712178816
1665829816
7638911916
4988691916
2663862916
6051396916
4810237916
7793830026
8302984026
1535306026
0359176026
5827229026
8681890126
4442341126
4384165126
0508036126
4836127126
1213218126
6148500226
8260261226
9558452226
9021147226
9883739226
0444360326
5935861326
5555774326
4361905326
5646335326
5399347326
2277877326
1339751426
0673683426
6527545426
2741456426
6038688426
8012133526
1754724526
3262395526
1800747526
6989028526
5476498526
7494589526
6549492626
0058993626
2692134626
8896606626
4627027626
2896560726
3710312726
3125682726
0926792726
6476153726
4323011826
2850582826
5618674826
1994325826
1107208826
0776368826
4315041926
3754813926
3007575926
7282687926
6974978926
8117389926
5764651036
7052454036
9175594036
4763738036
5060201136
0250282136
8809923136
6524624136
0237305136
3485577136
0616898136
0382543236
7201404236
1475615236
9956175236
3316846236
5294966236
5289686236
3963680336
2856381336
7140922336
9413182336
1792092336
9881648336
0432930436
8081772436
3688443436
7447565436
0055427436
7214059436
4841610536
9458314536
9645266536
9076739536
6551049536
8532020636
7156533636
1873126636
1903097636
2769379636
9727940736
2477011736
4001563736
3633815736
6394295736
5338107736
6780919736
6828881836
5024812836
1137452836
5072285836
3536058836
8519769836
8197491936
0942832936
1528773936
4693556936
9545608936
4919418936
1991830046
2536031046
4859272046
2650325046
1198555046
6716096046
9277728046
7604431146
6465751146
1478382146
6161763146
2622694146
0948425146
4022365146
0957346146
2235242246
5371623246
3497923246
1086695246
0630150346
2420701346
8003462346
4289039346
0040740446
5703122446
4990614446
6115777446
8368578446
9049888446
9627739446
3718460546
7088951546
8344591546
0522567546
8171638546
5405320646
7677240646
7351201646
0566644646
9214705646
1322316646
8793287646
4138948646
6553110746
7153380746
9003181746
1847092746
0884004746
5261086746
5952409746
3279379746
2669641846
7519873846
4733504846
9839656846
3542937846
1573763946
8170136946
6884386946
3921358946
8485959946
5634572056
3010613056
9779424056
4376867056
3468108056
1594149056
9987163156
8738747156
8019509156
9195839156
1618001256
4551971256
0865917256
4027809256
2143429256
2184690356
9911061356
3346212356
6691014356
1005346356
3254187356
3892888356
2598630456
7074712456
8740204456
9152245456
0323466456
0919292556
2902365556
9722876556
5873957556
4980450656
0106751656
5809362656
1286916656
6767397656
4771089656
5320331756
6233233756
1657353756
7463894756
8048075756
9864567756
1506828756
7345943856
3939275856
8992726856
0377586856
5535428856
6445138856
5609780956
2493043956
0455764956
7821725956
6207609956
8810080066
8861942066
6359862066
1444775066
4001026066
8705848066
2304958066
5043631166
5596374166
7770645166
5661175166
3930858166
9061269166
2171199166
0995070266
4587522266
3815332266
6961733266
8349883266
8228654266
5629218266
4279511366
1814503366
8067154366
0934337366
5700318366
7168322466
1570203466
2124885466
3599266466
7853669466
5787571566
9293442566
7015393566
3383224566
1407876566
9229661666
9310595666
6636486666
4459067666
3702239666
8712411766
3759994766
6648957766
2418268766
9300070866
0542622866
2225125866
0252706866
2797757866
4866198866
4122509866
7854749866
0478440966
9786801966
7626162966
9135064966
1729169966
0731041076
3687791076
2974033076
0123415076
3024427076
7042659076
6509140176
6645284176
3808205176
8679055176
4442806176
2301617176
5817998176
8955102276
0723193276
6490764276
3110874276
5188256276
4583918276
7372258276
2666403376
8136344376
6717835376
7843376376
6773507376
8850290476
7581381476
5112143476
5202945476
2936979476
1960589476
3537111576
6278251576
4764672576
7421148576
1113588576
4208829576
7914522676
8406653676
9947814676
0469736676
6892478676
3092342776
9641372776
4433555776
9255965776
9068216776
5085536776
4056330876
4218546876
1630066876
9513307876
1799597876
3362019876
5324180976
3878991976
7352772976
2039524976
1571464976
5766925976
6489141086
1978364086
3381184086
4153684086
7260516086
8547637086
2300698086
0757520186
8398611186
9574981186
0228091186
6395482186
3831469186
4609852286
6533065286
1826037286
2746287286
0295651386
5142072386
3851023386
1133964386
3608726386
3194911486
6901241486
9376513486
4410355486
5319857486
9426980586
2868873586
0611935586
5585816586
2357758586
8155709586
1940103686
5101794686
3543855686
7989896686
5384907686
8034318686
5325549686
8682310786
1169430786
0014224786
7798185786
0970949786
0954781886
1486291886
9677902886
4620493886
2053546886
4070177886
1784602986
7432693986
5890805986
2025466986
9062477986
8256038986
0419902096
9908533096
5017063096
7565455096
8888816096
7239877096
6052052196
0591553196
7995844196
3223974196
9240097196
2849708196
8658589196
2572290296
4134495296
3755636296
0697119296
1089969296
7504399296
1328662396
7782783396
5214264396
7928017396
4706257396
9096008396
0550488396
6773070496
4248191496
8935991496
8282324496
3879535496
3894726496
8123300596
6690121596
2338803596
4967586596
8212437596
1154847596
2805101696
6030832696
2117115696
9414626696
2983348696
4191273796
9604644796
2307025796
8411537796
0165789796
4035710896
0261840896
8539702896
6471503896
6306934896
5483475896
1666221996
2943251996
2572162996
3149744996
0137538996
1840419996
8288702007
0704493007
0551545007
6986268007
5355878007
1258071107
8443172107
1389914107
7888544107
3114038107
6079598107
1103559107
1610631207
4492464207
3991887207
7302489207
8850260307
3009141307
0375052307
9439963307
3087975307
5293685307
6622816307
2199220407
2206612407
7463324407
9663345407
4343847407
5229478407
0056539407
7561200507
2747324507
1644745507
6819467507
7977619507
8880011607
6796842607
4417793607
8625946607
9965809607
6294223707
5735053707
2378993707
7896455707
1141086707
4524529707
0632931807
8532371807
5002124807
9574834807
0471737807
2552208807
9696010907
5519355907
0435126907
1927496907
6762988907
9878270017
7217101017
7512514017
5113235017
7213849017
6607659017
8089569017
3603804117
9322755117
3768097117
5741568117
8094689117
1308130217
3085651217
4744515217
0760307217
1482369217
8541799217
9686273317
3125395317
6949008317
1062418317
5778628317
6688420417
5327711417
5597071417
4931473417
0594344417
2170056417
5026907417
1433417417
8455800517
7467852517
3567662517
0835743517
1430987517
2181338517
3777283617
8466035617
4008616617
5831836617
7034580717
6154161717
0965683717
3360406717
7690956717
6148847717
2889542817
0957214817
2306886817
1753777817
9215499817
3413970917
6231921917
5799102917
6826452917
9614062917
8229895917
9927328917
6061011027
0184062027
4256443027
1041977027
6371448027
7694178027
0790399027
0416381127
9540313127
5397823127
5900955127
0978826127
2822496127
2506133227
6525925227
3377375227
5959566227
8698457227
6497202327
7205232327
8066893327
8128114327
4619678327
9740169327
2588799327
3812933427
8789465427
4085216427
9273886427
9000597427
3151070527
1924271527
1552922527
5628582527
9175555527
0501688527
2423720627
9892254627
6363694627
7489307627
1787558627
4072500727
2243601727
5382871727
1338094727
8874945727
8937236727
9751218727
7217748727
6217430827
8560491827
6683133827
4882153827
7130895827
3448648827
1359280927
1610863927
0262555927
0746676927
4138437927
2605769927
4129780037
2713144037
5448835037
7911556037
3814657037
8920368037
0480510137
7256123137
2265064137
2177906137
9097626137
0265196137
4311296137
6859239137
3574111237
1238221237
3729691237
7276834237
7885095237
5837507237
8418827237
4105148237
4796961337
7933343337
3178463337
2576746337
1201709337
8670571437
9319502437
1784264437
1542446437
8754838437
8539288437
9964420537
5283160537
0321303537
3995734537
7467205537
4058355537
0041450637
2644992637
3066085637
6972547637
6234528637
4013879637
0327870737
8192152737
0699553737
4680604737
2030467737
9607087737
7398614837
1567986837
0850028837
5929949837
5406251937
6463212937
9181023937
0573651047
1218162047
2545862047
4249954047
4622205047
3802526047
5762656047
3287817047
5018300147
1633181147
5814716147
3772147147
0739977147
9166950247
1324042247
2984184247
3434781347
4404173347
3355404347
2712085347
5151517347
7580632447
0651966447
8827608447
2050259447
7749659447
6863530547
0262233547
6794015547
9598246547
7054496547
7942777547
3006098547
7415119547
9711354647
7778474647
1564727647
3921829647
4597199647
2174890747
2891332747
1913372747
4127743747
0409815747
9164148747
3979060847
4905581847
5675313847
8688785847
9453258847
8946369847
1336510947
7386421947
6090503947
3420634947
4663757947
0398038947
6802849947
1736700057
4481380057
6500247057
0884991157
4521664157
6239764157
2360185157
2953595157
2807310257
0328541257
5457492257
8073223257
9281804257
7450006257
9037948257
7527120357
8611127357
9495337357
9384639357
0117449357
6928080457
8496405457
7876897457
7211318457
8701851557
1429513557
0182924557
6043906557
3159622657
9140682657
5508073657
6642635657
2235156657
3352769657
6575672757
8990413757
5346754757
5868489757
3413299757
7031999757
4669821857
8172972857
1069665857
7763716857
9893036857
2024078857
7049131957
3130773957
8577004957
8587195957
1395267957
3674297957
2918858957
3245529957
4337532067
3647024067
7031285067
3903146067
5573978067
5569929067
7292900167
8709340167
9175412167
8389433167
6408976167
4050488167
6210782267
7169773267
2798574267
2540255267
8195738267
1670838267
2434809267
3452542367
6841693367
9523677367
3755180467
5481961467
9732792467
2067333467
2464197467
5481059467
2652891567
0948124567
0896865567
5374306567
3633366567
1220029567
9908901667
5192391667
4123453667
2075664667
7316275667
6184246667
0315917667
4519130767
3261541767
9026734767
3501765767
4710226867
8346327867
1179657867
1846418867
9456589867
8953314967
5932645967
8147566967
4059787967
0583198967
6569879967
8264970077
9330841077
6226336077
5665448077
6473029077
2454452177
8716293177
1871105177
2325628177
1686249177
0132279177
0731710277
7548863277
1949137277
5367169277
0668592377
7322934377
6085884377
8333087377
1805059377
1903610477
7924551477
9858113477
6600723477
4368625477
5109396477
5042868477
5247281577
9700732577
8011642577
4136094577
4370918577
4478069577
2910140677
1855304677
4584866677
4262017677
3616989677
1846071777
3739802777
5533424777
7757627777
3299718777
6982390877
7197842877
0003962877
9291575877
6334357877
3500530977
7975460977
9047701977
2125911977
2787775977
9851485977
7628309977
5050712087
1773593087
9301336087
2639419087
7525081187
4966812187
0099046187
6845327187
5276322287
7643052287
2252673287
8809074287
0459527287
5554430387
4800840387
8312501387
6077361387
2961254387
1490528387
0035378387
2726049387
0539859387
6098750487
1917963487
1407425487
0228267487
4655798487
2793441587
9820172587
9305603587
4894904587
5253995587
3376156587
1810676587
0644200687
2442583687
7131176687
8303567687
7809988687
8445290787
5636690787
3586383787
6456574787
9817594787
4979225787
9582017787
7021860887
5163703887
3227154887
9116928887
6738139887
0288784987
1118894987
7958947987
3180409987
6357643097
4990093097
0154605097
1495666097
0972487097
8056197097
0223318097
2898949097
3538212197
8237455197
4657737197
1801377197
6280808197
9639640297
9472881297
5065274297
0611925297
6113406297
0833288297
1290390397
4883721397
0479394397
3568156397
1984856397
4340696397
7170784497
6346115497
6460735497
3355226497
6168368497
4535009497
7509477597
2686577597
8369779597
5745431697
9729261697
8107922697
5274043697
9254953697
0270165697
1012020797
9715853797
3393534797
8556356797
5421168797
4202698797
7773939797
6785640897
0818701897
2149581897
3040202897
3691402897
6910594897
6991117897
7867060997
1971732997
4724382997
8451944997
3044245997
8044441008
2551133008
1983025008
7185766008
9826800108
3067890108
6362531108
4718902108
2334345108
5152516108
5305161208
0838672208
8817505208
8501776208
9169987208
1735958208
6674169208
9141750308
6918333308
9470044308
0668417308
7513588308
4406370408
3423711408
1840232408
1096124408
7938776408
8071307408
1974978408
1171012508
8613092508
7905523508
1386514508
3785408508
0486398508
9582489508
5160399508
1079291608
6740743608
0877057608
5522618608
4661428608
0353941708
5799024708
9909654708
2218845708
2703206708
3649187708
2230410808
3223433808
6742875808
3429985808
7644056808
4195658808
0926903908
5116613908
9299223908
6597264908
1050786908
8620010018
3028523018
2292343018
8480463018
5177785018
0071216018
9530517018
6709738018
3775979018
8156721118
5689372118
4803013118
3945765118
0450697118
4191091218
1123262218
4268663218
3734455218
7529126218
2698307218
9398218218
3553509218
7475182318
0204564318
4593165318
1234106318
7094777318
0258258318
9702530418
7849550418
8242252418
6708547418
2915587418
1010848418
8566562518
4976506518
8988436518
5301279518
9053480618
0379942618
3287634618
8836994618
9849827618
2927969618
8710789618
1594990718
1438531718
1668914718
7914897718
9417779718
4747030818
1328172818
6162444818
9701625818
7643416818
4080359818
5687820918
2862601918
7658284918
3396358918
2268491028
1827812028
9296372028
8869366028
3933547028
2026118028
5214999028
5803961128
1048484128
9032619128
7879579128
5366000228
0007784228
3743094228
0354535228
8440978228
0922220328
1411841328
1781643328
6153398328
3095240428
5170521428
0533152428
6957013428
6621257428
4119819428
7178863528
8139183528
2932774528
7758235528
6895906528
1445618528
2814068528
9791910628
6204381628
2310223628
5633754628
7220605628
2928450728
9579033728
7642465728
3486426728
0261177728
9332868728
2064332828
9765792828
4882334828
5039715828
4575847828
3972699828
8981630928
4568751928
3581876928
2209996928
1457109928
0685231038
0168623038
7232244038
9005907038
1852757038
1424869038
2783871138
4994242138
0761884138
6136485138
7002067138
9648128138
6298569138
6884300238
6046073238
9720483238
5787664238
9592316238
2673628238
4568042338
2586934338
1808165338
2167696338
8989558338
7852040438
9178460438
7331511438
4257312438
2949922438
5565903438
7318345438
3636399438
7626701538
0493721538
4235891538
6270674538
8749516538
1716437538
3059178538
3478200638
0199155638
6411195638
5300456638
9460338638
1180181738
3847203738
7875825738
5455346738
8425039738
9657370838
0112082838
8327324838
4689966838
8963807838
0259412938
5403822938
3152263938
4064795938
8775617938
5444537938
7670919938
0534669938
1946450048
0619360048
8027901048
9524893048
3358658048
4400261148
1939043148
8193675148
9377416148
1873707148
0986157148
6426448148
8815851248
7706592248
4322973248
7539835248
4481298248
7145209248
3690049248
8461480348
2074672348
1545514348
3863815348
5032739348
0770910448
2187091448
7159452448
5448606448
6737866448
2864129448
2956320548
3140942548
4817884548
0271075548
5306047548
1699468548
2988713648
6310034648
3665576648
5087747648
5126887648
4916159648
8207580748
3131334748
4556285748
6678096748
2763037748
6012628748
5790971848
9845783848
1302196848
3258927848
0383308848
9225170948
2363790948
1772321948
6199782948
5970138948
5853078948
6381553058
4962074058
3890194058
5941305058
2441916058
6358819058
4266653158
3555753158
2870686158
9973967158
1317677158
5866529158
6114210258
4273170258
3756563258
7713624258
0947468258
1969749258
6389100358
7333320358
8500802358
1246893358
9221395358
4839436358
7657938358
3511601458
2279961458
3805342458
5693833458
3002055458
1604688458
0284549458
9312620558
9437621558
8088041558
9634704558
7197377558
4521438558
1505470658
7091562658
4472924658
6135225658
0852441758
0290732758
8183246758
4722117758
2611487758
5197518758
6826160858
0016555858
2007148858
5801298858
4704259858
2482822958
7474353958
9748095958
5524086958
9613479958
2439290068
5904862068
6343182068
0335965068
8602227068
4017409068
0506429068
1008293168
3912104168
9453856168
7881927168
8231088168
1158739168
2821594268
3284116268
5465687268
6837471368
6994792368
1672973368
0820356368
4358708368
2595029368
3337959368
8392636468
1263477468
0245838468
3060660568
2950311568
5028402568
2142553568
9954132668
2606742668
5889323668
6542376668
7537008668
7673168668
1374020768
3477851768
4796681768
9403503768
6019015768
9784548768
7376839768
5518530868
8610540868
7911771868
8976212868
8754963868
7467246868
6625841968
5230804968
0717594968
1102935968
8633255968
5202767968
9898387968
4349649968
7866630078
4525361078
8419274078
6659595078
2798686078
1776249078
1227652178
4790405178
2614807178
9160538178
0965119178
9141431278
4273334278
3952825278
9635726278
0092896278
6907417278
2020677278
5456061378
5723552378
4384883378
8894215378
4685667378
4606528378
1997389378
0344723478
4329284478
5580175478
7412985478
1757086478
1315150578
6572790578
8205363578
0067025578
9554947578
2597500678
2241852678
5948277678
0742348678
3128499678
8609710778
6830950778
0178801778
4010112778
2385492778
8391744778
7563289778
9296141878
5025341878
5360262878
3039803878
1241563878
2408054878
8556676878
6133999878
4430572978
7086914978
3911066978
9583298978
4043990088
7784004088
9388995088
1190057088
9435870188
3549121188
5672234188
2516715188
7725365188
7205736188
5951848188
2994421288
8667143288
5489745288
4038986288
5891129288
3883581388
7741191388
5210243388
0945386388
3106607388
2372428388
8084730488
4705193488
9055664488
2439065488
5637137488
3767278488
3608610588
1533340588
4221726588
0517236588
3329837588
8762359588
4184570688
8521951688
6650081688
8354622688
0493403688
6064854688
1265015688
5904876788
2528378788
7940598788
0786769788
1931602888
6402512888
2601005888
8878768888
0246879888
7171440988
9812391988
5435454988
4011106988
9373589988
6256700098
5792351098
1261402098
4447525098
9126546098
3974888098
8724170198
5945980198
6511922198
1576045198
2759850298
7601313298
6474657298
3510367298
7380797298
1282008298
3314471398
5719775398
7019946398
9269207398
8622767398
6001039398
8308989398
9088522498
0109004498
8998494498
4607955498
3028048498
5777142598
3495092598
6923635598
9886285598
0564918598
5213811698
7059415698
8348166698
4655507698
0833637698
3877798698
1496739698
9803649698
2332189698
4851762798
6462103798
6468323798
9920275798
2041319798
7549311898
0692683898
1824434898
2143864898
2135077898
7498880998
0337293998
7003158998
8730429998
9484951009
7753812009
7491392009
5118926009
7370383109
9005725109
6323786109
7598959109
6455540209
6178692209
8630733209
2526818209
1673870309
5697541309
9509491309
4040925309
4375236309
1566367309
5131808309
8941160409
5974570409
4384201409
4637182409
0512495409
2779448409
6320199409
4214883509
8151414509
0327656509
3958277509
5908048509
0801680609
5520341609
3596592609
8912353609
4975675609
1539236609
9785137609
4036051709
8839783709
0682774709
2256366709
1084629709
3447459709
8899900809
9649506809
6240607809
0063768809
0997089809
8422151909
3793691909
7061875909
8868439909
3834249909
3018150019
5836032019
1220144019
3931994019
6528808019
8971311119
0437061119
6667275119
5579457119
9844638119
8547849119
8852850219
7983923219
9061053219
2936655219
7898446219
4312329219
1055932319
9757306319
4992507319
0391147319
9774167319
2268780419
1469672419
4149913419
1355035419
2527197419
0824298419
7410710519
9173260519
0080491519
6676133519
2259604519
3019751619
9102843619
0395405619
2458667619
7844497619
8105284719
6886515719
5664325719
3924016719
8758428719
4493888719
6381722819
2091762819
3885862819
5045172819
1116343819
9629736819
2533666819
4676979819
1104502919
5700243919
8038564919
9921864919
6721974919
4579125919
7766549919
7846624029
3167664029
9810465029
8143558029
5315519029
9957729029
1024350129
7553291129
2961304129
0732408129
8065518129
6632340229
7311862229
5856844229
0700837229
1473197229
0327610329
1076435329
2831555329
5480286329
7656057329
6068529329
2660039329
7503970429
3351983429
2485414429
9134667429
8526649429
7833170529
4629941529
2347732529
5185155529
4719087529
0990811629
8787072629
3982482629
1242287629
9678329629
8908191729
8849822729
0749613729
7122093729
9661705729
0863256729
8313450829
5237913829
6006773829
4494796829
6407827829
5299238829
2011321929
4307472929
7080364929
6292084929
3278115929
4530906929
0164046929
5845199929
7428371039
8306063039
1209625039
9862545039
6752106039
3641896039
5386588039
0541509039
7649390139
9356992139
1915633139
7601746139
6805291239
4942894239
8400785239
3400156239
1625586239
3619227239
2889928239
5192679239
1421400339
3295993339
5978754339
8466916339
0448078339
4877422439
5717334439
6553754439
2191578439
0043379439
2590825539
2132216539
6906466539
1160417539
6023937539
2348057539
8074089539
3718510639
2153102639
1021433639
9387263639
4860504639
9021045639
3694130739
7472763739
0205357739
7369338739
1772850839
8057611839
6415463839
2457773839
0734145839
7930129839
9736120939
3154850939
5163831939
9512032939
5233392939
7917205939
0379790049
3176301049
2840271049
4561155049
7608985049
4098167049
0897113149
1859584149
4155026149
2283649149
6344879149
9767800249
0507102249
4003744249
6296437249
7964268249
1158798249
9530479249
8082370349
3966271349
8796724349
2249464349
9192495349
0212521449
8476843449
3162593449
5579936449
7275296449
5730590549
7822912549
6687354549
5704465549
3516109549
6939002649
0768982649
8603335649
3415748649
3570968649
9211981749
9680833749
6944543749
7721655749
8340496749
2308219749
5614252849
9469114849
6100015849
9823527849
4336787849
1471879849
1801453949
2995334949
5446965949
4751636949
8622692059
2765923059
8695306059
0077836059
6139076059
8514386059
8250930159
5621461159
3241376159
5419017159
5029199159
3481030259
9345611259
5870702259
2112764259
1597785259
4240058259
6035981359
0888603359
2543274359
9903718359
2754869359
3847720459
0609263459
7926484459
7702557459
9648531559
4668112559
1383805559
7795175559
2670546559
6267998559
0576010659
6197640659
2201793659
3339474659
5054228659
0582219659
1920259659
9059580759
9498202759
4640462759
1977124759
4435349759
6938890859
0454121859
4580342859
2355354859
8166457859
7131939859
0029811959
5156942959
1216572959
0671567959
6388468959
3155241069
0727752069
4638013069
2721534069
1689117069
4462299069
1897761169
5423622169
7264822169
6922473169
3120717169
3830367169
0117678169
0286480269
8213153269
5377904269
0149385269
6771252369
7592713369
4604414369
5813044369
2085495369
7379009369
6832139369
4497850469
9460481469
1093916469
6986626469
0983747469
8129529469
0084910569
9353765569
9591658569
8006678569
1935569569
2569352669
1644084669
0401526669
4227277669
3263908669
8845258669
1631900769
2953002769
1567323769
0287206769
2819176769
8534407769
5050877769
4774397769
7972838769
9288094869
3322565869
3703389869
9042230969
6943240969
7655690969
6584731969
0575583969
8328226969
6393310079
9137752079
2416895079
7086706079
1452338079
6960889079
2276230179
8990062179
6031203179
0362903179
2437593179
0383054179
3289647179
3117019179
3642911279
4828366279
9774076279
4015217279
0105830379
3378322379
9022682379
8934213379
8910706379
3282456379
7239168379
4011698379
1771962479
5838315479
5204037479
3652188479
5725709479
7802001579
3794441579
1869791579
8755882579
1194423579
5511914579
8488937579
0249939579
4146120679
6713561679
1088844679
2394854679
5677486679
9944609679
6515571779
0386132779
5560613779
3873643779
7887977779
0934520879
4961181879
0525294879
7959436879
8829343979
2653475979
1698756979
1947947979
3567087979
5243418979
7700028979
2925400089
4178580089
8233471089
5749463089
3099434089
1306601189
5124881189
2709162189
9710944189
4558575189
9696886189
1582138189
1039312289
3998553289
6424907289
8684468289
4385559289
8272669289
1817780389
1327073389
6504924389
4123135389
0856959389
6189599389
1748811489
3073005489
9283155489
8569096489
7635827489
6265040589
3234732589
5079753589
7046244589
5961397589
6402228589
4852731689
5362966689
7730527689
1251219689
3126260789
5507360789
6781611789
9362242789
6518442789
2400634789
6595026789
2007899789
0455002889
4198303889
3690674889
2914915889
7818687889
8350148889
7472389889
0310620989
2643080989
9217556989
8341717989
4487318989
3624788989
5581220099
6869754099
6417047099
1600978099
4204719099
7118150199
4189660199
2284212199
6820563199
8474504199
5378235199
2062947199
0782219199
5228721299
3063422299
0364572299
8796295299
6801186299
1049308299
7544681399
9553123399
3436824399
8245745399
3029656399
9540760499
0950342499
0646693499
9315954499
6892677499
6666518499
4881859499
4302440599
3443053599
4966545599
9875378599
9004670699
7092931699
2027483699
7143596699
2616308699
5433689699
4250114799
2195985799
1760796799
5996877799
7335618799
0623069799
5502801899
2371021899
1748233899
3357095899
7227538899
7084103999
4748374999
6459755999
9632446999
3805897999
9999879999
1812099999


==> anc/K10_10_6_M802.txt <==
6520000000
5901800000
8481479100
1547594200
4210860300
0254926400
3462818400
0569240010
7735373210
2513411510
4622453510
5780735510
4168097610
9486547710
1207453810
2348483910
0634712120
1967746320
3521969520
7073736820
8715508820
2690591920
7256081230
3499798330
9119412430
0936664430
0641330530
8653270630
9979023730
6245367730
5353133830
2183807930
5573851040
1818622140
9678514240
3932035240
4725925440
4413277440
7867202540
2774648840
1182386940
5196952050
3008803150
6314020350
1270155450
2429651650
7830229750
4182225850
6065197060
2024980260
9159443660
1772431760
7981182760
2699774760
3448396860
8037063960
7942995960
7655256070
3898529070
5269874170
4551787170
5522895270
5941515570
9807288570
8198978770
8046751970
5925002380
9064632380
4856886380
9703617380
7694526480
7497324680
8105369680
9313669680
7300941780
8807417090
6506138190
4839309290
0288879790
0094141990
3776994990
6352555990
8609781001
0084363001
9842582301
8406331401
5142299401
3280221501
3460283501
9523144601
8962937701
0481941111
4366919211
3154305311
5172676311
9098015511
6800145511
0871078511
8332174911
1729619911
8189623021
2530359121
6638267421
3773440721
9206390721
5445706721
5876399131
1968970231
2259534231
0426155531
2472487531
4014318631
8391286831
4548778831
5893033141
1103775141
8871054241
7796807241
7036278341
6450680441
0802400641
1644763741
3293557941
2371663351
1817106451
7613922551
0955719651
9910406751
7664121851
5648074951
7367356951
6975898951
5117540061
1468334161
7145233261
3750114361
4904634561
8266085661
2985811861
0515723861
5298382071
3047031171
7883642271
0587999371
6621826471
6410452871
4577103971
1388410081
3823593081
9796068181
2629448281
2755414481
1057825481
9551639481
4719965881
1939372191
4190747391
5708576491
1534831691
2043992791
4215058791
6327067891
9754862991
4958604102
0477631202
7755145202
0373395402
1697842502
4864751602
3011045602
0428609702
9711917902
5467169012
8299691112
2468487112
6003238212
7683289312
3507789412
9048720612
9656204712
4540045712
2994056712
7906590812
8273112222
8064850422
5062332622
1185092722
2542203822
4333615822
2802320922
9408775922
3918421032
1201588032
2170069232
0891932332
4627373332
2835527632
0029156042
6082149042
5250016142
5389925342
9718941442
8101110842
0653078842
6966463942
7889413052
4450194052
4124426252
5033047352
6737471452
0338836552
3598668752
3523179852
8931242952
6811741162
3389254162
6682560362
3231548462
5086933562
6844305662
1495650862
9840616962
7344395072
1776703272
1229205372
8190538472
4821893572
0774834672
7364678772
6349949972
9135880182
5612134282
8772559382
2216809582
4203924682
7424484882
5917703192
2548976192
0505453292
3186317492
0782762592
1967227592
9977986692
7630287792
4525491992
3352506103
2148196103
6890383203
8788895603
3679476603
5673211803
0126577803
6446224903
8224658903
4042822013
5630728013
9191451213
2755092213
3986661613
6893136713
7668339813
5333261023
7708003023
4059630123
0646046223
6828945323
1615183423
3377197523
5462720723
1006939923
6757023133
2304253333
7114704533
8035165533
0500212733
9532696833
7929100933
6167076043
0463531343
9738797343
3865436443
7240449543
8585052643
2717115743
5478080943
1341818053
9722670153
2363082153
4212566253
3457779253
8240792453
5375344553
6163689553
7056625853
5131122163
5294408363
2586854463
8973887563
7471865663
3434549763
9227361863
9905991273
4983502373
7832915473
4075348473
9281479673
4166880773
1300873873
2411696973
1861047083
6054215183
3415978183
5504020283
8511372383
7214267483
8099713583
2827584783
0997465783
8753984093
3462604293
0059357393
4228213493
0637950693
4070091893
9889538893
2959727993
4437239104
7244102304
1871680504
5236046604
6375988604
4049043704
8860704804
2013575904
7521502214
3536424314
6680303614
2671994714
1173372814
3144160914
0425843914
1081955024
9482046024
6212467024
9398950124
9723458124
8826266324
7291643424
2519037724
5329528724
3258887824
6391630034
9644874034
4346417134
3667235334
2025616534
8103435734
0539555734
5517657834
7957692044
9839820144
0180854144
5943719344
1012394444
4847065544
4991171744
9364509744
9631488944
0127718254
1598321354
3005429354
9505033454
3981983454
2291707654
8761593854
0207126954
1336799064
0587580164
4553941264
5979216464
8352071564
2798202564
1809157564
4760628664
6792761074
6388434274
6104897274
2736190374
0458910774
3130332974
0706032084
9864245284
9879850484
1459368584
6940579684
7998199684
0852943884
5285747984
8114228984
7912386194
8646669194
1265711294
7673820394
3404704494
7483008694
5060983894
7838450305
3943053405
7720177405
2132099505
5201695805
5088958805
2856219805
5574523905
1379597015
3761822115
9227937115
5895984415
8432503615
6016646715
5254472915
0717971025
6403757225
5849181325
7122681325
9954243425
4395835625
8944750725
6669647825
2831024925
4666901035
0970745135
8596188435
6322841535
7784351535
9087178635
7055589735
3020731935
0493412045
6931314045
4916254245
4324710445
1341601645
1748544745
8400866745
6233101155
1556960255
3665535555
4531264655
7149077655
4884195755
8657398755
0601007955
0042828265
3409079265
1510200465
9669262765
0157656765
4737812865
7383749965
8928238075
3296342175
8875665175
2684487175
3027400275
0118109375
9593376575
1812248875
5592413185
1431926285
0060494385
5163766485
3902752685
2760133685
2147622885
6748836985
3252403095
8418695295
6397516395
1813458395
2185160595
6719281595
3661164895
9273006895
8475329895
7095264006
1199635006
6618317206
6145521306
9966851306
5430649606
7102813706
4580088706
3804967806
0350423906
8779064116
3340653216
1051176316
6584697316
6995729316
6235280816
2917835816
7907742916
8404155226
1857429226
5633633326
5908308526
4941440826
0219384926
7765018926
5742909136
9392022436
8227199636
9182403736
5086774836
8684328836
6267375936
4881736936
7422937936
2508261046
9010189046
9565127146
8924473246
3605644546
5477730646
2568970646
5651551646
3791230946
1078947156
4749782256
1292834256
2552768356
0870671456
9842151556
8819943756
5833814756
9826010066
2844492166
6193908166
2468562466
4678759466
6226972566
4136486666
1316688766
8313857476
0763526576
8358601676
0019492676
9478565876
1684019876
2721349876
1930051976
2287846086
0375207086
7176561186
5329285186
1446273586
6232790786
3623315986
7548485096
4493090196
3151296296
9300340396
2037508496
3569806596
7239537107
3355072207
2709496307
2396120507
4535674507
1053409707
9625859707
7597310807
8247210217
4071465317
3612958317
0156521417
9709388417
9703107617
7133960917
7019754917
4457296127
0161275327
6744091427
4007682427
3154781527
7570878527
7416513627
9990964827
3574912037
6906573137
5883861237
6155842437
7860099437
1792247637
6071600737
4692719937
2361368247
2885239347
6939425447
4118553547
8235993547
4274231847
3339902847
8576446057
5420360157
8686582157
8924584157
0734585257
5606897657
6602176857
9487905957
9278733067
2602605067
1943884367
0258113567
8320532667
3689814767
5856377967
0563298967
2815770077
9486123177
7657431477
7509066677
1494617677
5747627777
0442788777
4133158087
3367796187
4980357287
8381004487
8038141887
2221093887
6568182987
5941550097
9095266197
2438843397
5914049597
0898654697
1245325697
1121034797
3720426897
9031301008
0909868008
6427774308
1317462408
1704716408
4751750508
2169311708
2262859018
1674100118
6459033318
2192975418
8933606518
5980553618
5314286618
0982187818
4794979028
0310807128
7228662228
3977289328
6736434528
0582314628
6178516628
9576725728
5790298038
1668465138
1854356138
3138148238
8409822338
4543544838
1230685938
3746355048
3372878048
2403243148
0697083248
2075627248
7319174348
3023781648
1124998648
6599899848
9264744058
0895102158
9916293258
8080815258
7594045358
7283430458
4179509458
9434492558
3816038958
7923027068
6001529268
8645937368
9417059368
0018512568
4328323768
8097456768
8872991968
2546301378
7567914378
0743169478
9050567578
1225738578
3972240678
6156163678
3439211778
8660540978
5105464978
4600912188
2330176288
2208071488
5689690588
5551437788
4441960888
7858768888
1785506988
7071252198
5326145498
5441118698
6985271798
8550122798
4862673798
0312630898
5765683109
1932168109
8993320209
9387705209
5514736209
1925440309
4608642909
4305511119
7847848119
8828767419
4466428519
1820222619
5818301719
1570219919
6451252229
4689166229
1022004529
6853895529
2950918629
3887570729
0345494829
9577562929
4400906039
5255320339
9415011339
8188084339
8761400439
3049363439
3713860639
6563953639
7088296939
7272929149
9140936349
6286618349
5589542449
8552347549
2326732749
5157801949
4323886059
2944337459
2707244659
0002367759
5728259759
6069010859
1496581859
3535675069
8111839069
7610095169
5090477269
0701396369
9352598469
3799180669
0164449869
2453385079
0336089279
4272054379
8549907579
3211124779
8334966779
2965152879
9131753879
0622221189
8769376289
7231877389
7449101489
4034570589
5113254589
6177954589
3074887789
3696005889
0243658989
6874132099
9120624099
0294563399
1683793499
7301785599
3358617599
2676472699
9999879999


==> anc/K10_9_5_M1055.txt <==
000000000
835500000
619550000
784727100
171603200
051986200
370162300
262275400
112398600
680519700
828772800
991921900
367218110
372702210
643385210
912671410
131453410
775799410
468970510
885083610
844240810
029242910
444321020
073047020
487459020
970621320
207146320
491577320
539322520
620837720
179800820
397955820
203883920
632014920
079446130
732586130
045169130
492350230
154480330
995119330
904066430
809658530
636097630
214631730
356746830
546238830
128671040
084591240
102723240
910824240
696173340
068356340
638207540
859934640
443073840
110295840
594142250
781732350
605404450
780041550
037724550
345489550
922213650
336565750
718450950
850679950
752015060
227968060
339830160
573431560
251363560
307687660
621191760
594977760
305202960
186548960
074954170
551219170
788868270
582293570
675528570
523280670
458521670
135649670
893706770
965007770
476611870
113124080
866695180
068893380
790094380
511918380
348101480
380071480
976815480
295357480
453814780
289226880
107369880
917592090
561764090
720405190
239495390
847920490
263112590
216982690
941846690
434338990
461076101
752418301
294506401
099961501
847316501
763728501
168850601
283543601
226749701
011442801
640485801
975626801
111941111
643659111
865142311
684156411
923733511
423299511
916333711
322006811
236508811
592477911
605752021
057503121
862939321
272868521
580661621
363427621
610300821
894592921
258205921
730910231
574707231
072034431
523994431
989379431
959471631
332135631
267687631
776372931
813716931
656889041
201930141
418812141
136098241
904547441
481314541
520558641
833081741
015617841
740366941
815949051
718786151
033251251
704435251
226577251
654021351
319363351
546605351
378918751
909181851
442829851
495230951
944134061
504389161
357942261
449604261
385580461
738321461
210285561
891223661
729778661
998760861
441555961
938445071
101567071
098126271
350698371
164263471
306224571
404385571
849857671
882481771
717690971
055822971
265391081
579253081
278780381
083895381
151232581
593645781
047228781
804169781
227474881
500843981
609636091
192019091
670894191
125129291
451761491
537072491
727204491
715053591
486400791
548780791
169575791
251100991
363999002
898584102
790831202
935843302
206552402
881365402
903338702
742783802
556923902
327007902
452438012
553236112
701125312
519010412
079308412
822141512
649997512
974744612
137466612
485376812
043770912
405210222
222892222
646318422
787291522
918009622
156159622
659176722
036681822
314746922
961478922
875221032
370465032
510386032
744014132
231969232
326188332
083953532
125514532
692970732
788247732
267122832
896790042
078870142
689042142
664120242
562682242
951300342
183111442
724382442
716609542
279433642
555095942
212103052
006443052
671387052
807672152
584834352
130705452
454608652
764868652
398364752
241036752
027886752
960244162
587147162
193428162
348250262
610165262
008471362
435632462
224615562
497109562
476893762
483064962
429928272
298663372
677719372
354374472
060402572
816562772
031197772
830030872
924457872
342885972
944529082
450183182
095737182
416041282
529560482
508711682
033073682
832956782
611654882
793218882
807514092
375678192
173352392
860547592
082524692
669815692
959098792
118535892
503259992
063625103
777375103
209344203
965914403
296138403
261293503
572510703
148797703
181808803
213869803
105630013
614428213
512251313
399753413
439984413
026217613
472059613
703061713
488228713
997699713
353891913
716292913
983802023
758924023
564630123
340560323
810578423
885395523
379587523
641331623
921815723
438343823
677492923
517060133
542671233
848409233
333154333
822667333
027740433
258876433
130121533
315812633
928021933
721250043
936188143
335338243
087881343
627413443
339707643
465451743
873244843
694735843
104979943
834393053
165271153
721784253
950596253
040063453
282072553
391145553
597926653
663358753
132688753
065556953
607248953
628032163
536016363
994220463
767806463
915765563
806570663
786426763
010449763
190312863
451187963
419275073
772141173
906966173
587752273
361082373
252907473
300173673
743534673
196304973
404064083
820156083
230858183
382110283
175487283
440748383
231520583
084642583
992496583
186685683
359402783
568937883
799962093
653063093
611674093
809713193
096375293
079420393
424509393
548669493
278139693
245903893
602798893
435094004
817553204
250729204
688798304
613140404
752264504
037112604
914607604
479866904
179237904
873028014
642225114
257767214
948138214
589740314
626571514
008465614
162511714
794103714
830109914
324762124
153972124
015206224
993581324
566479524
746745624
775650724
868290724
584083724
104524724
769061824
493362034
197804034
714955034
406532234
347275334
420445434
926606434
551356534
605821634
001850834
600788934
205475144
532628344
444216444
081029444
318993544
060394544
577115544
336410844
222300944
931630054
599774054
311327154
886864254
143417254
025198354
302899354
759843454
981102654
375931854
956952854
270311954
227019954
545596164
723051364
661945364
958379364
849118464
170926564
700152764
558054764
265884864
092633964
680617074
987333174
293901274
079055274
768549274
417404374
562436474
391088574
649243774
854911874
163692874
132576874
377560974
421647184
913289184
238053484
909687584
678320684
355555684
140070784
036997984
872486094
290448094
106201194
364751194
446037594
131046794
881777794
513828794
729339794
635962994
025335005
662901105
958117105
044059305
629624405
557488405
386250505
707736505
919744705
415542905
881538015
721008115
407809215
520873315
022915315
274696315
146343515
506584815
819425815
990856815
221285915
666167915
316118025
489756125
583322225
235515225
856033325
571959425
995430625
733874725
123193825
985981035
180439235
403907335
973849535
431423635
659299635
549802735
290527735
092541835
144764835
307853045
258165145
824476145
145827345
702490445
966232445
408125445
052722745
328043745
878758945
346690155
734079155
611882455
653267455
313648455
770000555
108412555
555367555
837344655
865463855
987095855
249954955
530241065
078602065
832705165
791194265
672564365
764317365
284938665
117277765
399685965
633726965
652650275
432361275
870397275
297041475
168188575
606675775
311779875
861810975
424881085
188306085
209960185
793252185
069473285
301666285
565729485
174411685
926062685
737928785
463790985
019131985
753780095
125456095
447086295
698808395
317170495
992513495
893604595
740171695
262044695
614276695
004960795
380214895
244712006
506197006
596847106
070981206
434660306
889222306
478982506
930355606
085133706
525176906
777263016
738837016
895014216
857587316
872732516
310545516
360781616
699194616
981862716
218324716
966050916
188625916
100914126
821480226
169841226
386704326
249467326
474175426
153027426
818166526
091258626
672609726
683474136
949598136
148142336
776524336
401002736
462795736
285297736
726520836
594203836
127018836
645643936
760454936
561745046
952616146
397329146
908703246
946439246
200231346
399946446
644870546
437540746
549351846
020989846
371497946
287608946
974551056
112833156
273455356
917977356
866289456
456335556
538592656
439611756
798619956
341071066
280670166
163736366
333313466
827839466
196368566
843960666
666423666
502048666
755559866
808906966
119082076
394286076
024823176
635268176
210764476
928651576
705877676
299416776
003340876
657939976
855361186
835434286
627905286
753178286
142501386
404498486
550703586
481996886
077584986
323432096
051655096
671516296
784946296
295180496
031799596
052867896
964388896
412124996
391411307
410257407
855840507
724948507
735301607
348463607
383576607
942462707
598025807
631239807
289400017
298549017
174065117
016834317
205978317
650444617
711616617
563809617
324357717
340622917
501805027
042976027
688913127
464913227
520644227
959612327
147654427
266986727
070768827
722657927
308039927
860633037
004179037
526454137
418889137
617591337
021266337
242721537
014015537
977153737
600376937
034818937
867077047
215430147
150532147
757657247
465708247
813329347
476904447
693152547
362568547
787479547
195684747
537896847
612187847
980905947
169120057
467161157
900328157
879275257
893491457
254080657
743502857
482947857
518573957
930727067
556871267
028383267
834482367
182294367
061710467
309795467
109856567
429397667
605093867
892309867
368372077
585118077
249199177
971279277
496753377
725922477
147781677
777535777
453938777
359527877
962344087
133740187
699068287
039569387
240332687
876106687
634273787
785463987
923634987
547317987
211307197
938294297
126260397
058282497
233637497
683848497
514430597
787180597
408694697
376820797
821041997
943208008
129380108
667334208
114496208
486089308
473781408
394865608
138459708
731674908
834427908
050310018
587500118
748491118
016752218
191572418
778596518
602382718
850953718
065274718
159669818
528588028
295811128
952754128
519099228
427623328
332140428
444267528
012902728
930286728
769717828
469146038
488215138
966717238
384609238
897338338
701393438
233778538
552990638
178074638
326391838
541462048
769025448
521302648
840754648
203096648
793987648
005948648
319264748
847565748
774238748
162155948
628725058
023519158
194043258
251444358
088837458
696656558
125900758
571120858
800297858
514698858
159994168
430876268
279147268
667650368
815301468
322858468
460563868
911914868
053105868
979903968
722749968
286829078
815154178
072096178
846032378
709506378
637883578
524134578
800626778
654501978
248245978
016468978
776971088
335027088
691449188
903935288
712245288
643406488
660019588
417730688
967872688
522620888
274842888
888678888
490992198
341183298
575285398
980057398
907421598
852539598
544613698
388390998
155716998
357641009
312523109
545970209
808085209
624192309
196936309
056078509
286351709
400108709
202419809
264594909
229731019
032387119
561531219
383423219
508813319
407919419
934902519
495855519
457190819
240052129
655273229
716467429
591730529
902370529
047444529
823306629
788134829
794328829
190261929
089885929
836905139
851848139
668562439
871692439
357130539
099000639
361326739
755492839
110983939
589135939
739513049
282666049
973660249
925164349
050636449
231869549
492272649
470589649
511701749
174773059
428246059
191157159
364004259
560925359
503286559
413688559
682769659
925512759
069408959
603557069
236209069
476027169
218627269
889417569
014292669
745688769
263759769
678466869
937731969
940890079
538404179
697211279
213570379
041783479
685740579
121995679
575349779
623015979
954126979
371533189
615036389
769289389
182958489
741804589
320879589
097793789
846114789
533765889
955587889
802822989
563163199
078011299
834851299
302237299
348941399
626796499
147897499
277258699
157345799
766643899
639177899
999789999


==> anc/K12_6_4_M39.txt <==
48b530
54a22a
6b2976
0733b3
56965a
96a612
223063
65410b
88bb81
121365
2717b5
794909
547412
6908a9
949252
8a5544
347657
b509ab
218398
1780b8
a06581
011095
113793
4a5a81
028768
36721a
93762a
7b01a6
a8ba44
b92179
aa5b30
33a45a
bb4806
75287b
96a427
339422
539217
806a30
406b44


==> anc/K13_6_4_M45.txt <==
16acb7
8139c9
00652c
975018
202a81
c59cb0
48b075
59618c
1b4ca0
935676
670635
b4cbca
154767
a81658
507103
226a0c
a31215
680316
6a0278
092501
522121
a7137b
47b256
bc394a
3ba7b0
c697a4
35a8a7
9a5355
b1849a
027583
848449
63005b
297a23
8ccb99
364860
aa1036
43b338
98523b
cb9867
4ab61b
1b48b4
743992
35ac64
71cb42
7c84c2


==> anc/K14_6_4_M50.txt <==
c4a119
7287b7
142d34
a862c3
900d14
3dd6c3
9ca43b
d23a96
02cb7d
51706a
c0248b
972129
7b3bad
b93777
254061
465068
10a920
d99bbd
79cc95
555858
88d642
098aa6
5643d1
adb542
739a76
17141b
0b9797
414851
4573da
aad60c
d3c7a7
8ab5c3
8d620c
033cb5
2153d8
601139
c70930
db8c75
cc1d24
bbcab6
b29ca5
1c0189
67ad84
26785a
941980
6c2910
38b50c
b38b9d
3a6242
64042b


==> anc/K15_6_4_M57.txt <==
d37e66
0a897d
11c128
20d407
976bbd
4b5ed9
b8434d
812184
2d30ce
a4bc88
159d8a
d31619
3dd050
9c4b72
ec76dc
ebe569
62566b
50045e
5da0e7
8998a8
a19131
70a4c0
4be696
3602c7
7d0003
c9c881
ea5a16
142ca1
0c6942
d3559c
5ed7c3
b783b2
4b1a6c
84cc3a
3ea70e
627a99
563200
c1b1aa
0749b5
3034e3
c52d38
a5cda4
a9282a
85bd21
76d2ee
c49c24
988b45
6215d6
2e07e0
d3eadb
7e3757
19b834
62ee1c
e51e9b
26a253
ba6375
4b751b


==> anc/K5_11_5_M602.txt <==
04322012000
01232043003
23141024000
01022210104
03431241100
00340222101
00204203100
24113234100
42044420200
04403401000
01312432200
03221413200
23011130300
00420111302
42234342300
24243123340
01102104300
04033340400
21442321440
03301302400
10210333400
22224110420
00313420010
42122401002
04131432010
41040413010
13404444040
01330130114
03244011110
00103142112
22012421110
34421104104
12302340210
04211321210
01120302214
33034333210
00443314210
13324000310
00234031311
12142012312
04001043310
01410024314
04341210412
01200241410
03114222410
10022203414
12432234410
00121340024
02032341221
02444302324
00303333020
03212314322
31143000120
02002031022
00411012120
22320043120
34234024120
02110210220
44224241220
11433224220
03342203220
03132420324
00041401322
00400432320
34314413024
02223444413
04104130424
01013111420
02422142421
00331123424
02240104420
01443210234
02343241030
04202222033
12111203030
23021230030
11401420133
13312401134
10224432130
02133413132
14042444130
02423200234
04332111230
01241142230
03100123230
10014104232
03440340301
30304321330
02213302334
04122333333
01031314332
04412000430
01321021431
21230012430
00144043431
02003024430
00242130041
02101111040
04010142043
01424123040
03333204044
01214331141
03123321141
20031302040
02441333140
04300314140
02231000240
44140031240
01004012242
13413043240
10422024240
03203210340
20112241342
32021222340
04430203342
11344234340
04220420440
10131401440
23043402441
40402413440
02311444441
04110300304
11024331001
13433312001
24342343004
12201324001
40132010101
12041041404
12400022101
31314143100
13223034104
21104220201
33010201201
20422232203
12331213201
14240244204
12121430304
14030411301
21444442300
13303023301
40212404301
03143140401
20002121401
42424002401
14320133401
11234114401
14424220010
41332201010
12014244011
32304411111
04213442111
11122423111
13031044112
11412140211
33324121211
10230102210
02144133214
34003114211
32434300311
14343331310
30202312311
13111443310
30020324010
13401010411
10312041114
32211022431
20133303411
01042034411
34233440021
11140121021
43004102021
30411133021
12322124021
22112331121
14021312121
11430343123
03344324121
21220014321
43134041221
04043022221
13402003220
14311034221
11242220322
14101201321
11010232324
03424213021
20334244321
13214430421
10123011424
11032442420
34441423421
11300400421
24044010031
11403041031
13312033020
10221003033
02130034031
30011220131
42420231130
34334232131
11243213131
23132244134
11003430012
43442411231
20301442234
22210423231
14124404232
42000140331
12414121331
21323102331
10141114330
43022300331
10431330434
12340312430
44204343431
11113324433
44302430001
11212411040
23120442041
30034423041
10443404011
10324140141
42233121141
14142102143
11001133141
03210104141
11341300241
13200331241
12114312241
12023343342
14432324341
12313010341
24242041341
41131022341
33040003341
13330220444
02103232441
14012213441
41421244441
23220100002
20134131002
13043112003
14402143002
31311124002
24242310244
21101341102
43010322102
20321303142
32333334100
30224020202
22123001200
20034032202
31442043202
40300044202
30231230302
33140211300
10004242302
32413223302
34322200302
42203441402
04112021402
24024322404
03430433403
00344414402
40033020012
22301032012
04210013012
01124044012
20000230111
43414211112
11323202112
20232223112
22141204111
30022440212
22431421213
24340402212
21204433212
13113414212
01044100331
23403131312
12221143312
34130124312
22010310412
14420341411
11334322412
23243303414
20102334413
03341440022
20200421020
24023423331
21432414022
14313100122
31222131122
23131112121
40043143122
02404124122
20330310222
12244341222
20103322223
21012303024
23421334222
22211001322
40123232322
22034013320
44433034322
24243201423
21143242420
23101023021
20410204124
23104310032
24013311031
32422322032
34331303032
21240334032
24022030132
41030001132
13444032132
22212040132
00444232242
22002211232
24411242232
01320223222
43231204231
31110440330
23024421332
40433402330
22342433331
24201414333
42130130030
24041131430
41400112432
23314143432
20223124432
23412230041
20321211041
12230242042
44142213042
10003204042
24434440140
21343421142
03202402142
10111433142
22020414143
20401100242
22310131342
44224112242
21133143242
23042124242
31423310140
03334341343
22100303343
34014334342
12440020442
24304001442
41213032442
23122013444
22330400003
34244431003
31103412003
33032443001
00421334202
13302110103
20211141303
23124122103
04034103103
31443134100
04322320203
31233301203
33142332203
30001313203
32410344203
40341030303
32200011103
34114042303
01023023303
23432004333
21313240403
33222221403
32131202402
32040233402
24404214403
32143320013
34002301014
31411332013
03320313013
30222344010
33110030113
00024011113
43433042113
34342023113
31201004113
34132240213
11041221213
33400202212
30314213213
42223214211
02104420312
32013431313
34422412314
21331433311
13240424313
31121110413
33030141413
30444122010
32303103413
24212134413
32401240023
14310221023
31224202023
13133233023
30002214022
33423400123
10332431123
32241412122
34100443122
31014404122
34440110223
01304141223
23213422220
34122103221
32031134223
30412320323
32321301320
33230332323
41144313323
33003344324
41434030423
33343011422
20202042423
12111423423
34020004423
32214110034
44123141033
31032122332
23441102013
30300134034
13231320132
30140301133
02004332133
14413313133
33322344131
30203030233
31110011234
13021042233
20430023133
22344004233
00220240033
12134221433
31402233330
03311214333
41242400433
33101431432
30010412434
32424043434
34334424433
32022030043
04431011043
31340042040
40204023043
30113004043
33044240143
30402221140
32312102144
33221233444
31131214143
04041400243
31420431242
33334412240
30243443243
32102424244
30033110343
22442141343
24301122343
13124134343
31000320343
30414301443
40323332443
32232313443
34141344443
41440200002
43304231004
40213212003
42121243002
04031224004
02412410103
44321441100
21230422104
33144403404
20003434104
13434120204
40343101200
42202132204
21111113204
21020144203
44401330302
41310311304
03220342234
10133323302
12042304303
30423040404
40332021401
14241002404
10100033404
43011014404
21203120014
03112101010
43021132011
12430113014
44314144110
42220330114
24134311114
41043342114
43402323114
40311301110
23242040214
40101021213
42010002213
44424033211
31333014214
44214200313
21123231314
03032212313
20441243314
42300234313
30231410411
42140441414
44004422414
41413403412
23322434414
21011040020
43420021024
20034002024
22243033024
42102014020
42033200121
44042231123
41301212124
43210243124
30124224224
13000400224
00414441224
12323422223
44232403224
41141434223
44021120320
41431101324
20342142314
11204113324
42113144324
40044330420
22403311421
40312342424
41221323424
43130304422
41324410033
33233441034
10142422034
01001403034
44410434034
42341120134
24200101134
20114112031
43023113130
40432144133
43313330232
11222311244
44131342231
44040323234
41404304231
14330040334
43244021304
34103002130
40012033334
32421044334
30302200432
13211231430
44120212434
41034243433
43443224432
41132330044
40041311044
42314323044
44223304041
11104000144
14013021144
21412002100
03322033144
40240014144
00030231244
22444212144
44303243244
41212224244
24143410344
41302441344
43411422343
40320403343
42234434344
40110120441
42024101444
14433132444
43342113422
43201144440


==> anc/K6_10_4_M2751.txt <==
4245344100
4245523210
4245435420
4245300515
4245333052
4245532513
4245125025
4245315443
4245453144
1234132455
4245224542
3533235111
4245352221
4245414215
4245425551
4245555305
4245113501
4245134331
4245442312
4245243435
4245504454
4245401001
4245005232
3321205050
4245321314
4245212034
4245010350
4245102140
4245045524
4245022401
4245230204
4245203323
4245540041
4245141253
4245031145
4245054013
4245420133
4245251530
4245150412
5023344100
5023523210
5023435420
5023300515
5023333052
5023532513
5023125025
5023315443
5023453144
5023224542
5023511122
5023352221
5023414215
5023425551
5023555305
5023113501
5023134331
5023442312
5023243435
5023504454
5023401001
5023005232
5023321314
5023212034
5023010350
5023102140
5023045524
5023022401
5023230204
5023203323
5023540041
5023141253
5023031145
5023054013
5023420133
5023251530
5023150412
3233344100
3233523210
3233435420
3233300515
3233333052
3233532513
3233125025
3233315443
3233453144
3423154555
3233224542
3233511122
3233352221
3233414215
3233425551
3233555305
3233113501
3233134331
3233442312
3233243435
3233504454
3233401001
3233005232
3233321314
3233212034
3233010350
3233102140
3233045524
3233022401
3233230204
3233203323
3233540041
3233141253
3233031145
3233054013
3233420133
3233251530
3233150412
5112344100
5112523210
5112435420
5112300515
5112333052
5112532513
5112125025
5112315443
5112453144
5112224542
5112511122
5112352221
5112414215
5112422555
5112555305
5112113501
5112134331
5112442312
5112243435
5112504454
5112401001
5112005232
5112321314
5112212034
5112010350
5112102140
5112045524
5112022401
5112230204
5112203323
5112540041
5112141253
5112031145
0450003111
5112420133
5112251530
5112150412
0145344100
0145523210
0145435420
0145300515
0145333052
0145532513
0145125025
0145315443
0145453144
0145224542
0145511122
0145352221
0145414215
0145425551
0145555305
0145113501
0145134331
0145442312
0145243435
0145504454
0145401001
4234001410
0145005232
0145321314
0145212034
0145010350
0145102140
0145045524
0145022401
0145230204
0145203323
0145540041
0145141253
0145031145
0145054013
0145420133
0145251530
0145150412
4032344100
4032523210
4032435420
4032300515
4032333052
4032532513
4032125025
4032315443
4032453144
4333252155
4032224542
4032511122
4032352221
4032414225
4032425551
4032555305
4032113501
4032134331
4032442312
4032243435
4032504454
4032401001
4032005232
4032321314
4032212034
4032010350
4032102140
4032045524
4032022401
4032230204
4032203323
4032540041
4032141253
4032031145
4032054013
4032420133
4032251530
4032150412
3342344100
3342523210
3342435420
3342300515
3342333052
3342532513
3342125025
3342315443
3342453144
5240252155
3342224542
3342511122
3342352221
3342414215
3342425551
3342555305
3342113501
3342134331
3342442312
3342243435
3342504454
3342401001
3342005232
0310255111
3342321314
3342212034
3342010350
3342102140
3342045524
3342022401
3342230204
3342203323
3342540041
3342141253
3342031145
3342054013
3342420133
3342251530
3342150412
5252344100
5252523210
5252435420
5252300515
5252333052
5252532513
5252125025
5252315443
5252453144
5252224542
5252511122
5252352221
5252414215
5252425551
5252555305
5252113501
5252134331
5252442312
5252243435
5252504454
5252401001
5252005232
5252321314
5252212034
5252010350
5252102140
5252045524
5252022401
5252230204
5252203323
5252540041
5252141253
5252031145
5252054013
5252420133
5252251530
5252150412
2540344100
2540523210
2540435420
2540300515
2540333052
2540532513
2540125025
2540315443
2540453144
2023002055
2540224542
2540511122
2540352221
2540414215
2540425551
2540555305
2540113501
2540134331
2523245111
2540243435
2540504454
2540401001
2540005232
2540321314
2540212034
2540010350
2540102140
2540045524
2540022401
2540230204
2540203323
2540540041
2540141253
2540031145
2540054013
2540420133
2540251530
2540150412
1230344100
1230523210
1230435420
1230300515
1230333052
1230532513
1230125025
1230315443
1230453144
2233252155
1230224542
1230511122
1230352221
1230414215
1230425551
1230555305
1230113501
1230134331
1230442312
1230243435
1230504454
1230401001
1230005232
1230321314
1230212034
1230010350
1230102140
1230045524
1230022401
1230230204
1230203323
1230540041
1230141253
1230031145
1230054013
1230420133
1230251530
1230150412
0450344100
0450523250
0450435420
0450300555
0450333032
0450532513
0450125025
0450315443
0450453144
0450224542
0450511122
0450352221
0450414215
0450141243
0450555305
0450113501
0450134331
0450442352
0450243435
0450504454
0450401001
0450005232
0450321314
0450212034
0450010340
0450102140
0450045524
0450022401
0450230204
0450203323
0450540041
5112054013
0450031145
0450054053
0450420133
0450251530
0450150412
5304344100
5304523210
5304435420
5304300515
5304333052
5304532513
5304125025
5304315443
5304453144
5304224542
5304511122
5304352221
5304414215
5304425551
5304555305
5304113501
5304134331
5304442312
5304243435
5304504454
5304401001
5304005232
5304321314
5304212034
5304010350
5304102140
5304045524
5304022401
5304230204
5304203323
5304540041
5304141253
5304031145
5304054013
5304420133
5304251530
5304150412
3103344100
3103523210
3103435420
3103300515
3103333052
3103532513
3103125025
3103315443
3103453144
5335053255
3103224542
3103511122
3103352221
3103414215
3103425551
3103555305
3103113501
3103134331
3103442312
3103243435
3103504454
3103401001
4534200151
3103005232
3103321314
3103212034
3103010350
3103102140
3103045524
3103022401
3103230204
3103203323
3103540041
3103141253
3103031145
3103054013
3103420133
3103251530
3103150412
1555344100
1555523210
1555435420
1555300515
1555333052
1555532513
1555125025
1555315443
1555453144
3555252155
1555224542
1555511122
1555352221
1555414215
1555425551
1555555305
1555113501
1555134331
1555442312
1555243435
1555504454
1555401001
1555005232
1555321314
1555212034
1555010350
1555102140
1555045524
1555022401
1555230204
1555203323
1555540041
1555141253
1555031145
1555054013
1555420133
1555251530
1555150412
2212344100
2212523210
2212435420
2212300515
2212333052
2212532513
2212125025
2212315443
2212453144
2232042055
2212224542
2212511122
2212352221
2212414215
2212425551
2212555305
2212113501
2212134331
2212442312
2212243435
2212504454
2212401001
2212005232
2212321314
2212212034
2212010350
2212102140
2212045524
2212022401
2212230204
2212203323
2212540041
2212141253
2212031145
2212054013
2212420133
2212251530
2212150412
3014344100
3014523210
3014435420
3014300515
3014333052
3014532513
3014125025
3014315443
3014453144
3014224542
3014511122
3014352221
3014414215
3014425551
3014555305
3014113501
3014134331
3014442312
3014243435
3014504454
3014401001
3014005232
3014321314
3014212034
3014010350
3014102140
3014045524
3014022401
3014230204
3014203323
3014540041
3014141253
3014031145
3014054013
3014420133
3014251530
3014150412
1322344100
1322523210
1322435420
1322300515
1322333052
1322532513
1322125025
1322315443
1322453144
1322224542
1322511122
1322352221
1322414215
1322425551
1322555305
1322113501
1322134331
1322442312
1322243435
1322504454
1322401001
1322005232
2404013414
1322321314
1322212034
1322010350
1322102140
1322045524
1322022401
1322230204
1322203323
1322540041
1322141253
1322031145
1322054013
1322420133
1322251530
1322150412
3130344100
3130523210
3130435420
3130300515
3130333052
3130532513
3130125025
3130315443
3130453144
3130224542
3130511122
3130352221
3130414215
3130425551
3130555305
3130113501
3130134331
3130442312
3130243435
3130504454
3130401001
2404245111
3130005232
1250235111
3130321314
3130212034
3130010350
3130102140
3130045524
3130022401
3130230204
3130203323
3130540041
3130141253
3130031145
3130054013
3130420133
3130251530
3130150412
0310344100
0310523210
0310435420
0310300515
0310333052
0310532553
0310125025
0310315443
0310453544
0310224542
0310511122
0310352221
0310414255
0310321354
0310555305
0310113501
0310134331
0310442312
0310243435
0310504454
0310401001
0310023131
0310005232
0310211411
2404111010
0310135114
0310212034
0310010350
0310102140
0310045524
0310022400
0310230204
0310203323
0310540041
0310141253
0310031145
0310054013
0310420133
0310251530
0310150422
4125344100
4125523210
4125435420
4125300515
4125333052
4125532513
4125125025
4125315443
4125453144
4125224542
4125511122
4125352221
4125414215
4125425551
4125555305
4125113501
4125134331
4125442312
4125243435
4125504454
4125401001
4125005232
3321231411
4125321314
3321131010
4125212034
4125010350
4125102140
4125045524
4125022401
4125230204
4125203323
4125540041
4125141253
4125031145
4125054013
4125420133
4125251530
4125150412
3554344100
3554523210
3554435420
3554300515
3554333052
3554532513
3554125025
3554315443
3554453144
3554224542
3554511122
3554352221
3554414215
3554425551
3554555305
3554113501
3554134331
3554442312
3554243435
3554504454
3554401001
3554005232
1504211341
3554321314
3554212034
3554010350
3554102140
3554045524
3554022401
3554230204
3554203323
3554540041
3554141253
3554031145
3554054013
3554420133
3554251530
3554150412
5040344100
5040523210
5040435420
5040300515
5040333052
5040532513
5040125025
5040315443
5040453144
5022451455
5040224542
5040511122
5040352221
5040414215
5040425551
5040555305
5040113501
5040134331
5040442312
5040243435
5040504454
5040401001
5040005232
5040321314
2354143014
5040212034
5040010350
5040102140
5040045524
5040022401
5040230204
5040203323
5040540041
5040141253
5040031145
5040054013
5040420133
5040251530
5040150412
2334344100
2334523210
2334435420
2334300515
1533205010
2334532513
5112245051
2334315443
2334453144
4024240152
2334224542
2334511122
2334352221
2334414215
2334425551
2334555305
2334113501
2334134331
2334442312
2334243435
2334504454
2334401001
2334005232
2334321314
2334212034
2334010350
2334102140
2334045524
2334022401
2334230204
2334203323
2334540041
2334141253
2334031145
2334054013
2334420133
2334251530
2334150412
2043344100
2043523210
2043435420
2043300515
2043333052
2043532513
2043125025
2043315443
2043453144
3144200152
2043224542
2043511122
2043352221
2043414215
2043425551
2043555305
2043113501
2043134331
2043442312
2043243435
2043504454
2043401001
4245511122
2043005232
4032215111
2043321314
2043212034
2043010350
2043102140
2043045524
2043022401
2043230204
2043203323
2043540041
2043141253
2043031145
2043054013
2043420133
2043251530
2043150412
0413344100
0413523210
0413435420
0413300515
0413333052
0413532513
0413125025
0413315443
0413453144
0413224542
0413511122
0413352221
0413414215
0413425551
0413555305
0413113501
0413134331
0413442312
0413243435
0413504454
0413401001
0413005232
0413321314
0413212034
0413010350
0413102140
0413045524
0413022401
0413230204
0413203323
0413540041
0413141253
0413031145
0413054013
0413420133
0413251530
0413150412
5543344100
5543523210
5543435420
5543300515
5543333052
5543532513
5543125025
5543315443
5543453144
5543224542
5543511122
5543352221
5543414215
5543425551
5543555305
5543113501
5543134331
5543442312
5543243435
5543504454
5543401001
5543005232
5543321314
5543212034
5543010350
5543102140
5543045524
5543022401
5543230204
5543203323
5543540041
5543141253
5543031145
5543054013
5543420133
5543251530
5543150412
1015344100
1015523210
1015435420
1015300515
1015333052
1015532513
1015125025
1015315443
1015453144
3015252155
1015224542
1015511122
1015352221
1015414215
1015425551
1015555305
1015113501
1015134331
1015442312
1015243435
1015504454
1015401001
1015005232
2334125025
1015321314
1015212034
1015010350
1015102140
1015045524
1015022401
1015230204
1015203323
1015540041
1015141253
1015031145
1015054013
1015420133
1015251530
1015150412
3055344100
3055523210
3055435420
3055300515
3055333052
3055532513
3055125025
3055315443
3055453144
3514053555
3055224542
3055511122
3055352221
3055414215
3055425551
3055555305
3055113501
3055134331
3055442312
3055243435
3055504454
3055401001
3055005232
3055321314
3055212034
3055010350
3055102140
3055045524
3055022401
3055230204
3055203323
3055540041
3055141253
3055031145
3055054013
3055420133
3055251530
3055150412
4350344100
4350523210
4350435420
4350300515
4350333052
4350532513
4350125025
4350315443
4350453144
4350224542
4350511122
4350352221
4350414215
4350425551
4350555305
4350113501
4350134331
4350442312
4350243435
4350504454
4350401001
4350005232
3015245003
4350321314
4350212034
4350010350
4350102140
4350045524
4350022401
4350230204
4350203323
4350540041
4350141253
4350031145
4350054013
4350420133
4350251530
4350150412
0501344100
0501523210
0501435420
0501300515
5115043151
0501532513
0501125025
0501315443
0501453144
5005452050
0501224542
0501511122
0501352221
0501414215
0501425551
0501555305
0501113501
0501134331
0501442312
0501243435
0501504454
0501401001
0501005232
0501321314
0501212034
0501010350
0501102140
0501045524
0501022401
0501230204
0501203323
0501540041
0501141253
0501031145
0501054013
0501420133
0501251530
0501150412
2404344100
2404523200
2404435420
2404300515
2404333052
2404532513
2404125025
2404315443
2404453144
2404022401
2404224542
2404511122
2404352221
2404414215
2404425551
2404555305
2404113501
2404134331
2404442312
2404243435
2404504454
2404401001
2404005232
2404321314
2404212034
2404010350
2404102140
2404045524
3324214153
2404230204
2404203323
2404540041
2404141253
2404031145
2404054023
2404420133
2404251530
2404150412
2523344100
2523523210
2523435420
2523300515
2523333052
2523532513
2523125025
2523315443
2523453144
2523224542
2523511122
2523352221
2523414215
2523425551
2523555305
2523113501
2523134331
2523442302
2523243435
2523504454
2523401001
2523005232
2523321314
2523212034
2523010350
2523102140
2523045524
2523022401
2523230204
2523203323
2523540041
2523141253
2523031145
2523054013
2523420133
2523251530
2523150412
2435344100
2435523210
2435435420
2435300515
2435333052
2435532513
2435125025
2435315443
2435453144
2435224542
2435511122
2435352221
2435414215
2435425551
2435555305
2435113501
2435134331
2435442312
2435243435
2435504454
2435401001
2435321314
2435005232
5042205111
2023103014
2435212034
2435010350
2435102140
2435045524
2435022401
2435230204
2435203323
2435540041
2435141253
2435031145
2435054013
2435420133
2435251530
2435150412
1442344100
1442523210
1442435420
1442300515
1442333052
1442532513
1442125025
1442315443
1442453144
1435252155
1442224542
1442511122
1442352221
1442414215
1442425551
1442555305
1442113501
1442134331
1442442312
1442243435
1442504454
1442401001
1442005232
1442321314
1421134331
1442212034
1442010350
1442102140
1442045524
1442022401
1442230204
1442203323
1442540041
1442141253
1442031145
1442054013
1442420133
1442251530
1442150412
2305344100
2305523210
2305435420
2305300515
2305333052
2305532513
2305125025
2305315443
2305453144
2305224542
2305511122
2305352221
2305414215
2305425551
2305555305
2305113501
2305134331
2305442312
2305243435
2305504454
2305401001
2305005232
2204245240
2305321314
2305212034
2305010350
2305102140
2305045524
2305022401
2305230204
2305203323
2305540041
2305141253
2305031145
2305054013
2305420133
2305251530
2305150412
0031344100
0031523210
0031435420
0031300515
0031333052
0031532513
0031125025
0031315443
0031453144
0301252155
0031224542
0031511122
0031352221
0031414215
0031425551
0031555305
0031113501
0031134331
0031442312
0031243435
0031504454
0031401001
0211235111
0031005232
0031321314
0031212034
0031010350
0031102140
0031045524
0031022401
0031230204
0031203323
0031540041
0031141253
0031031145
0031054013
0031420133
0031251530
0031150412
1133344100
1133523210
1133435420
1133300515
1133333052
1133532513
1133125025
1133315443
1133453144
0133252155
1133224542
1133511122
1133352221
1133414215
1133425551
1133555305
1133113501
1133134331
1133442312
1133243435
1133504454
1133401001
1133005232
1133321314
1133212034
1133010350
1133102140
1133045524
1133022401
1133230204
1133203323
1133540041
1133141253
1133031145
1133054013
1133420133
1133251530
1133150412
1203344100
1203523210
1203435420
1203300515
1203333052
1203532513
1203125025
1203315443
1203453144
4503552050
1203224542
1203511122
1203352221
1203414215
1203425551
1203555305
1203113501
1203134331
1203442312
1203243435
1203504454
1203401001
1203005232
1203321314
1203212034
1203010350
1203102140
1203045524
1203022401
1203230204
1203203323
1203540041
1203141253
1203031145
1203054013
1203420133
1203251530
1203150412
1100344100
1100523210
1100435420
1100300515
1100333052
1100532513
1100125025
1100315443
1100453144
1100224542
1100511122
1100352221
1100414215
1100425551
1100555305
1100113501
1100134331
1100442312
1100243435
1100504454
1100401001
1100005232
1100321314
1100212034
1100010350
1100102140
1100045524
1100022401
1100230204
1100203323
1100540041
1100141253
1100031145
1100054013
1100420133
1100251530
1100150412
1514344100
1514523210
1514435420
1514300515
1514333052
1514532513
1514125025
1514315443
1514453144
1514252155
1514224542
1514511122
1514352221
1514414215
1514425551
1514555305
1514113501
1514134331
1514442312
1514243435
1514504454
1514401001
1514005232
1514321314
1514212034
1514010350
1514102140
1514045524
1514022401
1514230204
1514203323
1514540041
1514141253
1514031145
1514054013
1514420133
1514251530
1514150412
4001344100
4001523210
4001435420
4001300515
4001333052
4001532513
4001125025
4001315443
4001453144
4101252155
4001224542
4001511122
4001352221
4001414215
4001425551
4001555305
4001113501
4001134331
4001442312
4001243435
4001504454
4001401001
4001005232
4001321314
4001212034
4001010350
4001102140
4001045524
4001022401
4001230204
4001203323
4001540041
4001141253
4001031145
4001054013
4001420133
4001251530
4001150412
0244010350
5151523210
5151435420
5151300515
5151333052
5151532513
5151125025
5151315443
5151453144
3144235153
5151224542
5151511122
5151352221
5151414215
5151425551
5151555305
5151113501
5151134331
5151442312
5151243435
5151504454
5151401001
5151005232
5151321314
5151212034
5151010350
5151102140
5151045524
5151022401
5151230204
5151203323
5151540041
5151141253
5151031145
5151054013
5151420133
5151251530
5151150412
4313344100
4313523210
4313435420
4313300515
4313333052
4313532513
4313125025
4313315443
4313453144
4313224542
4313511122
4313352221
4313414215
4313425551
4313555305
4313113501
4313134331
4313442312
4313243435
4313504454
4313401001
4313005232
4313321314
4313212034
4313010350
4313102140
4313045524
4313022401
4313230204
4313203323
4313540041
4313141253
4313031145
4313054013
4313420133
4313251530
4313150412
3321344100
3321523210
3321434420
3321300515
3321333052
3321532503
3321125025
3321315443
3321453144
3321202155
3321224542
3321511122
3321352221
3321414245
3321415551
3321555305
3321113501
3321134331
3321442312
3321543435
3321115114
3321401004
3321005232
3321210421
3321321354
3321212034
3321010350
3321102440
3321043524
3321022401
3321230204
3321203323
3321540041
3321141253
3321031145
3321054013
3321420133
3321251530
3321150452
3441344100
3441523210
3441435420
3441300515
3441333052
3441532513
3441125025
3441315443
3441453144
3441224542
3441511122
3441352221
3441414215
3441425551
3441555305
3441113501
3441134331
3441442312
3441243435
3441504454
3441401001
3441005232
0450211451
3441321314
3441212034
3441010350
3441102140
3441045524
3441022401
3441230204
3441203323
3441540041
3441141253
3441031145
3441054013
3441420133
3441251530
3441150412
2152344100
2152523210
2152435420
2152300515
2152333052
2152532513
2152125025
2152315443
2152453144
2152224542
2152511122
2152352221
2152414215
2152425551
2152555305
2152113501
2152134331
2152442312
2152243435
2152504454
2152401001
2152005232
2152321314
3321535134
2152212034
2152010350
2152102140
2152045524
2152022401
2152230204
2152203323
2152540041
2152141253
2152031145
2152054013
2152420133
2152251530
2152150412
0124344100
0124523210
0124435420
0124300515
0124333052
0124532513
0124125025
0124315443
0124453144
5431152354
0124224542
0124511122
0124352221
0124414215
0124425551
0124555305
0124113501
0124134331
0124442312
0124243435
0124504454
0124401001
0225321314
0124005232
3321245002
0124321314
0124212034
0124010350
0124102140
0124045524
0124022401
0124230204
0124203323
0124540041
0124141253
0124031145
0124054013
0124420133
0124251530
0124150412
1421344100
1421523210
1421435420
1421300515
1421333052
1421532513
1421125025
1421315443
1421453144
1431112455
1421224542
1421511122
1421352221
1421414215
1421425551
1421555305
1421113501
0532414215
1421442312
1421243435
1421504454
1421401001
3222000121
1421005232
1341245010
1421321314
0501333052
1421212034
1421010350
1421102140
1421045524
1421022401
1421230204
1421203323
1421540041
1421141253
1421031145
1421054013
1421420133
1421251530
1421150412
5434344100
5434523210
5434435420
5434300515
5434333052
5434532513
5434125025
5434315443
5434453144
5434224542
5434511122
5434352221
5434414215
5434425551
5434555305
5434113501
5434134331
5434442312
5434243435
5434504454
5434401001
3034041410
5434005232
3351245340
5434321314
5434212034
5434010350
5434102140
5434045524
5434022401
5434230204
5434203323
5434540041
5434141253
5434031145
5434054013
5434420133
5434251530
5434150412
0225344100
3321335134
0225435420
0225300515
0225333052
0225532513
0225125025
0225315443
0225453144
0225555305
0225224542
0225511122
0225352221
0225414215
0225425551
0225113501
0225134331
0225442312
0225243435
0225504454
0225401001
0225523210
0225005232
0225212034
0225010350
0225102140
0225045524
0225022401
0225230204
0225203323
0225540041
0225141253
0225031145
0225054013
0225420133
0225251530
0225150412
1054344100
1054523210
1054435420
1054300515
1054333052
1054532513
1054125025
1054315443
1054453144
1054252155
1054224542
1054511122
1054352221
1054414215
1054425551
1054555305
1054113501
1054134331
1054442312
1054243435
1054504454
1054401001
5151344100
1054005232
1054321314
1054212034
1054010350
1054102140
1054045524
1054022401
1054230204
1054203323
1054540041
1054141253
1054031145
1054054013
1054420133
1054251530
1054150412
4224344100
4224523210
4224435420
4224300515
4224333052
4224532513
4224125025
4224315443
4224453144
4224224542
4224511122
4224352221
4224414215
4224425551
4224555305
4224113501
4224134331
4224442312
4224243435
4224504454
4224401001
4224005232
4224321314
4224212034
4224010350
4224102140
4224045524
4224022401
4224230204
4224203323
4224540041
4224141253
4224031145
4224054013
4224420133
4224251530
4224150412
3200344100
3200523210
3200435420
3200300515
3200333052
3200532513
3200125025
3200315443
3200453144
1413214151
3200224542
3200511122
3200352221
3200414215
3200425551
3200555305
3200113501
3200134331
3200442312
3200243435
3200504454
3200401001
3200005232
3200321314
3200212034
3200010350
3200102140
3200045524
3200022401
3200230204
3200203323
3200540041
3200141253
3200031145
3200054013
3200420133
3200251530
3200150412
4453344100
4453523210
4453435420
4453300515
4453333052
4453532513
4453125025
4453315443
4453453144
4453224542
4453511122
4453352221
4453414215
4453425551
4453555305
4453113501
4453134331
4453442312
4453243435
4453504454
4453401001
4203503131
4453005232
2540442312
4453321314
2344135102
4453212034
4453010350
4453102140
4453045524
4453022401
4453230204
4453203323
4453540041
4453141253
4453031145
4453054013
4453420133
4453251530
4453150412
4410344100
4410523210
4410435420
4410300515
4410333052
4410532513
4410125025
4410315443
4410453144
4000152554
4410224542
4410511122
4410352221
4410414215
4410425551
4410555305
4410113501
4410134331
4410442312
4410243435
4410504454
4410401001
4410005232
4410321314
4410212034
4410010350
4410102140
4410045524
4410022401
4410230204
4410203323
4410540041
4410141253
4410031145
4410054013
4410420133
4410251530
4410150412
0002344100
0002523210
0002435420
0002300515
0002333052
0002532513
0002125025
0002315443
0002453144
2442252155
0002224542
0002511122
0002352221
0002414215
0002425551
0002555305
0002113501
0002134331
0002442312
0002243435
0002504454
0002401001
0002005232
0002321314
0002212034
0002010350
0002102140
0002045524
0002022401
0002230204
0002203323
0002540041
0002141253
0002031145
0002054013
0002420133
0002251530
0002150412
5520344100
5520523210
5520435420
5520300515
5520333052
5520532513
5520125025
5520315443
5520453144
5520224542
5520511122
5520352221
5520414215
5520425551
5520555305
5520113501
5520134331
5520442312
5520243435
5520504454
5520401001
5520005232
5520321314
5520212034
5520010350
5520102140
5520045524
5520022401
5520230204
5520203323
5520540041
5520141253
5520031145
5520054013
5520420133
5520251530
5520150412
4144344100
4144523210
4144435420
4144300515
4144333052
4144532513
4144125025
4144315443
4144453144
4144224542
4144511122
4144352221
4144414215
4144425551
4144555305
4144113501
4144134331
4144442312
4144243435
4144504454
4144401001
4144005232
4144321314
4144212034
4144010350
4144102140
4144045524
4144022401
4144230204
4144203323
4144540041
4144141253
4144031145
4144054013
4144420133
4144251530
4144150412
0353344100
0353523210
0353435420
0353300515
0353333052
0353532513
0353125025
0353315443
0353453144
3204234153
0353224542
0353511122
0353352221
0353414215
0353425551
0353555305
0353113501
0353134331
0353442312
0353243435
0353504454
0353401001
4155205111
0353005232
0353321314
0353212034
0353010350
0353102140
0353045524
0353022401
0353230204
0353203323
0353540041
0353141253
0353031145
0353054013
0353420133
0353251530
0353150412
4531344100
4531523210
4531435420
4531300515
4531333052
4531532513
4531125025
4531315443
4531453144
4245052552
4531224542
4531511122
4531352221
4531414215
4531425551
4531555305
4531113501
4531134331
4531442312
4531243435
4531504454
4531401001
4531005232
4531321314
1341115154
4531212034
4531010350
4531102140
4531045524
4531022401
4531230204
4531203323
4531540041
4531141253
4531031145
4531054013
4531420133
4531251530
4531150412
4502344100
4502523210
4502435420
4502300515
4502333052
4502532513
4502125025
4502315443
4502453144
4502224542
4502511122
4502352221
4502414215
4502425551
4502555305
4502113501
4502134331
4502442312
4502243435
4502504454
4502401001
3002303131
4502005232
2251211241
4502321314
4502212034
4502010350
4502102140
4502045524
4502022401
4502230204
4502203323
4502540041
4502141253
4502031145
4502054013
5335321314
4502251530
4502150412
2251344100
2251523210
2251435420
2251300515
2251333052
2251532513
2251125025
2251315443
2251453144
3124450055
2251224542
2251511122
2251352221
2251414215
2251425551
2251555305
2251113501
2251134331
2251442312
2251243435
2251504454
2251401001
2251005232
2251321314
2251212034
2251010350
2251102140
2251045524
2251022401
2251230204
2251203323
2251540041
2251141253
2251031145
2251054013
2251420133
2251251530
2251150412
5211344100
5211523210
5211435420
5211300515
5211333052
5211532513
5211125025
5211315443
5211453144
5401252155
5211224542
5211511122
5211352221
5211414215
5211425551
5211555305
5211113501
5211134331
5211442312
5211243435
5211504454
5211401001
5211005232
5211321314
5211212034
5211010350
5211102140
5211045524
5211022401
5211230204
5211203323
5211540041
5211141253
5211031145
5211054013
5211420133
5211251530
5211150412
1341344100
1341523200
1341435420
1341300555
1341333052
1341532513
1341125025
1341315443
1341453144
1341224542
1341511122
1341352221
1341414215
1341555305
1341113501
1341134331
1341442352
1341243435
1341504454
1341401001
1341003111
1341005232
3424214421
1341321314
1341212034
1341010350
1341102140
1341045524
1341022401
1341230204
1341203323
1341540041
1341141253
1341031145
1341054053
1341420133
1341251530
1341150412
5405344100
5405523210
5405435420
5405300515
5405333052
5405532513
5405125025
5405315443
5405453144
5405224542
5405511122
5405352221
5405414215
5405425551
5405555305
5405113501
5405134331
5405442312
5405243435
5405504454
5405401001
0450245010
5405005232
5405321314
5405212034
5405010350
5405102140
5405045524
5405022401
5405230204
5405203323
5405540041
5405141253
5405031145
5405054013
5405420133
5405251530
5405150412
2111344100
2111523210
2111435420
2111300515
2111333052
2111532513
2111125025
2111315443
2111453144
0031452453
2111224542
2111511122
2111352221
2111414215
2111425551
2111555305
2111113501
2111134331
2111442312
2111243435
2111504454
2111401001
2111005232
2111321314
3321135103
2111212034
2111010350
2111102140
2111045524
2111022401
2111230204
2111203323
2111540041
2111141253
2111031145
2111054013
2111420133
2111251530
2111150412
5335344100
5335523210
5335435420
5335300515
5335333052
5335532513
5335125025
5335315443
5335453144
5335224542
5335511122
5335352221
5335414215
5335425551
5335555305
5335113501
5335134331
5335442312
5335243435
5335504454
5335401001
3321004121
5335005232
4502420133
5335212034
5335010350
5335102140
5335045524
5335022401
5335230204
5335203323
5335540041
5335141253
5335031145
5335054013
5335420133
5335251530
5335150412
3422344100
3422523210
3422435420
3422300515
3422333052
3422532513
3422125025
3422315443
3422453144
5222252155
3422224542
3422511122
3422352221
3422414215
3422425551
3422555305
3422113501
3422134331
3422442312
3422243435
3422504454
3422401001
3422005232
3422321314
3422212034
3422010350
3422102140
3422045524
3422022401
3422230204
3422203323
3422540041
3422141253
3422031145
3422054013
3422420133
3422251530
3422150412
0532344100
0532523210
0532435420
0532300515
0532333052
0532532513
0532125025
0532315443
0532453144
5415351455
0532224542
0532511122
0532352221
0450135154
0532425551
0532555305
0532113501
0532134331
0532442312
0532243435
0532504454
0532401001
0532005232
0532321314
0532212034
0532010350
0532102140
0532045524
0532022401
0532230204
0532203323
0532540041
0532141253
0532031145
0532054013
0532420133
0532251530
0532150412
0244344100
0244523210
0244435420
0244300515
0244333052
0244532513
0244125025
0244315443
0244453144
1135245152
0244224542
0244511122
0244352221
0244414215
0244425551
0244555305
0244113501
0244134331
0244442312
0244243435
0244504454
0244401001
3321033414
0244005232
1341231451
0244321314
0244212034
5145215111
0244102140
0244045524
0244022401
0244230204
0244203323
0244540041
0244141253
0244031145
0244054013
0244420133
0244251530
0244150412
3515344100
3515523210
3515435420
3515300515
3515333052
3515532513
3515125025
3515315443
3515453144
3515224542
3515511122
3515352221
3515414215
3515425551
3515555305
3515113501
3515134331
3515442312
3515243435
3515504454
3515401001
3515005232
3515321314
2334333052
3515212034
3515010350
3515102140
3515045524
3515022401
3515230204
3515203323
3515540041
3515141253
3515031145
3515054013
3515420133
3515251530
3515150412
2020344100
2020523210
2020435420
2020300515
2020333052
2020532513
2020125025
2020315443
2020453144
2420252155
2020224542
2020511122
2020352221
2020414215
2020425551
2020555305
2020113501
2020134331
2020442312
2020243435
2020504454
2020401001
2020005232
2020321314
2020212034
2020010350
2020102140
2020045524
2020022401
2020230204
2020203323
2020540041
2020141253
2020031145
2020054013
2020420133
2020251530
2020150412


==> anc/K6_10_5_M484.txt <==
4534220123
4541531424
0420131215
5044044242
3114514050
2011434251
5510150435
0335114115
4015231254
2102451232
2501505351
0350153322
1520505032
1301223243
5402110032
5231152204
2415344001
5050513145
3445545534
3021203223
2334023552
0242524020
5424400044
3405510205
5055203344
0454333303
3140115002
2111504234
0020342554
4251543102
0032321033
0323040233
5421023532
2442531102
1223411052
2151043453
0405551444
2545423442
1453440351
1343331431
2245333020
2522304402
5310303504
3144545422
0314401512
4443120151
1220354114
0101400025
4301240234
2431113325
1503201411
1432014510
2410045023
5205420041
3144252510
5513000122
2054020135
3343441343
3453304253
5023222013
0235031231
3310212333
3123303242
1131444511
0344330004
1310335014
5205305522
4444343400
4131533340
3555254355
0224103233
5035442335
0322544251
0553525113
4502330552
0152201051
1430400252
5000225244
0030055345
1405034445
1002134222
5012330353
5110401221
4222333211
1055155320
4534350020
0003254403
3135253252
2331355415
5544124334
4030024051
5025033422
3311432232
5230213055
3000510523
2201005142
1353054043
4202010225
2234154154
1131051545
0100512002
5224534451
5134202350
1254112035
4550542301
3040343401
3034232504
3354305330
3341120015
3440341025
1211123555
5035534044
3535034303
0043511255
1032231032
1253531524
0514244535
1525314545
4524151544
1401021322
5011541500
3201004014
2001555022
4143550043
0142235503
4153253553
0054450140
5104011304
0233125101
4124002434
4400124104
3501115155
2542514443
1024341143
2323215111
5034500101
4043035530
0005052554
4450100020
0315235225
5352011405
3304525445
2432321341
2223054410
0502232104
4255444421
1035315453
4031433511
5551045054
4240410514
2153410154
3024453453
5220555350
2013214522
0535501423
2134340205
4540314230
0540051053
3150142543
1511302205
2400435505
2500330134
1244453315
3003321302
1512211144
3521433314
2140240325
4322201300
2524402045
5044412103
4052450112
1022010331
0502145341
5542133142
4413505541
4225244110
4423315224
3530253214
4114342132
1141323333
0250040202
4205502012
1241250404
4352124325
2221341510
0400412141
1555123024
4252313534
5543213301
3510231150
0441042415
4042324544
5330151012
4433303435
4010453343
4235555535
5530005234
1050251401
3225522140
5443254125
5322240434
0554130450
1141042344
1504153421
2121521001
3005013151
1113230415
2440204033
4314142403
2115550343
5152404505
2033300313
2415233411
0521550132
2105443014
3315114201
2202325424
3521255542
4301454501
2054125311
0422043145
0001105044
4454532225
4021314002
0111544314
5335523424
3122132312
0110413452
2304411120
4044111355
2151203002
3121111530
3243240031
1240223220
2411050210
0221410403
2520110241
3303502134
0013120242
4510422031
2020102130
3442453220
4040104521
4320030142
1351352153
0123235024
5211101343
5245421553
5350432115
0503313030
0451325052
2225540354
0545403230
3213445415
2232141412
5305351240
1355101552
2312012525
3222100513
5100334443
0103020501
0255202425
3244301125
1452245220
3434431011
3231034323
3552121532
1042023204
3513003541
5321444322
2551231345
1133032135
4153322214
5435242203
4351405123
2414320434
3413052102
2533441000
5001130050
1225100041
3102350253
2543145505
3125051121
0213343335
4520225452
4315320314
1015404034
5333435544
0214310440
1050240012
1415531330
4330511203
1230322520
4311252141
1140504153
1215030100
2042142245
1422432443
0351314421
2313125533
1000143100
4525025200
0112024131
1323135404
5122121224
3014025321
5552324110
0122445315
0432132054
3541104211
0135213541
5303145140
0031552300
0103534512
1045350212
2324553231
4033041124
3212522122
3215143444
5531325055
5341212420
4335304155
3342053434
5253233232
4353113410
1133315251
2250002350
3414154523
3451210340
0231353050
0221322005
1523540250
1332410505
5304424454
3213155054
0411201455
3520012424
3451430144
1534542342
0025115401
0240534445
2355522500
5211015033
0530444224
4105142520
4244205154
2303033355
4031144432
4132512401
5551551211
4545010035
5341520522
5042535211
1031500530
3202243551
5524043111
5143101415
3445102302
3254405101
2104135243
0353441130
0011221450
4442015311
1111144140
4204252042
4455211043
0434255332
3030001240
0410305110
0404202520
2550232521
1123154340
1004422230
1102503450
5142342255
3520524003
3403523210
0043523123
3120431550
4503404323
2304240332
3100234430
4422554230
1323543025
2343252224
5204051003
0512055450
3132433134
2043512334
1440000540
3012553005
5414525312
5155013010
2514311212
5513434000
1152300321
3052402442
1454211253
2342530013
0335221304
1425513151
0534002211
1150525431
5545302321
5153552452
3501342021
1405224005
4124214013
3332345043
4002205315
1314015250
5024531515
2412153103
4254424302
0151134203
0054011114
2430122354
1443132021
0105122213
2405411430
2552022443
0342015042
2140421115
1142455201
3434514414
3055335435
3325425010
4115143102
2332200441
2244413541
3330550151
0532500304
1120424535
0533312543
5421425401
5505450513
2233205200
1230455433
0115351521
4251415243
5402151335
3354244204
1324005503
2212254142
3133420420
4304135115
4200231331
5101301154
3233024245
5345143053
5114223040
5431031113
4023350405
2022225135
1204544133
5135215132
1411413504
0450223511
5212412320
2413004352
2125330123
1134035022
4450021413
2250541244
0354534041
3435040550
4223132353
4110053405
1552415522
1512542513
2504504554
2345004213
1300042410
2150355104
4443342552
4002043023
2425152031
4522421055
5053352531
5454140551
1200314312
0345434350
1045455152
1341212111


==> anc/K6_7_3_M227.txt <==
0254233
1305344
2410455
3521500
4032011
5143122
0343545
1454050
2505101
3010212
4121323
5232434
0431220
1542335
2053442
3104553
4215004
5320115
0500413
1011020
2122131
3233242
4344353
5455404
0402254
1513305
2024410
3135521
4240032
5351143
0210520
1321031
2432142
3543253
4054304
5105415
0322523
1433034
2544135
3055250
4100301
5211422
0535045
1040150
2151201
3202312
4313423
5424534
0504321
1015430
2120543
3231054
4442105
5453210
0001402
1112513
2223024
3334135
4445240
5550351
0042424
1153535
2204040
3315151
4420202
5531313
0055523
1100034
2211145
3322250
4433301
5544412
0520252
1031303
2142414
3253525
4304030
5415141
0352022
1403133
2514244
3023355
4130400
5241511
0551502
1002013
2113124
3224235
4335340
5440451
0013051
1124102
2235213
3340324
4451435
5502540
0450111
1503222
2012333
3123444
4234555
5342001
0314114
1425225
2530330
3041441
4152552
5203003
0101140
1212251
2323302
3434413
4545524
5050035
0034231
1145342
2250453
3301504
4414014
1523120
0225130
1330241
2441352
3552403
4003514
5114025
0230103
1341214
2452325
3503430
4014541
5125052
0414343
1525454
2030505
3141020
4252121
5303232
0145205
1250310
2301421
3412532
4523043
5034154
0512450
1023501
2134012
3245123
4350234
5401345
0541014
1052105
2103240
3214341
4325402
5430503
0205331
1310442
2421553
3532004
4043115
5154220
0335455
1444500
2555011
3002122
4111233
5222344
0152041
1203152
2314203
3425314
4530425
5041530
0243350
1354401
2405512
3510023
4021134
5132245
0140433
1251544
2302055
3413100
4524211
5035322
0311315
1422420
2533531
3044042
4155153
5200204
0223411
1334522
2445033
3550144
4001255
5112300
0420002
1531110
2042224
3153332
4204443
5315554
0133354
1244405
2355510
3400021
4511132
5022243
2333000
1431424
1434152
2000551
5555232
0010335
1224045
3144111
5522515
3005302
5301220
0525343
5112030
3142505
3150015
4251412
0303125


==> anc/K6_8_3_M1005.txt <==
03340304
14451415
25502520
30013031
41124142
52235253
03500412
14011523
25122034
30233145
41344250
52455301
01252120
12303231
23414342
34525453
45030504
50141015
05544312
10055423
21100534
32211045
43322150
54433201
04214440
15325551
20430002
31541113
42052224
53103335
00113514
11224025
22335130
33440241
44551352
55002403
01400144
12511255
23022300
34133411
45244522
50355033
05055552
10100003
21211114
32322225
43433330
54544441
04030155
15141200
20252311
31303422
42414533
53525044
04303252
15414303
20525414
31030525
42141030
53252141
05024420
10135531
21240042
35351153
43402204
54513315
03015253
14120304
25231415
30342520
41453031
52504142
03453525
14504030
25015141
30120252
41231303
52342414
01131234
12242345
23353450
34404501
45515012
50020123
05533250
10044301
21155412
32200523
43311034
54422145
02333044
13444155
24555200
35000311
40111422
51222533
03514521
14025032
25130143
30241254
11352205
52403410
01025441
12130552
23241003
34352114
45403225
50514330
04332210
15443321
20554432
31005543
42110054
53221105
04105500
15210011
20321122
31432233
42543344
53054455
02432210
13543422
24054533
35105044
40210155
51321200
00032331
11143332
22244112
33305404
55521210
00001344
11112455
22223500
33334011
44445122
55550233
01502430
12013541
23124052
34235103
45340214
50451325
02115331
13220442
24331553
35442004
40553115
51004220
01451241
12502352
23013403
34124514
45235025
50340130
02323153
13434204
24545315
35050420
40101531
51212042
01314004
12425115
23530220
34541331
45152442
50203553
04022543
15133054
20244105
31355210
42400321
53511432
04221351
15332402
20443513
31554024
42005135
53110240
02243151
13354202
24405313
35510424
40021535
51132040
05022134
10133245
21240350
32355401
43400512
54511023
01112343
12223454
23334505
34445010
45550121
50001232
03041401
14152512
25203023
30314134
41425245
52530350
02325430
13430541
24541052
35052003
40103214
51214325
03244124
14355235
25400340
30511451
41022502
52133013
01341332
12450443
23503554
34014005
45125110
50230221
01224032
12335143
23440254
34551305
45002410
50113521
01154454
12205505
23310010
34421121
45532232
50043343
00230540
11341051
22452102
33503213
44014324
55125435
02051055
13102100
24213211
35324322
40435433
51540544
00452250
11503301
22014412
33125523
44230034
55341145
02515442
13020553
24131004
55242115
40353220
51404331
03532423
14043534
25154045
30005150
41310201
52421312
05142105
10253210
21304321
32415432
43520543
54031054
00354323
11405434
22510545
33021050
44132101
55243212
04315531
15420042
20531153
31042204
42153315
53204420
00543024
11054135
22105240
33210351
44321402
55432513
03511103
14022214
25133325
24405035
41355541
52400052
05225122
10330233
21441344
32552455
43003500
54114011
04312304
15423415
20534520
31045031
42150142
53201253
00542240
11053351
22104402
33215513
44320024
55431135
04440002
15551113
20002224
31113335
42224440
53335551
03345045
14450250
25501301
30012412
41123523
52234034
33142353
14253404
25304515
30415020
41520131
52031242
00140425
11251530
22302041
33413152
44524203
55035314
05053330
10104441
21215552
32320003
43431114
54542225
04251035
15302140
20413251
31524302
42035413
53140524
02544251
10555402
21000413
32111524
43222035
54333140
03323515
14434020
25545131
30050242
41101353
52212404
05020345
10131450
21242501
32353012
43404123
54515234
02520202
13031313
24142424
35253535
40304040
51415151
00420030
11531141
22042252
33153303
44204414
55315525
02141414
13252022
24303133
35414544
40325355
51130103
00124244
11235355
22340400
33451511
44502022
55013133
02204315
13315420
24420531
35531042
40042153
51153204
01431522
12542033
23053144
34104255
45215300
50320411
00350041
11401152
22512203
33023314
44134425
55245530
01413205
12524310
23035421
34140532
45251043
50302154
05312221
10423332
21534443
32045554
43150005
54201110
01541400
12052511
23103022
34214133
45325244
50430355
04123220
15234331
20345442
31450553
42501004
53012115
03151340
14202451
25313502
30424013
41535124
52040235
00544235
11055340
22100451
33211502
44322013
55433124
03333131
14444242
25555353
30000404
41111515
52222020
02020114
13131225
24242330
35353441
40404552
51515003
03202232
14313343
25424454
30535505
41040010
52151121
03555211
14000322
25111433
30222544
41333055
52444100
03412013
14523124
25034235
30145340
41250451
52301502
01355452
12400503
23511014
34022125
45133230
50244341
04451254
15502305
20013410
31124521
42235032
53340143
00305115
11410220
22521331
33032442
44143553
55254004
04431043
15542154
20053205
31104310
42215421
53320532
02443140
13554251
24005302
35110413
40221524
51332035
02103444
13214550
24325001
35430112
40541223
51052334
03522112
14033223
25144334
30255445
41300550
52411001
00505533
11010044
22121155
33232200
44343311
55454422
03405050
14510101
25021212
30132323
41243434
52354545
05210544
10321024
35212310
32543511
43050322
44101435
02201220
13312331
24423442
35534553
40045004
51150115
01411554
12522005
23033110
34144221
45055332
50300443
05340551
10451002
21502113
32013224
43124335
54235440
00233302
11344413
22455524
33500035
44011140
55122251
04143133
15254244
20305355
31410400
42521511
53032022
05134401
10245512
21350023
32401134
43512245
54023350
01334503
12445014
23550125
34001230
45112341
50223452
05304004
10415115
21520220
32031331
43142442
54253553
01203143
12314254
23425305
34530410
45041521
50152032
00510352
11021403
22132514
33243025
44354130
55405241
04402411
15013522
20024033
33535145
42545155
53151300
00122400
11233511
22344022
33455133
44500244
55011355
05435545
10540050
21051101
32102212
43213323
54324434
00411142
11522253
22033304
33144415
44255520
55300031
02414025
13525130
24030241
35141352
40252403
51303514
04015425
15120530
20231041
31342152
42453203
53504314
05044043
10155154
21200205
32311310
43422421
54533532
02352532
13403043
24514154
35025205
40130310
51241421
02315110
13420221
24531332
35042443
40153554
51204005
04335342
15440453
20551504
31002015
42113120
53224231
04422334
15533445
20044550
31155001
42200112
53311223
04112122
15223233
20334344
31445415
42550500
53001011
00454141
11505252
22010303
33121414
44232525
55343030
02555504
13000115
24111220
35225431
40333442
05513014
10024125
21135230
32240341
43351452
54402503
03230033
14341154
25452255
30503300
41014411
52125522
01122311
12233422
23344533
34455044
45504155
50011200
03242555
14353000
25004111
30515222
44320333
52131444
05004132
10115243
21220354
32331405
43442510
54553021
04034150
15145201
20250312
31301423
42412534
53523045
04500521
15011032
20122143
31233254
42344305
53455410
05154500
10205011
21310122
32421233
43532344
54043455
02002053
13113104
24424215
35335320
40440431
51551542
04041215
15152320
20203431
31314542
42425053
53530104
04150213
15201324
20312435
31423540
42534051
53045102
01530015
12041120
23152231
34203342
45314453
50425504
00005201
11110312
22221423
33332534
44443045
55554150
01233410
12344521
21455332
34500143
45011254
50122305
05101542
10212053
21323104
32434215
43545320
54050431
05421403
10532514
21043025
32154130
43205241
54310352
04053012
15104123
20215234
31320345
42431450
53542501
00434424
11545535
22050040
33101151
44212202
55323313
05040023
10151134
21202245
32313350
43424401
54535512
00224313
11335424
22440535
33551040
44002151
55113202
02135105
13240210
24351321
35402432
40513543
51024054
04553433
15004544
20115055
31220100
42331211
53442322
05205454
10310505
21421010
32532121
43043232
54154343
02003522
13114033
24225144
35330255
40441300
51552411
03300455
14411540
25522051
40033102
41144213
52255324
03001320
14112431
25223542
30334053
41445104
52550215
02250103
13301214
24412325
35523430
40034541
51145052
05331500
10442011
21553122
32004233
43115344
54220455
03010530
14121041
25232152
30343203
41454314
52505425
03334345
14045450
25150501
30201012
41312123
52423234
01030432
12141543
23252054
34303105
45414210
50525321
05155015
10200120
21311231
32422342
43533453
54044504
04410414
15521525
20032030
31143141
42254252
53305303
04245004
15350115
20401220
31512331
42023442
53134553
01445323
12550434
23001545
34112050
45223101
50334212
34414100
15455211
20500322
31411443
42132325
53233055
02210235
13321340
24432451
35543502
40054013
51105124
01100021
12213132
23322243
34433354
45544405
50055510
01524555
12035000
23140111
34251222
45302333
50413444
00211433
11322544
22433015
33544100
44055211
55100301
03054534
14105025
25210130
30321241
41432352
52543403
03135252
14240303
25351414
30402525
41513030
52024141
03123001
14234112
25345223
30450334
41501445
52012550
05321055
10432130
21543241
32054352
43105403
54210514
05003051
10114102
21225213
32330324
43441435
54552540
05521534
10032045
21143150
32254201
43305312
54410423
02534323
13045434
24150545
35205050
40312101
51423212
12352023
03241432
03054020
34145223
25510000
04044002
30325111
45220350
10534344
22254513
43252414
52444333
31031122
11353302
23203134
12120222
04352345
25310435
51401550
05241511
21432400
34305441
30020045
11440440
21015455
02232201
55250342
34244453
30244430
44512540
34202224
44453555
01313113
32122103
00111150
21434253
05444031
23254333
54321520
50105132
12211301
12505240
42350131
50301000
02520551
11432301
01051202


==> anc/K6_8_4_M166.txt <==
01430421
12541532
23052043
30103154
45214205
50325310
03405225
14510330
25021441
30132552
41243003
52354114
03134001
14245112
25350223
30401334
51512445
52010550
02442243
13553304
24004415
35115520
40220031
51331142
02303231
13414342
24525453
35030504
40141015
51252120
05143544
10254055
21305100
32410211
43521322
54032433
04301535
13432040
20543151
31054202
42105313
53210434
04043240
15154351
20205402
31310513
42421024
53532135
05111133
10222244
21333355
32444400
43555511
54000022
01045452
12150503
23201014
34312125
45423230
50534341
00544125
11055230
22100341
33211452
44322503
55433014
02231500
13342011
24453122
35504233
40015344
51120455
05223315
10334420
21445531
32550042
43001153
54112204
03411050
14542101
25033212
30144323
41255434
52300445
04450305
15501410
20012521
31123032
42234143
53345254
00052413
11103524
22214035
33324140
44430251
55541302
02115012
13220123
24331234
35442345
40553450
51004501
01024314
12135425
23240530
34351041
45402152
50513203
05352332
10413443
21514554
52025505
43130110
54241221
04205542
15315053
20420104
31531215
42042320
53153431
01213111
12324222
23435333
34540444
45051555
42131403
00300252
11411303
22522414
33033525
44104030
55255141
05535024
10040135
21151240
32202351
44313402
54424513
01500043
12051134
23122205
34233310
45344421
50455532
03314404
10402515
25530020
31021031
41132242
52243353
12005001
03402520
31455113
23344502
55203541
32515205
30325000
02023150
14021545
54142054
34124521
03523252
45250342
00522424
44553234
53044110


==> anc/K6_9_4_M660.txt <==
005203443
110314554
221425005
332530110
443041221
554152332
001310123
112421234
223532345
334043450
445154501
550205012
041401304
152512415
203023520
314134031
425245142
530350253
024314545
135425050
240530101
351041212
402152323
513203434
010000305
121111410
232222521
343333032
454444143
505555254
040552041
151003152
202114203
313225314
424330425
535441530
023510230
134021341
245132452
350243503
401354014
512405125
031400240
142511351
253022402
304133513
415244024
520355135
003324355
114435400
225540511
330051022
441102133
552213244
004004122
115115233
220220344
331331455
442442500
553553011
020434502
131545013
142050124
353101215
404414300
515323411
040351430
151402541
202513052
313024103
414135214
535240325
053013013
104124124
215235235
320340340
431451451
542502502
042340552
153451003
204502114
315013225
420124330
531235441
055255424
100300535
211411040
322522151
433033202
544144313
034433034
145544145
250055250
301100301
412211412
523322523
033341503
144452014
255503125
300014230
411125341
522230452
010210015
121321120
232432231
343543342
454054453
505105504
031025550
142130001
253241112
304352223
415403334
520514445
022222002
133533113
244444224
355555335
400000440
511111551
044105521
155210032
200321143
311442254
422543305
533054410
000523244
111034355
222145400
333250511
444301022
555412133
002055201
113100312
224211423
335322534
440433045
551544150
052231253
103342304
214453415
325504520
430015031
541120142
231323201
140434312
253545423
304000534
415101045
520212150
014015434
125120545
230231050
341342101
452453212
503504323
054345010
105450121
210501232
321012343
432123454
543234505
050033441
101144455
212255503
323300014
434411125
545522232
025133221
130244332
241455034
352400554
403511005
514052110
205142135
110253240
221304351
332415402
443520513
554031024
001533100
112044211
223155322
334200433
442311544
550422055
054532403
105043514
210154025
321205130
432310241
543421352
053554234
104005345
515110450
320221501
431332012
042443123
031225114
142330225
253441330
304552441
415003552
520114003
041534404
152045515
203150020
314201131
425312242
530423353
055321552
100432003
211543114
322054225
433105330
544210241
122154532
113205043
244310154
355421205
400532310
511043421
055440204
100551315
211002420
322113531
433224042
544335153
035024433
140135544
251240055
302351100
413402211
524513322
010444150
121555201
232000312
343111423
454222534
505333045
012152344
123203455
234314500
345425011
450530122
501041233
032012343
143423454
254534505
305145010
410150121
521201232
021420411
132531522
243042033
354153144
405204255
510315300
013002531
124113042
235224153
340335204
451440315
502551420
053423131
104534242
215045353
320150404
431201505
542312020
052553554
103004005
214115110
325220221
430331332
541442443
011143053
122254104
233305215
344410320
455521431
500032542
013535022
124040133
235151244
340202355
451313400
502424511
002431134
113542245
224053350
335104401
440215512
551320023
055342351
100453402
211504513
322015024
433120135
544231240
041030010
152141121
203252232
214303343
425414454
530525505
014032140
125143251
230254302
341305413
452410524
503521035
015331511
120442022
231553133
342004244
453115355
504220400
045011115
150122220
201233331
312344442
423455553
534500004
050111103
101222214
212333325
323444430
434555541
545000052
043202154
154312205
205424310
310535421
421040532
532151043
002135342
113240453
224351534
335402125
440513120
551024221
003455113
114500224
220011335
335122440
440233551
553344102
012545131
423050242
034101051
144212404
453343531
521434030
050145451
101250502
212301013
323412124
434523235
545034340
003230533
514341034
225452145
330503250
441014301
552125412
044421445
155532550
200043001
311154112
422205223
533310334
023141302
112252113
245303524
350414035
401525140
512030251
021244544
132355055
243400100
354511211
405022322
510133433
010121520
421232031
232343142
343454253
454505304
205010415
034424023
121535434
230040245
341151350
452202401
503313512
030113512
141224023
252335134
303440245
414551350
525002401
013124200
124235311
235340422
340451533
451502044
502013155
052204320
103315431
214420542
325531053
430042104
541153215
045223530
150334041
201445152
312550203
423001314
534112425
034130355
145241400
250352511
301403022
412514133
523025244
024051142
135102253
240213304
351224415
402435520
513540031
004540412
115054523
220102034
331213145
442324250
553435301
054250105
105301210
210412321
321523432
432034543
543145054
020452510
131503021
242014132
353125243
404230354
515341405
014320212
125431323
230542434
341053545
452104050
503215101
032544035
143055140
254100251
305211302
410322413
521433524
045530324
155041435
201152540
312203051
423314152
534425213
024542221
135053232
240104443
351215554
402320005
513431110
004212051
115325102
220430213
331541324
442052435
553103540
000412252
111523303
222034414
333145525
444250030
555301141
041505455
152010500
203121011
314232122
425343233
530454344
042225333
153330444
204441555
315552000
420003111
531114222
045103215
153214320
204325431
315430142
420541053
531052304
001512525
112023030
223134141
334245252
445350303
550401414
000243425
111354530
222405041
333510152
444021203
555132314
013354441
124405552
235510003
340021114
451132225
502243330
035514311
140025422
251130533
302241044
413352155
524403200
033232200
144343111
255454222
300505333
411010444
522121555
011252352
122303403
233414514
344525025
455030130
500141241
001111034
112222145
223333250
334444301
445555412
550000523
025351020
130402131
241513242
352024353
403135404
514240515
030304124
141415235
252520340
303031451
414142502
525253313
020042215
135153320
242204431
353315542
404420053
515531104
045405042
120520253
201031304
312142415
423253520
544304521
020020054
131134105
242245210
353350321
404401432
515512543
013413501
124524012
235035123
340140234
451251345
502302450
131520114
242031235
353142420
404253431
005304212
051302332
102413443
213524554
324035005
435140110
540251221
033450425
144501530
255012041
300123152
411234203
522345314
022100113
133211224
244322335
355433440
400544551
511055002
033501442
144012553
255123004
300234115
411345225
520450331
213022104
130201344
035233304
104041520
421141102
335212013
134552401
442440335
451114522
544023102
113151422
243534015
152300200
313032520
035154033
025545500
324204255
051431123
042152311
313415513
231520453
122415040
342255314
253022050
345310551
441305252
512421052
332353005
554541551
535011150
305314424
002400545
214205440
050335323
120010104
134402330
314324041
105154343
311331244
225035512
021353445
534004405
403303144
154153235
042323510
052323324
424303310
502545523
015551435


==> anc/K6_9_5_M119.txt <==
053305213
104410324
215521435
320032540
431143051
542254102
002232245
113343350
224454401
335505512
440010023
551121134
041105335
152210440
203321551
314432002
425543113
530054224
015224413
120335524
231440035
342551140
453002251
504113302
044442550
155553001
200004112
311115223
422222334
533331445
032322121
143433232
254544343
305055454
410100505
521211010
014050332
125101423
230212534
341323045
452434150
503545201
012115542
123220053
234331104
345442215
450553320
501004431
050433411
101544522
212055033
323100144
434211255
545322300
043513404
154024515
205135020
310240131
421351242
532402353
005041044
110152155
221203200
332314311
443425422
554530533
020514453
131025504
242130015
353241120
404352231
515403342
021530351
132041402
243152513
354203024
405314135
510425240
001450100
112501211
223212322
334123433
445234544
550345055
022142204
133253315
244304420
355415531
400520042
511031153
035020210
140131321
251242412
302353543
013404054
124515105
051451515
402502030
213013150
324124252
435235303
540340414
020301032
131412143
242523254
353034305
404145410
515250521
033154030
144205141
255310252
300421303
411532414
522043525
140221230
413320541
524052041
242003341
135102125


==> anc/K7_10_5_M980.txt <==
0000000000
1145000000
3636060000
1244151000
4452456000
6362341100
3215261100
5203533100
6563614100
5512423200
0614535200
6530016200
4521632300
3633615300
0261011500
6164362500
1223024500
5445540600
1650644600
6013405600
5622250010
0026004010
4533621110
2412152110
0305303110
2336451210
2215332210
4443006210
2460221310
0031242310
6121035310
1643145310
1355550410
5554411410
1146636410
3104052510
6410563510
3660144510
6220625510
3366420610
0321163610
0222345610
6012006610
6434143020
0353444020
3556065020
1065122120
2041355120
1161203220
0312252320
4404662320
5301130420
6415512420
4360013420
2026416420
4455230520
2020611520
2603326520
4261252620
5614214620
4126306620
0540506620
3466231030
4235013030
1501455030
2514316030
1162566030
0236442130
2323513130
0635056130
3155314230
1600265230
5266540330
0116641330
3324453330
3261545330
2064601430
5530502430
0502124430
4316464430
5045135530
6341226530
1442064630
3030125630
3641013040
5345604040
4046426040
2100401140
1053212140
6303644140
6034240240
4466324240
6245554240
3262036240
1535360340
0465435340
3201126340
2423152440
5153225440
1516501540
5652002540
6430332540
2036462540
3322546540
2552263640
0251660050
6123231050
6460050150
5354026150
2113100250
5426662250
3431505250
6664605250
3550422350
0316215350
4042520450
2515041450
4606203450
6611426450
1135443550
6246311650
1354302650
2535156650
2340222060
0060644060
4621110160
6152513160
6625165160
3125620260
4001041260
0543416260
0663503360
2030534360
3006106360
4212400460
0204161460
5050353460
3411334460
6204646460
4424223560
2532654560
1302636560
3503062660
4130135660
5065440001
1605646001
5120554101
4604255101
0206422201
2624013201
0011413201
2355211301
3166021301
4111534301
5456154301
0143242401
4016365401
2261506401
5304660501
4645451501
1562023501
0252115501
6601102601
3430112601
0553056601
6542320011
2163005011
2210436011
6036166011
1111112111
3325334111
3150561211
4652642211
6234254211
5035516211
2451300311
5300645311
3230440411
6606431411
0464454411
1202003511
6616313511
0415544511
1643221611
1421260021
2460062021
2263614021
5333501121
5161022121
6105223121
2623463121
0456636121
4560446121
1662350221
3245650221
3413401221
0041610321
4211321321
1226345321
5514103421
4233565421
2344556421
1531334521
6325415521
3033203621
3214145621
3022665621
2604341031
3212524031
4053400131
0350521131
3154316131
5613656131
1336621231
6561155231
4420136231
6542502331
1262212331
3515444331
5325026331
4221144431
0405016431
2021530531
0531261531
4006612531
0121330631
1156150631
4363143631
1343432041
0430353041
2012135041
6226661141
5236255141
4325540241
4302552241
2554164241
1334315241
4141306241
5604130341
6412032341
2513233441
3665563441
2650404441
6060226541
4225000641
5144644641
1300510051
4635121051
3126056051
0523342151
3654205151
1240633251
0361224251
2632630351
5403013351
4136563351
2132031451
3351651451
1005214451
2366602551
0640045551
6414621651
0645366651
5501466651
0510653061
1556014061
5042523161
0446104161
6064035161
3526236161
3546230261
5102111261
2033024261
5631241361
0024462361
2250205361
6313060461
4164236461
6451443561
3102325561
1524521661
1310461661
5255332661
4403554661
0615430002
2106640002
4324041002
3054215002
2351135102
0214126102
4031066102
1560232202
5156103202
3364646202
2441121302
4303412402
6443333402
2100465402
2055020502
4522561502
3454504502
3112535502
2200364602
5342156602
6401551012
5253362012
4513204012
2044660112
1636504112
6534402212
5465243212
1104524312
2566356312
3426513412
3011223412
6352264412
4265625412
0245455512
2133146512
0423610612
1002132612
3645042612
5510035612
6245412022
3132153022
0563424022
4446405022
6110345022
1453511122
6054551122
4653030222
2222224222
1315066222
4626552322
6122633322
0032043322
5135305322
3433265322
1650406322
3524030422
3005454422
5440664422
5336231522
0046264522
6331560622
2630651622
0256523032
4161463032
4342635032
3240250132
4214333132
3146425132
5633120232
1303603232
3652361332
6620514332
1224165332
0160320432
5500246432
4153651532
6326022532
5131214532
5224306532
0464042632
2012352632
5606312042
4250542042
5421114042
5410420142
5061631142
0113064142
6155436142
4056613242
2621605342
1262340442
6040101442
4544322442
0435622542
4505116542
0306200642
2234523642
6664053642
1421356642
1330321052
1541140152
3036111152
1363653152
6203045152
0045501252
0101652252
3350013252
2425453252
6502535252
4030255252
1532010352
2444230352
6465206452
2662414552
1611065552
6543626552
4060356552
0656441652
3266134652
5216050062
0361165062
0422026062
2565002162
3230602162
4602246162
6410111262
0551334262
4015631362
5315512362
5023445362
1641031462
0634155462
1013340562
2246561562
0621102562
6121322662
3501413662
1145253662
2410614003
6551252103
1020302203
4605323203
4411655203
0500141303
5134651303
1012163303
0026236303
6304446303
5163566303
3025520403
4551601403
2364333403
5244025403
2662055403
3636226403
2233250503
6313301503
1114410603
6332024603
0146241013
3416653013
2301054013
1231130113
5526123113
5643463113
3606654113
5112361213
0432206213
4620060313
2205112313
3545045313
0363532413
0612314413
1524256413
4661522513
1542662513
6453122613
5630663613
4335414613
2055646613
2352500023
3404360123
0603022123
2530513123
6225104123
5250210223
3642131223
0130162223
0154623223
5425351323
4243666323
1506061423
6011142423
5113432523
0345363523
2564245523
6466044623
1141625623
1631552033
2004423033
1516130133
4344501133
2122426133
6302430233
5064012233
1553544233
3116066233
6560263333
0010005333
3333336333
1036600433
0155505433
6453113533
3441643533
2654034533
5323454633
0601515633
4105235633
3063510043
6151221043
3525632043
5231144043
1110054043
6624530143
5301006143
3221461243
1451526343
4462610443
6314602443
4123243443
2646346443
0546150543
3035051543
1010625543
3150330643
1406562643
0212453643
4536435643
4043052053
6520403053
5660136053
1153551153
4411033153
4252334153
1165615153
6056555253
2201253353
4462105353
4354262453
3341425453
3506400553
3402242553
4024114553
5523315553
5565220653
5011304653
1210546653
4356120063
6265313063
6635465063
2316545163
0154040263
2640342263
1062664263
1436456263
1440411363
1644324363
3202005363
6360104463
2403635463
0212516463
5260421563
5522051563
6141004563
3615206563
3324211663
0433361663
4216640004
5346533004
2246035004
1434001104
0642662104
3040436104
6653031204
2542202204
2165526204
3422110304
6230223304
0256314304
1101350404
6524160404
6322306404
5255126404
0331403504
6006542604
4555102014
3531646014
3312010114
0020251114
5334262114
2135403114
5401434214
2550026214
5651556214
2222641314
6063653314
5342236314
5063064414
2506215414
0314131514
1520412514
4633335514
1056465514
2664100614
3162551614
1246505614
0204201024
5621543024
0602564024
6103116024
1143030124
6636040224
0066113224
4540054224
3313320324
4664416324
5112600424
4200561424
0525312424
6655354424
1460535424
1001645424
3244522524
4651024524
1204446524
4042311624
5300655624
3432426624
5145061034
6134634034
2232415034
3666302134
2435244134
3504605134
0052425234
4240166234
4110222334
4015053334
0443255334
1425002434
0414550534
1365161534
1021121634
5462613634
1613333634
1065034634
6251236634
1365254044
0562046044
3455113144
2616443144
4662144144
6501525144
0660611244
1615422244
2124314244
3303144244
6445665244
5356101344
3523204344
1503656344
5054566344
4444441444
0231032444
5546013544
2106133544
2411216544
5452345644
3466341054
2613562054
1352223054
5064345054
2253323154
4121015154
6224460254
4305531354
5103122354
5232152354
5211664354
6145346354
2320334454
3610155454
0033606454
1414354554
6042454554
3150664554
4530210654
4545662654
6113243654
2406056654
2454652064
1601111164
6516451164
1166204164
5420366164
0100543264
3536363264
4323205264
2361460364
3163452464
1255143464
5626624464
6600500564
6405350564
5005260564
4514342564
5424430664
0115124664
2041016664
6234542005
3303663005
4102234005
0032310105
1463420105
5442601105
6155062205
6641464205
0425145205
6055620305
1646052305
5256323305
3061343305
6433536305
5536443405
4310245505
1626116505
3511550605
5016521605
2120442605
1565305605
1362412015
1654633015
3435025015
4000150115
2014544115
4006335215
3253256215
0612021315
4140313315
1432363415
5502344415
4125426415
0136520515
6561630515
5041202515
4234066515
6305401615
3544131615
1014400025
5050114025
1042246025
3151141125
5245014125
5262465125
3020322225
2402503225
1333104325
0513125325
6663541425
0541452425
6026253425
6216654525
5663210625
0164331625
2635631625
6310256625
4624240035
6612003035
3663434035
6023364035
5550640135
0005562135
1522055135
4366516135
0260604235
6416206235
2351042335
2645110435
1414260435
1213011435
3200531435
6334125435
5406321535
5130001635
2546623635
0121411045
0544213145
4632304145
6001405145
2215355145
3604221245
5311343245
6002611345
2424464345
4554115345
3340565345
2130456345
2500020445
0653530445
3116262445
4142160545
0603463545
0353355545
4263602645
1426534645
6144512055
1266123055
6630232155
5326030255
1404151255
2063261255
5315232255
3512616255
3244400355
6506354355
5225262455
0321644455
3232326455
0450166455
4256431555
2110103555
5555553555
3004033655
2061515655
4245345655
2326350065
1201235065
5134506065
2245436065
2563131165
1450261165
1231023265
5143615265
4465044365
1111606365
4431312465
3052432465
5464152565
3320003565
3343524565
1532565565
6222140665
2551204665
4654425665
0336616665
2031322006
2525525006
2656260106
1126201106
3215613106
1511464106
6354562206
4263153206
0366154206
1132545206
1053636206
5360204306
5621331406
3143304406
6535134406
4024653506
2444614506
6232605506
4406015506
5413046506
3402040606
0461223606
4250063606
5223101016
4311426016
3444366016
0151440116
6442215116
0661306116
4564560216
3322112216
6340123216
4241514216
0105260316
1416642316
0253433316
5166053416
6100016416
1055321516
2450305516
4552533616
6034353616
1361446616
5562622026
4015536026
1565231126
4346242126
4400624126
2034431226
5605005226
6351316226
0220510326
6254001326
3606433326
2142444326
2416120426
1654622426
2503440526
3533643526
1152156526
0221556526
2156012626
6153200036
3311102036
5413515036
2441532136
5232441236
6525641236
2246003236
0531101336
6665202336
4534226336
3026310436
6200352436
2131663436
3056045436
1340310536
0622233536
3063166536
5201620636
5010260636
5455462636
0040434636
1405303046
0320625046
5222266046
3415666046
3164142146
1020043146
3451050246
5543351246
0004326246
6166410346
4041254346
5332511446
3634400546
0424041546
2165541546
6213234546
2343021646
4610161646
3512604646
1233616646
4433340056
6021662056
0534564056
0615325056
0112302156
5036424156
2302166156
2610640256
4114455256
1003131356
6655154356
1422401456
1644513456
0265030556
3561311556
5106544556
0334402656
2124265656
3623526656
4062401066
3640651066
0330032066
4335650166
1204414166
1123532266
1110242266
5552330366
2314023366
4303364366
3260555366
0646136366
0012251466
3335244466
5541165466
6556526466
6633212566
2025103666
6666665666


==> anc/K7_8_4_M316.txt <==
02324510
13435621
24546032
35650143
46061254
50102365
61213406
04444110
15555221
26666332
30000443
41111554
52222665
63333006
01445004
12556115
23660226
34001330
45112441
56223552
60334663
00262156
11303260
22414301
33525412
44636523
55040634
66151045
02050041
13161152
24202263
32303304
43424415
50535526
61646630
05100104
16211215
20322326
31433430
42544541
53655652
64066063
00604052
11015163
22126204
33230315
44341426
55452530
66563641
06142225
10253336
21364440
32405551
43516662
54620003
65031114
06654333
10065444
21106555
32210666
43321000
54432111
65543222
02644461
13055502
24166613
35200024
46311135
50422246
61533350
01131262
12242303
23353414
34464525
45505636
56616040
60020151
01525323
12636434
23040545
34151656
45262060
56303101
60414212
04346351
15450462
26561503
30602614
41013025
52124136
63235240
04312012
15423123
26534234
30645345
41056456
52160560
63201601
01360623
12401034
23512145
34623256
45034360
56145401
60256512
06236604
10340015
21451126
32562230
43603241
54014452
65125563
02501442
13612553
24023664
35134005
46245116
50356220
61460331
05411622
16522033
20633144
31044255
42155366
53266400
64300511
65110343
14221424
20332535
31443646
30554050
51665161
62006202
02353645
13464056
24505160
35616201
46020312
50131423
61242536
05123031
16234142
20345253
31456364
42560405
53601516
64012620
05215121
16326232
20430343
31541454
42652565
53063606
64104010
01214642
12325053
23436164
34540205
45651316
56062420
60503531
04532406
15643510
26054621
30165032
41206143
52310254
63421365
00164246
11205350
22316461
33420502
44531613
55642024
66053135
00510566
11621600
22032011
33143122
44254233
56365344
60406455
00113411
11004522
22115633
33226044
44330155
55441266
66552300
00021605
11132016
22243120
33354231
44465342
55506453
66610564
03416243
14520354
25631465
36042506
40153610
51264021
62325132
03006326
14110430
25221541
36332652
40443063
51554104
62665215
03302464
14413505
25524616
36635020
40046131
51150242
62261353
05036536
16140640
20251051
31362162
42403203
53514314
64625425
03563065
14604106
25015210
36126321
40230432
51341543
62452654
05012302
16123413
20234524
31345635
42456046
53560150
64611231
04263534
15304645
26415056
30526160
41630201
52041312
63152423
04251560
15362601
26403012
30514123
41625234
52036345
63140456
06455435
10566546
21600650
32011061
43122102
54233213
65344324
06445663
10556004
21660115
32001226
43112330
54223441
65334552
02033150
13144261
24255302
35366413
46400524
50511635
61622046
05420250
16531361
20642402
31053513
42164624
53205035
64316146
01502211
12613322
23024433
34135544
45246655
56350066
60461100
03641133
14052244
25163355
36204466
40315500
51426611
62530022
03652660
56236662
11250461
54242364
52461026
35213223
65311444
53002153
44503121
65104132
44354013
32422113
43065040
06626504
45553554
55624355
20300324
66136256
62651503
04661210
16040455
33064311


==> anc/K7_9_4_M1475.txt <==
056356626
160460030
201501141
312612252
423023363
534134404
645245515
004114552
115625663
226336004
330440115
441551226
552662330
663003441
041326554
152430665
263541006
304652110
415063221
526104332
630215443
025254335
106360546
210401650
321512061
432623102
543034213
654145324
061530006
102641110
213052221
324163332
435204443
546315554
650426665
004365401
115406512
226510623
330621034
441032145
552143256
663254360
056313151
160424262
201535503
312646414
423050525
534161636
645202040
006262662
110303003
121414114
332525225
443636336
554040440
665151551
042666505
153000616
264111020
305222131
416333242
520444353
631555464
050441252
161552363
202663404
313004515
424115626
535226030
646330141
031644340
142055451
253166562
364200603
405311014
516422125
620533236
016660452
120001563
231112604
342223015
453334126
564445230
605553341
022665520
133006631
244110042
355221153
466332264
500443305
611554416
003031562
114142603
225253014
336364125
440405236
551516340
662620451
022136101
133240212
244351323
355462434
466503545
500614656
611025060
016653364
120064405
231105516
342216620
453320031
605542253
012234526
123345630
234456041
345560152
456601263
560012304
601123415
006023024
110134135
221245246
332356350
443460461
554501502
665612613
064505150
105632261
216023302
320154413
431262554
542305635
653410046
024012441
135123552
246234663
350345004
461456115
502560226
613601330
034331644
145442015
256553166
360664200
461005311
512116422
623220533
014361010
125406121
236510232
340621343
451032452
562143565
603256606
033521613
144632024
255043135
366154246
400265350
511306461
622410502
020224612
131335023
242446134
353550245
464661356
505002460
606113501
042404034
153515145
264626256
305030360
416141401
520252512
631363623
023441300
134552411
245663522
356004633
460115044
501226155
612330266
054132322
165243433
206354544
310465655
421506066
532610100
643021211
044536260
155640301
216051412
300162523
411203634
522314045
633425156
035040333
146151444
250262555
361303666
402414000
513525111
624646222
030554262
141665303
252006414
363110525
404221636
515332040
626443151
025332524
136443635
240554046
351665150
462506261
503110302
614221413
051363035
162404146
203515250
314626361
425030402
536141513
640252624
035632122
146043233
250154344
361265455
402306566
513410600
624521011
054120600
165231011
206342122
310453233
421564344
532603455
643016566
016434620
120545031
231656142
342060253
453101364
564212405
605323516
063516353
104620464
215231505
326642616
430253020
541364131
652405242
033063650
144104061
255215102
366326213
400430324
511541435
622652546
061466641
002500052
213611113
365022204
435133365
546244426
650355530
055210564
166321605
200432016
311543120
422654231
533065342
644106453
054552636
165663040
206004151
310115262
421226303
532330414
643441525
025344454
136455565
240566606
351600010
462011121
503122232
614233343
055501430
166612541
200023652
311134063
422245104
533356215
644460326
031454455
142565566
253606600
364010011
405121122
516232233
620343344
021615605
132026016
241430120
354241231
465352342
506463453
610504564
041235251
151336362
263450403
304561514
415602625
526013036
630124140
054112265
165223306
206334410
310445521
421556632
532660043
643001154
065606320
116010435
210121546
321232650
432343061
543454105
654565213
036101241
140212352
251323463
362434504
403545615
514656026
625060130
612263142
123304253
234415364
345526405
456630516
560041620
601152031
004050221
115161232
226202343
330313454
441424565
552535606
663646010
021450250
132561361
243602402
354013513
465124624
506235035
610346146
056025561
160136602
201240013
312351124
423462235
534503346
645614450
005565066
116656100
220060211
331101322
442212433
553323544
664434655
041260442
152301553
263412664
304523005
415634116
526045220
630156331
014644143
125055254
236166365
340200406
451311510
562422621
603533032
050256403
161366514
202401625
313512036
424623140
535033251
646140362
065300520
106411631
210522042
321633153
432044264
543155305
654266416
062335615
103446026
214550130
325661241
436002352
540113463
651224504
265150056
106265160
210302201
324463616
432524423
543635524
654066645
055503412
166614523
200025634
311136045
422240156
533351264
644462301
013553061
124664102
235005213
346116324
450220435
561331546
602442650
020205160
131316201
242420312
353531423
464642534
505053645
616164056
021143022
132254133
243365244
354406355
465510466
506621500
610032611
634340336
115451340
226562451
350603466
401014603
552125014
623236125
001042514
112153625
223264036
334305140
445416251
556520362
660631403
000400642
111511053
222622164
333033205
444144316
555255420
666366531
016635155
120046566
231150300
342261411
453302522
564413633
605524044
040552510
151663621
262004032
303115143
414226254
525330365
636441406
046243503
110354614
221465025
332506136
443610240
554021351
665232462
050540321
161651432
202062543
313103654
424214065
535325106
646436210
026011534
130122645
241233056
352344160
463455201
504566312
615600423
066163063
100204104
211315215
322426326
433530430
544641541
655052652
052621426
163032550
204143661
315254002
426365113
530406224
601510335
051131615
162222026
203353130
314464241
425505352
536616463
640020504
052136531
163240642
204351053
315462164
426503205
530614316
641025420
004403135
115514246
226625350
330036461
441140502
552251613
663362024
022633613
133044024
244155155
355266246
466300350
500411461
611522502
001101126
112212230
223323341
334434452
445545563
556656604
660060015
044325023
155436134
266540245
300651356
411062460
522103501
633214612
015150311
126261422
230302533
341413644
452524055
563635166
604046200
034605304
145014425
256125526
360236620
401340041
512451152
623562263
000016230
111120341
222231452
333342563
444453604
555564615
666605126
032445614
143556025
254660136
365001240
406112351
510223462
621334503
012436445
123540556
234651660
345062001
456103112
140314223
001325334
035511542
146622653
250033064
361144105
402255216
513366320
624400431
046524134
150635245
261046356
302150460
413261501
524302612
635413023
040143255
151254366
262365400
303406511
414510622
525621033
636032144
022340425
133451536
244562640
355603051
466014162
500125203
611236314
031433313
142544424
253655535
364066646
405100050
516211161
620322202
002564165
113605206
224016310
335120421
446231532
550342643
661453054
013435032
124546143
235650254
346061365
450102406
561213510
602324621
061105560
102216601
253340112
324431223
435522334
546653345
650034156
026602466
130013500
241124611
352235022
460346233
564450144
665561255
022015056
233126160
244230201
355341312
466452423
500563534
616024644
003164206
114205310
225316421
336420532
440531643
551642054
662053165
042043340
153154451
264265562
305306603
416410014
520521125
631632236
043505641
154616052
265020163
306131204
410242315
521353426
632464530
055424021
166535132
200646243
311050354
422161465
533202506
644313610
005160613
116201024
220312135
331423246
442534350
553645462
664056502
066445336
100556440
211660551
322001662
433112003
544223114
655334225
040423101
151534212
262645323
303056434
414161545
525201656
636312060
015122456
126233560
230344601
341455012
452566123
563600234
604011345
001212326
112323430
223434541
334545652
445656063
556060104
660101215
003420354
114531465
225642506
336053610
440164021
551205132
662316243
062214655
103325066
214436100
325540211
436651322
540062433
651103544
034246550
145350661
256461002
360502113
401613224
512024335
623135446
010241563
121352604
232463015
343504126
454615230
565026341
606130452
052555334
163666445
204000556
315111660
426222001
430333112
641444223
011515522
122626633
533030044
344141155
455252266
566363300
600404411
041611421
152022532
263133643
304244054
415355165
526466206
630500310
034106625
145210036
256321140
360432251
401543362
516654403
623065514
056432040
160543151
201654262
312065303
423106414
534210525
645321636
062203311
103314422
214425533
325536644
436640055
540051166
651162200
026561316
130602420
241013531
352124642
463255053
504346164
615450205
015563203
126604314
230015425
341126536
452230640
513341031
604452162
063623531
104034642
215145053
326256164
430360205
541401316
652512420
065421065
106532106
210643210
321054321
432165432
543206543
654310654
045056116
156160220
260201331
301312442
412423553
523534664
634645005
065643661
106054002
210165113
321206224
432310335
543421446
654532550
010051001
121162112
232203223
343314334
454425445
565536556
606640660
005145144
116256255
220360366
331401400
442512511
553623622
664034033
021526435
132630546
243041650
354152061
465263102
506304214
650415364
064064424
105105535
216216646
320320050
431431161
542542202
653653313
045364345
156405456
260516560
301620601
412031012
523142123
634253234
041342162
152453203
263564314
304605426
415016536
526120640
630231051
061062232
102103343
213214454
324325565
435436606
546540010
650651121
030113166
141224200
252335311
363446222
404550533
515661644
626002055
046112630
150223041
261334152
302445263
413556304
524660415
635001526
003225220
114336331
225440442
336551553
440662664
551003005
662114116
043456663
114260000
266601115
306012226
410123330
521234441
632345552
024354511
135465622
246506033
350610144
461021255
502132366
613243400
060350622
101465264
212506305
323610416
434021520
545132632
656243025
060462002
101563113
212624224
323035335
434146446
545250550
656361661
036025410
143130521
254244632
365352043
416443154
510601265
621615306
024551355
135662466
246003500
350114611
461225022
502336133
613440244
063022406
104133510
215244621
326355032
430466143
541500254
652611365
041600133
152011224
263122335
304233446
415344550
526455661
630566002
060620216
101031320
252142431
323253542
424364653
565406064
656516105
021466263
132500303
243611415
314022526
465133630
506244041
610355153
060106336
101210416
212322520
434543042
545654153
656065264
032412003
143123156
254634225
365045336
406156440
510163555
621301662
010366434
121400545
232511656
343622060
454033101
565144212
606255323
024515433
135626544
246030655
350141066
461252100
502363211
613404322
062521240
103632351
214043462
325154503
436265614
540306025
651410136
023210141
134321252
245432363
356543404
460654515
501065626
612106030
064630060
105041101
216152212
320263323
411304434
512415545
653526656
044206232
155310343
266421454
300532565
411643606
522054010
633165121
032250501
143361612
554402023
365513134
406624245
510035356
621146460
014411216
125522320
236633431
340044542
451155653
562266064
603310103
000216013
111320124
222431235
333542346
444653450
555064561
666105602
013046045
124150126
235261260
346302301
450413412
561524523
602635634
036234305
140345416
251456520
362560631
403601042
514012153
625123264
005435553
116546664
220650005
331061116
442102220
553213331
664324442
045311232
156422343
260533454
311644565
412055606
523166010
634260151
036662016
140003120
251114231
362225342
403336452
514440564
625551605
066656511
100060122
221101335
322212344
433323355
544434566
655545400
031306102
142410510
253521324
364632435
405043546
516154650
620265061
000322360
101433401
222544512
333650623
444066034
505100145
666211256
045131000
156242111
260353222
301364333
412505444
523616555
634020666
046415202
140526313
261630424
302041535
413152646
524263050
635304161
030562054
141603165
252014206
363115310
404236421
515340532
626455643
062102553
103216664
214324005
325435116
436546220
540650331
651061442
002341602
113452013
224563124
335604235
446015346
550126450
661230561
440161045
131302152
252313260
303424301
064535412
505046523
366051634
042352056
153463160
264504201
305615312
416026423
520130534
631241645
012314363
123425404
234536515
345640626
456051030
560162141
601203252
026021143
130132254
241243365
352354406
463465510
504506621
615610032
043015122
154126233
265230344
306341455
410452566
521563600
630604511
021024666
132135000
243246111
354350222
465461333
506502444
610613555
034342211
145453322
256564433
360605544
401016655
512120066
623231100
011050243
122161354
233202465
344313506
455424610
566535021
600646132
050634332
161045443
202156554
313260665
424301006
535412110
646523221
053662503
164003614
205114025
316225136
420336240
531440351
642551462
011402131
122011232
233624353
344035464
455146505
566250616
600361020
030045136
141156240
252260351
363301462
404412503
515523614
626634025
053232214
164343325
205454436
316565540
420606651
531010062
642121103
013313426
124424530
235535641
346646052
450050163
561161204
602202315
023553452
034664563
245005604
356116015
460220126
501331230
612442341
066240234
100351345
211462456
322503560
433614601
544025012
655136123
053044255
164155336
205266460
316300511
420411622
531522033
642633144
010540103
120656214
332062325
345103436
454204540
565325651
606436562
046100465
150211506
261322610
302433021
413544132
524655243
635066354
065433225
106544336
210056440
321066551
432100662
543211003
654322114
004020105
113131266
224242300
335353401
446464522
550505633
661616004
033151134
144262245
255303356
366414460
400525501
511636612
622040023
063261123
104302234
216413345
324524456
430635560
541046601
665150012
014255641
125366052
236400163
340511204
451622315
562033426
603144530
005453403
116064311
220105222
331216233
442321444
553431555
664542066
064116104
105220215
216331326
320442430
431553541
542664652
653005063
012002604
123113015
234224126
345335230
456446341
150560452
601661563
052255444
163362155
204403266
315514300
426625411
530036522
641140633
022402413
133563524
244604635
355015046
466126150
500230261
011311302
026226542
130330650
241441064
353552105
463663216
503004320
615115431
023604040
134015151
245126262
356230303
460341414
501452525
612563636
050463546
161504650
202615061
313026102
424130213
535241324
646352435
003666135
114003246
225114350
336225461
340336562
551440613
662550624
162150102
066142415
252601141
006514260
260143423
254064013
562155360
234020423
420435342
101454553
323300005
255422001
601200345
002221154
112605051
443343023
012532125
402233653
644520335
111246332
410630062
566360402
554351414
045665044
660513642
501252205
423451656
156536053
034300015
615536513
523503062
301402230
532550021
420612362
152243463
362341046
436055546
303226410
505633142
520536635
411235103
251661646
014033554
463403020
643452554
403062054
364633312
050054303
324321115
404203361
346461140
053546502
060334400
134524161
144533314
514103102
610214221
155101044
642031321
666456435
602005113
451320216
442300666
144261543
105214634
455041625
255556141
164015363
615401306
560454042
332134014
255006661
661546211
163042265
002625363
121461626
033304056
222056166
564252451
125146655
115416462
226540034
625516106
363242252
325213155
001646036
051251256
611111246
511514051
622664203
241251530
643632405
221021452
531114552
013330633
364160262
316140352
452160114
231032631
231006545
033142452
534122524
533131140
023155621
440510155


==> anc/K7_9_5_M240.txt <==
324235105
635666266
215460525
306601221
551255153
612114042
606451402
566633245
161032600
342335600
034320446
462631156
014450216
322055652
050006631
333046436
643004411
351014506
620062031
115255336
204604645
365601455
025504305
136311532
245523632
464246410
150401110
505320111
611054143
254346366
440454501
231231624
133054235
031464240
526445444
310664256
152020552
004262154
532305203
556426250
300140325
552464662
023063614
502543536
153212011
121550611
253034003
500042115
560311364
006642302
344440041
266105651
322306166
133210404
661346112
125413204
610516422
152610463
403501653
653122645
216512353
062630030
663200026
255223120
560263035
560502564
046203562
166364324
031212561
122555420
505041023
464344621
404434432
304006140
421660514
520260463
052012256
224642242
146561215
140523263
101164560
465015341
226053065
334060533
514021604
336352004
254525261
133635022
221402542
460425066
244311013
521652022
446022412
555100502
011421065
045014424
601330655
431442344
163450162
564462401
654403254
351653420
412231241
220254054
030236351
413210215
442266343
014135134
015443050
513651310
305532463
405151605
332154013
400053105
543161232
665224604
110121446
243432530
313564364
525614151
516136561
262061311
501103316
456153431
303312025
635265142
632655164
534540000
640161120
202353544
405340260
544612106
636405045
201065126
361541234
226110166
334113650
000625431
112645535
210644663
114363661
213466101
230365212
540202523
413542152
604515514
056134114
241156336
606230143
402213262
665132515
010105200
063246202
365165552
610352221
320626612
442602620
632120300
134102135
021313440
024121503
512400614
624251325
430304160
145306043
016660403
063325523
456665646
315333516
350240136
245301436
541145455
345010242
435521113
550535626
003465336
441616524
611606033
035551641
645466234
641015260
044031062
513343143
646242666
326424126
124026555
100416645
233223656
032416621
156241006
222224530
262124244
454255034
623433363
601524233
124136221
355452464
042540125
622361056
431014516
164554352
230626006
420110633
423141466
525332330
660643540
066656613
001500034
414302452
451320365
542224415
255645311
650531544
362442213
652566005
656344550
514023322
105126054
311222040
353201561
265050640
351411332
131534442
532006324
455143223
341020151
426533001
636623331
261363403
433556555
416030454
366516130
140435353
143623144
030563415
203136450
102142301
506216630
543550546
043600310


==> anc/K8_10_5_M1883.txt <==
0000000000
3310032000
1124343000
2656155000
4535316000
7654324100
2301715100
6740666100
5323100200
1205660200
2024104200
6301214200
7722516200
4512356200
6766527200
1063312300
5521523300
2447457300
0317757300
5516430400
4421161400
5715772400
0105547400
1144731500
5130525500
5253616500
7411262600
4261275600
2262326600
3577201700
6672672700
4455473700
1671470010
5562731010
7364377010
6533150110
1232125110
2645554210
1051636210
7704110310
7120261310
3175604310
2452405310
5475726410
0251046410
6303641510
4740751510
2041362510
3125372510
3416166510
3027524610
4364465610
6474246610
0036612710
1253403710
0372615710
4176276710
5317017710
3215510020
3207015020
7732275020
0666756020
2473137020
6541120120
5674541120
1265452120
5463220220
4375050220
1146063220
0661737220
7550347220
4703651320
7244703320
3060173320
5104205320
6047045320
6244254420
0614605420
3121435420
4167630520
6605411520
0752704520
7527026520
2706642620
2547755620
1131077620
2331561720
3524762720
4247334720
3043706720
6735352030
4017774030
7105145030
5167445030
0677300130
6054151130
7322543130
0445115130
5075237130
6356336230
3534677230
1736760330
3271021330
0230702330
2636027330
6163002430
2152712430
0777353430
7145653430
6752074430
1300106430
6330576430
2503223530
0433474530
4216301630
7627613630
2741437630
7003554730
6610065730
4050340040
0511641040
5423662040
2327254040
4056625040
5401777040
7770741140
3663733140
6526275140
4141136140
0024420240
1102311240
7412576240
0503372340
3434544340
2770620440
3231050440
6647550440
1025073440
0106427440
5342303540
1710413540
4071217540
3252547540
4723720640
1437002640
6600164640
6362470740
0765131740
5116261740
6155766740
3247162050
5774406050
2062060150
5757371150
0012633150
5236744150
4222100250
3453061250
4411743250
1707424250
5206455250
4172422350
7274133350
1420535350
1333241450
0215273450
0160364450
2637346450
7356452550
4530416550
3462017550
7045200650
0343071650
2554613650
6613715650
3015340750
3151674750
4624256750
1565627750
6335703060
2713202160
5406333160
1371345160
2237576160
1414751260
4542502260
3715545260
0023466260
2316310360
5220614360
4602426360
3350656360
5653767360
2402231460
3566514460
7577165460
2114070560
4157111560
2074732560
5642044560
7641507560
0120210660
5006701660
7664051660
1432157660
0744522760
4200043760
7131025760
6427531070
2515062070
6741376070
1273567070
2440424170
1071744170
0253264170
7132007170
4304537170
7266770270
5630232270
5034463270
1647241370
6116443370
2561056370
3352220470
4010171470
6554207470
3723317470
0367125570
0225335570
6611137570
5171152670
6550543670
1065204670
3733176670
5643140770
4676014770
3500655770
1016571001
6402022001
6114614001
5627766001
7346003101
5162623101
0064416101
6235117101
2573660201
4123431201
0212247201
3751757201
2231101301
4234652301
2100333301
5705064301
6636331401
1742244401
1753255401
4540250501
4777105501
0260436501
1367572601
3015015601
7650406601
5473111701
7407442701
6745230011
1676042011
2200607011
5240571111
6565342111
2471523111
1111114111
3303426111
1434036111
7420553211
2734355211
0147376211
2277012311
3542273311
5536646311
7551271411
4662122411
4033004411
1707467411
6246611511
2166464511
7023245511
0457650611
4717033611
5340774611
3254530711
0033721711
2301031711
2004773711
6616545711
7070317711
5251353021
2032044021
6363305021
6254476021
4457201121
2615653121
7622337121
6525631221
6700772221
5541605221
1155720321
7463322321
2510517321
3203110421
6070764421
6461647421
5200030521
2012422521
7170162521
3137553521
1316237521
0731423621
7713344621
4474374621
0271065621
6142607621
7635154721
4762315721
1450451031
0544504031
3546557031
6207725131
7764756131
4043347131
2132250231
0632560231
4653012231
3520144231
6361165231
1671354331
2446216331
7171570431
7524222431
3474335431
0066536431
0354661531
5606171531
3072034531
5217230631
1776402631
3720412631
7031113631
0465743631
5325050731
4142223731
6310323731
1213675731
2562206731
0372142041
3441075041
4101666041
3113477041
4355774141
1406565141
3575316141
4221352241
4266513241
6416053241
7635417241
5053143341
3354715341
6027607341
7166237341
2767001441
0205501441
2714261441
1531733441
6230440541
0345722541
0425306541
2643522641
5332216641
5077720741
5050002741
4505004741
5062354741
7244137741
4721730051
1026311051
3073563051
7365634051
6604247051
0226020151
1520440151
2322165151
1060652251
7160705251
7737126251
4415467251
5363500351
0417630351
3147341351
3376643451
2440763451
7516325451
4166766451
0330577451
1604300551
6735223551
1672723551
0640676551
6502561651
7751544651
2611574651
5124047651
0513152751
2657434751
7212751061
1625661061
2777615061
1346727061
5345440161
3130362161
0121043161
1560077161
3042610261
5536173261
1264204261
7075431361
4317263361
0006224361
0154055361
6322473461
0650275461
2145176461
3557027461
3661340561
5453532561
3723724561
0511716561
7424627561
5614535661
2507126661
4706157661
1421103761
2172243761
0660273761
3416725761
6773056761
7677120071
4136101071
3660021071
4533445071
5414700171
1756631171
5576257171
1305141271
0376302271
5121274271
3265525271
4431070371
0724472371
4505735371
7252366371
7603063471
1047455471
5672407471
4626510571
3731602571
7517314571
3300574571
1422776571
1020610671
6074130671
3055262671
0444076671
2223737671
6141512771
4320546771
2317341002
1457307002
2331132102
6003405102
7501617102
2733770202
7626671202
0042775202
5422140302
6654562302
3602734302
7542554302
6312156302
4764260402
7500112402
2475552402
4241424402
4106015402
7023510502
7171346502
6070337502
2726021602
5500051602
0312023602
3640247602
2153667602
5255231702
0164653702
3264063702
1730714702
3036476702
1434222012
4034532012
0117123012
0763066012
0202676012
0173232112
6554055112
3650716112
3347000212
5425113212
7061034212
1557215212
2026407212
6271732312
4632303312
1015765312
4700727312
5141360412
1675321412
2662114412
6001556412
0335210512
2153501512
3400441512
1227132512
7615250612
7510672612
0721205612
2161417612
7724454712
0453337712
4577547712
7416410022
4344111022
1120556022
2624440122
6420723122
7713435122
5740027122
2222221222
7436645222
5661371322
5176002322
3351662322
3225257322
4505103422
1714023422
1260745422
0323566422
2072666422
0746541522
5137712522
4633164522
3257461622
5467504622
7755016622
0037337622
6011200722
1004674722
4570261032
3522305032
1242635032
7436767032
1362601132
2542371132
6633274132
5515566132
4203751232
1227313232
1656443232
6267156232
5074727232
5111461332
2005523332
2300044332
3467664332
6156240432
0410011432
7343276432
6374510532
4264520532
5711650532
0020005532
6544142632
3153354632
3170130732
5327422732
4641755732
0255106732
3616702042
0066243042
7334553042
3536324042
0001534042
3044201142
1151273142
6442727142
0547460242
3007251242
3465272242
2735633242
0137574342
4460436342
1512040442
7020562442
5223343442
3505304442
5654136442
1345464542
7471055542
7360375542
6504606542
7276074642
6752035642
5305645642
7703227642
2663212742
4736352742
1326326742
5050310052
7274441052
3264142052
5551124052
6231665052
7662577052
0601052152
7467243152
2765114152
3016355152
5613624252
1704366252
5322037252
0665030352
4243613352
1776177352
0732452452
4355525452
5041716452
3523770552
2516234552
2434630652
6165471652
3346403652
2030053652
1471426652
1142567652
7532771752
5474505752
5737036752
1603030062
6130073062
0755445062
5143257062
1256550162
4472064162
6214317162
6300522262
6525364262
3671116262
7740300362
6737441362
2564325362
0324734462
4757706462
1031147462
4526633562
0612263562
2657426562
3105727562
1177651662
0573403662
3437623662
5223175662
6067070762
4315272762
7052163762
2446104762
2112115762
3772450072
2754773072
0655617072
4270160172
4125644172
3677225172
5136511272
3513533272
2110406272
4211557272
0550721372
1333053372
5521035372
4014076372
7134626472
6366767472
6063122572
4402372572
6665754572
2245007572
3441531672
6377673672
0202414672
2407760772
0643601772
7761362772
1413746772
0233753003
3640173003
2206265003
4663541103
3541764103
5061476103
1217427103
3150500203
5314662203
7702453203
4555330303
0452513303
0774646303
5167327303
2644010403
3032121403
5360113403
7430735403
7373100503
1721042503
3276747503
0464277503
4635600603
6177224603
0403734603
3224076603
7326260703
1546606703
5437271013
1350762013
5216043013
2523416013
7371657013
1076700113
3224631113
7245033113
0710346113
3315637113
5772001213
0430214213
4144746213
0236127213
3570560313
3167052313
4401207313
1621627313
1106772413
4473363413
7234505413
4714555413
2312530513
5054664513
5543025513
2637706513
0526142613
7463105613
6403317613
5052477613
6767663713
3205374713
3707320023
0623322023
7152052023
4765777023
1636613123
2500034123
5001540223
3652132223
2731166223
0575250323
6472460323
0302756323
7044567323
6343452423
2563573423
2426304423
3511246423
4314443523
5065765523
5316421623
1775213623
0057135623
4263057623
1447170723
7445041723
7260502723
0270625723
6752110033
6131001033
4347602033
1010226033
2033620133
7474172133
4702255133
5137717133
0567411233
4071144233
5241003333
7110243333
6526753333
3333335333
3645261433
3065405433
1276456433
4725676433
5502367433
7135311533
6715732533
4222467533
5605422633
1664734633
1231316633
2127375733
7613116733
4451526733
0600347733
1464350043
0246431043
2520137043
2105450143
3327511143
4670143143
2253364143
5215122243
1173534243
2452746243
6260211343
1523163343
7562624343
5751415343
6146145343
0650440443
7017440443
4573701443
6304072443
4676311543
2632651543
6551105543
3777476543
0154163643
7144415643
3040356643
0616060743
1630471743
4033233743
2756557743
3404423053
6324121153
7531402153
2466576153
6641757153
0574750253
1510471253
6641335253
2340772353
5640514353
1455044353
0675516353
2171227353
0077061453
5620203453
6212504453
0743107453
7576010553
4000114553
6223644553
1117505553
5430660653
4056732653
5354134653
3770005653
2552345653
6361333753
7056763753
3301107753
1607513063
4172373063
6634434063
5415006063
4264106063
7166146063
0122700163
3027152163
6055652163
5677635163
6126530263
2572422263
2353023263
7013373263
2116617263
1750601363
2623151363
3722361363
5410352463
3744574463
3435433563
1501565563
6357247563
7347720663
4231512663
3763642663
7120764663
4604116663
5534240763
0311454763
7476355763
5722236763
7373204073
5035547073
5653070173
6335266173
0416677173
4747262273
2756443273
3446654273
7224015273
4037325273
1362075273
2065631373
5757154373
7103665373
5207632473
0421215473
7251251573
7736523573
4142244573
6150036573
6201740673
1525501673
6537312673
2611173673
2074341773
1112332773
3564432773
4022713773
0175024773
0405216773
4352533004
2323443004
2044026004
1701407004
7747217004
3425230104
3172411104
6043464104
0356165104
7133142204
0345323204
5416344204
4070046204
6451771304
1665205304
1226116304
7262060404
4016654404
0270554504
7240226504
6103350604
0734271604
5704752604
7676333604
3337624604
4604421704
2027532704
2541443704
3443365704
5511577704
2546734014
4211305014
3074155014
7002740114
3534662114
7646472114
2310254114
5660107114
4506024214
5235456214
3112267214
4327341314
0647134314
2435645314
1413673414
7563444414
6712736414
0525757414
0560740514
6122655514
4256223614
7155533614
4301763614
5776365614
1173546614
2422076614
6335502714
3532013714
1514164714
3730101024
2173751024
1442761024
0121013024
6006437024
4020572124
7373123124
3454147124
6617352224
7257664224
7621725224
4736406224
2272057224
2764632324
3743026324
5222101424
5350051424
1044213424
2207523424
6533515424
0307475424
7064501524
0401153524
2600236524
1231336524
7215147524
3672740624
4165622624
0556370724
5771734724
6122244724
2655361034
2116662034
5224075034
1166322134
6106473134
5723607134
3436517134
6403400234
7477531234
2451255234
1140077234
0053240334
4615170334
0071612334
1202542334
7614646334
3317702434
4331134434
2331547434
1555102534
5034313534
7146704534
4371276534
1507437534
2564541634
0022054634
4572225634
6245577634
3706630734
6527251734
7460656734
1373200044
5642523044
6675043044
7554276044
6267401144
0011527144
2751067144
6607202244
0703515244
2376736244
5537161344
6540662344
5114334344
4470507344
4444442444
1346054444
3002615444
5361566444
2032772544
3210763544
1633657544
3566110644
4147060644
5625445644
1221171744
6450224744
0727746744
0174407744
2136520054
7325464054
1140645054
6152727054
0631602154
1745553154
1543214154
3114526154
4273336154
6360610254
2524363354
0666463354
7401374354
7517005354
0751032454
6175106454
1254717454
5452160554
4051460554
3761231554
6426012554
5007276554
7015501654
7400121654
3601004654
2063157654
4712611754
5103761754
1352035754
7075155754
6067726754
3332377754
5570422064
1252124064
0430566064
6215410164
3711270164
7536041164
4634775164
1722320264
7243032264
5157743264
3005377264
6734013364
4467714364
3551456364
4033237364
5041621464
0165331464
6276262464
0213325464
2600356464
2763474564
0362107564
0347040664
6010135664
2354606664
2243450764
7305212764
3626507764
7324650074
7053722074
6701344074
3267677074
2200311174
1417552174
0542136174
2057510274
6644123274
1361410374
5612211374
3146572374
7730030474
4162253474
2715725474
5150307474
4625562574
1470603574
5575674574
2774245574
0313042674
6464633674
1027464674
1345317674
6653421774
0237203774
5466035774
1157640005
4703571005
6562212005
3760434005
2411225005
1501507005
5431351105
2457302105
0622314105
7036274105
0341761205
1476425205
5374223305
4254144305
3707536305
1011367305
0005362405
5073444405
3610620505
2702703505
4257073505
1514115505
2365646505
4446540605
6220302605
7161107605
1334570705
3637052705
6354745705
6125167705
0755420015
7440513015
6507053015
4161670115
2173045115
6272757115
1512200215
1323752215
3127603215
5303135215
6567635215
7377174315
0266347315
3420370415
6012511415
4466452415
3733562415
5604614415
6056306415
4071521515
6461704515
0674037515
3063470615
7642161615
1040323615
4405140715
2750122715
4045136715
5330170025
4640404025
1560260125
3365074125
4145325125
0353517125
0214130225
3056731225
7543351225
6075575225
6673177225
1023001325
0414331325
2077453325
4626235325
1577346325
7117771425
2371304425
0667226425
1025217425
6436373525
7534064525
3422653625
1004025625
4116566625
5751242725
2643273725
5246417725
5102527725
6473621035
4205032035
1763163035
5074565035
2147621135
5353331135
0204263135
7057565135
6621016135
3303750235
2211472235
6032643235
7715207235
5442052335
5132136335
4772717335
3614457435
5530762535
1657243535
3256215535
3413047535
7521330635
4600505635
0336555635
2133466635
5570776635
4044020735
4366141735
5735304735
6576414735
1165524735
3040112045
3665565045
7233016045
2334416045
5044670145
6117732145
4552454145
6746261245
3571322245
0530006245
0320657245
2255270345
7306061345
6711503345
0313104345
7745155345
1670531445
4222765445
7130256445
6752370545
4361021545
3126124545
2407147545
1415614645
1241246645
0514727645
7424703745
7607305745
1716054055
3452606055
4302156055
4610737055
7300631155
5777512155
4724003155
4337210255
2264542255
0152174255
3135015255
7442325255
6325247255
4137100355
6760255355
3545447355
6727140455
5637073455
2001675455
7453637455
7775660555
4103322555
5555553555
0123456555
3235751655
7372432655
5213742655
1656172655
2727714655
1132430755
0471264755
5210066755
2061750065
5026272065
0736664065
3347336065
0504441165
2746713165
3232105165
1405776165
6454061265
4165557265
4413120365
1154412365
5231234365
6223526365
4274600465
6636720465
1445002465
7261423465
3612045465
0017602565
6746475565
1072256565
0651311665
2535234665
2370067665
7110544765
4533667765
5557003075
2104554075
5312465075
7060215175
1606156175
5663306275
2630706275
6427427275
4607667275
7625742375
6343634375
0530465375
3000717375
2526500475
4551612475
0440142475
5140233475
3216443475
0143710575
5321401575
1237724575
4734327575
3104201675
5762641675
3372361675
0522071775
2375313775
2276655775
5513475775
7211636775
0075170006
5671633006
6134064006
0771530106
4766722106
3507173106
2460661206
5155412206
1333743206
4054235206
5524556206
2111740306
7716675306
3433206306
7323477306
2611402406
6753463406
0527644406
6575075406
4306350506
3325751506
3342532506
6610404506
1232463606
5247515606
1553126606
4512707606
6725701706
1052057706
5113351016
6044643016
5356574016
4326017016
4427410116
5344242116
0402562116
3745627116
3617301216
6273271216
4770334216
6266526216
6620020316
1544401316
7315521316
0060551316
2673435316
5152661416
2256143416
0673774416
2067237416
1166303516
5665453516
1762516516
6531177516
7204302616
3131735616
7650710716
0020435716
7521466716
4517522026
7030603026
1503744026
4405264026
5212013126
0155305126
0377271226
5447733226
3362444226
2607067226
0341230326
3636222326
4261145326
1164120426
7726151426
4232542426
3273202526
1441612526
5724567526
0076677526
0140252626
6325136626
1652376626
1370607626
5721600726
7563530726
4111463726
3164316726
2334707726
2676503036
7562626036
3226746036
0361227036
3737040136
7644360136
0105632236
5046162236
0315076236
3162773336
4750264336
4124117336
6701321436
1423524436
7250474436
5402245436
2020741536
6417365536
7142426536
5451020636
5230531636
4001471636
5563014636
0417327636
1075442736
2414033736
1377066736
5170310046
7757332046
1622462146
0463655146
1737675146
2013106146
7243646146
7351100246
2120071246
7574253246
6045714246
1764047246
2305362346
1210155346
2773526346
7031756346
6174615446
4646377446
7602230546
4204021546
0552521546
5547757546
2475560646
4313131646
0426434646
3153641746
6702102746
5700573746
3614214746
2535425746
2242350056
2125202056
1661015056
5505115056
0257707056
6153213156
1135036156
6370457156
4652641256
3477712256
4423625256
0406601356
5715372356
6032324356
1313660456
7404754456
3540036456
2447171556
2221514556
0634145556
1106270656
4567363656
6571446656
2357256656
7046022756
1003265756
2456576756
5237667756
3004460066
1724174066
4427055066
6443546066
6151537066
4615221166
5107104166
2221054166
4340415166
1250167166
4330671266
0770123266
1531354266
7605256266
6502670366
3556032366
7460043366
0245663366
3217711466
7472317466
1720233566
5336005566
7373715566
2055327566
1014543666
6666666666
7027047666
1067111766
0261772766
5373355766
2566672076
1462133076
0716216076
7741017076
0176761176
3021323176
6266504176
2110150276
0101043276
2072505376
5200726376
1235370476
2433411476
0354722476
7337553476
3455134476
6475210576
6013051576
3654575576
5344366576
6214620676
1743705676
4677456676
7456447676
4765400776
2342624776
3712164776
6430257776
5145732007
6410174007
7225525007
1175756007
2700565107
2514307107
2602277107
1617031207
7565763207
5272373207
7237400307
5020625307
6563037307
4446770407
2355471407
3754303407
6447616407
0113256407
3263127407
7332441507
0556462507
6047563507
7432634507
7073611607
6146374607
1361455607
0601120707
5116753707
4323004707
2766335707
4013412017
3631243017
4265224017
1722647017
4035061117
5601242117
3706453117
5366216117
6144420217
6757672217
0624573217
5026550317
3741143317
2213764317
6270413417
7112024417
7346645417
5435167417
5277320517
3657323517
1705075517
1545106517
2554711617
1330344617
7506536617
0231310717
1466251717
0342205717
4150157717
6313360027
7104231027
3515651027
6402641127
0130741127
6774524127
7201706127
4376626127
5057146127
1321777127
0435022227
0174363227
7100414227
3314275227
6555462327
0015404327
7656514327
5133676327
1042332427
3473072427
4130427427
4416750527
2572151527
2450315527
6256000627
5532450627
5423263627
6634717627
0506013727
3327613727
1615536727
4554040037
3461502037
5302714037
2077036037
4510603137
0350433137
3470644137
1556735137
2066370237
1711711237
1442232237
3726065237
4404316237
2340517237
0412421337
7773743337
6657107337
7355027337
2537652437
2623635437
7660052537
3101663537
4275475537
0021176537
2712570637
2275144637
2404357637
3245710737
5743525737
1134265737
6076060047
5764721047
5547654047
0234345047
0523167047
7433320147
1626404147
0747014147
5531535147
2667744247
5670465247
1307623347
4527274347
6642066347
4437113447
3736204447
5156627447
1043130547
5566202547
4115242547
0264772547
4453756547
6021451647
2162003647
3210637647
3375367647
2421610747
7005624747
3272556747
1064647747
5215603057
0577735057
4546267057
7772211157
3603552157
5444454157
7127357157
4716130257
2675701257
3250226257
1033507257
3622410357
4141551357
6024232357
1270272357
5564171457
7314312457
4707050557
4035544557
2244435557
6311026557
4362762657
0107616657
0227541757
6206133757
7750075757
2703446757
3024727757
2421342067
3053214067
7711161167
6513724167
6162535167
0476240267
6071203267
7337564267
2240245267
5201437267
3376571367
0732037367
5765010467
4000740467
0652650467
1127406467
1263361567
7207252567
3344153567
1625122667
4741674667
3417475667
4065346667
7455600767
6540301767
5404511767
4674662767
2060467767
7002102077
0046353077
7545473077
6620755077
2367330177
1574012177
3252642177
7725506177
0061604277
4153175277
6532746277
3124700377
2336112377
6405355377
0464166377
1501220477
1651564477
4147405477
4471037477
2127260577
0663433577
3006046577
5710147577
0760550677
4520221677
5646326677
3244461777
7777777777


==> anc/K8_10_6_M324.txt <==
5765145731
3617060645
3250552140
0033261006
4606467674
4514021503
1075012405
0330771041
1504645740
6011556021
1453763111
3733177063
4130440327
5624052111
5522504272
4471224363
2740066512
1704203012
1735572522
3713473257
6536346166
4721532775
5274131666
1370064352
2355702364
7264332327
4520654535
5771754014
0251222122
0256733702
3132525217
6401611163
7565075464
1565476076
4030141425
1652110727
6345660107
2644157331
1746342343
3301725561
7242401240
0241371751
4170636150
2600120273
7025604547
6427324310
3247106054
1551020240
7302732642
3040254727
2400412204
6452154230
3120115051
6015010675
2251444436
3711607570
7150031023
3445023622
5130267732
7126720470
0454365172
4673712140
5643034203
3011435330
3266217463
3512334374
5304314026
0546510241
4265535176
0230173334
1530337711
2331627057
2060231370
5012122143
5327126604
7436515065
7717711750
5637703637
3121056606
0716101316
6352435114
2635365523
4405766725
4552246302
6257271517
0512213661
6726707453
7624546220
0646045025
7022653703
7477645734
4302070136
5311161175
4122740064
4742237125
0064427301
6354272273
6643526760
2521413071
7010055654
5545624456
7563510715
2310723174
6531652744
1662541054
1257417525
2476250057
2214730000
7767425071
5704033224
7454562454
6672757522
4547464565
7705214636
1356042531
1125773145
7133004476
0162354515
3355346745
0104563465
3526571321
0213646655
3041742173
4662375706
0102507753
6214634045
7611557164
1677270724
7363605065
0171637337
6170455475
4007116216
4550313276
1227431653
1006651372
1603452365
0376452612
7617143413
5203575373
4116125342
5751460705
6735256501
4264600132
1656621241
5466206223
5206340612
2666303405
4144571634
4063705202
2634415352
7405144151
6160162007
2526425635
1343433027
2233031101
6215414012
5451505052
1240647261
4232027754
4237353343
2766174467
5537170150
2157255546
4663012551
2072512242
0125352254
3472211135
2341373640
6505263257
6373017244
2113274162
3464426614
0757600422
1631276412
2347231434
3577533101
5621741366
6630300641
0667651660
6561770513
1413355537
2675042713
7400177215
1155467100
6262716437
7605637272
0361764220
0510635404
6743755236
2553755753
1446602656
7770076167
4333203510
7152302461
5723416124
6202224761
3506666033
2203542726
4440773347
2606717117
3113042701
3377016320
3236641410
2314406717
1022500337
1141210674
3424400566
6360547305
2222076350
1052565560
1264761475
5425330043
5613411732
1306326450
0003240614
4164224655
6477671205
0450306633
6027543452
6117307126
1334114703
3036676074
3655734600
7541165506
2441115420
5317675323
1115736261
4501004047
5610522733
0437747276
7161453720
6734331260
6641472556
7171141642
0107315407
5245150520
7753320355
0741313564
7554047577
7346616671
4653674016
1001173655
4316130256
6323121372
5570707345
7605473346
3302450403
4432236545
7211265301
5054436551
5153613314
1772065623
5766317030
6200102620
7572746106
6573326433
0042122017
7030463143
4727662267
0720214746
0405421547
2144610533
3030732436
4555717641
5547202475
2072674621
0245205163
5320245447
5056051767
3766527524
3176133546
3274513555
1766724135
5432062670
3760660256
0015430450
6436534613
7213227026
0355520666
0623136534
1370523006
6052163334
7016272500
0412035411
2512167446
4076404761
7031324232
2175501217
1217514444
0273464070
4223367607
5363157441
5560443562
2277350571
7503237010
6067033776
2732053205
5445556307
0757544177
2463630472
0074046340
1044727716
5672623577
2767566742
2027367065
1426057164
6107072032
4415243030
7347050062
0167162313
0231400235
5071377116
0424477742
3565151132
4325351413
3624204124
5103761504
4774560421
3475101774
3226065212
4667561231
3514752627
3640371402
2704145107


==> anc/K8_6_4_M19.txt <==
043745
607246
006227
161470
460402
251612
514654
464574
373161
431500
775135
726066
645721
212613
327037
210310
134404
552353
130572


==> anc/K8_8_4_M505.txt <==
60104100
70203200
10307300
50406400
30502500
20605600
40701700
17375010
77271110
67176210
07072310
47773410
27677510
45517412
57474710
25651020
45755120
55412220
35546320
75257420
70716425
05054620
65150720
32524030
52420130
42727230
22623330
62122430
02026530
12321630
72225730
41712040
21616140
31511240
51415340
11314440
71210540
61117640
01013740
56467050
36563150
26664250
46760350
06061450
66145550
76262650
16366750
64143060
04047160
14340260
74244370
34545460
54471567
44746660
24642720
73236070
13332170
03035270
63131370
23630470
73734570
53433670
33537770
01132001
61036101
11235301
51534401
31430501
21737601
41633701
16247011
76343111
66044211
06140311
46641411
26745515
36442611
56546711
24763021
44667121
54550221
34464321
74365421
14261521
04166621
64062721
33416031
53512131
43615231
23711331
63010431
03114531
13213631
73317731
40620041
20724141
30443241
50527341
10226441
70322541
60025641
00121741
57555051
37451151
27756251
47652351
07153451
67057551
77350651
17254751
65071061
05175161
15272261
75376361
35477461
55573561
45674661
25770761
72304071
12200171
02107271
62003371
22702571
42606571
52501671
32475771
02264002
62360102
72067202
12163302
52662402
32766502
22461602
42565702
15171012
75015112
65312212
05246312
37570610
25413512
35714612
55600712
27435022
47531122
57636222
37732322
77033422
17137522
07230622
67334722
30720032
50644132
40533232
60346432
00242532
10145642
70041732
43576040
23472142
33775242
53671342
13170442
46274542
63373642
03277742
54603002
34707152
24400252
44504352
04205452
64301552
74006652
14102752
66327062
06223162
16124262
76020362
36721462
56625562
46522662
26426762
71052072
11156172
01251272
61355372
21454472
41550572
51657672
31753772
03356003
63252133
73155203
13051303
53750403
33654503
23553601
43457703
14023013
74127113
64220213
04324313
44425413
24521513
34626613
54722713
26507023
46403123
56704223
36600323
76101423
16005523
06302623
66206723
31672033
51776103
41441233
21575333
61274433
01370533
11077633
71173733
42444043
22540143
32647243
52743343
12042443
72146543
62241643
55731053
35635153
25532203
45436353
05337453
65233553
75134653
15030753
67215063
07311163
17016263
77112363
37613463
57717563
47410663
27544763
70160073
10064173
00363273
60267373
20566473
40462573
50765673
30671773
04473004
74670204
14774304
54075404
34171504
24276604
44372704
13706014
73602114
63505214
03401314
43300404
23204514
33103614
53007714
21222024
41326124
51021224
31125324
71624424
11720524
01427624
61523724
36157034
56053134
46354234
26250334
66551434
06455534
16752634
76656734
45361044
25265144
35162244
55066344
15767444
75663544
65564644
05460744
52014054
32110154
22217254
42313354
02412454
62516554
72611654
12715754
60530064
00434164
10743264
70637364
30136464
50032564
40335664
20231764
77645074
17741174
07446274
67542374
27243474
47347574
57040674
37144774
05541005
65445105
75742205
55147405
35043505
25344605
45240705
12634015
72730115
62437215
02533315
42232415
22336515
32031605
52135715
20310025
40214125
50113225
30017325
15353520
10612525
00515625
60411725
37065035
57161135
47266235
27362335
67463435
07567535
17660635
77764735
44253045
24357145
34050245
54154345
14655445
74751545
64456645
04552745
53126055
33032155
23325255
43221355
03520455
63424555
73723655
13627755
61402065
01506165
11601265
71705365
31004465
51100565
41207665
21303765
76777075
16673175
06574275
66470375
26371475
56172675
36076775
06617006
66713106
76414206
16510306
56211406
36315506
26012606
46116706
11562016
71466116
61761216
01665316
41164416
21060516
31367616
51263716
23046026
43142126
53245226
33341326
73440426
13544526
03643626
63747726
34333036
54217136
44130236
24034336
64735436
04631536
14536636
74432736
47105046
27001146
37306246
57202346
17503446
77407546
67700646
07604746
50270056
30374156
20073256
40177356
00676456
60772556
70475656
10571756
62754066
02650166
12557266
72453366
32352466
52256566
42151666
22045766
75421076
15575176
05622276
65726376
25027476
45123576
55224676
35320776
07725007
67621107
77526207
17422307
57323407
37227507
27120607
47024707
10450017
70554117
60653217
00757317
40056417
20152517
30255617
50351717
22174027
42070127
52377227
32203327
72572427
12476527
02771627
62675737
35201037
55305137
45002237
25106337
65607437
05703537
15404637
75500737
46037047
26133147
36234247
56330347
16431447
76535547
66632637
06736747
51342057
31246157
21141257
41045357
01744457
61640557
71547657
11443757
63666067
03762167
13465267
73561367
33260467
53364567
43053667
23167767
74513077
14447177
04710277
64614377
24115477
44011577
54316677
34212777


==> anc/K8_8_5_M79.txt <==
10651312
07406106
76670711
72451235
63300640
63665175
05540137
54061013
46514566
05604423
75106072
20652307
73302056
23421542
21013170
16365527
27530221
73044362
36741300
14617242
65611554
45435210
11403301
42260402
34050570
32555044
31631656
33173257
34414426
07164150
47472673
20276030
77716417
13036704
51477464
61356213
30566661
00440753
55374305
01575532
15024431
52626560
25163766
14271166
41254747
56112141
62434077
12147516
40131435
06002264
75267374
61762732
02311771
61120325
64245221
26346445
52772153
27155463
75532720
47643034
70733543
24704614
04533415
74125604
44726357
40323124
40007755
50725276
15710065
53215333
22017627
57501767
66527003
03757621
67070346
11542070
37222515
34337132
56253652


==> anc/K9_10_5_M3393.txt <==
0000000000
5318711000
3043681000
3788512000
5171184000
1267446000
6723888000
6652382100
2586343100
1442573100
6570748100
5725778100
0133511200
4643204200
1675626200
2251801300
1431261300
0547632300
7315547300
8411220400
7768760400
4326085400
2845376400
3762157400
7508680500
8177515500
8530076500
3787867500
7424858500
6470120600
1047203600
0742523600
2014766600
1303215700
8485485700
6152436700
5052728700
4868821800
3814413800
4643014800
0734375800
2630757800
3408348800
2418351010
6066235010
3120445010
5106646010
5865027010
3731630110
7522253110
3115834110
0673065110
7307188110
4435760210
5484133210
3848273210
0053255210
6537067210
8612812310
6850683310
7680616310
0056877310
1641888310
0817774410
1838505410
1187506410
4472248410
1511500510
2712081510
8333402510
2462785510
4434337510
2468187510
0310360610
2203071610
5243342610
4071524610
3332685610
8355357610
1228120710
6545814710
4856717710
2220257710
5032551810
8376771810
4865808810
1200418810
2524418810
8441562020
2752103020
7844765020
3576608020
6036241120
4350612120
8826472120
5501507120
5620223220
2776256220
8218186220
7870347220
1863008220
1074845320
4664176320
6703438320
6240852420
4038362420
5567314420
4754044420
0363525420
0256630520
1178761520
0028816520
1886156520
2247277520
2605310620
0574221620
1885151620
3402614620
4721601720
8282601720
8667141720
1010223720
2022423720
1332463720
7487024720
5183857720
3301730820
6044174820
0817835820
6141016820
5716310030
0715550030
7837871030
1516432030
4168553030
0141040130
7311101130
1650301130
4587236130
4264680230
3065752230
5371562230
8558625230
8267581330
2108282330
6456373330
0788207330
4303321430
1601053430
7256156430
0450867430
8674513530
5683174530
3423484530
2038138530
5578460630
0735786630
6113708630
8843543730
2721064730
0451255730
5338875730
7025606730
5208747730
8407738730
8281463830
1625244830
3545525830
2707625830
5504656830
5460517830
2376127830
0212678830
4235211040
2823411040
4680702040
8742654040
2672086040
7563147040
8388428040
3402502140
2010264140
4117555140
0041185140
1528386140
1144137140
5656314240
7575205240
3413876240
1200050340
5433603340
7176724340
8553718340
3886480440
5614151440
2536822440
7136603440
6284052540
7120533540
2855225540
6001646540
6745160640
3057031640
5780071640
0468444640
1327687640
7161388640
4872330740
1834062740
2173672740
3286048740
0377268740
0707323840
6015455840
8268075840
0611617840
2561250050
3354006050
7044366050
6474417050
6608700150
0660461150
8225813150
3633127150
0382840250
7724534250
8100328250
4388232350
8707114350
7230424350
6348035350
4582475350
2185660450
5853531450
1641726450
1073377450
4025178450
6506861550
1055024550
5687705550
0016287550
2474631650
8751742650
7831234650
3038544650
6777074650
0822115650
5276236650
3017573750
5244784750
4437456750
5810641850
4870402850
1760882850
0108163850
7203753060
2812134060
4083566060
0184772160
1752274160
5206865160
2427746160
1157381260
2446072260
5111325260
8022037260
6581177260
3162021360
5775316360
0602687360
4831048360
6403142460
2304574460
6638305460
5047038460
7348611560
4340753560
3220325560
2754547560
0145458560
3826260660
4518883660
3650835660
0041116660
7070110760
8836580760
7664402760
6361443760
1803284760
6714458760
6277800860
5137232860
8504734860
8458054860
1080155860
0286607860
1465668860
1437670070
3538843070
1380114070
7254468070
6628578070
7423270170
5155470170
4877171170
5368633170
8813667170
3084628170
7686410270
8230150270
6222581270
8664615270
2431715270
2808407270
5082740370
0726532370
8063854370
3121715370
4410086370
3444800470
7184020470
8746441470
6373783470
3205287470
6266304570
4642427570
0871358570
3574752670
7685083670
2102566670
4126877670
3123341770
1710525770
0550146770
2267338770
5421822870
7552062870
8583236870
0447440080
3387350080
6325731080
1336772080
0661434080
5183354080
8342307080
6880510180
3808456180
0857288180
4777053280
5827104280
5775546280
2362276280
0272767280
1086688280
8324350380
2005243380
8367064380
3616168380
2040411480
2677632480
7281375480
6832838480
8365060580
3553641580
0275132580
1704332580
1466723580
7712245580
5365886580
7118012680
5531004680
4258524680
6304655680
5546558680
0035222780
4500874780
8445105780
6104227780
4657540880
2743880880
6523021880
1216562880
7058487880
1835340001
1122302001
4835453001
0216763001
7540320101
4260230101
1381351101
2301316101
5837086101
0024147101
1666508101
1877100201
4378311201
7710602201
4481452201
2405053201
3253084201
6164311301
6806624301
5377217301
8314648301
8486258301
7453741401
8686372401
2384233401
3531437401
5841030501
0560463501
6528224501
0737844501
8344888501
3673650601
8008352601
2335184601
5052846601
4140668601
4021272701
6103582701
3153105701
7636765701
1402886701
8175157701
2227770801
8640531801
5262425801
6785706801
2340680011
7763413011
7407204011
5607258011
5850458011
2870370111
8138171111
1743722111
4342064111
1175728111
8725510211
5276831211
0321841211
5426184211
4318400311
1037733311
4184588311
6256750411
8010133411
0281083411
6688646411
6775365511
3426216511
7651877511
0866613611
3154304611
2882805611
4713778611
8626660711
6553563711
2011285711
0744076711
4565687711
8217058711
4541050811
7205260811
1802651811
3300202811
3527134811
3407467811
2334810021
0150273021
6546386021
7225026121
7324487121
8713608121
6687188121
5087661221
6138722221
8527753221
4836226221
6512347221
7462700321
5774155321
4623385321
0448828321
8224401421
3821761421
8271674421
1858575421
8482018421
7168542521
2503023521
8665324521
4560134521
3312378521
0637002621
1446433621
5780784621
5268606621
6200117621
6732537621
1414640721
4706350721
0673544721
3805015721
2841447721
4010867721
3315882821
7872186821
1751327821
0555818821
1534701031
8626443031
5428584031
0546105031
3468636031
6564058031
8504832131
3588003131
2248604131
1316814131
3657776131
7758830231
1000470231
0352454231
1664357231
1824678231
8115223331
7678783331
4728324331
7062665331
0835846331
7031568331
3043281431
5150022431
4712416431
2613527431
6447150531
4072643531
4131506531
7542566531
1260048531
2682578531
6354434631
7187615631
8561335631
4475875631
6077230731
5885112731
7232322731
6000381831
0843262831
2771705831
5678386831
2156638831
6086420041
7371622041
3644014041
0682825041
2722650141
5263880141
6863734141
4058005141
5385245141
6450521241
8400635241
5780237241
2577488241
4420111341
3352183341
2644467341
1272278341
7610300441
3817342441
0434585441
4607676441
3666857441
0008618441
1773101541
8738252541
5102473541
8102764541
8456366541
0681260641
1243331641
2306742641
8021077641
0084103741
5518535741
3241756741
2537317741
6383873841
2756514841
1615556841
7825467841
8033148841
8865551051
0733472051
2251787051
0521238051
0757685151
7186486151
8576667151
4002738151
7810213251
3601545251
8344107251
6111087251
2263168251
3570852351
6242123351
1357764351
4536740451
7554371451
6267522451
7045834451
7343416451
2403217451
4013631551
2026312551
8767503551
4284664551
5832117551
5024720651
2130021651
5432061651
3584654651
5314336651
0168256651
8878870751
1660471751
0376081751
6828068751
2618160851
2232201851
1531613851
5171343851
8483087851
3420508851
3410501061
2708861061
4155183061
0067126061
8173046061
7701121161
6671512161
3435363161
1366267161
8473002261
5612042261
7538154261
6115785261
7360778261
2567810361
3116170361
4253132361
2065272361
8842215361
7658045361
3223486361
6055557361
3725363461
1123855461
6104766461
5741208461
0238688461
3784120561
5506485561
0805707561
5278527561
4685338561
4547341661
1514016661
8807426661
0322237661
8550401761
5833621761
3684251761
5326503761
0280344761
5856776761
0323750861
3464442861
0478533861
1046375861
4811884071
8078717071
4787377071
3243118071
1075162171
6512672171
0214313171
4807543171
7266535171
3127828171
0452121271
5745644271
1335036271
2028336271
2184751371
2700044371
5503306371
7101637371
1582560471
1801422471
6874123471
0762207471
0303431571
2585742571
3036475571
7787285571
1630288571
8252680671
7411411671
2461173671
3340725671
7053608671
2245711771
2478022771
1178404771
7727135771
6683856771
6431008771
1065080871
4316252871
4602804871
8360265871
4224557871
7502520081
5605071081
2182035081
6247645081
4848265081
1428147081
2876528081
8628280181
5416251181
2274406181
6130847181
6061803281
8662043281
3206383281
3517244281
5668415281
5147577281
5430112381
7485812381
7842353381
8181574381
0711866381
1286247381
8522782481
1445404481
7070055481
5303166481
6357828481
1756082581
4214715581
0620666581
2055621681
0880132681
6433274681
3725448681
8654230781
3388521781
1143813781
3062454781
0163310881
3176060881
7014624881
4276810002
3820773002
6667365002
6843477002
1817180102
3456222102
8378436102
4184042202
4612603202
1583124202
2800536202
5754280302
1050512302
0643233302
4277163302
0132835302
8213327302
6021550402
3437121402
1846504402
5418804402
5033707402
8603868402
2117420502
2322060502
7771833502
4537673502
1150055502
5264657502
3558387502
4867731602
0740415602
0065515602
6464287602
0313588602
7526451702
5761572702
3427483702
6302175702
0238246702
7631740802
2766271802
2573364802
3286780012
8551001012
3032262012
8007311112
1334283112
7081244112
8228635112
4080422212
7147856212
3306658212
5520888212
3785403312
6768144312
1674454312
6485827312
4755070412
6771021412
0364602412
0672576412
7748487412
5848320512
8263770512
4103185512
1015466512
7371812612
4512153612
2205434612
3402306612
2036667612
3572742712
0507163712
7044135712
5715066712
6640307712
2433378712
0120714812
7808754812
7816045812
5686277812
6364528812
5018050022
4166461022
0044383022
5320365022
7581667022
7670138022
2641830122
3464071122
6421043122
1207824122
6385106122
3543470222
7733711222
1211212222
6657405222
3835640322
2582582322
3170666322
1545217322
4163218322
5651428322
7700280422
7408613422
7683673422
1242705422
8332427422
0116337422
5531100522
6356720522
6803802522
5075772522
8387243522
8875500622
8617524622
1874066622
0285738622
0820840722
6056034722
4630818722
6125621822
4442841822
3861853822
4135574822
3253765822
0040741032
2854214032
3101408032
6403612132
0427772132
3613644132
2235085132
2088858132
6160368132
0808041232
6832251232
6163633232
8445714232
7386325232
5472388232
6228415332
3327235332
8441676332
4210727332
0834460432
4566061432
2877412432
3180354432
7602531532
7663222532
1315754532
8680620632
5411863632
2171275632
6524546632
1053186632
6185167632
5662800732
8147762732
7714843732
1726174732
1473518732
8538502832
5707036832
3250117832
4021237832
2361445042
6362016042
8727866042
1257547042
3773541142
8611781142
5776167142
4280487142
6116550242
5278851242
0655863242
4231373242
0844844242
8014432342
2047013342
5333054342
7868364342
6875240442
2341132442
5486662442
1500277442
0651413542
0722728542
3331868542
4846178542
7204100642
5823250642
3028801642
6552504642
8860622742
6030684742
3108515742
5477755742
2154126742
1482330842
2625182842
1430426842
4588656842
1373130052
0513624052
5735825052
8414275052
8775688052
4628621152
6436412152
1162142152
7176203152
0400154152
4743006152
3866716152
1534428152
3617580252
4541581252
2062627252
1704767252
1463530352
0272314352
7515335352
0426045352
2816706352
5122444452
2168087452
2651348452
3745251552
6450332552
0388405552
1241665552
3076106552
8307010652
6634883652
7557678652
2383131752
7002052752
4305323752
1436033752
0655554752
0881816752
8220567752
1084811852
0857257852
4573877852
5344148852
7145220062
6717631062
3825432062
1676352062
8215072062
1822523062
2253656062
2004877062
3241853162
5544564162
2784405162
1362765162
7455537162
6248718162
2270641262
5103634262
7461084262
5623117262
8456208262
0060080362
7330876362
4027308362
8058723462
3683718462
4357881562
8158583562
0137604562
7175206562
6232826562
7812438562
6063371662
5786581662
4800642662
0778162662
5482757662
8184340762
1518202762
4606244762
3345077762
6858310862
8566113862
8045643862
3861144862
2463405862
8311566862
4458430072
6688534072
7562486072
0506020172
5540733172
4024156172
0142356172
2842218172
2711140272
0077274272
8082155272
4146086272
4370507272
6571780372
0404151372
5648561372
7853875372
1105748372
1565871472
2357852472
5233543472
1425604472
3624336472
2840023572
3880574572
8168205572
4584015572
5115216572
1733617572
3477047572
2460714672
3768326672
8643047672
8174868672
7285301772
3351653772
4338768772
7728812872
6208472872
8130382872
6710453872
7416685872
0772008872
5264282082
2137224082
0431557082
0487318082
7353700182
7128173182
4765345182
6647266182
3852867182
8535058182
4021460282
4044532282
0268258282
0356671382
5801122382
7621052382
4737752382
6118608382
1288078382
4784684482
2568255482
6750175482
1151786482
7515117482
3010028482
2480261582
8702374582
2526845582
1302441682
5177423682
7782263682
3318234682
1830305682
8246836682
5072610782
8873485782
7244726782
1567086782
0223003882
2668773882
5804708882
2463102003
5574573003
8851155003
5723261103
3012065103
7104675103
4457527103
3532300203
7631180203
7241361203
5335418203
4425730303
2081682303
2823135303
6268316303
3242546303
0617256303
6034714403
6222134403
3370844403
5873035403
7257026403
6680067403
1755268403
0222800503
6335601503
4505551503
7801414503
0852786503
2556870603
8381613603
4888647603
7217287603
3346622703
7165083703
2648034703
8768317703
5067557703
4283428703
4111210803
8246222803
1300026803
0077128803
1118738803
8623568803
8781162013
4344372013
0258882013
2575545013
1727085013
4750348013
5182500113
6310125113
1282017113
2603783213
4451274213
1048445213
3665575213
2353247213
7274030313
8145465313
2838516313
3421220413
4114261413
5111704413
0508755413
8012826413
7506337413
6846557413
6261111513
4827442513
3455616513
0667838513
7865048513
5717620613
5871763613
4145636613
0401400713
1324372713
5631486713
6042608713
7026823813
8473654813
3436855813
1713536813
5210074023
4677716023
1888227023
3061848023
3068482123
2230253123
0485285123
2800356123
0166712223
6472652223
0122664223
6740815223
7778471323
0413113323
1716404323
8884338323
8355120423
5102870423
2628211423
3645047423
3244520523
3831083523
1483376523
5404068523
1162831623
8543464623
5156145623
3363777623
2221528623
5535532723
3857206723
4004636723
7587548723
7301758723
8510440823
6067760823
7684553823
2372363823
2548707823
6658662033
8005847033
8634208033
3782688033
0741424133
4133354133
3054107133
4486501233
3178181233
1348553233
8016014233
4802165233
6611136233
2053060333
6373842333
2322833333
6123128333
7457468333
6531878333
7087070433
0380380433
6407403433
3137843433
7023714433
1376280533
2744302533
1510615533
5864426533
5516777533
1168600633
4304440633
8420851633
3277318633
5551811733
0215031733
0820574733
7550684733
5382256733
2811571833
7668812833
6874637833
2552077833
5253787833
6121340043
8671270043
5100811043
4470083043
0803386043
5402538043
2438020143
4251640143
1847671143
7587812143
0686734143
4853626143
0336166143
7043580243
2564721243
8886761243
4705122243
1231445243
6605471343
3524665343
8161207343
0155088343
4653452443
2730436443
8828508443
7472421543
6418843543
2518174543
8270585543
8300848543
1444882643
6754623643
1662225643
0076056643
4016288643
5767140743
4224803743
1071153743
7412777743
3771274843
4354835843
5085307843
0345417843
1485710053
4144112053
8547023053
2023405053
7218806053
0640370153
3127052153
7230652153
8264743153
5474324153
6764866153
5368372253
1555433253
7221747253
2150768253
7800520353
0770560353
7707241353
3283351353
0467074353
5111657353
1832042453
1414785453
2771817453
6366488453
3108230553
5327701553
4772202553
7333315553
0186527553
4548181653
2415242653
3080463653
5700518653
7678325753
4866855753
8632638753
8035032853
1603604853
4362584853
6255576853
8626386853
1566260063
0754531063
7028653063
3347434063
2446788063
8762450163
6100001163
4646603163
0523808163
0814850263
6287533263
2885824263
6505366263
1377667263
6636721363
1480622363
4488186363
1860367363
3713587363
8431872463
0264213463
4215004463
4576615463
5040246463
4511758463
0431451563
8357172563
1676844563
0051745563
3608655563
8746737563
2652411663
3205172663
7533235663
1134477663
6178378663
5321010763
8043861763
5882462763
2120356763
0532347763
4530722863
7722106863
2107648863
1012321073
7260651073
2132776073
5473237073
2866130173
3876341173
8018544173
6825755173
8701887173
7615368173
0604282273
7174446273
3758058273
1305573373
0381005373
6037205373
1545158373
7846702473
8152313473
5643675473
4561826473
8575438473
7557200573
4213360573
5024081573
4725763573
0133520673
0328643673
2735354673
6187184673
5758105673
3410732773
8576273773
1454514773
6833565773
2440146773
3637117773
6784000873
5237864873
4035170083
0842211083
4823242083
5815303083
8306514083
7726027083
6860387083
1020532183
8103705183
5272158183
4341078183
6388666283
8427676283
0538837283
5226452383
4008213383
5650704383
5684824383
7332644383
3502726383
8737381483
0175422483
3661564483
6113253583
1632173583
6248484583
8088066583
2007157583
1847750683
8670101683
6563012683
7423363683
7060506683
1206660783
0780743783
3756425783
2317865783
2310307783
0605611883
5451331883
3584141883
4860278883
7086181004
3333572004
0666684004
2711018004
8728061104
6731402104
1750613104
5880525104
6142307104
0155200204
2078540204
5346462204
5104854204
6048526204
6323156204
3541766204
1458772304
0363753304
1504005304
4282771404
0702482404
2254507404
2837258404
5317421504
3864881504
4201304504
1611784504
1654165504
8416707504
3152630604
5630830604
1238450604
8123333604
8784546604
6661678604
7688150704
3625870704
4577012704
6078013704
7470266704
2674308704
8057654804
6502245804
4715137804
6183012014
2118823014
1704773014
0635124014
3614757014
6444641114
5605202114
4834804114
0568567114
8156568114
1762381214
7546112214
3360044214
2074356214
4543313314
2566374314
5022077314
2245768314
8518278314
3051110414
1336801414
3850431414
8400084414
2375105414
3747647414
7735528414
7132750514
0276403514
2767230614
6327476614
0401347614
1513847614
4717720714
5310111714
4687051714
6808832714
0260782714
8422523714
8231645714
1840860814
3516851814
3153226814
7887567814
0752761024
7247334024
7055415024
6316276024
1175587024
8477800124
7662663124
4848104124
5307747124
4375421224
6812544224
1680316224
5534416224
0234578224
3508031324
8140002324
4731043324
6341254324
8257726324
5114265424
6465456424
1724147424
4073408424
6653080524
1707262524
4813513524
2121154524
8535865524
7386864624
3638216624
2457886624
7173487624
0300078624
2106480724
5848351724
2060725724
3682422824
7023632824
0320804824
5738675824
3351338824
4226348824
0124730034
1443061034
6432163034
6284320134
3387550134
4861782134
1203173134
3140537134
0618448134
1742112234
1031822234
2816233234
4414504234
6573766234
5070601334
2687144334
0204516334
8200112434
1836334434
1484444434
3278264434
8776735434
6581885434
5181133534
3213805534
2522456534
8366437534
8825308534
0157512634
5017385634
7840057634
4452028634
3473251734
4337673734
4110445734
6755617734
5544228734
7565370834
8030703834
3328046834
2646886834
7255442044
6530533044
4362205044
6283461144
1872815144
5221776144
6426007144
6208368144
2314630244
3720312244
1766403244
0525075244
4607107244
0335127244
5658637244
4746820344
5475134344
0080555344
3811027344
7767658344
8213410444
5128562444
2022743444
3443325444
0180168444
5634341544
1177034544
0043627544
2414552644
5645713644
3507754644
7151861744
2783283744
0333714744
8084474744
8355384744
0436210844
1006561844
2858171844
7760846844
8832787844
0548680054
2807663054
5641555054
7602317054
3624437054
1312858054
1054250154
0885033154
8277333154
8572126154
0467301254
5713464254
5266015254
3234612354
6450345354
4131366354
0873777354
7821680454
3182231454
4674562454
2705040554
2321571554
5567762554
5758853554
0771473554
7468125554
1138347554
6085218554
0303860654
1116621654
0006435654
4220286654
6733100754
8588704754
3446647754
6217877754
4566533854
7308786854
2484158854
8647478854
5588040064
8424682064
3032115064
4724225064
8131057064
6766428064
2715352164
7077882164
3670743164
3026784164
7413806164
8601251264
0853322264
4128417264
7304443364
8635435364
4383767364
7510581464
5856073464
1163244464
8708626464
6462570564
4400670564
8844116564
7286676564
1557408564
5265121664
1381302664
2378025664
3815665664
7242848664
0247585764
1012736764
3164538764
2055168764
3775500864
0271151864
7337013864
4081414864
6620064864
5405885864
2261837864
5373688864
8525131074
4556754074
1271606074
3701176074
5060838074
7031031174
2543555174
3217146174
1356846174
8041360274
8180872274
7217723274
6854748274
1676320374
4736263374
7151505374
3867466374
7322228374
5342610474
5364571474
4670735474
6318317474
2606008474
0442232574
5188688574
6855201674
8878182674
7772814674
3832074674
2520607674
4063042774
0600823774
1225254774
1306505774
2486467774
5554187774
0054271874
5783722874
1144483874
4181774874
6427515874
2250322084
8870242084
3177375084
5138706084
4550586084
2582431184
4633681184
2165614184
4411475184
7734277184
3330183284
3883635284
7145085284
4252817284
7403838284
5210530384
2433441384
6002184384
8368885384
0723656384
3525388384
1627811484
0613171484
0585653484
7434036484
4017846484
3085503584
1003534584
0884606584
6571427584
1861140684
6748771684
8064063684
6470718684
0511362784
7823474784
6326138784
8805720884
6166152884
4248482884
2441283884
0612006884
2388217884
1204631005
4638255005
5826616005
1542867005
8463210105
0487170105
2656011105
0032873105
3505464105
8015471205
6224862205
7154553205
8871563205
3707705205
1410855205
4842728205
3070221305
2210175305
6533686305
1662487305
6687111405
7641143405
8320644405
1106116405
4127007405
3176732505
0445503505
7755674505
7717386505
5271047505
6353040605
5621632605
3481036605
0856368605
2064560705
4087882705
0361724705
0464030805
6568401805
5545052805
7647372805
5412314805
7380208805
7440526015
4622366015
2161452115
6023653115
3558715115
0585626115
5777457115
2057002215
2124473215
4208744215
8636664215
2663846215
7813328215
0781658215
1428821315
0638361315
3361323315
7411033315
0546284315
4366546315
5801372415
5065183415
4080737415
1214208415
3741012515
0328152515
2200683515
5283214515
5352535515
6730567515
3378468515
7623501615
0230032615
1165315615
6276445615
8434727615
3874587615
5805741715
3646123715
8775334715
8384225715
8754870815
1477172815
2112147815
2354032025
8703552025
3483145025
8850836025
6137418025
6614821125
7658584125
0003446125
7746068125
2145331225
8806883225
4313605225
0887450325
5127583325
1026706325
1368830425
2515703425
5466387425
0830628425
3250351525
8632361525
0374114525
4471385525
4112226525
8524170625
8447641625
1253373625
4051673625
5211466625
8062488625
4718122725
1640682725
3134204725
7262515725
6586775725
2675267725
1026710825
5088024825
0031166825
5017542035
7345823035
8765783035
7075064035
8266874035
2333387035
4520160135
6845282135
1770526135
5430240235
7102627235
4305818235
1853420335
7516650335
4044451335
3406072335
3234277335
8272132435
6105534435
2867645435
0573806435
8764188435
0537711535
0486842535
8021025535
6568738535
1227561635
3766213635
1642774635
7708007635
6351217635
3468661735
5684363735
4158376735
5343431835
1883745835
0602355835
8122885835
4287108835
5674600045
8188710045
2438350045
3265763045
5500485045
4415648045
0774642145
8450443145
7327374145
7037825145
6778757145
1318063245
1160154245
0748575245
7052216245
3185146245
3632538245
6607570345
8347701345
2202365345
8521246345
5148238345
6246081445
0574343445
8544854445
3603240545
7816231545
4062352545
2481604545
6324575545
4467862645
8716105645
2873116645
1086611745
0223437745
1735808745
4172020845
0851502845
7648476845
1761086845
5516828845
4822400055
0120741055
7884272055
4663033055
6231734055
3652344055
0164865055
5867207155
5011307155
2040878155
3307820255
5525280255
2728422255
1136075255
5572258255
1505102355
8837137355
6782368355
0247010455
7107751455
8465235455
8310756455
7478558455
5875875555
6862676555
4554447555
1203588555
3112402655
8626172655
2288553655
4810314655
3187477655
5675048655
6120700755
2036541755
8153651755
5588413755
3451188755
6451420855
4355113855
6742733855
6413864855
7375455855
2404226855
3730060065
6356107065
0345058065
1348162165
4732524165
8248327165
5833118165
8386638165
4273770265
6074135265
7865736265
2231480365
7113062365
5500803365
1744643365
8158844365
3017617365
6787067365
2523518365
0425371465
1888481465
4731512465
7711272465
2216424465
2552665465
7882857465
5142871565
2170813565
1887323565
2668006565
7066340665
1301221665
6000258665
6617614765
6422324765
5408136765
3541376765
3567283865
7624785865
3222240075
2687221075
0006552075
6101263075
5613765075
0310547075
1561541175
4382181175
0178664175
1408315175
4804036175
3566060275
3131852275
0083303275
1426257275
7334782375
4077384375
4255625375
8478856375
5034476375
0660017375
3050512475
0713234475
1087445475
3514055475
5464478475
5857753575
7053164575
6670476575
2435837575
2720438575
6535322675
1483783675
5347506675
0718780775
6757242775
8202003775
4841835775
3048600875
6806330875
8875011875
4770661875
1627263875
7503577875
6412480085
3736801085
7838143085
0318477085
1071778085
1613030185
3267602185
0454766185
2814188185
5763121285
1570334285
6550026285
8685587285
2472505385
3825817385
5335760485
6814202485
5724846485
4443267485
4685850585
6606718585
8144548585
8223278585
4578578585
3003620685
0557130685
0101881685
2043754685
7741410785
7280881785
6611523785
2057604785
2824054785
7578648785
2382612885
4636433885
5028265885
1235356885
3140677885
8002233006
1436044006
0128426006
4504328006
7238088006
0345851106
2103722106
5630142106
2316453106
0878605106
7534518106
3285810206
4716331206
6865243206
0070487206
5785220306
5583170306
8820781306
8734023306
3753834306
2631426306
6176878306
1535454406
1084585406
8655406406
6827610506
8482111506
3658272506
6043745506
4236017506
7362132606
4614474606
6416565606
7525727606
5487878606
5107360706
2512631706
2015861706
2258613706
6887773706
5001113806
2452774806
4244656806
1033007806
3122558806
2212680016
6011702016
5051664016
4025515016
1385675016
4700156016
6604440116
4476180116
5536276116
3863337116
6702210216
0414425216
7324446216
7875108216
2557421316
5254345316
1821236316
8106457316
5268721416
2470012416
6672253416
1240863416
7267473416
0141318416
4050821516
1852642516
5453556516
6678237516
3237511616
2380441616
4804261616
8348085616
6580850716
2747504716
5160005716
7363666716
4533182816
5728303816
7188334816
0002084816
8462746816
6044040026
5331281026
0520072026
6283607026
4738860126
7040770126
7854312126
5712033126
3110686126
8046517126
0400571226
2631874226
7357155226
3428167226
0305562326
5875673326
3316714326
2407337326
7551282426
5773582426
2822625426
4207435426
7646201526
2764784526
1577556526
6082377526
8773828526
1425000626
3142050626
2552114626
4130245626
0141171726
6275843726
8628758726
4045488726
7013250826
0766642826
8258446826
4165457826
1684268826
4241530036
7521313036
3878724036
0270255036
0627887036
2755161136
2062304136
1417237136
6363478136
8723340236
8830451236
4067484236
8353575236
2266066236
7818177236
1132110336
0114483336
4176484336
4542147336
3740338336
1018652436
6720272436
5235657436
3485728436
7333530536
7185441536
0582083536
2380766536
1801717536
6206302636
3505843636
0084134636
5806684636
2634035636
8606580736
3671401736
2424822736
7170336736
1081346736
6782821836
4454703836
5617068836
1651820046
2146355046
0868785046
5084836046
5714567046
8557352146
7622645146
8035676146
4461057146
3566228146
8287232246
4567123246
5842406246
6027018246
3054778246
5822851346
6501733346
2660543346
1215384346
7883526346
4311530446
8372361446
7705015446
6157727446
3360410546
3606133546
3765006546
1308807546
7838433646
0250224646
8125826646
2177046646
7440178646
6468281746
0476302746
3683404746
4523544746
0842145746
7867000846
7540761846
1174212846
6831165846
6457138846
2833450056
6077141056
1110106056
2422577056
7471860156
7605632156
5308274156
1818528156
8324241256
0683732256
3881004256
6338654256
0578516256
0058320356
5847882356
4143743356
6652056356
2325608356
4661618356
3726673456
1786154456
3560105456
4006225456
0215140556
4317022556
0027842556
1127323556
8151834556
8535264656
4488305656
1572785656
2741367656
2863848656
1564355756
8112265756
1465416756
7350037756
5256400856
3534380856
6640211856
3201072856
5202712066
8610373066
6870464066
3760435066
5073423166
1221834166
3844405166
0153017166
1352541266
4162863266
4751486266
3005827266
1737748266
8068101366
3487255366
1643006366
5576037366
6544630466
3607384466
3372656466
2810818466
7224263566
2333254566
4768575566
8211188566
0771700666
6884311666
0443623666
5665554666
1551676666
3011247666
3358740766
7804501766
0036852766
3672007766
2501128766
2180580866
4823071866
0586466866
7647627866
7416478866
8167620076
0886053076
7304044076
8517305076
3325167076
7664214176
6747116176
0230708176
4503611276
1588863276
6445374276
8340238276
3406041376
8266522376
6022462376
4138831476
5458203476
0027064476
2223186476
5381448476
2374770576
5114102576
3661362576
7006865576
6346586576
4888210676
1656731676
7764651676
1273452676
7030353676
7008776676
4462550776
3772885776
5832227776
0615677776
1571584876
2613815876
6270016876
0337346876
2075538876
3648842086
3274176086
1153268086
2174681186
6183542186
6701583186
8787414186
8681725186
0202548186
2126200286
1244021286
5511751286
4855662286
8408660386
6213041386
7086707386
7564807386
0862570486
8133163486
7476744486
8854047486
8468038486
5750110586
2548472586
7435582586
5420635586
4324713686
4676387686
0704608686
3075731786
3033316786
6816326786
8161536786
1700457786
5336787786
4682108786
8317803886
1340124886
6151115886
1705235886
2772440007
6307782007
4351463007
8114124007
6718755007
1061074107
5444735107
2706677107
2821387107
6251238107
7083430207
6420031207
7672071207
8567845207
7444310307
4137802307
0554442307
4885064307
2075857307
3240108307
8186880407
3111643407
1275383407
1622512507
5336324507
0163276507
5218201607
8812713607
4436106607
2183458607
3813152707
3530566707
1681537707
2740657707
8020348707
0484660807
7853823807
3066436807
4708588807
1813411017
4373833017
0725214017
1068674017
3442481117
4216572117
7713145117
1684455117
5448718117
4660020217
5413682217
0638703217
6382713217
0225355217
8502438217
2341548217
3003860317
6072531317
7824161317
6705806317
5252166317
8883300417
7328002417
7532424417
2426864417
8077286417
2866051517
6144073517
8880654517
0827225517
7584736517
3621707517
5560262617
1100543617
1367854617
1658118617
0730231717
3186382717
1255705717
1478077717
1531148717
3655681817
4647315817
0570726817
6135028817
3025254027
1508364027
6477416027
5613746027
4278057027
5465328027
1533781127
2287162127
8086753127
3571115127
6173535127
0262336127
8564603227
3762373227
0715027227
1401138227
0181868227
6260260327
6636153327
2343626327
7117376327
4552257327
2002101427
6480541427
3747563427
5153810527
1354632527
7430407527
4227688527
0672130627
4854551627
5054412627
2828732627
7711855627
8805278627
2286200727
0328580727
7522084727
8332045727
6278143827
2450474827
1616007827
3857000037
3154521037
7806505037
2285476037
8774267037
0675610137
8812760137
5124011137
5300663137
6375004137
8140284137
2203012237
2737153237
4517268237
8586611337
8471342337
6630574337
5761755337
7503487337
1204330437
7368241437
6322605437
0348177437
7254888437
4405412537
3542814537
4146665537
6756548537
3314361637
4783832637
3728834637
3813026637
2042517637
7620458637
2455550737
0860103737
0058333737
5003275737
1067427737
7231120837
1138866837
7776758837
3336451047
6552171047
2401733047
0741773047
2188808047
4804253147
7218226147
5001524247
1182264247
6826887247
6643358247
7088122347
1876415347
3238507347
0533051447
8765032447
4868114447
6071365447
0787516447
1324726447
1545340547
4037780547
0010872547
6032286547
5562668547
6141471647
7375573647
7243644647
3488685647
2350306647
8331817647
5831588647
0442060747
4704411747
2212854747
8603066747
0117401847
3220623847
8263583847
5878846847
4164747847
2571038847
8053282057
1480803057
8030615057
5281625057
5236338057
3323212157
2514084157
2337535157
7065167157
0136388157
4157110257
2645801257
6546642257
4423756257
3212437257
1728631357
2604875357
3071086357
0014508357
0201842457
5612283457
3135775457
5287626457
8448453557
3800146557
4658267557
7346570657
6841421657
7456123657
0105652757
7142582757
2677724757
6311344757
3764718757
8781221857
4780045857
3473565857
6527357857
8248220067
5577271067
7753304067
0882548067
7851656167
4635447167
3688878167
3556522267
8834313267
6265664267
5034605267
8721616267
3384286267
2150230367
6824742367
0521473367
0300335367
5627430467
8507550467
1633270467
1417165467
1260716467
2406127467
6361680567
1225141567
7774182567
2013333567
5740187567
7007018567
6726083667
8172704667
4135786667
0466811767
4615781767
6188465767
4474827767
7112350867
1042052867
5355762867
6438287867
4145802077
2634642077
6403025077
7488342177
2365423177
1520405177
8634556177
2277444277
2858385277
3163567277
5626028277
6538010377
1717871377
5286813377
4432634377
8750177377
0447787377
5170350477
4548073477
3002327477
7056748477
8208721577
2764613577
3252033577
6010427577
6015830677
2244245677
4601765677
0251067677
8861206777
6776666777
7126218777
1847638777
5306150877
2081751877
8621104877
0835484877
5513145877
3804377877
1312178877
0463188877
4523620087
1664185087
2515516087
7455856087
7167737087
8085510187
6058851187
0372822187
6510313187
3782704187
1374047187
1727367187
1778200287
5881070287
7600462287
0046744287
2784380387
4166301387
7645236387
8513076387
1387088387
4160420487
0656215487
4350558487
7877561587
3474254587
4501206587
8818637587
2131628587
1630862687
8222575687
2782326687
5583407687
6067647687
6234172787
5457043787
5146164787
0545085787
4322331887
3743132887
7273514887
5425546887
8732468887
7357560008
7407634008
3055335008
3580217008
7276554108
4013816108
3803057108
1110777108
5166786208
8541787208
3677628208
0706178208
1128053308
8882604308
4370476308
5066448308
4460353408
2148825408
5558166408
0528537408
3147161508
0688381508
2833562508
6625113508
5070404508
8712041608
7864022608
1721354608
3701285608
5608827608
4345270708
1374701708
0423645708
1856838708
8245612808
7200832808
0146544808
7861605808
1321475808
8843130018
5746451018
2387744018
7172617018
0281127018
5716510118
2657333118
7106063118
8760806118
2530671218
8171432218
7488565218
1233826218
0356736218
0233200318
0177640318
4878552318
2786115318
7000775318
2573323418
8604585418
5834817418
1346318418
3523038418
1064210518
3704622518
0610554518
2305856518
8580348518
6628480618
0083571618
7455252618
5567105618
6048766618
1586028618
7135880718
3262164718
4433627718
0852478718
5163701818
6152782818
2035043818
4485273818
6214386818
4301667818
6441808818
4802080028
4522872028
1608423028
4181723128
3626536128
6653837128
6765877128
2158248128
1430658128
7025341228
7718664228
0561035228
7502046228
5285508228
2458488228
1355011328
0871311328
6812262328
8050563328
7236187328
5476520428
0644752428
1523462428
3384833428
2783076428
6517188428
1781430528
3230441528
2616655528
8061518528
3047122628
6578303628
5807374628
0582657628
8433734728
3271625728
8114616728
2214541828
2367051828
6803151828
5864234828
8104305828
8727217828
4252504038
6760824038
7685206038
6831356038
8368118038
0826321138
5551644138
7442435138
3334745138
8247302238
7221702238
8774073238
0411186238
3736447238
5312731338
4877854338
1763665338
0321188338
6035040438
4625125438
4845586438
2162278438
3418070538
8257271538
5046863538
5125367538
3581572638
2310482638
6236723638
8603256638
2503710738
6172551738
2843681738
4423113738
4630015738
8076026738
1187807738
6004087738
3800268738
0733450838
1552243838
7404144838
3518331048
7673881048
5227153048
2306235048
2810007048
1023768048
8036300148
8405521148
0512513148
3640285148
1421468148
1850750248
5712653248
2484317248
7134248248
4681841348
5732372348
0565704348
6424206348
2202858348
0061631448
4447224448
8678177448
6215618448
0524870548
5501212548
4248736548
7383057548
1778748548
3132682648
4106034648
5667015648
4753465648
6516137648
3515420748
6340542748
7544063748
7666576748
5354670848
5143043848
6777484848
3710308848
4406771058
6615032058
7113174058
1748246058
6488670158
7252711158
1185562158
4774338158
3472013258
0447653258
4372404258
4038884258
6273225258
8066128258
3854520358
8626060358
5405481358
8356213358
5320827358
7763620458
0331203458
7012473458
6153414458
8452845458
8801455458
8032500558
6884485558
1604126558
7543008558
3037758558
7637646658
4265407658
1370637658
5756802758
4251162758
1820183758
2527836758
5481576758
3718711858
3846364858
5040176858
1038531068
2681061068
0363382068
5451815068
0616248068
0312220168
1005680168
4575231168
6867075168
5482356168
2642160268
2720555268
0240406268
6368432368
1441514368
3228674368
5818145368
3678748368
8385842468
6880214468
7077467468
4126652568
8612483568
6411764568
2872284568
1432106568
8563357568
2121100668
7427161668
6703543668
8287765668
4334158668
4252360768
2838703768
7785633768
4760227768
5270078768
6617351868
8074372868
2131513868
7555724868
3106816868
0654028868
4764500078
2056583078
0475766078
8100078078
2880062178
5278082178
5637454178
3316801278
6354261278
1867512278
4016143278
8323424278
6405657278
3665150378
3673203378
2041324378
7130121478
5702734478
2818666478
7820840578
8507683578
0165145578
7751526578
5522311678
0244877678
4536418678
8417538678
1111070778
0007412778
2146044778
5743385778
7048257778
1288135878
4057606878
0384737878
6662747878
8234461088
5342623088
6584854088
7547400188
2463824188
8856144188
8201216188
8346357188
5053378188
6337330288
3841611288
1613342288
7476673288
2574163388
1537525388
6180436388
2755737388
2208340488
0727501488
6086202488
3154453488
1452607488
0738014588
0207065588
4371146588
7358308588
3460780688
1815873688
0624364688
4222055688
4082218688
4122281788
2652772788
5261233788
3303507788
2765568788
8671850888
4418322888
0072885888
7887788888


==> anc/K9_9_5_M684.txt <==
000000000
258244200
614508200
111077400
688836500
126756500
763008600
037688600
860861700
876233210
316721310
221103310
630411410
546025510
268351610
483655810
806386810
352842020
374641120
646775120
818820220
572466320
647368420
841581720
773023720
384237820
038613030
511166030
388504130
063587330
207653530
024275530
120512630
601424630
466825630
732622830
056513040
443208040
722100140
283877140
257176440
810082540
525074840
764412050
544216050
467038150
616703250
577043250
158478350
561752450
781845550
675577550
275310850
636157850
106667260
282711460
140347560
885414660
735735660
353854760
475256760
063040860
583502860
827608070
535313170
472780270
051273370
444834370
767225470
408142770
135867770
312303080
388165180
421175280
632354380
004528380
345421480
410457680
157630780
370106880
122053001
467066001
677357001
308188001
840427101
715268101
587522301
247420401
410620801
261684801
706770011
631111111
045132111
662847311
153601411
680063511
614246611
273758611
314035711
742708021
232262121
884517121
057572221
240667321
548333621
306685621
224444721
134658721
475551231
165615331
354137331
241283431
668328531
583746631
076351731
446014731
803765241
578450441
405803441
841252641
615582741
030305741
321816741
788872841
835145841
581364051
054021251
441178451
763380551
217403551
812376751
557818161
362450261
623081361
858166361
863644461
381837461
428207561
734437561
137586861
320130171
186883171
173124271
520071671
034838671
250643871
751434871
088745871
365752081
206536281
873462381
078215481
401311581
052760681
525626881
646507881
568511102
455712202
553338302
351050402
824615402
086146402
540454602
134771802
682263802
320665012
710288012
113410112
632178212
540882412
282014512
707327612
061277812
112244322
034345422
517530522
881435622
066857622
337855722
615066722
178323822
316117822
758461032
426734132
617236232
238568432
770151532
343570632
027343632
747640732
062534732
327280242
232806242
028057242
307484342
085531542
504842542
445468542
764163742
383721052
070243052
204787152
227871352
650706352
432112452
117642552
437658552
576574062
325202162
408245262
745513362
514638462
684032762
160728762
885684072
055320172
843506172
161002272
778703372
223247472
811770572
456106772
802022872
671865872
736084082
401281182
147312182
606373382
375657482
848646582
275120682
462407782
213885882
415117203
402540403
868773603
344300703
136485703
286631803
760343803
654747113
545048213
187210413
857853413
018726413
876007413
358482513
432704613
464870123
305676323
276421423
558704523
863122623
436556723
228386723
587015823
802864033
552585033
647621133
127267133
223352233
862314233
803848333
610004433
330440533
531418733
853731043
727136343
075063443
423673443
164086443
766478543
184567643
082124743
118145053
428417053
016855153
773884253
253223353
048466653
801523753
307201853
562432853
655183063
382661163
278656163
681371263
645280363
370518363
131601663
436224663
611758863
060152073
734057273
008841373
480266373
652210673
814075773
513537773
222712873
125242083
740335083
773032183
231378183
524820283
107733583
071664583
206465583
606162683
737851004
801305104
307863204
342075304
683018504
270232704
215847704
673446804
586442014
366718214
711112314
043344314
564256514
281580614
157805614
421633714
414362814
238575024
741060124
856426124
483710324
744766424
133187524
750004624
752241824
457043034
502637134
185426234
573872334
075878434
462816534
815311634
337474734
111257044
170745144
152538244
344423544
655662644
216334644
528725644
660685744
148111844
005520054
266148054
163276254
712668354
018584454
603135454
785224554
620784654
346653854
670800064
028533164
715680264
077782264
434823364
528320564
847137664
550173764
258788864
230752174
861051374
337542374
786304474
824501574
172477674
003656774
605408874
874718084
082006184
721512284
626450484
468627484
530261784
672884005
716122205
405821305
172336405
424473605
581144605
630325605
048687705
338224015
512671215
137081315
203430515
052401515
061568715
854860815
661530025
118442225
536800425
700156425
762083525
115714525
604611625
023268825
086087035
103202135
775185135
341815235
380176235
574705335
308751435
484388735
000483835
577366145
888003345
766578345
274210545
441746645
802257745
211608745
850317845
371548845
557281155
178062155
580618155
237623255
561841355
455535455
121554555
021107655
825850755
627322755
834340065
817265065
625771165
013123165
786448365
885072465
254455465
458164865
626827075
505457075
726615275
472670375
346272575
333016675
247764875
664636875
142553185
067414285
430787285
316018285
260041385
653505585
718833685
104543006
751886106
556237306
083460406
277812506
852178506
465504806
205161016
487476016
822545116
715307216
667115316
161140716
753712716
704554816
454050026
200617026
523654126
120831226
784182226
643443226
877583526
477101626
085253726
026848826
056403136
420331336
806202336
366832436
835727536
213075636
282723736
141730836
578287836
472381046
660225146
874158246
411425346
760763446
671624446
133570646
507540746
648600256
036160356
725646456
355885556
854581656
324364656
108071756
140007856
231480066
723526066
873081166
004704266
011302366
362134566
566666666
888413866
321488176
642042276
538335276
318733376
156361476
047017476
718254576
245308576
780555676
487760876
030852086
416672186
721861386
333047486
502228486
144874586
676088786
787156886
504063107
368334107
431763207
174380307
267705307
510156307
684782407
127564507
076874707
183628017
663020117
450184117
201258217
738506317
727467417
473832617
375345717
448555717
607814127
628652327
168203427
425388427
000738527
835402627
562724827
541642037
863375037
253116037
887250137
711245137
053667237
616541537
242183637
355806837
685235047
335177047
313351147
566481247
746820347
632633547
708018647
017610847
513813057
180347257
871214357
557050657
372526657
846762757
835030857
870478857
040376267
101472467
174125567
301046567
252067567
400817667
236211767
042155867
288170077
014431077
868886077
703353277
260560477
112848677
777777777
350228777
665444187
784604287
822554287
254286387
565273687
382710787
523101787
151521887
426025887
022415008
738547108
865630508
031226508
373607508
743271608
618052608
155834018
538070118
830674318
000575518
074613618
322560718
585701718
343575818
220828818
471036028
265365228
551327228
080181328
147158328
310573428
486352528
432525728
654674038
828038238
714310338
164103438
456558638
668816738
376060838
224001838
367602048
638767048
056742148
181862348
205054348
633234448
142685448
240436748
517247748
434446158
602808158
400564258
245467358
007334458
186200658
772231758
751675758
533753858
770403168
217024168
100855368
443861568
302382668
601426668
223662768
467377868
244522078
463283178
682455278
826143478
478741578
517185578
105316578
837321678
850210288
331133288
521787388
817741488
758372488
812826488
387848688
803114788
604170888
888888888


==> anc/README.txt <==
Ancillary files for "New upper and lower bounds on covering codes K_q(n,R)
for alphabets of size 5 <= q <= 21" (arXiv:2608.19872, version 3).

Contents: 26 code files (Table 1), 58 certificate files (Table 2), and the
three checkers verify_cov.py, verify_independent.py and certify.py.

K{q}_{n}_{R}_M{M}.txt   -- code of size M in Z_q^n with covering radius <= R,
                           one codeword per line, digits 0-9 then a-z for
                           q > 10.
  Check:    python3 verify_cov.py -q 6 -n 8 -R 4 K6_8_4_M166.txt
            (Python standard library; numpy is used if present)
  A second checker sharing no code with the first is included:
            python3 verify_independent.py K6_8_4_M166.txt -q 6 -n 8 -R 4
            (dilation of the indicator array, and a minimum-distance scan
            that reports the exact covering radius; requires numpy).
  Resource needs of the largest codes with verify_independent.py --method
  dilate (measured, CPU only):
    K_9(10,5)  (q^n = 3.5e9): about 3.5 GB of memory, about 5 minutes
    K_10(10,5) (q^n = 1e10):  about 10 GB of memory, about 20 minutes
  All other codes are checked in seconds. Above q^n ~ 1e9 use the dilation
  method; verify_cov.py --method numpy also completes but needs more memory
  at the largest sizes.

cert_q{q}_n{n}_R{R}.json -- exact rational dual solution of the semidefinite
                            program of Appendix B, proving the lower bound
                            of Table 2 for that cell.
  Check:    python3 certify.py cert_q6_n10_R4.json
            (Python standard library only; rebuilds the program from
            (q,n,R) and checks the certificate in exact arithmetic)
  In each file, claim.sdp_bound_num / claim.sdp_bound_den is the exact
  rational value certified for the program, which bounds the CUBE of the
  covering number: K_lower_bound = ceil((sdp_bound_num/sdp_bound_den)^(1/3)).
  Example: q=12, n=8, R=2: cube root = 125155.98..., so K_12(8,2) >= 125156.

Only certificates that improve the tabulated lower bound are included. A
certificate proves a lower bound on the optimum of the relaxation; a
certificate whose value does not exceed the tabulated bound is not an
improvement, and one whose value lies below the sphere-covering bound
ceil(q^n/|B_R|) (which happens when the numerical solver does not converge)
carries no information. Of the 196 certificate files produced in this work,
58 improve the tabulated bound (included here), 28 attain it exactly, 82 lie
between the sphere-covering bound and the tabulated bound, and 28 lie below
the sphere-covering bound; the 138 non-improving files are kept in the
source repository (cov/lb/certs_all) and are not part of this package.


==> anc/cert_q10_n10_R2.json <==
{"problem": {"q": 10, "n": 10, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["160669866796054463402039251045268857269479987981844480", "93552970752763242143811343636260582614312907964416", "79641745225104661589336469817929492786084789746663424", "93289827403505523127683319803707829147083187683328", "206398104085967306573605007248745194886141005648625664", "93089546340957401135535083956453017692068252745728", "198921411997096974060134613259026587437609886960058368", "93076086156034852514331588263633822640534410231808", "324343307949220036833949359521317749881412687371436032", "93037794725173092034854608814307721645574374555648", "343826829150142868390083270228117423214787847740456960", "93033313279081395030921553328083649290592409616384", "345553642949786748076927200242585432649179696572923904", "93032713331277419975962161378903615611578313867264", "344892806460300514127877971275451268836451797478408192", "93032809616022186177723326884077115653751522197504", "344599269727133588730757274828113193653152784580608000", "93032852284348835061148591104648464172997576491008", "344746262068683022833759834102201117512639054369259520", "93032830860832740059394093489587650368977437196288", "93498529522604275159088312824909405176263996342272", "154730366408146017677929381178464076251443548850749440", "23285023545356705230180098570506980905665523993280512", "93555061804606721035513884284906334020641740554240", "284664628164685237230926686019173453624810578760433664", "53010767570233679547997302433277470336617342589468672", "93211189775918658804683649837682375993677974601728", "201502427704192919529743981072133146861617485841432576", "149291005472536786178271054597399656913639384390041600", "93090566418771426844871841782584903634446628945920", "326343203372206362524442463113014282310752434208636928", "180435346457559674669587021913309652611415596997804032", "93059084763654299479350775305298655057268994736128", "344114582527615840924853992217582314330463428828725248", "307782560147824050574813905692693234943278742375497728", "93036261385732910597694889901126139860931879895040", "345610715691475400002360865651433341623375754493427712", "339188684379952693511469780610441772511654596143218688", "93033183346927679303989786753905797646504563834880", "344892635486682087624569490317681738857063187300220928", "345557628489699996269329677727451769390820905476685824", "93032761335403223338624035194380863771661039566848", "344599285162662638536532422497831349012967013648171008", "344891658436284485472195558564689696998570471408533504", "93032830991384461457156260895096974569417534865408", "344746351290419117638537900418477093422075917830717440", "344599286197955321269283762304286484299313214186848256", "93032841568740575569921715708898497591020389138432", "93180678496864362925829330127593082748788732329984", "524156419555618753440292786220549067395748307209814016", "18607345332910177991865397438482640112165591523000320", "93515210678000220429984439357912839226766103937024", "213747166100017079103559582262316676904660271152234496", "45944863258023071561287889645457784145619203567648768", "93221317284051065428565378199754898245355019698176", "328826277563107965208846717674490285779063341999718400", "137843195875416327052662980123018498354478205462642688", "93073917093901908867362611001691684123175251083264", "344458420768986825489227866216309072865261473482407936", "174701818620824547580705912936367615163723866892664832", "93057689220685779886496826177598804664208477650944", "345670040224426998772391381453660278779588186910752768", "303881799531892376148694418498050413655935093275885568", "93036148198521857525810010979126686844519838646272", "344889263841709461819555876932065752329852766772002816", "339134291540456465011894854707821379801895241166880768", "93033235733077947716698552702952619780841788145664", "344599303421937117385049807094790133496592349284794368", "345556666028813341577679313493028678748353786835632128", "93032782696972106277297608775419134181707333238784", "344746318102937976014719090660088600241459250715426816", "344891626257871017521377607758637186093270705398349824", "93032820279322976751550332073244110998305819852800", "93047580078447456510308289888270519246787916595200", "236258772698913229489710838304636645800275827618742272", "17300246399379558043497373428144652713655927715135488", "93535545866576247433451450204670230724013314801664", "333618966213655121809872942773137626570980321233207296", "44322079401941606331644612198816781426555778928476160", "93206711383140919577859056460948817577820416901120", "344557380037887279608284616673503760771857219099557888", "134069591832488955225403238445223769983804572935651328", "93072714327026053643783901884856916645052378251264", "345804451614838658507494134935869238646987343859286016", "173384706117866215625747619783677489923927422055481344", "93057591363730746288453713710062910842364879699968", "344891008031866067654558572595912552258153230798684160", "303793657863734453626699978837244097227788396303220736", "93036204759316264904125599458845327896895339626496", "344601586918425103319957481201137963862608870834700288", "339138836244885404161045740160532256820912266818879488", "93033256683097229468021259117989407534378504945664", "344746160459784888658744560060243315544035275980144640", "345556456980244517659492639648611107319751034053591040", "93032771997732746137702666517099717940352508755968", "93032555868880574601870021845383118901470195351552", "342305255879031068761522197566764163993209430689710080", "16957988044249164388905778289424624873702722304475136", "93524075035974702494398879905721012964434158551040", "345382349833274035523191350163986235237660552618573824", "43853750106298698717300664194788557996518006084075520", "93205824489327404747894112774814716320389210832896", "345937113326391665063250196965296139166687065213501440", "133297427711800139989854957502202611931517973428174848", "93072614054785237249604722110314763411338563682304", "344950186816907091479406390005703269257771729425530880", "173337166613857861913993155745043097911356235574149120", "93057653380544621375281599525904978757261713211392", "344613428626140127821498401700889704938117560503631872", "303805154676735681101155843375660534677976055224991744", "93036224974478885762121360413032562394332215115776", "344747853054797240866362820913951755872285414444236800", "339138061177968461793644009604357896099756936179744768", "93033246026922219191831285936958136728705631780864", "93011114510823263782613141035959109073700078485504", "347550900412671580435391934584616734529186094089502720", "16872452908833431235493096326461924115514763134369792", "93523689369467544045281711301932815425696536985600", "346470223546149361155896476879502777865113947395325952", "43766053697968546202412340707168119796803399323746304", "93205745512776423688375283552807695060160158367744", "344984314125932853738584859882615155491143351535665152", "133254726829339178010360449813545401694623543127441408", "93072683213836081959716591894363312876903766949888", "344697037907228717598736042954110677693083427935354880", "173347112319519557210934782066276630834915341462667264", "93057671817381148906382247706013486321592971558912", "344758783368924792512387100045806599137388898786738176", "303803817171469683705142899596607810278099057056415744", "93036214384727074918434242437126762598817708638208", "93008146958887823077779257576550748566077397008384", "347970189938913304574984184002172850793850249804775424", "16857856993783873462801520215153288271880955719843840", "93523659044756138764168453788956295139537520164864", "345440604617246868160676781171877849793214879182618624", "43760263958143439497928881761192140225852717066616832", "93205820247586313960126979815068485248381096034304", "344756399185175343171787440214871666333867057919033344", "133264382653605627506227067284346963182598130927403008", "93072699813743174725613722721059182080386423324672", "344837269119550869232965661456979630191535211744854016", "173345364360780890936941419245300659473716128725860352", "93057661600995976052546541186929288920116775354368", "93007673062242067644827813456767938884902481559552", "346634919800493839568271060941047642856523171897540608", "16856296819173117146291552966086859368124086543712256", "93523755872143753983868370162739918032156273672192", "345247961556246198938028207482227198338759860659683328", "43761881675760172644136551221754321135472322631696384", "93205834280084446181107373514680384517386430054400", "344890559567263680383909682806758221786775203772104704", "133262436026185103244379757261133376761975514796654592", "93072690039678200155963508202162775482258784518144", "93007721329258394438737799118814036035111615463424", "346445101824821251222936592023504938573449904691085312", "16856546690904968063869249725423142243117476058497024", "93523769697443125016136252230647805418871220862976", "345379686107523994996334639179741330454056893031645184", "43761626504128610251026173240633819611425581928808448", "93205824683317110627824852747517876964500051066880", "93007742609605903104783275565307728831676602646528", "346539230762721377199915010893872712534997016491589632", "16856417721615149981853365521817730900377000239693824", "93523762839714398844364571892523822261998387724288", "93007731900981016499118008968891931689302053879808", "93236826950447292079737090568923581340081130045440", "93078004241467069775086437976315830093812913405952", "93075528325280250187045751791951792079970915844096", "93037631176952037285142563173906885532771378266112", "93033292228966595383604610925164653506773047574528", "93032709195116600134269499814527915588631641718784", "93032809628462556822343535593547156099662245527552", "93032852283223801522122653057444653197663280300032", "93032830854335275832080174693569702336706197323776", "97863834429679124128771643288213405297766540821659648", "21412596219585817933970228256579894743288134605209600", "93587942890599825926192635297666790908355093200896", "323060203781889924610924364729855125473132568192745472", "54210577185608798997350155338134037404743156908425216", "93207562476416530342647284219533753781726629330944", "216537637312659151436147188522244357927852711201472512", "157387552351404975644748222024971281593299388791259136", "93087580395245173412969977114889704142656661094400", "329383167732833869714575562101544129036390192707010560", "181360806289631345066990991358618853568998483177766912", "93058839852294912359389118678493323865988421124096", "344545624709864236587606059690044396967330950751977472", "308127341843753966416996009612800985710563440413638656", "93036229917358423192823759715924496176057598083072", "345666092490805094228181603058765390176846345838526464", "339242022151857650788771596472889451526596844649971712", "93033179334939769266410590567770831446352102162432", "344893213877212143678596808688649979092204699510636544", "345558209112790228528537102934321956093522812642263040", "93032761293318504843544372975401867128540464414720", "344599139994021265968778565965865426587752203271798784", "344891513021203689527072052671354817613642700018417664", "93032831001965218070594377565667630924582405275648", "344746381369879325393713945901147512075178351989358592", "344599316251757855740958261586047061255626964462469120", "93032841566550075778940346583448943778970189430784", "345336914778598361609974483739387126949296319491997696", "18271477008647736578295604743270193249603951133720576", "93523850715164200492841736532778387709560902123520", "223828726749706435084454992769783474297025846478635008", "46394033182960191797967632896553293102680064514850816", "93219486093590063935165015908490606635458500755456", "333966472427704478453948436784425634423265890263891968", "138738338049975600832991179070924388146979041213153280", "93073511618708279550423135702884020774906076594176", "345151440300642954841394314717242816012667529314959360", "174879907302442825133928239196274681778232790725165056", "93057638742554234468186340457215640093925216092160", "345727790337238079322163197173951187887334022640041984", "303926429848156423737233980374003007354693677481984000", "93036144015788013663226351048367145830250031611904", "344891266827923987622642180021709209404710511741763584", "339136228238790261747841237672330213998818632472199168", "93033235587333392529509078876575148447498583932928", "344598640731311335068208580919489610777083683924869120", "345555999650914266991929067635481220813019637631418368", "93032782745272969767705894323603854271511716167680", "344746274658347183829239251669553038298103089876434944", "344891582776649338960409124583964542721795844248436736", "93032820282486775620884290383586434727382393815040", "222799132692130078077144734279612300576752320341082112", "17224052598860982094372085708019549162123192262721536", "93537783019965309099133184697592246452133092655104", "338909201459300934584974352520632464970038659531145216", "44414184296547564232762655644521897738586075244265472", "93206304908582223240481393428145337818899982319616", "345829372291004112249827318547648629568389083887042560", "134261743254334951468060726597908115630917333226094592", "93072621856067132505682349386853133981413623726080", "345819825885015123353700972641457847573610391880597504", "173388571080463574145197267234363645750227295920979968", "93057590250416796501647541628870159291112168095744", "344891663894474901710094281440641807633470301440835584", "303794166733252342792183635705282191533359618515271680", "93036204711590568474218152508493457374989577617408", "344600300090672471537751038948089778949457550057144320", "339137589892212866739009769482750876405666965555773440", "93033256776888829034323697755631870163175656652800", "344746111038113394141414972620029776523313427171508224", "345556407325977115889406549328223382345246170008256512", "93032772001331818163213377551556459013138162909184", "343256864520751537559554413936688656375899872739459072", "16960317389580984440805532490557108704119534640955392", "93524004197028329924754845215267278838458243612672", "346450969473839566458148989566636847968503876068311040", "43870931754673943009018527645426609074374263290462208", "93205746906254938033087039476650762368731343486976", "345854338718379035760647248649031250478420336626892800", "133285136060372579033944101326132648781499127826481152", "93072620047872466694010984619314899722883083272192", "344967834133637400588849152644720918896734172627337216", "173341622542676487117632838577272699087933382686932992", "93057652096299627390991434596819615906731143462912", "344611733992731165435488444481741317496227561098706944", "303803837627834982316732446161877976755107343080882176", "93036225097993306896607489866592765604769132707840", "344747874588464741942088291745071782681917037142343680", "339138082016539194068710753164023731443609936183951360", "93033246025354056257386692718488720621481001746432", "348350973198277066453194452884296009820816171908202496", "16874334385893950221133554636277763286810987872649216", "93523631568242216584990298625233678717874283216896", "346388833791308175214579570675639820186350033779556352", "43764754719871855002564301607035651296936246370107392", "93205751404269029343500989971623902236694747807744", "344994517266406995604980102813170981880615046031081472", "133256249102294465838490077291472821374089501486350336", "93072682471215828859618853970549504527257978273792", "344688500973315823686581490556626432783187553384660992", "173344953256164709734063118796844547676175676873900032", "93057672439598247387745924495886222731421327294464", "344758650506552216456253141068463170516057266008883200", "303803714000432361587223042435111216463511551379243008", "93036214394402622520658984143759047142274863464448", "348258532527265004854601032128485949175042989694648320", "16858533212423938225145784471761247293279491351117824", "93523638233041136509917695047868204412526850473984", "345523751380615683548988762905498738673014557651238912", "43761597992953335643295830527415499249366937018302464", "93205814195848641450555053290851444258878215159808", "344750332539668487717157277087637626028626411125735424", "133263476176545414593528144743648054434731093835907072", "93072700255899879122415017477025018780313821642752", "344837877038797312327820005993241456088406980699357184", "173345517978595498649211619966303346228138758660685824", "93057661556724805668946977831928938585515909709824", "346363410042556941855613510954678945761457732918968320", "16855654295830292957913269411630888672065830898368512", "93523775652089482353305671187389224430841884573696", "345238719709045188959123541831125330957921424632709120", "43761733185261786489362072711418681572870770850267136", "93205834953672479198321089688294750781208759631872", "344890912824682918103629104298016339485729510236618752", "133262488766643575194387287260396893337088800384352256", "93072690013952170523002747211296187350307171205120", "346446621696126417622768323694522336310441151729500160", "16856550289006116132776491631748215675365075057639424", "93523769586683859652972013794962698508765379952640", "345380549418702343161089794773763538713510593481932800", "43761640364017405994758656024641524610121458314641408", "93205824620444889337932819293945673429484547604480", "346589201821058203253540577829228068816184605298130944", "16856535939920218767695863361330585163132829226237952", "93523759200605603658584646486928490847350470737920", "93064100699085029289765991341685170909667018145792", "93073065529554693772166332094042560953895536820224", "93037430884325725287889957369087113927718166593536", "93033267122190113814770873702826623762911090180096", "93032704897212660364162004393358026901909147746304", "93032809873792476689242239983901019133079208329216", "93032852281892956693773772487981330758299419672576", "93032830856752113319375669941297914949504948240384", "54803802019314557339028423575219620799599577038585856", "93205827798611338341496629071969847019577104400384", "161204270874431801249190433758316009791166423819616256", "93086276866508206684012307558440530775404628148224", "182741684960314067112041333693178245042391572646199296", "93058479034421441863357426671862043261224081162240", "308611767052525318191066357307276372853333700064051200", "93036185822493435740423289018587653546758448873472", "339301447849730207548391132078175327882768558057324544", "93033174866513056767044248005110733763685275140096", "345556254547998557870325692814174436082140258655797248", "93032761434989818907066087369106108770547218251776", "344891012910942173794921278288232099990794285409632256", "93032831038354530875945699012123608147854400421888", "344599209631250226480733843515514904842727403609391104", "93032841574321213924368515226658570691699965689856", "246244801214004679549909518943698783127382585073729536", "47286256834601658011725144907177304311682105037815808", "93215952036101060796425460072298000295867757625344", "339469605399973833153281569446744976545494082856681472", "139679000588294888805771215446923562464172692545208320", "93073091127926159005898135381489579656182048489472", "346079219982489765383248606851730641437275351972577280", "175117771884903954190187858097872810050142943169216512", "93057571481543817146868263665549930313440687030272", "345779459214995627308054583709775451140033278663196672", "303966358949642899872694142104979481038633696952844288", "93036140274691307488931324032738792363484619210752", "344886656540773003852734993934736257045252531791331328", "339131770526348111788766825039451622674998749908959232", "93033235922797174700154921507372934740335971532800", "344597873728086760400682649798292018053113394273189888", "345555228380020139943527261663267765520204795433975808", "93032782801176992466922495776895399714947839557632", "344746170258052606358116620846808247183015178911350784", "344891478288328221908201415697885630377657967908487168", "93032820290089601863515347941045745350963397394432", "346607426437261325902117023662501550557281658555334656", "44543836135607718167157927152746706493275820076826624", "93205735587449841073173110902114511628422157959168", "347023603621606104080090985748438181217268764025815040", "134441362453500983130417864821718845708008863943360512", "93072535655313446788913561018488536169290590584832", "345842030573325548973512754452329247451945633774043136", "173394152850459250612302532804162650754432526933032960", "93057588642659023543350727650305927825640854126592", "344885622942475232293874260408647389292601107856490496", "303789479681406882287998076655702973191126959486140416", "93036205151184380230987336064132955509563777351680", "344599786594837525364858306808768292198458572725551104", "339137092547515439193170735175151779523880197877137408", "93033256814315630961753774842835876287631901851648", "344746011507420483403771222968701726867969777476829184", "345556307326857645198651420324210155303177136736567296", "93032772008580020773023356226080700830795333369856", "348363294956111657893345908779679213016476672247988224", "43901448861165301804899536365395362676335972248977408", "93205609257469950953528929958334059928041602154496", "345740290983763748181839476952617026073944233990946816", "133268194567572385442591187958596342916945935536750592", "93072628309913730607313094420688997865430099951616", "344941380848524802817445848579124269742347311659352064", "173334943031318613628065589413770387782056720331702272", "93057654021428926841474023637574031830571489951744", "344612131735172269419832810920210887762581715846955008", "303804146748660458478150625643983918438642332498657280", "93036225069003489958483387722185339132905005252608", "344747633223616581226810932332028216006948408797429760", "339137848442833877717968677377849611107831203607085056", "93033246042931166569521188870245719140886940483584", "346407999969539669811780092874366042019243369961619456", "43765060659517467911317304224922827826828787679494144", "93205750016653526540353973187755042609356397871104", "345047713539746171900436312351692452713870118482870272", "133264184905576308291865666589758852225717532973072384", "93072678600116583234762635754905980047757240434688", "344696720481976661742252750931730391027449150199300096", "173347032040919213379711960746150636725690493866868736", "93057671840516235854171696931300847862291359596544", "344758485442334158521941948221747523834370592295878656", "303803585823823579203899988223623409107988695228612608", "93036214406423242410984644401787667799173587009536", "345544607758010309104957549877182326355089261175242752", "43761932531768822430584914100394764592808817776918528", "93205812678299188769028573459435177485054244814848", "344736591101461404384922808190589773387063561268756480", "133261422860994484542356437899719793797014129618190336", "93072701257477807107880913870247757032032852508672", "344837516167678745692270276680801416076154843099561984", "173345426788502140919099704553292789517878290150326272", "93057661583004900300068022978899256477761157464064", "345275818141696689514839059818130870177011237742706688", "43762329210766476434384937088959647477385986345795584", "93205832249987480715028655237381086455250903105536", "344896768107422418530957984132156571553812522008051712", "133263362936210320375125858224372332492650915385311232", "93072689587547920225214664017528005847809251082240", "345390985477448876957071287486679399738053412725456896", "43761807903237246196177366012038192393360377695436800", "93205823860444624966825507976558782754514230312960", "93069204099255793559437234417040868898432310312960", "93037052724297456083486403268731525913816164466688", "93033259905556993220413513550260302703946876583936", "93032695164923487087094611853457583695698539315200", "93032809746879929687117918893784829298693850005504", "93032852115459224862157423790256231699023579316224", "93032830868232288376932547834855917447977130524672", "160669525837080203859366734440600534392755773960617984", "93086455765899368776298491023124461187300683939840", "184211746508275476419892238697158037806937602464415744", "93058100861256553014839740720280849720811850825728", "309153644921228963468238697023835872051100060875751424", "93036136661785653413571614565880774939056799744000", "339390093268759153097379814114301349757881596422127616", "93033168203861883017376129693412396686941093888000", "345556653147201159088149508572258873598118831193063424", "93032761406098309449369441426581636221200574185472", "344892675087247090286598525001751099789981217158332416", "93032830917410702486744454295482007745011535314944", "344599046150583887614970452015113732133466407398539264", "93032841586236668729885267031123878316737896120320", "140872671928200303672940057009346714324968645628788736", "93072565627927420381252343211723885377028494458880", "175359247238862547777181721147836652651150717029974016", "93057503386261095113459058805397932209636416421888", "304014711428194125776849275361758322250558508346900480", "93036135745694982593050794205141558326320695345152", "339130771134097840052252701610511802091957201020125184", "93033235998007342423421249487160441013177566625792", "345557151890137920026144160642799131086426805492514816", "93032782661755687382490347817388850626708369309696", "344891319403843435272457101060676799997944873265135616", "93032820301650435094875595633220532200723500236800", "348237677418544766339952264990184480545309312688324608", "134623191432423549142630312522864148134145612616564736", "93072448628516639534216969825413476827195533950976", "345996159004386967615393402248289049406961491921338368", "173432887498176030696619332790398409044033881593872384", "93057577488489394606298976505467912487577971589120", "344875455503636254086914208183574424978404658972196864", "303781590928136082282254132719388288906886673709662208", "93036205891093141404126507985916836305863232716800", "344601358302404139874321319496186163025850606657994752", "339138614819621435070278532698680564109527108923949056", "93033256699760062848409550906039884633130022207488", "344745713716525142111601869683399135128862189059833856", "345556008134454058590324420206032478021711542618161152", "93032772030266308359054856199999704117946521485312", "345657923854972022778031868563561103695565200520380416", "133255954873667588814282660021838346569640336420765696", "93072634280285862825574406379824127371802883129344", "344888625347444368181171393142545317592405253879234560", "173321620632000329074027194078599211389558316230246400", "93057657861575499377328456629394491942522255835136", "344616526960621873546826772441842075004323637317599232", "303807562661424727517474915559519483048093689002852352", "93036224748657971320822089789904191568760685985792", "344747958773895008600003184108455528638090108425207808", "339138163484502424185394458380209792089317404743565312", "93033246019223357402884525219478410633959947894784", "345192254725539022022204699521852363395114346414604288", "133285739931592396777954969626919057928568369678647296", "93072668087863849558389049481409954893930365452288", "344720492491902998328386290935871209283958573996441600", "173353043910243461234416775396627923350924047402663936", "93057670108045099791086625685452862417621881978880", "344758030315912261423730691394092516800028669621829632", "303803232406381151140122401250942409577124166885179392", "93036214439567382477952158484616122327398583631872", "344750390338963101487408124905021045652394630684082176", "133263484812997769132368008751101842479076543792414720", "93072700251687206543503340230544858074090777346048", "344826890927812630642045728869490693281952676848861184", "173342741807862017718838904668855349733005014842998784", "93057662356802507072052234700037810657380899225600", "344922809439046714758595717996997254484469394599575552", "133267250579013232963997697900446325092947265773895680", "93072687691293229549543105299187240795130952679424", "93036394340972235714614605687342980476366569340928", "93033199905377508839384379993195983968184999870464", "93032685566740623446909176836915996172248166694912", "93032805441613391991875853722266668515628270223360", "93032851252406090239831237463570328332686633992192", "93032830744971619444736019445560361889043369164800", "185488738447112971693406016780845054570038377358295040", "93057777222780079061455000744706367637749168603136", "309650295848483827684895489504535318745006298229637120", "93036091755358151694305423710440412325020541386752", "339423334595983963724393663353761531294114055758807040", "93033165706318109335229539498671828123261142564864", "345633117431377662679439325973820544474652392218951680", "93032755865000481776755896022061339219679265161216", "344904128399972567941187830651339419839763962340048896", "93032830084072628895909771167969552567238295289856", "344600808196630047761591128505585461005913892879073280", "93032841457808744697300697962793434598173323558912", "175700688088229029168483778245178577268285389966147584", "93057407420637668724412298943868612844646876315648", "303936090333202656672190719107236012834343153829937152", "93036143110573326610206696424718061511760943251456", "339184683637417225144998699577694141681066469369053184", "93033231941406248034742844523025140586387553124352", "345569565721398990963344317820066736049171965478436864", "93032781762004387392355406642137577905785732595712", "344892942487413692635800266489749837972280444742270976", "93032820183551309117909226701192533325067243749376", "173347861666948384635515892742712114604017427872219136", "93057601979377965999280481526264169647157821833216", "303791809188829847124150947634093329367388494116159488", "93036204932700559122229897712564009346445327990784", "339153306361482212052026750647330516021422599094403072", "93033255594230087599268735348189679002842734526464", "345558263757880083759253643779157206259009389563215872", "93032771866773449901496805227286207540845181140992", "344798536113416300969911510598480929260969549180698624", "173298865619891301476149697455402200578221626947010560", "93057664422014108926708544885487362621540571021312", "344629132110754568733757968058440942119166042777321472", "303817359164970379997652841153516958077434783508463616", "93036223829978336627858118731507319930448573890560", "344747979280642432045771140909328819455408258456485888", "339138183329301377223211886227431015140584647359987712", "93033246017729979586588830007331139016151854481408", "344785583343001454570441972717305103514468639024611328", "173369503080084329184142198158299968431136237718339584", "93057665365537035214290630872907658647558988759040", "344755668968353842029030292148945623253582366608719872", "303801398757125503643285785327501320641565098239852544", "93036214611531632466983964597064116439571480182784", "344811859528176903028508279398550647734317256607268864", "173338943257343769322442566248815308384961524169441280", "93057663451566192355764325130288467239390859493376", "93033043545188734426039121809546285970010094436352", "93032647069919357918801874456393362383649695072256", "93032802959517618391043737607120852338714242711552", "93032845160441429730252692845073919717344729366528", "93032829949017195048353141733167945207573754413056", "311167209878431082890768540387880637540523160847253504", "93035955486089938785613985731300716375577840320512", "339938122295564375578673579320022693456194016607469568", "93033127090786988028727793227877910895568795729920", "345659903586212221501004930183053904082018576290021376", "93032753924481992815609437230498391999693157564416", "344981025720069485713942783699531423834951503333818368", "93032824490490208132198264298827677073327452585984", "344611574922712437401014516483463567189802467740090368", "93032840673097132144300026973637903888628261584896", "304451972338264875109609387494715991068102730522296320", "93036094854443813538665023138398326682201003917312", "339287496261094389959860444022927306009328246165864448", "93033224208931060060974898189669530448070828883968", "345654625204042575468865673068381587835640501931868160", "93032775598653942124914005542077191409434586251264", "344903803856506380177748592574104909664055475140820992", "93032819393282848969866599512392459041919819841536", "304027364342721122475255400801719598464480886285926400", "93036182857343015534637134217351050087001197903872", "339254001199625457821330427146202620610233968420192256", "93033248019579974986687302821323249359357944528896", "345568382701085386549019017291860718873366045300621312", "93032771133355064466480376681049644663938641559552", "303938943279763948891657147886399253449677084022538240", "93036212433202661147808778360555667711862610329600", "339145624794680937300193460759149044019501046421258240", "93033245457750770095610209489476667129210605666304", "344758756566641797310566259305354753848299479195713536", "303803796358810791715563719141573245194259186742984704", "93036214386678919373913525357113336688756226260992", "93032539387742663915988136090594459146433652064256", "93032769820415169718083910684839556109395747143680", "93032840837036234067176434578661381550819759882240", "93032824235102969359659010018296569289812815642624", "341738650615103213051690163683183920549235717125963776", "93032992943900621175556822992277944235772277161984", "346191182694507072791446584987927208698055091967492096", "93032715498116786671543202410976418040404240236544", "345042962288841909276175974834395819254269580253593600", "93032819986980003654932301906716772602981707153408", "344690733864828967855417429359806450251532539317452800", "93032834905259192930872123949116262244822286336000", "339767927130842836813189255839606369188046440295825408", "93033188138058699134543416919052652238331724169216", "345694717743500725485189290093339733448571118988296192", "93032772694628666431759797503635735076916214890496", "344982901227680098894278948214870688952231076074356736", "93032813639693869305081573808449593844450897952768", "339282958300066350147219069866842230338894228998848512", "93033245842148959739757249720538744966165039153152", "345637567439101043752465069863425897048740772181966848", "93032766120013996735417649626531906793183568199680", "339200001365033146415850371644237333209698258179325952", "93033241366594466407565028570882327131433442738176", "93032683493791280340783613226866866295642764869632", "93032805092672582282361903776591648279310677049344", "93032820356938195853891473315076474136223861964800", "347034092301215400194344694749269012403964361215836160", "93032654773613466630391095237913165471441905254400", "345532179500478802978121615577843434384441924164517888", "93032784471943965063619723362430165370146335490048", "344743724395891815199827371724290114103100754234441728", "93032831045637077973891275511300105781375699779584", "346236948654402556102691548343067513153572543754403840", "93032733485258812690222967803120475963170674966528", "345042203144024560077772805524415724113393530206945280", "93032809327768546075869702150846497671435297751040", "345733937545939524996551954979073699667619038504157184", "93032759140081486639290482199421783919440779280384", "93032718466062776135996252602330626372549413437440", "93032784817108740113176159299338928806594498002944", "346742139440252367229095338510096248261382645326282752", "93032697064685513281218358850646063785433144229888", "345232942860156081351483348799767995009259763832717312", "93032795468864432346189333725729331339463871168512", "345536837701008026806288212795976831001191233966047232", "93032773419870320058533243415699660797557740666880", "93032700965783305330897045730676538605522365972480", "346440560584709279783018365841819186078541370997342208", "93032708079164209980822426025704575777934466351104", "93908583228909299467592682011290514864202437361664", "93341119305283425659416800386343461566821636767744", "93102622383778096041398820665715608763302437453824", "93080303222275053441232272159168265934192959815680", "93039199261643293707301482210667418619826210340864", "93033653491543115198217220816171840440673893351424", "93032713000309352596767916868974893717574524076032", "93032809710135619018205921587422791018764543459328", "93032852280957842922616195833613988276271453306880", "93658316152640433024479110477594290283733508423680", "93234570744968305530196130177597832817986454421504", "93094981757883100396410593738566260803538000019456", "93060609453586271567035158350359132805624592596992", "93036618202611738851019737821870912313767474757632", "93033187293831830138651301431180898185696015024128", "93032761453465459101095813565995015516155254145024", "93032830996889640283052431384841636510628063477760", "93552970868360983003401203259364736281239630118912", "93227836363894259724515730081238372473033436692480", "93075593523813635910292394651563930617544274083840", "93058064655880707814113867707218381849313585135616", "93036156415006416146521368910658194811033401425920", "93033235484864340790466275283302484812093001302016", "93032782715723561939631017134614869670609207427072", "93545682702085987736379544449406166940574753488896", "93208727081179306250015627944025855883861240578048", "93073094606592270384777688678095885570718675501056", "93057603777445552318069896620139633482814359339008", "93036203804610109545851546105196582721297118658560", "93033256739854985051631865308885129808123225178112", "93526632106345541786099836958296887766945630257152", "93206227321583724126930589140487477340350630068224", "93072634136751883181498501742450207503252541407232", "93057651136396529346285969973968076316375005528064", "93036225109587287578712142267308892539543340711936", "93524117402220080382100921011102523456373607366656", "93205765723010020787853530497078643714763396218880", "93072678945817128995229873321532822150678579249152", "93057672276850273788989909925942998339037522034688", "93523726847967250794989526633847989114656461422592", "93205813582580641581223802621711765665397539340288", "93072700737540437143922941883741724900858573881344", "93523748069545414237859973371700028967578788429824", "93205835374733931661782247269384062460239246524416", "93523770028387737999406520381763308527013123325952", "68516933941282741360434078562129436412938733446234112", "93307573594416082441441777739690653482296058839040", "178229476349199886227116751654452868447370246612844544", "93096182445847986000400747742345274549002030809088", "182800251661191497362757168663859268101212464635445248", "93079927048267346005022833419106810451692644990976", "309001622690745278864446494965328435854971661472235520", "93039119775481968553762557271927682468276454031360", "339373361733199471872778318219159673905413707356176384", "93033643617651847938935985952687553494933338849280", "345566317677244734353036812803623882291188430171799552", "93032712412599836767599961272363444541944777146368", "344891470798736082361633672628754633981311633261068288", "93032809713207829198682548555530138439679142264832", "344599346289569330802733639185041543597595915293032448", "93032852278768508528467038127669488837359271149568", "215582651418938964725768673315795484314410882569338880", "50025566755242239830362698142905828545331328479920128", "93220971133044226542892582118833826700509826777088", "189818172591347881307495031083672226366162741527314432", "142779484948270593266793962953606373564526961050517504", "93093213740082629111559790074957056773986048802816", "310159210439601075729602186394976951040134088082063360", "175375730696192328394757284732418549719671074677850112", "93060469446912751447702694247608726814390042492928", "339508897047146685659431214709110991875382284631670784", "304092866736490723600825428250979985620461709648986112", "93036602614889973444316676054894795375011891773440", "345572084577706959415871196650917333660768446254678016", "339151475513171216753491387286693637989475894928867328", "93033186146470750656052710283605790298535312228352", "344891515245038834435567904276170140998435877662228480", "345556503923987493879451989822612647411916946309906432", "93032761416914389231659474775158827640484224040960", "344599310796085741694753808926263587324851864050073600", "344891684113223067853450016170050011796133556575535104", "93032830989516145592793480567254757905637063000064", "202321660671707617677545802464178144433079652194451456", "45393844224464886355310316654979594875971344898457600", "93223613294403401419416371384221704580797049077760", "312377862791051798790820309225085981436279535658074112", "134866283798775932560447995354473835362564459978555392", "93075304296010215750637010484702938446501645385728", "339715649324795587319269243149937794891241743582232576", "173473501775214950891000287864567894021080832897187840", "93058040203621994767911945157908542674452604780544", "345590395028395615252569553181737921746386978552676352", "303820245347473241860138338211233832655278503941373952", "93036153969370080910101586935437325248980964081664", "344892697345426495144969069494759641560180624480796672", "339137611413763316813991340244365496201999647468683264", "93033235483244777514425795882965412802373682724864", "344599183576488178006834632990186307032223355680849920", "345556545516532465107063458590321012913485204514930688", "93032782705707146914239114830259996549283313614848", "318520320472402292440916440268997388344239541341650944", "44044706540206587249729625334832203747413103753560064", "93207945767018394508107587582820856708139598217216", "340150765651195420104759169265088569089580682023272448", "133397159006274909975106137285046485106265655531798528", "93073040027445421776068632222656955716830989647872", "345645088420803287230452508717902701900558790891143168", "173344633451241305064226553915546864449586877788323840", "93057602909708713616169826345739148523714889383936", "344902106209653416532113149446934597194936817253613568", "303802268667169007624260402633230240228265608909684736", "93036203951750448157866104127267136887391646646272", "344600881663834411260944065853374603964991727833448448", "339138153172952422672463965808373172764737935398404096", "93033256734500258635297996859364011219466829430784", "342163430459193847209623261363302912616840142753103872", "43801429665895097925875383155255572089379450146258944", "93206061115933698782362121434907177124682618896384", "345683484964983913876060036327571580697184762163363840", "133259753619113344295805393106738480123251629750222848", "93072632427187107264296720262048347203909418221568", "344989099242128065785949016284850016173129384352284672", "173346991658769655876085614996784660813232681091334144", "93057650548952323893909171589832406220760766480384", "344612488738395301874824530646927321098705406707892224", "303804424207364835150972076356471132527536132704960512", "93036225042983044721373843777262113251263328026624", "345858931934483645753690412473127347698171897674989568", "43756284445128860754828425437413843505595662991360000", "93205789829648470363635605603796293335556500226048", "345039069430692187883322670342373182027627750152470528", "133262895482310730211689244737872814623077045521874944", "93072679229068200753435674185643149686475036033024", "344688652345284498422211740187335377900394668395331584", "173344991539888850789927726132995834091012314170916864", "93057672428565185626925665440176002719857955045376", "345640528946324081268218112034961433304861734109970432", "43763470665221896557345666569128095503303461566414848", "93205805701250854842542571121653600034608042213376", "344753436740718877669481625487737521258664398889680896", "133263940008142674347113325411320020531114386143576064", "93072700029653743264032058257475964205350797705216", "345210625606811734097612864653802147576310212681793536", "43761281749402342544889153625008898948019794265243648", "93205837001520479306022480071431055791591356628992", "93087757664763542952836705179468551930576254271488", "93078174791337966757191439517445907177563406467072", "93039015221837156754640381521985381710071980883968", "93033633436344009394432664228694298979461006098432", "93032711994631135312399842455738299047043540189184", "93032809709973807343733046410919963888391420903424", "93032852281355484805898669376232278728098254422016", "189978986302456949792592317814705368172159194544209920", "142870452802868542767922904775353993537619772087205888", "93093175093100506976148975830009907477871893413888", "311740578057673101054226756099601318072544486716604416", "175880207597365514150483384567202913740576091300429824", "93060327807329697662092629671816472773423364308992", "339758535644520920422764896168361117141234110720638976", "304293124134846152398040839703860007413022261881339904", "93036583882301325406451543339387908159270253756416", "345588827695517421323561359780529126907869493125447680", "339167602233642981844673292053769579299562516184563712", "93033184933043427201839655439085580574725926551552", "344890145107164736314431095516963974965934074611367936", "345555128497478026603864373415826011699098198210510848", "93032761516609256744413522766322925911183187771392", "344599250644216189503482888510423536493762877929291776", "344891623859239201019975435068876265144667543183556608", "93032830993900370960168017192598936584397369901056", "315047686201092455354963790016796803531601747199918080", "135361533989387726615383934525136271159226661863424000", "93075069281960579282569686597482113673014278094848", "340218399691771676701246165186095089872348098152366080", "173604502342056678236690400387730888290721015437197312", "93058002534397992806936588079228438571392784400384", "345604926749361458897313995711949119630799393437777920", "303831476515787148260960750049397939803542799752626176", "93036152916247429353110736362860511654566531432448", "344890335030878315905947512817995883273174221347356672", "339135327279173487194937651206761460723230138509033472", "93033235655134120792263130097327070861358582988800", "344598888898043481365293090663352134616524900855185408", "345556249198468744646511847107702522582650919290142720", "93032782727185069604872548527483937353599899664384", "340620135385184575927687716971462461627014035667943424", "133469286564700601010202366435625450529099806389829632", "93073004934409018776702518124763929006538435330048", "345697183270450002296250993120274649511329731417473024", "173357734986290448874568028102993214074761379059859456", "93057599134227940769942672908610625185210458701824", "344897947669101877101869960522445652454185301786492928", "303799042165477107732981205309797673347557440113082368", "93036204254343150435491892370897050645026050146304", "344601412889818494620859304794569694392991529629122560", "339138667690075050202742973413387686084013828989779968", "93033256695781420211631051903408357690336509689856", "345674549556449344973041976941156741024545726370152448", "133258425729234480439566397034815406665295872082837504", "93072633074944494334756208192653637832723761463296", "344962429174731468314644204299746899030520379098529792", "173340257820362672274848180475854813387127031351738368", "93057652489619763139221481177081464047897138954240", "344610469731812760839124384698472928897298162685837312", "303802855058308772305299480322833370344574456139087872", "93036225190140549959228740500146087891901314236416", "345103624846088158853619686592107141952571811525820416", "133272524117967982055662598981203049916762959898476544", "93072674532730751491637129972151284313043108888576", "344699022820039840707061494590540608603340860339257344", "173347614313271401140944977673299297747482631110393856", "93057671672714575049452451788251820660846445461504", "344722269137053601635740822810718943836103639971135488", "133259282693396014319716645130776776289483821452099584", "93072702301453794779964856422959561340552883470336", "93075354242840460620182007125464485148697733103616", "93038816999035871990223244784923238256630535553024", "93033617920925941147142045841524645707557720031232", "93032710667633729296040206127146556840247713333248", "93032809623961593693735667755484179838244124360704", "93032852290628010402728268096323781359878853885952", "176928041402203468184974830099301223927136025103564800", "93060036194544362881011252572528986865040701259776", "304661941727133389594155902460962915456656739737272320", "93036549446623654218894457702739007597548954189824", "339183108573961918154372634052801724451752394398629888", "93033183766404384160203565191265911850274486484992", "345555319154282453801061374215737438038520295891927040", "93032761502789856066995303762840005605766897598464", "344891261498963584182113155113325330636169661707714560", "93032831020266611931601060234556878654787893067776", "341193860461339585126046963782922792035708273548066816", "173858135953676119931211806560067443951289629319102464", "93057929763469581465819702179239089709643768791040", "345591719521510904054984390328512134998617105394302976", "303821269016579942160043026675052935781902226141741056", "93036153873379590496858242836122547166856823701504", "344886102920769900677303068935959737527765605906644992", "339131235227935726964626700110818159644267821750288384", "93033235963081485748750607315103795953412215930880", "344599051138797566309601527809419295896572469281030144", "345556412341945691897816712749725464893481796717510656", "93032782715359991198449913003086531497540953571328", "345795519006392812019451547234219661397634350263042048", "173382460456306968380703264278546239805883508833910784", "93057592010623035206015381085890295374665255747584", "344886013529689606250680473886735614154875766839443456", "303789782730677592463143023959838813925405782326640640", "93036205122761287942343419735306103529881225658368", "344598248198031037102686969529027919595971707540602880", "339135602538221604829806145048083741308644597128232960", "93033256926444321358976889476532887325082550009856", "344926575211979143954839678399644883811973366152167424", "173331204353797669901557499902896138505349218598649856", "93057655099033273967583306137930077567956432191488", "344612074075558420499827523160282860948616941597097984", "303804101936280638744146908924778054630731012596826112", "93036225073206058824627391483566304879979043749888", "344763205065680769343746208122155862547714522642120704", "173363844755220486092171204913263169779953596817735680", "93057666995812366168471844590949769796925968613376", "93038282618483345935469258339630850431086353186816", "93033585329899307222371286141428285743387966963712", "93032706704724365044873206383631416941915832057856", "93032808939373050114309773884719645658552847040512", "93032852166861806954420473039685515526825431793664", "304984054275737318124414697055353709166091868640903168", "93036519439846389210245078541494214997129018998784", "339271967999645988438755296295206765279060947902660608", "93033177083010701737963238843086949620864126025728", "345562961177034533434753660403491104013285524349386752", "93032760948884736586419156416814988573669016469504", "344893789775498789161863513305698809717915472476766208", "93032830836304036203067398130912715981041969397760", "303978769473732603584220864085862053364276200661319680", "93036139112106315764623485460828308905536765558784", "339131148795175742684463051798657038372761263761522688", "93033235969586064294904331781994658995386292633600", "345555604933545059365505238133310381589009915346681856", "93032782773883234825367477472154131388654547894272", "344926633707941588946175293815638929003119717751193600", "303821298716151704205018528300713294885391097193824256", "93036202167176151824106209059440663113270067986432", "344603025785648341643014249158904351404587082462527488", "339140229854698866090538984950873152903223181513326592", "93033256578224925906695726257130251753766827065344", "344625913513448632395023420573025639360988868901863424", "303814857735166961563084790419019317282604229918195712", "93036224064547477696089216631626734498628522475520", "93033435656291862472189635106985242452944488497152", "93032703923382219550553709137700818388471599071232", "93032802611533056936459670194737467071710783078400", "93032851320905281022851306351129533310415237283840", "339250167792191982843799059997959003337615210748837888", "93033178722347885336492727859037937417769759801344", "345627691605204730915949702741466711088909011587694592", "93032756258110191429711905224621291238598717210624", "344902861992760607586661580921124598993599993642745856", "93032830176213146930119943818986241876235198136320", "339170368046957759330640693658371912886744162825666560", "93033233018445055713977130593161835189219817947136", "345569507740949338165438020700038866173514491948433408", "93032781766206645187183319197849251573866797465600", "339162397658552142111654994487857309902915173850546176", "93033254910163258635532530030157689989485649985536", "93032691222336735116363112674162170007782978224128", "93032798978163832529296904299574993184217504940032", "93032845771299396982404931023822642544516620353536", "345769432507228694899185754715138540789382856942026752", "93032745992806736743683637185927548886850304212992", "344991565433671285097468252952998089735134774942498816", "93032823724016022553689773700209974589462276997120", "345721479855459893004496478442722646036145639732019200", "93032770756541987310983792000997935786944687505408", "93032755328044420939482724818851190776744902656000", "93032841052761912043729320586788346718959433678848", "345014851226595132314058935530942625631376728037261312", "93032822030781315943688431947413800760519228915712", "93032807804013736845930491755717214869279941328896", "93364659698183294818562288120557603262333932535808", "93109605317892183909810013245768212870644958756864", "93082006343623036264739094390850102589452336496640", "93039583830308430207867463996181025072863070126080", "93033661785983156871762738337282341208433098752000", "93032713216360079664108437122454129306515967836160", "93032809712662868071626116271780384734835118178304", "93242353949503522044587577988605719528034363506688", "93096978377579351739321560879987244620611313467392", "93061033786229577846076084771007269800507141521408", "93036631041554370800111079007451943198173117284352", "93033187228789630718685235197687408971692497698816", "93032761431164265758181737989583305954025543827456", "93230121934523764541855837865318924654461172318208", "93076074567180870395992920233018179382144925696000", "93058080108194313778471135681601930818229765144576", "93036155479037125295253061706328032683735520378880", "93033235465407620070227470919904308666766454685696", "93209206139511998402446472739005165640097619509248", "93073104824480659068110956057543995840160124108800", "93057602218462335991173452496052607167525921226752", "93036203828224702066165246114228172005911289659392", "93206240122907569864673550547973085652206170931200", "93072631612933273985487840458796063237875924205568", "93057650999928718912913051289989532333998543470592", "93205762406061712336802497752777430118239729352704", "93072679001053313158510409088505124082070576955392", "93205813243641809725827803693996324717336069144576", "93108218889924282025951615306035779387340468781056", "93081791863767307704556661489271910935921673895936", "93039553249180889472140687555583769115539974127616", "93033659089703836324003511415736611544101461950464", "93032713223599872679836501723128841995108673912832", "93032809702070775599178109078958113836979242139648", "93096540139865864796662458331390349128095389188096", "93060973268657350543339992266665421078490670694400", "93036627103161882535568718718138979032664002002944", "93033187361632488011302823178810614290620425961472", "93032761435377567223626790861582466780695587979264", "93075976626618184706835314184250620049111920934912", "93058073539782431244751922972775977713061966381056", "93036155957759472837874291844059730990433474445312", "93033235403756969084583204113635848162723707748352", "93073107633797143255025874672911468000324844781568", "93057604170765279619135344863062484174233957040128", "93036203896757310421060821143275423198146625273856", "93072626198275051018668854221112730325630463246336", "93057650369513208116785146080400383196667135918080", "93072680991370107940115782020546340343037873356800", "182195200683686014178586212704040281205156693950857216", "93080084443309306389455388713076230929815798022144", "305031410434242862725658848712193938438068097265958912", "93039484396156972503319833068196006486890902454272", "339222045747155111255545448837610014359037905903550464", "93033654994006078810209055863260965097563970600960", "345557277830474529420170135091377311993078617546424320", "93032713067810548885715001578069879931950428323840", "344891502201700566348931945590546420330452586218913792", "93032809710922872502172157290524276242873606733824", "305672012677868478218825541683161178173655378399592448", "173932007763283855292737376053972418629531971268640768", "93060879336836521481011579683049662248938664624128", "339301106724648762455008188228317948194737380707532800", "303926156145375966997801133152298668493467835193884672", "93036618228259561094576767056413052912645810683904", "345549608839847293411074477162986687530965528133763072", "339129827173223645894905081099760628114852620403736576", "93033187775544316490774244704614700613340042887168", "344892530034351446232830068180306129506078565806899200", "345557522630328734337563344789447338170892554933895168", "93032761343076136735573520930871196042711328096256", "339498267511857003521940905603727495855094027157241856", "173416800293932247560475636751196647589833103196028928", "93058056525794775461876143442843246896862248042496", "345559337416329179787719865882377670483008391596736512", "303796241388753119688047382336774932843926972700557312", "93036156220431127073225787006517614368389750325248", "344892722992600834103424230404826176976642518017900544", "339137636212150686441583211005408331524457093494996992", "93033235481378622385864116576702635299140838359040", "345644778583144586255527574448835466267055270274269184", "173344555523081986937220606412124870028767587880402944", "93057602932167047503354212902522533256483921985536", "344914831501089301487082954495575051023106190665056256", "303812141826834720967878517965552866954759469369655296", "93036203025850667786109415399341020387414202384384", "344970389761225103191894085929908576786622461239099392", "173342267817139030811586143482627763883619464280801280", "93057651910330297136377558695316052136347727560704", "93039424922789682223313218644360925229981232005120", "93033649048717039873717538629198765987678235131904", "93032713623688095765978385623131925143668773617664", "93032809636135478190279995565143964981982289461248", "339444073549104024759073263947736592313477489684905984", "304040860999037020542406544207719487661168780032081920", "93036607483677040817037574265308242861727716212736", "345561337089514257788069157484685539711190165297823744", "339141123678107153863404107547777785588159435893637120", "93033186925437591767083725428385883106355359776768", "344889640277948428396624623412682350479544722307153920", "345554621719661903299713667689644868340543831003889664", "93032761553342169885649229647529425636803953557504", "345533494167925008878968226815740676968771225934364672", "303776267135361764237504139621777626582259501279215616", "93036158093862741517282304899630452414233851199488", "344900070940513223366905111748494398379482466358394880", "339144740978989385274105466360065180001930810316816384", "93033234946734247732974857848967439509301682503680", "344911662449276807340869082535426039437922682382843904", "303809683065761414285048149523679059001573873561894912", "93036203256426373921578312673336161287308100763648", "93033634234532617419811859159436123371881990455296", "93032712918528153375182218549572065623774995677184", "93032809622095455653104079525753734510570488463360", "339114305697492499773785027538329982793626460941713408", "93033188943689225431123094534578369517688889278464", "345565092644318423247647115275696441804908282358267904", "93032760794397203839620870762100520622402962456576", "344905326087451640177092246808545186816995505203052544", "339149822203214024697336118955832672892038853932613632", "93033234564378236472035506771361969785720558059520", "93032706727170683734020437709114007442759285211136", "93032808013540843095025236747792206783720298905600", "345576728897443039843563604023987593922679244322766848", "93032759951041825271825696302238330365811900809216", "93032803972184106205126438597678063051484027682816", "93111936303086282462271380652970328410365020340224", "93082487008227478143435028480807129282193506959360", "93039601151407031107391983468508515100558316535808", "93033661270916876630426312244321250345857497169920", "93032713159841230552795629552004576069748353138688", "93097551862516406224305431587536156056355034103808", "93061054687833528647134954373043609205180735684608", "93036629345629397733812959112943656130539172134912", "93033187148198405103076374816464257982790446874624", "93076066010048317608663846850938595315171628941312", "93058074891562065315020296274054231156271085518848", "93036155564785565001551578970625992506046727323648", "93073105165971661866033179037740433145626353467392", "93057603454872409595643403258066722200230706544640", "93072628770340681949565513715863337823732225802240", "93082364813727699785711758366294907142697622962176", "93039597430003391025208087132996734148782168473600", "93033661826267836725553452145162356266353102422016", "93032713130543206783288645463719044675209722331136", "93061037154442969168320755232791279180760706187264", "93036631013131018298293152629519387187230191648768", "93033187340918153380380927632070013965375010504704", "93058081185808529067584159658382703003360903036928", "93036155483239687883991293137517002219135285854208", "93057597373765715532760884515660268997005296009216", "93039576852063157848064801763983715211032156700672", "93033661082118309970219861877407468817652352286720", "93032713260332747690142153739194944699897021988864", "93036632280829973413610428000646916726076156674048", "93033186653233350412469188943672225689842407702528", "93036154959843732390008085881127437706205717331968", "339161056042442750087922377380020826100858765847822336", "93033659582251828625816311949252935285154865217536", "345579157313387130211930770045976587742265855109496832", "93032711482038226205425000399118179145510232784896", "345509722487190109690479340142042865259441569849671680", "339091409025524767770082180286435376408623117091471360", "93033190667086047164998925265169806520077948813312", "93032716515200352509062460460215370655624620670976", "93082525643560721776715660052774260700974256488448", "93039597796664767100073284437894566924570475888640", "93033661303388002810552449664172570073637597478912", "93061040887589156919798464955437625919306524000256", "93036629923692801700119495050299072864819651543040", "93058078955244414859111630483962052103031635312640", "93039597427218235556786885854715765541120912654336", "93033661149380682660794788486781638243519905660928", "93036628661512953970127915484198112987007112183808", "93033660427551782179958700524775876637482895278080", "93039599068642264850298283582870402128568632999936", "11279676195891974329094450778396950510656922058752", "4309828242194664091395123838743202942785408729088", "33921854519239585449844108448168443423846144409600", "69389282481458571126107982801613272908666803060736", "3811260002645474735278092043191571697453913604096", "107627098713199117598773049548391071338457309642752", "52099085241620613061626986779076352173974671589376", "3662962002093728795044061196085542880632041897984", "351596883535675584714954376794315761955412012695552", "182442837214208137383674451833583128048261715197952", "3258641668653765982769828764799697741244329361408", "1077702095271048462288979674583869495796085431468032", "433166160948315380143658436399363121635910777569280", "3173215329263302551687606813192868971514284736512", "3621654974581831449235402918800843144722434974810112", "1305891676670958887175175804680239516771665039065088", "3136023143182673391025996813326245180553287434240", "18677829813127316493439008763431891408418244455825408", "4607188826237039784093000823823732654546508274728960", "3123094993814800339197892682074340606988051808256", "2697374997135465058210020815228926303629555578752204800", "10300137996547449606144575455753197349360568843108352", "3120238785296815673283098455595857619958357819392", "22255188089628534876755337577721057833599335233413447680", "12138470785186177922015897587537813848787030296756224", "3119949339283633577998987629827603339369898835968", "44223411361252617486319074509967064440024137577508372480", "11462202006080950782797522592950112736940195248603136", "3120043751281231022388267779331046907623128432640", "44565033272538192504099013414981980257504462327129309184", "11626675967150172857562240298529649788196430293237760", "3120019721376933629778244866350659158794018226176", "37595656591913201931311210166231620020486428164096", "57829707065949887268051417828031527360257557790720", "16114422732768418810998183462345977481207144775680", "4656888435256503682115275587267690916709897601024", "97357910507507850697230573308165724040910463827968", "54902351023145289613542448966781678938199878008832", "29744563695616934735088113068896688380906037051392", "3867309349582244293237501055769049647215890399232", "291104780888322421682040643629021293563106912370688", "204492874184254545410263983916133672419862522101760", "39919608179176730109335744635835954211325313286144", "3480595544027211860504831587414559742259049267200", "980789109315464536225214476323857704596571233976320", "451081161453746239991305083189684352615612573286400", "136878524121831546023618918917869888256322035515392", "3224344012639402424125834416677564569374171332608", "3394709526660991299570435432883704692163212960858112", "1338148625800319195504621782707660294588860624535552", "339915558570558197649286178825697652583788120637440", "3157571824041837908295516928272782230583630626816", "17635054167079335818210142967752253837212431367012352", "4675381980436260245999032136886029016221134838824960", "1015051264071062729780223013052711013652793114230784", "3130605037184749497916334185131822063152978198528", "1024892530139093246561458853777179296351701731844816896", "10364724642271970030245115767520313873738594282110976", "3708981495966130501338295689832837210858644932919296", "3121919420414349332489012150032191928357141610496", "28700866327226837416309844259423261576157398296361435136", "12136984106525638524854154482157619023488774681133056", "10264625477502065090217700904022412288677938877956096", "3120095739632877428864362253671260128051114016768", "44248367662938606997777391350467091973016205302500950016", "11462200330494712322637476615170430930062337149763584", "12135180983398515657303385271091607255168533414281216", "3119996653332324650144145238712313122049304297472", "42328704056297549559469118783882098068537021057718026240", "11626836226602536201268693697303679260045341093789696", "11462334989064173072175380663144982037548290235432960", "3120031725586014295077594809793233064462643101696", "85385552417010934002666325286839748704292084645888", "59616242770697757918912431475303565012674795274240", "12996558872031403624384860256570077697881713672192", "4645677521804825848940769305326079570660489691136", "252688929024060590135134444690155453568952639160320", "228942960004265838861861259050669031817077621522432", "25041611108914316617579684316799101811833025069056", "3670748980697673747515247639790994178976224641024", "868552726889754887096116479850837131449128324169728", "479583518549133908376086529091704825018308999774208", "36584212965727529350535364765818632913671887519744", "3446942758084872681708021326043968422857765027840", "3157071021023858441039701131974990316731913270722560", "1379067115620931903335573233051069849174330589577216", "124865989744360126397791997417764477118994955894784", "3208909244282102751615831522794222437619694829568", "16647746881499018437236952299908197981053817431523328", "4750067596612253256836166200985831231486302598725632", "314820330186777939967887871796435826696258492301312", "3152229065178895606311731544984688637710757265408", "600314198260016506174207465728273201530065442532491264", "10439392532452242579694087744598725040173864185757696", "961343083199000983690668775134312001406151612694528", "3129448050217538245106648362741930344843933908992", "57653867359295146194760624017627573028339589241446072320", "12134407195148370151971454847149647745517294358364160", "3695844372875781996419185812018771125122946352283648", "3121782286984780886662476481280012973897167142912", "34361546271862953017304917517243471845900362430776606720", "11463054718407498502818218577316054795720593472749568", "10264020747486881453209402714423580260437601122516992", "3120142896576688711643724597597720992778442244096", "43468095930617099623717364058255501466149065978319732736", "11626752514642200207702741044281541891642431295717376", "12135240724421660901445782625323751598305823768444928", "3119984633904009059262591374146480262506119954432", "225953073640354920811313248283841013977256449540096", "256434095426250280044897064617599089373912678531072", "11872349049625922955408666058936289067758142881792", "4383500719995695893125795822102874340901884264448", "763972992641745408410683788115358760798016449282048", "518796965219104292180381292617411666972406808838144", "23484089673606154391420084901478813966343679770624", "3638158490950946664421961797544971585757529505792", "2889619908981699185595057333570100096965630203265024", "1437172117682915015137556754399986458537412888887296", "35537273287105501590811905330030338730252769951744", "3430514208309126117548684290063269592612818911232", "15677067619941202298880617397378350012190184888598528", "4835494795349942203385896443254713196262095627223040", "121042695032196774136034695076503306407635996114944", "3203580875462040059313048901678754100975677472768", "373182954917844494943081859085159377324250858304569344", "10551065488008795883261314756599917033774833521917952", "309233386341707759097323504557988563108672460292096", "3151079367352719048396565050265316527635192348672", "9109745801642153300472276751976833827434878742135046144", "12148031878911451970451681628621087722841751297196032", "959907186070533634715817607354732774286574942683136", "3129316107193264172038168117058631010402795782144", "12172394588948604123398227461016788262129636367237382144", "11470029922093088123706242296519441047441961092382720", "3696729817566976649203008125167318297301038823112704", "3121828807374928379328132215171715139217026711552", "36478713829896636985885648354921301292874460535269097472", "11627348406928168113603778580257262347881448688582656", "10263842808740081682128952121989930975160474701660160", "3120130896414197261473933536027467164664589189120", "668996608881946355712325470175041607563045263900672", "574149304187617617067240646855091049320872293695488", "11473119740920641927811323639531701357474618540032", "4342424473697231586720748000703133086793995386880", "2647353362950969862565815734333247342588931573022720", "1505703427909367224305687022522510893959560623554560", "22981515106859305391913306682773369547785978773504", "3621512458957143141462785188704185700519820394496", "14040225247282131275316328453727545137884261162942464", "5015860654673494740694439827378718994909088071024640", "35193532857123661896301109744553315271971602169856", "3424681784118974683697707142530111293468557967360", "225202217569407568590881474278046427832784147753992192", "10750797522708272996505392363105096315668972825477120", "120179384131337222006030984759977489696604366569472", "3202413505608707153353410276066932361313839480832", "1885967615105335291203477553275125364745017001242525696", "12210399576492908791499429622680282874686597752684544", "309027984058407194592188025834027808261747784024064", "3150951485564961733094070783220808213673317236736", "3291400081284217426849141364459960132900112316676177920", "11499267381160771719066820768013116311732330770202624", "960086020847780281840522455293055301222794046472192", "3129361586743752816249112302308708816379564785664", "13582879317208834917166767719749431041022135535537225728", "11633598980813546904062069868750098996967581820125184", "3696613238050723330128159526862071517622174492917760", "3121816860920792116090987986241290616976393109504", "2368731165023334185540815665620720927442023261143040", "1613657445954595396309436906796883650726128085106688", "11333645957597422816908456542591929748190232838144", "4321369949699486169399440456087221564044107317248", "12771441565856656938966479225067112974618357114339328", "5200429442380040231938326895793115441625663044321280", "22824448796803023929663503726767585914128642867200", "3615334542016172103738711814043367356877722615808", "97307164233531479257986079463861970675056724716552192", "11470511143716166117335905526292092376889157820088320", "35118206164844149396256997117492088962596181377024", "3423366504418248130938796937011433942316216221696", "597539480518735585289130076694214577597447224290181120", "12383271568685391434959137093181448990537240501288960", "120139434498565591134634706979759254619921783455744", "3202287755615874735207332172045682490420355923968", "1085992097251670639401356522555174246658232702199660544", "11581437562329612509985297931284132153253292765347840", "309065288783263347720234286170596023488731729100800", "3150995644804957858842768643250702490751354273792", "3583240937790306043421519411539418911925873958159646720", "11661471992978737371604770798124600367207115965595648", "960063212208363829210735224692230002431794840862720", "3129349741349973987407475286236860285512702754816", "10499784244642133821624763268254311501905904271360000", "5702832593357862834433566767145441606570504519417856", "11291806723581015501916734380996952753468415672320", "4313087792124152128096902780959508963044964171776", "68294741396466335452595231206647822436969934988771328", "12075195684632752832510316301738007129506984079917056", "22791334302056208109540298313032645899489359429632", "3613904167801842201036740462813483057820932767744", "146535683362940483804955611145335386404626621058252800", "13226925851138844062179427644995286069122877150461952", "35113948803063736702606498491915439080497456611328", "3423230837188297690128300446578835913056729432064", "428652315074844899128673915026398881875219257269157888", "11773987831837717710102292905680627001584934805569536", "120148952164097992433641125618477001315045559238656", "3202330609197706742032269134691947033382331875328", "1158252077597815281300570110617946495121695250239717376", "11741475068497955716492842910033145882498114936373248", "309059801456285365699490449576140914616109025460224", "3150983959753208100660699357580784337700148740096", "36819847992024971409560665547258783393466888851816448", "14225248049486221533112202950569960767909365953855488", "11283132757798769752062536307403346065882775289856", "4311134388047226122115083080681033455339487363072", "93252582831630255008652804399967121288270132052754432", "13946209746358418726752190578203054418279380809678848", "22789298855976923206472121776676445283675625488384", "3613759069440424616210197669342720528499836190720", "127761599458397764963527236166184425621588227387293696", "12588306046161684625968918527211188984709386237640704", "35115185290353072296835008632028392004535587962880", "3423275783519172740541815421300922247323272085504", "451066060404870779055980339690969415772726970067976192", "11931099172787498979881445163469355301056372465991680", "120147278751496068919558943860577567841896863105024", "3202319139967371328119343620648465158043049394176", "44333103702352029710796467960724793510983472940843008", "16702542122246118264883390365842703306480715957272576", "11282546815454226266510333332968633931706358824960", "4310940612603110775066589014879891671765483520000", "83080860826661094535203358496868418280990258382241792", "13292672414052446226219803037476979253054319892627456", "22789980735340262131996432636055575005002733715456", "3613805108434763431985003796888059388066919350272", "131304478418518275018592696133411913063276860699312128", "12752555081828329113356944815248576077700569652789248", "35114924877063142988462654299620473789200847601664", "3423263793480549355795091581081565699489834991616", "41585988224769911804541406212462941810974794646028288", "15817948602579221703144278993057860342540751553429504", "11282736496241056049014069948668797973877317697536", "4311002837096083133882314550881465838752596230144", "85474289113972142706660003128462378888134618385481728", "13453134385356797741986832067668625891743460071833600", "22789805682760826076265699145981694693757478240256", "3613793390140827927259881699741205458058811015168", "42234765767557096048443085473026970902691534000357376", "16037368811311647516402483544654646747349428702543872", "11282689473734757735915402667844995207356154380288", "4310986762193675703940953891657589654125595852800", "71047861246127382940027182433663498215862761947136", "33539097072526138569538793263578996245585098440704", "4048977752392630345837652802320211261703868907520", "219444674649393142315435492914814017279119515975680", "41791033245800709290218932080947398372905543794688", "3727605636737020340550526272384424075278852030464", "850831071685640349620774751546772828799223421992960", "139859871678277527326228950448446322772045874593792", "3276459604240559565787863785814353183879003635712", "3089764450489229522708313154224901489327864111169536", "343308285946761545697463951339128480180485748686848", "3179311399290562766829142309213797611186440634368", "16250382802734037574576020628173205922129540439605248", "1020054114343106472413369543538791656133305217056768", "3138134880034339968471947110579607947936366854144", "606641869525411176054103728252251283469328096073613312", "3718258766122609141655024665175310542305829727502336", "3123601206175872683030348218028243223754515152896", "28802352548955536663262026764475440996302899843409379328", "10264612542402228158881584229753142799669587639009280", "3120242056670469481467155118272197092516955160576", "53995897476176656037333830545578970200961363398130401280", "12134580214323909616961982136693547733024490605510656", "3119949596394076018881528324289107047332395876352", "42232511043656105908675678450003134252458085923835346944", "11462342058880176200817179967178218360661628227158016", "3120043740904232915946207136534771552706717810688", "191800768129414963775346010054764712196956894527488", "42970477212358850720195126366977149234204651814912", "25855009420916866261671203871254618649621021327360", "3944460799122996829057833862566110749573595004928", "713911345637356418331785992712853253400631103717376", "144412652751398076763756571831759440532137270312960", "36921075966881501948453051297706905610314749837312", "3505417811367718722777404997850052798408592195584", "2792332180388898832195240990817845294047239881097216", "347420113339612499076075875205064196506696449785856", "125514427649453118932259146120953130426354070716416", "3231235547183714061533205543661687577051131805696", "14959662737712292030458328127629356812768412417654784", "1025608698749088269460495524727140689781085414883328", "315493570490238150531949629747696477173670901448704", "3159843981038514645735510336637387420447704875008", "419531088234277074101142365437114512663348662117597184", "3728451022401252021378717032903013749758825037037568", "962006935857409480744325861279591784885791016091648", "3131137517056417492878440021646930207310914519040", "42188975568853697183430430264321403713353230392747884544", "10263451948977996403226306117727965877177373201268736", "3695931220314905216128855658090108129707541831614464", "3121928699086018467219056963035506556136140570624", "50862915200550504484954909647217010499320420163710353408", "12134748191954640884630219920481050854043507039928320", "10263026169174824662447755096571639153665663221891072", "3120095887424397420404511327386779641811287670784", "45108206663086677961550133125676938449121897270837510144", "11462143732874721952667470405528904739362365029482496", "12135117544655480021208744932254246590056505087623168", "3119996657525785387249917924416715129339192016896", "585200902859201626895826786402105368831184643031040", "151136844821635076299969729715344505708243801079808", "23706708409019106279773466528674824868255150112768", "3701299954336392911637630914831045462733707280384", "2461301902193959666829719762850528582434482737381376", "353332658749979376821495375742095916416926851530752", "35613491608794108840423481661842786495625728884736", "3455817816578191998120166477714440047439923642368", "13687304193304183677342102957074402009791451654782976", "1032186940721965350579300905416180816055793906352128", "121178709027924511265108102106629369139679868223488", "3211420496457717162138790196847135368746278846464", "295969788661124032665755223044255725383769568606945280", "3742335902859205876539103755267228299568058199965696", "309300249798770788614090380275431635929045523234816", "3152792463455728220301954881169601238923701387264", "8344825898939131699891513476598783573857562928869277696", "10273588330753274181540726853171619678735237224857600", "959916457679415481810245428639276867308434864734208", "3129463190561407399232849386546863331197365256192", "15034714245609674635999363103757212734304908853098053632", "12141651179593003235325379154455653909682799685664768", "3696516091622886207470148711487730073046683725332480", "3121781807818388193357546877464274763977678913536", "38239094521014580682020252438924436175370687479162077184", "11462666958456647123956699291323756044853878080929792", "10263709863180031000304693477262392448690512474406912", "3120142925306044282461614231738021728046836350976", "2160525013097789258685672971115157228249866869669888", "360538009305908280065863596772823367529930755670016", "23026556550608015333621910939627263104856581210112", "3649392168741623195882406103085989073327449178112", "11861992840527758783034078213233115918444448209436672", "1044305395878042775208620389195221816514232895668224", "35209739690293192287138763692114509751870050795520", "3433597520834570974895509217085595355395789946880", "201204109396717176302127174752122514637359460560928768", "3764756465395074526726047810168191759375577590530048", "120187034019556638913747344155018032072672042549248", "3204184627718127093767654590660014296750910078976", "1811130676924092888295342951011857644162819226796556288", "10319420379258810178974993890577183426676909336952832", "309030076390185451842718354793028251249794002976768", "3151100492177082580671632649238401022756120428544", "3565295628653646691149611186476773828672901411267149824", "12173276571797779784007264116158969874939848333197312", "960064506939610614676811306844958933830821407096832", "3129314435504903397606834212293908687700164083712", "13829463541208525917759743237718506275310135633069998080", "11468735012961613691332123436730373406085299262455808", "3696595300050152926855216930529667194476511948177408", "3121828903310000245942997055577920821128035565568", "10366067353296349156099192333663506600238981471797248", "1057743755839850479905392238289747234466203418230784", "22833917912815295580487009468569986927748649582592", "3625205138148911589653505430592257861071883206656", "98239251094983732616316577256465082976316487089782784", "3840064717550192866718819535971757428162976586661888", "35118085913569677449838602997915969685402475823104", "3425397893228967442951646801466452030108473491456", "576034698732592983603582779021308271143036989277732864", "10447049933064288336330957576569041201732888781914112", "120140336265312572856213607265460300089296213245952", "3202441241176813318350608022248406333402516553728", "1128821628561125985938818812966281305687464913525538816", "12263655742599453862224522238014902699451699041402880", "309061951545805395764655589580601236111367289700352", "3150947954521867499229982434518449121895504674816", "3596654158311552552453016747749742987546896015697117184", "11495858642507761679548990299018059245860229734203392", "960062252901399562908508112220527469267221724790784", "3129361839262512553678656215503625968139743789056", "70748623828715799799180415550743765413556270567260160", "3899289799059668014023697213048245108180488191737856", "22791070497090702693869715589319893006601244639232", "3616173416388839024416701304034958549308783198208", "141248865841455062802998178573443145094110162750275584", "11064749093431318198415419575123162851588214108454912", "35114263744059109257318174240166061050077672112128", "3423403972256113205001813079325833061444536500224", "438669427394084760786851449712946364529572885896888320", "12476915730533616644369984540383471033176961713176576", "120148183144872070959344610994019977842475799674880", "3202281540375431557406664688996426814323494486016", "1158740212960391428424676529609084624357915922142330880", "11573688605017294663732863584839496495507493672189952", "309059766715782722483905073454611401884354178187264", "3150996218795438526126980906980053748781139623936", "90652323617392739251429566232094176800902167144693760", "11570638790394934787860777929035458766053161566208000", "22789458606322360833765541372234211714987123015680", "3613951332554682499278934811046186320919300931584", "129496324735080853295875142652138165413282290115543040", "13385912000699396017779462503153399389295489000144896", "35115056001449200634408112701035610728212513947648", "3423220314579051408095429313156945677048573067264", "450489368005710082924833780553420495213971182651965440", "11758332091413992362465886611022730114223448755535872", "120147319719759628875708762225021969006705732747264", "3202331768874049937639770050290548252933082841088", "83859987060122390398593976234878651726115897931202560", "14183794515058609741454893894506708405297913211650048", "22789922653701961251472688274059652519868397256704", "3613743384369896009148470054310807227276573278208", "131038623095988659721541801810381340559180916833910784", "12557364237423071544794646463096338382353413577900032", "35114943929486467139872494619657499179569337335808", "3423278077363703942849033415781132637290723540992", "85160736743915264251218479033117939350514110348394496", "13240932239002255064780717172555829666431419463761920", "22789828055381080227898179702160509154331681882112", "3613808947512842524943077467777433523213366722560", "489066923704824806752004726900124243407023894429696", "37820302025183670158172311645266759558576224600064", "3762843413087871217654084675072433895494041731072", "2447040591991438827173450873611156571234080137412608", "126315604511813045068027946534493519618697727049728", "3284710618046760734036290619104755411347189006336", "13395834559169338060348113652323672667558869473427456", "316272232585285066754230922872237963795939425517568", "3181830282451902161209468683836537945437329424384", "318416803490037140682816951561020535042638546074599424", "962707947365391700810113569662636572621784651661312", "3138710067525191644903056665798734382629635751936", "52623078598145372639647252849628448050791752187150292194799430687146452713472", "3695607469599445673280965449089159462679383765942272", "3123617289692728103960051647117522129081100926976", "59531433497866789664478228216156850748142752441602932736", "10262724635795883234131532154793256776016831082135552", "3120242231152965767079321731056274235132712321024", "49574382743608887447795484413459523367256959734018736128", "12134823441006038426445649485122536205046540507545600", "3119949580315478999884517698767192370045276651520", "2105132945045355153494159890541353573453001285173248", "127383573261109797547597990651380254438191953608704", "35700890364877477412386463420940714515050560225280", "3516829860877652357075792063034684387150113275904", "11891249879073822235132688654958785146695796855406592", "317219866941918805093653632166770691459668433174528", "121340967662399050117114135321063506689365880340480", "3234099178492438619921591813472478656329452355584", "247106909212488388754744842448809888090975636578893824", "963548639773197743500434055675560613224701398876160", "309364178676577696410209329181096573662714293911552", "3160471135207385088969365614639249437013988868096", "14469700982352169355955522576492494905408628762246905856", "3696551580583468453985140517334595808797807997878272", "959869720109444487984305792723036013511358168432640", "3131160208665951606725069032252853936429289439232", "16064435637927686043207508947139132878972261708863635456", "10267513977366448599457572624507381217683368975532032", "3696457836054755869613296459348918333446975580536832", "3121928323395611235805031005040210717751537303552", "41816552429939549314329748700250332470248331879582269440", "12135374529549100762351566985266288450688300978536448", "10263474186034490884077777787734367987370372555079680", "3120095846018671478203709773998917126854526631936", "9882742825861089021675668553131355538152491778572288", "318949086356304840572587057449726730485495129702400", "35230683196250445410155090879453706348370824527872", "3459465403790238311405796706414375070680469209088", "184171760815737639879437018060284679106101071419801600", "964834257018009526763613634275702709533733340315648", "120193673802426537005097658890655488578324501889024", "3212118138291131489272538162435767184953758973952", "2148475342520883928252164457940696622588391397083054080", "3701975263152396530768792362512818321699022496071680", "309021797282147931180713398665190505048936665841664", "3152821421986169177164858897972932737072306847744", "3592802191272275948850034283964397452620100072344911872", "10290344706627342435421193453197527423836873421750272", "960062527658857415414658343712476029424138281025536", "3129461638290595405611255566582101976477518004224", "14305900793054606887418179076378527650287979688955478016", "12142150730054693155084512925052196193642246463029248", "3696562393290732415253504048936127352499561528557568", "3121781774795802230272275644591454307246300725248", "92812883510019019071553869998574661015739355172438016", "969835410697976815907000603434798613181725447028736", "35118819897669460806258025732610168868212186284032", "3434464610761039510266583273582965485948484190208", "611330350262762207012546188120278628908035282432950272", "3718083989797383398664479797061250576355277154549760", "120138889596704914134478387196093273580451735273472", "3204218860678583513851043611295835814406555435008", "1120003258904504272026957468894107011648833554592301056", "10355831103090693481917440530879530507789451034361856", "309062617793490443266656308283816212219834377699328", "3151097109090675948337916090790569829205511503872", "3636754164149825544687913253404045945639540917010432000", "12172459932147027103164985151242206039686430817517568", "960059427180116610869913089661953641193650740264960", "3129314489473737296628535742821036862898215845888", "151322742149810928022441181654244277454602420204077056", "3788121048481430891227837948615533723136269947502592", "35113682621963894870750783095340274071996911845376", "3425439791644118220381396773115433729768852291584", "434439824292784954278946632829007342136292822877208576", "10509169918169175265308404181256802443337996213157888", "120148503526934313975154859745389274979522555412480", "3202435438467548551180050413688035371227478491136", "1164635491747893202377944966483600554553380516231380992", "12259560018795539623082922082970417215932638309646336", "309059349450159627792235312494240563046806166962176", "3150948224991383702029678047755192499563514560512", "125871111572606501545249116332378543169708026559987712", "11171664759284116903706913086433673768232559929458688", "35115330247359853058508353698713969047176824750080", "3423393835549089206686064758166376159664668672000", "451901151275273912179715697960138712425086581072723968", "12466533550251003110092189987388646740435818357194752", "120147219611975265361081500969602478470139679342592", "3202282224845924144185401914338907513186355773440", "131784213661297723259011810608676378345979234161262592", "13361932984625852740248692561394838355696866968993792", "35114890691576999333512497385469676553598098472960", "3423221885607338244431355636450194414154893230080", "10264306481541043989081074445083691763380270877638656", "121537544905744180154386589716725264131591902330880", "3288072036169646450213591323590656863055961391104", "207305901555127825006578480356590432265018547766296576", "309438556242995319318982974654644579258125399359488", "3182537363891311397028804813862289210161659641856", "13252336822006309966415496387876041310061522739362004992", "959875569299323079871154002544858204274019025289216", "3138740263447985438269870674107631539346233884672", "8995128881479788429600173149980760366580845661181181952", "3697126417041210755904206833642910913568402218942464", "3123616204996587242597223576564880451904083066880", "36242408293098382609735776737384818099185512503106863104", "10263861638210798133030625351584271441862276679729152", "3120242126062206839488502013194325892047294169088", "170620918566407614009111954728602972221742962849087488", "309537898182804682890536351719007558827601563746304", "120199903926617319587997562970571992454956733956096", "3234917671352161851622008422241586887201877131264", "2539095689344013421344943063840907253171726745522405376", "960169004335141936825362703234889397736016745332736", "309014959519245277372972847572280805944101624086528", "3160507623807420858938261966545125059555802218496", "2937486373423210839172222755127799000592552790352461824", "3700262714522789728845308501848727800156486323142656", "960119763281511599251672467765918896622711496245248", "3131157548629988509008131423781310333641887318016", "13720275142286654669674681653066277662338297100742164480", "10268635316767625306596414331168515178325516574785536", "3696603163499276318975799298384595389718154484645888", "3121928219737118281504500734864006829080875892736", "704173788016405898229186930451296030870298083811393536", "961116074562862336059901798138790782829027250929664", "120135776795578443299669871722281954856096659144704", "3212159508789676466380746061671970726888094040064", "1020676741059577416218520060251102050303484972016599040", "3709036936595699307715341127570739735225143748722688", "309070917492176164715368607382807216637609815048192", "3152816309748914632671945023602319712331635884032", "3633447325091732558063462838958321003545308372924366848", "10290015019254355407977521761653860693385382039912448", "960059657842397693982927566445522471100424837398528", "3129461668783279256772658209809500958593728380928", "406391947153707355987219764005687659739858610069438464", "3729522638980107914455580715328307432170325184348160", "120150796876697433827859960299605040861843921305600", "3204210391418034009243473786729196753018161201152", "1173410143572973997889604368981605902222765456527196160", "10351474827867553437257649159909817541533407780012032", "309058736150188624111344129889992420715401096200192", "3151097512598305746627542467791222769581668958208", "454923913847996843682444310739387635279442995673300992", "10497735546314653132486163473949936263018703413575680", "120147007361581581255063732823798460667404518162432", "3202436501408599585500596143691609723906562195456", "1903750526560523216228455191704335737880742560173916160", "309027511066672787149037025993091890104722471780352", "3182580902139362394200765104431600916213956345856", "1682619458605706091674034242793411517532145722111033344", "960353858528742487747498226023646120848072065941504", "3138735151876637899431222541863043363477083127808", "8671243020506412842968136740721041928126061058918973440", "3697183176534583636358835783277448375344869366824960", "3123616164481332844535128930400585626329995542528", "749714698559216910599535432666257054282527931300315136", "961036395997586370690017302938563474033072242950144", "309104746404056900996893579393351261069111675846656", "3160498234358147379160276110608763019423354191872", "3225551799317536957208776335993937331030524674577530880", "3699846490137952630252812316807963522705332140769280", "960091738037852530698513776676918598866335860523008", "3131157846701958096745228572466063451601946804224", "1170099481693263700606418000081138142889330182019088384", "3707316548136628511379387247834462064996310604316672", "309058966466435719136785166132804805882845782343680", "3152817553413308953498182774439125773001248735232", "2154347925266898401710449952005507384876097306894532608", "960233853724224217534202086650773616004832528695296", "3138736433911558458300502204546153839799327260672", "22783730910971884902004487817522428419873026605056", "3612822910312183202706140581774196965796990681088", "73136387433775025527434045899620969871370440671232", "67510772536379530671499328824899745784058412531712", "3605099569172472594918690231159336702083271229440", "256150826454197929126239756531680069150335179948032", "226173461351565585685185749678535706136907213701120", "3247426825752640636951024048381681579038332682240", "879829749608253277340611599681779969649219886645248", "476213243515581248262830628139629150874440948514816", "3171115425817881691761131116529739330509642661888", "3065881157597578125909990360618691200608563240108032", "1397220484977355750949406772404440161412053303558144", "3135530960821770336156551852207303913568731136000", "14935603616944476144707865949627369943384734627266560", "4910689253465112061492896568227572095299772460564480", "3122964156074349433951147117617230009471401459712", "302829660230900931892793250711605780455191087513862144", "10620827485187175923598689966364619089504611390717952", "3120210245227947963686044431941166184129296859136", "16790203750609499802890571814269215005089557503342018560", "12140626080313900496728390066364415714699154468896768", "3119949196920758310111893943216840819025901518848", "41246293010357132263175163255813984399487183355534901248", "11462416444786687732003409431086880918652205676888064", "3120043735392825999295342201109553436050044485632", "43123440670085820222238812824202145563400418052894883840", "11626777369923075862689724656914284626135306911875072", "3120019714074803252998446966395062912005483528192", "81607758774469166213338631887441696749630265491456", "61607467828130499234792088282009489543113815883776", "31608328835958547579331746211580578636816300638208", "3837886610586108618137172710422015306833097392128", "225513463073752999268506869286664299389525969338368", "257002674414232987251494872073288951547910026166272", "41577949338792007454490589166981694876772525408256", "3468533414526017805475015647976149808356295442432", "735560935934342393452506278410046412418079805931520", "532771733386747343150258999336338373829625005473792", "143557941914011819120878081295657024928523785076736", "3220813944560496839561450231020186917139390660608", "2792479746300452662415120198201550339551702955327488", "1462474722054546856781689126363464866500611193962496", "347417829129807044804429649590483254894477063487488", "3156938553999542313625655941927521896302158807040", "13776846806086000942630217651421157890363885961084928", "5050353063221969586796367814773536617460607947374592", "1031681272198147920891095953494613322958834841419776", "3130449406973459450063734711030679342681807650816", "240008746106552091274060213810727512765918625463795712", "10719228747064621072854341757601120754087277860225024", "3753401609392668204594115088985429238425037064634368", "3121888321945046446196694934894402020379071610880", "9787493180322777836823613236125912364838300264469364736", "12146910217291362711318877945760958905778293474066432", "10271724343470806605701818548544262398594871141072896", "3120095084184847827060150490705084162866774278144", "47905328571771303282142242823093702672863742878222909440", "11461973674796487622262790785037724221353926976339968", "12134926931371690341792429853516797568267573472002048", "3119996670126067518289013495418432952222491869184", "42875983546863698611176565645789399897315047703161339904", "11626795462142608982544228132200696109424571184054272", "11462295369946679534087935533957024472855265285242880", "3120031728521487536873772279245603998100493434880", "197212854878212014500788503022806025421444924571648", "307250644223059938302234452199735096056610807611392", "25759715554001267636044904697524613392784529817600", "3655809944420271124107376466969102766978350710784", "642497962644964075260491139701743450469725686988800", "595217560560200005926045116012819773416896439779328", "37134535676854568599685043302549662503854315405312", "3442136491228806555618922135716268911118325383168", "2489156131641555775080811568796894407055160528338944", "1562171502034629158118280441341272202379541914583040", "126205378542535081582783840587559327334329552470016", "3208034298640804118062633901293659018974854119424", "12637908436503004153793570560212998991182236389212160", "5222900570100891710865118271426919920415747891789824", "316720688124333931901969383019164656140753500635136", "3152039697587901160520421893577718735972606148608", "197625253048875828844901672424311604412164718509162496", "10822894234137904705860654036101337537732600488001536", "964490287366388863313079887943911285617170220843008", "3129414808800182645879278653950458890091096965120", "7067956406762580049705498367826916158275294387939311616", "12152713432542807313294793269097069621459975913078784", "3697540794961771780532058115115189831960838507855872", "3121781077188279513208721283891661366878900584448", "52120810015171368258224950554504681085905572275039502336", "11461751874250268972975260293492288363706236664807424", "10262976190966850940902986079335376461557475368239104", "3120142993112862978030819275390806515208368947200", "45606213763352295939698516638630938422987961392653402112", "11626606717701608693153117923033656413023801733808128", "12135081896041125094833757454254713532374270651400192", "3119984644402863437977419102876938888730063667200", "577187043362990529883196327911510493237919480807424", "664919035848521828748114122080055431858310615138304", "23720049981519466457940318297516168233186970566656", "3632560346806668665135229305586733741891966205952", "2173728840934535268832360524200916902704901873729536", "1718690931428492913695885843592127477394618013712384", "35681794515861190405574989314858329485441807417344", "3429173452983218672972642959754752758187774967808", "11492332637184151765614242060109810568911385333334016", "5447306327235347648319552022512685259818334322425856", "121383962457045167278683899162720377772745452158976", "3203342515114342465608699289553829213819117764608", "163096583063749470300978823831590990244966292787298304", "10949847546150536979618839141449650343203840129499136", "309563807443614157386539693014969251591837334896640", "3151045094900489237154104248896399478010224312320", "3249492902581947972760391095116410987006774590583078912", "12177317339164359247996626697940475715903811821240320", "960089632567846445787672980312790298898937650610176", "3129314168571388481185080724049931128857130172416", "17301325117849051068843501298210102494493897921247838208", "11466826757693025818541161700289105403090654896062464", "3696397029496145045819587798195683869352332953124864", "3121829044725142454216757602746976735565369573376", "37987404123449052076794560856585432689901447484962504704", "11627201217426102832335452957203924904617015810981888", "10263728115956523975173201520343844837096695500111872", "3120130907013238727988853184443511324810487529472", "1919333703138433521425169536909973674886322204966912", "1919890577270670121086103804446486538063726984036352", "23057437589849375083556884133705421244288311754752", "3619634286873632373363960780225932707122189959168", "10077972775234358958233841943170699913984045672824832", "5835490399412477106517326277305954317983221259698176", "35228250387852026263469599387727429546944615153664", "3424353391271076093467284475811566652548347592704", "126511430069902106665386453189775039707577065702162432", "11166648488692712685864275803709774000389412261724160", "120229435385977345861387797086784901196642667986944", "3202377981418524758244693994514175208260401889280", "1200794210811345835740216666899711843624208885272805376", "12255675237635122417306820498338394933925707578867712", "309056879804007788982267598380339671019840312705024", "3150948481697963365409212292168996975180504891392", "3928486934711422958662798695071077963465451293976297472", "11492755791790922603416616468658801141657214612668416", "960040606570880708468115367721434350055069692461056", "3129362069251417035244927389587791677354531618816", "13597499130254925492049889325581100689797746179069444096", "11633588267625801733596264208029848605066790290063360", "3696612156370625431916397231985869812070564153524224", "3121816861692238559584903879747196584627070304256", "8878974913853758501493661579144845834901432152621056", "6330480400419413091239124269758467018806743367942144", "22842345092113702300095874844948604617584686399488", "3614885935849129146148952374187471329411022716928", "70563301361875264452863287460136675340261002523443200", "12006944407163770006473420388443174772203212897255424", "35123010402527216505224753959773907524325201674240", "3423320858554210786357524363767897693834232987648", "475426624388848381797245834246029603035556577063993344", "12449538971715632185440161171028198241539098343899136", "120145638971291806089197769530590220059563893194752", "3202283347719291008673237308505529023761907449856", "1201605541685129344574315666186170108668111696187883520", "11569566234466032934992624514947872969186860406407168", "309056826095356024562843229370898001569834487250944", "3150996524466245264326227377599635765889574371328", "3550054267089115037908529437841209739052375119765700608", "11661826784018343122613299771778723050709860996874240", "960065616866973320664820298710394589193227519131648", "3129349715801739938636535854525842873333319729152", "49423388000734470093798491390436188802338958654570496", "12949430539382400789540104740088880218401317922537472", "22794238847097287093238408502056086490304636518400", "3613831150167489428524251647951466221185863254016", "136528497875808183778158311595878973237948441142755328", "13315019779843553702268842424102920918215264382746624", "35114565557404678825995935392111728820458797137920", "3423224975578945433300887140495755323740302344192", "455192802117143306645232288462724725156822397625565184", "11755161724966556413189587498697302855072149703491584", "120146988617526554315501354891910951145357199802368", "3202332004090565626811311267534696237965244366848", "1148342443885850028562345454746150704309055282632196096", "11742502295462635084663545453480835504247268330962944", "309060513110686647035616421757693466565715255361536", "3150983885779826628068233854005313137453744259072", "88172254884223863993278487788086521241767192842731520", "14067428507277620464046390166358399908982692834705408", "22789619753949975393358760267089327090445498449920", "3613751000502940263124078255485944803624153513984", "130521354257736007723645475614232960350777360670261248", "12562135105142821836498958329533358433003977580740608", "35114981221844366242438177804331309854237833297920", "3423277722942467326275781830809121006680610439168", "447775919978375569931555319274754734919488151712956416", "11933418483187381912679606424725159876435063519313920", "120147513900030605224660591924887081405919661129728", "3202318972918806622523191821265993528293952847872", "83975245409618518984001671937522257245203240794980352", "13270059464906618400682426474304368976680933300109312", "22789914153057271327008539659456140515983017115648", "3613806782612996412999119362481384988891894775808", "130733870735522949324069401460783247703513674364747776", "12757963229110026941388287591502752204438759486259200", "35114965864801046918720227540158561110321549803520", "3423263403941822676408249627235676088895625232384", "84963631551252175005134590453721360297570145558069248", "13465872911875058758113514061267392926069703208599552", "22789842203801472886388544736069074520176184000512", "3613792471834172809078811830744171272445597057024", "153669184803654821898412729970303370466991097774080", "45499942561438925769006683817422019795918086209536", "3700698596219313131132530874327963854791241629696", "566520589549248379219405948095658697686617214156800", "152434975600449038232731238527761305404687486287872", "3270139780494139437352783683622855331925075165184", "2388971869899911811139363486119830514189642550476800", "354875076506507752574798241842529904610107656765440", "3178352024834114255300969235775619479955857997824", "12026768516823228765314413950112192615419364769792000", "1043047287619320196339869989222455585709814748020736", "3137922073253354322942108895093770673885305372672", "173965057600810124108033470657657562177262112720551936", "3775818655803633523856214970384441722029102747090944", "3123561204810399908316168976660913163384855199744", "4433498188522265098914443046783148018901923373825130496", "10284758934982466135100355208438741624487429026086912", "3120240198708034482451261145562120481550991622144", "47155324374031226720077762512856569226580719107420717056", "12134975821954597164236627581093672839243348918140928", "3119949570242603978820192574291832417409239613440", "42112714441634170200809230617182417717399983885117292544", "11462350908638773810928020590243835195629144018780160", "3120043740248532098703624930523090663221596520448", "478385957260937029052215849615914786799224025513984", "160385623833799578568804334826548784831308364775424", "37885715062843388202444464190458382509884494053376", "3496964127786215377605066018701940105475421896704", "1974318701256237871503113333053986496273367624056832", "366303145140471109913236266969604584987439113699328", "127896351789274742372330934716913825108022238642176", "3229687068676170787397693051718106538234907459584", "10438833552194906931934820556857299389899952598548480", "1056991932449980108429379007137915172648392918564864", "318401676146153656516693613131462443488339076055040", "3159554955728326196885058442265568919115465228288", "133488123569891453350066033049648874033679779657416704", "3800833217429204332354513731798163373570157921173504", "966757225858843034111448152243929881154081232257024", "3131087441955642234653009917551635983309597573120", "2893146856267436467365636657252398739540273766430932992", "10297477195881342549736522188746310259851273487515648", "3700334150686396511691911322536968327670691813916672", "3121925561305828739513150072994450053617529389056", "47890815044662634356628499667155265095674563087000666112", "12134927862932654152011963469792843503358526080679936", "10263154687860393020277927191322673485104721130684416", "3120095875546328398411840267532096190949563039744", "43980726364828644875077574435216050599873335567419703296", "11462218399329611587072665258621505802016126020878336", "12135201236275098262744051262077860254299424634699776", "3119996651993567719877740049277354131325028663296", "1588699528802324505898331715521454284456388087250944", "383577147102525959032271410741459403488374894362624", "35898793164233514894074425993861197273786252001280", "3453154783134202166276054658124023968190057938944", "8950341511197189916981334087438357000638769091575808", "1075095902247834856764076510536101867771076221599744", "121749181653697654893058466981815776259294185390080", "3211021762832517017507592631637126251820879970304", "103919024354014576448959463468201198243254960677453824", "3831878163554233176875586211956111992688367460417536", "309898762967254202247157652980791098468505325928448", "3152730397161692479990815275597275380976445292544", "1742920771610831942429312054899142314706234932365099008", "10321721966679134376444155106198232941118224578117632", "960334895084836579596269041712908317397316712529920", "3129458745134934860260673766980872780614287228928", "17849159397751840363576298699748620476025153798939869184", "12140105284394196267753403523291552986218660961976320", "3696372790956730678470956815740939994632435074596864", "3121781910026401941408261349106823081408174489600", "36663813416392916846604613474652773626497755341721174016", "11462814593607465262514060617731313049167092227506176", "10263828229071081641295350416802002695512300898484224", "3120142914367442685544927078397819381574275170304", "7381698721672861595276586834137252137492926244585472", "1103257163237461036231053437497562339566701640679424", "35273287605225963509450201836793400058134690529280", "3432994385139883642597020682425823112958421499904", "78016192692539640305070649908808508792467793651957760", "3879372364996738830681060958243066621829511508918272", "120300501540814714019232713759406440384364623691776", "3204104058220357369941952964466220480630980870144", "904224504695491675812545624065856910309997257296969728", "10378731465579295743516157973779172399752229456707584", "309082971086263674605859402210758698879119398010880", "3151094993476805661061380661880601391908972920832", "4035436568230743151375956818516284808311933106101682176", "12168436138326406941876728407073177189452077162561536", "960034388726405364051133853358998987887332024123392", "3129314755497883142909107370845293468935492993024", "13358385547483571348236720860847073007737002141077733376", "11469070423919623384757880668515050712132024316985344", "3696630145126223566338647686864442039237143416537088", "3121828878458552152514291978888308241732772823040", "48244399610285606962730500638986616102701528114003968", "4002181765176942664532659532865170912474687533481984", "35131100066910922609495927285818233683902585634816", "3425274127702395657953084999835898334176476135424", "436151828121691907883525987825140866908281663941246976", "10508172142296965243561811731062610683925220384833536", "120148373098084172099149035412905050557692849946624", "3202435531128804799206619134196290583625587490816", "1209295210031802156551768674793006112977310028622987264", "12254795987612716384845191866897321339926290767020032", "309056320632410144025485680625861983823187824082944", "3150948539821451729963489797811465889821937893376", "3531557063084006267956338874835973525876346148721000448", "11496535980007031506135736045084965347157881143689216", "960066976768040578920963622122135044226286423638016", "3129361789073545224333311146348342748239080980480", "133407118756963819325926093861589195482086207609896960", "11115933345475212916822246784282216186986787244081152", "35114776868069695211677289414350987393903466905600", "3423399095123787883310387740214779720828939403264", "451329678294171591350612684630730898597240349155917824", "12466969026980250795294506071987131364518007477895168", "120147260058942012327383317922779759440097127170048", "3202282196113149462036332848722290512419144859648", "1144415829555989537027065267317990330074225662211653632", "11575135722821324677335182831072555056697928474165248", "309060798508352831580211816886273498694247346339840", "3150996111544339625363317762144189618165850832896", "129129315714350627695946315751340709923319985211441152", "13389845852451949181673350910199299333251733865365504", "35115083064796573432253553721068278486570540990464", "3423220057383107446254886168963669381323186765824", "446204744356259315682346213337577937929081317136269312", "11761279865912801769759396079054878730050370373943296", "120147627416742119398970756084917116914165205696512", "3202331550285922710163761165191969726103327604736", "129962286958394682991937653773448762848113091485368320", "12567338322170640501756216513087382874422644674920448", "35115021861550396458430690274005665965935094136832", "3423277336709453493286816173855978545183293702144", "1471162922026275328997548475200673205453133933707264", "130794168913122420464206209018917668527742639931392", "3281788477257801124313626128907328626099534954496", "8539398058238965824155269718902841601374391304716288", "320576642482525398720458608096371403469002268213248", "3181400532297711140857927718749798006406244204544", "96613191949804632540079797535500552443254973373874176", "969436944254848871190297595982199791515868172648448", "3138639039657491392979972840366339298609667768320", "1824872095958242948469136712303971686460357165814120448", "3703106750781520072344586855371057833166585271943168", "3123611943034026290461267895285196145951466586112", "73721239358684758844974773987135618857858261904214982656", "10262384111245845902125062354199658592017903932932096", "3120242262631471688998713939411188189261270614016", "46732324776204411589208600612892892948471812769527627776", "12135004088365890884623756493741597359736115506970624", "3119949568374130319063618932081815913270922444800", "6967012694703490593796316301119432198561480744894464", "323315971304631566701251029273801034584308827815936", "122222469791339220150015753987511739447347595182080", "3233477611350194904609477496207306857810025775104", "71305166863532491274408029356359633982132403807715328", "972901833948971603391292450711503736176092307783680", "310322034015568738039032761122260339235318478667776", "3160371478336240746921607264936381731232190300160", "1223356525773614191394729694457518156999585193248423936", "3706805265941358895488169276720134577500536029839360", "960559674029844275491079934235035469299879495335936", "3131152872096964039752134139344540874524464250880", "29477626550475812259732410286026581663153665027203923968", "10264528742959442570892713795939156519746354599165952", "3696070845678997762053920402536052165300148869529600", "3121928599466119429605173836500246588128703283200", "39421867055142515980406053013295859127790721373696950272", "12135588462200181767815449201102191491015166853644288", "10263627209598271690958932922522635321555293130719232", "3120095831877059495449238243610046147372678905856", "52137362289492308738795885618060812419733115457503232", "977806668170642789701917415248133798850396885614592", "120392647912815509302606483536280064646376052490240", "3211976272124607996855701157421751241596626534400", "741652111267629941093284257680077277958301273632538624", "3714114677678876204412730089792866387702202987708416", "309106131855983908613994722069653051524664870830080", "3152812645787282456406061098958173775369227730944", "4918469117397573018053177893974825583463041709511802880", "10282406984748481326829816715868756449528033665089536", "959993386138428849403086036534681194270287170895872", "3129462372991427852990245761697528823840640073728", "13805646087177535547556179954066081032396519630608269312", "12142524172634298611016270355747988979017662098046976", "3696597004708228951949198496278992672826001427791872", "3121781750111303292405442582230282989165189529600", "398907603319508435711851880548524754329905330332368896", "3730164908930173828190745765308001881492627044433920", "120151463364250627193910448362124884931056297312256", "3204209917418070791244521881390297557027826696192", "1311358075473770704269224911718151482215560729398870016", "10341877602689618160041088876121910076003628877873152", "309050173384174910492687884068022040619665800036352", "3151098402757883919263878652461086384498101190656", "3531319359558824127046310176237550384097275054571651072", "12173676491123184599169036192106031292855458604253184", "960066994336572426949542320459013227310124741165056", "3129314409078287708283470126225108622597328732160", "464232694194595409814699317738448929895238695930298368", "10492880329364355341440035946050325440660854330621952", "120146371090905154210337676438634409810117796036608", "3202436953451245806194524131755787460965920931840", "1132921217426422794288649424338899555360898526572707840", "12263173641523205566346876448589626963500000776028160", "309061645345282932537669188996260187707659060772864", "3150947986349016440895923974991194671786802282496", "436328866107805004790868211765552108497504148066926592", "12478819653857819823368634949613837915835466877239296", "120148359668871286747725244231323787599595154964480", "3202281414978268618271980830739888679859014074368", "50673148580752177101152186414511362519008362012606464", "310872890273517330372821228880512384851556123541504", "3182386349116507805291648454753427551432931803136", "882367153449645068286737070214072198589998814122213376", "960851228005146962691104616128249940004696259297280", "3138729841805959624817823611102714825039153201152", "40657982229595423587862250978735783635521137303537844224", "3695943412391808587507200066290633065011843642163200", "3123617049715639035125081891016360665092911529984", "36826040507055713941200491616802580495529893039983034368", "10263815571541995023490853545289030264680798922735616", "3120242130319600138891384636146940148283521105920", "606907106715283057422244391849258635190072622954053632", "961326359764861222694871819922663691170724966301696", "309134737099049118716637489728197218222556464545792", "3160495099313569605054958304430124534293828993024", "6590848402979234601437665904184746873791043358037114880", "3697680825872381886900090907936173065978230727507968", "959945844025201248611128322358085911913455652175872", "3131159398689185062065620343500012099032198414336", "13763373499411620016655860766456528853982221491670876160", "10268611251126149031068311012410667848499874544746496", "3696600044765566194751767525601132955346283169579008", "3121928221961548705711402255650178193858695790592", "1481769485447027850391323827331545094367327405274562560", "3704847545331010547507335874365299109457100107939840", "309041797263218560082110635368795606094809483182080", "3152819340269075462462479095468865581852877914112", "3492510396499540154750628254220069108957667664924246016", "10291191134499875949216937405877546017233970564956160", "960069894762155481599341991703172691886744931401728", "3129461560013691005021729221143005619348614152192", "1108458176454175418534275438957972177702766984908767232", "10356828504976321974043737732219934875857772074762240", "309063506079141980598683723688115995413299964411904", "3151097016752348663001806738320137254619578368000", "4438976836001446539996915874001741135031947190345924608", "960013626321266326690224794744130328989448894676992", "3138738787480745570082489670398148977493754773504", "8580866296108873119772725593877321739185260710340853760", "3697199779588968094203118409827597495580876880216064", "3123616152630212033331374298443828943826842550272", "2871772950530684496319440186788077812568246150418661376", "3700369375550971589450499040131625141189196659032064", "960126944236345315023412506522434178312572053225472", "3131157472257321259653837554812086013769679896576", "35105536558447766404737751515241396292390450364416", "3422345107772386718300317679077698821765392760832", "176411868159266980971841381444098373108706494644224", "376395162039974827432099758053756562390697803513856", "3228923740099064032669607439109427445719222976512", "669394580856619662408103709776980643294524238462976", "573856501855883291837833273806688797409445146525696", "3167526456141776175390262194941045744567263952896", "2582881952840545805257442455786340566354806746120192", "1527387425356258921472146492600221347859885245595648", "3134931410447659661545201930488175831647191564288", "12159087686246443379164741527829497585076994169634816", "5309307061227953746305593692854302618116046712733696", "3122815051947555026566727961071677293382583975936", "155106622789814530309496232132282406439182697016328192", "10987848118330809570087445578885916628846218852696064", "3120179626796876451281766379301766676583658029056", "12983578773280211303017857715461158881264935351407869952", "12143200408758439473645682822508312961785718724624384", "3119949026945883365420837617081572296743739981824", "38051575743102627084443678192378287940557502421139456000", "11462683891558026502528759372955604639609801498689536", "3120043715577728144771635707172391723233682915328", "41814511750198043900423850107249056052986216387283255296", "11626875499066406057273101922153117570589758832246784", "3120019707008532010027103672279195762364946317312", "192937717521633755941455391842915218409489350787072", "318236673305577760698524936559872562118218710253568", "42913821849417459535458868719945044480056251908096", "3459549405631836048082758723153419547438686928896", "584543471052013079006819454240072900392610175123456", "655416926965937295850465746842317539945165518536704", "151180758091887935542449089780286016487792343777280", "3217174526350040677047541158277923872571148730368", "2189064353668024862285919884385558189434494508859392", "1709223524352041958219183902831627729872858778697728", "359755329013360813336625817526977698127793537155072", "3155955075737714287124755952252258425843113525248", "10990855406067244329120127016402879420139831967088640", "5567718560037845614952418129664200331790625317847040", "1051643665369861307991678485055150090572944145121280", "3130269110674091299947560914020610976745556803584", "130436993402423985277501548242076562760651525863768064", "11137063936363412286527838210734676875473293462732800", "3803366387247687049153621217070163115126542712176640", "3121854210450964556658174775755874228883404357632", "5833765141066138110385507620150750976444088119235444736", "12157135691665672186269144998758304308581488754950144", "10279035432933613707684262890425883764143053013516288", "3120094410088547173895718959804529146522480148480", "53900726839429936094122073045951712387280723119731376128", "11461668641780560296927230243762385072502632498593792", "12134585029334818778761229735333485137998228047790080", "3119996692728118876592745220205428620447193235456", "43497160365737340123447931384250233143432144447644631040", "11626750436634545903009093356507577736362785855504384", "11462251609497416357644804894814400261055141854052352", "3120031731763825344431555634470881089496985632768", "505289433882549683764779093373823010544750459617280", "795279613652471384079459892065470947223780303306752", "37726635885903060705924648188909900758477040517120", "3437136215339308599219475747009319425129725296640", "1931155409829691804974050812369396089268162317516800", "1908205968056320867403661331073406337139424024854528", "128081801283552220656613564364191260516512687980544", "3206840085890321786532355038272191177327504261120", "9786858822741049035290063415431499921103974775652352", "5937759989264434255089801112156007956381001540698112", "319049966433389203991551913483624169103405168459776", "3151810696233805267953885355375443443923325812736", "111641884335362403609120643374188005181174512292462592", "11299486489377566675378886093820317884171715849748480", "968129237074369779055426956548899085180237688864768", "3129376643750741917788994978651323582605552517120", "4135686915037399690942780605677439549022499199957073920", "12167546762141748154067059519480672092950555034386432", "3698912780175570382817844066820674369473846798450688", "3121780099574943360030235296931856293019372224512", "95420438187193641827174818888742584792565556124000976896", "11460608231784281284661759018351345615690016191676416", "10262059254081708156858483345982879363029078797975552", "3120143077870845587191830354388862363688314601472", "48035339285340139503541558321419823233099203879108608000", "11626456830192794597249774442872218937258678889218048", "12134918611655918659345323683348762668728613920047104", "3119984655196554674777584859219043248507566686208", "1746062873718695934874653203022468224715007813746688", "2131468572311729697928210930373744633004138292051968", "35825834294861216500659645393900436645066536124416", "3427848957212764048469049705853329889653302493184", "8616527317294880718624508670571453947789955968270336", "6471006173920001483789462805918717079090330895122432", "121813375581891356022199147682506630361830637174784", "3203044536304785903217841434190014481659185856512", "96144500705446180991869699606101030855913657189007360", "11486885711889112719319254722518353501522213210161152", "309973510817134311515276792681429006879070034591744", "3151002701507981702657829513676501671316807483392", "2547342331940623297700473683045740658995943987740672000", "12189908896033020599274407035116835293213550910111744", "960167828881178410159280369493949919511344488382464", "3129313337907051439306520486313440575776433897472", "21937561026839655301046698224896305265406593337552535552", "11465220839224156075655562547282760191131627053645824", "3696230137529070977955813708006014543231332638523392", "3121829163771487831729368372129381988813454180352", "41208591658161047187091531250052108002258631242914201600", "11626923035694309220328246525092172112506751706726400", "10263511350673786046755375431421931971943739577860096", "3120130927045697344566844242720584679898199621632", "7464356338263197971150530428949454738643673281462272", "7319493020297231310999703948580253600447432285487104", "35271421212223853834471447597968534297631396986880", "3423946028069181183125691646618914230730896703488", "82156518896059019393477489017680548503616132283891712", "11725402325432546792625339128450186411824524357009408", "120291153751703805859508421058361881078557361307648", "3202334218208827820261693502596194671537497833472", "1113196527956459713011153808014266751644433271167647744", "12265526130954742047622398793370369610982024602976256", "309063139277679305010081058170810994199365312053248", "3150947831067033520323663226676984605905677975552", "3994935519488396330602607034483400306051614472010727424", "11492196577999679504631810768024134860483077114691584", "960036704204075789921838738442507629950778772291584", "3129362110714566085247084703244278542743201906688", "14251523718747742919014096133942801163959629146658701312", "11633131511833327941606695270765717114637671150387200", "3696566037772973001865411527062704532092935286554624", "3121816894584110079757290090160404908106040999936", "52796183222024383246164263311213613172588484843536384", "12736250182366533034276448707816288706336317465690112", "35128894661638975617270241502802539187512300011520", "3423264969894642127002453473143794748357867470848", "424034223294646146307369872741264609079619501114261504", "12489176042905241855143784213674022864032032557629440", "120149318937452898719380631552182343848901241470976", "3202280733550294292846684515313108015522466758656", "1193632907943876077071194629486834582110697808472309760", "11570310334272163653439675117239369654998562202714112", "309057357036686349659506521545882211534244778344448", "3150996469275666576295098097032524329224150974464", "3627223655680490722329068456573072702940589465888882688", "11661011819775060877805837564113599210145833090547712", "960060093103593263209592870106051410760817702862848", "3129349774489014335369336811222474036885227307008", "121966726398241713790359866720373199646372383684558848", "13471882460595182998444140661336692418887167145672704", "35115643852096019703312578267331597115711182340096", "3423214728050893941477869770330567768097375125504", "456185229567455585309134798308314791306607279929819136", "11754501343340801232067218258010021041246804335656960", "120146919627280567301680231875536049266649970245632", "3202332053101714255209722558223645963367825276928", "1152716221225196361899650540590397354199353696014303232", "11742046712676793572882724394043734976657383594393600", "309060197501637002342330304674141248435824497786880", "3150983918585972927328329653529347751163912519680", "131156496838744355564583898060174521462886542897840128", "12556282834533783532618328767641585386445690829275136", "35114935472574724501387110999561958533764151771136", "3423278157737098717542452325640047052144936747008", "444000669475420571745500732701011964038626757734039552", "11936123248446895008995084358116283274024389802196992", "120147788014513827507634766618283449603024012443648", "3202318778189837482104408690783355145741706199040", "129593521197119719380979407854014277661549908579057664", "12768928070847216873927294298679754302709998978859008", "35115048859835314757253354310746793527924695760896", "3423262615177759421891220308577374931681772830720", "380062687099193853723267332492339855495543195172864", "175617595436103823300256147486088840776911056535552", "3260905259788804514810550855291320505662653333504", "1648622656154420017354811406613091376798986739384320", "380240254288221229639394363746834204439849828614144", "3176454231492831153266411679809864597608756936704", "9057661638855960644737348178655830365506471894974464", "1073567976547644351013932995914978934422727282393088", "3137653719328168239208038343459009337883573092352", "93578390642338031747227815355808424119030562552807424", "3847555530031797042503700078807624018237797003427840", "3123513027808854350127939845763165136717061554176", "2079349621034028327676940457189144382368273147512225792", "10311841522852790754368384183599630593777081465700352", "3120237712511117789195675159144575687379409436672", "37478903158452784690487241248793788437011285925372624896", "12135782135289861370595092899346611731043506177703936", "3119949516946888484397194203156001798138191937536", "41420458059619980872925095258670721844087627293734731776", "11462403050701854070346505449281474399198617958088704", "3120043736385216390828721913840983015301895421952", "1384256371212435203326056280561291602306446082965504", "397760830230037665487797642064987774052252560392192", "131528315616623365589154677760424965306132956446720", "3227436551885913276374887765119647382379658477568", "7188679601515198666105351575587308075297778230624256", "1107702398391286156365728418320023831858456247140352", "322853975078306112558069214706707463010952713076736", "3159122645776866102240518765475441619151838248960", "70472375398771604412821551742344476969297163044519936", "3900132411325365647527155086773052065212603601780736", "973058727260140318841884565021976870275929637650432", "3131021771679565309743216438588083841928550940672", "1254495538531210339176256308291614319531439983092039680", "10345575798279380058027326425365813829030730180591616", "3706526493681712341418416247292837922469218694987776", "3121921160913220628312028962906652906624601030656", "38485401818630796796584008300274888871325381555730251776", "12135679366280991551909111360654932001323423761432576", "10263692231989375038188378982739649295296326786875392", "3120095825868168695633571030629306869856107233280", "43293061537621418951007400572591952506376604362813210624", "11462265849226316089518077657255989444744164556144640", "12135254421620456140205098731790441350134525096624128", "3119996648477927934357223154318782985542660259840", "5569725785683037577867968371781278597455796783546368", "1159641992017012275157769154177298307273373006168064", "122762754722335100925681584711779221714761561407488", "3210322703036882887447686954210822345958346457088", "53739060576119778817551519398317295100479767914217472", "3968520582535286083003785896654991520224274265669632", "310764121195422133575513582791084805360559830597632", "3152641085827391568783205994752857900760933859328", "812403671280204789736631048592774026712704666963017728", "10392213188693916751591563331329262173814948953587712", "960941344280886291676107200007871885686228436123648", "3129452309188751447073423447955953336710380650496", "18824364128050177788646573430530779557864079173336694784", "12139677537051484162465935730455060068814667777048576", "3696333135351139062753844428770896186981118715625472", "3121781938311835469012068948382951732870920536064", "36445850781815227554960794423809203289121946322969034752", "11462836026444892709840665127050228746711520358957056", "10263845412736163968354208232068371925178915424829440", "3120142912779461709584457428119614930542781267968", "39598910871933873192024604242654503867239417574850560", "4076004627384965989809177702131724096809488539975680", "120480738436466163201253298094179961306869896577024", "3203976398302616839564969613231505468347041972224", "478772947357453322710221977894659583172177623104094208", "10485682557659759308464329315311623543517403624243200", "309176884220933498346908842930298469826899763789824", "3151085235362775170073665650617013379958822666240", "4641842384830651710911197888137233592959958640400269312", "12163644534195619438099701508491325479238863226404864", "960004552593991489969607774570487022570318396915712", "3129315072513738180869134885350689872746983194624", "13245278558248334712953947653531458752864513825846591488", "11469154511914203852969199011225297316084817992876032", "3696638880618817494046360183091449527367117616185344", "3121828872228487427016850326375581316257840889856", "253548678805392706699396746508359929858929420427853824", "10693724024920145023718246142690807019000718598078464", "120172214466184562887551265890238056799566620000256", "3202418596810871728704188232418189583888106389504", "1349234393239742635187639754441796530677677797639454720", "12241929039716488522865751983847532155165780329103360", "309048128756837802994350351804544815491864386863104", "3150949391356126298628025724954039429518835318784", "3456016101171126839246964700886890642387059376058793984", "11497354078202488897338077204041883553328283504345088", "960072681643518893612158628891478203005677124714496", "3129361728462458912325282764948206224219882651648", "475105355710020044784228427255375874357657397499002880", "12449759421252335854853073632321313876280416147603456", "120145659502337016760902473922834747007439550283776", "3202283333134020973752305161203160872937943203840", "1113466829658366571846450890273668601185380148768145408", "11578390788642573591692412597076910900404761009324032", "309063118447450177855816196398175606194398340055040", "3150995870397718775858961912346490829790162976768", "430731515546785150840952097819178815992271161975111680", "11772426935259230364451506064039329926906338495954944", "120148789600265292320971908859786610202371998875648", "3202330724680396595574470559499442356063861473280", "4896495050441097270855906040818673021609035398381568", "329787522524539484593409313672411902724451629793280", "3180518973324879884976353570812906075358272421888", "47243535338420264788118684125721201564973761688502272", "979709970089909731138924241220398296317249814790144", "3138532490679671021399977352500751427535160475648", "678265669391363950813909393671387190334818650125500416", "3715853720271244969703453536717840077781801254256640", "3123602904562418352468729125760303231519055413248", "26726088210858613550410039986388239734638694046267080704", "10264896737400793514773163223751983298381007112110080", "3120242030410401019320385899248283050487387783168", "42119707698932892931278542620101604559487199762695847936", "12135349181939514494497359572993272029996370616123392", "3119949545563367304271535328595701749714241191936", "33179995315096584120489287432772498605768118726819840", "988397677532714779358643970782639690273541092016128", "311881647272872239505187033755811008368656456351744", "3160210536617080231627519529498409355488918503424", "406270375943560624093044602505849012590306333915348992", "3729532880824621836432045288504746985469311140757504", "962078943146428736369689942640277392129235210993664", "3131136754289715527887055113597307230375974535168", "18585005718272114078929690204502251502820978563624206336", "10266624031549969092216202551484335787135961088917504", "3696342483141974045531791764425200026660702638833664", "3121928405679815187725507122080343563925708603392", "32470995481304649141370943405482250028225844861076504576", "12136388216848070178274050595643616120110066245304320", "10264199257525054711840059802855920556692358108807168", "3120095779015212725671941055820815076546087747584", "251769058224084210638087764039562282925482126593753088", "3750661787293747797373008537600670684944131084517376", "309357006864707078959709102438349727364786759401472", "3152786567290248357834537650897338385962425647104", "5083241764948586415322051414480191794771096222981685248", "10281710238634380708237989027240330123695367364018176", "959987312511112599899428052995104957813537294516224", "3129462437535131536155326551224106853752088035328", "11932854472417569283018812102737797205248289331738574848", "12144200528747803870629612728188596936511052251660288", "3696752354559397859006295864439346625375090195300352", "3121781639323121369360315228752465358325299544064", "1396697425946752023292920409239209085401067725615267840", "10336896617256935073452087243376400409039790936162304", "309045723205638505510104465751754740135426313420800", "3151098865404830473549446047658409196788329218048", "3249214499252334948742128218967486040896566470868205568", "12177321249228096603993187501039647904290130911821824", "960089656873316290244224199942988785275261729898496", "3129314168313175077398637961434320692151104569344", "1038237072849026432739739225865109738611428855585439744", "12275291216034572389105106144250380052824040058912768", "309069334561027659479798559204460746350177934114816", "3150947187134478203810702984199640375530130243584", "237823107700539461913656130701644343838957784681938944", "963695329704476079674860715252189663266884915560448", "3138699582922115743717400026221223077649812815872", "12844226555278007890105620366155472537891593782422405120", "3696671094976376854581124707595736509363429142691840", "3123616530053168831727790000085900498708851589120", "25324484199692393201925044298661091064151415757364789248", "10265114943922850935730800204408599528833167294201856", "3120242010248759523687683277249043463705007751168", "5350890059975769255860601550686551245626727771865612288", "3698161615458674356122545712326144976746465101611008", "959978244238415117074266165380776872768191579815936", "3131159053982226457923607194917637252325983649792", "10509377786978442413818068354884559363106166002761596928", "10270983929320481270499810779286200738383153023942656", "3696907481758198959286103119803554436973467770290176", "3121928002700809680122239503257614830859093803008", "2756026240068694418784289725710089408346131925569634304", "10299301039173679497281378072018744147414520852119552", "960140425748935372367631878729076899570160895000576", "3129460810669247093878598480051856898525367369728", "5198139405821286637331030434525558524953988189206347776", "3698236724068171093231875729928966875806371338518528", "3123615412678983826898435385758979907249718165504", "120115284492040531729571159565634901972958094295040", "3201459864886953936975197912053870983619564011520", "474719211825580983358270925718130291160813773258752", "884975532262601870413944420803293428510258133729280", "3161391794992544751331724684614516004314404618240", "2052401015099988134409940421123321185057149577854976", "1802961732289616736986622723945237768993138261622784", "3133948253463673149716145240056113145451743543296", "10152729383207462782170214479560047748686228997799936", "5810716143725108783790263332610830619664499095896064", "3122656564387626728967271156425866588626391924736", "101606740129292886029189960362574670616151231534465024", "11413578299732055411041178671611759412909376112951296", "3120146578082997035316792364490264181135588196352", "9632295244820987400102807187904275872721579751235387392", "12147153115889728008742564200406339142328687249063936", "3119948766101235629837718122812275912769122861056", "34850598143055261506979775689236751933761375811569451008", "11463001055933922180178890877643874037362301614424064", "3120043692080257938310538567288484606613829713920", "40392793685052596204161068422159823651626576244016939008", "11626989291361008604675964975307841002438598940688384", "3120019698814507972324056132053903892693880143872", "506116316029445766079635057366823311431216169746432", "793239861312622610525677017218321511511814712590336", "157492597995944278153742161921803725127115673174016", "3214433089033653887478550511560409609947041497088", "1779344159741930626746702271882874154587664318201856", "2083887581186455723135248203312576899718248386265088", "373904696946050788292047611653171248504846944305152", "3154907738947940880747431035330779568509154230272", "8706889477805655461369060410595459624021278677008384", "6420960891537064793073109726576607151555263619661824", "1078718884915127761532536541139064289698208221757440", "3130035266797876053806712336059661697860470046720", "87299996737326305619576241917051945629710725907742720", "11627629189845300253765491694854721149726864428761088", "3858966291893137373825990511041947209753091584819200", "3121817291020121630010494401323043708339576897536", "4116003086813452591947837874838603686175938231670931456", "12167717960020526583123229467644375977374469297537024", "10286599625417452895160114382555963051047456375570432", "3120093713664520516024642294852891614580737835008", "63207218646370638643342548463149603763118685706386407424", "11461309796864315668288677095916233090022427726970880", "12134182812577410731444854744976189833165097054240768", "3119996719319014701829619496728490028692238499840", "43574019718182829197566839716651692512397922665756622848", "11626744954815615873435246831594877698779718747160576", "11462246281698037278569463522374189639210722905817088", "3120031732158579046662006700590178899613951459328", "1518704635485391962386844852710344470493594443055104", "2608097309209868933771100723891176921163377120641024", "130431165675002876549207789885514844637596462612480", "3205394511743970987368105047275071456925802561536", "7719604387482531321896582905917635486821390718337024", "7089624624201060246738778387095634053545296645849088", "321859802666386069776444716978109311036929773404160", "3151538903174523505153618924839657972030192484352", "76049647803846424352635149830994940838004723588005888", "11861340376248335752080810154666083439820931793420288", "972074389166486145934449188833709327581430725738496", "3129335591129714218142478512469787179644415377408", "3020640905308188581472723653546104895204138659264593920", "12180775670372953587227922283347793903104802389229568", "3700134404369904979788745372130848723716774188548096", "3121779229712602302892783836728907025683348193280", "341775713242783531561299314742198493036487717842851987456", "11459616128247201348991585831581090801367794384371712", "10261263800884282391274731417762907057133824189136896", "3120143151411635517463653428326030430135855874048", "51331373359704634687895934852261799164586626639942647808", "11626276139424908180397657539669987733016451502571520", "12134721771075320977015124022409110636496687504293888", "3119984668208818625803267170969378478121667264512", "6949813719819666086268344724134316965447147511087104", "7892487912698274743520607291017426817744625769381888", "122227776237499528166235407046012580266285385908224", "3202759012196125478747153049621058579847693991936", "65412764757539248186882273770522491092423778511093760", "12169999413695356756460774393481345112132557450772480", "310443737885210177400316550213478885025114014875648", "3150954184835948817012534487648552725039980478464", "2413200330276914800090075956389318271739935430260293632", "12193152296327812008156781828521511725402793334276096", "960187947005811608272898788339785854593387687051264", "3129313124218051569138377260775463536633510363136", "36528387201675557398737915121150364170950303396850040832", "11462827880323312095845144123183405563634931707412480", "3695981395126896964831645676022021327218245499879424", "3121829341222849192853309008798335218894157905920", "44753019967063685386669952467259021582652933920958447616", "11626663225631612445275134656969524303982782683545600", "10263308899898489010616102440241749695827898649280512", "3120130945756038927106884843379692062517166604288", "58568214216399942201608509628999293909533195885346816", "12440487666865707066205375268533406774050990659207168", "120362130528648362155380604078491895352776005255168", "3202283947013544602921604883852500299123762659328", "1533789612512810101897561087973862983922267418225803264", "12228578495494348771881089139826502685389429911060480", "309039611232104024526166599476194642565244873867264", "3150950276789962046185484873979048809447718649856", "4425112263495432040458932151060396947892720445094363136", "11488983675698753102832420343027211880556407851843584", "960014276831900520876169777293916689372485162893312", "3129362349014835895661272536647335009063916273664", "14309035229002984812395122345182924481598198566772277248", "11633093345980590858979965911923371935894185200058368", "3696562184057870762568272430470248472511214411317248", "3121816897332624203751980169593734105979066253312", "412625301616269737076243098405365160530390621091790848", "12499355139356956500746289291616141784314795635245056", "120150260250035001297789904772753086630553236537344", "3202280064888439401894843498935868132758554411008", "1107499654563428968393426510192565436530364943364521984", "11579039525597918010432826690841178980343794800525312", "309063580661255084318118940883001556530436977459200", "3150995822353231875307529356528574191886474936320", "3653332430372438161908375088669693034609731866258833408", "11660743911914341702457658202710126579841572636983296", "960058277090492595390763681132379714794141899554816", "3129349793783410069664406566815308691349310537728", "416083868203444402271263564955302050057821633728479232", "11783764777671648004982136630986512005331217507418112", "120149969441071210765178984295728919419556106076160", "3202329886548056485911004807693230611825298505728", "1177838223624618669843363252223824485667384750088650752", "11739496129653193645094311968569725863983176113717248", "309058430121881547861784841635979550316788101152768", "3150984102298428740693829226696409386691889987584", "439904336484030322568463350851650887545397292337987584", "11939111992367135009914225394922234400157640503066624", "120148090765829189843134459044589562198582185951232", "3202318563118527671582150458818791134673814683648", "1062761794347400732853750406289502970874716548497408", "435627631391812577781200223494894328319420923904000", "3173083986606976848450721998706755817367777837056", "6203671699390300677212674647073696223574731796774912", "1135483253525332033732338229036562362805245739794432", "3137153767275124306601864147047411117159662747648", "61086047036947861061881854863253664241198082862088192", "3933582900216803979705878335023909558753040271409152", "3123457572596097483151403927421280685572596170752", "1181739511642372108192950583880343748211594271133794304", "10350831225079592576043637358753012041246371150299136", "3120234156088779931255465562351166348590835564544", "32286977258539752460513381405904793198387914536025849856", "12136414070249309422149516931360237893676271793078272", "3119949475182189740171997394775902858551305961472", "40894354699227244805032740888565951128390188863372394496", "11462443858739943867662328145943278362230086638239744", "3120043733361687085240286992659751416729624903680", "5117573105122510838878963207164425805450228290027520", "1181373935076028217459310898512650515308738603122688", "328830762724769931418115923858645478900144600514560", "3158560893309394602622086025998008314989786431488", "42691089764100474008367785571935931610881422868348928", "4045840721395516943200634953372795372449138999296000", "981881279124172440038449185872667369122180181786624", "3130931249332258083755293038506946208541970530304", "703294218035162993410427347764003651521056687878307840", "10412878039985750698641362798864138264767133997072384", "3715129398835866434761519032676426702734649941032960", "3121915071897475360332962573652616985531811627008", "33116148979619788193390318779444718492315327853959839744", "12136299847147458661990423693316238802034349817462784", "10264136049080992271874600373872629657910682046169088", "3120095784855893608781215178348474314093412483072", "45437268819120068998051910732921187440442881709902397440", "11462122639743235565427975495360291362289197338591232", "12135093901943721203973925373413926612262840533254144", "3119996659088639415892981031384353834974557765632", "29458127855519224146003488842462506108841956697178112", "4225738619998207960167742959306667463565580372541440", "312252477521587836373598310390432602132382681661440", "3152488646081975529650815669340892452637550575616", "481228481389944523680001533040507016572141643849793536", "10484510875244902850541467235717343508472721112563712", "961724200520642805720967333866349742947879268384768", "3129444013162502880861287562870091508343963123712", "25865611108498408658454525529951048920230378914518663168", "12137546727744179831916046767252016335614123238752256", "3696135563296481219980534265234955374824125785702400", "3121782079244501037194065515051117617489788272640", "45313217972108703619605290913508409492865181133660225536", "11462130555510411077995688964527770482190423685070848", "10263279801581223397023086719090052939271100354789376", "3120142965051649229458796160132384978902347415552", "284804061760990827748496385221800203875103167131680768", "10644455482308473001179127302890334053986862154907648", "309312922575265521467897249782931208206755704078336", "3151071110812012091192734515706547657942016983040", "5002566351848936146388015093964297926587363118505000960", "12161346602384899925201797361576898019257556832092160", "959990236258749556132233363619367526839029241741312", "3129315224635153012978676226062670564647422132224", "17521954379534761437611734830226826218711423611270332416", "11466731063832115544136026359712661474323265801420800", "3696387085584519353320428201709001807948466498830336", "3121829051817970543570396579819786590848748093440", "1389578557428082628287979507408015557480928464485744640", "12238705035944295513633467364832726504970237266362368", "309046073530939064201085408858910599573762161508352", "3150949605001306979681046441154342028389012996096", "3791716960626511909243658725776126790793866646617325568", "11493968688251018115879078778410251575940453970739200", "960049069341584023567458609792697093939763886424064", "3129361979334552101346426811724137873224499200000", "1014273830163752360695517210721039013940284518156992512", "11590177341381810717258320376607081785813951857033216", "309071508306658796802484814626055311676068304257024", "3150994998342336522175647109088023718268296495104", "22884391500817573546960717256820773670893887636373504", "1001824069155037945853230807634609052966246368149504", "3138310567426737267563563514275804534597396463616", "329327826118036043245668306597015242059042799237464064", "3737549002983475850587139856316407629708970902421504", "3123587663005712174343919109558893285758174494720", "16221816595812349369610811111570286931520909687014817792", "10267450310256411150387808828574783299988957735944192", "3120241794521454421074647113839869524765912858624", "35674307323826775375125907012868738615887634266371129344", "12135980918722109117564823875452817835660514982625280", "3119949503808785534385332134350955216933312528384", "201837087203615523160677402773608296799915870567530496", "3764535563745572887387455902358917213792587290247168", "964392072022177825802662529593342261221927677853696", "3131112312321712448092237611983927418492207235072", "5563055096026698331978733792344197537532055352625856512", "10279916855233784964499314451363777040065157113315328", "3698064140120118181554048645807900953002957858668544", "3121927178111439302156376618411985420079954132992", "30631927648148500054402923507174585508022244814392131584", "12136660560015004761643959439017096413804484664229888", "10264394056294173731366506005709516974730891380129792", "3120095761015579034278245248173581032722196856832", "2330408669870178395416118306672663919832242483426754560", "10306335262148988688207195665611992589019233784954880", "960201520128302213558621848462799988903520526925824", "3129460161671697205048242301758012365222283575296", "11956575133233985284448251240994616398192074101517975552", "12144176009190495557960256406780719244072491186913280", "3696750082518777830657697959525424621176228811898880", "3121781640943366355999310198713124892527432826880", "3076533325673861855183626190527010728097974286406385664", "12179883371656343908889666280358776129546639095365632", "960105580272042193433582148056481494398637642350592", "3129313999150986779834134201476173403524094230528", "2505010288305187436752444769357033003491363662958952448", "3701067604093517724497236942248202569811059290406912", "3123613394709601055819139000584176302479386869760", "12382942377962200091140380238298296960292087904350502912", "10269465384206306216936068750614201570064860159410176", "3120241608459740480200294322929571496317228679168", "7460650982474419524684745341046378909932065265534631936", "10275087504176005325981478305057782839503141784780800", "3697438983117031983048518531215966244287311637381120", "3121927623725867830196790483898329544945756536832", "308977356121470651950043294916779457784516744052736", "3150138577374043776126505011659936292059016593408", "1498042812029271742695054613693231183685533936123904", "2671371885382952745989333041765704184062428040921088", "3132178379497019823432643960600759843796423802880", "8216069353953617419302502613579666245989205509406720", "6716872755925476988869232278939992666586403783573504", "3122430192004840212229748212466826046876665511936", "73887729949242759591641330324851894970683531005526016", "11915718429805973934006495413338560112933412259495936", "3120110633962092780523442561973923739193443352576", "7011063805893341412991188522553327285045786689688043520", "12152882995343084630324948340369266431492498787401728", "3119948388279851335108703938919575461956094525440", "35020700994111306898547797492816690621887231780785750016", "11462982742385860900227795466144771311220955342176256", "3120043693437001824730762211380647052036985061376", "40152118693540993246648318841849147887095099593580347392", "11627009352422154738747164279864869969613527005003776", "3120019697369955641939442882079275193188193665024", "1531219708323088599338680336610983122551916973785088", "2571996518015732095473363070144869807296339385516032", "387085438715605882977396287385179250637444510384128", "3154001546034252164932290795618505670747192557568", "7083848266042525321357126436263202211090017164460032", "7726464598672637715159117373856781232183855672197120", "1110234087621334750750723997664685959072815429713920", "3129777480423883532280695978654904292947561283584", "63838380987455965491032401580184880467719234470805504", "12226097058815763375699425202025279923968896483196928", "3922692350633478333450581590836489519170287317286912", "3121776263895378497991316168384906209339230912512", "2841557565568862592817796449076461985750677026844442624", "12183872090652261357172177159224782087952939326898176", "10298142656503492383021096296545602527485493700984832", "3120092652887130643630821581477357816628098629632", "104875501922326140805521523318608497876390137343034523648", "11460484135255675613270086322457244781540003645751296", "12133257362877642825503266027317970444330018839461888", "3119996780507986954688453363146936713142834561024", "44460455850886264866114159951845966662303453213668409344", "11626683101940062616907337050331945839666813510615040", "11462186166662649394542562057661837515088419394420736", "3120031736612719793436628757690848467882459791360", "5965480517602583608242266726786313514098663232634880", "9712470210612236039357227536441841486335392754958336", "325854745538648450733559805161985128181378303655936", "3151160623509410332391780393096426848773057019904", "56106311089100750283359214492947127748943204270997504", "12557528890433241410039718891141093680113477738299392", "976511145776400634161585224466962574045694121738240", "3129289820506464358753493323075211436752224911360", "2601940329719173222273989131367670601012746121168027648", "12188684986313083367948263791366048676337238304358400", "3700863908476201851372731472781021659696380019474432", "3121778710540404754123254973878431674067748651008", "20458600641909684522793266305834732937846815202117001968630364760646487113728", "11459231904343453525041113408046239094949733099110400", "10260955732260508861621529620866089196670963968638976", "3120143179896085982968730557807774418853389402112", "52650474792629350272417754245900836217013786353476829184", "11626210165576306873011774771133935844674445814792192", "12134649900670619631557902658325974867637686446850048", "3119984672959959817425383471020481469875660783616", "48143963430501460883612472955176576802995589527633920", "13040228523325054373998177220116171255477419605229568", "310973113085784798792133155698794605842326427271168", "3150899742779651040287953300045038775300811390976", "2364988669102903091210370306577345302454002704107700224", "12194408344764859193476789063106605753887314063392768", "960195735359723495684584817151676889679362445541376", "3129313041494782820068345834628914259300928454656", "51573706206900153472805984171969079653136784404508573696", "11461778612517385535035476710942103551201490484854784", "3695872304033462834914298861403317520368768091422720", "3121829419055332631187439904301783699735003004928", "47239211867218547866944400647244974457193904945919688704", "11626504256096312188964425702724777281791024814882816", "10263185026168322585361129470005883856646223249276928", "3120130957204715855600683750118494445124456546304", "5134451601008829564399105778777970665028565121667956736", "12160587246232120672096684042663768977134085122031616", "308995950658785607503249757743734080704876910739456", "3150954816271172190013117564807173330891328978944", "5778567758437740528727970836700596630958878118018809856", "11482001372827247707588581892208982963534228059324416", "959965497843163791533963197700225273773749346238464", "3129362867350694492955965074076924691287243751424", "16960899977163907167968004552656105967251630454072147968", "11631614825483825731774591609019602961043624835416064", "3696412880342372599834142423133438259896626062557184", "3121817003822174497143677318249404501072338223104", "828207737655220449016248913120016043426876851495108608", "11620008440710421823714365445150217394530140362375168", "309092668537884132593582180394783587976931847438336", "3150992799126480755460301579449191481663547244544", "3819162688714958481229107837657816356735627765506637824", "11659128070418442689232085602064558479913838222245888", "960047322486983378688865063961851853327655665401856", "3129349910173140883859236593751051073335651729408", "1315809743846972784064075837538049630032456873798533120", "11727239925830938963739872982284044392430172572221440", "309049926969795184663185587483584831607818011279360", "3150984986198671583015476730007761159339292753920", "3707265147339219405254442431415504469198867976421376", "1295107730761203417535033708947026949285051445018624", "3136085852468322657759666991541065977928282537984", "37402698455475360529000887759398096031140123219329024", "4100789707814011449471171932822594262700583339163648", "3123356448346867900433989550900521492012054085632", "805829635207304450713037952612347396972650506229907456", "10393297810645097317793383652673466581769072662282240", "3120230312892342732010207790739445072778699472896", "24861789207030456226188493114515395563227737277562093568", "12137776697964686290405550609866869066908426454433792", "3119949385140673630413499206083142177921515388928", "39403108790941326060883101347270938881936027321341313024", "11462565453390205685449859685406877699256521446129664", "3120043724352683089151718771798320455455986417664", "28627985946711061469767975014968595627342654326439936", "4243389727192601837526199528076872173481261717782528", "993101613869936212089638362636969326503131296563200", "3130818455705036849945845956548767238643628638208", "428558778338654372427891080410242652428918996907065344", "10512659678227452161589715630023672250345312170803200", "3727753147327696060531548983395127127373477991940096", "3121906187905128058050649655962416246701365919744", "31229040816597341496189424455190335960900462520024694784", "12136568616988061128013617258062485520788884956381184", "10264328292399266707590425111582848384237849991446528", "3120095767092163287990449928098217907152566091776", "43655894049363796888093463733035673297488362071731994624", "11462240626907664443438826043456302058429241364578304", "12135226150581442034753103202693633344483207004815360", "3119996650346686795652193438320919680719427469312", "240001796187713052660384816762860786960022443537727488", "10719242610338789895329765394882269073379699973947392", "963659881835633864006295946213837482792676801642496", "3129423558558883044476621784963125110024829927424", "555466163775401755357164220006601479041374062176877642068442342013353852928", "12131853804355404998740892500731152058672268695306240", "3695607469599445673260683039485507792255436514656256", "3121782456019845165856548585496826305254703235072", "189015508869873150990857071938790670252856778492703932416", "11459926672503654592835912260381227592586556958834688", "10261512791991396537510543721641863876652252641886208", "3120143128390824004435291811822174041107234553856", "2843716971953593945614351768275216781355901197060407296", "12183832420780134879754791549504198607047020999868416", "960130111233683839244232498384814416357854988468224", "3129313738557390591755449623061448999226849624064", "27865503683312752092730269638670458816984096147104595968", "11463946264445326743101683895405229267312906057285632", "3696097657261789116313872398461237385674273455079424", "3121829258279153088585197127307709957311349915648", "4127090878300504582622429417603733805718210181383323648", "11491138062892046557166875296165875425439479081467904", "960029316605229077814282552027971582484501462253568", "3129362189209679796161205808982103571007790907392", "152108384543035038887432707724129327434985207987437568", "3787631315784881526956114442695080563362141472555008", "3123553146058295240843206988673393541068267454464", "5393472230798640578887515373365539732098172233459957760", "10280514171853447093786208244131118182197509757075456", "3120240589567485044880491358157393964734550638592", "46462349734137262312442745458231544177126485019905228800", "12135022398248967116476930209256935402310405894176768", "3119949567163810319750013713141756977717278932992", "3467069737142094659167527726941473269723538567100104704", "10291413654349120651252689174737374181718961200037888", "3699550882600180509845370312919254885135941355175936", "3121926118960889602231192491059660304371570180096", "20667290613891495792504236888262060998654112827877359616", "12138979475885689174157496445266088082502462834999296", "10266052651531175776232987105109483200075347284459520", "3120095607787119436496002662788976710658570584064", "9797803907725349703850276712402169581733830450248417280", "12146894353018721261393733069605621106525380450189312", "3697001931877242068850100247624768778807835898150912", "3121781461355868485877054943397459382951844249600", "1095255894883454359719139871590154542687251041452516013322764099243837751296", "10260955732260508861378140705622269151583596953206784", "3120242394695341942367177680991537735528676851712", "959806049908822583358407737988356143399230691606528", "3128510207317394392776334331366415590392284053504", "5933220156599795294158506127038683265836401326817280", "9799217200051909725477983598646306289662910764417024", "3121973687949954609699106155668959498034854494208", "55838817843672306067363471954130501368391846722535424", "12571007315681486284608294924833458331498123995643904", "3120068047010871382990191180081412016151264755712", "4675408680155767267261803127525165234249645822276796416", "12163415704326376502602135573152665062140960309248000", "3119947694694453171661362490703305754494550147072", "17136550139687286127070910624724928421170175170052096000", "11466899834198228417589535119186046128281903828041728", "3120043403341225853519696731736555997547011768320", "36953048815458433883743986340997741891298336753584177152", "11627300834539318384506793386667137472155540774715392", "3120019676381540145856716297372613923884505235456", "5713388477728409740633143206158463371518413990002688", "10464188655732957929220145581939638819629046477881344", "1153602553373291508509207818717119695683509844705280", "3129445827224089549847376722938776241815293001728", "46515779292770897156267625528737067800822757388713984", "13165044132075288777472065622279422157245145140953088", "4014557954566175117134640432634772924466965784821760", "3121719414402676723896696166877062900761254428672", "2973072007684545168911619633892799492410118468829970432", "12181561623183616349072289511224775736320273338597376", "10296491988435209204112524012585395159769830907707392", "3120092804433858347944937617979273394248138883072", "3336160440048399006584852913797510766999600522209117668692204340061837197312", "11459231904343453525051254612848064930161706724753408", "12131853804355404999521765270471741369994237869817856", "3119996873326424259360448543081865024856339251200", "46445109058830628901196310901053670514160248583738097664", "11626553181479868482454023545425293273670113720008704", "11462059896463973320367710024414527339245895057145856", "3120031745968688421199004822204711802196933476352", "37725361623309362850818495850039889111568961553563648", "14094543575270242397472142646472542697951135755403264", "984862862979480351844716142831194657925648892297216", "3129204784552689634557656523543542650444573573120", "1381675600555371154794356434650630681521870707567362048", "12239321621341473501461599353681739259035462553042944", "3705518727119792786268555463444190843084331240390656", "3121775402624909602486522650193667261310108172288", "58665068728079216567606713358141675315702848104958001152", "11461470709371234238198454282301977250695622388875264", "10262750763504120708757088817207066318584086918070272", "3120143013949072600983373969800493053848095555584", "62596901917876970843488546676240025949493756285128015872", "11625802247383887898921744040497085912317902943420416", "12134205524695346679275619982439446348710784062717952", "3119984702337599430377521028662957478420682899456", "515484273403731177197775162249151023705596260478091264", "12424257041132128020272480883684578788618323737182208", "961596494701816417468884291650925618762257897881600", "3129298185325424907504927946219256660561082974208", "7883751153657679885334561312666430428012670386962432000", "11475912433615324874942019610065908252486294271164416", "3697340644510372023426105238356445837116137487204352", "3121828371833855056233014858708602437087990382592", "65535938679662455380545580387933638247880246087741603840", "11625705416276131963502362542461728248128333743652864", "10262562540708687010822518772871888533617484855508992", "3120131014740348007215401635861018670081182269440", "2379599958928393880464217612217814719740433166084603904", "11514682154549884474633354414413121308931836319105024", "960193341636126002401753084792340988933998722940928", "3129360446687307705758786958003169585883569455104", "30643158688509172398497921869507740590971099205441945600", "11628054231647384928553559448587419590597873221238784", "3696053218747635244916535198401791213776927811698688", "3121817260382970326411759364860119711247545401344", "3309908502244084910284918181562583916682850434075852800", "11664606885473468790850306525685038755169168068182016", "960084454845865317621209932087639708884058956103680", "3129349515662556568061050497395476187923760545792", "18804735105685453509859441636235813019729446169477120", "4599532229407562045480250825578695618890508756058112", "3123098517985848548945873766800158797745635721216", "459433980931380314211020460956572608375574703303032832", "10495358081984728486127701371664922229559217396645888", "3120221203736717180229721476238541887826632376320", "12139335692900166697686965745906004914126249097747759104", "12143990309907968252234153808882908325348445429694464", "3119948974805627103747621184867306066799006580736", "37654586431987536389900614984850826558432858550856318976", "11462720296663771500199613771771434304049795412525056", "3120043712880549928896099926891629977633365688320", "254985544154795867825332950911893775002864832527466496", "10691183087909886948044023976959693651927748237590528", "3749957097561144255132640848334223609057631732236288", "3121890707071471386145387713376359930374677069824", "12507398958728291790859345853929571364922183293954162688", "12143632814399316233992476293860609697411001059639296", "10269380638228112684769129809107847983020433173643264", "3120095300482135105082858952883080683364043194368", "111939293910993582189930664869297908400906089182256955392", "11460405106668094362964394561805471692342311851655168", "12133168783436667241061256412916563254978550075228160", "3119996786365180551785317915535428178719885230080", "3568450782254839724889430008648308261195301226245259264", "12173239821664707736763725503272460369066958761492480", "3699438732589387757716732693327633649097988791861248", "3121779724997961518333100993527317868544002097152", "11992471426119067060213205776451354132582746501039247681414503203149329727488", "11459231904343453524919418950424329072406049591394304", "10260955732260508861560682392055134185399122214780928", "3120143179896085982968730557807774418853389402112", "6780931717190675618998180629925199537297103710064738304", "11478629870155847048650307755614370285760673633796096", "3697622673784197221840536657207990494500182225321984", "3121828170785672492472819933297066200932020125696", "2529644908804109197510109042435521383351642813504684032", "10302746588477972105286363647245080393966566516981760", "3120238545973112659005649481249492526415998877696", "11355938507583581866176458718313768630575363796833927168", "12144828450452816981201137174036509543725675671715840", "3119948919488574946730832613347253843874606481408", "7940517918556780161273294398280719737374814402366144512", "12150417718313200983112407935397575479357395399868416", "10274232378027849753300206491240634000701828817223680", "3120094852831172971550970445148275509885679960064", "3695607469599445673280965449089159462679383765942272", "3120979362051258614954563315534747936311264411648", "33675504416851787538358168351550438728982195597213696", "14757613513612388689471184868035642216291281928192000", "3119953311851248392887662401455623843276421857280", "3431694642264422161648008224243305670294195797302968320", "12174894943189569582388607205721656424653183481020416", "3119946940146505467785818920380326350439430750208", "13530823205491649424955313538666625511886296968698265600", "11468944934933803056054071265832853934114456761008128", "3120043251961934253671350258578527364131762208768", "28968785350397337577614074466617272966044128899074359296", "11628309273882930956124878538246394541838391320772608", "3120019603776134934616971267019286497038880997376", "32108279110164312216860202773822296058863971672784896", "15080182816430297118757348409712566975650731885854720", "4176291396198602172098613925743816741687210190831616", "3121625410484541683346170091109833267852206931968", "870427464661635262366739324221942741510178097971855360", "12303335371857824146151242545399753255763807131664384", "10383359024467802365767139038026399958160431021817856", "3120084894701847678420317179365329633616869720064", "7218469952044305291618409365932705065036392994436414043875441528773294424064", "11459231904343453525020830998442587424525785847824384", "12131853804355404999491341656066263864358316992888832", "3119996873326424259360448543081865024856339251200", "49076338703783512614691598925092987965368336262381961216", "11626397139034514938123630404479560054478123309203456", "11461908238153929583048655606414484096832609470906368", "3120031757206057340470512112928111393055768051712", "474130903905943014013276202886947515313662863698034688", "12450429950124296348455462663794247712116498088591360", "3724639123203709759810686018082396348730076831940608", "3121761901650880475568392982200317860544719618048", "5845724444281802154635900944074115295540636884737603701012898218203261435904", "11459231904343453524909277745622503237194075965751296", "10260955732260508861591106006460611691035043091709952", "3120143179896085982968730557807774418853389402112", "30291087930982081518917655788974474827740481102102396928", "11628105517498288175307180477258893841809801283108864", "12136714667997965935577402830918810413059715775856640", "3119984536486680093299504862913910563866861895680", "2009389725768103457900372556120301901908156767696584704", "11524956911414934394311005019920388727236176270852096", "3702416840203247081709408608498238849523098956333056", "3121824757892320064815440648825328785358852194304", "1370390503107964346136711064011345801576331134186963203572894245441601798144", "11623643447571512949748740579770369632786934889709568", "10260955732260508861621529620866089196670963968638976", "3120131163288125131742348611144610048493718863872", "472657130084436989861336184705442137016602548125455208175301793815254269952", "11623643447571512949535775278932027093335488751206400", "3695607469599445673280965449089159462679383765942272", "3121817578422768349638181386756650129773954072576", "194807591000501828594623389287708756590508938352394240", "10831473923428682925673655711754382525470619354529792", "3120192418425867133767203387054939230252088426496", "5754415604903802215848638791225651867865869788251160576", "12157485048492734946055571411189203248283959955554304", "3119948085083935690518354497116613967320331583488", "37750630730589932854192536256870344658224740767073566720", "11462711418880281563330397474867813184212590661730304", "3120043713538284777501684055347672419155690127360", "1485137735818484405788285299670806265062899887179300864", "12231773213047108343600369698987706672209848348704768", "10332342856907799409567431705123065746592721144905728", "3120089523887697329202201100021820868029155639296", "10172227760399935355551972782409525768391320502030827520", "11472155532656534022219581071194911453958637164167168", "12146340072800440776318542503534636363564822917283840", "3119995916370118015263858179216393758866816368640", "1782955161347387165072856741542181790992250311282786304", "11533357954341664845671656326179780451931809290125312", "10320349626709932544298894938815911801979035256356864", "3120137719704692770291127980348817095559852589056", "7707982942053379009186345140116668542228946163511328768", "12150978638638514788970501843163360481189367516233728", "3119948513811306216183560881884317403214822506496", "10260955732260508861631670825667915031882937594281984", "3119293852164509674680834484264012185703632863232", "427428550844158280792264335442557003449609417566191616", "12486255555631906250354194442357229044057549110771712", "3119927003235409357913770323127432383416437309440", "276079507502426283320031060635576022504321064862208280119513862599079886848", "11459231904343453524929560155226154907618023217037312", "3120043971406124083839406105706850251515524808704", "3312849489401753650444139740270913933365863335637048204377744440934182944768", "11623643447571512949779164194175847138422855766638592", "3120019939811051781742183215806092769056918601728", "36204151165573168722828491335706700684391559629069619915546977576639528960", "12131853804355404995333447687317671427449130479255552", "10260955732260508859948230828564826386695315737542656", "3120096078821192226881261280919360999536950509568", "5962892859788754120019176525343946706018886067289063424", "11481296167182960618934632728268295563143385666551808", "12156587090834603015579446505114576854259746813771776", "3119995240834339445795004277597332283986781667328", "9521943348984859782873830478899435057577768998377619775381098509161440739328", "11623643447571512949779164194175847138422855766638592", "11459231904343453525051254612848064930161706724753408", "3120031955562312961095601374482171107134576525312", "1340081953949562565665898068735885244728700560203579392", "11558066580025790437435275029168484227087806796660736", "10340129705810748386623774621027852592662870828777472", "3120135915212931711589634796544926864816528687104", "17662787813035288403383663810944348413080003106673000448", "11631297848476641914207452446476999280652876907544576", "12140192410981142304922934309435561012748977430331392", "3119984306726045382953452398668961978793538355200", "2347644465052848957886660822714767983933919289367592960", "11681480726137988777783243195961229083217211621900288", "10306000634870442061134798920884520964937288446377984", "3120127016490906690352738137376327396150166421504", "1185657005222834229483655451334795928277914115234594816", "12257272400243485531359721323229042627595864557748224", "3119941566822984867928128988439808562728485781504", "8622902623097623552794276453344161662378541324586450944", "11474480683191818784699149845821199889209248656130048", "3120042842474105865923236091486277660448504414208", "255653159799461786108665007470709771326681800969837864553565623005774610432", "11459231904343453524970124974433458248465917719609344", "12131853804355404999450776836858960523510422490316800", "3119996873326424259360448543081865024856339251200", "12131853804355404999531906475273567205206211495460864", "3119147625233758973503767537685594640724566999040", "1463611518994484128977027460581249087126025879135715328", "11549659056512633509308236424723085153579260817965056", "3120037320287637114452517408806156687493237309440", "2282375733869786015178144858261253546168562107533542597092748049132596232192", "11623643447571512949718316965364892127151014012780544", "3120019939811051781742183215806092769056918601728", "316475402427584432418815876668781459368074829267503630335308862245966970880", "11459231904343453524665888830378683192106708950319104", "12131853804355404999146540692804185467151213721026560", "3119996873326424259360448543081865024856339251200", "1328301115133130853016289043645196934005440189879339851490285259635348733952", "11623643447571512949738599374968543797574961264066560", "11459231904343453525000548588838935754101838596538368", "3120031955562312961095601374482171107134576525312", "3388615717116913375964072767994872452735191945620488192", "11663652154743119231527673613994083412258750117969920", "12175444084270398398508351757372387136797320897626112", "3119981985198441764542015041241384179387806515200", "221647862323485872348323507576778543510947883597468273465846811825704796160", "11459231904343453524797724492802419049862366083678208", "3120043971406124083839406105706850251515524808704", "11459231904343453525061395817649890765373680350396416", "3119194697677014863434451356552258011981731069952", "67468650734180068514555297815426356357561708460610146427761684211927351296", "11623643447571512948754902509191437782013519576694784", "3120019939811051781742183215806092769056918601728", "1130615090381432486174681122897174503699594564918575104", "11744385288241058222373055161489447856367503843262464", "11576564977161577994441660639590804885433037191380992", "3120023345582998926583903621382963707478169092096", "11623643447571512949799446603779498808846803017924608", "3119182688373708986399195209492834632738902376448"], "dual_psd": [[["18811678794741614235936106866841914636488012732213298479211307285600010240", "-43451920589565926527696960547471270644984702720989746530766999613603840", "-52762612412451788979548853430822902177882626500299889953587315402080256", "29414166258545243346764188889087761599664896209068934624175999468699648", "-7218551254987054080953315686529450254960255495857429619924897129037824", "942697297709383478116345252831508556083620876464739126512216233213952", "-20807106889789083220217498628088726175670989204759722173811591741440", "883981075036599374991919650957587384544371541324637347915308728320", "-39836884910789974017884984629984478879595457584399677016420133109760", "1794708239624258219578009680124741335507215262787822605968538075136", "317214209861598620677850979795632431702536457574659832480880656384"], ["-43451920589565926527696960547471270644984702720989746530766999613603840", "53039698817161515030560031929109327375679709393714079872019716999479296", "-340705429148520960061167112221463213650812366556907317288586727915520", "-169550125587052880523413738130054489326830582811554194695900268331008", "-111798499386366380310962344079471183287623308847189894179891997310976", "33650180277284345156832464824494901919008282699848254302704176726016", "-618973985374793504047500464978654670830712430428848520785899290624", "-3930398188204409962692488421054739137127455414030743281172725366784", "2782272203752526550500670105025008972992649545267712031800055300096", "-1171017803369955834474350901377661873890751264264521667817299247104", "379133462000873828058127670668642871648546265174436197430022111232"], ["-52762612412451788979548853430822902177882626500299889953587315402080256", "-340705429148520960061167112221463213650812366556907317288586727915520", "152029461197540860380567416033143646850734719971164170303255028432896", "-81612410728544244331575532029132511058195948440342423075316771586048", "21369021919531069230311977721377948949236078243482770378217920397312", "-2957116547369698166484500241428648943712323323549925408810530242560", "64187832416267344073326736962702262964278880919091712690925600768", "31846205329861243408810423484886101270711946412882819531919065088", "88226502821522577072772571535760979937222789954766870025120776192", "5162250419022937374274660113075271346890146531263358425798541312", "-4208947870133272392296041878699480727990709230783690951150796800"], ["29414166258545243346764188889087761599664896209068934624175999468699648", "-169550125587052880523413738130054489326830582811554194695900268331008", "-81612410728544244331575532029132511058195948440342423075316771586048", "46187362525756592824374705056954710617764059860427530109908426948608", "-11040432360094932760671232919468967670538550035425226950816603045888", "1405247595469923801619037453743482163712776555370620627852611026944", "-31253979509223155201050577065013205483192403371494938962615599104", "8922025518225073992964179834536125994779273737387920079124955136", "-67452925204726593170419386252039620798200836879743055315035226112", "5045843303157501390382735954144890730749667458053680336813948928", "-233089571386649824810647439904698085279267295827633690726367232"], ["-7218551254987054080953315686529450254960255495857429619924897129037824", "-111798499386366380310962344079471183287623308847189894179891997310976", "21369021919531069230311977721377948949236078243482770378217920397312", "-11040432360094932760671232919468967670538550035425226950816603045888", "3081727736267579575063243070618865952659586811110517910323809222656", "-448684404701291182530853706514113044569338773000643097322588209152", "9602999222386067052955904530486680334521532047898006778646888448", "9194054095331639915239193592238363096280228558952510750051008512", "8757831350829046827459653647428437050090745881998615977924755456", "2143065679067058329992799529369434440404063632315822610313117696", "-1043575815826460761019488147869976075986767373417549552349609984"], ["942697297709383478116345252831508556083620876464739126512216233213952", "33650180277284345156832464824494901919008282699848254302704176726016", "-2957116547369698166484500241428648943712323323549925408810530242560", "1405247595469923801619037453743482163712776555370620627852611026944", "-448684404701291182530853706514113044569338773000643097322588209152", "71487790667171727839953995718609915744981384756191802788839161856", "-1494120982818973862732531158714422788960537521284026191442870272", "-2614288389744057584519313905783824827266859572940109196034048000", "-175640207889761791284824154238474769322244753150989852456517632", "-699765075889078748899191290235638813209741934336215018519920640", "272977705201586104599682245381648632590478716101271516377776128"], ["-20807106889789083220217498628088726175670989204759722173811591741440", "-618973985374793504047500464978654670830712430428848520785899290624", "64187832416267344073326736962702262964278880919091712690925600768", "-31253979509223155201050577065013205483192403371494938962615599104", "9602999222386067052955904530486680334521532047898006778646888448", "-1494120982818973862732531158714422788960537521284026191442870272", "31418831999431316818568776829502820080438825308958273677819904", "48519499737378248812392314749775656855441000697849458211160064", "10165348152573831856884326319991421597921399001362477183139840", "12717498895775409496238782053440991540723220640378879532335104", "-5137172133839060699046858675526978784724481302074464506216448"], ["883981075036599374991919650957587384544371541324637347915308728320", "-3930398188204409962692488421054739137127455414030743281172725366784", "31846205329861243408810423484886101270711946412882819531919065088", "8922025518225073992964179834536125994779273737387920079124955136", "9194054095331639915239193592238363096280228558952510750051008512", "-2614288389744057584519313905783824827266859572940109196034048000", "48519499737378248812392314749775656855441000697849458211160064", "291544717165189037249560212932962899446494809639127016858976256", "-201502040536606153858496398063793226421927206247546699267440640", "86671946019222164932846119305041144397204612607956481931739136", "-28173014567634857706278918620316286663684077292694469267685376"], ["-39836884910789974017884984629984478879595457584399677016420133109760", "2782272203752526550500670105025008972992649545267712031800055300096", "88226502821522577072772571535760979937222789954766870025120776192", "-67452925204726593170419386252039620798200836879743055315035226112", "8757831350829046827459653647428437050090745881998615977924755456", "-175640207889761791284824154238474769322244753150989852456517632", "10165348152573831856884326319991421597921399001362477183139840", "-201502040536606153858496398063793226421927206247546699267440640", "221073900368662166947046240464190268610547814151373060273340416", "-63098371643302465393451587808657318010455268244572477495181312", "18632173808085472488822282633399902954260493851079695803613184"], ["1794708239624258219578009680124741335507215262787822605968538075136", "-1171017803369955834474350901377661873890751264264521667817299247104", "5162250419022937374274660113075271346890146531263358425798541312", "5045843303157501390382735954144890730749667458053680336813948928", "2143065679067058329992799529369434440404063632315822610313117696", "-699765075889078748899191290235638813209741934336215018519920640", "12717498895775409496238782053440991540723220640378879532335104", "86671946019222164932846119305041144397204612607956481931739136", "-63098371643302465393451587808657318010455268244572477495181312", "25891059620212070761789676057607565858461639842356739721658368", "-8342628816396686699467136169127003417718502644105068335333376"], ["317214209861598620677850979795632431702536457574659832480880656384", "379133462000873828058127670668642871648546265174436197430022111232", "-4208947870133272392296041878699480727990709230783690951150796800", "-233089571386649824810647439904698085279267295827633690726367232", "-1043575815826460761019488147869976075986767373417549552349609984", "272977705201586104599682245381648632590478716101271516377776128", "-5137172133839060699046858675526978784724481302074464506216448", "-28173014567634857706278918620316286663684077292694469267685376", "18632173808085472488822282633399902954260493851079695803613184", "-8342628816396686699467136169127003417718502644105068335333376", "2731078795850740923120144344675845624875290732980439368073216"]], [["13499345301159082147741625879555583092806930358039296222944722737153703936", "-1125748284655468251700866871117319809982403216269972956536101584339206144", "-31468440685357630546371009332567264003172708169426811921337719868882944", "20099357408437938089582947763721968509758854951079834105310392394711040", "-1301419650062103818930379021120538392241793070130427536761518393655296", "-668201151410969370105183995085118101166342172809308962153834020339712", "185969613577733483404352612169706540267643742236520880627341059948544", "-30543516524539284004116926777712421506966029247404692928028418768896", "-9386038848530576052101856719801880191296511226478535796863270912000"], ["-1125748284655468251700866871117319809982403216269972956536101584339206144", "179321795024656882307366393727955105599849495394981628766308170742104064", "-8312640314588852223131371113232164508870778106006537977310631696531456", "-793882321818528299831070974615484644787300284462258293429761763966976", "53589877641661383938438380608934750793007244118692891025217314357248", "58575856722911797849477600877712559031254686841094739389240649449472", "-12494128622521790739714066571818946846991158499413247629084132900864", "-3773364644379582155289310965507061733201032366450791335552106889216", "2102272204503557513043370075446712678889669761203100915662189494272"], ["-31468440685357630546371009332567264003172708169426811921337719868882944", "-8312640314588852223131371113232164508870778106006537977310631696531456", "1586723315483301793182425031173799049156933678757213455562849556365312", "-210946179589091173425353846224706992652439545350840619410063548743680", "21176186930987376080457268406912192767656444444416858059245361299456", "-237216460317925444134865247464596649209929044594158426914295906304", "-752849594879588774267754183035626920749260034500679801999930163200", "679470559234502226550074805815060426508462647455464292219929755648", "-29875860042874154775593435471761758607017219600011043722183573504"], ["20099357408437938089582947763721968509758854951079834105310392394711040", "-793882321818528299831070974615484644787300284462258293429761763966976", "-210946179589091173425353846224706992652439545350840619410063548743680", "62114428748450469806770533709757263329961079633512519638351744073728", "-7516663664436041093199086014097790699176105152889410845457195728896", "-320503678754433322717309542126791926282486598439609627955215466496", "278013092647292286264258138546587148708378275879477326351913975808", "-20175199732373062361162544161619165465374036583487498195421888512", "-53195082381825932439793312112892256237956302373522704462579236864"], ["-1301419650062103818930379021120538392241793070130427536761518393655296", "53589877641661383938438380608934750793007244118692891025217314357248", "21176186930987376080457268406912192767656444444416858059245361299456", "-7516663664436041093199086014097790699176105152889410845457195728896", "1249127180565682849419287402776753385471728302400179797470941806592", "-77469633865062027412929479435280471286433599747160743336059338752", "-13350837042678688637195241470133936350930782798011945618704957440", "-12658553846304154091255318438969586168264988211510733936017801216", "11532333969145524602867807569382579106588796495540157689412714496"], ["-668201151410969370105183995085118101166342172809308962153834020339712", "58575856722911797849477600877712559031254686841094739389240649449472", "-237216460317925444134865247464596649209929044594158426914295906304", "-320503678754433322717309542126791926282486598439609627955215466496", "-77469633865062027412929479435280471286433599747160743336059338752", "51193428859851256381221299096006887523735517144187696840905326592", "-9943149630658014523644902919842462534037996924916296990031085568", "3831740247217724677841198756962803383802142088029496945238081536", "-968141073992783868558437226106945181729006864772251672989663232"], ["185969613577733483404352612169706540267643742236520880627341059948544", "-12494128622521790739714066571818946846991158499413247629084132900864", "-752849594879588774267754183035626920749260034500679801999930163200", "278013092647292286264258138546587148708378275879477326351913975808", "-13350837042678688637195241470133936350930782798011945618704957440", "-9943149630658014523644902919842462534037996924916296990031085568", "2707313559926089677405674498190697651994597279144823149226360832", "-761508958450502933548067194109324481729514946179920080165404672", "-14042650053116111348478928769994658086439394904008808319680512"], ["-30543516524539284004116926777712421506966029247404692928028418768896", "-3773364644379582155289310965507061733201032366450791335552106889216", "679470559234502226550074805815060426508462647455464292219929755648", "-20175199732373062361162544161619165465374036583487498195421888512", "-12658553846304154091255318438969586168264988211510733936017801216", "3831740247217724677841198756962803383802142088029496945238081536", "-761508958450502933548067194109324481729514946179920080165404672", "892057363954283427468877689474692654881455285865563759346450432", "-283754175040376183163485342120367688703269544510905339292418048"], ["-9386038848530576052101856719801880191296511226478535796863270912000", "2102272204503557513043370075446712678889669761203100915662189494272", "-29875860042874154775593435471761758607017219600011043722183573504", "-53195082381825932439793312112892256237956302373522704462579236864", "11532333969145524602867807569382579106588796495540157689412714496", "-968141073992783868558437226106945181729006864772251672989663232", "-14042650053116111348478928769994658086439394904008808319680512", "-283754175040376183163485342120367688703269544510905339292418048", "147912079597272243597996119406906744705300500977855609874415616"]], [["3277794617220821929429911722155201860794671276280332316171191541053784064", "-144659491161631886679480635651932403538369644042488689414488652788006912", "-15513682579267240616761455464798748807295651261452658304380560505569280", "3324435935466283299625704079794530601561198306464888837416753496588288", "-16647924538101970195512301686953022077037783141013701518546287198208", "-69851412292324088385268878846621372261421644264737677896883512541184", "-31943692558671034774155977424991545198488932909694295352741168414720"], ["-144659491161631886679480635651932403538369644042488689414488652788006912", "6384753491633337534402101744403424116082800927403922272129240298160128", "688149370089602974919512617411435825881942290407647742850949397348352", "-147943194081951889377169360895888534236787879864503983198942907072512", "1008212990548170025071929421811576553599487169326854847563776917504", "3054973565733754689640562244857527442326853379850911507905043759104", "1353895173262807609828100829771211907636519184455451665671236091904"], ["-15513682579267240616761455464798748807295651261452658304380560505569280", "688149370089602974919512617411435825881942290407647742850949397348352", "99183148312985414589168464392899235362882032541897432874648673976320", "-24800080566180615040910514599128132806193967216841607690351565340672", "2102291950882306030458031671467888732891442026522302819940356325376", "124980522918107951123206707695767620217413937926652674183668957184", "-262271809162083343462912918323257865259092375708813917378517663744"], ["3324435935466283299625704079794530601561198306464888837416753496588288", "-147943194081951889377169360895888534236787879864503983198942907072512", "-24800080566180615040910514599128132806193967216841607690351565340672", "6562504465496521391647507029499650359240354088261350671142975700992", "-729079309969791441205681858069006013843996485417994157479979646976", "1526367567047129909897557147397150091005817184281298668680642560", "113124047716070996108769487789041688068360512304365944536360288256"], ["-16647924538101970195512301686953022077037783141013701518546287198208", "1008212990548170025071929421811576553599487169326854847563776917504", "2102291950882306030458031671467888732891442026522302819940356325376", "-729079309969791441205681858069006013843996485417994157479979646976", "159049953761788509973954517735074665584940054773888944679612841984", "-15798959112863409333934123052804643089013827309671256436594704384", "-32319064477072392652317031872147720339623759885148938484666335232"], ["-69851412292324088385268878846621372261421644264737677896883512541184", "3054973565733754689640562244857527442326853379850911507905043759104", "124980522918107951123206707695767620217413937926652674183668957184", "1526367567047129909897557147397150091005817184281298668680642560", "-15798959112863409333934123052804643089013827309671256436594704384", "3130076929251268027631063544160662078859622167909054908559523840", "3981418858241540308085483412824497941940063600479595546084900864"], ["-31943692558671034774155977424991545198488932909694295352741168414720", "1353895173262807609828100829771211907636519184455451665671236091904", "-262271809162083343462912918323257865259092375708813917378517663744", "113124047716070996108769487789041688068360512304365944536360288256", "-32319064477072392652317031872147720339623759885148938484666335232", "3981418858241540308085483412824497941940063600479595546084900864", "6948193000204319463836609999638911881660802973086295814815350784"]], [["247500826078547576809616146878782855521582825414492736498557387246927872", "5808692312974760803498576037416600630023900654455757138708591588409344", "-626060128036660042537714566264843827057078721435063801955851723341824", "-334537192956338078308042694492642206426630740790640333375763904462848", "-89293128476957907349424395106348593323188099864730136853793938079744"], ["5808692312974760803498576037416600630023900654455757138708591588409344", "136326439476626090288947802878634427338508089702659882065472782336000", "-14693246526912289199972812494851464811039227551174663287657423962112", "-7851382364731696817812294153298138952050778867856052273483106746368", "-2095654859838586947422392927228059274573956476299997209503398363136"], ["-626060128036660042537714566264843827057078721435063801955851723341824", "-14693246526912289199972812494851464811039227551174663287657423962112", "1583636265492254860799094893085550534627498947613098079171911876608", "846221005293942954472671877001632351646191835882381883726484209664", "225869417621001018334406539261148060384866748655456602416811606016"], ["-334537192956338078308042694492642206426630740790640333375763904462848", "-7851382364731696817812294153298138952050778867856052273483106746368", "846221005293942954472671877001632351646191835882381883726484209664", "452180848219021562567292295739749656687303593356210377154877194240", "120694031709982778782393811212990101162226966547633708272936026112"], ["-89293128476957907349424395106348593323188099864730136853793938079744", "-2095654859838586947422392927228059274573956476299997209503398363136", "225869417621001018334406539261148060384866748655456602416811606016", "120694031709982778782393811212990101162226966547633708272936026112", "32215095680820448931653192484556368670025038466327133615856549888"]], [["1330519499263682389396929867705973550526328995840", "-263911514941983146716756010434920220643356049408", "42229970200821953578030137662068716805564661760"], ["-263911514941983146716756010434920220643356049408", "148172651477329568999686405005201828664045469696", "-29602795233855913774978861421294493422929838080"], ["42229970200821953578030137662068716805564661760", "-29602795233855913774978861421294493422929838080", "6139777388705142783690323765235414776166744064"]], [["56178343262334487124687231730194790850429045827600071579439250538496"]], [["92599089786506110204175811435683083368514888397243162028872216174036779008", "1933620327566134072698306570959535010710766168376635167729558101566685184", "-311309557313736530092812681782068296824575007000191141645933306936557568", "47944515851674007055038437079795812670111183035090983649536027563917312", "-4452771031104733199468099876959869093809102601758085156682187575132160", "-461161758928461079146612276498067540517517804437783888685859057172480", "188472935009749414939659986636109726859555088770582975690670291812352", "259346698201666769540758564200581582284109460809423923402862403518464", "-85415791509632879586428968827641751323212309703683700089401003474944", "-2128469018233323839285369166901316751348078435541346455090800623616"], ["1933620327566134072698306570959535010710766168376635167729558101566685184", "613293784744429447289749723934295334698019594433770965926517062519226368", "-27568916025415314108129689773986331111683510793784681178851720770355200", "-5568787945043826504466488048519187129381632676177247457842300121513984", "647142840967572698284929639372062278747508837507314658149742915092480", "60446326000042405236903430906886437081183539829292874564635814002688", "-20294051343542547858299842477076075056665739415482699950616307826688", "-6417016242180624149950411216463111327738859551621844604025923698688", "-2719307347491817925190894755060183580994082207402712008729378684928", "1698072049732103849582584381955218818141912108371489907045140791296"], ["-311309557313736530092812681782068296824575007000191141645933306936557568", "-27568916025415314108129689773986331111683510793784681178851720770355200", "11071090830441235776093388586448283813272491941579685896033956444241920", "-1590287996675996370461354763514699341689958013908165808175053430325248", "80592473318053597024474415338676803259826098888505449865344081461248", "2311579752566777852374007698289257467218737652990202635478364061696", "2361787913922830467054755619381685866023290466413985664706229043200", "855184385270427848945931029834592533486216862582525650903918182400", "-171226763618324063998700133100841357231055353749469775410025725952", "-168837474935355218049993983094763724172751426757479768374223306752"], ["47944515851674007055038437079795812670111183035090983649536027563917312", "-5568787945043826504466488048519187129381632676177247457842300121513984", "-1590287996675996370461354763514699341689958013908165808175053430325248", "402178165776479956745184059438118555803676030315359094806580178190336", "-27623580067223351954295796655645738508304690149731233504985203343360", "-1651141463512032770996511160038025359373484334115906660892502130688", "5288054891520856560569688881671232649235008275731052882938560512", "27064283786444339255165883249967688037891130001664725776550854656", "59415210572214525287157349310591708875320589701456137656712822784", "-2238124494977029658547235400660161399385488434040320564001767424"], ["-4452771031104733199468099876959869093809102601758085156682187575132160", "647142840967572698284929639372062278747508837507314658149742915092480", "80592473318053597024474415338676803259826098888505449865344081461248", "-27623580067223351954295796655645738508304690149731233504985203343360", "2117520136178261108732896249337875880818629924139121958726028754944", "147663314285064329987373437026482782218257359133188420280332058624", "-21727229681735180673871400098666480321798385706139010713021054976", "-12404027068090851037323720142344533816626661295737441159565279232", "-3021896690942565675273407752686799491466475685687197358241087488", "1571775146319290450893755792008241726632631594040125818761379840"], ["-461161758928461079146612276498067540517517804437783888685859057172480", "60446326000042405236903430906886437081183539829292874564635814002688", "2311579752566777852374007698289257467218737652990202635478364061696", "-1651141463512032770996511160038025359373484334115906660892502130688", "147663314285064329987373437026482782218257359133188420280332058624", "12209776904411273216285802550110334022273250077638023280718774272", "-3376956940533633125281683184348734325553214398863231435900190720", "-2047858050278376956607870048206777391927239283439270436737646592", "41293349682674184363518814545621917517967349811852106218340352", "215536612603240329900809294100718798737697164515118373425643520"], ["188472935009749414939659986636109726859555088770582975690670291812352", "-20294051343542547858299842477076075056665739415482699950616307826688", "2361787913922830467054755619381685866023290466413985664706229043200", "5288054891520856560569688881671232649235008275731052882938560512", "-21727229681735180673871400098666480321798385706139010713021054976", "-3376956940533633125281683184348734325553214398863231435900190720", "2287127534552249763830785603647185784667546351270269035279810560", "938174037146250000572361753438810658977706034994444674132869120", "-89555229507557793746412813643016842846589346398096599218651136", "-158484331054755432283015673512488030660163163279726475785273344"], ["259346698201666769540758564200581582284109460809423923402862403518464", "-6417016242180624149950411216463111327738859551621844604025923698688", "855184385270427848945931029834592533486216862582525650903918182400", "27064283786444339255165883249967688037891130001664725776550854656", "-12404027068090851037323720142344533816626661295737441159565279232", "-2047858050278376956607870048206777391927239283439270436737646592", "938174037146250000572361753438810658977706034994444674132869120", "1519899757414082970192521198594088101344673035251887462315720704", "-439308087740981522679156646491499795469401245529127300305518592", "-4782754116479684839045653509500510038276186420425557995945984"], ["-85415791509632879586428968827641751323212309703683700089401003474944", "-2719307347491817925190894755060183580994082207402712008729378684928", "-171226763618324063998700133100841357231055353749469775410025725952", "59415210572214525287157349310591708875320589701456137656712822784", "-3021896690942565675273407752686799491466475685687197358241087488", "41293349682674184363518814545621917517967349811852106218340352", "-89555229507557793746412813643016842846589346398096599218651136", "-439308087740981522679156646491499795469401245529127300305518592", "168065513970145656347023669415692661241795285723314624963543040", "-16482710160835907330759626015665462986414747349755651644456960"], ["-2128469018233323839285369166901316751348078435541346455090800623616", "1698072049732103849582584381955218818141912108371489907045140791296", "-168837474935355218049993983094763724172751426757479768374223306752", "-2238124494977029658547235400660161399385488434040320564001767424", "1571775146319290450893755792008241726632631594040125818761379840", "215536612603240329900809294100718798737697164515118373425643520", "-158484331054755432283015673512488030660163163279726475785273344", "-4782754116479684839045653509500510038276186420425557995945984", "-16482710160835907330759626015665462986414747349755651644456960", "14263790765616465554484190996326497469219555586892449575862272"]], [["50739151231796417960694576621008495570758155376065833401172744692826112000", "750574624045046452577262909101323335632866117405493347036578673701421056", "158768263704488834034356047397125936782192653138807081688074061736837120", "-6242107407100692851069604975081345955612345762362815559811382051340288", "-1319470825790924601353631249095073673234393251925985063879246247624704", "-464231796468074356304102333698172165751631192959681389156878042267648", "152426031133079308839758992866365245839711664006652349143538393415680", "25410729376444992620426555982723184313044284037459939286854733398016"], ["750574624045046452577262909101323335632866117405493347036578673701421056", "94125837558538397193712078893895313231194962598677992931534843611709440", "-15955472582147678103845994042122985694560385600671018686343854707179520", "1547147659981528771246075150862824837147810614289611528757874264113152", "-17012709945357936257437043817999126078268848124335806194826791092224", "-21784437032858242907953719262651673648739783603476896901683310755840", "-839511219611335549394665623647282385097112094546402273803733303296", "-3169947951309435792966414923448876612767148760111368792797129736192"], ["158768263704488834034356047397125936782192653138807081688074061736837120", "-15955472582147678103845994042122985694560385600671018686343854707179520", "4532325866258532993649325170509188858879805701638186814145524135886848", "-380991279336078394703406726251709412489405280571288510931975643594752", "-4681260096431201552478752671999950600410928794803069892381923868672", "1836165949330177914829729954572678700745580137069302156020865302528", "1159165287324399593214786715807377706945631382194839010239972376576", "861268564202130841368037908055834318620054593196449721669675646976"], ["-6242107407100692851069604975081345955612345762362815559811382051340288", "1547147659981528771246075150862824837147810614289611528757874264113152", "-380991279336078394703406726251709412489405280571288510931975643594752", "33143568625637734998241672288110822078514024518046947238523189592064", "211812409894496548271716313616731610714302842155382801011635650560", "-237463923319360289422647086115714977666075276514841827685724848128", "-79856876201027574231909907292393927252132637299209752722546884608", "-73147441755574554727388732280637289959594918061401404516234952704"], ["-1319470825790924601353631249095073673234393251925985063879246247624704", "-17012709945357936257437043817999126078268848124335806194826791092224", "-4681260096431201552478752671999950600410928794803069892381923868672", "211812409894496548271716313616731610714302842155382801011635650560", "34388458605166300054166274757549973968247964781033665006644756480", "11622079072497429318411866703583597804973639876084461071824322560", "-4057235993979628893178214581358802120690521321244933634769551360", "-767833936765135543216604585683057408821513784684963578727366656"], ["-464231796468074356304102333698172165751631192959681389156878042267648", "-21784437032858242907953719262651673648739783603476896901683310755840", "1836165949330177914829729954572678700745580137069302156020865302528", "-237463923319360289422647086115714977666075276514841827685724848128", "11622079072497429318411866703583597804973639876084461071824322560", "6927677545099681898385024631947648316276712932107805875853328384", "-838630385334278832203166993604760014141572664793472032462340096", "404608606485279170455902764212175022483179586906524984887214080"], ["152426031133079308839758992866365245839711664006652349143538393415680", "-839511219611335549394665623647282385097112094546402273803733303296", "1159165287324399593214786715807377706945631382194839010239972376576", "-79856876201027574231909907292393927252132637299209752722546884608", "-4057235993979628893178214581358802120690521321244933634769551360", "-838630385334278832203166993604760014141572664793472032462340096", "573232372565853203574651083727229969757495349607296155806334976", "208492961295414427977809470967273746069272356485085778245844992"], ["25410729376444992620426555982723184313044284037459939286854733398016", "-3169947951309435792966414923448876612767148760111368792797129736192", "861268564202130841368037908055834318620054593196449721669675646976", "-73147441755574554727388732280637289959594918061401404516234952704", "-767833936765135543216604585683057408821513784684963578727366656", "404608606485279170455902764212175022483179586906524984887214080", "208492961295414427977809470967273746069272356485085778245844992", "164166550508820293938191760739248896736738746421106251365613568"]], [["3484986974899750766553786387271278354334727047496504688424954241463877632", "54591208846925554701267193707022646201441392873611980268022045337452544", "3444162649282140662121225404947788412545977020139855316936424993849344", "495578212569048847872610400555719630701341513066717751179759352545280", "125238296601737117745713386141270395004398470043026887674320220323840", "97086875051830056529059644034052778130939567499847006983656203878400"], ["54591208846925554701267193707022646201441392873611980268022045337452544", "12136958277045373719740445770650726212012932945199124595294956658098176", "-1364427159808597343576669409651643566680461901969785329523740570025984", "171003396531300678138137582503681980783144249565940422749487051571200", "-12619943149055594051726802820582084477608136468225943902527875448832", "-7014955842751331456646430614460431374160653770710445824004665114624"], ["3444162649282140662121225404947788412545977020139855316936424993849344", "-1364427159808597343576669409651643566680461901969785329523740570025984", "182217308606329143156262750868237254958090495392907258775858405441536", "-20108149931573727096983136787229830566767246761564736308882863816704", "2028352402144227995958863610225526707646024786984209700420084301824", "790404081895398306019865291580830520017172573275471241261839548416"], ["495578212569048847872610400555719630701341513066717751179759352545280", "171003396531300678138137582503681980783144249565940422749487051571200", "-20108149931573727096983136787229830566767246761564736308882863816704", "2443880401374086715027289439514363331105782212254736213572040261632", "-204058851016631852640663141915238813459605210410566541244375236608", "-51935667101326024873941004732469029856302321197863664240889430016"], ["125238296601737117745713386141270395004398470043026887674320220323840", "-12619943149055594051726802820582084477608136468225943902527875448832", "2028352402144227995958863610225526707646024786984209700420084301824", "-204058851016631852640663141915238813459605210410566541244375236608", "33706369145456124764482249054697897190891466501170499148000002048", "-40478336661942704927783010191835637106342568843895993423229878272"], ["97086875051830056529059644034052778130939567499847006983656203878400", "-7014955842751331456646430614460431374160653770710445824004665114624", "790404081895398306019865291580830520017172573275471241261839548416", "-51935667101326024873941004732469029856302321197863664240889430016", "-40478336661942704927783010191835637106342568843895993423229878272", "301183968458375400522022189346066938731719276422533914264661393408"]], [["2421887154762500699479292512014998135418079491114883181836711629946880", "-1111386790354066596506915926050126553513709360864657961826808303190016", "72360307354202577102135593058699421910251573447623023552507938865152", "-32519311499805220757395078693146203242714588859692098621529328189440"], ["-1111386790354066596506915926050126553513709360864657961826808303190016", "603643878476770173328737024194365292940046816775651373601280004980736", "-72309543048196969688014263623792065005139566778304452012260160700416", "20118057816827046000342438961514016200023730136277367499828718731264"], ["72360307354202577102135593058699421910251573447623023552507938865152", "-72309543048196969688014263623792065005139566778304452012260160700416", "18492317442460140350359384480753301477900319827973208925282953592832", "-3141182052032242299132128638575415101006861599616501234933260353536"], ["-32519311499805220757395078693146203242714588859692098621529328189440", "20118057816827046000342438961514016200023730136277367499828718731264", "-3141182052032242299132128638575415101006861599616501234933260353536", "724886498061534114715742772230983826629401713800301258507194204160"]], [["297439733081224666752887486434519942477539487431158271959793989058560", "-220542990841879678595651148071221564443709808152636707540991737856000"], ["-220542990841879678595651148071221564443709808152636707540991737856000", "163526272383384155352968725697058143752373465775577732701205498429440"]], [["117445659705231952218543890309989004591475863531174245514974498149783044096", "317251006593235898504518952850070116503955965308912382674185088665649152", "-29945825988850916027599285189558593927533859178508876778768709002985472", "-3901238681068987044534195862921735839566935456294235219681315320233984", "-5048546163090744526769596564663631256389714438323933269975473544232960", "-772666968243047972044585955224569631660999257272948775877100131319808", "330352658727284649153076861067409099445008731751101013820954093027328", "-90436091315873737428358699836963119159032119660738573026491726036992", "-11286455431007307067700884925313835205651388475578417726383559016448"], ["317251006593235898504518952850070116503955965308912382674185088665649152", "484831535188322566282630280001336830365051671955158514898745486317977600", "18527307498370103049634682247743214864968363071817106624021753759793152", "-519726416833064685953392971616754513044493589631350142337510572818432", "748062461927772112617601544530811260229435299825314201886336745472", "-88247221642866903267412760741101237142393685784739071338584490377216", "2335197643934488708159705030860775198097301273432993737670358204416", "-6579812251690801223366823893192167410981271149307620151224325636096", "2219734585881025023190993993109241166406564479847946076564590952448"], ["-29945825988850916027599285189558593927533859178508876778768709002985472", "18527307498370103049634682247743214864968363071817106624021753759793152", "724650504185229565221145512049880175746320467131539846333589734031360", "-19559422988639398589667016726017548854306922017676215643820540297216", "2438956811905788870914125972757106981457657450591357796200384299008", "-3225174935244633051896655259053708182370198039624712869599676203008", "78099384206159060109163295817555316766090359628677709969391353856", "-272269503986345805778917586108574341953840181308783462838718955520", "106357397752757616435458495509490616015145860928842824872462647296"], ["-3901238681068987044534195862921735839566935456294235219681315320233984", "-519726416833064685953392971616754513044493589631350142337510572818432", "-19559422988639398589667016726017548854306922017676215643820540297216", "2237092382080835186923539998504972032132700755614793798609128128512", "-561986293836468494114714726680799589167875833030801232252630990848", "377622158964174643928915323497848083126654948471033253682829328384", "-85073467787925209809559942260145867847517422716651548258326282240", "24539462969778998942991235285403211849533828051527581255237369856", "-4502442402097292282863760284193991491483577429174183215736291328"], ["-5048546163090744526769596564663631256389714438323933269975473544232960", "748062461927772112617601544530811260229435299825314201886336745472", "2438956811905788870914125972757106981457657450591357796200384299008", "-561986293836468494114714726680799589167875833030801232252630990848", "567545122125001041264373858604465629579624428478812183172606853120", "-79500856193102115497101591959586502937629123319477351432220311552", "28925178887398779340535537768888390632511352116107459426422620160", "-10000990861264578699713878933295009619927901301665379951726034944", "4208364927490889638482144420051746430071164148642250368858718208"], ["-772666968243047972044585955224569631660999257272948775877100131319808", "-88247221642866903267412760741101237142393685784739071338584490377216", "-3225174935244633051896655259053708182370198039624712869599676203008", "377622158964174643928915323497848083126654948471033253682829328384", "-79500856193102115497101591959586502937629123319477351432220311552", "66818984344907337004501019951441265814620384275231622446868070400", "-11046903992992686928427533481428504247346412754304178814860656640", "1821097310639473095993655640764607308596570479924446288628678656", "116726895710738619892849286282606841471829162318061626758004736"], ["330352658727284649153076861067409099445008731751101013820954093027328", "2335197643934488708159705030860775198097301273432993737670358204416", "78099384206159060109163295817555316766090359628677709969391353856", "-85073467787925209809559942260145867847517422716651548258326282240", "28925178887398779340535537768888390632511352116107459426422620160", "-11046903992992686928427533481428504247346412754304178814860656640", "8313142013647932669670469177143703649042080367885680586983997440", "-3731450802475346008729076466507379798001896369671005545131147264", "1095329036901581949289387205952444825917363088296288058729299968"], ["-90436091315873737428358699836963119159032119660738573026491726036992", "-6579812251690801223366823893192167410981271149307620151224325636096", "-272269503986345805778917586108574341953840181308783462838718955520", "24539462969778998942991235285403211849533828051527581255237369856", "-10000990861264578699713878933295009619927901301665379951726034944", "1821097310639473095993655640764607308596570479924446288628678656", "-3731450802475346008729076466507379798001896369671005545131147264", "2200271251818927501618312230073598916726701120574751796476510208", "-735660069062217469699503113358973582846644048422891868037054464"], ["-11286455431007307067700884925313835205651388475578417726383559016448", "2219734585881025023190993993109241166406564479847946076564590952448", "106357397752757616435458495509490616015145860928842824872462647296", "-4502442402097292282863760284193991491483577429174183215736291328", "4208364927490889638482144420051746430071164148642250368858718208", "116726895710738619892849286282606841471829162318061626758004736", "1095329036901581949289387205952444825917363088296288058729299968", "-735660069062217469699503113358973582846644048422891868037054464", "266043552799604704767037902141899601790821271861919202062368768"]], [["16749676023670575340233890828261846649562940630716771103359410155896700928", "-391692060353076744536794150611808958392962579014671813638789450243768320", "-46870469465498037274032593404499352938492007297141286345749807599976448", "-2312629436309063875861489112338557420826052638291160571348205562757120", "-1884035205343612970536738903760748232811627762067653273360093688102912", "355773762870970237893993382353608085972064159356214372061104708780032", "-70948006057396516414365004485487811510624704007812933109915477606400"], ["-391692060353076744536794150611808958392962579014671813638789450243768320", "171446858784367534749312953899594733094362908136107341678633965848625152", "-6229812513994642694720664950716846994065774546327513590971115170168832", "514624253306613988227987528443624896356326485098825585224168685699072", "134806120155225861632939641911555708230318579972057615806009792528384", "-9872945995241334859186679233061040033066761689927023918496899661824", "2281098274912864286044760483219948636700742505985661680543139364864"], ["-46870469465498037274032593404499352938492007297141286345749807599976448", "-6229812513994642694720664950716846994065774546327513590971115170168832", "486751997600511207895926829057171190027969930117465925097336994791424", "-27258651158901543180689053252446443698033311277754544667661046906880", "3496916410228928167910390491738283813130855974393739454766483767296", "-1142403019090968555822431940027676411419977922571494632785981734912", "168845240036252131846888358118634878080419883741069511104013533184"], ["-2312629436309063875861489112338557420826052638291160571348205562757120", "514624253306613988227987528443624896356326485098825585224168685699072", "-27258651158901543180689053252446443698033311277754544667661046906880", "9286930873983832516075790528326385495550541214952092142501747490816", "-748228783072320472086863417747235210071380974119235884286883135488", "204360811459551174705531553241181592225737914981391838595088646144", "-65574182692599985402249826557182360653844981777636513166538047488"], ["-1884035205343612970536738903760748232811627762067653273360093688102912", "134806120155225861632939641911555708230318579972057615806009792528384", "3496916410228928167910390491738283813130855974393739454766483767296", "-748228783072320472086863417747235210071380974119235884286883135488", "482879490591626798255694288230547323976829940273919065111322951680", "-70315065586685535987076687971649301112552948585919991865375981568", "13119970221640151944847266717019994817107461181248742359006445568"], ["355773762870970237893993382353608085972064159356214372061104708780032", "-9872945995241334859186679233061040033066761689927023918496899661824", "-1142403019090968555822431940027676411419977922571494632785981734912", "204360811459551174705531553241181592225737914981391838595088646144", "-70315065586685535987076687971649301112552948585919991865375981568", "32010912390065326964320616269394865244497365410031177814241181696", "-13614888542184492516503767019637962546580652260941264936086011904"], ["-70948006057396516414365004485487811510624704007812933109915477606400", "2281098274912864286044760483219948636700742505985661680543139364864", "168845240036252131846888358118634878080419883741069511104013533184", "-65574182692599985402249826557182360653844981777636513166538047488", "13119970221640151944847266717019994817107461181248742359006445568", "-13614888542184492516503767019637962546580652260941264936086011904", "6813347487859965650958739784349136399745683262776406042451378176"]], [["38676177201513417803096120757461596891919017086140778671357909964685312", "-10453120837223049966915651917521124686809937577885391090208037484363776", "1096294969148216230669507284647771246096869036946516276490219466784768", "158941664076759556541345884815188703859796672549354292894888248737792", "-40887298174291907975506489120015866630217787414729126639576880775168"], ["-10453120837223049966915651917521124686809937577885391090208037484363776", "2899462371677245627980718983459846930288435813626821971389503187714048", "-218235376208641701128999759972810657609512099060130147795405138558976", "-44391800681048050979059182121811002806358976944221967242955140890624", "4551335498368867148188148688585791206837112356056708596191367004160"], ["1096294969148216230669507284647771246096869036946516276490219466784768", "-218235376208641701128999759972810657609512099060130147795405138558976", "113128250245283730492841057492891822163924114226841456051613622861824", "2997793553553291431418481172301254248768327391449845010719584550912", "-7990547407532188669949496109195886802474428034700500744273433460736"], ["158941664076759556541345884815188703859796672549354292894888248737792", "-44391800681048050979059182121811002806358976944221967242955140890624", "2997793553553291431418481172301254248768327391449845010719584550912", "680874196667498089883347983400859256804187972913180475846511558656", "-42518408948750277466444105921627505898163932027590831460663164928"], ["-40887298174291907975506489120015866630217787414729126639576880775168", "4551335498368867148188148688585791206837112356056708596191367004160", "-7990547407532188669949496109195886802474428034700500744273433460736", "-42518408948750277466444105921627505898163932027590831460663164928", "612007330668309694726578300196115118979572160381020813060539940864"]], [["2320009750234053109609200859837276206046568322428371370153791197282304", "-1190552599656708250279593897912923357579047651588112176215445781610496", "-54657617305835266231511571741986065721161950325146481026223742910464"], ["-1190552599656708250279593897912923357579047651588112176215445781610496", "610952386043356466052265619128885022115098950042172954317037051576320", "28048489178952298019855414288217988917862637476183623117477454544896"], ["-54657617305835266231511571741986065721161950325146481026223742910464", "28048489178952298019855414288217988917862637476183623117477454544896", "1287690764769309594247469618182702715339171622359845483617407991808"]], [["464093545795525480406998705163548426605126200286760037516415319670784"]], [["49437013393349546994538301834956770483474212204768064632934491314410487808", "-853605288288283790990969654032232859794339298140750891554190442014703616", "-7352535618415245616985077112720474668943125594624221370416547802120192", "2797002653362124411023425184821286339279057506494393311067468023726080", "-2629154196293855799952592895182917732832267336863508799957196957810688", "193508251838442109259867154538257743380122300844559913667840054394880", "121479954589504210525456173520923959791625366760978536387802317193216", "-123482540814872228125611236778284874141827037665739843875593072410624"], ["-853605288288283790990969654032232859794339298140750891554190442014703616", "37158271460781249150235205530693762752790670619050385073399886415659008", "-1752994640168126762884280191265274331012503118445640747314055200374784", "36142356852559454747656708408983116068982991643729392771619486695424", "-252709860688973411232208672145573167423204292105506170472975302656", "-21822569683453337492047610378647737197284838525020293778794086400000", "12988392658554751614389038528132780415998871711289873275280993288192", "-2862842580470705098991249200860348898248383811400728967280244817920"], ["-7352535618415245616985077112720474668943125594624221370416547802120192", "-1752994640168126762884280191265274331012503118445640747314055200374784", "158933790365711038997818112207090034899113934499098590990362187137024", "-7662872340072094526602506279014668407547262223679813637401332416512", "3949860048437661080276606325386751274457827430888917564888834899968", "1613946099453667666550444209905350052707994537164858688516191682560", "-1295775563776124333012426436913366471016010275242420019141560762368", "436694852203765451357246845646024786723228689385472237589739077632"], ["2797002653362124411023425184821286339279057506494393311067468023726080", "36142356852559454747656708408983116068982991643729392771619486695424", "-7662872340072094526602506279014668407547262223679813637401332416512", "614666979114649677899092858888575771804623212179714496179719897088", "-97167728300917348248322237263985271409329685487701379229943857152", "-135935039140825376202748365735643252715520040900693497772450512896", "74245513599308852514377539968325799849594575619001241342148870144", "-25371520407650091061892121907838178943194412804755880266180853760"], ["-2629154196293855799952592895182917732832267336863508799957196957810688", "-252709860688973411232208672145573167423204292105506170472975302656", "3949860048437661080276606325386751274457827430888917564888834899968", "-97167728300917348248322237263985271409329685487701379229943857152", "593688340766929205939195125248514264966989095557760935914507337728", "-97448827614455779497701745646138028934118352332287000362618978304", "-20132599044725112532895082476610664870580431316842376077676380160", "17426807038046598079797834689876663698133360688024688932797022208"], ["193508251838442109259867154538257743380122300844559913667840054394880", "-21822569683453337492047610378647737197284838525020293778794086400000", "1613946099453667666550444209905350052707994537164858688516191682560", "-135935039140825376202748365735643252715520040900693497772450512896", "-97448827614455779497701745646138028934118352332287000362618978304", "59138309111708662425319534462940364719070328559160274141950509056", "-17853815747269375987282278038772733117474442654943741979844935680", "3395869354002642477995397736257294087526847180308378375168196608"], ["121479954589504210525456173520923959791625366760978536387802317193216", "12988392658554751614389038528132780415998871711289873275280993288192", "-1295775563776124333012426436913366471016010275242420019141560762368", "74245513599308852514377539968325799849594575619001241342148870144", "-20132599044725112532895082476610664870580431316842376077676380160", "-17853815747269375987282278038772733117474442654943741979844935680", "11254711726243351026753066730775087090146076190935799270752649216", "-3631948765560044630235648114451833310488106074244300966773915648"], ["-123482540814872228125611236778284874141827037665739843875593072410624", "-2862842580470705098991249200860348898248383811400728967280244817920", "436694852203765451357246845646024786723228689385472237589739077632", "-25371520407650091061892121907838178943194412804755880266180853760", "17426807038046598079797834689876663698133360688024688932797022208", "3395869354002642477995397736257294087526847180308378375168196608", "-3631948765560044630235648114451833310488106074244300966773915648", "1422601770546003036687867591677612937479209435367276188692119552"]], [["59424679632095709015166084995499379488442059628896694820822547693568", "21838651192441699101376257919672753599061017748535223450543958523904", "3972867155016757339103404547656002977274387995641195842935122296832", "10894793539209093554598301671729174675464696030898216586927631499264", "-4828021458426484464094376324872213986424632202706181470925910704128", "1083538259458924364420666736179615494100279279839762806593667727360"], ["21838651192441699101376257919672753599061017748535223450543958523904", "8025734237994000319646844421813352177772867690798003897975013638144", "1460034123355346420479996025560970955048082511205902358617658490880", "4003851554429724446849812793339283509729401698123980985393035083776", "-1774304501647697486637156351858596436044886226603839932214357786624", "398201795087310370555553598046704441084139928449594207649958723584"], ["3972867155016757339103404547656002977274387995641195842935122296832", "1460034123355346420479996025560970955048082511205902358617658490880", "265608052565521356812836308254265960701829436181595242643631112192", "728376958539542640300168836015939432077742358047409988449171668992", "-322779828089116621494683963322104170032467960760833056306387484672", "72440500964574938332894379120756846301048092388356632952264720384"], ["10894793539209093554598301671729174675464696030898216586927631499264", "4003851554429724446849812793339283509729401698123980985393035083776", "728376958539542640300168836015939432077742358047409988449171668992", "1997428122403933584628328870645345241481947403946297030692193697792", "-885159117694560002085550270078144960007879285729036048147274530816", "198653584701246382967294485410089366278929687508740997739817467904"], ["-4828021458426484464094376324872213986424632202706181470925910704128", "-1774304501647697486637156351858596436044886226603839932214357786624", "-322779828089116621494683963322104170032467960760833056306387484672", "-885159117694560002085550270078144960007879285729036048147274530816", "392257751280106311735511016579160180089744267170225588338650251264", "-88033221215184841950457818068847760179976333986698166083793190912"], ["1083538259458924364420666736179615494100279279839762806593667727360", "398201795087310370555553598046704441084139928449594207649958723584", "72440500964574938332894379120756846301048092388356632952264720384", "198653584701246382967294485410089366278929687508740997739817467904", "-88033221215184841950457818068847760179976333986698166083793190912", "19757029688337762952307454174337283297369870300824268512415449088"]], [["73899650103342946241383837186265695968171542690877886392153703186432", "18231647474291701745274193610702708925857341770750719711890112512000", "2763241736027047304187501820854540778878094379347754966500348264448", "-1582035889898779094864863810278491199558548522807577291018026876928"], ["18231647474291701745274193610702708925857341770750719711890112512000", "4497896392770752261671001876331687247339103752996422400473131122688", "681714313221301705731758414347008533701045010398758952964517265408", "-390301179991745925353464197730692178032849198636779266674968756224"], ["2763241736027047304187501820854540778878094379347754966500348264448", "681714313221301705731758414347008533701045010398758952964517265408", "103322612232183873882565068411640000130896927700804570862722220032", "-59155186699094322341175640923951303465766850433888436610169569280"], ["-1582035889898779094864863810278491199558548522807577291018026876928", "-390301179991745925353464197730692178032849198636779266674968756224", "-59155186699094322341175640923951303465766850433888436610169569280", "33868056931633601841581773717566452374147107955580589036718260224"]], [["215690184885129803144884282398550466949820847784868778562674348785664", "-70734756807634970569175814219329680459060174880746346988150345170944"], ["-70734756807634970569175814219329680459060174880746346988150345170944", "23197188241550849393763565787234742754622639642374208066237897900032"]], [["44545620403692544012425584462609335748346354073600", "-303246300641169458905898393185086173991279788032", "-30806743627125943035689710105134257186388574208", "124962331013742476709749907246990393378611396608", "-10067930923646160928464809695849341015061168128", "-5088288157134282434666520872969699526709346304", "2004391067009692807034272768196447541632434176"], ["-303246300641169458905898393185086173991279788032", "838629828510348434023105220712788761890898575360", "27713216504166604614089762532834536279351754752", "-8315532527494693304820884015886666371518431232", "-1553374991912276079337508309251417385310617600", "-172790175491530197401793536479203162163511296", "412569927363918706929347209107680890368032768"], ["-30806743627125943035689710105134257186388574208", "27713216504166604614089762532834536279351754752", "31576745001207028478940098497511018848621428736", "541765316430329969649435676126387011036643328", "44237419997107104629151896632989231674818560", "-669421902659300699799685893609750410022617088", "336370590561358061587073973328907896962940928"], ["124962331013742476709749907246990393378611396608", "-8315532527494693304820884015886666371518431232", "541765316430329969649435676126387011036643328", "5114658236480856088427145784760912258785083392", "-552584901839161319828955331722584400211214336", "-179910185468133606009704409438419001249103872", "90977180342343234922093521397796730451263488"], ["-10067930923646160928464809695849341015061168128", "-1553374991912276079337508309251417385310617600", "44237419997107104629151896632989231674818560", "-552584901839161319828955331722584400211214336", "342529639412950951075862141911992220354871296", "-62842367071006843085081287948088337984651264", "-2393522989988254852974640794887453751115776"], ["-5088288157134282434666520872969699526709346304", "-172790175491530197401793536479203162163511296", "-669421902659300699799685893609750410022617088", "-179910185468133606009704409438419001249103872", "-62842367071006843085081287948088337984651264", "93632543139046217654236315345601107633111040", "-39068066677544688375259332204457152179339264"], ["2004391067009692807034272768196447541632434176", "412569927363918706929347209107680890368032768", "336370590561358061587073973328907896962940928", "90977180342343234922093521397796730451263488", "-2393522989988254852974640794887453751115776", "-39068066677544688375259332204457152179339264", "28213910119172544793352939748476087380738048"]], [["6957972421720766969774571454461235491540551335936", "-135704623893123318198486738621693163408570974208", "68130404076582692853315968672753728619687182336", "8556783191120429397390078368494989488632627200", "-6511435955502852285031758228590145411297050624"], ["-135704623893123318198486738621693163408570974208", "141379738428389264342240091847273213908456833024", "-9866314407354888552970878091322013934669529088", "-2355615146649485999795849120162060509107978240", "916241467222199101292934089314363678688018432"], ["68130404076582692853315968672753728619687182336", "-9866314407354888552970878091322013934669529088", "13652488700443603329476361035124847865627672576", "862948152873800065876816528682310209766424576", "-908696099529956341888039889580526687437717504"], ["8556783191120429397390078368494989488632627200", "-2355615146649485999795849120162060509107978240", "862948152873800065876816528682310209766424576", "1510020388286223498141719115900973606873595904", "-426337144628543808938743513192865207997693952"], ["-6511435955502852285031758228590145411297050624", "916241467222199101292934089314363678688018432", "-908696099529956341888039889580526687437717504", "-426337144628543808938743513192865207997693952", "514066469183643016944907835852749419973705728"]], [["590736613210804734443608993299998116003807494144", "24453297238046878022367737726091414926291632128", "105594016720834296793871611564734695153336320"], ["24453297238046878022367737726091414926291632128", "57948539034085113860604897925952857597039083520", "-4535304897965529267048647784300973532565733376"], ["105594016720834296793871611564734695153336320", "-4535304897965529267048647784300973532565733376", "11268203428108835000014403565137782536031698944"]], [["44311407096847244467250799583445258531644637184"]], [["6145076957520125603416061032065255874392743739392", "-24576643642826497552871167126078579906063630336", "-22280987094488490104464835154670982775934287872", "-3789841563000230406825537682068864383714328576", "-1413971679851752275941358211921389677579337728", "901253216332038155098241399472041378227159040"], ["-24576643642826497552871167126078579906063630336", "122895014809583830118736532239087140697855229952", "-441769073327130870465566428469285588186431488", "375367200754651946237426498140854087258734592", "9744383230608159330166727595162447137210368", "-118830064131494959797895941831903414941908992"], ["-22280987094488490104464835154670982775934287872", "-441769073327130870465566428469285588186431488", "7374836338571741118538809561773782481047126016", "158398787543089105157357311369979353630769152", "-116279753696358297414595206237069283424206848", "-25064155630252744890478885384594262425862144"], ["-3789841563000230406825537682068864383714328576", "375367200754651946237426498140854087258734592", "158398787543089105157357311369979353630769152", "715815054763516798193744686558878109139992576", "-1636804315488288677619566874763010760507392", "-62742901107519174307994948183421260786565120"], ["-1413971679851752275941358211921389677579337728", "9744383230608159330166727595162447137210368", "-116279753696358297414595206237069283424206848", "-1636804315488288677619566874763010760507392", "147587229658249184521972141930102191302901760", "-49368399198527354404572167115891341929742336"], ["901253216332038155098241399472041378227159040", "-118830064131494959797895941831903414941908992", "-25064155630252744890478885384594262425862144", "-62742901107519174307994948183421260786565120", "-49368399198527354404572167115891341929742336", "66751717567019413119704851050189499473592320"]], [["723915417680985230942506757415204575042930212864", "-17304947446642105203911133047446100194652848128", "912634533659179109699819466875382040505614336", "-976620846303761578292025227715046230663888896"], ["-17304947446642105203911133047446100194652848128", "23028489333187680274975038222843050288478158848", "505461770736394880011122035139250579704905728", "482925873536901516002460896185208988361555968"], ["912634533659179109699819466875382040505614336", "505461770736394880011122035139250579704905728", "2772551317842454656371862938874411243859345408", "118033517304137665741612622812187666480627712"], ["-976620846303761578292025227715046230663888896", "482925873536901516002460896185208988361555968", "118033517304137665741612622812187666480627712", "1033304477312062399554758732602925467532525568"]], [["66201540933699410439416619972068443564470697984", "2418987663643287239832854805756235483503919104"], ["2418987663643287239832854805756235483503919104", "7627949839532378695297168751351801362706857984"]], [["661318498101298936575465268829187449386650566656", "3205717245219704028804013590902515852717850624", "-1136480650616123966229299362186137668105011200", "717144027623565276966891008507581124961107968", "8658489355157448999806142931677094982189056"], ["3205717245219704028804013590902515852717850624", "18656706639469070383927769186642160068363026432", "-675747562342925095576913551458043324878815232", "155836924626853196557392725862279718526517248", "-35872712516995257917621059461378332048752640"], ["-1136480650616123966229299362186137668105011200", "-675747562342925095576913551458043324878815232", "1453522253035877627438537246248280601386811392", "103375298245579604049168281708136354545664", "10899106517495525768504875116312207082651648"], ["717144027623565276966891008507581124961107968", "155836924626853196557392725862279718526517248", "103375298245579604049168281708136354545664", "230543907420014780418644435188820211025313792", "16389738159353072997293326796135837657464832"], ["8658489355157448999806142931677094982189056", "-35872712516995257917621059461378332048752640", "10899106517495525768504875116312207082651648", "16389738159353072997293326796135837657464832", "112143869667996087851277912330294399971885056"]], [["76614538689210061035425448409171039799979540480", "-1551395244947365386305982431198408897569226752", "356966963855898128005043802939813673681551360"], ["-1551395244947365386305982431198408897569226752", "3680695462183461672158891475044243338392764416", "82709887804370452825209503685620513147715584"], ["356966963855898128005043802939813673681551360", "82709887804370452825209503685620513147715584", "872944585112343653562003531847334475023253504"]], [["7042735207249056634146601099712014293460320256"]], [["73674366320119858502843744186867176818318770176", "799291127465269970336943773235915882942693376", "-291579004866042382610405549851270019251437568", "45278054762727803542702389198877343216566272"], ["799291127465269970336943773235915882942693376", "2649956497783162838019462880678992908572950528", "-66244862057460058104197516076312993164427264", "24648359929237995983082726558691939154132992"], ["-291579004866042382610405549851270019251437568", "-66244862057460058104197516076312993164427264", "284964406030103941004917536900188517886328832", "5591616258910925235227015007986904914198528"], ["45278054762727803542702389198877343216566272", "24648359929237995983082726558691939154132992", "5591616258910925235227015007986904914198528", "95296694739102079657427913599718740665040896"]], [["8903109666373323011686349836094323721188147200", "-233004932111000175987058966178463783577452544"], ["-233004932111000175987058966178463783577452544", "791742204833648874878712179756009783665098752"]], [["8029947632772404631104560670492263977226076160", "86769764532629307679397579796315707250049024", "-33573934425463465118547526145564095337725952"], ["86769764532629307679397579796315707250049024", "472430926073588585425134379704490090469261312", "-20648028813899126961611517030148369559846912"], ["-33573934425463465118547526145564095337725952", "-20648028813899126961611517030148369559846912", "90383888991444370682646037756444920806113280"]], [["1003043798936587295563830707284717950841389056"]], [["880304206014807360896062127310258810472366080", "14245897965214778099564474613123262172889088"], ["14245897965214778099564474613123262172889088", "110380953114941814449531309525311711317327872"]], [["96192096317886364106794019758607893188837376"]], [["69092228409892090617476554375474798216497619533824", "0", "-12050063225827415618516936153819913030610190336", "-2414650551853573599882022288347229722410745856", "-513170793557189804708758872969359616777388032", "-53156614755769389248670688674476753883758592", "-25079546214279947009065924234257968855515136", "-25714604050598816891949141216409667474817024", "-25227469702477967992043194730297862077284352", "-25740350064496332781498363161819702630547456", "-25551796816739382700326403536317826811822080", "-25602489815498694900175362724123053628850176"], ["0", "120544991862614760568551569272667848299631626807140280569447471090671147810816", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-12050063225827415618516936153819913030610190336", "0", "1033419208838509986633753571743799997173787000832", "11431077902846599851325826603323631592720564224", "-94406616108305903853977065948781562227064832", "-926651855218205083778485367719315489893122048", "29558532434693669245514474299844699854209024", "61003147537410541867908706544955791517941760", "-23371170906102473938032574391351788366200832", "5663273585721818829002724611464902983286784", "-1094560023509954818901262221773479136460800", "181128589266099052893941434226473034579968"], ["-2414650551853573599882022288347229722410745856", "0", "11431077902846599851325826603323631592720564224", "27255651749325589216781142936616406092697567232", "-736986529473657270963254162253240770578350080", "-227136699652557032467270741371003109290016768", "-20884788969803052922436937827880971398021120", "24627315416845129412556082668627244078858240", "-7461406927055190800169824713987564406571008", "1556676980954104727852479344202406736953344", "-261293135543280717985009576981079452024832", "36641251649246572036481676191311373271040"], ["-513170793557189804708758872969359616777388032", "0", "-94406616108305903853977065948781562227064832", "-736986529473657270963254162253240770578350080", "796749557679102731143198612861541743796944896", "-91049576259073800902163072375412266515824640", "-7829561366311180700552877498150082788196352", "4550967827488650311776608147187137505132544", "-851966000999333297233816757374779947745280", "72600859214581917854347963507655974060032", "10092823859043356468740075194893876592640", "-6253116179749407102172747365903411183616"], ["-53156614755769389248670688674476753883758592", "0", "-926651855218205083778485367719315489893122048", "-227136699652557032467270741371003109290016768", "-91049576259073800902163072375412266515824640", "40222028408307512418753292736322757675974656", "-5316374952175462597101837459921075265601536", "-458424681714647678925147256823007890374656", "419262927788049443409338143163746743222272", "-130851326311091425074814405433818385219584", "30393352716952463397691031786301337632768", "-6018189994414767211933184461378087288832"], ["-25079546214279947009065924234257968855515136", "0", "29558532434693669245514474299844699854209024", "-20884788969803052922436937827880971398021120", "-7829561366311180700552877498150082788196352", "-5316374952175462597101837459921075265601536", "3079135310575005853229852583582199007150080", "-797299597291902564868745528880890445299712", "133878882153149775538029953569216704544768", "-13385097626781557085106928210912437338112", "-467271780423859313941366481746567102464", "641061940090450306027118259990337421312"], ["-25714604050598816891949141216409667474817024", "0", "61003147537410541867908706544955791517941760", "24627315416845129412556082668627244078858240", "4550967827488650311776608147187137505132544", "-458424681714647678925147256823007890374656", "-797299597291902564868745528880890445299712", "421158074310476977407921229981572401201152", "-129590518973057002329463961359559350550528", "30868735790685282335089936516763537637376", "-6267594218584647156377101843334728515584", "1135903519494184275034732576166897516544"], ["-25227469702477967992043194730297862077284352", "0", "-23371170906102473938032574391351788366200832", "-7461406927055190800169824713987564406571008", "-851966000999333297233816757374779947745280", "419262927788049443409338143163746743222272", "133878882153149775538029953569216704544768", "-129590518973057002329463961359559350550528", "53173340652692014748601040880119828185088", "-15667537151614480947668376564352690421760", "3808042952257851266680530421301095956480", "-812351201511797765126355410011610415104"], ["-25740350064496332781498363161819702630547456", "0", "5663273585721818829002724611464902983286784", "1556676980954104727852479344202406736953344", "72600859214581917854347963507655974060032", "-130851326311091425074814405433818385219584", "-13385097626781557085106928210912437338112", "30868735790685282335089936516763537637376", "-15667537151614480947668376564352690421760", "5561422199051614568074267204232960540672", "-1572508495049624574796572743096296538112", "381133925292908464455306105493422866432"], ["-25551796816739382700326403536317826811822080", "0", "-1094560023509954818901262221773479136460800", "-261293135543280717985009576981079452024832", "10092823859043356468740075194893876592640", "30393352716952463397691031786301337632768", "-467271780423859313941366481746567102464", "-6267594218584647156377101843334728515584", "3808042952257851266680530421301095956480", "-1572508495049624574796572743096296538112", "571004307047238992038481583590965510144", "-169869492821231688505319506393209765888"], ["-25602489815498694900175362724123053628850176", "0", "181128589266099052893941434226473034579968", "36641251649246572036481676191311373271040", "-6253116179749407102172747365903411183616", "-6018189994414767211933184461378087288832", "641061940090450306027118259990337421312", "1135903519494184275034732576166897516544", "-812351201511797765126355410011610415104", "381133925292908464455306105493422866432", "-169869492821231688505319506393209765888", "101335292907004174007691890238737612800"]], [["10730425677524000041774221338636217533283994435584", "-25647975832740093205721393447319620344279465984", "27553377655734490048172610484238020408361615360", "-4970612523867164455434598118972673343002509312", "-94766071548433835664987852808455665727045632", "199420239459694308803874273604595407168471040", "-52846875411735779482738581145031968018137088", "9590193126663497032729680571961250624307200", "-1403807345340003022023458000072730854031360"], ["-25647975832740093205721393447319620344279465984", "157433439765904938900678222497027413274926252032", "-299273829422042661179859914912392329088204800", "-874415258303985289263603743632759979176361984", "-139684096347605441666674280591207698731630592", "87079057594063396274043275164792946685902848", "-22067338157612978859439440811944373045428224", "4140765124986884990892273223695428252336128", "-653220065493669933841107015523744299876352"], ["27553377655734490048172610484238020408361615360", "-299273829422042661179859914912392329088204800", "3990031488575544653168636943823134098123128832", "-329693509969584109886423811219115091836272640", "-56830105356948588011332082400417738875994112", "22825563637372723602949229472285333408186368", "-4346044425328767251827928811610654470307840", "574643169114763754041813191866147359686656", "-48092863735878818434201220385330148933632"], ["-4970612523867164455434598118972673343002509312", "-874415258303985289263603743632759979176361984", "-329693509969584109886423811219115091836272640", "138952068993119844291228829970049803090919424", "-19073115438012307479907524517119869895835648", "-79585729157554371270795730854195421511680", "731899481278556787098546773296889162891264", "-233601807564330974692791506221472994557952", "52613652928642594749768510489024245268480"], ["-94766071548433835664987852808455665727045632", "-139684096347605441666674280591207698731630592", "-56830105356948588011332082400417738875994112", "-19073115438012307479907524517119869895835648", "12143911805114724426802634421980809413001216", "-3211842068124414141262511371730876178104320", "602075870404171199668061870379039891390464", "-89664311884741823792814443228882003820544", "10650927770383215396460057822212862771200"], ["199420239459694308803874273604595407168471040", "87079057594063396274043275164792946685902848", "22825563637372723602949229472285333408186368", "-79585729157554371270795730854195421511680", "-3211842068124414141262511371730876178104320", "1408227947373321140021105483214765516914688", "-388812893122376936155759839050513061511168", "85494874493436997297479733915739958018048", "-16336926280004156215733075251984592797696"], ["-52846875411735779482738581145031968018137088", "-22067338157612978859439440811944373045428224", "-4346044425328767251827928811610654470307840", "731899481278556787098546773296889162891264", "602075870404171199668061870379039891390464", "-388812893122376936155759839050513061511168", "140790529119180931831431766740353985544192", "-38023004261472020511513106243328705298432", "8580944678257665784507622066605139165184"], ["9590193126663497032729680571961250624307200", "4140765124986884990892273223695428252336128", "574643169114763754041813191866147359686656", "-233601807564330974692791506221472994557952", "-89664311884741823792814443228882003820544", "85494874493436997297479733915739958018048", "-38023004261472020511513106243328705298432", "13377384925018919512844194944684446973952", "-3721817518572510021946747279708673540096"], ["-1403807345340003022023458000072730854031360", "-653220065493669933841107015523744299876352", "-48092863735878818434201220385330148933632", "52613652928642594749768510489024245268480", "10650927770383215396460057822212862771200", "-16336926280004156215733075251984592797696", "8580944678257665784507622066605139165184", "-3721817518572510021946747279708673540096", "1882657765344490741424826378354587336704"]], [["1095133490726718868198493573821930495307608489984", "15640678309435118918673858982783443043425976320", "-2809144282260463602281799621082064387137601536", "-587305687716209330026646104394228144168501248", "234489058578169352779425942123011433740369920", "-48611235250976717965586561046451071607635968", "7962983780605866244327300793786582618341376"], ["15640678309435118918673858982783443043425976320", "20896446992628369883970505722999881955322888192", "-852930099800901967058276045958787666368528384", "-290209749516590363536985449303692070579339264", "83287014420164633090112689878693322394959872", "-14426190628926373679601115383989062592364544", "1997494878105826827567842782752152311824384"], ["-2809144282260463602281799621082064387137601536", "-852930099800901967058276045958787666368528384", "548436487556549701984503297982302713307725824", "-89595426075071390070963228419550415362719744", "7748798830151092380674959120609784258101248", "167402245362145443369167900810576767483904", "-229528003061244590859876594194946155610112"], ["-587305687716209330026646104394228144168501248", "-290209749516590363536985449303692070579339264", "-89595426075071390070963228419550415362719744", "46408242950673189243127186747699490281488384", "-10960462100753860484466839687067606867509248", "1949578387704538390786424019307408700473344", "-295241482124872660355454633545253244633088"], ["234489058578169352779425942123011433740369920", "83287014420164633090112689878693322394959872", "7748798830151092380674959120609784258101248", "-10960462100753860484466839687067606867509248", "4022234073303552810607196581871833692766208", "-989443757404978169902143156325790808801280", "198377451478053498263298724752051790675968"], ["-48611235250976717965586561046451071607635968", "-14426190628926373679601115383989062592364544", "167402245362145443369167900810576767483904", "1949578387704538390786424019307408700473344", "-989443757404978169902143156325790808801280", "338425985874592047275535223355605847638016", "-86042482024811041026495641520070667010048"], ["7962983780605866244327300793786582618341376", "1997494878105826827567842782752152311824384", "-229528003061244590859876594194946155610112", "-295241482124872660355454633545253244633088", "198377451478053498263298724752051790675968", "-86042482024811041026495641520070667010048", "38206353972759078971414574511197884776448"]], [["130618033079499798750669315550750820200337113088", "-991784853199463374838407564155506156747358208", "-1001993428697301282553635140650919274490101760", "199888613752973995399838633151357617262559232", "-28740664959709675810285540166386421801680896"], ["-991784853199463374838407564155506156747358208", "2716107965400018011015852327737777290234298368", "-398820879032590689321469517617886756874485760", "40974224426703369937835240895446356278116352", "-3043018683119047056538623768692331076648960"], ["-1001993428697301282553635140650919274490101760", "-398820879032590689321469517617886756874485760", "146183601699773063665141120491031827071369216", "-28270176246551078557151831788524365611532288", "4375764065321166474788667315273804428607488"], ["199888613752973995399838633151357617262559232", "40974224426703369937835240895446356278116352", "-28270176246551078557151831788524365611532288", "9378046607686339342919127682644043200724992", "-2074460576109251113566837213786338150580224"], ["-28740664959709675810285540166386421801680896", "-3043018683119047056538623768692331076648960", "4375764065321166474788667315273804428607488", "-2074460576109251113566837213786338150580224", "838950768963565489018617127075182752563200"]], [["14865242868292875596737512523810765590967091200", "-1194684749921548310741301296199918498737029120", "92052387390248436078200448218292129263255552"], ["-1194684749921548310741301296199918498737029120", "336176236570257173762832394574350534309838848", "-50031989817088283121250997750216248931647488"], ["92052387390248436078200448218292129263255552", "-50031989817088283121250997750216248931647488", "19910337845001473467410792192940419168862208"]], [["486559041166995682311463986011680370767953920"]], [["10530006322557050662378495765392506897602453700608", "-16228175490238778706322078700765256011166515200", "-8041850664206324264291246307537072363453546496", "2278321590004029331488660146834875244102025216", "-778640103094289204950721553507805841045061632", "116378997189096792791666147993082052537745408", "4097982247637076955479897036818603692785664", "-7309073683107987245193056319517676353355776", "2482286958202092704684759968729303506485248", "-604139989437351012700747829788106481991680"], ["-16228175490238778706322078700765256011166515200", "124877175059635682015897891595209974306295513088", "734659163731771923545089850629425854523899904", "28548775704233774792417683355572083173097472", "-153562590461731134928629671910041449524101120", "6923455097877783544017649290515100695789568", "9801152753391566640989352138861307429388288", "-4040225195637617490603909486784389276762112", "1041034080530406666473433214910561022640128", "-215360670036203185805725698709813381300224"], ["-8041850664206324264291246307537072363453546496", "734659163731771923545089850629425854523899904", "3575646438014618650794176113619232395192434688", "-120758237122819212158223386055081857935998976", "-36867480474693347675698761579856255409717248", "-2935254188256456050872681698711304277065728", "4304038613190265534403779127172730437238784", "-1428325583914460436324200017644558395375616", "327459727854604060872916171382810713522176", "-61330939128980031432144197517563926675456"], ["2278321590004029331488660146834875244102025216", "28548775704233774792417683355572083173097472", "-120758237122819212158223386055081857935998976", "124547376297772762433542544793634176229179392", "-15903050368661004901861149573152112665165824", "-1524459237463725364091579158397142194716672", "987335714328835897071560581085715859767296", "-221300426028363033846690568424831561236480", "31105074823736018057841130075422982144000", "-2028639446762429821801181865800640757760"], ["-778640103094289204950721553507805841045061632", "-153562590461731134928629671910041449524101120", "-36867480474693347675698761579856255409717248", "-15903050368661004901861149573152112665165824", "7556101809242281695721244076527277198802944", "-1081882866921276686817839341164263712489472", "-77244448775895151598092670197112151998464", "83362000367173023092824599925624124997632", "-27095111826694301339116061708400505913344", "6474247823075394406564421842447793913856"], ["116378997189096792791666147993082052537745408", "6923455097877783544017649290515100695789568", "-2935254188256456050872681698711304277065728", "-1524459237463725364091579158397142194716672", "-1081882866921276686817839341164263712489472", "707792492232867369966860105907738081492992", "-207695296637541248768186862825880015601664", "41920484439799869292511187076799231164416", "-6321609835083536876258739303554475884544", "648780305892840232377171909870637547520"], ["4097982247637076955479897036818603692785664", "9801152753391566640989352138861307429388288", "4304038613190265534403779127172730437238784", "987335714328835897071560581085715859767296", "-77244448775895151598092670197112151998464", "-207695296637541248768186862825880015601664", "113226935349141502705970049044098047803392", "-36293616401112400898357836655924118290432", "9000236764097085615720363964281930121216", "-1903660179862401787766736573098444718080"], ["-7309073683107987245193056319517676353355776", "-4040225195637617490603909486784389276762112", "-1428325583914460436324200017644558395375616", "-221300426028363033846690568424831561236480", "83362000367173023092824599925624124997632", "41920484439799869292511187076799231164416", "-36293616401112400898357836655924118290432", "15193953514521477843374677918315364483072", "-4610066866575121772332083167131982626816", "1152368965730278342151640183580928245760"], ["2482286958202092704684759968729303506485248", "1041034080530406666473433214910561022640128", "327459727854604060872916171382810713522176", "31105074823736018057841130075422982144000", "-27095111826694301339116061708400505913344", "-6321609835083536876258739303554475884544", "9000236764097085615720363964281930121216", "-4610066866575121772332083167131982626816", "1768826317342023401832268081420157583360", "-535642284234992726616702164278561472512"], ["-604139989437351012700747829788106481991680", "-215360670036203185805725698709813381300224", "-61330939128980031432144197517563926675456", "-2028639446762429821801181865800640757760", "6474247823075394406564421842447793913856", "648780305892840232377171909870637547520", "-1903660179862401787766736573098444718080", "1152368965730278342151640183580928245760", "-535642284234992726616702164278561472512", "267026578220517844116715771521950285824"]], [["1168705886761451931721139490561691825830822412288", "-11340609373263984286235803845192316322649735168", "2022605209137559708442315435381086453611102208", "-543049765460244656067999176623801894130679808", "5317649058466037771947188133634525626368000", "25289767774479736168721507084072941483196416", "-8640934917815534155296797732528758290644992", "1989444045328189816573435095966795650039808"], ["-11340609373263984286235803845192316322649735168", "19559418885629670853422158634650478045925736448", "-107044462922966284835811938599687305753001984", "-111443367224366413945964303015947013671878656", "-23007296883320438022477599219417461309833216", "13974148484608208011588771943169050519011328", "-3696116208176606740073791287819136160235520", "734472605495471746775048723980792427970560"], ["2022605209137559708442315435381086453611102208", "-107044462922966284835811938599687305753001984", "561643533856914804609261199104325441860665344", "-45533903167101465685317590720288508658843648", "-10919305967578974630924137420468555805097984", "4411699188321982826708482928968464284516352", "-929526102088517230659782012581133491896320", "148548070379571253818690001724082084642816"], ["-543049765460244656067999176623801894130679808", "-111443367224366413945964303015947013671878656", "-45533903167101465685317590720288508658843648", "25343347260425125233844827654019234010234880", "-4229881989482682254133809216565518450819072", "144987373457858359439991319557032917336064", "121130443599781995277072880448146876923904", "-45097253826855426312927660686848890503168"], ["5317649058466037771947188133634525626368000", "-23007296883320438022477599219417461309833216", "-10919305967578974630924137420468555805097984", "-4229881989482682254133809216565518450819072", "2869168491984851268568310806562824542748672", "-822928921926830254602691353434964308787200", "169985587245366919998656528840849027497984", "-28850487294973273886832605127483674591232"], ["25289767774479736168721507084072941483196416", "13974148484608208011588771943169050519011328", "4411699188321982826708482928968464284516352", "144987373457858359439991319557032917336064", "-822928921926830254602691353434964308787200", "377324560927540909089715060176637686448128", "-109035618272568179181773588707794990661632", "24965886415077625125135225026614212427776"], ["-8640934917815534155296797732528758290644992", "-3696116208176606740073791287819136160235520", "-929526102088517230659782012581133491896320", "121130443599781995277072880448146876923904", "169985587245366919998656528840849027497984", "-109035618272568179181773588707794990661632", "42403321838852509068642642288729678413824", "-12134079810310572523639903981052006236160"], ["1989444045328189816573435095966795650039808", "734472605495471746775048723980792427970560", "148548070379571253818690001724082084642816", "-45097253826855426312927660686848890503168", "-28850487294973273886832605127483674591232", "24965886415077625125135225026614212427776", "-12134079810310572523639903981052006236160", "5534789984997157460208294886221241384960"]], [["118278646626081047542233025386717892326241337344", "1327215407183772596371792510550830330228506624", "-250841363311517267242546690595889331495239680", "-83603983131748372553321794226089671618723840", "31230891302323689335835435598395358962515968", "-6587720778743072879263341117141528629739520"], ["1327215407183772596371792510550830330228506624", "2668714946481566848576865823391618130480463872", "-78048420137144126279604279616496206897741824", "-48918511696358163639349460715221098117988352", "13383050682353272649543132775118591515164672", "-2356447221161397820968173264628149364195328"], ["-250841363311517267242546690595889331495239680", "-78048420137144126279604279616496206897741824", "101399029848453472466897238697616880246456320", "-19278546866168042618126069894041344027918336", "2039328863495557630795750996722934999941120", "-54496855688634097979453105000696988565504"], ["-83603983131748372553321794226089671618723840", "-48918511696358163639349460715221098117988352", "-19278546866168042618126069894041344027918336", "10523102135706302276649574852715623718322176", "-2649958728802197858700932224231022176239616", "501843633754901265838068460845309760634880"], ["31230891302323689335835435598395358962515968", "13383050682353272649543132775118591515164672", "2039328863495557630795750996722934999941120", "-2649958728802197858700932224231022176239616", "1069657565664415570891060841259618082488320", "-280139118374884169461906446378810598227968"], ["-6587720778743072879263341117141528629739520", "-2356447221161397820968173264628149364195328", "-54496855688634097979453105000696988565504", "501843633754901265838068460845309760634880", "-280139118374884169461906446378810598227968", "121895210271627287047100793867518359896064"]], [["14586513329943014491936382135936002864504111104", "12976231681372256917281313831669075974029312", "-132840166257883099354934530146713995967463424", "24719149300527692389301263923122808842878976"], ["12976231681372256917281313831669075974029312", "454549903859453431623206503050154164092928000", "-69571004934287707650869805172932274024349696", "7305791229487797404106025166846922525245440"], ["-132840166257883099354934530146713995967463424", "-69571004934287707650869805172932274024349696", "30603889990500706122126828389743970379366400", "-6463922786034652972609732398491910839205888"], ["24719149300527692389301263923122808842878976", "7305791229487797404106025166846922525245440", "-6463922786034652972609732398491910839205888", "2832234971415729979740468324970691876093952"]], [["1765924083057382491836439895304856988200992768", "-141790868525293521745960987553311616648871936"], ["-141790868525293521745960987553311616648871936", "69805739728362378765890409295913395851100160"]], [["1170605921288902833776861792578688709255845904384", "-560768998090900995167207331617944831281594368", "-1091628448453593001631215755419449076073103360", "362398918854055493363315649318170927669706752", "-100408445643755038823591196504503089757159424", "11289472427394098121044166388991446153691136", "1570811073000716632652592995855244518752256", "-1107410269179972455286076037065176126586880", "333231000565702256283149690978315853103104"], ["-560768998090900995167207331617944831281594368", "15284537623250853704052982709853612378331021312", "-5892082929556885239613954619669496771641344", "13043107463029116971884598803771965984210944", "-18924587303952585655373316073590446029275136", "-41703447271280298723250857520800284540928", "1699306796975734563245939046100937476145152", "-668750253769875053705902724687334633111552", "174682795585227971611916599988776748449792"], ["-1091628448453593001631215755419449076073103360", "-5892082929556885239613954619669496771641344", "530835098327230962352337933292061401884393472", "-16199261274105793237507384489529394698649600", "-5004312959419536056199726032752069899714560", "-982308775700474804852638751807137399177216", "863318636191872942439870586975699555319808", "-276557112259555258093920363628039931691008", "63808092015124188180192709090225296506880"], ["362398918854055493363315649318170927669706752", "13043107463029116971884598803771965984210944", "-16199261274105793237507384489529394698649600", "21947738800607429307609392107902611440533504", "-2548513767496265205964192256240016848584704", "-472580363663406412496212612128605625909248", "249161671491162249518692519021456960520192", "-58890855944533610654558596607171459284992", "9829834814097535851565164392732149415936"], ["-100408445643755038823591196504503089757159424", "-18924587303952585655373316073590446029275136", "-5004312959419536056199726032752069899714560", "-2548513767496265205964192256240016848584704", "1438877706893333533949506361255427145990144", "-233466125387201956706256724436121739591680", "-11637647530522021102717063502017912111104", "17382415424509669421065332028684678201344", "-6019284677225388515652184589240367054848"], ["11289472427394098121044166388991446153691136", "-41703447271280298723250857520800284540928", "-982308775700474804852638751807137399177216", "-472580363663406412496212612128605625909248", "-233466125387201956706256724436121739591680", "191035526256139661139967744924437058682880", "-62852457323515036502296594240584573517824", "14317701071836614698711435587515383283712", "-2572444384978390212093595254387772489728"], ["1570811073000716632652592995855244518752256", "1699306796975734563245939046100937476145152", "863318636191872942439870586975699555319808", "249161671491162249518692519021456960520192", "-11637647530522021102717063502017912111104", "-62852457323515036502296594240584573517824", "35460210489947671177154601132757778169856", "-11858545362922856304610349634099225821184", "3062448210681850109479186499762655330304"], ["-1107410269179972455286076037065176126586880", "-668750253769875053705902724687334633111552", "-276557112259555258093920363628039931691008", "-58890855944533610654558596607171459284992", "17382415424509669421065332028684678201344", "14317701071836614698711435587515383283712", "-11858545362922856304610349634099225821184", "5270384561219664636092823880213691629568", "-1687426533882008242922481169219524231168"], ["333231000565702256283149690978315853103104", "174682795585227971611916599988776748449792", "63808092015124188180192709090225296506880", "9829834814097535851565164392732149415936", "-6019284677225388515652184589240367054848", "-2572444384978390212093595254387772489728", "3062448210681850109479186499762655330304", "-1687426533882008242922481169219524231168", "801930698756713273866159335144733802496"]], [["130620750207835263648072291222564063838147182592", "-1374845002208694857175821639526881432237506560", "301589689329609531439133325309956310477832192", "-60871923291790016109553860088574046323605504", "-2556841009958886223564646164400530983485440", "3734245121053155630906000072296764387885056", "-1138481810813390219163502121995237156978688"], ["-1374845002208694857175821639526881432237506560", "2465760363426134663108333423075081068740608000", "-2324713375675365716995055580795048306933760", "-11621125246637244149362121406630323690668032", "-4772580742296962116118177684287597985136640", "2344237886040509301174905682170971389165568", "-600138663314625085079578377928393009135616"], ["301589689329609531439133325309956310477832192", "-2324713375675365716995055580795048306933760", "93297533413088190410007186357786371873046528", "-5793927111319109951833318725758630374670336", "-2588959260812387937903124045935494029115392", "934549465570673242524128414418422349168640", "-195463505255931624961849034829441338966016"], ["-60871923291790016109553860088574046323605504", "-11621125246637244149362121406630323690668032", "-5793927111319109951833318725758630374670336", "5185663347640238748957323555568461375602688", "-1060785552426412688217646697048424474214400", "84598731198255943151091666541895414185984", "15159766790960977479972721904279038722048"], ["-2556841009958886223564646164400530983485440", "-4772580742296962116118177684287597985136640", "-2588959260812387937903124045935494029115392", "-1060785552426412688217646697048424474214400", "797890070523320393654854929276260858200064", "-245121172258425689859095480974605151109120", "54017406643753719684887266314909749608448"], ["3734245121053155630906000072296764387885056", "2344237886040509301174905682170971389165568", "934549465570673242524128414418422349168640", "84598731198255943151091666541895414185984", "-245121172258425689859095480974605151109120", "120874773144889876549805495942973048750080", "-37051824290348905854147802733288238350336"], ["-1138481810813390219163502121995237156978688", "-600138663314625085079578377928393009135616", "-195463505255931624961849034829441338966016", "15159766790960977479972721904279038722048", "54017406643753719684887266314909749608448", "-37051824290348905854147802733288238350336", "17637715126510384214060481644553826205696"]], [["13000683221063053368358884391594219190890790912", "176582964489470315620124452013813257893576704", "-18300258349582450246530118716066645267185664", "-12764409403516405351225250458852608111017984", "4186081003665141778878750841471249955160064"], ["176582964489470315620124452013813257893576704", "386246986986900009533283690540623787257233408", "-4733236922712129212739586809625734757220352", "-8966560513021698433968885908213635787784192", "2298579224309639399614354055457074283806720"], ["-18300258349582450246530118716066645267185664", "-4733236922712129212739586809625734757220352", "21904355979007045991273903711289316435034112", "-4601307924171599845630801656771071732350976", "559971992785506702418603091752591376252928"], ["-12764409403516405351225250458852608111017984", "-8966560513021698433968885908213635787784192", "-4601307924171599845630801656771071732350976", "2883038619903230661637462713103444883800064", "-780334415992288354434552651957893643370496"], ["4186081003665141778878750841471249955160064", "2298579224309639399614354055457074283806720", "559971992785506702418603091752591376252928", "-780334415992288354434552651957893643370496", "400973757582050663634203553711032702599168"]], [["1618229829564472927482497092943237041161764864", "16097623425031002242953419799749399788126208", "-17532102089757201003755404451948516408819712"], ["16097623425031002242953419799749399788126208", "88229706342836420530893674748491367085768704", "-13801398232308264122626934417236478828478464"], ["-17532102089757201003755404451948516408819712", "-13801398232308264122626934417236478828478464", "9292773548771469565363053969727455171182592"]], [["211457502699473634979243769760134102475866112"]], [["130125849089676805775989612689599726374061342720", "54380703616117815490224712589750994479349760", "-158830826465734332832441602802987593493381120", "51090030885713731716629352196372118842114048", "-12446287475566870158468026175874550126870528", "1103207959364710462209071518288773921112064", "291947609277230898706250734240284897443840", "-159124909850720187202760136836531861061632"], ["54380703616117815490224712589750994479349760", "1936423463519924764855508867992515180163497984", "-2046378840101525121520381246146154304897024", "4784077075049838158899665097779398657966080", "-2607159418217035503878974196107005382361088", "-204384075035032951428305719104598523772928", "305168800569404863877304473380117446393856", "-109187799973479761462714297596851255246848"], ["-158830826465734332832441602802987593493381120", "-2046378840101525121520381246146154304897024", "78375643334040427350375084217517918103011328", "-1384863995340676070685777330775474355306496", "-676257442115684112736768258632522651402240", "-281316386393916342093068367584407521853440", "179807521533914448712572754484825285459968", "-54558956491375652731285453282521800245248"], ["51090030885713731716629352196372118842114048", "4784077075049838158899665097779398657966080", "-1384863995340676070685777330775474355306496", "4224553480952018105399198474140720790765568", "-416454581280385869615815075128735522881536", "-143962547602534151309153322469979303444480", "65775997214301918621644815230294743318528", "-15642198771343556567314064518059581767680"], ["-12446287475566870158468026175874550126870528", "-2607159418217035503878974196107005382361088", "-676257442115684112736768258632522651402240", "-416454581280385869615815075128735522881536", "325027272262628135801619168899512269799424", "-65474633907021096345937355845810696224768", "978653535255991587956482205849611141120", "3423930541076498634070088274503912128512"], ["1103207959364710462209071518288773921112064", "-204384075035032951428305719104598523772928", "-281316386393916342093068367584407521853440", "-143962547602534151309153322469979303444480", "-65474633907021096345937355845810696224768", "62764490218661613510936948987723218157568", "-22574246390531993340131383034501159452672", "5615478250643007010246430039655688699904"], ["291947609277230898706250734240284897443840", "305168800569404863877304473380117446393856", "179807521533914448712572754484825285459968", "65775997214301918621644815230294743318528", "978653535255991587956482205849611141120", "-22574246390531993340131383034501159452672", "13424414867498810333054521498204542861312", "-4738450258032024830698912402190190510080"], ["-159124909850720187202760136836531861061632", "-109187799973479761462714297596851255246848", "-54558956491375652731285453282521800245248", "-15642198771343556567314064518059581767680", "3423930541076498634070088274503912128512", "5615478250643007010246430039655688699904", "-4738450258032024830698912402190190510080", "2485565873217149306075608691510773547008"]], [["14670654330258195771405660643508966266515750912", "-186814056864240689416779808184539751842316288", "40161785508744832241564445401384343247519744", "-6486768044346411067725737966985427598442496", "-692082602690490912298032528401166921367552", "540135482346515870807619354297706704011264"], ["-186814056864240689416779808184539751842316288", "325195103640044927574268605460951258726662144", "2115887583312160118075388404345336112349184", "-1062259836445982716699597036521903437643776", "-962019380840196020736417089215061043445760", "403992062401452118492859315207965029433344"], ["40161785508744832241564445401384343247519744", "2115887583312160118075388404345336112349184", "16618860507918134761956625563751104112492544", "-596220939380244990781887429232537980895232", "-639117698315007788567081170695303081230336", "210524996164772260001524025995492977541120"], ["-6486768044346411067725737966985427598442496", "-1062259836445982716699597036521903437643776", "-596220939380244990781887429232537980895232", "1321890448347109155788426835488126130978816", "-325359976329385503409675377854388421787648", "38765503414945049245440107038833568120832"], ["-692082602690490912298032528401166921367552", "-962019380840196020736417089215061043445760", "-639117698315007788567081170695303081230336", "-325359976329385503409675377854388421787648", "274990292251286939996680711811010513600512", "-90991504520293918678174459453549894959104"], ["540135482346515870807619354297706704011264", "403992062401452118492859315207965029433344", "210524996164772260001524025995492977541120", "38765503414945049245440107038833568120832", "-90991504520293918678174459453549894959104", "54664642833306009807953239058561946877952"]], [["1423984168079583406378546455156654187290296320", "21481353055423572779129971546369223016054784", "-617569442213962838022585739066965447671808", "-1877524022291920941972808303531115939889152"], ["21481353055423572779129971546369223016054784", "58708772449813313077900243533234745922027520", "601459678653435238379820810042102402514944", "-1736685030614957609203525157946895741485056"], ["-617569442213962838022585739066965447671808", "601459678653435238379820810042102402514944", "5959173977653051069074536271387478548545536", "-1340093671478598752206127768591537744642048"], ["-1877524022291920941972808303531115939889152", "-1736685030614957609203525157946895741485056", "-1340093671478598752206127768591537744642048", "1181181299432327923533766911847115429773312"]], [["177956770280753389360157718105691628112969728", "3738395717759708029107091372314277338677248"], ["3738395717759708029107091372314277338677248", "23086200989651660366864265899668394259513344"]], [["14457297257343414846728270964610702820759306240", "23699044095771326413826291541105919339266048", "-23336059108928938680597692325991460762550272", "7051756412989992733490952639350563240148992", "-1505591553301559862928225597941055859195904", "90661546664623062572237597148686432862208", "49986222855449319209438622205927458078720"], ["23699044095771326413826291541105919339266048", "251789809617094307455967882180014296344297472", "-1335024023359909736936382540907622237732864", "1088684013566820528075273707507229283844096", "-339098327413368900911571329539988546125824", "-64299538957387235612689354024978051235840", "54566892171520140147367650963076719575040"], ["-23336059108928938680597692325991460762550272", "-1335024023359909736936382540907622237732864", "12344320953575347509689715752583033002131456", "-62441713603320828693418495464264217657344", "-76536654794680876486091989127245332480000", "-74417870883045973636369972888081337942016", "38802472299917237379246659837933339541504"], ["7051756412989992733490952639350563240148992", "1088684013566820528075273707507229283844096", "-62441713603320828693418495464264217657344", "896814411354874812149541194574694879068160", "-59280298926150912818044501215299850207232", "-46995249397720559117235002938205533110272", "19067584883268457054446561996485194416128"], ["-1505591553301559862928225597941055859195904", "-339098327413368900911571329539988546125824", "-76536654794680876486091989127245332480000", "-59280298926150912818044501215299850207232", "92471755606390672398545790990756526161920", "-24201459877799193890302430184950173007872", "2193423272097445558024167613118583668736"], ["90661546664623062572237597148686432862208", "-64299538957387235612689354024978051235840", "-74417870883045973636369972888081337942016", "-46995249397720559117235002938205533110272", "-24201459877799193890302430184950173007872", "26470901843992645029459978073644801720320", "-10354868484372297789044843330014902484992"], ["49986222855449319209438622205927458078720", "54566892171520140147367650963076719575040", "38802472299917237379246659837933339541504", "19067584883268457054446561996485194416128", "2193423272097445558024167613118583668736", "-10354868484372297789044843330014902484992", "7224429475805972698163956728428631162880"]], [["1650591166609107593589100309648705780472348672", "-25165125009628081548987086009535529180200960", "5183773746780501409719367088067786915708928", "-644750794224043683701308802463118919729152", "-136860618622714162818915018645882858897408"], ["-25165125009628081548987086009535529180200960", "44151755552409992362538464901628129938767872", "585891418058021204375447888274019844096000", "-31348124773813169891800242213820584427520", "-193690641665277970508694815354792408252416"], ["5183773746780501409719367088067786915708928", "585891418058021204375447888274019844096000", "3230488470576927715053781379954704790847488", "5612800694022417298470425883171065167872", "-171624013095854014147879542820545172078592"], ["-644750794224043683701308802463118919729152", "-31348124773813169891800242213820584427520", "5612800694022417298470425883171065167872", "458641659861808509418328278774985946824704", "-129807577531170682488441307433855847759872"], ["-136860618622714162818915018645882858897408", "-193690641665277970508694815354792408252416", "-171624013095854014147879542820545172078592", "-129807577531170682488441307433855847759872", "145668592964966313766545386508720707469312"]], [["155848207402311334370857688762115106277425152", "2457493042516409812424962852796637120561152", "140885214751121503875901028857598323982336"], ["2457493042516409812424962852796637120561152", "9820434874847943373867119195024192618627072", "398668418224696557109989092407391677317120"], ["140885214751121503875901028857598323982336", "398668418224696557109989092407391677317120", "2520929538893355704752851543210863022309376"]], [["19363890779438163145418842180697376713342976"]], [["1603611515016947603724977518262785444222599168", "5227137413410049081310541127198681235193856", "-3375810471053304649247310951911827900989440", "952005419837068889378812635160428389859328", "-177232288581732831442990562443302101057536", "4385149189996860249780365002769292066816"], ["5227137413410049081310541127198681235193856", "33863729550757191103108854525519199853346816", "-397582868264240108658544946780609278115840", "211458982320416255932103350676455233159168", "-40618397107976527731252228291285066186752", "-15738445914584032646268274936855832559616"], ["-3375810471053304649247310951911827900989440", "-397582868264240108658544946780609278115840", "2045352468044670230139241676917076849065984", "14099291527695866243422305118924235079680", "-2582600988879841129544245948525976748032", "-19760481338779648465545551027086685110272"], ["952005419837068889378812635160428389859328", "211458982320416255932103350676455233159168", "14099291527695866243422305118924235079680", "214058142851248945522531107600222373543936", "-3023727722250167431777002577367111041024", "-16875282489906059067314135540517805490176"], ["-177232288581732831442990562443302101057536", "-40618397107976527731252228291285066186752", "-2582600988879841129544245948525976748032", "-3023727722250167431777002577367111041024", "38217235995557573540378010139414237282304", "-12546988912614119055319044737862444515328"], ["4385149189996860249780365002769292066816", "-15738445914584032646268274936855832559616", "-19760481338779648465545551027086685110272", "-16875282489906059067314135540517805490176", "-12546988912614119055319044737862444515328", "17578992452172784956537208670370045886464"]], [["186197466929296498459450284936111632760700928", "-3371993896406151308331105313341664588201984", "647938030940811984708418050229711988064256", "-56269548982306299703567406434026751262720"], ["-3371993896406151308331105313341664588201984", "6329017472391309063978538090818283138711552", "115322660404160402706225546664112178593792", "21890611362338084027497164274432720502784"], ["647938030940811984708418050229711988064256", "115322660404160402706225546664112178593792", "729440862326400130799288606982654329356288", "41837622112195986916027498429313787625472"], ["-56269548982306299703567406434026751262720", "21890611362338084027497164274432720502784", "41837622112195986916027498429313787625472", "275463559361513561749800646741825802993664"]], [["17043212040330613117653153751402052287725568", "257366633707365265194748385929977239961600"], ["257366633707365265194748385929977239961600", "2122596430926514324678537241186333139927040"]], [["177599231547169544847262318636561970396921856", "955599484308610114140939456206288371843072", "-480923212395116971210442036997659283161088", "125393926904154866919438695904416523878400", "-20198432371060007279021295201404919480320"], ["955599484308610114140939456206288371843072", "4784951507633897610454129002301789153787904", "-97908551797992196230452140703424628916224", "38486557730457723136915986473921472888832", "-4012654417395096123802165365616974757888"], ["-480923212395116971210442036997659283161088", "-97908551797992196230452140703424628916224", "368892246637846366210263150568077048938496", "5944764797792025070118152530653565943808", "2881592107976668602815199573881217089536"], ["125393926904154866919438695904416523878400", "38486557730457723136915986473921472888832", "5944764797792025070118152530653565943808", "61288619525737574646639481655393330921472", "4328119021638796764855001245126043369472"], ["-20198432371060007279021295201404919480320", "-4012654417395096123802165365616974757888", "2881592107976668602815199573881217089536", "4328119021638796764855001245126043369472", "30126159344916448119888109587452074655744"]], [["21063663495443053542992565984967148844351488", "-446691103632103293993300768055002889453568", "78234589989019358935185773732982423552000"], ["-446691103632103293993300768055002889453568", "1010796204627178581872016595404980156891136", "19914094995938326401716814451204945870848"], ["78234589989019358935185773732982423552000", "19914094995938326401716814451204945870848", "233628508752361121613192710643554147368960"]], [["1865094354300297782578486000497999795453952"]], [["19627026444322149814672964721569829390123008", "159591670981236853830422848218381368164352", "-67362451400322182754981634834338215362560", "16179398666557209847438126390271679660032"], ["159591670981236853830422848218381368164352", "729313971376729997823370040099501256998912", "-22706188938506590173981013227150612889600", "6895749657880603045622372659946378493952"], ["-67362451400322182754981634834338215362560", "-22706188938506590173981013227150612889600", "78134126214062021380801049884631656038400", "1446545407034967451523799100424192000000"], ["16179398666557209847438126390271679660032", "6895749657880603045622372659946378493952", "1446545407034967451523799100424192000000", "25798073457322233795580403818961831985152"]], [["2390023265379949338873473068277671412105216", "-58323540353335004288188471733104098148352"], ["-58323540353335004288188471733104098148352", "213714295561707267491815936829554729943040"]], [["2163052917968908451824108566562206872764416", "25219666283985845637705115756615251787776", "-9282720183599931063642765992768498040832"], ["25219666283985845637705115756615251787776", "126736658756653410037657902187694463647744", "-5449089664119674885327306055559174684672"], ["-9282720183599931063642765992768498040832", "-5449089664119674885327306055559174684672", "24351478389094539838293126887405307035648"]], [["272039410423643135639824178159401599762432"]], [["237537191859990738141461196079627499470848", "3833535346040448069691809788457021079552"], ["3833535346040448069691809788457021079552", "29800615114218866747351642178279616544768"]], [["25967075612200912594731146685711611068416"]], [["1883889696772183135459584559524717183806754546445252641143649057625866240", "-104442618284187918081680418851804551113507675473544401808458465023098880", "40900828948175437446250306004772365811386765402823049781591842029043712", "-14800899150475411763173393889913913811244465760105887717773028966268928", "1293030577190640307578739330326082044998875202261241422154637353418752", "-75956509169420744786291999904078112739306107646716895769519082962944", "-13374446549981516671784062956021554479937755101714413109460441497600", "4459723904467927164276709603099417028838205096438851977654850027520", "-501243713654087074473238260633249677737072942200506806250871193600", "536372609514540923178211519403202930260308319056737078309153669120", "242617464008294892735529110117340677854530316164122140835967926272", "367943312823038749169549362302892732234296112673450208429112033280"], ["-104442618284187918081680418851804551113507675473544401808458465023098880", "7379056763249976797587856721883718996434380702357726936206815585632256", "-2988263809054711466205784963841846988695711176564058952783909120638976", "1078144722100814501856962103368330891910856593858654601908566831923200", "-94005785760331261416116468635567397700483820544841941045938615222272", "5509031635975623138264178930688878908885985730440096067586350907392", "976369119449080954863335647013983178897085317388785908696945262592", "-327568011496696429977466021541120682972408990253507085110519791616", "36887603333902000010432864282853899983246697204184354372349591552", "-50455275634080376586821722503329315029427620118731806563025027072", "-33918439919534383938022691133292290806068358484892013084006154240", "-37293555453851437754766340115304811017216435434074573830401032192"], ["40900828948175437446250306004772365811386765402823049781591842029043712", "-2988263809054711466205784963841846988695711176564058952783909120638976", "1214940460180006843680711067308308626875280630580362334694518644801536", "-438190160367951367411904094222040091430890667058551948306890671259648", "38198129804004316789561889625971204177800506991057181804125034119168", "-2237907243265764249299904908702760838981754130141031829672030109696", "-396926157414096899018170985034001740449334656062408839985702633472", "133261222332240257711294017986763951575775665558945807704413700096", "-15009944340036095714303952100784964759785894381496527806984617984", "21043955481446265122891117257429116410892201420263744140671451136", "14552382280776723905005444262930699039436823564811221629816274944", "15652492813593412753387768816724300255864932432540599087775350784"], ["-14800899150475411763173393889913913811244465760105887717773028966268928", "1078144722100814501856962103368330891910856593858654601908566831923200", "-438190160367951367411904094222040091430890667058551948306890671259648", "158045963965508214207230572289374451156269684992767819475739373207552", "-13777533185058456592705398163922099456707572270142407379228133687296", "807201590660935076871011346932901144781606155103466555085944782848", "143159731946850756513350099728843174808297494238751732892631564288", "-48060484299551833915925077844170964494545152611083752355594764288", "5413211723323401140909373177728032140884269990333369919408701440", "-7573156006798733270241009955241152457782497173152975219048054784", "-5224541928147852791059610061328023866032667154482998937808535552", "-5629898676113108485229195854627589161257960523395687599155707904"], ["1293030577190640307578739330326082044998875202261241422154637353418752", "-94005785760331261416116468635567397700483820544841941045938615222272", "38198129804004316789561889625971204177800506991057181804125034119168", "-13777533185058456592705398163922099456707572270142407379228133687296", "1201061125760950594110750049686152285532563155798887676324417110016", "-70369187318406330995086962288402166942641759423244097938125750272", "-12479657209715565126184654883141109274402920867932526261347287040", "4189406034089295500401333277344612247524947845991511683892248576", "-471860733448910277781362133825543808673342716439856157055516672", "659220812637924389078611518063881753830936956642518939654422528", "454070945556004729289960352823089296708334298598439452550365184", "489894408846723800979567473494313189058741729328950896343646208"], ["-75956509169420744786291999904078112739306107646716895769519082962944", "5509031635975623138264178930688878908885985730440096067586350907392", "-2237907243265764249299904908702760838981754130141031829672030109696", "807201590660935076871011346932901144781606155103466555085944782848", "-70369187318406330995086962288402166942641759423244097938125750272", "4122953470525048590291931481252092156221916070894450541464649728", "731148294447149699218694897655465223629146739161373654726475776", "-245433452756321440047837995661495277387516994216676384883867648", "27643204403557704231470600477564414652727234384231972802134016", "-38553112433832939536830234127314816461928332691659630565130240", "-26504069969581348462047027794721982305701191150231163510980608", "-28638023485676401516089647095523456233600370762970474882269184"], ["-13374446549981516671784062956021554479937755101714413109460441497600", "976369119449080954863335647013983178897085317388785908696945262592", "-396926157414096899018170985034001740449334656062408839985702633472", "143159731946850756513350099728843174808297494238751732892631564288", "-12479657209715565126184654883141109274402920867932526261347287040", "731148294447149699218694897655465223629146739161373654726475776", "129677727582505135059391474678816842311282649408320460996739072", "-43536375850282706629820781774352737303164413940694504085389312", "4903715943522322596167314152617160152084514817478717712891904", "-6871084751909728738327739018618735777582455590635497773334528", "-4748483987185003374448808992616828899882783914631381435547648", "-5109980004194944320791489979724867561123518177983010078457856"], ["4459723904467927164276709603099417028838205096438851977654850027520", "-327568011496696429977466021541120682972408990253507085110519791616", "133261222332240257711294017986763951575775665558945807704413700096", "-48060484299551833915925077844170964494545152611083752355594764288", "4189406034089295500401333277344612247524947845991511683892248576", "-245433452756321440047837995661495277387516994216676384883867648", "-43536375850282706629820781774352737303164413940694504085389312", "14618194751339997430703594891583689742177505483279585972846592", "-1646584094583252382508958843573166804371249037656715148918784", "2317208750721827839907913877040650805903554397652635822850048", "1609109645409385677169060605414880335253020158227837387538432", "1725160676481349360423314392076463532050382222597578888839168"], ["-501243713654087074473238260633249677737072942200506806250871193600", "36887603333902000010432864282853899983246697204184354372349591552", "-15009944340036095714303952100784964759785894381496527806984617984", "5413211723323401140909373177728032140884269990333369919408701440", "-471860733448910277781362133825543808673342716439856157055516672", "27643204403557704231470600477564414652727234384231972802134016", "4903715943522322596167314152617160152084514817478717712891904", "-1646584094583252382508958843573166804371249037656715148918784", "185472476317581672920123701145387828096722859322997947236352", "-261366362852528472192177778523856717550076416783444229488640", "-181769430464889505711277165527161292192071647508927277432832", "-194652893789159225002552136941032116383264991752393429352448"], ["536372609514540923178211519403202930260308319056737078309153669120", "-50455275634080376586821722503329315029427620118731806563025027072", "21043955481446265122891117257429116410892201420263744140671451136", "-7573156006798733270241009955241152457782497173152975219048054784", "659220812637924389078611518063881753830936956642518939654422528", "-38553112433832939536830234127314816461928332691659630565130240", "-6871084751909728738327739018618735777582455590635497773334528", "2317208750721827839907913877040650805903554397652635822850048", "-261366362852528472192177778523856717550076416783444229488640", "422903928104468157034453094330797311626363991470488007213056", "335992923199213522758898311068100632390499819999762376032256", "325081204233920274743596692776657775255459709079714418130944"], ["242617464008294892735529110117340677854530316164122140835967926272", "-33918439919534383938022691133292290806068358484892013084006154240", "14552382280776723905005444262930699039436823564811221629816274944", "-5224541928147852791059610061328023866032667154482998937808535552", "454070945556004729289960352823089296708334298598439452550365184", "-26504069969581348462047027794721982305701191150231163510980608", "-4748483987185003374448808992616828899882783914631381435547648", "1609109645409385677169060605414880335253020158227837387538432", "-181769430464889505711277165527161292192071647508927277432832", "335992923199213522758898311068100632390499819999762376032256", "294926874267015618786672397086219847011406374936825070354432", "265037739337780182066314499415398098250758151259053948403712"], ["367943312823038749169549362302892732234296112673450208429112033280", "-37293555453851437754766340115304811017216435434074573830401032192", "15652492813593412753387768816724300255864932432540599087775350784", "-5629898676113108485229195854627589161257960523395687599155707904", "489894408846723800979567473494313189058741729328950896343646208", "-28638023485676401516089647095523456233600370762970474882269184", "-5109980004194944320791489979724867561123518177983010078457856", "1725160676481349360423314392076463532050382222597578888839168", "-194652893789159225002552136941032116383264991752393429352448", "325081204233920274743596692776657775255459709079714418130944", "265037739337780182066314499415398098250758151259053948403712", "251520968384574825832316287203663169080548697915303072366592"]], [["62776999433486709726150292237150585234386454152997787538118672384", "11280403203697701800104221373171718655614807014907603043554951168", "-1492399119148433545058762147636244771324711769965444109315342336", "95036410888941957318503478962454289002612200343154960598302720", "-38549468038281440582447032399294637034828522180908663061872640", "30657169553122427896741750161125510973838221369408021352939520", "-13884846395744327692267174194029068603237654523727582624481280", "101061246890762154379644100590487269764679016021222619011350528", "235354238370263517535032640790280041626459282403996222839848960"], ["11280403203697701800104221373171718655614807014907603043554951168", "2026976401967320029947071978695928276923200045644352820961345536", "-268169296983912726415692777204820740411687511405240366351253504", "17077098993802755545419593188595900636054114777409061363122176", "-6926956475844418211414209901709404398883791044157294185021440", "5508788836104751361460565610821578787175448345551125088305152", "-2494968972375836505335048711196620031738357858100812143656960", "18159702175700502958507029242524358351891276805458678316531712", "42290818746898770448956256090862084008590623048683161821118464"], ["-1492399119148433545058762147636244771324711769965444109315342336", "-268169296983912726415692777204820740411687511405240366351253504", "35478840195202939092623876445569181403785872322536098590883840", "-2259302884457853874960372535938010204601155805883199905595392", "916437431912099987098312202192002472749309193668579179888640", "-728813629984655143380037006995862320999251886876601341706240", "330084787701189234025927004872520138163378634966230083043328", "-2402531455801994533403449804038740506073317751856637690249216", "-5595081975903914497060399143960126301137265635485616391061504"], ["95036410888941957318503478962454289002612200343154960598302720", "17077098993802755545419593188595900636054114777409061363122176", "-2259302884457853874960372535938010204601155805883199905595392", "143873066189174547367974599927207033918850752237532161769472", "-58359002773267297605539046794027861834400899782599218561024", "46411064380824011984095831860695848183905379950119801061376", "-21019895488855040713782566383366160297766949772814794620928", "152993903358433178821687943860573128458924034664538251984896", "356296450994106565930888689751555826964211703521907363020800"], ["-38549468038281440582447032399294637034828522180908663061872640", "-6926956475844418211414209901709404398883791044157294185021440", "916437431912099987098312202192002472749309193668579179888640", "-58359002773267297605539046794027861834400899782599218561024", "23672069379629870174956342516322825407028971680310384132096", "-18825646152209356146217179509753089984554301653855825297408", "8526266740676309261129192167214103770843094439092568457216", "-62058673432648401378491970468829147038769216063343761031168", "-144523962145424128878897589822566354600788443052341754593280"], ["30657169553122427896741750161125510973838221369408021352939520", "5508788836104751361460565610821578787175448345551125088305152", "-728813629984655143380037006995862320999251886876601341706240", "46411064380824011984095831860695848183905379950119801061376", "-18825646152209356146217179509753089984554301653855825297408", "14971439436265133113594612523570980206903180894615547936768", "-6780669576671936117315897503474488914172514262034394644480", "49353295142159706287235566593528442568928966669640220540928", "114935324336549213796451852325574070274878135892671457132544"], ["-13884846395744327692267174194029068603237654523727582624481280", "-2494968972375836505335048711196620031738357858100812143656960", "330084787701189234025927004872520138163378634966230083043328", "-21019895488855040713782566383366160297766949772814794620928", "8526266740676309261129192167214103770843094439092568457216", "-6780669576671936117315897503474488914172514262034394644480", "3071012650703023975728233551243503373496831441471631523840", "-22352452367962596656663523327572107773945584094504562982912", "-52055011833129345154331898331110759877799326293356080791552"], ["101061246890762154379644100590487269764679016021222619011350528", "18159702175700502958507029242524358351891276805458678316531712", "-2402531455801994533403449804038740506073317751856637690249216", "152993903358433178821687943860573128458924034664538251984896", "-62058673432648401378491970468829147038769216063343761031168", "49353295142159706287235566593528442568928966669640220540928", "-22352452367962596656663523327572107773945584094504562982912", "162692956262378029330209362446897785540050489025545874964480", "378883874752970677706234806486406120184343421206711735681024"], ["235354238370263517535032640790280041626459282403996222839848960", "42290818746898770448956256090862084008590623048683161821118464", "-5595081975903914497060399143960126301137265635485616391061504", "356296450994106565930888689751555826964211703521907363020800", "-144523962145424128878897589822566354600788443052341754593280", "114935324336549213796451852325574070274878135892671457132544", "-52055011833129345154331898331110759877799326293356080791552", "378883874752970677706234806486406120184343421206711735681024", "882355289655651282510422351494954122742461498574249895395328"]], [["394044866533020008938475190589783567300185554944", "-26805635896351458835874145847299552361746268160", "1882217451503240261178624659654783316244037632", "-207060869736948402011777074510381347646734336", "39821360795514399533630754470759042260140032", "-8840674549893812150153958725846252136693760", "2318118444743254144872428503043016543436800"], ["-26805635896351458835874145847299552361746268160", "2868189221591262154287712795055247802597638144", "-257354652003349947821609311906641269074427904", "10263389966999851604659621883621471833554944", "2916871696578286759631025980049298103992320", "-1095423029491624086807842855240509541056512", "272789174003146163405178978301637029789696"], ["1882217451503240261178624659654783316244037632", "-257354652003349947821609311906641269074427904", "66190109027306827313722709050775694867431424", "-15227383187148272128065074021749585914888192", "2987735130741133351798877466678622538432512", "-525452611434169576551259185078307991322624", "95127845281333350337927299495201985265664"], ["-207060869736948402011777074510381347646734336", "10263389966999851604659621883621471833554944", "-15227383187148272128065074021749585914888192", "6042707352159466855476641004164190476173312", "-1584697996948446431157675590462864778854400", "336812421501798020465513258705770969563136", "-61842112776383715775655869608075697586176"], ["39821360795514399533630754470759042260140032", "2916871696578286759631025980049298103992320", "2987735130741133351798877466678622538432512", "-1584697996948446431157675590462864778854400", "466467734872483275975208481488758007398400", "-106763329433335484369346226595334727925760", "21515691446113866588431344277462980755456"], ["-8840674549893812150153958725846252136693760", "-1095423029491624086807842855240509541056512", "-525452611434169576551259185078307991322624", "336812421501798020465513258705770969563136", "-106763329433335484369346226595334727925760", "28953049011276822122682489469454457503744", "-9865728126700494327080972594698933764096"], ["2318118444743254144872428503043016543436800", "272789174003146163405178978301637029789696", "95127845281333350337927299495201985265664", "-61842112776383715775655869608075697586176", "21515691446113866588431344277462980755456", "-9865728126700494327080972594698933764096", "21258325178899276827045614696194409234432"]], [["14871833946796370748826881310988866159078539264", "-1327544244211828569065410940324808466328715264", "78713439158076312438131665920592077918306304", "2651360249668981813465286285482538899079168", "-1950306279530509147069001745629876664139776"], ["-1327544244211828569065410940324808466328715264", "389500645017664156592885974134769600467828736", "-74378339743504243504747618348696798815584256", "12201123073413300199413216724266070323494912", "-1850904529190591904023939528343376367714304"], ["78713439158076312438131665920592077918306304", "-74378339743504243504747618348696798815584256", "21300637467835682091499531280879951114403840", "-4457955714371632352284081859339788985827328", "782710532872069421651771193179225601343488"], ["2651360249668981813465286285482538899079168", "12201123073413300199413216724266070323494912", "-4457955714371632352284081859339788985827328", "1049229438729681361405858420985128076443648", "-199150303150321210501052802009073667014656"], ["-1950306279530509147069001745629876664139776", "-1850904529190591904023939528343376367714304", "782710532872069421651771193179225601343488", "-199150303150321210501052802009073667014656", "60293535503920179225006176145466474889216"]], [["1431519705524940355010325812878262453823078400", "-185855068776755481415134000322668020147159040", "23663764551874113199322177438759875344596992"], ["-185855068776755481415134000322668020147159040", "48895043518901885086742518494562214219874304", "-8562878222174976846028338514657094561431552"], ["23663764551874113199322177438759875344596992", "-8562878222174976846028338514657094561431552", "1682077041477669891031036571911701680619520"]], [["89544283757057182819716545664322918571573248"]], [["19494629994974288911899828125071695505233882376585420063492800512000", "1301795635124611484838163291974192793416704282256921618812741091328", "90099215453969643166176566738901418707292294147953198010657144832", "-10570402719266442276946146819081158219228431884744344997248106496", "-179002692097225480940172312753397490269703306276613409076150272", "-1584982180837827427155591863603259762331574035811701541950193664", "809524757815650804049608533295707643580927743294250149891538944", "-3096231386620333632888174776278960182783266111467076493976272896", "-2489463668815809312246155828281197124900086583844997764374069248", "-2883492438757892384526106606844708405468572517949217850769014784"], ["1301795635124611484838163291974192793416704282256921618812741091328", "86930189291429312434893266959252376697172069799252124208413540352", "6016567918260934118177316794424228245907329230849368643875110912", "-705861261537040370987832848740900188158216418298788849305780224", "-11953287818635013072115945999263263933774606124848028347006976", "-105840576881782087356469659919073617776418006831107882096787456", "54057748032222261106836670674633970222740442270315571639746560", "-206757476570587749595978554614200678727013697736957634109505536", "-166239263771674171754590074980995242072692427230727784915533824", "-192551378079889333639107923737823396214461665965167898607484928"], ["90099215453969643166176566738901418707292294147953198010657144832", "6016567918260934118177316794424228245907329230849368643875110912", "416415629715138313868078375550136584996102635970161452569853952", "-48853709574582251956903335658827859186409925431184296540897280", "-827304859146662586776822133399422617065775421302170380664832", "-7325384018000103226731126023713923882042327534229675673911296", "3741417282018596915038566020235526524519474640923447198220288", "-14309993001681309764577110908434936031801971950680665569099776", "-11505667125731008539876877359815180343526612216846949459951616", "-13326767759455614035647293790332912653684050433292953716785152"], ["-10570402719266442276946146819081158219228431884744344997248106496", "-705861261537040370987832848740900188158216418298788849305780224", "-48853709574582251956903335658827859186409925431184296540897280", "5731497016167028863527112310038113196607979822595882652532736", "97059064151939104641345059157276553976093966822947956981760", "859411025427832102927805306422119270527266757571369729261568", "-438941529207482096349949677939323313668941000250085123031040", "1678842464670889316977799904975574023988007519932230257344512", "1349840111925671380610445933435660888491447864058030470463488", "1563490885617644676197601684745843641543740661386964205830144"], ["-179002692097225480940172312753397490269703306276613409076150272", "-11953287818635013072115945999263263933774606124848028347006976", "-827304859146662586776822133399422617065775421302170380664832", "97059064151939104641345059157276553976093966822947956981760", "1643630260554550309607660752397454134649886738289958846464", "14553550253030937712792425238105508996985780366844312420352", "-7433180881386976047622350861712099803795773814560113295360", "28430072984398596858778234060524993007529785168153846743040", "22858638441003831941276242842524196656573170398546312036352", "26476671232678994687516427762609824130245880575923803127808"], ["-1584982180837827427155591863603259762331574035811701541950193664", "-105840576881782087356469659919073617776418006831107882096787456", "-7325384018000103226731126023713923882042327534229675673911296", "859411025427832102927805306422119270527266757571369729261568", "14553550253030937712792425238105508996985780366844312420352", "128864641915290105508157761613792547831309440084164493705216", "-65817218198839507073164785419657645880790822854253040631808", "251734532884654484194103717679707072162709407257383686635520", "202402177211541602576269883263721973092272502683891702693888", "234438106042027368935079291082732889257610789409855111168000"], ["809524757815650804049608533295707643580927743294250149891538944", "54057748032222261106836670674633970222740442270315571639746560", "3741417282018596915038566020235526524519474640923447198220288", "-438941529207482096349949677939323313668941000250085123031040", "-7433180881386976047622350861712099803795773814560113295360", "-65817218198839507073164785419657645880790822854253040631808", "33615941091748450535307170959243574666328727361659699462144", "-128572635851063148092137330163228744014222271915742667472896", "-103376287424204455764686346793671680313209859277730833498112", "-119738539215697576520411997922104122180269311300119098818560"], ["-3096231386620333632888174776278960182783266111467076493976272896", "-206757476570587749595978554614200678727013697736957634109505536", "-14309993001681309764577110908434936031801971950680665569099776", "1678842464670889316977799904975574023988007519932230257344512", "28430072984398596858778234060524993007529785168153846743040", "251734532884654484194103717679707072162709407257383686635520", "-128572635851063148092137330163228744014222271915742667472896", "491758438193713333627288306874860809939584487326243306340352", "395388655708039877778920138598351731958293613563531610816512", "457970209963780926506583769857967196910704171193876495728640"], ["-2489463668815809312246155828281197124900086583844997764374069248", "-166239263771674171754590074980995242072692427230727784915533824", "-11505667125731008539876877359815180343526612216846949459951616", "1349840111925671380610445933435660888491447864058030470463488", "22858638441003831941276242842524196656573170398546312036352", "202402177211541602576269883263721973092272502683891702693888", "-103376287424204455764686346793671680313209859277730833498112", "395388655708039877778920138598351731958293613563531610816512", "317904436244830774631564437979179003493953730473899872747520", "368221898412200949932632239559078515408525667864552300085248"], ["-2883492438757892384526106606844708405468572517949217850769014784", "-192551378079889333639107923737823396214461665965167898607484928", "-13326767759455614035647293790332912653684050433292953716785152", "1563490885617644676197601684745843641543740661386964205830144", "26476671232678994687516427762609824130245880575923803127808", "234438106042027368935079291082732889257610789409855111168000", "-119738539215697576520411997922104122180269311300119098818560", "457970209963780926506583769857967196910704171193876495728640", "368221898412200949932632239559078515408525667864552300085248", "426503536949273790944256408735230726548534921300118134063104"]], [["326305822225455703265056518514064338189317421238375250618860175360", "108642288986996973305442411430974444806584504411875945142131097600", "-1240691115812503363272309250411504477333571842419553644845203456", "1946808492190514596823867289444851064479049071619185403196604416", "-1753641902431583789659551848543821406364253485560458085327175680", "860074742654086158920368619861456953552683536633468496423944192", "-2250891254655868505139836347604330204008415637492892371819429888", "-1994284588444425529884365006517482706425917852881809123720560640"], ["108642288986996973305442411430974444806584504411875945142131097600", "36172039088468888360416596729571864477985169479552572724346880000", "-413083413064477008368079747656523090289994338757645380119166976", "648182522053698695746661763699348142840110074253261087373787136", "-583868436806631073768533228403133208696759812358496618962485248", "286358631619147433191780092000656494677715816033435870289723392", "-749425727370763119727884360425946603577131549982565029526896640", "-663989508683646416167174960161325693396382842702091736508792832"], ["-1240691115812503363272309250411504477333571842419553644845203456", "-413083413064477008368079747656523090289994338757645380119166976", "4717398035860084686719472724951928313033791283920932641439744", "-7402221584572995241012752174932639308623253967723481150783488", "6667756995031853900504239199378447681023240214624365619183616", "-3270205492712181385487870438187915800357402959923758684438528", "8558415425336945348606951259948527978574034218388594127536128", "7582736815450452172731794687777730904887917676294358104539136"], ["1946808492190514596823867289444851064479049071619185403196604416", "648182522053698695746661763699348142840110074253261087373787136", "-7402221584572995241012752174932639308623253967723481150783488", "11615064908791061394256090412408222607931037947268988254814208", "-10462592805212301536448768359592942927189062330341767774208000", "5131385034744020982481023963853768343873793282899438393622528", "-13429285998255029205044223037849548148575485111256501622669312", "-11898317186463591668455232267025220493575212064500125205004288"], ["-1753641902431583789659551848543821406364253485560458085327175680", "-583868436806631073768533228403133208696759812358496618962485248", "6667756995031853900504239199378447681023240214624365619183616", "-10462592805212301536448768359592942927189062330341767774208000", "9424471500355465906156918430626542432130334816205075923337216", "-4622237806407133684929540118767369068339315220194041043877888", "12096802916541398933240887208945845956687165704027738094960640", "10717740173368083101787780150344232906023180956458392968232960"], ["860074742654086158920368619861456953552683536633468496423944192", "286358631619147433191780092000656494677715816033435870289723392", "-3270205492712181385487870438187915800357402959923758684438528", "5131385034744020982481023963853768343873793282899438393622528", "-4622237806407133684929540118767369068339315220194041043877888", "2266979356685793700644354335925956048571155816859358780719104", "-5932884382470125220269922329295949477210151433324408208359424", "-5256522217370171546133116804939714875228293563025484867960832"], ["-2250891254655868505139836347604330204008415637492892371819429888", "-749425727370763119727884360425946603577131549982565029526896640", "8558415425336945348606951259948527978574034218388594127536128", "-13429285998255029205044223037849548148575485111256501622669312", "12096802916541398933240887208945845956687165704027738094960640", "-5932884382470125220269922329295949477210151433324408208359424", "15526880292027539038852457383877696455526624044456095837585408", "13756781012393308175328918065685450171951503153087694650736640"], ["-1994284588444425529884365006517482706425917852881809123720560640", "-663989508683646416167174960161325693396382842702091736508792832", "7582736815450452172731794687777730904887917676294358104539136", "-11898317186463591668455232267025220493575212064500125205004288", "10717740173368083101787780150344232906023180956458392968232960", "-5256522217370171546133116804939714875228293563025484867960832", "13756781012393308175328918065685450171951503153087694650736640", "12188477032319055769199861657244608889305448442237607198326784"]], [["419555051889884681903719294644017139013134581760", "-28908335384832506029881669401466635827929939968", "2802090111316807142726284534563947583423643648", "-358295944004797383663980821315272742780534784", "61196436517750723889273834612582756330242048", "-84254178486578121438570465194993712736763904"], ["-28908335384832506029881669401466635827929939968", "2613931205559424251858133933412727172422959104", "-266651799552693877226775195206001837285048320", "22659520768860335671765930578241497478463488", "-563932239395328817090522768045351723073536", "1520168110381750587381897577427536749527040"], ["2802090111316807142726284534563947583423643648", "-266651799552693877226775195206001837285048320", "60018038083004984140769603318152606601183232", "-12927317581274590627981776589601101578240000", "2597602432561113265648460737341428473004032", "-1692172653485348595140931222188530956500992"], ["-358295944004797383663980821315272742780534784", "22659520768860335671765930578241497478463488", "-12927317581274590627981776589601101578240000", "4834653176161973819542898776837019999928320", "-1274588266822222702653151054176860143353856", "360380829711821097030550929956757837971456"], ["61196436517750723889273834612582756330242048", "-563932239395328817090522768045351723073536", "2597602432561113265648460737341428473004032", "-1274588266822222702653151054176860143353856", "410912295223592482842698437851394424700928", "-215598909757048532264497491792700993699840"], ["-84254178486578121438570465194993712736763904", "1520168110381750587381897577427536749527040", "-1692172653485348595140931222188530956500992", "360380829711821097030550929956757837971456", "-215598909757048532264497491792700993699840", "1037298886293943426307190479545124639473664"]], [["8493689710224890707330939756099338836899790848", "-823253113645842335726544125405316250591035392", "71555397499486372004521353735581907428573184", "-4763970415469815897929373697597432622219264"], ["-823253113645842335726544125405316250591035392", "316207600715958781615382601062337648256876544", "-63311188048000199831168104754286227873595392", "10747140812397298084888261328599349159002112"], ["71555397499486372004521353735581907428573184", "-63311188048000199831168104754286227873595392", "20294691840373039322743154306970628722262016", "-4376881023167744207922453266012028501229568"], ["-4763970415469815897929373697597432622219264", "10747140812397298084888261328599349159002112", "-4376881023167744207922453266012028501229568", "1181683247494293308223398725331173972639744"]], [["987969765364694871616637446513320271313633280", "-116691375858341720634423725501710435455336448"], ["-116691375858341720634423725501710435455336448", "52431795929364136827534299604164999710244864"]], [["10440112928017454383099999123359808231166624552437657667471067316224", "2643827548211630313245259087127166034439845138729981499840246317056", "78341776910568203815236440650151996238450513635363863173886115840", "-40585142878837805857330053566735106706330138196771413973532672000", "6672431336972389868318444747450833218733353075497598023876214784", "-3642549135565708946313497918155362847364578570157711386512195584", "-5715270811928744158785953576468391893280333758804714687530270720", "-7221316141769847124988432884738330027313117594245099515866513408", "-6348834576360918640526973186129411332449062495409339041107148800"], ["2643827548211630313245259087127166034439845138729981499840246317056", "679280795921218631499213427313954850168034874123727900338743672832", "19813214054779052227836321077520225867494926263733300996931059712", "-10567828447430128714181794639022087654765980018614878562359967744", "1745054371314763779523423649850594625250207252555708132092805120", "-942826693598832539838528322904387333477712081372503850782556160", "-1429915003835100477585359009548520801791147324789357990234816512", "-1807157291973333371695762222707583556831335909341887149438402560", "-1712391998628207734764164210700192499023429404023542382550056960"], ["78341776910568203815236440650151996238450513635363863173886115840", "19813214054779052227836321077520225867494926263733300996931059712", "587938934689401232271911749030079201157648251307649588518715392", "-303779343145458150659866863541937105728088949582632090739933184", "49922836481946072708293297229401849635936722441788719506653184", "-27279386544725461852755692128428337546136320999834227358826496", "-42933028848844120567973138339405770515281330736430927721791488", "-54245248910386141119517359230731791312779893706191677610262528", "-47364083171457159461288045444245266225561268951315967729729536"], ["-40585142878837805857330053566735106706330138196771413973532672000", "-10567828447430128714181794639022087654765980018614878562359967744", "-303779343145458150659866863541937105728088949582632090739933184", "166393281905351061568078199128501922281184090484402554727825408", "-27583105761945134503121277125502863010686096491681537205469184", "14766211193485291315449656601100147111412504953567260954329088", "21700483644467930599475764655714185883769009877818725588008960", "27431960351324742918837700234849228004679778975903415697145856", "27789603521558100752780786321544726900452832737007235225354240"], ["6672431336972389868318444747450833218733353075497598023876214784", "1745054371314763779523423649850594625250207252555708132092805120", "49922836481946072708293297229401849635936722441788719506653184", "-27583105761945134503121277125502863010686096491681537205469184", "4578138192623317886362590828826823818605388993921069634027520", "-2443614161789958638955768353167238559123662825783531585667072", "-3554061751278374146066056986969742406469861445126489848676352", "-4493105554207746026276683487580710883892544110764577288880128", "-4650660970679506070626590770895307083737579729012524559892480"], ["-3642549135565708946313497918155362847364578570157711386512195584", "-942826693598832539838528322904387333477712081372503850782556160", "-27279386544725461852755692128428337546136320999834227358826496", "14766211193485291315449656601100147111412504953567260954329088", "-2443614161789958638955768353167238559123662825783531585667072", "1313489052355243969631854815056318835708149115055660765020160", "1957696990689701240455824523898483683800088898557040050307072", "2474497487371722368671130451946912546662234634629800435646464", "2433658987667015662823340789132164292888953518652203468849152"], ["-5715270811928744158785953576468391893280333758804714687530270720", "-1429915003835100477585359009548520801791147324789357990234816512", "-42933028848844120567973138339405770515281330736430927721791488", "21700483644467930599475764655714185883769009877818725588008960", "-3554061751278374146066056986969742406469861445126489848676352", "1957696990689701240455824523898483683800088898557040050307072", "3159758100345790159540641656904784030458245573925068657917952", "3991606355214363833012790048776309143758309429743788190859264", "3289063977125089142331345264274500880202677087536370998575104"], ["-7221316141769847124988432884738330027313117594245099515866513408", "-1807157291973333371695762222707583556831335909341887149438402560", "-54245248910386141119517359230731791312779893706191677610262528", "27431960351324742918837700234849228004679778975903415697145856", "-4493105554207746026276683487580710883892544110764577288880128", "2474497487371722368671130451946912546662234634629800435646464", "3991606355214363833012790048776309143758309429743788190859264", "5042469496277889897128229847506479484640451782160894717329408", "4160507434007238921715355935176433829273459091574027202854912"], ["-6348834576360918640526973186129411332449062495409339041107148800", "-1712391998628207734764164210700192499023429404023542382550056960", "-47364083171457159461288045444245266225561268951315967729729536", "27789603521558100752780786321544726900452832737007235225354240", "-4650660970679506070626590770895307083737579729012524559892480", "2433658987667015662823340789132164292888953518652203468849152", "3289063977125089142331345264274500880202677087536370998575104", "4160507434007238921715355935176433829273459091574027202854912", "4981963621096580622551422589432269724028941092131121200627712"]], [["23586118499795689643048139472675335082237363791747356241488693428224", "2296857052247586947519611297578924501215204550896631901905768939520", "14669397400306762120043837819662462657255707357695889376590954496", "89797624185268668405203225536241855003317117834071163197567533056", "-35955245811158971632831960088076885132987024196888318586931642368", "78674927293032450922044423998995306654389498392179160539700658176", "-8668529588404193030861317642727554584386715468156255697813635072"], ["2296857052247586947519611297578924501215204550896631901905768939520", "228984615619110669318280641434441809037220936390810538767217065984", "2445732418302336198535485620299048875948103213569311633133535232", "8847359749495785969978843985998706394048071978602774737119608832", "-3966704527084254018838200393354730227403310169351835295206604800", "8180720698472374821401189668453818870872154999093777391905931264", "-226892519928050931160055994413973390837903889733100869689278464"], ["14669397400306762120043837819662462657255707357695889376590954496", "2445732418302336198535485620299048875948103213569311633133535232", "203883022805649411334449838312855714995331189712970219006197760", "75515458174529836713505045024285226993745614141152812054085632", "-111455406631291081041091516528004415885461473256477009245110272", "148344877068985930364208406322156602816649487392842574288912384", "112793627943479153885709106528596182588106191699170442692526080"], ["89797624185268668405203225536241855003317117834071163197567533056", "8847359749495785969978843985998706394048071978602774737119608832", "75515458174529836713505045024285226993745614141152812054085632", "343865371363770938718784967468728065090309416905306378315235328", "-145885803765899459275040548596352615308276072978899934648467456", "309571232246743037705266024500117876323911415541757198154596352", "-21069323842633274166655144392794993510248360968233975789125632"], ["-35955245811158971632831960088076885132987024196888318586931642368", "-3966704527084254018838200393354730227403310169351835295206604800", "-111455406631291081041091516528004415885461473256477009245110272", "-145885803765899459275040548596352615308276072978899934648467456", "95566802424716459391905721167824555428108132658029652902674432", "-165410588336557933346776526615846995700016355780743404976078848", "-40849433398558422446362886312012127185094414014952619882053632"], ["78674927293032450922044423998995306654389498392179160539700658176", "8180720698472374821401189668453818870872154999093777391905931264", "148344877068985930364208406322156602816649487392842574288912384", "309571232246743037705266024500117876323911415541757198154596352", "-165410588336557933346776526615846995700016355780743404976078848", "313176008625486367431792206927573258795181498605189762463563776", "31411216404719117766538724229667999107183975935219082553458688"], ["-8668529588404193030861317642727554584386715468156255697813635072", "-226892519928050931160055994413973390837903889733100869689278464", "112793627943479153885709106528596182588106191699170442692526080", "-21069323842633274166655144392794993510248360968233975789125632", "-40849433398558422446362886312012127185094414014952619882053632", "31411216404719117766538724229667999107183975935219082553458688", "74903641179819526498469241104116184178371634774548269458522112"]], [["29537991338418725208503207911064609652220906528642113187175339130880", "-1148961686762633746946716397509941912503328444238499244336203431936", "554751671863020241719634870493297456217617061597229738414418427904", "-87733520091689999768330163795840061761387761510298953691634335744", "223213988367598589877136943860986897364686182712046255065264029696"], ["-1148961686762633746946716397509941912503328444238499244336203431936", "44692035505184317558057451039390243696759139686090683869596483584", "-21578597181356223387352859401947088473442526258826051529239166976", "3412637375211847338002904946057384489271409589028628983273488384", "-8682524063519494563494296614490460387972603624139972518531301376"], ["554751671863020241719634870493297456217617061597229738414418427904", "-21578597181356223387352859401947088473442526258826051529239166976", "10418765917726449440188123486813760851892139887365038491507359744", "-1647719250495873468450953038475686979264206437927231329937653760", "4192171763185541164153507703004557477109556515533365289519415296"], ["-87733520091689999768330163795840061761387761510298953691634335744", "3412637375211847338002904946057384489271409589028628983273488384", "-1647719250495873468450953038475686979264206437927231329937653760", "260585442642053061727810693900904309942750250090222934233710592", "-662988512279905618006833215480090959723634894176336663243915264"], ["223213988367598589877136943860986897364686182712046255065264029696", "-8682524063519494563494296614490460387972603624139972518531301376", "4192171763185541164153507703004557477109556515533365289519415296", "-662988512279905618006833215480090959723634894176336663243915264", "1686793256593788487825711037120215341891437264990238357785149440"]], [["12394472530588318002075219754984979264129990656", "-1873055331868220215992469855557918714341883904", "184827536417094180155958237016415939770449920"], ["-1873055331868220215992469855557918714341883904", "788892324716738990185618009295281804707627008", "-83814685858896718521464584048163983523315712"], ["184827536417094180155958237016415939770449920", "-83814685858896718521464584048163983523315712", "68229709634583554213713733684018209112457216"]], [["928857652041045338568966256426713881847529472"]], [["93611867967099774040051001936604065207769467721761488572816043974590464", "2277891322326264320376869809929746434126738806864149096768581014650880", "60469412099293332285396831381416718191673229719413312180410929643520", "14893248935963397173795900014520272151033520078889914646344868298752", "579249891666514645011227804194579436054012653562270960562506563584", "43092537093060603590164072874700653841457903325319753582401028096", "-601875667520124242589882739304170367481705439217854576275637665792", "47969537896951908347785138513172344659312481824600752273357799424"], ["2277891322326264320376869809929746434126738806864149096768581014650880", "55429695090728956891340802972860890309911297826478247653365566668800", "1471502406600723044885177994131888535073425160513712546242321448960", "362424504529521509828437562325426650653884554826926218132246757376", "14284173574261840308015672298954117661023749241553373633716420608", "1191168308518658780999076361049387576369628906863536244608991232", "-14581382296310565251645596749466608379374684014350889127212220416", "1100941760321032247054030129493554226891454107417726369820311552"], ["60469412099293332285396831381416718191673229719413312180410929643520", "1471502406600723044885177994131888535073425160513712546242321448960", "39322706404600046194846825543376822293851134655666271984306618368", "9734118210066694753736449373693481701584652599072964474327531520", "361572122959900925557142539115823782592307236241707036829548544", "48265686788080794658979920469174753884484383556779355903361024", "-313148819878446155153589050482785462294365144207028417032355840", "91560115904472232823703035819110081063533151038189312568983552"], ["14893248935963397173795900014520272151033520078889914646344868298752", "362424504529521509828437562325426650653884554826926218132246757376", "9734118210066694753736449373693481701584652599072964474327531520", "2418961378743031915833779635845774039600341657506782182211846144", "84108469205451858100194208469205153057043469214320565386477568", "13897341345627983365984743257103164496036633063020490993434624", "-63484738429950823514300282672551514136792347532720789329543168", "35051138973299049983200911445012738009358767576904730297761792"], ["579249891666514645011227804194579436054012653562270960562506563584", "14284173574261840308015672298954117661023749241553373633716420608", "361572122959900925557142539115823782592307236241707036829548544", "84108469205451858100194208469205153057043469214320565386477568", "44566889290108797769606320109731852375817974656847198157799424", "27856106896629183222466937916575999443520362895582630879690752", "1354922661717124124166239493215699113377453360437042756976640", "-20297699270983069570731128550246494036531764516085898131013632"], ["43092537093060603590164072874700653841457903325319753582401028096", "1191168308518658780999076361049387576369628906863536244608991232", "48265686788080794658979920469174753884484383556779355903361024", "13897341345627983365984743257103164496036633063020490993434624", "27856106896629183222466937916575999443520362895582630879690752", "21831851267519271490174595619481406162746997903140235230838784", "11790510141856049261055492495429578996723443136274691522560000", "-7765654747197894195014000418599488462119861186047713900232704"], ["-601875667520124242589882739304170367481705439217854576275637665792", "-14581382296310565251645596749466608379374684014350889127212220416", "-313148819878446155153589050482785462294365144207028417032355840", "-63484738429950823514300282672551514136792347532720789329543168", "1354922661717124124166239493215699113377453360437042756976640", "11790510141856049261055492495429578996723443136274691522560000", "27591760979639199053683411547709388838161322166228671354896384", "13364554555441055046210060010792845598313576096063095299899392"], ["47969537896951908347785138513172344659312481824600752273357799424", "1100941760321032247054030129493554226891454107417726369820311552", "91560115904472232823703035819110081063533151038189312568983552", "35051138973299049983200911445012738009358767576904730297761792", "-20297699270983069570731128550246494036531764516085898131013632", "-7765654747197894195014000418599488462119861186047713900232704", "13364554555441055046210060010792845598313576096063095299899392", "21774046237104697258595974267043897705704569341656284782395392"]], [["590152311295777135818232261591670308966421207839348138429233858871296", "32746758716688003056221641785273502596763711376185030982598851035136", "-321478811010601323991260571704386628999387338406158298561072070656", "1173578169422278983852538646256283278185006936969091652542651170816", "152657127368714714474380112052274203645038375180669214891853217792", "284375053723655688296485685935232126288590632239298336329251684352"], ["32746758716688003056221641785273502596763711376185030982598851035136", "1819939288787267611978269017706226634001008100549388319119881797632", "-16329623442211756681015613975491364326698854658067508904455045120", "67329561384485187401971746633169964639544175334584758870512500736", "7170775113864229233632940412201051077820663129330711411711541248", "14818892488468263849371059039362423139515251270217572750639235072"], ["-321478811010601323991260571704386628999387338406158298561072070656", "-16329623442211756681015613975491364326698854658067508904455045120", "969527110721018182516868515540172326645736812030904350973886464", "523924744499486939191012906253784070470987439046685502533009408", "-767606360925845070267205581520979882944597580676597110951378944", "-660729838613675955009870776976498362869777631480576232873000960"], ["1173578169422278983852538646256283278185006936969091652542651170816", "67329561384485187401971746633169964639544175334584758870512500736", "523924744499486939191012906253784070470987439046685502533009408", "4037037670054161379552653525874176833669966643734607288678219776", "-698637864159286701138017174814940645094761515136116648237334528", "-175144358504427008206043124305834981043688418239322195434143744"], ["152657127368714714474380112052274203645038375180669214891853217792", "7170775113864229233632940412201051077820663129330711411711541248", "-767606360925845070267205581520979882944597580676597110951378944", "-698637864159286701138017174814940645094761515136116648237334528", "629199146604211453278071023276245015534673804134979832790384640", "509367512380830994042624880530242385475491005894354116529881088"], ["284375053723655688296485685935232126288590632239298336329251684352", "14818892488468263849371059039362423139515251270217572750639235072", "-660729838613675955009870776976498362869777631480576232873000960", "-175144358504427008206043124305834981043688418239322195434143744", "509367512380830994042624880530242385475491005894354116529881088", "459100435229998850846679921997254798313685915994365989996199936"]], [["240581895879199998224825657031747521484967830375693277137297775525888", "-8139873629891786945353385531958810375824643594178112739426189705216", "2123148772265256363351626269892724177416509900223855709141336064000", "1490499743580618107456665615870039433483659660886577102718052073472"], ["-8139873629891786945353385531958810375824643594178112739426189705216", "448018495855025594466299351399822409830996688006354699397158141952", "-32739468014037330065320873716046057184876441744155781998982463488", "-93092366568567196224440907621693577463910589777568127835355217920"], ["2123148772265256363351626269892724177416509900223855709141336064000", "-32739468014037330065320873716046057184876441744155781998982463488", "27591669821161681590596111421371362927125947136042130503846854656", "3491027521793409251873816510038342205715509112923847290033012736"], ["1490499743580618107456665615870039433483659660886577102718052073472", "-93092366568567196224440907621693577463910589777568127835355217920", "3491027521793409251873816510038342205715509112923847290033012736", "19778626566754820737930950560301254000602673322703268386508374016"]], [["13267959578479467494913471106613419119317314382062804707025732239360", "473388652450049001880164282213949772950752365944497092022086139904"], ["473388652450049001880164282213949772950752365944497092022086139904", "16890073785871089541154687876605580745579260646475386377268625408"]], [["74297360210556135144684827889601601450666871763027211994697966813184", "-14117033676356919638881404043941654307103309038231775424431471460352", "-687453630128199172477242030627498002491345846604510937229087997952", "921435150697165638281631911797643786141206234706513409554528600064", "-68365588988846280630267254394847983226760722602350643114179297280", "-20453641111512236922384969678609315220313899001859914470170558464", "-1251508830210645164924172794811667378669385988295682329604521984"], ["-14117033676356919638881404043941654307103309038231775424431471460352", "3515335351956492579934767774074721914789974474348674911530962124800", "208005678611982323975170621177966656774637741160158584739343630336", "-187813494845278925381122393965231019247341266941260138422443442176", "10018950855675909272118452945987954883376423889627832700092022784", "-7076683213339441469219484825976162187556797647865405167676424192", "999568691978941962003086170232682350218981624692145297377198080"], ["-687453630128199172477242030627498002491345846604510937229087997952", "208005678611982323975170621177966656774637741160158584739343630336", "13606336377813616380264628381265222683945326656969912938578051072", "-9659343018327843500675741568094639557085918878055713897411772416", "301068585894988951410375912520830931951017399380799694672232448", "-798303608491055403345406224786235116136492900654520083190644736", "153920161399453479769612060746098899279491314332487596128600064"], ["921435150697165638281631911797643786141206234706513409554528600064", "-187813494845278925381122393965231019247341266941260138422443442176", "-9659343018327843500675741568094639557085918878055713897411772416", "11665509119214054221665406317129554921962058044311737301792194560", "-850952738794350582422537967501213476169347650369532785560911872", "-59069593628662925497211390472960742136603851105656681680338944", "35384211024695548504879887345273085429846950110854699496243200"], ["-68365588988846280630267254394847983226760722602350643114179297280", "10018950855675909272118452945987954883376423889627832700092022784", "301068585894988951410375912520830931951017399380799694672232448", "-850952738794350582422537967501213476169347650369532785560911872", "127945769834932219904808105253551739148685997820082893097009152", "27612116758616568610837401114802423333276257424644252649914368", "-71777064502931619628231267748549657408970285964077590193897472"], ["-20453641111512236922384969678609315220313899001859914470170558464", "-7076683213339441469219484825976162187556797647865405167676424192", "-798303608491055403345406224786235116136492900654520083190644736", "-59069593628662925497211390472960742136603851105656681680338944", "27612116758616568610837401114802423333276257424644252649914368", "166788895531886393212115744384541191357184835012895008563920896", "29408235085930886008926371007778440948784789811671921225367552"], ["-1251508830210645164924172794811667378669385988295682329604521984", "999568691978941962003086170232682350218981624692145297377198080", "153920161399453479769612060746098899279491314332487596128600064", "35384211024695548504879887345273085429846950110854699496243200", "-71777064502931619628231267748549657408970285964077590193897472", "29408235085930886008926371007778440948784789811671921225367552", "91267165903771020908174436404911896115716747847738646998286336"]], [["1342329990555860568509348005944987447531220745747118592367277803307008", "31151181293031821233464963738184583877694731363936066722928481271808", "4364874792447084769887512925543877768203870263296160206195540361216", "-892233599703287207105429216016229109865258286470251141806918991872", "-530496400431575317341632219280743194186600761793550992280372903936"], ["31151181293031821233464963738184583877694731363936066722928481271808", "759621731319122666560975925149402079836406327214488544360859172864", "66957557648165879802128509325911043773500619960781689086944477184", "-31176940656909088452011009080592117415497040175072032875975016448", "-17165361334859230792746498106295970762077503891724912893087449088"], ["4364874792447084769887512925543877768203870263296160206195540361216", "66957557648165879802128509325911043773500619960781689086944477184", "46317637593892130491446679582277125555342794066618773700891115520", "6894946142932622116473091089980069522386186469322317579576934400", "2816377936428986453770074529687225424856265117117087913231777792"], ["-892233599703287207105429216016229109865258286470251141806918991872", "-31176940656909088452011009080592117415497040175072032875975016448", "6894946142932622116473091089980069522386186469322317579576934400", "3580399031438979409289260192593978635687041787067698213925421056", "1737505849999919795253529435834917636805190334820676413056614400"], ["-530496400431575317341632219280743194186600761793550992280372903936", "-17165361334859230792746498106295970762077503891724912893087449088", "2816377936428986453770074529687225424856265117117087913231777792", "1737505849999919795253529435834917636805190334820676413056614400", "851671315690972814718197575321823479627867767923565128589508608"]], [["17601900626849757004574239813896991528928518472208273167336389738496", "607206709857365639535035615292394766797524728576710518720203587584", "-19492414863488094481358835965451519512393023968849647568026599424"], ["607206709857365639535035615292394766797524728576710518720203587584", "38778039629465286967981067451927686418255603523228212580279386112", "20278849397211931448251479041769085338339520096899449702896893952"], ["-19492414863488094481358835965451519512393023968849647568026599424", "20278849397211931448251479041769085338339520096899449702896893952", "24638546420844451397026321112228176058458047150513517033536094208"]], [["387457546823129762139570776272014476635537408"]], [["1058355655959135371929563453153421395661036999446483259078320737746944", "-75985621610745432943518527288808798556560263351389670782269256630272", "-2892692811465670402081861086381203968122467318237899594988624281600", "-679890493484583548793503650475178549037017524104097405098759553024", "-73099244112691770082450150781714571306894561848235455408668409856", "-9102715842900187128952237394022950770055207439077677644797444096"], ["-75985621610745432943518527288808798556560263351389670782269256630272", "5541776773333666602992909843748571850478148012656443765005494517760", "202539290141325609290341848069612286495747790731689422717768957952", "45681534552926934558843312048004241690873645566053357170716573696", "7464222781133049487423109237825409361843031940233554071648206848", "-4168811583421575410097664238990588532671145983923235806316068864"], ["-2892692811465670402081861086381203968122467318237899594988624281600", "202539290141325609290341848069612286495747790731689422717768957952", "9383099941136334694103573643739139231040297067829012623217655808", "2284538361720750348303482504489932685820743953213226508609388544", "-451240676120787847739131121537069423706602850212964450531540992", "215014844644760591205804191121495498305966260474778673110581248"], ["-679890493484583548793503650475178549037017524104097405098759553024", "45681534552926934558843312048004241690873645566053357170716573696", "2284538361720750348303482504489932685820743953213226508609388544", "599458396391910936091175936693395509064662650547538266477821952", "-139708176779840724320285643128440866904581141719668307301236736", "160897798442839821618440582918206393742046023750072889516228608"], ["-73099244112691770082450150781714571306894561848235455408668409856", "7464222781133049487423109237825409361843031940233554071648206848", "-451240676120787847739131121537069423706602850212964450531540992", "-139708176779840724320285643128440866904581141719668307301236736", "292090618443816844025949760642509901917784374312301074438946816", "-80039993075298356545834031113686985667860372145161563411578880"], ["-9102715842900187128952237394022950770055207439077677644797444096", "-4168811583421575410097664238990588532671145983923235806316068864", "215014844644760591205804191121495498305966260474778673110581248", "160897798442839821618440582918206393742046023750072889516228608", "-80039993075298356545834031113686985667860372145161563411578880", "277569924246341724064134788481523279901228755840455262863360000"]], [["135540684064810836327092762927826253289915921026109101552386126643200", "-3313997052860093685721556230352225263090325718411554330964058439680", "-504123300400664459611724452877762325324074767011598871773061316608", "-123948604575783980031882474262871141324613589230767973494373220352"], ["-3313997052860093685721556230352225263090325718411554330964058439680", "106412134203118433339098805718531568752463680465323199836320694272", "-1713067093062541594308377295008381589077790414401785041547952128", "15978805258764413098777474831984377681750149066024260694792208384"], ["-504123300400664459611724452877762325324074767011598871773061316608", "-1713067093062541594308377295008381589077790414401785041547952128", "9639398501502285478121642502729428890442027293497239837421338624", "-6700131715601907197720142613887038713101228145580049445460901888"], ["-123948604575783980031882474262871141324613589230767973494373220352", "15978805258764413098777474831984377681750149066024260694792208384", "-6700131715601907197720142613887038713101228145580049445460901888", "6718109433372228603482217816100110383948708806302915438363803648"]], [["14579370104865335602997181386984034001177542656", "1146828550156257605170920221166111403481759744"], ["1146828550156257605170920221166111403481759744", "239840473094310459934468133718802274285780992"]], [["222823940436825871935653326527284781196496692214625152105925457215488", "-306274859736665622381938685579974965966866748341213306485127249920", "849177812307826626056279409150646918607007565105573395953866506240", "49450648892069151729007771691611120741687346067510218688764575744", "17034695317736104828418252021952542966732347070729131155190185984"], ["-306274859736665622381938685579974965966866748341213306485127249920", "521110670893794175420827365362794736435784725019959025325490307072", "-142227203868404585284544458849971328568030086638359259585049526272", "7064887652796658671249383934141578464430091538046564646655098880", "-3787068920613926282500143419116594024385958590228251637754888192"], ["849177812307826626056279409150646918607007565105573395953866506240", "-142227203868404585284544458849971328568030086638359259585049526272", "42084206729428871869420238559254820634335314556834562448866410496", "-1950569812375008793287797239358367150786189904284511817235955712", "897626881645437827715854737623259608977437928644860326946275328"], ["49450648892069151729007771691611120741687346067510218688764575744", "7064887652796658671249383934141578464430091538046564646655098880", "-1950569812375008793287797239358367150786189904284511817235955712", "176109888412877543881576285553558646071684043562841692188966912", "13199392297694946837942148736670365436230879251732902635896832"], ["17034695317736104828418252021952542966732347070729131155190185984", "-3787068920613926282500143419116594024385958590228251637754888192", "897626881645437827715854737623259608977437928644860326946275328", "13199392297694946837942148736670365436230879251732902635896832", "83653245764027712391700788416197145830258663905295665398284288"]], [["4086265336778714907004654879044630184256864256", "38353321107710658175105117020565623321657344", "347378359419502264162821251880530629745442816"], ["38353321107710658175105117020565623321657344", "98542468330190168935276620645818718044028928", "25803015919255813498810599898484846853357568"], ["347378359419502264162821251880530629745442816", "25803015919255813498810599898484846853357568", "88562662194996978098755067454893733116379136"]], [["367629566465045935377413855990523805088874496"]], [["34020643898133447852826465412490416476477456384", "2575699754083571215753184813606069248521666560", "-132552852317506041910562111304797403874328576", "-92003683233936886237766748658539801184567296"], ["2575699754083571215753184813606069248521666560", "280552862950740172147355869915626317048446976", "-4115596051652276074919405549392710179225600", "-5663004946445885597813970024968019280658432"], ["-132552852317506041910562111304797403874328576", "-4115596051652276074919405549392710179225600", "8476560888649602652732615554467927487938560", "155121455706160370606164446639376771842048"], ["-92003683233936886237766748658539801184567296", "-5663004946445885597813970024968019280658432", "155121455706160370606164446639376771842048", "3058419747070955251664611975477233853661184"]], [["309117277201643871037192756158835949435879424", "-21489085932550914352921838891658149818793984"], ["-21489085932550914352921838891658149818793984", "24410372528096677335193373812465773769129984"]], [["356522792046591210321804427660396257389576192", "5861431023568665063944559714239778192883712", "-2268117257718784145811271945919204983570432"], ["5861431023568665063944559714239778192883712", "16852804252190753353691948182880511944818688", "-596100184239215298175736766632650917019648"], ["-2268117257718784145811271945919204983570432", "-596100184239215298175736766632650917019648", "3114973393273557543614335022016408122818560"]], [["28332895385432998293334484199221058861006848"]], [["32140064691870034292146170960940881372250112", "-138309474512169226861483413841041837522944"], ["-138309474512169226861483413841041837522944", "3650376010551137368353128975667109006671872"]], [["3201316300367135165408966987762397083598848"]]], "claim": {"K_lower_bound": 2699348, "sdp_bound_num": "1883889696772183135461386283018541658108153938262234698809315423703531520", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.066243782117316, "theta": 1.0, "seconds_model": 0.01536703109741211, "seconds_solve": 1480.2638416290283, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q10_n10_R4.json <==
{"problem": {"q": 10, "n": 10, "R": 4, "lambda": [1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["1478653737059893878152285235626430059532779520", "558878198809663414573064493709631988695040", "2309046959916750965470164422617344150129868800", "558256334653479335534078094220482513469440", "12725593700147645035957803601029321479222722560", "557995414742273845019748112477024671498240", "64431806205267274093464025684677703643053424640", "557953053743850253980541327752093310648320", "338707015231473124908926344382113938631148175360", "557945236000304866641977751696472843223040", "1096638679124361068706019495803462681857611530240", "557943958358280677824496869536182650798080", "823572360108378697843927253120971801042826035200", "557944146600393789508923872417956484874240", "792991082101270863251902069635084180277942026240", "557944175753485573866954452016402624675840", "817771388793300782303508134807689642964083015680", "557944151962159687661743870241994430218240", "808638396678119610626966405036885804929662320640", "557944160560950621659850408902334087168000", "558667042659513811955545923167771531673600", "3077609138890992985086700559579623909836718080", "481953856303335449702451167069370819060695040", "558768473840895632654604449700194612674560", "15268660588407842273836358159189958930412339200", "1822793831650470669245768890084812295357071360", "558141800092401123413932711504864975257600", "70129410396644675719235100264129158184708341760", "11459982156839140780870603864782787213000704000", "557975388097182878293636249334666860953600", "338510418178468444471131656929661614267910062080", "64520843904120104641442631353128872570613923840", "557949141777841480357305394027669173043200", "1097067807178913931141555557055899386188146933760", "336114131423049444942850137167902644802714337280", "557944600668104908548855021797436146319360", "823569817530496116562825548864901497779870760960", "1096638679124361068706019495803462681857611530240", "557944052479911637844938785383929180323840", "792991359160237392675642643032789179502082129920", "823570803371712996381061556554178683088897310720", "557944161177226883777053369420609361018880", "817771337631315224542277950626081545417895444480", "792990981977172080753469655411139520686708490240", "557944163857852341325292010150242990161920", "808638399610396569328480403122222969470761041920", "817771334770816577613149154669759887171093790720", "557944156261574961701425705586193900503040", "558121398114110678326195049889504354631680", "23729330974923036927872217529775672682338058240", "439518595984974017435767826137161654998138880", "558680195841656826071075701215769657344000", "84931659540151391529801706055708579620706058240", "1760905154732410319518106241994807703293132800", "558125065786973189354954914894160288808960", "347269647273318663237066893068489711208670167040", "11308996787652974776339960875580686987543183360", "557971845188988128845970153127949463715840", "1096905060142536279079370497253191654722188083200", "64432725548073672658506386659971736762539048960", "557948505945058184458433791557495014031360", "823569817530496116562825548864901497779870760960", "336073840115929917917295712823859046840837079040", "557944694900992015779952238449680722165760", "792990476018498537189104403733522273139855196160", "1096638738124471810611924506916037200531507118080", "557944067055992064569182773853455667691520", "817771295917482260820196224463773794906218168320", "823570354228231676651153612293409315859443220480", "557944149281771914601048021680716502794240", "808638430012499288920968238211901857677474529280", "792991008523184384573930242792040931860907294720", "557944168157228001283716713466383176826880", "557970948675049873967788096050877484236800", "122812696720292376481603532951442272824464506880", "432111418461292696755852731770579790132674560", "558669584011448267782201947150539953274880", "376651669148223385448920123777952847042183168000", "1750346944588650588740468180743011932779315200", "558122225138077365096687484114821426708480", "1099828896279157334602946165755948763192701747200", "11297078844662944156807878906678743870126161920", "557971231747925614256577449069633926594560", "823587359232725970414637186383886132444932341760", "64431913570335563630199932460695891719162429440", "557948600129120936540115783626672528424960", "792993040242859029827484194489917020895916851200", "336074306219695849864777482365616424479243632640", "557944709475844405985225134049369417318400", "817771192928897147405280280831895504496277585920", "1096639445527315808380628394737501207784786493440", "557944055160160761621234671846999615078400", "808638439341021363339474692682843027554823045120", "823570434846574235003907347957390139975448657920", "557944153581107960478215592968797405839360", "557948222140767854878587238466155456757760", "438024441080738622553908138287222444437788426240", "430866743137958086110754084939231749419827200", "558667755197973576948706059488211951943680", "1115316000099296460169071886577636613364509573120", "1749412113248992060957409692640673526752215040", "558121677406852328734417757379180657377280", "823724799508023324250964711587361536560322314240", "11296770439249896291419585291071028909687439360", "557971326631117479404754038343078405734400", "792996168838817340798149747286640573659658321920", "64431843991771509144420922164098258780364472320", "557948614710668106477843991968380155330560", "817772537865709386502510795206183424553134325760", "336074139240911944867926954610231438227296747520", "557944697580607314256134012463802619002880", "808638308101024427512057155530676389385810739200", "1096639532296993224227004707300584055112518860800", "557944059459516614539030809149110159933440", "557944316909865948430424451325013797109760", "1133010128510951748302590383085509262267845181440", "430743641788235611521338666190614649183928320", "558667318128367619734699660136888936693760", "823569817530496116562825548864901497779870760960", "1749365380025251341704914901989069792865157120", "558121776345199042890800096983281806868480", "792990445168445983017101510912765132689102602240", "11296741284721112086524491545943049221198315520", "557971341279770902992063902217212484648960", "817780533121593368903254653490771775621242552320", "64431866832270006090363728108028448892434513920", "557948602813113590995210646741345265254400", "808638944189789530423439133661794575921342054400", "336074030112788872421979520540269876797516021760", "557944701880299886864615772004417074626560", "557943674489676887323696468890596136714240", "823569817530496116562825548864901497779870760960", "430738210591526985649977446757658689861058560", "558667421630513986240862990352848435281920", "792990445168445983017101510912765132689102602240", "1749365380025251341704914901989069792865157120", "558121790930588778710470112046739944898560", "817827536561538741215938110757571303795180175360", "11296752117275048329374982468230113647436759040", "557971329356526655814180436793732167106560", "808643626246531147245056852526075778818732195840", "64431842914099911561804206865962671222932111360", "557948607114351112772720555376271782051840", "557943768611208812140995554668194457190400", "793352221077621994520988230007640141585144872960", "430738317283816390484211790826655633050173440", "558667436064954265430231412496406339911680", "818111777341612478848318217023023232784887971840", "1749366939882092840585952271311687137120747520", "558121778868576404888853152331589107056640", "808674176087625559242626679826398477864476344320", "11296748375051702665016100116028884664251842560", "557971333665449309355573958872159706152960", "557943783187289238865239543137720944558080", "819391946541445151385328053394283988582043484160", "430738659476624036808617681705190308267950080", "558667423562789834760620489014555202027520", "808880046052956073029859830446708674641065410560", "1749366513210290787346542567194194788483072000", "558121783214122276552465234350824352645120", "557943771291636199282948535257531668234240", "809501515556500663265681895406876105906071797760", "430738455387230159578432705686477865337487360", "558667428216632293807862579405165219020800", "557943775591011859241373238573671854899200", "558222631240654547299166167031126698229760", "557991339655342360759846505609415654113280", "557952661201263911408077107596744667955200", "557945236534084804541203263781289978757120", "557943958247242408060755794886010664386560", "557944146601562404906009267245705351659520", "557944175753346924582554489918195132006400", "557944151962179494702372436256024072028160", "557944160560950621659850408902334087168000", "2977793953663078330140603401465104099285401600", "479437189682879997022372457856854761175777280", "558771874436137291155573855379456272629760", "16393129886406647093407210381791329102415790080", "1837843637262284799028380452683982635574231040", "558140400592768719029363373663135046041600", "76199721026162213637692849344791530861777387520", "11611134873649211425130479646750190901175255040", "557975034436193623368200323632754285608960", "343681159912113595187054652734479423323022295040", "64706398771305940988301300852387327724234997760", "557949127941712477435030557677501420666880", "1097918322153943907771197581001823209405431152640", "336193922640527447576719495581010227239269171200", "557944600448286371653029398096471339827200", "823569817530496116562825548864901497779870760960", "1096638679124361068706019495803462681857611530240", "557944052479911637844938785383929180323840", "792990445168445983017101510912765132689102602240", "823569817530496116562825548864901497779870760960", "557944161177682445711510387743291122647040", "817771296342835219471367792635717535909460049920", "792990943151751551871999859366437236425170616320", "557944163857872148365920576164272631971840", "808638375152601446886115233235457861784352849920", "817771309757404152932691123858393267799200890880", "557944156261574961701425705586193900503040", "13667859640063429635081275076716349784892375040", "433606405285847763371801781438859522993029120", "558689878833609298246546576375649623080960", "75531701455549361532341160021088056348487188480", "1756373259927286994201193498960505517239173120", "558125522234064485023264197626451292323840", "348411624631908284713791681493666318356421017600", "11310204024690217968128556563759296364874301440", "557971842250514616395059141760438753034240", "1099836808808543157336067203624360123797486960640", "64442815996304479410857279998926557360066396160", "557948505188548074690983451709355725946880", "823569817530496116562825548864901497779870760960", "336073840115929917917295712823859046840837079040", "557944694900992015779952238449680722165760", "792990525055048529690261658205948989860468490240", "1096638831903500755231083544050064836125943398400", "557944067055972257528554207839426025881600", "817771210480023603749247112526724117642545725440", "823570267577187859428580619915782652545896284160", "557944149281811528682305153708775786414080", "808638397874424806833386440520477576501280112640", "792990977617304254578961081648716175403479203840", "557944168157228001283716713466383176826880", "64431806205267274093464025684677703643053424640", "430738210591526985649977446757658689861058560", "558671886720056151028437442270658958458880", "338280667215568918247310044595113401195671060480", "1749424786285241967490502427670245411158753280", "558122318947133416957729132560790553886720", "1096638679124361068706019495803462681857611530240", "11296741284721112086524491545943049221198315520", "557971232571403328389209482351992174018560", "823605326666744454236716673749749164682887823360", "64432023536744579292875239311711812249179914240", "557948600120861400598003755776311893688320", "792991158747215556201448831918271660680858828800", "336073968282585573990525556039914990737597399040", "557944709476775336894767736708762582384640", "817771395875427543845514744870552930668060344320", "1096639810488129699060543353168454933710131691520", "557944055160061726418091841776851406028800", "808638383404448844718843655771166437247245352960", "823570376824442990996750715852651894561350615040", "557944153581127767518844158982827047649280", "336073840115929917917295712823859046840837079040", "430738210591526985649977446757658689861058560", "558667971352386219855274259095550385192960", "1096638679124361068706019495803462681857611530240", "1749365380025251341704914901989069792865157120", "558121682163612170887688856667809518714880", "823569817530496116562825548864901497779870760960", "11296741284721112086524491545943049221198315520", "557971326702244562301934594723522145157120", "792996334778311106590672869215655208358762250240", "64431845087263069545529102574124848768499056640", "557948614710588878315329727912261588090880", "817772041699458487885585989537033489415290224640", "336074055442889867098192632967153984588228853760", "557944697580844998743676804632158320721920", "808638071330958450328973554919267608312487608320", "1096639096842566419088004246848447865138960138240", "557944059459615649742173639219258368983040", "1096638679124361068706019495803462681857611530240", "430738210591526985649977446757658689861058560", "558667327264662215270202121519618389442560", "823569817530496116562825548864901497779870760960", "1749365380025251341704914901989069792865157120", "558121776345199042890800096983281806868480", "792990445168445983017101510912765132689102602240", "11296741284721112086524491545943049221198315520", "557971341279770902992063902217212484648960", "817770766749158682855497373253938854679344578560", "64431806205267274093464025684677703643053424640", "557948602817649403299152263954133239726080", "808639277820699560452998273928017128576652410880", "336074087740139401681017540935422837592980193280", "557944701880141430539587243892179940147200", "826185156804595501441741912889485237067207147520", "430738923736301022062122009708137976399134720", "558667420430841149449876652605503292047360", "792990445168445983017101510912765132689102602240", "1749365380025251341704914901989069792865157120", "558121790930588778710470112046739944898560", "817777455488236416326082612295057691808419020800", "11296742561112295038985423849408603278582743040", "557971329379839542634002635306620577382400", "808647359694396660181692345826799038192429301760", "64431866616644302149130172406801890342841876480", "557948607112568479116149614113604019159040", "795207486586532718422049234441309844976865116160", "430738862899781323378054954585932398812200960", "558667435147115809743110888376834510028800", "818298838515467700825615658118989423576633835520", "1749367794991077878966606801354055525083381760", "558121778781544268366934086685342994268160", "808693312717235275451478735575306213716729528320", "11296752109403526291836211748641896956019343360", "557971333656338070666433592418524473589760", "820277272616616847217479964452480711807173918720", "430738903864082870234773568716052005272944640", "558667423151674899474104301815309795328000", "808796133444778926657272455299223181871714140160", "1749366120685629024261305447095110798095155200", "558121783254073077500282884648611883253760", "808874769903078652125343023527529764134468976640", "430738277797047818434304814488634913298841600", "558667428515381887608523769014252638044160", "557984069099754499423244023484420393533440", "557951887537920239928883487549145281986560", "557945213338237787793201327794033157734400", "557943958289352176437087140713029152276480", "557944146601562404906009267245705351659520", "557944175753782679476382942226847251824640", "557944151962199301743001002270053713838080", "557944160560930814619221842888304445358080", "1797658728057488361506561020846990652017213440", "558144189701369287277384161531889807523840", "11595508040042044339703809331827234953599385600", "557975070571861440514607829100827676508160", "64872228156435322299762429908512417900186828800", "557949115643441722995878182616783074099200", "336373591267856513413439358124038343792860856320", "557944599953704567157736027776315346124800", "1096638679124361068706019495803462681857611530240", "557944052479911637844938785383929180323840", "823569903697036329321798426871673493606912491520", "557944161177642831630253255715231839027200", "792990862414443087896496575729365897247320965120", "557944163857911762447177708192331915591680", "817771332994967975244507857551894768482558935040", "557944156261574961701425705586193900503040", "67556001209231643789102839929285868861427548160", "1751564660376722082817657144281848432138649600", "558126009134044992217991598624372928020480", "349263002281390591233383162658956326060016271360", "11311099084941513066355557537579985211762933760", "557971840072294744390397446892669632512000", "1104558238609632360816460083896704844970495836160", "64458960119848854972051045205976145054652170240", "557948503978654804935657050722715408793600", "823569817530496116562825548864901497779870760960", "336073840115929917917295712823859046840837079040", "557944694900992015779952238449680722165760", "792990445168445983017101510912765132689102602240", "1096638679124361068706019495803462681857611530240", "557944067056011871609811339867485309501440", "817771629170891540046840597977396277421151354880", "823570692226320286832038337650010496846476083200", "557944149281613458276019493568479368314880", "808638458806236133613713581151418475215679651840", "792991036212332764769414419635041146981318656000", "557944168157208194243088147452353535016960", "401429799162948806919271626555329935169751613440", "1750849162152596164902554075652218148366581760", "558122174090203641759270732094200034099200", "1096794238543452670280529536012125961113326059520", "11296757789682828185463830057716087266182430720", "557971232531155421831963341843760016261120", "823569817530496116562825548864901497779870760960", "64431806205267274093464025684677703643053424640", "557948600137162595035313585322707103252480", "792990445168445983017101510912765132689102602240", "336073840115929917917295712823859046840837079040", "557944709477131863626081924961296134963200", "817770846505496885941736227794464941168467640320", "1096638822547064892901093955417839858245257134080", "557944055160319217946263199959236749557760", "808638295741862522703953277834636064860363816960", "823570285896608097336226096621184647879270072320", "557944153581167381600101291010886331269120", "1203753887667896968957008410876901509694153031680", "1749613734837633773001208173538600935940423680", "558121656887649554368312693301599461703680", "824106279172567277562325152384808809312288768000", "11296842155472182842262466110775281520759275520", "557971326456161889532630436419252298711040", "792991345277780204698030586820975332508775219200", "64431812147664105999645881108694080639320719360", "557948614713064758393900479665966814330880", "817770766749158682855497373253938854679344578560", "336073840115929917917295712823859046840837079040", "557944697581439209962533785053047575019520", "808638420391547055429781330622749365860397219840", "1096639738818814622329703938497009223045144903680", "557944059459457193417145111107021234503680", "823569817530496116562825548864901497779870760960", "1749365380025251341704914901989069792865157120", "558121776345199042890800096983281806868480", "793004953165645688991484810193525535651145973760", "11296744228940353562668550749388985787534540800", "557971341272580947243894439124452507648000", "817770766749158682855497373253938854679344578560", "64431806205267274093464025684677703643053424640", "557948602817649403299152263954133239726080", "808639788111327142280388965206773913403397242880", "336074175881081648679002819171572753084679454720", "557944701879903746052044451723824238428160", "792990445168445983017101510912765132689102602240", "1749365380025251341704914901989069792865157120", "558121790930588778710470112046739944898560", "817820291096582621167876047566812406191698739200", "11296750734805240557047898580867945470225285120", "557971329359893852721036659178771274792960", "808648012962104380617266033502295064496392110080", "64431870764043340872394354450524822029236961280", "557948607112251566466092557889129750200320", "817770766749158682855497373253938854679344578560", "1749365380025251341704914901989069792865157120", "558121779027349642567438320793197855375360", "808674631329604923633706982752411231727910912000", "11296748463891901914546685216394575686779535360", "557971333665231431908659732717833646243840", "809054409210130433439019613624443718134514319360", "1749367328580031818931035024434177656812994560", "558121783131130776318773635566625169080320", "557950756957131570822344141200252993536000", "557945143409124321909574607891089682595840", "557943957534882191854379100309942970613760", "557944146593520746410811465549670776832000", "557944175752515028876154717328950175989760", "557944151962258722864886700312142639267840", "557944160560930814619221842888304445358080", "11296741284721112086524491545943049221198315520", "557975780671757591481234582147887026667520", "64512492644508157907144159480254436933904629760", "557949142402436699538506080438394007060480", "336073840115929917917295712823859046840837079040", "557944600779143178312596096447608132730880", "1096701640265078250866497601988494259482536181760", "557944052463610443407628955837533970759680", "823570587204680953864100789271294856860102819840", "557944161177325918980196199490757570068480", "792991036745353191079163791000508147426006138880", "557944163857832534284663444136213348352000", "817771318195343470175307107469327229951011717120", "557944156261574961701425705586193900503040", "11358904073543677853800860361264050086797639680", "557971724232837946366178127963567780003840", "64432343128057749218124858288536223749536481280", "557948505973738779288597379872416354795520", "336073840115929917917295712823859046840837079040", "557944694900992015779952238449680722165760", "1096638679124361068706019495803462681857611530240", "557944067056011871609811339867485309501440", "823569898420001186055701159238496456785442897920", "557944149281969985007333681821012920893440", "792990879399318418036091257295294405183023349760", "557944168157287422405602411508472102256640", "1231543642336293474504849692805867582898411929600", "11309503065112776267308357078157137691562475520", "557971201473002662777824966860334956544000", "823569817530496116562825548864901497779870760960", "64431806205267274093464025684677703643053424640", "557948600137162595035313585322707103252480", "793018138212793434146852936137877455852032491520", "336078813997699562338285748617345351680377487360", "557944709463425391511114243252784002498560", "817772630438463924946862963227589357146189332480", "1096642030612580466867403782026661803368592179200", "557944055159487322239863427369991793541120", "808638695299822687673535662451063824636895559680", "823570700344580271088383189556717991150537932800", "557944153580989118234444196884619554979840", "823569817530496116562825548864901497779870760960", "11296741284721112086524491545943049221198315520", "557971326702244562301934594723522145157120", "792990445168445983017101510912765132689102602240", "64431806205267274093464025684677703643053424640", "557948614713500513287728931974618934149120", "817770766749158682855497373253938854679344578560", "336073840115929917917295712823859046840837079040", "557944697581439209962533785053047575019520", "808638054694340855085025594794118038323189514240", "1096639066245067184115134472629782320908882411520", "557944059459635456782802205233288010792960", "792990445168445983017101510912765132689102602240", "11296741284721112086524491545943049221198315520", "557971341279770902992063902217212484648960", "817770766749158682855497373253938854679344578560", "64431806205267274093464025684677703643053424640", "557948602817649403299152263954133239726080", "808638396061357820582767631187567380474961592320", "336073935436364877148532342899731247000537006080", "557944701880557378392787130186802418155520", "817770766749158682855497373253938854679344578560", "11296741284721112086524491545943049221198315520", "557971329382949248012687499509274341539840", "808641476552554964097498646038528474153316515840", "64431829266251464840228968723986543876725800960", "557948607115361271844777422091783514357760", "808698602037103678592895222018293205036202721280", "11296753141538680425102650522510558138959134720", "557971333653822576506605708636759963729920", "557945027605973829357516792678321267671040", "557943953604551312887396370394088986378240", "557944146530455129049457276879291254046720", "557944175750950272666498002220608473006080", "557944151961624897564772587863194101350400", "557944160560990235741107540930393370787840", "64431806205267274093464025684677703643053424640", "557949148445327110826454168713754511933440", "336073840115929917917295712823859046840837079040", "557944600779143178312596096447608132730880", "1096638679124361068706019495803462681857611530240", "557944052479911637844938785383929180323840", "823576170131739819953509217726404358715778007040", "557944161174770810739111183680933776588800", "792991644019113801365241847783512529373170237440", "557944163857535428675234953925768721203200", "817770999034409402260290751952415816549736120320", "557944156261713610985825667684401393172480", "64770437437862548352705541821898007002187038720", "557948480753731052544920206139944410808320", "336163137724132753021827784604367090179993763840", "557944694654929150051276646159440517529600", "1096640400544067772945721049253864743312786718720", "557944067055576116715982887558833189683200", "823569817530496116562825548864901497779870760960", "557944149282009599088590813849072204513280", "792990999270428305915163723901727240849761239040", "557944168157228001283716713466383176826880", "64431806205267274093464025684677703643053424640", "557948600137162595035313585322707103252480", "336073840115929917917295712823859046840837079040", "557944709477131863626081924961296134963200", "1096638679124361068706019495803462681857611530240", "557944055160358832027520331987296033177600", "823570035864169792209191491523623754743928586240", "557944153581286223843872687095064182128640", "793413821394926238961923978383919403729787289600", "64434599895170523328157860115341891122820546560", "557948614504021251600014767597127152435200", "817770766749158682855497373253938854679344578560", "336073840115929917917295712823859046840837079040", "557944697581439209962533785053047575019520", "808637844205770810561205262606683154487674142720", "1096638679124361068706019495803462681857611530240", "557944059459734491985945035303436219842560", "817770766749158682855497373253938854679344578560", "64431806205267274093464025684677703643053424640", "557948602817649403299152263954133239726080", "808637844205770810561205262606683154487674142720", "336073840115929917917295712823859046840837079040", "557944701880814869920958488369187761684480", "808637844205770810561205262606683154487674142720", "64431806205267274093464025684677703643053424640", "557948607117104291420091231326391993630720", "557943949245635688799502228904845519093760", "557944146601562404906009267245705351659520", "557944175753782679476382942226847251824640", "557944151957901173926602177225621441085440", "557944160560693130131679050719948743639040", "336073840115929917917295712823859046840837079040", "557944600779143178312596096447608132730880", "1096638679124361068706019495803462681857611530240", "557944052479911637844938785383929180323840", "823569817530496116562825548864901497779870760960", "557944161177682445711510387743291122647040", "792990445168445983017101510912765132689102602240", "557944163858129639894091934346657975500800", "817772232930173329477613572739715499329029406720", "557944156261139206807597253277541780684800", "336073840115929917917295712823859046840837079040", "557944694900992015779952238449680722165760", "1096666425210222463636865472069959508124804055040", "557944067048841722902270442788754974310400", "823569817530496116562825548864901497779870760960", "557944149282009599088590813849072204513280", "792992314570773150992015225895835006505739878400", "557944168156574368942974035003404997099520", "336073840115929917917295712823859046840837079040", "557944709477131863626081924961296134963200", "1096638679124361068706019495803462681857611530240", "557944055160358832027520331987296033177600", "823570389953892519362210605285071587559855882240", "557944153581127767518844158982827047649280", "336073840115929917917295712823859046840837079040", "557944697581439209962533785053047575019520", "1096638679124361068706019495803462681857611530240", "557944059459734491985945035303436219842560", "808637844205770810561205262606683154487674142720", "336073840115929917917295712823859046840837079040", "557944701880814869920958488369187761684480", "557944146601562404906009267245705351659520", "557944175753782679476382942226847251824640", "557944151936034201072665297736896882933760", "557944160558454934540651091134599219118080", "1101280750707647273475758810860032561512196341760", "557944051283368313473265877853267443056640", "823569817530496116562825548864901497779870760960", "557944161177682445711510387743291122647040", "792996734677882866476977419520175285128522629120", "557944163855000127474778504129974569533440", "817780498391524295035096112251565322706542919680", "557944156257296640925655446555791269560320", "1096638679124361068706019495803462681857611530240", "557944067056011871609811339867485309501440", "823620046772178517598834542147673977769353543680", "557944149258954203796939973518569137766400", "793000224191143504949858210813312375905541160960", "557944168152652574898517964225535918735360", "1096638679124361068706019495803462681857611530240", "557944055160358832027520331987296033177600", "823573585262474710781781892399558944110181089280", "557944153579662046512330273944633553715200", "1096638679124361068706019495803462681857611530240", "557944059459734491985945035303436219842560", "557944175574786453316031873440974215577600", "557944151803782590795730022060978518097920", "557944160543916566719283636836842130636800", "825961401128842140680336632239077896681779363840", "557944160083204801698838150507373631897600", "793486988546582336041113899361782313341901864960", "557944163612462914977987662337010607063040", "817827495323569399984854576487625613530879754240", "557944156235429668071718567067066711408640", "823569817530496116562825548864901497779870760960", "557944149282009599088590813849072204513280", "793025822349572723131292899656365746861406945280", "557944168139995875936864281260594802196480", "823632840024722207166393858188840073598190223360", "557944153552466979729309136681935348695040", "557944151209294073369949676975309235159040", "557944160445931136729767565432204096962560", "795347127992942008294641758475166758765330432000", "557944162694921564900295628427883404328960", "817932652039051299585074072806149852246143139840", "557944156186486470678531946399821799096320", "793391040825005789980783484216624757492280197120", "557944167959296244282456535268172570296320", "557944160150469511673448334152037218385920", "818013075245622959130713193305633486251826872320", "557944156149070970931170745897828420157440", "559318792215606756918182018591377053450240", "558290941438945179344497152615157680046080", "557997763154815890016289774420404752875520", "557953033239958322020317792519425234042880", "557945242870634400188271076060119957504000", "557943958358280677824496869536182650798080", "557944146601562404906009267245705351659520", "557944175753544994988840150058491550105600", "557944151962199301743001002270053713838080", "558840716274749872606830392256625555537920", "558148263214631393597715953744457026764800", "557975747866722884190716599820202541056000", "557949147619888499671594100042461725327360", "557944600779143178312596096447608132730880", "557944052479872023763681653355869896704000", "557944161177464568264596161588965062737920", "557944163857852341325292010150242990161920", "558694672246875310694768977207421262888960", "558126226670216596413953502953553663098880", "557971875055073954710491539751411835207680", "557948505997705298449162256848282944798720", "557944694900635489048638050197147169587200", "557944067055714766000382849657040682352640", "557944149281752107560419455666686860984320", "558671886720056151028437442270658958458880", "558122324993787165965104763501783002644480", "557971232571403328389209482351992174018560", "557948600134250960062914381260349757194240", "557944709476537652407224944540406880665600", "557944055160239989783748935903118182318080", "558667971352386219855274259095550385192960", "558121682163612170887688856667809518714880", "557971326702244562301934594723522145157120", "557948614713500513287728931974618934149120", "557944697580745963540533974562010111672320", "558667326065009185519844349786302888017920", "558121776345199042890800096983281806868480", "557971341276661197613379038014558720491520", "557948602813113590995210646741345265254400", "558667420533184128377677247096662523904000", "558121790684783404509965877938885083791360", "557971329356546462854809002807761808916480", "558667435078207115396329725567710653317120", "558121778951964045935116071396381126819840", "558667424204854863776216399799424112394240", "1878973492699577259507296020527295439988326400", "558287229111763203554401336246019460956160", "12130937722521013453543607037635885162456678400", "557996614118817115243366855952756071464960", "66197030857258265541434175347993828251360296960", "557952924902180477577933495148803187015680", "336073840115929917917295712823859046840837079040", "557945243201491206847837774411256750407680", "1096717739674514384344723781903223941497167544320", "557943958337820004855188177043562661150720", "823572233073394526682076140693630239948050268160", "557944146600453210630809570460045410304000", "792991138776894147528943706245513020578652487680", "557944175753445959785697319988343341056000", "817771370920501150979592804682828575684113203200", "557944151962179494702372436256024072028160", "12843307561122027480679869389982752100707205120", "1782606409207841201403191579802106868426342400", "558145653005679159989825851241167375564800", "69188992132564853147725847779858786633478307840", "11434584818487063595324626751575322769888378880", "557975448438381415269826821965017975357440", "338207401812031670732735064925126954501904793600", "64509827576105769553329452590136814833856675840", "557949142601794563465023011646738823905280", "1096638679124361068706019495803462681857611530240", "336073840115929917917295712823859046840837079040", "557944600779143178312596096447608132730880", "823569817530496116562825548864901497779870760960", "1096638679124361068706019495803462681857611530240", "557944052479911637844938785383929180323840", "792991182438046125075920267945000710370796503040", "823570612758424558831125202776083759725176422400", "557944161177325918980196199490757570068480", "817771373975067085293318628617599565763643965440", "792991016150294624387750424575207137725288284160", "557944163857832534284663444136213348352000", "75219768151396317995397508545523350686631198720", "1756203907181123751938361952777912960596049920", "558125539336750821368017501731116694896640", "346672577186698321988375008318506003371372052480", "11308362534260965419842332322327168052426178560", "557971846733045981045833776808676756029440", "1096650384921856819680971217966700846131865190400", "64431846613549115705553331178607350665288089600", "557948506010976015670301486248142957445120", "823569817530496116562825548864901497779870760960", "336073840115929917917295712823859046840837079040", "557944694900992015779952238449680722165760", "792990445168445983017101510912765132689102602240", "1096638679124361068706019495803462681857611530240", "557944067056011871609811339867485309501440", "817771247164057831421225045055797130790887751680", "823570304782944075446136179030755410518527180800", "557944149281791721641676587694746144604160", "370153645234616438744033943598542693489306501120", "1750204162993296407534502669080795663459942400", "558122239656459882469918673716001321779200", "1111921041172729540892422829338314392440563302400", "11298340919478844766091192456891188780791234560", "557971228669515359764847548582703828828160", "823569817530496116562825548864901497779870760960", "64431806205267274093464025684677703643053424640", "557948600137162595035313585322707103252480", "792990445168445983017101510912765132689102602240", "336073840115929917917295712823859046840837079040", "557944709477131863626081924961296134963200", "817771694715124012200809430972852117639455047680", "1096640347892017631909605465319916228064617431040", "557944055159923077133691879678643913359360", "1151185735640139012710151968687252865347380838400", "1749497618015393309093253053187747209187164160", "558121668704371537045768135273666125496320", "823713565610724487842546058671517214236622192640", "11296768326348535647849684946722072287992872960", "557971326636267309968181201990785276313600", "793004623810862121401984841205874904269051658240", "64431899808796584894146512474324254692695080960", "557948614706488820905216563008125733437440", "817773070426222809710302902587269699280861921280", "336074229184951968148144208550261618315551047680", "557944697580369629768591220295446917283840", "824151884408217707693248648644590801917134766080", "1749368004406794777392530721164052621552517120", "558121776078061485933330265765502716477440", "792990445168445983017101510912765132689102602240", "11296741284721112086524491545943049221198315520", "557971341279770902992063902217212484648960", "817774056378430227176578991346413454507921899520", "64431826626529280336000259177223575418227916800", "557948602816124261170752680873850820362240", "793664733577463464256834414470678814170105774080", "1749368658732256444661381596116351518244864000", "558121790596859951159761341661305089556480", "817790861398578713106502600370659803752017428480", "11296745119253111301915211531943299536849469440", "557971329373580517795375774873253765447680", "817770766749158682855497373253938854679344578560", "1749365380025251341704914901989069792865157120", "558121779027349642567438320793197855375360", "557995190491594695902421716155388940779520", "557952721537550302308383308747744613498880", "557945237358018080608292315386329987809280", "557943958358280677824496869536182650798080", "557944146601562404906009267245705351659520", "557944175753426152745068753974313699246080", "557944151962179494702372436256024072028160", "79268207417301553573777575922107685760390922240", "11680030304828675317163870967742178288373596160", "557974876274537938271264677217256131788800", "346529385630471835426297941673674235936317112320", "64806686005284979480890625353396133845364899840", "557949120496661853010265770229767549747200", "1096638679124361068706019495803462681857611530240", "336073840115929917917295712823859046840837079040", "557944600779143178312596096447608132730880", "823569817530496116562825548864901497779870760960", "1096638679124361068706019495803462681857611530240", "557944052479911637844938785383929180323840", "792990876493626019250275482220703724454627246080", "823570282763617711271190514804711530552266588160", "557944161177464568264596161588965062737920", "817771184116115535351319352769436120585359851520", "792990837623011738512118707057732417711494922240", "557944163857931569487806274206361557401600", "358760363194743842654327249724608926269308928000", "11320804810653123648497930078637327794778931200", "557971816474543066248162520229950846402560", "1101111382523767780604666744626775417761227079680", "64447187027776591643612175630351929781371535360", "557948504860919815653873013645050548060160", "823569817530496116562825548864901497779870760960", "336073840115929917917295712823859046840837079040", "557944694900992015779952238449680722165760", "792990445168445983017101510912765132689102602240", "1096638679124361068706019495803462681857611530240", "557944067056011871609811339867485309501440", "817771489912991333644839000784090121341029580800", "823570550986541138714734215005553972529374167040", "557944149281672879397905191610568293744640", "1113615686795531987366763867343805395859920650240", "11298515624618551730796244696108062849462435840", "557971228243426301763135454777049213829120", "823569817530496116562825548864901497779870760960", "64431806205267274093464025684677703643053424640", "557948600137162595035313585322707103252480", "792990445168445983017101510912765132689102602240", "336073840115929917917295712823859046840837079040", "557944709477131863626081924961296134963200", "817771016713141746199609054098827551996976824320", "1096639128635041622271509145400167856750020526080", "557944055160239989783748935903118182318080", "823569817530496116562825548864901497779870760960", "11296741284721112086524491545943049221198315520", "557971326702244562301934594723522145157120", "792990445168445983017101510912765132689102602240", "64431806205267274093464025684677703643053424640", "557948614713500513287728931974618934149120", "817770766749158682855497373253938854679344578560", "336073840115929917917295712823859046840837079040", "557944697581439209962533785053047575019520", "792990445168445983017101510912765132689102602240", "11296741284721112086524491545943049221198315520", "557971341279770902992063902217212484648960", "817770766749158682855497373253938854679344578560", "64431806205267274093464025684677703643053424640", "557948602817649403299152263954133239726080", "817770766749158682855497373253938854679344578560", "11296741284721112086524491545943049221198315520", "557971329382949248012687499509274341539840", "557952360793880231257797822270395079720960", "557945214882137183668036423362523315568640", "557943958355250200608326269389647453880320", "557944146601562404906009267245705351659520", "557944175753782679476382942226847251824640", "557944151962238915824258134298112997457920", "65222533533412392033525048096398477034415718400", "557949089869569719155609558573437199319040", "336492716295694945372072507249813379985797283840", "557944599626076308120625589712010168238080", "1096638679124361068706019495803462681857611530240", "557944052479911637844938785383929180323840", "823569817530496116562825548864901497779870760960", "557944161177682445711510387743291122647040", "792991125168257926683023347044387956856182538240", "557944163857792920203406312108154064732160", "1096638679124361068706019495803462681857611530240", "64431806205267274093464025684677703643053424640", "557948506014006492886472086394678154362880", "823569817530496116562825548864901497779870760960", "336073840115929917917295712823859046840837079040", "557944694900992015779952238449680722165760", "792990445168445983017101510912765132689102602240", "1096638679124361068706019495803462681857611530240", "557944067056011871609811339867485309501440", "817770888945088335362379442150151699766926376960", "823569941464391373558478947088665722122886184960", "557944149281950177966705115806983279083520", "824094110257748594169640788149546392709108858880", "64435013351995534348322297958028593370811596800", "557948599896685314763893608988825889013760", "792990445168445983017101510912765132689102602240", "336073840115929917917295712823859046840837079040", "557944709477131863626081924961296134963200", "817770766749158682855497373253938854679344578560", "1096638679124361068706019495803462681857611530240", "557944055160358832027520331987296033177600", "793087598327015066539807013841111449819865415680", "64432447522259929800716065140180554375170621440", "557948614665409018641570649910648619663360", "817770766749158682855497373253938854679344578560", "336073840115929917917295712823859046840837079040", "557944697581439209962533785053047575019520", "817770766749158682855497373253938854679344578560", "64431806205267274093464025684677703643053424640", "557948602817649403299152263954133239726080", "557945157918296565390522600968486136053760", "557943954456769042972077690033457499996160", "557944146601562404906009267245705351659520", "557944175753782679476382942226847251824640", "557944151962021038377343908143786937548800", "337651325750344629634909028378034576462415134720", "557944596451562292499093389153258008739840", "1096638679124361068706019495803462681857611530240", "557944052479911637844938785383929180323840", "823569817530496116562825548864901497779870760960", "557944161177682445711510387743291122647040", "792990680211844793675585526976189790127390720000", "557944163858010797650320538262480124641280", "336161112890191432933059820477464639682620948480", "557944694660514735508532262115799507927040", "1096638679124361068706019495803462681857611530240", "557944067056011871609811339867485309501440", "823569817530496116562825548864901497779870760960", "557944149282009599088590813849072204513280", "792990445168445983017101510912765132689102602240", "336073840115929917917295712823859046840837079040", "557944709477131863626081924961296134963200", "817770766749158682855497373253938854679344578560", "1096638679124361068706019495803462681857611530240", "557944055160358832027520331987296033177600", "817770766749158682855497373253938854679344578560", "336073840115929917917295712823859046840837079040", "557944697581439209962533785053047575019520", "557943944907616492574745232216874161274880", "557944146535604959612884440526998124625920", "557944175746770987093870573260354051112960", "557944151961387213077229795694838399631360", "1096638679124361068706019495803462681857611530240", "557944052479911637844938785383929180323840", "823569817530496116562825548864901497779870760960", "557944161177682445711510387743291122647040", "792990445168445983017101510912765132689102602240", "557944163858129639894091934346657975500800", "1096824488877910467037725507428047060536498585600", "557944067007920376963653057803514995015680", "823569817530496116562825548864901497779870760960", "557944149282009599088590813849072204513280", "1096638679124361068706019495803462681857611530240", "557944055160358832027520331987296033177600", "557944146334603111314196530154193037557760", "557944175753782679476382942226847251824640", "557944151960931651142772777372156638003200", "823569817530496116562825548864901497779870760960", "557944161177682445711510387743291122647040", "792990445168445983017101510912765132689102602240", "557944163858129639894091934346657975500800", "823569817530496116562825548864901497779870760960", "557944149282009599088590813849072204513280", "557944175420271729372588397995738456391680", "557944151953107870094489201830448123084800", "792990445168445983017101510912765132689102602240", "557944163858129639894091934346657975500800", "557944151962456793271172360452439057367040", "558299295505177113641363430557210671841280", "557998474465041065632071380762756540006400", "557953051708478758989097726066100923269120", "557945243201491206847837774411256750407680", "557943958358280677824496869536182650798080", "557944146601166264093437946965112515461120", "557944175753505380907583018030432266485760", "558148822837429219172792089470180859576320", "557975780631489877883359875625625227100160", "557949148445327110826454168713754511933440", "557944600779143178312596096447608132730880", "557944052479872023763681653355869896704000", "557944161177464568264596161588965062737920", "558126207440590816251895914303861785886720", "557971874808991281941187381447141988761600", "557948506013550930952015068071996392734720", "557944694900992015779952238449680722165760", "557944067055734573041011415671070324162560", "558122324993787165965104763501783002644480", "557971232564233179681668585273261838827520", "557948600137162595035313585322707103252480", "557944709476200932716539322301902969896960", "558121682163612170887688856667809518714880", "557971326679189167010283754393019078410240", "557948614708667595374358824551386332528640", "558121776345199042890800096983281806868480", "557971341262261479076411545815009124679680", "558121790732260880896638613567936502169600", "557997604980285628510786218885639422607360", "557953025794788855351781608987513512263680", "557945243201491206847837774411256750407680", "557943958358280677824496869536182650798080", "557944146601364334499723607105408933560320", "557944175753604416110725848100580475535360", "557975722090394807312505790037181081845760", "557949147292240433593855095964126905630720", "557944600779143178312596096447608132730880", "557944052479911637844938785383929180323840", "557944161177345726020824765504787211878400", "557971870727077121043788946162439233208320", "557948506014006492886472086394678154362880", "557944694900992015779952238449680722165760", "557944067055893029366039943783307458641920", "557971232571403328389209482351992174018560", "557948600137162595035313585322707103252480", "557944709477131863626081924961296134963200", "557971326702244562301934594723522145157120", "557948614713500513287728931974618934149120", "557971341279770902992063902217212484648960", "64671840245543376977127201873036378536631336960", "557953035810872581526929281538872878039040", "336073840115929917917295712823859046840837079040", "557945243201491206847837774411256750407680", "1096638679124361068706019495803462681857611530240", "557943958358280677824496869536182650798080", "823570189877165365821599315256497088969320693760", "557944146601403948580980739133468217180160", "792991572079965441490065469552990008009251880960", "557944175753228082338783093834017281146880", "336073840115929917917295712823859046840837079040", "64431806205267274093464025684677703643053424640", "557949148445327110826454168713754511933440", "1096638679124361068706019495803462681857611530240", "336073840115929917917295712823859046840837079040", "557944600779143178312596096447608132730880", "823569817530496116562825548864901497779870760960", "1096638679124361068706019495803462681857611530240", "557944052479911637844938785383929180323840", "792990445168445983017101510912765132689102602240", "823569817530496116562825548864901497779870760960", "557944161177682445711510387743291122647040", "1107635179162652017925476558140756236286390435840", "64469411430219027401543364294045549754098647040", "557948503195741910010328214173063588085760", "823569817530496116562825548864901497779870760960", "336073840115929917917295712823859046840837079040", "557944694900992015779952238449680722165760", "792990445168445983017101510912765132689102602240", "1096638679124361068706019495803462681857611530240", "557944067056011871609811339867485309501440", "823938595227228990835399936771921466570613719040", "64434062444759610626623857695074250096105226240", "557948599967990661026731259495536404725760", "792990445168445983017101510912765132689102602240", "336073840115929917917295712823859046840837079040", "557944709477131863626081924961296134963200", "792990445168445983017101510912765132689102602240", "64431806205267274093464025684677703643053424640", "557948614713500513287728931974618934149120", "557945243201491206847837774411256750407680", "557943958358280677824496869536182650798080", "557944146601562404906009267245705351659520", "557944175753782679476382942226847251824640", "1111383233731177171531285374745395761129088614400", "337445805013251601916855572322726150777591562240", "557944597013091894318939886893603319971840", "823569817530496116562825548864901497779870760960", "1096638679124361068706019495803462681857611530240", "557944052479911637844938785383929180323840", "792993061131676983587362925183966676726998630400", "823572639138590345016691062765528574978865233920", "557944161176394988070653596831364405002240", "823569817530496116562825548864901497779870760960", "336073840115929917917295712823859046840837079040", "557944694900992015779952238449680722165760", "792990445168445983017101510912765132689102602240", "1096638679124361068706019495803462681857611530240", "557944067056011871609811339867485309501440", "792990445168445983017101510912765132689102602240", "336073840115929917917295712823859046840837079040", "557944709477131863626081924961296134963200", "557943955540055709029610129342627368140800", "557944146601562404906009267245705351659520", "557944175753782679476382942226847251824640", "1096638679124361068706019495803462681857611530240", "557944052479911637844938785383929180323840", "823569817530496116562825548864901497779870760960", "557944161177682445711510387743291122647040", "792990445168445983017101510912765132689102602240", "1096638679124361068706019495803462681857611530240", "557944067056011871609811339867485309501440", "557944146432390470897426941418534653132800", "557944175753782679476382942226847251824640", "823569817530496116562825548864901497779870760960", "557944161177682445711510387743291122647040", "557944175753782679476382942226847251824640", "557998478349736522990838014354315794186240", "557953053743850253980541327752093310648320", "557945243187764927692241526688714976133120", "557943958357409168036839964918878411161600", "557944146601166264093437946965112515461120", "557975780671757591481234582147887026667520", "557949148445327110826454168713754511933440", "557944600779143178312596096447608132730880", "557944052479812602641795955313780971274240", "557971875055073954710491539751411835207680", "557948506014006492886472086394678154362880", "557944694900734524251780880267295378636800", "557971232571403328389209482351992174018560", "557948600135439382500628342102128265789440", "557971326673326282984228214240245102673920", "557953053743850253980541327752093310648320", "557945243201491206847837774411256750407680", "557943958358280677824496869536182650798080", "557944146601522790824752135217646068039680", "557949148204849830555034192379873297694720", "557944600779143178312596096447608132730880", "557944052479911637844938785383929180323840", "557948505965914998240313804330707839877120", "557944694900992015779952238449680722165760", "557948600137162595035313585322707103252480", "557945239435420115813552998843222295838720", "557943958358280677824496869536182650798080", "557944146600274947265152476333778634014720", "557944600779143178312596096447608132730880", "557944052479911637844938785383929180323840", "557944694900992015779952238449680722165760", "1096638679124361068706019495803462681857611530240", "557943958358280677824496869536182650798080", "823569817530496116562825548864901497779870760960", "557944146601562404906009267245705351659520", "823595532595856792022980838616154759286132572160", "1096684274249238748899016325501088218396334489600", "557944052468106641630313441022262661611520", "557944146589777215732012488898068474757120", "557953053534370992292827163374601528934400", "557945243201491206847837774411256750407680", "557943958358280677824496869536182650798080", "557949148445327110826454168713754511933440", "557944600779143178312596096447608132730880", "557948506014006492886472086394678154362880", "557945243201491206847837774411256750407680", "557943958358280677824496869536182650798080", "557944600779143178312596096447608132730880", "557943958358280677824496869536182650798080", "557945243201491206847837774411256750407680", "31826470436029701728318983942080131235840", "34974889122734075406022198144951910400", "179472838112485598505312924092270829895680", "64608061305301566004731189201154363883520", "34981137801106765600996589742147502080", "860148353177541037976997635502214018498560", "84301027132588401669574179581390896496640", "34966899144442626346523725477623889920", "4927705728683442678646895744819210968104960", "138227112140827651985144673739937792655360", "34954413620492860919685054887456931840", "39903258778424058044578336488839371114414080", "242186255749324146847508838013976602214400", "34946609569150013445284576193801093120", "555365062284393734098803159263441975204904960", "1273937262394844348794521115666448331571200", "34938415051941940656073452803346923520", "24309264677940131151798383438694090938976829440", "5192675328801191380740029791038762312007680", "34936966714035887890901649008822845440", "3697926702422320765686042432632534507235689103360", "25468425844038408419393399131450934034432000", "34936592398995052991203486548508016640", "13834760283080883516646244503702723847248045670400", "48873196579956121498695579777538662114263040", "34936546497763014696991773893245009920", "30303176035483560888469007843511374662565772656640", "51470337818201324367870745544048298877255680", "34936543977383302290056320812004147200", "95516937207857776464176264839049493254380128829440", "50200025254522352037900838461682791984660480", "34936545177516849981681143021221969920", "200026203508958638329285201713289851043840", "62303457994099765476209268595761642209280", "37848621610268101359565541090092331827200", "34994533777752969610206951803883356160", "848478990506537712766506512315922838978560", "84414811919178696570795577105773515243520", "50323988584689291186920659886636311511040", "34976694348421822974905262497480048640", "4130913413120666426334604131286185746104320", "138979075937707413717279083323122914426880", "78230338338873508299475486808164395909120", "34961193902078582698805064175190016000", "29158975342619419699492989509145830338068480", "242729091141680199082782433523354692485120", "135078362238835639496334700914624555909120", "34950608519281495230008758888468316160", "417353980928800969676863951907157035125309440", "1274904329196974394914386876014454489743360", "240864141524120156743862022635033292963840", "34942525303093277216031045583015772160", "15215653088172686662830374439547724437294940160", "5193338326110259565465986644734434439331840", "1271127881430146952911605075106048633733120", "34937691911817333315333261043055984640", "2655734977315574688054439837574989177550505246720", "25468494679141617028060154031534376212234240", "5191576512771037249060983209663510882549760", "34936779580323498293298011544087429120", "30288470343064052337523126660921747288847548416000", "48873102790175944857683690562978440439398400", "25468271853812189811297317693769782982082560", "34936569448532803541512831062025175040", "103032909618216174519053576988080783568861910794240", "51470276107369537918769553452689361542840320", "48873047111894185294143927726721323258347520", "34936545237625510648353140053471395840", "71414487053440185541638157081383953370950097960960", "50200034158876660269220304085418887704739840", "51470287491267791482231656924826779978301440", "34936544577459511424101505434229145600", "828109275027358280851166151154704423321600", "84621901228642232778672595726770037063680", "33098536358491158794423698718551556751360", "34989350493090969475098764775228702720", "3539852537143592987530239050097081974784000", "139764214595423596125041342318306194882560", "48152576262456024782653298509496167956480", "34970956031108377637703534159939502080", "22655232692735435567148763750407631452241920", "243310531668095300297582803309871360901120", "77037436605789966415663038081721738199040", "34957423127192017301342982707871744000", "312796312615445742720313740887884426201006080", "1276207461710113056131759946927574509158400", "134513320414225105016082816356270997504000", "34946533617660097333105526106363002880", "9920047205537676702891893183040211799758602240", "5194284745628416986971344037552022450339840", "240731055430228121329675730257300496056320", "34941802676959028114910228260522557440", "1103195437278187739412719597019978553705491333120", "25468838409502305146542932489335706589593600", "1271023163637020950757903815217968872161280", "34937504799698701149822327266161459200", "16247423257005024283339651454578352063429361008640", "48873170942095084439623432306923138050949120", "5191568022882560016676617340665534338826240", "34936756629710038668825870555068497920", "51574749870575632344475458811846852766830574960640", "51470301761326885386889643620577480288501760", "25468263015199707428820109160014233552814080", "34936568188333908728596892052577320960", "43853261456562256365432048850391684559423594823680", "50200056336679778612854708563995531830886400", "48873078396711864065534283424512999633715200", "34936545837662599698454232673728593920", "3132035896518124844914203682829675066818560", "140486457831498748935779182125528593203200", "32153198110841129239771046993591858626560", "34983598485166704818218521132867256320", "18370663015604525508520452200166882017280000", "243921508657587465789248383524769942732800", "47629517367321151362444542428944374169600", "34967219985117399306851233896238940160", "237354318838134370802452035867797660463267840", "1277864606735543739303707657109675127603200", "76801206960276236973719456103911003258880", "34953357423204493333325905886529454080", "6308688128583874702489110762146863730361630720", "5195842143501108392967250999465333657436160", "134458365539147534566794844554203548876800", "34945811733352727619417722871475077120", "313473294537513954613594403365567581754711080960", "25470319783937622383629062793781319995228160", "240725398580623247383486173738042308689920", "34941615560853509712037713458359173120", "4965304375646730248056553722340521143644895313920", "48873504986578825583176957116077110638673920", "1271022024613421792603215290692166179880960", "34937481848608528073637463025736744960", "6723497040433519986848909277747913788269694812160", "51470644417492240061148640378744385065451520", "5191570372697183046647461437725169219010560", "34936755369374591906691273369751388160", "25867181499621526687993694377460080718285006438400", "50200096293807867681853505307140890589921280", "25468275514152406653468424900944922316636160", "34936568788364235349894515364913479680", "15273738655825871657508455208687143453982720", "244579971697221138660142112084919173775360", "31892926941419979804669519371002089308160", "34979891240483802022863566754891694080", "182947871176125590817547593571649426062049280", "1279913840235436175298242161974837541601280", "47518687168221596660858094202307613818880", "34963163054976522143213325987946168320", "4096121431597517597148022984981450691004334080", "5198154685541141920078749127928331632640000", "76777803378126570846628022749447480934400", "34952636393760399419233896410665451520", "187144901075970551548470305673071416633511116800", "25471716843884819259031838251687681971978240", "134455596461943248478505111141973816770560", "34945624642147397654749842281752166400", "525106726389802814102251035059196714510912061440", "48877573089806543389473603539267190836428800", "240725324076360694869910137184255727370240", "34941592605071042182746134575337963520", "1573512777435287994527408276390578411759604858880", "51471934063455094367387900401654428975759360", "1271022725938541453586926470425518391951360", "34937480587797274554154853557673656320", "7382532053847732474468989369896064841355886592000", "50200340225359252634266364087507887702671360", "5191570014843597887792200190340915454279680", "34936755969451065493259498691168829440", "143616151691333635718996676115147538741329920", "1282370848736515133228423903818593085685760", "31833524995879122633795604851197497835520", "34975843040419826791013458154776166400", "2847615303964182912366411224127699242975232000", "5201048539712173397364032089662386130124800", "47507140474197701520628635232304250224640", "34962443021636075359966047687640350720", "109133953762950929845669661146887782302608261120", "25474195272161132883860328100905400947179520", "76776418292691650129032640712981526609920", "34952449329408674233142637575389839360", "323879501087075900947582706528599121504659046400", "48880399922334651090180224505671637899673600", "134455555679405050586110752221724325969920", "34945601682281688722380210474844160000", "319671392794986102689211931722352546822823608320", "51478538948336989641380323197424137173729280", "240725394996341175238180274934060385566720", "34941591342998897922871402836220968960", "1927810776261729569384159887593983994589599498240", "50201306108301298704809283740934993157816320", "1271022537252156420603763772858878761369600", "34937481188025033873368290295682170880", "2172753814911668955502342880605777808232284160", "5204000775676368045501176697766668014714880", "31826936636563364836990593192680100986880", "34975124182478116535416462239093227520", "63543525941021058107395105048798613603855892480", "25478462208410508899974913256788671793725440", "47506383436190687237747381175002647756800", "34962255975103406739414209659844689920", "192421433856124833849922893235737574348286853120", "48885440317848014436487017850269137161420800", "76776394913886999094966433133923307356160", "34952426362663591813721914368841482240", "176821281939467705887339271063576328909021511680", "51485237041790432011554545586440520912076800", "134455602101720768893877681886064206151680", "34945600418278606586591950625077985280", "358931751739047835800068802951403956935118028800", "50207020797857476824864365093359373978173440", "240725375168384311768400534476948714291200", "34941591943643075518544283409758289920", "42085416879412063252793364212287906187669667840", "25483672040477012184236453438022891318804480", "31826494504317437042768139892969753804800", "34974937123844194907851886557680107520", "127692571556170780642115231833932134915317432320", "48891736740751993812369538314523719248117760", "47506365593612348212910622993067435622400", "34962233000284777686220254893152665600", "102969413211411103586377531883067482036313784320", "51495991161201854970224054076463060824883200", "76776421526309874986205827136184846909440", "34952425095788347493586415025494425600", "201011220500302825750737146426114182848215777280", "50212538815053778925286459482185494775726080", "134455589798220955728783879121520421765120", "34945601019473884350815716837152522240", "78696831354113484260887797076809553389488701440", "48903394361235106415824783919325773782056960", "31826483307238913389371880824217471549440", "34974914136207268720886269755575500800", "65488828951963129850167777243524221377833861120", "51510734710819203493992848941436168526888960", "47506382381188475197807209900161284177920", "34962231729124646914188169491681116160", "113325458280010804009665018279770469899163402240", "50222245917379610009011614448871437605273600", "76776416294874304169350201627190010839040", "34952425697471237931365367591406141440", "45963693322689672823443578920101783064176230400", "51527951514938065975568745738673173037056000", "31826492473501561395894721433794982707200", "34974912862154386246641633280540016640", "68667162420674810871160815348481692025057443840", "50236725065526043880960328452002155425955840", "47506380786087879298128968065047047700480", "34962232330924312030355522229570109440", "45299613009837524890001857560446757629224550400", "50255691082987673549482477576480487752335360", "31826492796594008129063542285312186122240", "34974913463136005261714446023634452480", "816306758499566259726612706053543155466240", "50441899274817787306323636489151567626240", "34986457756248589756739197684552826880", "3498120167680085936535297764817818081034240", "78499257518536195389946577588530257592320", "34967971131692273897781307694886420480", "22581979311733102928148912902884158005575680", "135260857350834713546477962422858295541760", "34954607463229415894733792715839897600", "294737006511730754409948580605933583733882880", "240921985741900496083763409814131887308800", "34946636031251645568218928829106749440", "10066818274560093842087045595972535059103088640", "1271182196854724870735696113951924625080320", "34938417128683807312031983876020633600", "1489630060032771181890354374310835533504357335040", "5191584457400525028178174959049618803916800", "34936966763427458945621859439214592000", "11648977738869888473556644229185174957348845718684609321265415142202408960", "25468250438655917404899346926080230340689920", "34936592399325108629424210619190476800", "149853520123561945053513080455057925968028903160694380139465235369117614080", "48873023929266328040525063804805357250805760", "34936546497851228502891778552438456320", "136959131200251745441194232264557035751974539100160", "51470269738219494487063681550443868565012480", "34936543977414658803502575144822374400", "3035301246048128199376903006273441502330880", "78768779531818665888195785006866413649920", "48261705353282094908119504698336922828800", "34977733170123411194428161690225868800", "18331232131723564011695337746713786177290240", "135448987982315836802584535985203686932480", "77099277774717373457454153309965128826880", "34961423113207190321717894859152424960", "225722308782271409946062925301441828277452800", "240982213106681222379968433905733394759680", "134535638402267708545308570143714086748160", "34950645000194805822615016551544258560", "6461588318405519906826014497340524822328770560", "1271271763778830875711792844413741092044800", "240734182225438373170692345020885803991040", "34942528039660112678314298187762892800", "779112404591043843533643109201680820935453573120", "5191600957917648960368319321687355954298880", "1271023772768249687936988960552493346979840", "34937691990473428353862490372828037120", "97249101271205384978927728431721406100622446428160", "25468257108454831956098974956701465853296640", "5191566641159805997551931292469417738240000", "34936779580770555283498313528912117760", "120400944084467785756601915254042859917330486394880", "48873043767760576738783180857714530687385600", "25468255825921954260072831060271871746375680", "34936569448562951129139470769963663360", "137331173633678539539215340503430977873279126077440", "51470269685817809536763777739497229464371200", "48873041322064011627009347479950792704655360", "34936545237628476294504382180129505280", "15283321641984733237891307138856765515366400", "135648875076740705065234335178815984107520", "47654476066465310069222193877026928066560", "34971221498872984544615958852717772800", "178716681093771534771965767883461392743792640", "241049899632463660906360772335794074419200", "76809361443319350563087550099941920604160", "34957470229417036208129926990764441600", "4169330550969125593337699877781031226106183680", "1271409288768622460032085429335739659714560", "134459836016696013158189911182440430305280", "34946537229075868013398647325757276160", "271962999302265542385258736457087696667200716800", "5191665468948789002882836312771720768389120", "240725426795990307263315951131156241448960", "34941802795546698553947776508619653120", "7749637043207906872614044837930333587150271938560", "25468334137274117087874773032162309649203200", "1271021907717318798166884821323762693570560", "34937504800647651249822013361215242240", "8671414000804911037810044101220319600870246318080", "48873299384449316377842537890663985064181760", "5191569472199256639739511318725943592222720", "34936756629644397774713982719801425920", "50773658391604981282998117516763587751705281822720", "51470302571765208725883469980927901764157440", "25468263213628720185060437140438997721415680", "34936568188333530939278262482302402560", "143881277015070402000374443540728764505784320", "241128641775836321560711148489753367674880", "47522038623284842924117823111869161799680", "34967278044748405885915781191245496320", "2852495237560620250567465977711865229758955520", "1271588296632369918333575713459972834590720", "76778430810664708008138811192411485634560", "34953362142214336996396541952393216000", "163258983861346075551802003228373435581621862400", "5191731458868002536812334945792916717568000", "134455610595296703073041554020946568806400", "34945811919448402540874168599345889280", "554552753566187606356848881680433146347084840960", "25469420140846545014628405018011520215285760", "240725318216645795314940546655022680637440", "34941615562546685880271721516488458240", "1818110910168864289038085197596150003995540193280", "48874337730676393647333596329047703714529280", "1271022587814559578135027521012979392839680", "34937481848182986185133115068068659200", "8046134933968934137487892137297904877162117201920", "51470579647015092306211561001927556055695360", "5191569713742017047691939245303679711969280", "34936755369404418373397077942956195840", "2121883931858279444790680876379758357894922240", "1271783505501432970695543399245848007147520", "47507411551533496337268571619387768832000", "34963169160684236069125211916934840320", "97542699047036210529425171929181836707543121920", "5191842692185855848115494465442442945495040", "76776424711123551734592354990350747566080", "34952636679490300227139458914655928320", "339814640385615844987996073660500268642803384320", "25470159362875857959390143509032535211376640", "134455553061706561114826338064262726942720", "34945624645079080546247170572146442240", "340676134062120203272534781162471702526280335360", "48880036205560833894511479051666245812224000", "240725383819465833025921350175542749429760", "34941592603812323730936132333364838400", "1879849854348908693004560272597655208544048250880", "51471659688297879567800157037223649214464000", "1271022558632093952524833542608574448926720", "34937480587923682860168307771661352960", "61809799510456444016708847303851953537658388480", "5192002453847627754962556014692042455121920", "47506384432405602692103622809867119493120", "34962443431121502254306776144391700480", "201660469111719910201952900451523308328971141120", "25471467299704850076643615743253464722964480", "76776393510439328317292943049623223664640", "34952449334544871135639097291015454720", "188793631883263893594511064974901780144770252800", "48885678969237934221593628194315586188083200", "134455595618321774026621441591469848657920", "34945601679583800750716791749083136000", "350694461067913138826759172355006296078019461120", "51477805620271128272847955754430118861209600", "240725378960561082351135316536051074334720", "34941591343336754910521827533080494080", "144404539651770634107153929323842829977806438400", "25472742999621232897875001235705081301565440", "47506363548178876582155486180017008803840", "34962255985875143576305763601969315840", "108529879299936050537702528019503087784862679040", "48895042276532455709267854783970740713553920", "76776418593283298708150469626825633955840", "34952426357755976338462276148055244800", "194934562926403627503231357383166373530697728000", "51483844117780445715623266000621972865679360", "134455592601630258133503240820903630602240", "34945600418920357302148001651081871360", "67688485753326097272533811452982499879031930880", "48908337148421022856730971891616474852229120", "47506381261298398058684776664213351301120", "34962232991798855121696915899421818880", "110120928513564081555068661041247084393529344000", "51494318712874420123533943032148321590312960", "76776417808607577166879257828535692165120", "34952425096558867698397355079704248320", "67018307070035175762084895301523962764575375360", "51509810075912877685923266281555077082644480", "47506381594690505918707924811144295874560", "34962231729550604370943009976651612160", "15237798366200216205643125222850036425031680", "77165164593808044518793842874841395363840", "34968240436098780667331683006776606720", "174163076459522881193759697548572331008327680", "134559380943412845597797789544130711388160", "34954654554065012428669835657116385280", "3839673187922101597226504088088851808455229440", "240740306739871809814181795974103684874240", "34946639856770011180457469666090024960", "512315264607989113893042765211728331039938969600", "1271024852588505372104718720408777979330560", "34938417247560165458900318249696624640", "15495607394011471355682970542227230498055573834892644788078956190535516160", "5191566364012127233136150772361890166210560", "34936966764246846198797534408485109760", "212053693249771371886674672709685599102164585676800", "25468253497465441403250376985501267279216640", "34936592399319347342315109672497971200", "345501015999128271159996020153761101721964201902080", "48873030842626043334118568101414384686858240", "34936546497847696172762592070367969280", "144400551230061741713076628803055998782668800", "134580811919885514681501018933071204843520", "76817207239655608302211060393376344965120", "34961481327258787533050169929477652480", "2665201152388292853783494280189018778474905600", "240746958369411658658262402938343763476480", "134462283286851274709078839545101643939840", "34950649953590601819125248467255951360", "220704377646320993038314806396544079696704307200", "1271029019027231447845762275204993185218560", "240725476283168264272873627686151221411840", "34942528223087688315881266806049996800", "8423685594082309613804128833467763745197266042880", "5191569563606609980183780936007695057551360", "1271021891036641269454359012134645693153280", "34937691991895238454524878102483435520", "13109319282355283774076642124090538053166967029760", "25468299917429489584228292370115805010984960", "5191568419982488916353950030859078100582400", "34936779580689991711300557667785768960", "61825972387328800891787710246295869044093647585280", "48873062563100353205402916455724826283212800", "25468260929911003821280153066869297858478080", "34936569448553355280446279684980736000", "2026555906674885277371707648424139083711774720", "240753811753784262725818972058533956157440", "76779273073851541747265383599662841200640", "34957476464188971725859700375667343360", "143819255570423304988103070778862101148341370880", "1271032932178117198910445734196620034048000", "134455625562764252617749979716195220193280", "34946537513499486694278744690162401280", "561534787162741032440949816328086096902954680320", "5191614362125707873459227525382907027783680", "240725316917303930081010026310519949885440", "34941802797861753719577920196292116480", "2273749243099564796313956825740675015553518141440", "25468535711558269341735805052666210628403200", "1271022409755622387368331085036623233024000", "34937504800268312994986061848169676800", "7526148033042490641188496218481577512995011952640", "48873341301176690179933706895140424159068160", "5191569945177403079212158740667437364019200", "34936756629622977120347686085213552640", "87074474074162401602268541175621518913804697600", "1271040252566753560712625629862215559413760", "76776431976187597967577772950729491742720", "34953362556488243504367073643735285760", "346735115732272637232029352137109942274652897280", "5191644097023997297693161878627330996305920", "134455552000049183423687986075461715230720", "34945811923406576790019902283720949760", "373265604035499445673479574160554681010990612480", "25469988279038453267655877142759206771752960", "240725368968305226052152558862350805893120", "34941615561477409882288517288873164800", "1755035831340319611472153540273963018714601226240", "48874384949333546601297005942687603191971840", "1271022619748916393475040658625669197987840", "34937481848158864337138617006015119360", "209187725894204997725511381316231904922603356160", "5191695210148351683404362407308182652190720", "76776392458606242777923334019524549672960", "34952636686174791094175486487979622400", "207474365894991800043473656452534156331749212160", "25471377144980806774625745506750019183575040", "134455586996396216574349798544508557721600", "34945624642786787187064458493537812480", "338214796712454453908917177185849004831046369280", "48880087244344967638194887271986804356546560", "240725385057326644148782962972037302190080", "34941592603786237378484760505881722880", "117649493745552923880046574030694568109675642880", "25473764888426037970128363280219756466012160", "76776414383257199025187055598399651840000", "34952449330218918984807476944007331840", "186859647429480937796933134568735520436613283840", "48885809982294490331698566447386909831331840", "134455596609307630755036255522508882575360", "34945601679516856483455631896367595520", "105632971917847912768331887374530908612303257600", "48895646393186532046584263963531011612999680", "76776420082772753976314724655889739939840", "34952426357447284686210054276419420160", "2028924431788321493798854883287279058383011840", "134464410730344661929111309597901062144000", "34954660967285751490543059878239272960", "123441616876360345724214046473500321894608404480", "240725683163112396219062852039978935910400", "34946640164942052003836230345791897600", "4473461544781093394707403429375207133688690114560", "1271022060385392729727893646547956657029120", "34938417249669986577184947885519667200", "11712966075315270889543569487942111753212316876800", "5191568665083703015472033773946143223316480", "34936966764142633015253567448148869120", "28361028322813365505178608195793607754931849134080", "25468273309207548361023349981443085849067520", "34936592399282078426032302564877271040", "91337124837802701297936988360160642094889697280", "240725848170021901426527249057597672652800", "134455697790960152421548212095782139985920", "34950650398548896796576244500717895680", "536994753725046555580991070585390071571189596160", "1271024707665657765694392625251539516129280", "240725321633597988230120758936590593556480", "34942528226346158967993173384248688640", "2915736137645442039597102901452625508767660769280", "5191575607787291508757916497287126712320000", "1271022253317813062256752771648911080161280", "34937691991621492314245891481277562880", "5936454563102857771579664558073262421019816099840", "25468359701610131876069019633835508571832320", "5191570904160568702118406785691517232087040", "34936779580577504941678603118428815360", "315025249528810884553291985425180189826796748800", "1271026827425267232590411310687184119398400", "134455557248122668368539063369355671633920", "34946537518114409894930123340455608320", "425470509450036181137226680278671782128344104960", "5191629711975346901342094959945429255454720", "240725349919953481722731130611940773068800", "34941802797166432478640196105304801280", "1565813735089364220837706155208936228836731781120", "25468664691204702851600262593016397477969920", "1271022730986702477467660768118237560832000", "34937504800025602247232494425048350720", "249025253498860802607137421930494210999152803840", "5191674597706647122890900829110227708149760", "134455572457711482556838444562945807482880", "34945811922024642351938865696583188480", "321638420282938324368657417771706154172662415360", "25470267247295915232943572805125524328284160", "240725393887780725338597601723067567964160", "34941615560952377176723071999305318400", "175933422525877227475003063134249751525730549760", "25471937774927965161936105214359995972321280", "134455602617654563186765215330174070947840", "34945624641731564951734274280149483520", "249713303812062411742194650470174740324506664960", "240725445781593346881440246935661020446720", "34946640169944870387390520275857571840", "2559648015073592419069585476978222703582170316800", "1271022330396673983833853575831658682122240", "34938417249465961455659048458549985280", "3055952597602545339153086390586229032095380930560", "5191575183653881663507288086849195815731200", "34936966763847428441676421235327631360", "558231407569905338733723164653962417675813519360", "1271024593217249431014364471624181974302720", "240725317528311519391014427096910502297600", "34942528226432653832493413498691256320", "1174286216576684702296578989954815955343790571520", "5191589316236287780454913171676051475005440", "1271023074983955451959509844842088927068160", "34937691991000652237475987169990410240", "285267680159778529640719801275743116857232588800", "5191660846681208790612914471150424372019200", "240725416858243426774146864067030233907200", "34941802795756088283798215833493176320", "644918538669763788051311931260743024074691706880", "1271024204222916153683844570752896802488320", "34938417248050082647299144982210805760", "47506347919552310855913512175324742287360", "34962207998987129647877425930709237760", "297901249496144662052076715427280684318720", "103433744360185565965353458827181539983360", "34964216504036019122115223132129198080", "1599125837352238706646362742819704096686080", "146798401182088506346303353489941090795520", "34953897526017687269271068412141895680", "11098727968945322481849736620929649129553920", "246062164707118635979931755921098166763520", "34946530138458631141227375209207562240", "128080014664542725393614254255747638451240960", "1283761301725109731635821591896066747269120", "34938407719239197352666696370461081600", "2655032432442339182334666130536358488393646080", "5201737677186570978964595680090502725632000", "34936966304519274488308049525876981760", "223687413639765644056016228806234968232852193280", "25471150492928792888114827852532251675852800", "34936592393868546384729875310434058240", "26553218817277447125778561017615075340490763141120", "48873113883590914570491601853187212087132160", "34936546497805270432280491328494632960", "354347393564421925947096977439043782231926463528960", "51470257871555524585685549087673574553026560", "34936543977420136748622703913808691200", "85403959919709447317532289916923897919567151759360", "50200028378648306073514413327769758062346240", "34936545177515338824406624740122296320", "355113978570803458979601955597673520168960", "97954278463039911380473824160708495933440", "54843139555450355356611387150693134499840", "34974691296817547400875971272769536000", "1605942323610349643151280821832974524743680", "146741224166531672477955420254292399882240", "80631151965794701861912415785318141132800", "34960728694152381811525179343456174080", "8942513267521571417671539321923763531939840", "247384606954662543539966050738972812902400", "136507970668263430259224826307261392486400", "34950513812384017349825591629200752640", "81036471162846834311732754208143145382707200", "1291274780788608304137648907177773729054720", "241442437474623862016449247304630455500800", "34942513161579961427179552472511283200", "1705149446941510003449902898172916159962152960", "5207421087013954627042387357260869900697600", "1271969828028987837924778544048304386211840", "34937691276183650180270716581052416000", "99789658771719675578612574155438069669135646720", "25474752087965294753909281964385924431216640", "5191836469791781825953104690783508297154560", "34936779568551583124800601777630085120", "27305240661428505734648278390719153854825826877440", "48873111406127381943729766722375287234887680", "25468274193523835627855495014730019876372480", "34936569448528402295950796568322375680", "222514521540602287311309809869025686242488840355840", "51470262300995661780758011678551018118840320", "48873034663725252713091729506740011993661440", "34936545237631876398372048312603770880", "68635968191820181118989788871773341939061384806400", "50200035587386714344315343003803553816903680", "51470288992986054213350683317749650481479680", "34936544577458812513862040729220546560", "1546689480415002985570649384086499575726080", "147256694052678551090444120603113103032320", "49011736448858104181157271218049221918720", "34970510822034017060509030430099374080", "7344431671163591651371557782809580132106240", "248882733854066808060567361862250119823360", "77587438808971072822070679651053060751360", "34957310679999831040018585496888279040", "57833322382573884712637814568079521512161280", "1299583057679511047555678660925835255480320", "134768821114242087874347048649242842234880", "34946516405104104959423540209165271040", "1085193451574356311505552305209937108475576320", "5216522210518505335834583553747391925452800", "240778624922202738131579557779670900408320", "34941801674955936321141716542921113600", "51429744326403290600026013873582381559132979200", "25480868684255673908734472146977407379701760", "1271053111741662897783269405911873927249920", "34937504777071236584095393392088842240", "9333066419989489609283224940598943281865713254400", "48873279856404145589442583651772847441838080", "5191569251849316650890090027359876981719040", "34936756629654371412725803375059271680", "264137610847880446324960170019655571464312013349266190471997440754932776960", "51470250395312970649461288406200077789429760", "25468250438655917404899346926080230340689920", "34936568188357558339943103151787212800", "93602261028857573102805787924656796618304331448320", "50200025794202549848847994767747837350379520", "48873049447599837336534000144172474454507520", "34936545837677390150278580349991649280", "6183293382350342024995287272998714988298240", "250476659027285677682007025524645046517760", "47874165948154839767635782155276963020800", "34967088799603343217738418503234355200", "44115181036365213910577548394222052892999680", "1308728032725893054437962843732664972738560", "76910215861504403985526946089537760133120", "34953334876275222273648469605183651840", "712813947735145658863920136636590589539778560", "5229654985779065167765564564432933764464640", "134480866497659386487602967234252761989120", "34945810213704959285857866403817717760", "24711669715536956422731069212749761429456814080", "25494525513057011853521875389067511432478720", "240727558733938897592519796678038032220160", "34941615515341834959643189751379394560", "2942396710750771922671786855869299412861840261120", "48873835720597500621903216986188239486320640", "1271022248297540351581039421709927579648000", "34937481848439524021948524763251998720", "37464214230881129445005833983433594263646733598720", "51470321107868139829118300301358750677073920", "5191567083428403593033202186349182304911360", "34936755369523535345560981450637967360", "39234898194254906019632420683456213608949654487040", "50200063100968398360075420749177347626762240", "25468266970677941897520936110139963573534720", "34936568788380310285402203580111257600", "35226399982884753321913648413883952403578880", "1318598732429865652971230666560838219857920", "47570501531475595499621943545480683192320", "34963135034914977979448313907123322880", "488010368445167883828557634016942045507092480", "5247389296253632237763994433786429015326720", "76788445042987181522488899173098004152320", "34952634188611721254270724595976765440", "12765328074101910297608751640155295144287928320", "25519164011432786391289793109699043660922880", "134456916077978357159140360161586933923840", "34945624553007686803181900780022005760", "457004312248892693028113743908598469111599595520", "48878251074547608299349214231346887734067200", "240725340521591931630671737603020533268480", "34941592604724571598630955676210298880", "4846845630207977302362462433991857578883153920000", "51470796980661627358026942781381659957657600", "1271022032565255358550470113102315399413760", "34937480588321173891764410136416747520", "6215436410619262717936628187037744704580170547200", "50200404323193321472349205918536869116641280", "5191570700374385281151086122697592018042880", "34936755969420030100734079493084282880", "349425308164110252729288090186933234680463360", "5269863050351362524001981074762059030200320", "47512807554535200933735758342150097469440", "34962439952661466489705088390277365760", "7081586236294432659083141886971152315208171520", "25560175174267473241339882072571862728048640", "76777196674527961267107820943941797150720", "34952449168088800616732040046942617600", "274910572857235189646675119083935721598432051200", "48881714017660837987142239367375971795599360", "134455565621905620826135682652964367892480", "34945601681610073761186491918607974400", "481958245314994276887338316323364051381953495040", "51475747696477399334310410520264555941068800", "240725333956429473048694991394064784424960", "34941591344284949431884254487584440320", "1527779269658948008828723738867579355827556843520", "50201648404578389971643575460522689246003200", "1271022756671918167454467913364906694410240", "34937481187859259920353634859047976960", "4214629422163403230584486843471593674081566720", "25623086157221395585562276433880150337126400", "47506883406381743288730422010872888033280", "34962255704312258952884361230328791040", "150471086995244916708236905629562842951419166720", "48888903049809079785077193063862892243189760", "76776403454366005482574626490997475901440", "34952426360893554408612720238280048640", "297581190590411142013573062749127275740963799040", "51479154334968788647270720535398452842987520", "134455560612150448724190886163720668446720", "34945600421081255536311349188073881600", "319368321113058591360684037894706024823505551360", "50207890812693193761568336124766981445386240", "240725395168107831569104748599114161192960", "34941591943221689312544860725114306560", "82300550477826577167297259839870707161261670400", "48902063731758786967026790194188931311861760", "47506375341607779480417295653224904130560", "34962232995005058621576421430085550080", "191361270413715913366848777906176853402955284480", "51484098021902974621374892127694496318095360", "76776395083593723200520041339894334750720", "34952425101268653796956618826029465600", "174084310704557549735811694253667077285121884160", "50214479020519673842780816717020287006146560", "134455603709418642633323908644030633738240", "34945601018534190089122455213834240000", "129482419290043957567650458330635820267156275200", "51490718349039463671992807837925417607495680", "47506365349351923181434537979524635688960", "34962231738349430938621290550583623680", "97637340043117712321365917196509980688415457280", "50225822354689940789201297833269318113034240", "76776424652494711474036953462610990202880", "34952425695739111684380650837932769280", "61577249621076902413799366049942321216639467520", "50240957114939395028407336145226979155640320", "47506384570341833629437344512292683776000", "34962232328874710529460446095569059840", "1439415928953746354943106942490306433515520", "81102240509941635534684545930535559495680", "34967471203544207578705740036927651840", "6696581014063509424615911516492459619123200", "137210442810795000377763510196417509457920", "34954479114894291026694126403300884480", "52152631933845810873998489801680642595880960", "241841501526875001290389268647869425909760", "34946616757669519962113631639620812800", "1083356087297263741359070935630699122739118080", "1272514646725259092626401539255428804771840", "34938416123173036142117569548370575360", "50375235532540511771757504329166847616892272640", "5192101451123239030382443693067993088000000", "34936966740016856011841757863749877760", "7967729275310917041196325031728977469826064711680", "25468331846272975551198822845626753084293120", "34936592399171915060719919872711065600", "51295272048530857981226134222633927305874857000960", "48873070494469086704817047510307831388569600", "34936546497827446665284047103632343040", "37147453042155909363220263440779887263451363409920", "51470321710844172234645468058869845584773120", "34936543977390725850167391867906293760", "5356776205731825697079104747252611651993600", "137917233145199757083633254048768311951360", "77892767741683890990722065433298594693120", "34961261614075073409824089083991818240", "38164215003877205679193805522499808568279040", "242253254225418221199018107909752466964480", "134930871824518045111435423350220369428480", "34950618404272754591509870005725429760", "694149219319265013383616998025689830816481280", "1273353272343872143919184541098596766842880", "240808724196159466435620824102833445928960", "34942526469660602847271246957494927360", "25655935798080579752512826786911561649120870400", "5192617107845060486766772438095811628236800", "1271084670110794715945074418547221940142080", "34937691944462750579956098768222289920", "4902248831154140853540675272685177056438003957760", "25468382752451586815995737851347306933125120", "5191571861976584648945773888004923808808960", "34936779580534115838433996972354437120", "71885417625795186828147173276884471842925046661120", "48873057156785489236924925308946063441264640", "25468259461793444426541770005858852987207680", "34936569448556113142472275547987640320", "37821975275773808910344881089133854657197176258560", "51470320438991587565232804549461619297484800", "48873087082381330985485358292298897136025600", "34936545237605091135681211780112056320", "29726582572148116536944751865070510627880960", "242690516197987845138659827562974197841920", "76975171991331428112712613650977867694080", "34957435958407392371020132972096389120", "462455645199167965935534899106148473813073920", "1274524626450898449946095901680617411051520", "134494603155387359453859804316361451110400", "34946534881174848995633203418769653760", "12706217374249211079559736661338608787081134080", "5193688425782497724939964283178957112606720", "240729774458521560606476493630044205219840", "34941802703946880327861867812162109440", "2175627296474696808427475855024367494869800714240", "25468548577668297042248781584970474470768640", "1271022441799531944424942846247261888839680", "34937504800244115589127837872061153280", "43186549502518023141804078706860736597812439941120", "48873079237578713956081391705872592315351040", "5191566988103772213396174842397110808084480", "34936756629756903433801868747672125440", "24586463881234525038314508171093602329962825646080", "51470358145343009925738198019706512987914240", "25468276820345269749291758140118369776435200", "34936568188307916823475177617662935040", "322489561559627670945380618442430148279009280", "1276050973586982953951314853147355371274240", "76794647085029852223870768164628332544000", "34953358782063484274604614718219878400", "7039025214550685081095540013498442574725120000", "5195398180721900184214171945926919402291200", "134458068203776434785218637183209753804800", "34945811753437273391983087746558197760", "406260540270512857957800940745140280408313692160", "25469847129402356231171977045227040973783040", "240725356359618530882113611929086014259200", "34941615561743052441682899627682037760", "6169634737848706512915319986347963558113711226880", "48873411082070466158606544799720840856862720", "1271021961102779842406405417094651209318400", "34937481848656526206569349929165127680", "6165109977952451522353712790496283905062705561600", "51470680105213117783555684352878208404684800", "5191570735772577554574095227800011900190720", "34936755369358139181864955584278691840", "4451821450238620238444925175279659928875171840", "5197627664820150846599277207600650067640320", "76777688392392837994861040525966919598080", "34952636417590896291204833868188221440", "239381660599354179071876191625828200181001093120", "25470960340472228193063359342116115903938560", "134455575382181417283353284011499758551040", "34945624643571342265062487083460853760", "515893617758166994341050125964645099333285314560", "48877654338885334780164589621638606052392960", "240725326047557378224799853414208650608640", "34941592605029523136628744802124431360", "1619048800965563666648823814217911269434138296320", "51471886708496147854678779431286948086415360", "1271022697062906694353848615354294725509120", "34937480587819091887305711241050193920", "142399423996938937067312221797992648484166041600", "25472806270352720904932572122825097299886080", "76776405674972944432367591382200069652480", "34952449332023731896696523018375004160", "326844695430682695271454361344146475509969059840", "48880332995980468335619628236872391002685440", "134455555172978635794934905511842529935360", "34945601682315897545182118063238021120", "330553844030120878833421232985730434707132252160", "51478266031162626144031333363428918118318080", "240725389028242149363697455634627354951680", "34941591343124645097577255302227558400", "215594275695768865194541832465026447455635374080", "48884105457512054795584162389978315856281600", "76776391621164565002152260846268826255360", "34952426363345992659962507156426588160", "180975214981837714218461198986472529287310213120", "51484892954692008175067400847628837773639680", "134455599754982595221376339654102566830080", "34945600418437126984688918312433745920", "100430946067428115002059559928660396711555891200", "51496642111884678300643759479247682697953280", "76776422973174578821696019973459777945600", "34952425095488477221924193619777945600", "27839397126700158321123831749220900934778880", "135108028990724482580097860979986509332480", "34954617681082286972682313296972349440", "440163115626572369611755378664328973936230400", "240856938383538094307002099630546574376960", "34946637400256036435033227044134584320", "12985770759734007817065171292249716336371957760", "1271146116537979866465345341923016174469120", "34938417155940513293586357113805864960", "3269147448431159825523975337689886242089006530560", "5191574608487033335689946857025350244761600", "34936966763873477015195930105783255040", "305270853471936511879026020990036992892542019174400", "25468252563430768594151423193891329424752640", "34936592399321104062646737174276341760", "48475626843191139253222555082227870705408876216320", "48873073202994820910616289866151032552161280", "34936546497826048844805117693615144960", "302660332053488752052465006981536050881495040", "240916830359027439920490650154360530534400", "134515257663225385793936280625503377817600", "34950646375887541007515363956699955200", "7066884296754773691453512307387390543758622720", "1271250341286050427533599046158891698094080", "240733414025371683065719544699238639206400", "34942528055844965988257786857028321280", "1368405290397548877321804902997218845441004666880", "5191586060270076087680121609038321669898240", "1271022879825976420323716251342521457704960", "34937691991148122298003039926804807680", "110369060349150180505711258495792817838686648401920", "25468256315592147469578801183455496917483520", "5191566608214279951082994572629483894865920", "34936779580772047551306900331498045440", "43623589520499341493157493063077444968697665945600", "48873078683475464914306292435731033085706240", "25468265307495595597304162551639415948574720", "34936569448545119473300155052987514880", "4410315777037494065374759313572050094365081600", "1271388104282788176079114695185177971261440", "134459599076319372699989570546304905379840", "34946537245081139170731569764840243200", "333492992704109114069821147557289156627063111680", "5191647183643973024354246690633514347397120", "240725387483609892985605417547040450150400", "34941802796374982745577177857864499200", "7478803591883697270770551186104324450073329008640", "25468337168302068023152197587453417934028800", "1271021915266415807013506880469204992000000", "34937504800641946631110706850063974400", "8704111399901821372282372578449036303100480061440", "48873298349683304115767520471444680500838400", "5191569460523204259606131708392393062481920", "34936756629644926679760064118186311680", "189596726193619040964633145246022497680060579840", "5191708524163763636679068936117825537310720", "134455595212673581953589474264405581496320", "34945811920487512061764801640508948480", "538189840433899975537841898598324024426333470720", "25469455705696842849642237446959962374799360", "240725321394012024786986253234043260764160", "34941615562479741613010561663772917760", "1945555016045110118328798647912137856816869539840", "48874251667598859111885100898823754167091200", "1271022529609292881421510203297112134778880", "34937481848226979751287528526582906880", "338161096433115941812399929503477021797546721280", "25470168697858205622863890713455963091763200", "134455553321891846811669498357637542051840", "34945624645061513342930895554362736640", "356697424285102411804689958553884085124637655040", "48879721201579663406009985321227790330101760", "240725376179335665450409890549866692608000", "34941592603973299759604192227507568640", "196782616809844548048498369005276424508098478080", "48885165072020176870305113497992555481006080", "134455591730754295776712735965612532039680", "34945601679846420995562137525692661760", "4355758120386368781252103196887947779380346880", "240738518369462447540087352777994194124800", "34946639894455496855451472950428958720", "616970646704417522586919707834959168702251008000", "1271024317694579893847396874536527771729920", "34938417247964343361436164008318074880", "16681566541056196574897012470039611723610797218286411869605985215158681600", "5191566364012127233136150772361890166210560", "34936966764246846198797534408485109760", "1201808237747069433169017057993071133032741692989755439842788405936128000", "25468250438655917404899346926080230340689920", "34936592399325108629424210619190476800", "238420932322174453684906621347948361043410944000", "1271028475107653503004107722319592675082240", "240725456772757876160264224152257046773760", "34942528223498760873482102222188707840", "11390222879532164017113967561661100941009108336640", "5191568730284836269235695812945527386931200", "1271021841088256371408641698899441169203200", "34937691991932979607455972172947783680", "23561989757998025902591877374028011134079111004160", "25468277967421025134177388348114457455493120", "5191567507903940451061051357121116184248320", "34936779580731302973292701177348096000", "527641120959981725145551677125359783721031434240", "5191617445372980335969348600449742269317120", "240725323546482743974512129863278028390400", "34941802797722085008480568065654784000", "2863100971044710576949364046502438277922527641600", "25468476989363286632411282894274802137169920", "1271022263503662933659339750448330398760960", "34937504800378835260151142632097054720", "417218677960404106268507621333904803146550476800", "25469805190184226444628499072190534207406080", "240725352613711007207709038643226922188800", "34941615561821991519810548336626237440", "3412514994977308736147122495609960768917146173440", "1271022172659978355422801760422125560135680", "34938417249585153985686677880286740480", "17033480298689920784730482996792683974259407514686044720517202289476239360", "5191566364012127233136150772361890166210560", "34936966764246846198797534408485109760", "9127822017070854369344484496057143420992524124160", "5191569316784065015240167743674608443719680", "1271021876242366483165831813114585027706880", "34937691991906402128890381904107274240", "76776364280001050304712078665425816125440", "34952401372170982740707835968256737280", "564263350111499766693920740912838486261760", "176516810355162937568081382625761118126080", "34952496352343932077262974306389852160", "3588697761381450854135981010713113043927040", "258033787091364051933861343937811185664000", "34946299868728028275272401021954949120", "34322077483992338926762599973923545614909440", "1319900505735784887342562741388991214387200", "34938381684154116560418966014357667840", "630127508228818381832898388805220770764554240", "5234694562447937711193229496457938495078400", "34936964827191937864280942217422438400", "21958499545909096395647371581230716080818749440", "25497823723427435676626470350110264288870400", "34936592343740002816693030666245242880", "11092132071591080095694490684656660237505559265280", "48873239269561311547977642851661136055500800", "34936546497741197363840916209868472320", "43115764846936855915077248596065454573741883502704951087898297966180433920", "51470250395312970649461288406200077789429760", "34936543977423574631422233003310448640", "47815478532873885891595190817247329588310808985600", "50200051574824099888909916581904603487928320", "34936545177504118481643326502957219840", "715893905055133882187320107135924090961920", "165547841335744111619400299142729883975680", "85999409706287668261097208880730367590400", "34959782491366870355542297002261872640", "3611831429939771818605351556790388145520640", "257915009829897724748948209078192633282560", "139654328462549875428466415210116908318720", "34950312207838029445899446064229908480", "24954987869660726992328436706227764015923200", "1339232240760960877222912433050488888360960", "243069958098985762885628015180597837168640", "34942479301384410628564754088968847360", "310743816774919372058851357000364716437012480", "5279775046080246666320324492643460825743360", "1276241854907148563425709357240978075811840", "34937688063909888197423045175473602560", "12149969552711317646030877769923296304908206080", "25521748043565811181193708745730658328903680", "5193785619180232739884453852173424939499520", "34936779480323704572676991091442974720", "1473627039388629337054754946198641970129603133440", "48874644862938189051281967273492146427002880", "25468690606332914551200329346380278152560640", "34936569447744829470181204861114122240", "154178920994524144511398165199465026418485518817344263224156521826332180480", "51470250395312970649461288406200077789429760", "48873023929266328040525063804805357250805760", "34936545237637354343492177081590087680", "102644101733236783499909834768532343421673249177600", "50200023422586554883502081820429817992970240", "51470276204764856746838757601342276774133760", "34936544577464706027232662025509273600", "3392507237369313342719510984049537790771200", "259111202365558525401286337593995039866880", "78554135255807091351521287455636077936640", "34957116857908668970506741095218544640", "19275178366786859603554130551436228532633600", "1360750764412470888268822352767517039001600", "135399992994106639907617918814435326033920", "34946474162875162172314057484732989440", "195007818542170528055613080071566142482677760", "5333558215801605856793289706746311218298880", "241022741537978046025505446196887714529280", "34941796539110869017121719714337259520", "5768807010275173137077237760714065985971159040", "25581186799808492096644198398928580813783040", "1271301800874010679765060152520563249643520", "34937504589213873401471467036732293120", "554178384531705722665840760293384859456876052480", "48877334424228939437328300175858461573120000", "5191614999279323673674023773419745281310720", "34936756627582669236690897379975495680", "206093511606787542582892816016297654624749124554951435266417224885458698240", "51470250395312970649461288406200077789429760", "25468250438655917404899346926080230340689920", "34936568188357558339943103151787212800", "26396120023416038153204063197501809420362275206576859680488465349256151040", "50199998871335409158623179492877464942673920", "48873023929266328040525063804805357250805760", "34936545837690423881771300524476334080", "15434298223893849357584004766534389737717760", "1385084017367858974887830810725418690150400", "77160189882836785883274655995803404861440", "34953283413387128839408959546426654720", "136840697102225146992574456309423850316103680", "5396295108806261069342953400951810115502080", "134587741675770005398808899209440683622400", "34945803002613787685663464613530828800", "2940426301353223777299588036824276595030097920", "25690768831348877559470892029493642138746880", "240744922894603143296060387767344703733760", "34941615149530798913871727362110914560", "144012502246609345240172307751135492895397642240", "48889615428667138011281130253876736211025920", "1271032917104800824246680529526965550448640", "34937481840378519993553794936235622400", "158117739193654730618066697541754575288277139456000", "51470267149837485078282339022311230967644160", "5191566534469676827796810872154549649408000", "34936755369548412772192738653241344000", "121413459562795621177092797900061855657368200987081870706729483244624936960", "50199998871335409158623179492877464942673920", "25468250438655917404899346926080230340689920", "34936568788411421235791348692250787840", "103552519727529633939853179473887276962938880", "5465581207552713886706368836695372196741120", "76833330385435581451286780907968444497920", "34952624894268239670174407185347379200", "1675472597600977678836769394109603786585538560", "25861359572821625000470639051981683362365440", "134466290686925327442169344735368278179840", "34945623919805814622671968699154432000", "45353200825853769616756480580893619405570703360", "48925746761356579406109554065385477929697280", "240726491446291065540506923867163999600640", "34941592580475975287732672795435335680", "10302792374281833644682287516286669465596366684160", "51470507529477602840979764255452152043929600", "1271021856058199801031920876348395046830080", "34937480588454533521240648443462942720", "14885384908872751514169037348591895715558457344000", "50200168168159166964099494810971118229258240", "5191568174672112468198209179618995465093120", "34936755969534405816949181893815828480", "1036839874876825391019159762110255113049210880", "26109589155756619112051653210740044762972160", "76782049870255701600302104643898735329280", "34952448162336452067019947006995988480", "18893220767683197861110224854777619394278195200", "48999776656386518412617977739265402784972800", "134456456734325247009965751748507289518080", "34945601621415541582389993562869596160", "573724662099167878906678860462228116833063403520", "51474868332342865188927063041850509308723200", "240725314724902216986295065397527293460480", "34941591344690128476114468607434424320", "2594201518438229553671329881498621290259331153920", "50200970302673569527317821751492039084605440", "1271022321990189607298494467385111357685760", "34937481188187691064504251777548288000", "8919554684729470929659942895098859056435036160", "49142289872847845168730637362438161678991360", "76777025149359069686110998939559117455360", "34952426232046939464325465260718817280", "355938088181636151642202145403716263148079022080", "51477694301720885379299752887323853261373440", "134455550651902770080970807161921564835840", "34945600421754079423324682369189806080", "387965462705949395906680499778341090500930437120", "50206495238271290849969242214046243257057280", "240725363086406440993189032619918932049920", "34941591943897629961436887860998307840", "215435668622396220976799612491824548924180398080", "51482550214407266887027145114286082102394880", "76776391641288518280775331100384905134080", "34952425101982071146256699333185372160", "226054329601088601233896367964277015635044597760", "50211149286556171328794167347773556769423360", "134455579834487237934936181650504359608320", "34945601020146934911420227760433397760", "156838017784631123250397284476336940673117716480", "50216071803035375038287075526194614941777920", "76776401864098327496266492079115841044480", "34952425700462063740694155108338892800", "2882160891249897014990902477163579383480320", "141034910264477138200124696818869621227520", "34954237646749006952115929042198200320", "15732272914859353904269276538431460081664000", "244465874733606516505287402610578885181440", "34946562546831421105963287022550384640", "166476235158184598010668043602758569673359360", "1280800423099228147896873887100275628441600", "34938409917408331192744146227114803200", "5704068010830585709570126310495292538214154240", "5196295780691720424316603688424588328304640", "34936966550260685934853748349625958400", "453418897031997568961482948626422019811002286080", "25469681054406444664227385507024064930119680", "34936592396633189728995139103773163520", "26489198202731974081995564905222025689651761643520", "48873114100998082919073713308141335714201600", "34936546497805157095484902457412157440", "133500310782802564818832005766490103199967351930880", "51470270239369373075911427820871175362314240", "34936543977414432129911397402657423360", "11522496757824955079740317324391630157905920", "245861696786914511196744820592886279045120", "136042979307844535984384820342069720514560", "34950544398071627234447033294169047040", "108064170437007826786756521696843893550612480", "1286149038167739976274582199312208908779520", "241262653682498601156098808773108721254400", "34942516929963945009918908616136458240", "2750801011801897817038842740889590631644528640", "5201382895403919019499855106394150120980480", "1271609252825819184747810624484368910909440", "34937691548299459544177358744028446720", "149034078036665928656706152912963242232465326080", "25472603420549621533148793131970152449966080", "5191747217281251754886429878456713750773760", "34936779572593173255499744578707128320", "62524341802205815517738430050457392132241594777600", "48873062131577075150918708172925743598141440", "25468260812728253334867215242463918099005440", "34936569448553581954037457427145687040", "160590997005935616458282585671844406611351300997120", "51470266891801401938922991213250759727513600", "48873038802909550305047823454791185675059200", "34936545237629760778187722719064227840", "77129717886629463067976821888246668003901440", "1292317822556956518240655904102988990382080", "134690297182025361956231202926597882511360", "34946521688147092254821482904609095680", "1475540632680774014865412387976642751595806720", "5209896950868875505547098982031708022374400", "240764492939712267741961905882606379991040", "34941801972590450795713325372434022400", "48157465330977466397810036586298521709770178560", "25481726542282282891016997525200119026155520", "1271055246262825919849424235190610925977600", "34937504775458529540729483802517176320", "155854061894385382168045728223978176202377485352960", "48873039254970313032398303232617208946360320", "5191566536945457871164419795789627680358400", "34936756629777322946473797021031464960", "68681462980378394027439187552804478927360651592398205105310796630458368000", "51470250395312970649461288406200077789429760", "25468250438655917404899346926080230340689920", "34936568188357558339943103151787212800", "875226869363777225782180877535764009000632320", "5222544832577543472027221208086143932825600", "134476158572630500083611117080103752826880", "34945810531622113362218255282067210240", "19772299210746017437012024983962816139786977280", "25501097824724733773539001495322876664872960", "240728144555212256962434199200539219066880", "34941615502999476809481060348309012480", "5172656796913920582319583236440915707586737602560", "48873485702612211579201594749908601851084800", "1271022011571059942870723466579893960048640", "34937481848618388374853694809912115200", "26466767221641981866565462220694456979408468049920", "51470350490341795474461889324631503845457920", "5191567382359647763298970710102446367047680", "34936755369510010487954042834795888640", "10197541696278375361173586743385145921765376000", "25532016374252221827844324147767593014394880", "134457272692494475413197467893537995489280", "34945624528918782037268337254455050240", "477136985777646846527298915411316720840023736320", "48878030493890436711599507038631331606036480", "240725335171472573367448556028411972157440", "34941592604837285041844087967732203520", "3266058173991838007160112922660364141300862156800", "51471061534700015982055545683191693049856000", "1271022193888372219494712956831031759994880", "34937480588199280168108579287214325760", "298662841588232243730756520160652257456428154880", "48881022793081807506134158951551328730480640", "134455560392213069584593866378578011095040", "34945601681963344553037003082684170240", "414078012505553168946915053663715137165878886400", "51476648986720410618651138285938926965227520", "240725353667128655997363928795696940974080", "34941591343869664523380699362880389120", "229011361059868864721878970233282337575891107840", "51481820922649756333416822822674403793305600", "134455578801985824049047002313336092098560", "34945600419852533556400534825929277440", "69599895297670260923048053340093205750743040", "241560699907053394412726936571685801820160", "34946622627868831710005605474951495680", "1415512682766540470511807534519987287044915200", "1272164004849881515101042991706205585408000", "34938416387574784298392947746301542400", "50277165077386914070275521257374214706555781120", "5192102494969987139029835904316881827266560", "34936966739969594568081198622357585920", "5836885339610419243202484498219547562352662297575009687882368413639639040", "25468250438655917404899346926080230340689920", "34936592399325108629424210619190476800", "59341659909205781407793095193215104628265614049280", "48873064180490148644097179500633495374397440", "34936546497830676763958329929482895360", "816857600924074869108735263316696212082524160", "1273002477509395786877296724187652470865920", "240796175551101150906432067284090193182720", "34942526733891514673662333477107793920", "19861004868196270664975555588105416125909565440", "5192923768058095411616070470897613573980160", "1271103044564070086433122587956679614136320", "34937691930580900956378470494859427840", "8297278249371369453498813219421502861125028413440", "25468328612938110217257901819131488517488640", "5191569612351816195247255727012307837911040", "34936779580636005617668392075499929600", "51012854410356208035296694410338548685855858360320", "48873070752263860668198575570445176458444800", "25468263153727673704932240531575346907054080", "34936569448549161819009491454929141760", "10112825253421514012986857955543256844635996160", "5194232899240129540794991838368459370004480", "240730944068390541880346674897085477683200", "34941802679305213120395448538848296960", "1522739841196430413671984410280847221117828464640", "25468676409403890527286637199820845293240320", "1271022760171386491628254140093962387456000", "34937504800003558240490458999506862080", "17318501332766202042477019838730431805344081510400", "48873161849930634845687935880277726729338880", "5191567920288209936258891565456118272491520", "34936756629714685477445014269449994240", "345531301578244492705546326161005117277177118720", "25470127778248571994019630829329099071160320", "240725381429310626295603305190606262763520", "34941615561214865195306897426318622720", "3407663033147049601226483589970804667005041377280", "48873724880828253053738018105273599068733440", "1271022173334011948012903217850836351713280", "34937481848496173530277028825976012800", "424964016607613318664440403130175689878814064640", "48878645222138542454749768820967383268065280", "240725350082212758551943917542766479933440", "34941592604523134333937668805623808000", "9969192190627004003735748568321093950442045440", "1271183768772467172318275318282349308805120", "34938417127496339925715518587897118720", "1556644072584480753915344856630752059329903329280", "5191583678471915360488534961530396370534400", "34936966763462725578515929824378224640", "33001189835522143114295657319999907352511774720000", "25468270093470921712913275364060095127224320", "34936592399288123055130375689275965440", "560992357450463840671928371738653709081006571520", "5191614408536060139227340582573343254773760", "1271024578974462076947000801231438222458880", "34937691989864280856504171261549608960", "26189811909967887516111582709805124508342183526400", "25468275205248872123857268161659836930457600", "5191567393128597103765912575920490927882240", "34936779580736497576423857768628224000", "3883120977243588547925713651229573993481256304640", "25468417478528837025308175342009592137646080", "1271022115286884663677856956147629304053760", "34937504800490812014192947261582868480", "85239766776311694836980301487356762154716847144960", "5191566680206831488528742936098422202040320", "34936966764232527983621473695065702400", "134455499861263083386740879344258357657600", "34945576698971289054230687006274355200", "1271210425000138555759808930177033919528960", "296959527295712045053496547441703932395520", "34945679488813401134670193439161712640", "10439891691593756227695893594702485861171200", "1447215293580301592186541267676481212907520", "34938300324504304367259219314532679680", "152483990820048067334901570734299254179758080", "5374551751151342772522164447751404110479360", "34936958759528703913390808726513909760", "4977583389602496980524850378797559346427330560", "25599231193783390688353321075906457056051200", "34936592154112640007891773137354752000", "273582830922066523078438934027663499459475537920", "48881756199607971844882963847225462677831680", "34936546493389838881331457261872087040", "18706901502354135394939755078066573175706730800362222453244632715357061120", "51470250395312970649461288406200077789429760", "34936543977423574631422233003310448640", "30047551783481395966699643052168740888131676405760", "50200082739868703014564728272522403486105600", "34936545177489025798364075170474229760", "1734723228633824648237553359296080893706240", "279512834546191106326133517871257778913280", "145752535424209620981217703878609380311040", "34949946251551378725935230910956830720", "10424294558848848802196939132474897643601920", "1447515526525771578600997522668236140707840", "246415618187516275431440156010659048325120", "34942411100676238345000023934736793600", "95000731627448885350483607515466602842685440", "5491673387960177635940022687972506059407360", "1288257388571279620265453810991727147745280", "34937679143277262874699613823335137280", "1859975848342559410994007329320663909065031680", "25821823125481144561033741367688259908403200", "5206097628684379882333656677384809988751360", "34936778924549564350638172069964021760", "170747288585591127683928647080298977018679132160", "48887016867983017716171547602099654811975680", "25472049787673704214053168247173925736284160", "34936569441424735290429329296462970880", "122882836021217735835730279973992047367419670239602417479610590690447196160", "51470250395312970649461288406200077789429760", "48873023929266328040525063804805357250805760", "34936545237637354343492177081590087680", "118223192626511481830100133228891281613741397338198651979730498541678755840", "50199998871335409158623179492877464942673920", "51470250395312970649461288406200077789429760", "34936544577476606390769493489169203200", "9369009341479930575293708434585261147422720", "1470515231484702810240860629271388251750400", "136413177702538947601742357472814741585920", "34946407171397572146712681410157608960", "67108960456566090584529053026370356028375040", "5626861835036673179044784909754786989998080", "241591822928028963429826395185910141419520", "34941784606803186343741361882388234240", "1009530314218462953656132652472837137928028160", "26127387503550031824194153339227737371443200", "1272623961860805187103181151877581001195520", "34937503591699126497147496448812646400", "53460167451624575116448468704144511631013969920", "48917744292133075945253592342809984567869440", "5192070570792980523027572636147455245680640", "34936756606953634608650664346166231040", "33009628155728861594259556458232524881532187999087845193163337997788119040", "51470250395312970649461288406200077789429760", "25468250438655917404899346926080230340689920", "34936568188357558339943103151787212800", "76337541395361446970453004459538715907723082578458535115887238449201152000", "50199998871335409158623179492877464942673920", "48873023929266328040525063804805357250805760", "34936545837690423881771300524476334080", "49739628359368139223045868813639159004528640", "5796583956848171660868312585094216852439040", "134819943332662458500947296801627612119040", "34945787374897341815442337308239462400", "646718447194755805399284637409438559287377920", "26512325406297425042161534134643745819197440", "240814851192018953025860512689577273589760", "34941613676884385284460584630977822720", "19329586053787820953495568975970019010464972800", "48996907961163376093948045816349477012766720", "1271105281097731563412247964310074870988800", "34937481785706209843029451203034480640", "1862249321641066687368810394735471767965694689280", "51471673008207609320607937983072309388247040", "5191580837066905567275388511183511056547840", "34936755368900692985402340416893747200", "130552272574095633345984859462349909615931947543800643310717721424198369280", "50199998871335409158623179492877464942673920", "25468250438655917404899346926080230340689920", "34936568788411421235791348692250787840", "460109430180720002403366070326555166837309440", "26960588970326148304992803626072247925473280", "134494802611335751163449914135964538634240", "34945621994529017201478311227057766400", "8542359608513378844215164990178657103752724480", "49154247952394395855935098025184058859847680", "240731997591254331354179493892561557258240", "34941592464471344867495153909524070400", "297792155792704245394722015344279071867954790400", "51479148026051381362855868882886844219392000", "1271027124191284949503857444776124088320000", "34937480584474088591761701591381442560", "1697994444670953595682225411593645079512768085387006556717447322187857920", "50199998871335409158623179492877464942673920", "5191566364012127233136150772361890166210560", "34936755969616404988557730121986867200", "4461591264044587373337174153244910425126993920", "49414316696645389329155909941184380671098880", "134459551964084815218011240201481502064640", "34945601412339320198015417581987430400", "82877830490508311831643332037803701011700776960", "51502235220771672252044851278551607473602560", "240725912927952814085396158129716697497600", "34941591332086680127847443187367936000", "9706101739857897448566247570396164235761675141120", "50200258507282777302900613894619856120053760", "1271021865697731877817400056182233964216320", "34937481188532442707219666131925073920", "35623574992157155433176628612835479045233704960", "51544724107082430465430141771385795342499840", "134456007343947737202755985398792831631360", "34945600390904464795341575467334369280", "557620142020651646938409136817751464437790801920", "50204518555229235737385987972022322960793600", "240725317641766248111440555458698789519360", "34941591944855080321105739287237754880", "326563963541355318664389798904943688376217763840", "50207716891731655160632267354359222427975680", "134455555220515533303493339182982873743360", "34945601021809623481640829497376768000", "6826153585343819695473875291195872703938560", "249524736733342601282056049123731345244160", "34946461265675104710796163003260600320", "46561792842642092406269210177818090851532800", "1306691132982514257637702852713315450224640", "34938391033338874567796702463645450240", "716899318681752619113351822969252043900846080", "5229436348177743768911037735070729072803840", "34936965061648517910838336230166364160", "52229698497285751104894768400404778283717099520", "25480675327929039062471856552448926343495680", "34936592375955930294431841424370565120", "19124916533176544127537539196433045377502182113280", "48873148822808619278424231452622360076615680", "34936546497787419886975244133004738560", "3561577577532463192200403753719949107248795150881403681994138618817413120", "51470250395312970649461288406200077789429760", "34936543977423574631422233003310448640", "30488880538529808393983039012164708859904000", "1326313093470166082764542256042446830960640", "242640987677507985037770565001711494103040", "34942488181925750116329215689060515840", "395748513231875519903027947528712403906723840", "5260576431628900581736849788047921522933760", "1275116980215735745520861433762484385218560", "34937688907651499803746645525229731840", "15153923221981824031830300182212525659185479680", "25511125390633758015843588807367814031605760", "5193345546713659576956187138930533948456960", "34936779500237716246812967944427929600", "2541296161882273338095876698269900723673230213120", "48873963850571289925613316293894707441827840", "25468505677809310788513108720741105480499200", "34936569448092811211570902041341460480", "78083786846312793146694688669889777021104600716773722005545444258737029120", "51470250395312970649461288406200077789429760", "48873023929266328040525063804805357250805760", "34936545237637354343492177081590087680", "255621967639448187667210734891892081856348160", "5299190522762024008337135119171252314439680", "240952123997380832005948511370273431224320", "34941798023727386091583344778149888000", "5911035795033567724889997654432969727672320000", "25578457615022475466381179668850088398028800", "1271295059740613708963161008551208922644480", "34937504594305094485585076411128872960", "260618315675742700319328466667231408909073776640", "48882190669785394442272354683986395445329920", "5191669783060590083351225576754969386680320", "34936756625101764560182372341613854720", "12873443431959503842515480749310162624318202064094257992760484318003855360", "51470250395312970649461288406200077789429760", "25468250438655917404899346926080230340689920", "34936568188357558339943103151787212800", "2843045750421673334058651537891343321792512000", "25698459467532055831004880215449486648934400", "240745598033903969446586983668860678307840", "34941615135308693340470376620642795520", "67158976296675294334084927719161988405453127680", "48908615775374454582914825102911426862776320", "1271045754517873079036873219321404493660160", "34937481830679175916524139176494366720", "14258829716755248885719778294902829350455659724800", "51470436188697930811668658066889317023744000", "5191568254235350688775716557525685643509760", "34936755369470531504157252741066915840", "23894470631953080422593027459236518480345825280", "48973192208003473687437313615804546154496000", "240727638935023247531738524381283415490560", "34941592556300008973340924800013434880", "2397372801875391005646165492805963596491422433280", "51471355456466352328760454275655100362915840", "1271022373117806476206517991889070677032960", "34937480588063861586845809822169825280", "364851015266458783224050129372459757528919572480", "51477512429248912891923287659646451198197760", "240725372548784346396773782972641501511680", "34941591343471852370863761863391313920", "218737223764404801164291610266473502185881600", "1278450422177987646737075573480728119214080", "34938411669306956636042650657405009920", "5382790825664400995601608749159726405606440960", "5196578333110570236360345431290221460193280", "34936966537488705771546071629918371840", "284713288288448179839857586142042537916513648640", "25470528835323241083531492128140105183395840", "34936592395038106557343298967526440960", "30453194440911576014824196434143532611097130434560", "48873102363609418334579384423125279970426880", "34936546497811163945651112624783360000", "2414937645408369556524948550104887045400821760", "5202751094861909313660920950912603819868160", "1271691011308043380128743891406773834219520", "34937691486585137604931893607834583040", "65904179874695944678437372958608149947959214080", "25478096286645524550871505542480140687114240", "5191975359081757386901988893218242832629760", "34936779562262599895437871325118464000", "6971387162728854297771160633296590657025327759360", "48873366556803358664839257959075145999974400", "25468343480992379827618189290373287436615680", "34936569448398008312625800387934289920", "24325565527559034847008466045658560088128880640", "25494942997661207037720861840240200782970880", "1271088114179955252947988169494462222827520", "34937504750626286511480377804020776960", "1960803541147648905191043038712205237589272166400", "48874242119643129337493115913967492168417280", "5191580109618002722707161503559160755650560", "34936756629162678614529417662252974080", "778446872027486444803954045987406668706988687360", "48876092504045612862794220511429637449973760", "1271023774540999631234275782219464976629760", "34937481847286341016297692977577328640", "24993268964014580564191325046300677419208540160", "5192644972857579824919524325518028067307520", "34936966715410039869018916448297287680", "1707478589875972865933046940995967369950548459520", "25468630321284723227631435776211782153011200", "34936592398610274570179269223503626240", "638157128215167474245151440999950946383932948480", "25469266893129334329665062261266602860216320", "5191608599034484457751166370235989895413760", "34936779578870445015984958352696279040", "240725213720403866701677538305370383974400", "34941567626048079044393946764248350720", "3601750629074412676807940114735591231324160", "1964150848317886719445363731481490651873280", "34938078336651952801357429718479011840", "40755306712349348663307776034995402251960320", "5949427068377883530185042452932462892810240", "34936936815003447542892448751844065280", "1026904273607544481503001697836824221586554880", "26115952104459454684042210408087227318927360", "34936591210737746988415629937166254080", "68475394970754659748667201602556008725647196160", "48907931044227477329156813728255903688294400", "34936546480026410650243256798265999360", "2886124716625709873518034015901774950882397388800", "51471168316117340307117525342911148935086080", "34936543977000677268148292037566791680", "9905924701744384972228391468883472339010481429011133893870625774611988480", "50199998871335409158623179492877464942673920", "34936545177529638150116753975027957760", "5542700408760885725282949250704492063621120", "1649209355282408773721709704617731733585920", "251654843970725869988867338149182664867840", "34942307943832543849525758826716856320", "41207960318749017994896558561607304400076800", "5939902284149876301778305853799914190929920", "1311472875929611395068983168038721667727360", "34937662370547656484738609866594058240", "522789994451404299602697129895421254167429120", "26772500229081056414448583717964234474127360", "5243638317575415855729210779300724001996800", "34936777246043540932460203549686497280", "19753022133660115348399449257752356350884577280", "48994245731572257164850539327407196649553920", "25501129922054849950384102278592946283479040", "34936569386781854927826229087677972480", "49351882054163409844155285439796518833289452249819711225245360563138068480", "51470250395312970649461288406200077789429760", "48873023929266328040525063804805357250805760", "34936545237637354343492177081590087680", "26361437046032692097426657556307801295717844534474549023906846681270845440", "50199998871335409158623179492877464942673920", "51470250395312970649461288406200077789429760", "34936544577476606390769493489169203200", "33459563172482159907890165264585495119134720", "6145024845067268693793360282185353710796800", "242469664522049881710982401945985383137280", "34941766310369336590367353588080967680", "330576530613403585603746879694449123325378560", "27594157280690069049979159341304566157148160", "1275927466442798640346698035153270168616960", "34937501108379960674329011503140700160", "8566981716943749283674216422247705111838064640", "49153435057377266266623739119489178801274880", "5194714346015634556130534074480882436014080", "34936756487310590818555480056570839040", "1871280480508360745962170519402705053635785523200", "51471666142215797864929942125902721837957120", "25468597067937418736069034769586511528591360", "34936568187705305081329150072140595200", "100984261099895048469653986646021597653621619955985141360777846066375557120", "50199998871335409158623179492877464942673920", "48873023929266328040525063804805357250805760", "34936545837690423881771300524476334080", "216502049337346593988753160477912282242744320", "28863627507556922130282791984458345501163520", "240993170225284505574395455231045486510080", "34941609925465427733566642731352064000", "4954906923821756876786982931830530509394411520", "49359888169652089096534942204160281034096640", "1271347822571059513149276168287002495549440", "34937481602507121185369646687018024960", "216018981946120168526730388644594212769984675840", "51482516993445979158257948063191423474728960", "5191691135496699723997827524755982049607680", "34936755363905808177539271462601359360", "7435473646435845170520853351700614925781437406375980174593109058996142080", "50199998871335409158623179492877464942673920", "25468250438655917404899346926080230340689920", "34936568788411421235791348692250787840", "3021399579687923001150313096103072755655639040", "49676573510034286023423264249944880363601920", "240744394648118570391778510383182323384320", "34941592203306948940420289311423856640", "64087876733019130978159747423756427707400847360", "51511620403738874324842988368990456208424960", "1271046907272049520604208291433413733253120", "34937480569526854200182753664234946560", "7835156703452995795881066323321070827388933242880", "50200320505749139598333748332122266214072320", "5191569803940665540818596422440569368739840", "34936755969460623563020826819124264960", "25874998692548546700690998250271798045263790080", "51572838493667305570718240663279277252280320", "240727453302170826010826813680343769415680", "34941591299633066500292838290777702400", "1443958858584877726814507498373001319375249080320", "50201744161712129488465774334892493064110080", "1271022818053917268339916825210845994680320", "34937481187812867392025923629287997440", "309652722428334207959878778330382325166616084480", "50208138468735660480586251257386745085296640", "240725400861760502494176877503830273556480", "34941591943101741203879972162827714560", "18945635035343446129059324690440258416803840", "1362423764414791788631210781175699965214720", "34938352818703346013923071700804567040", "164785548666970619561731205399755777470627840", "5360447175947161741596161969342541044121600", "34936959357096165298144468981115781120", "4675319977573138813162034800015343994745651200", "25607745592150884820392198998863593131212800", "34936592138259447940773184212440186880", "3840973075583548449936298387920005342247738408960", "48873645803675190946047418914429937511301120", "34936546497533469906992446994204590080", "14271284590511787218620052226462506380261840650240", "51470436026551237201388640359808094206689280", "34936543977338043129684498293068922880", "95665098430472499800556743122776091105689600", "5489469636892664740467448879126512717004800", "1288136079903033550938137428460552218214400", "34937679232508228736182528024971837440", "1984938027897107792206844908669426832391536640", "25799274569704677935673592628314116194304000", "5205180410979939761183788607533145433047040", "34936778965862866405102281311775621120", "132688844648597048947264929589127607673411338240", "48891031867889457339224642686483550038917120", "25473139744190095375163862820084256027443200", "34936569439374397100362925500425830400", "40769958189460394238640615230541944472084948547351019547363670348613550080", "51470250395312970649461288406200077789429760", "48873023929266328040525063804805357250805760", "34936545237637354343492177081590087680", "1101261122784404184198519999524171042342830080", "26071184141849458817543533381102322948505600", "1272490345345457061443136113548777960243200", "34937503692412998698376199156594114560", "28042441914626967973058801488554237609388277760", "48958349686668073201384330257281115488256000", "5192527669453178862453196703052191288524800", "34936756586259091312760063826686115840", "5328857608678770725092417939812501482372616683520", "51470747539815309434779457943823319669145600", "25468372159844210222933323543119601965465600", "34936568188128523565523926172617932800", "10037627262704318887746622510781534493286072320", "49112150091635923317856330946355113660252160", "1271182663666305737235629256016974430863360", "34937481727249168519542209498673315840", "424361381673927156493228445639948955681061601280", "51476493913563280209752291717074304316211200", "5191629877546143046204205210372920678809600", "34936755366679858475838411555785932800", "108121960064675416230923591260856847466443571200", "51494763902009420870842922802993695104696320", "1271036640857079975406224558474092567592960", "34937480577283662269216953505887027200", "868182582400205226130295935524456937260318720", "5222797698765329755945838991477266070896640", "34936965358331059970861222402426142720", "24875729366886595077300879136536062420771143680", "25494352046899194194342622283366692091330560", "34936592350258587504452882453338521600", "5904921673156644276959649770552872949475232972800", "48873428437974446676048571046469781212364800", "34936546497644539966669540655030599680", "8053734760562635524305203510322895678037032960", "25549043942407522645672044353154782771281920", "5194915089447475696450577337082238038179840", "34936779429228757038119774205499146240", "353213172680771600788690514664623574974893916160", "48879787275590717701669810515836861310566400", "25470086945907630373321400497004359974912000", "34936569445117493653771858384194109440", "81434276121512533802819335993946753063882588160", "48902372834316580167362095012616395240243200", "5191897355837222775133535518859793467965440", "34936756614796673089662063603068436480", "76864601167982434499167615253667921363625574400", "25476691863692545784593857346506390692167680", "34936592383445697983592729517196574720", "1271021699256396490289184923137955353067520", "34937456873383915413184769194217963520", "13322863279517512145850989704068575872942080", "8506211197662858183483807939330054291456000", "34936875148171514595757443966597857280", "234720890524824847783796425811342918135316480", "28568004784104402563911722154382321516544000", "34936587199254062659113776595672760320", "12108676467118164028063003924629778533093212160", "49071084575879751865637544124981211824128000", "34936546397050596984639795031021977600", "1256825487813544137972390288568178538115563602473971687623739535817441280", "51470250395312970649461288406200077789429760", "34936543977423574631422233003310448640", "7355651426440030284697141810108754347058597540940299189792047505898209280", "50199998871335409158623179492877464942673920", "34936545177529638150116753975027957760", "25322112995465839598625048745588925461954560", "6530445123998489449540444642406255894200320", "1338191048874499750868384824879090929500160", "34937643787506905799192354632100741120", "234965155580452130840091785239913087065128960", "28564390593856172952179323245797536117555200", "5308866012782091710089858005048115970703360", "34936774386062285359532423993402327040", "4560704486037058314830794009396245236998471680", "49402425900073063679101472572883951513763840", "25611270944470801530726476748297878435266560", "34936569180946933671031845715999457280", "4211913268803236407986973960947474425594954369640734341726975966996070400", "51470250395312970649461288406200077789429760", "48873023929266328040525063804805357250805760", "34936545237637354343492177081590087680", "9226916262092274773339124004312093999912200437760", "50200271991143344768681976501453693009264640", "51470537511981053019473212147368869819842560", "34936544577344323460851349457406525440", "144849922969943669669767330085348011482808320", "30901511396082322740939749927092974444871680", "1282273325683844877017993148991967739248640", "34937496373952572696917475474884526080", "2410794573048310947096978299617732548624384000", "49884307504233979095678989946073373516759040", "5202770357870218259575498287980402127667200", "34936756123488615535368705164747735040", "184003180067875881471083984808368725389056409600", "51484651928619646622662801528251342944993280", "25471776038436443086985863443798483523338240", "34936568181724182367717656436659978240", "26403331391218264780495607629948418931210775117335730244869613848866324480", "50199998871335409158623179492877464942673920", "48873023929266328040525063804805357250805760", "34936545837690423881771300524476334080", "1209659387543936664776136261881786396615639040", "50930743198588368226175953355016250211696640", "1272358600707655220432243345848933212487680", "34937480839787170215106192900463001600", "68972450355011938285102956519109716362699735040", "51508688424948271512732651601031109877432320", "5191957163382507683958904290127361353973760", "34936755351859542405853067762498273280", "650503344891089680391199667266379543616244342599399845063677613965312000", "50199998871335409158623179492877464942673920", "25468250438655917404899346926080230340689920", "34936568788411421235791348692250787840", "21574789229553263785535025090331857983027281920", "51593334882343869848790882716256885559787520", "1271096582552876146227492770681785606471680", "34937480531996451040486188977750016000", "2214077496185175187607813148948328820764657582080", "50201137086700252613220932303464098504376320", "5191578537219503930988028006701270061547520", "34936755969065134814813461176825937920", "638981546456291591716282510084771367981332561920", "50203943019483174398229258836046610358599680", "1271024227497456542849139280479920534323200", "34937481186747935971206959459834265600", "56139697438164091522547369292962482115051520", "5720582065738108066287728514848636912271360", "34936945022218610228739784076993495040", "746192091580586881004271018819652968115077120", "26368223137454841451916815073832881073684480", "34936590763599607642472013417425141760", "55716193677179937437391006869885648277004615680", "48915931912621000318115528397502970635223040", "34936546475944453730848544413313925120", "4354462411531369401694705905314053596152590173273795580141396497090478080", "51470250395312970649461288406200077789429760", "34936543977423574631422233003310448640", "399039487277152420349015267596052190902353920", "27204550550738635189402370994734717951016960", "5259999786864688248152543988882428374548480", "34936776521991932328537443074698117120", "12734039500135024756374382933274541432357519360", "49061320430732411085341528764836898154741760", "25519289360943888314799286499474576706109440", "34936569352722617806630019044170792960", "33954535711792180366122084051708275989284787322880", "51470328417015706230031038820795759460352000", "48873094275564874109860825830574386724208640", "34936545237601407689824573469931601920", "5724218057904259040161475742916455377833820160", "49293892167882643544484435475899257003704320", "5196279117371774853984563837959713765457920", "34936756416554826011207824315892367360", "234720354363204322932904480020646808381753917440", "51481539436404943108165226945831093214904320", "25471014162191383935245611917561529714606080", "34936568183157496153132314581186641920", "56972769278765474796454744268638305620034846720", "51516791614873599288552691740171792757555200", "5192039481571174837489347970022667473387520", "34936755348132254098787795951639592960", "3864157700776489488320187494138518268522004480", "25637222633148571248189810817608831813550080", "34936592083456668249060118384795975680", "171532909155150003691068850080014940777197076480", "48886952762071261375987542495516180118241280", "34936546490735623354901616859891630080", "27668040710335283795104128691003054491571322880", "48959506349558960138675984307880720418734080", "25491715395882539665609070109417862846218240", "34936569404458522699174164858541178880", "5191566364012127233136150772361890166210560", "34936731655351545800263329535827640320", "70698281438630359101083079923956011226890240", "39808983046281391922702567424427187849134080", "34936575134904252979283875094278963200", "2541002399330271476392866221720947170465546240", "49831470345237801606041360184223584170803200", "34936546017504482465578292420196433920", "19164911158453812095422404811931731547808501438948464372320994108375040", "51470250395312970649461288406200077789429760", "34936543977423574631422233003310448640", "3725565546459215539529999464961339235029265398325549493071190645800960", "50199998871335409158623179492877464942673920", "34936545177529638150116753975027957760", "156031259668941018578138302916108430165934080", "30436210232387442943721247765636770672148480", "5370248518035104051553168491947702301491200", "34936771758130789642036772142411939840", "1908968631467918981503203115378130193764843520", "50157136669658721520898200750626810196131840", "25812626148339090020123155571681255982366720", "34936568809189172629110112064781680640", "779525094315183107225623246360532472837373628161854354637396928983203840", "51470250395312970649461288406200077789429760", "48873023929266328040525063804805357250805760", "34936545237637354343492177081590087680", "1737569354330938812912454156473268380477943119463355491403613884236431360", "50199998871335409158623179492877464942673920", "51470250395312970649461288406200077789429760", "34936544577476606390769493489169203200", "720058119754828814743881566167498458063175680", "52431762767237426672571778495933181224550400", "5229269011008274848352622499268471428218880", "34936754934676299244582146862523351040", "49806724739128262739280351620525697344334725120", "51523494755189694219218081036250295094476800", "25481280077241939277203204982313449213132800", "34936568163851555276796562564196597760", "1516596428377087195021109139384821624997381656479818918581498432811171840", "50199998871335409158623179492877464942673920", "48873023929266328040525063804805357250805760", "34936545837690423881771300524476334080", "12085111724531205877748382193623173779339345920", "51690398775290007275576806615631649822474240", "5193797534496612870981229330219459852369920", "34936755268557734337204149805027164160", "220762799019451946725952025754117628403029703573764722581562090271539200", "50199998871335409158623179492877464942673920", "25468250438655917404899346926080230340689920", "34936568788411421235791348692250787840", "183976110730950136264949955193742666804987166720", "50213700257272016282737215094338890728734720", "5191712867391221194717499013183497274654720", "34936755962981971206240120610089861120", "192223750450479914636197158145523423347998720", "29357967901392032613586167031114438237224960", "34936586049614097464651621308783656960", "5162034678879804455413195176017885481884712960", "49340165910915950001498426352681613430620160", "34936546261401394232312908812197560320", "143565695538273839654480363595165213607657643420928210286696345097994240", "51470250395312970649461288406200077789429760", "34936543977423574631422233003310448640", "2889726237083198195071823094612105140990115840", "49713817975550936172353316267820285584998400", "25694707616546283616668725909652261977456640", "34936569026192641733618618516845363200", "122712785794248168186296317337072311509303951360", "51491847967978888376672403911704456294563840", "48892496424591517110553515687060295762575360", "34936545227690860494215056447997214720", "36130101981034924874808894967744121758726225920", "51543678531267043800437510422651800083496960", "25486215772004689168271466820505482297344000", "34936568154575108563040847770198999040", "13276887088961851905258119375450856745064202240", "49053593170895831070394233046859103149752320", "34936546405919881260242490461226270720", "25468250438655917404899346926080230340689920", "34936544474407104451089831246189035520", "568124987895132258456177668816800047075164160", "53473049800612151941146455209072831286476800", "34936544349446864895942760122254622720", "24685284291576913129843676346356788635138785280", "51577793087294300829700795327508971750686720", "34936543927978640835445595771586478080", "334791461016930142429478795851665641905512775680", "50207527192998000621358652821094561690419200", "34936545173883895667477674908010414080", "559634957007636852467692524250629456883875840", "53549512745872948516083829791061284854169600", "26682537612358691148382225200451977247457280", "34936567267573163201365990374270566400", "8238617899797634279192881404862868114982830080", "51793829105408613243421835378861429772779520", "49164678004477957318684024320199342266777600", "34936545089486026338154716190432296960", "130587257139002390360805801914632345002984579898340678760174909747363840", "50199998871335409158623179492877464942673920", "51470250395312970649461288406200077789429760", "34936544577476606390769493489169203200", "4624111555801401765633513217813140763563786240", "52049606285884152219104296384678481866260480", "25609298947386658053192305100769680005529600", "34936567924401186011400125350957547520", "82230949921515331341086257322393246457638209302021044892952224281395200", "50199998871335409158623179492877464942673920", "48873023929266328040525063804805357250805760", "34936545837690423881771300524476334080", "19040823808730536765319672850872532475768536265701139691426315564482560", "50199998871335409158623179492877464942673920", "25468250438655917404899346926080230340689920", "34936568788411421235791348692250787840", "828205889686444025186530665337927127657349120", "51937917728742776075835609189093763794862080", "34936545024108715833874732104170864640", "147992541614229644739367765481569944572641935360", "51488157435267025233499724514279936837550080", "34936543969176112684817878767108096000", "13074133230786205008389419388204987460421253171773684879338497900544000", "51470250395312970649461288406200077789429760", "48873023929266328040525063804805357250805760", "34936545237637354343492177081590087680", "48873023929266328040525063804805357250805760", "34936521523718049183959913245158932480", "2354277318395062715563579031770453608927068160", "52620666647099590215891179587248363531141120", "34936543458979099214626156502738534400", "3467733087693786393894901527779451191176467113887075176083034734592000", "50199998871335409158623179492877464942673920", "34936545177529638150116753975027957760", "883973739804064558640103890191209827873587200", "54652443274332844581780804494966710138306560", "51733244765609487026249452081810755960176640", "34936543856869926357168264001565491200", "13902137202748151741557423617141869671462327668247398914876300926648320", "50199998871335409158623179492877464942673920", "51470250395312970649461288406200077789429760", "34936544577476606390769493489169203200", "3278916272016922505776894694221936385165220154007579413824238654586880", "50199998871335409158623179492877464942673920", "48873023929266328040525063804805357250805760", "34936545837690423881771300524476334080", "9299832119726213646640773988056895008999997440", "51756699683650322432439760854232119839293440", "34936543846177978624371275301503631360", "51470250395312970649461288406200077789429760", "34936520263505988413289733711630172160", "1275260044606857230098447557397636259353414873058107935653450534092800", "50199998871335409158623179492877464942673920", "34936545177529638150116753975027957760", "1354253636730938778303643353416844565570800423469993187943114520657920", "50199998871335409158623179492877464942673920", "51470250395312970649461288406200077789429760", "34936544577476606390769493489169203200", "50199998871335409158623179492877464942673920", "34936520863558189036136009142884106240"], "dual_psd": [[["667453630534372228425729702528725710792038826645421360627160490967040", "9896029860598132806270877895804996726254825669068165506174854103040", "491214272552244826180125161330856178972526149997379216304829890560", "239071735150700794841548157121146380780330180102114598709771632640", "-391237310981552929934983892259625467303431485785338449640061665280", "303113223436582857535918248589725316641180776424373054162694307840", "-265558566066301162636416057151869453987148986670170283683600138240", "-216287092185217743085297181841604854989511551385154527790576435200", "-239266247285686824256534447806947952079541838931142851826307563520", "-101982301932193258701566086737777290225827855626766558481445027840", "9068988222399809847852841785317676820957348707777923104332840960"], ["9896029860598132806270877895804996726254825669068165506174854103040", "3933688538575670636814826079987994607914768304694728387106281881600", "-1084765678524666312221399168584412223884905386418836689084020162560", "-70689563477281491847341435287788477410213015152027171993765806080", "26908628606350362819784647476912101590578611322230956358757253120", "9861208937619927025353745894466626857753058392747900812321095680", "28466620378223277494313118559490591553360225232346294134903930880", "-1323682865320852467468484361690069703266156480453011713545994240", "-5726854244106957924499092437566200225779392868881988442327613440", "-2609943135360975507648977419855302546132460060220275598630584320", "1766421651068094050057797754625950756123404062993155718339624960"], ["491214272552244826180125161330856178972526149997379216304829890560", "-1084765678524666312221399168584412223884905386418836689084020162560", "406690341080665188053747641993887035653790254397003037036490260480", "8387685718377360733355632893514823725847413270394745156356014080", "-2623116565371208916309860698277841068431895124995244904331345920", "-8614603149819425590187281851183731603151149093838263500752814080", "-8071439737092535160159213514978374598770901327653236397781811200", "-770457271429973251782328861180162469536511747479999070569758720", "77867055004939596105323985627835911831083070405459211053957120", "147242108958533822185833928891874030166254183889214611621150720", "-152596101451749788691804593502917693720747959894241221709660160"], ["239071735150700794841548157121146380780330180102114598709771632640", "-70689563477281491847341435287788477410213015152027171993765806080", "8387685718377360733355632893514823725847413270394745156356014080", "3445473678642622008688129012064614397870493291120524206465351680", "-1805770222496629331155863525757521595781620486698600651754045440", "1055633490979419906093773272903663684205028982420203382442557440", "-942266028499980252665342006138073493068912535824089094417285120", "-104533211082693282229983384393435035699024127591453984974438400", "11077970215776515352465796806792350683972792824692223120506880", "-1394419221291911757528371455509574909969661285334387114639360", "-73682402268348687959053895723590487721083533106462549920972800"], ["-391237310981552929934983892259625467303431485785338449640061665280", "26908628606350362819784647476912101590578611322230956358757253120", "-2623116565371208916309860698277841068431895124995244904331345920", "-1805770222496629331155863525757521595781620486698600651754045440", "1062864702287035281178142469481584149002456234364759177837936640", "-697295255396566615313572403698392367434706775260593183963217920", "549543561201614148573497780111424145060236722588722675769671680", "137746139415572066629346117131106549766725256208908202939514880", "92349296192740836059718798134768105578949839549210831764848640", "42973770739597424239214237526146776068180746803130190381711360", "32951585012043476196445173339244213616079009634406475277271040"], ["303113223436582857535918248589725316641180776424373054162694307840", "9861208937619927025353745894466626857753058392747900812321095680", "-8614603149819425590187281851183731603151149093838263500752814080", "1055633490979419906093773272903663684205028982420203382442557440", "-697295255396566615313572403698392367434706775260593183963217920", "726610374087936652773776285212761204312007943454334954839736320", "-191769260969963297400697912793887038406432814208050503090176000", "-90111903649412357243941180472700466070271728692417541984747520", "-81881857373207685508710079476009544342074181087921493665382400", "-40349097860445835463127684361779112815507191737341029111562240", "-18396737861524071060627976699185063563100787115729908232355840"], ["-265558566066301162636416057151869453987148986670170283683600138240", "28466620378223277494313118559490591553360225232346294134903930880", "-8071439737092535160159213514978374598770901327653236397781811200", "-942266028499980252665342006138073493068912535824089094417285120", "549543561201614148573497780111424145060236722588722675769671680", "-191769260969963297400697912793887038406432814208050503090176000", "406513264114227613842583618317292490911733004430558565561794560", "101070716043022872559837837096540537954908268205594516064829440", "70532747637221519270711180373271506367406686617154151189053440", "29666353106694236910444154813067372926161667565695690006855680", "15356793936366149370425624570909693843482196673978071651450880"], ["-216287092185217743085297181841604854989511551385154527790576435200", "-1323682865320852467468484361690069703266156480453011713545994240", "-770457271429973251782328861180162469536511747479999070569758720", "-104533211082693282229983384393435035699024127591453984974438400", "137746139415572066629346117131106549766725256208908202939514880", "-90111903649412357243941180472700466070271728692417541984747520", "101070716043022872559837837096540537954908268205594516064829440", "71074771469472820120654030630307988040409529745853760562790400", "76729665625393404335742065773794822973504095850758375777239040", "32571637862546562817742856886568371821548553494071216302981120", "-2359718054895021078603171940011427360833944555248644217896960"], ["-239266247285686824256534447806947952079541838931142851826307563520", "-5726854244106957924499092437566200225779392868881988442327613440", "77867055004939596105323985627835911831083070405459211053957120", "11077970215776515352465796806792350683972792824692223120506880", "92349296192740836059718798134768105578949839549210831764848640", "-81881857373207685508710079476009544342074181087921493665382400", "70532747637221519270711180373271506367406686617154151189053440", "76729665625393404335742065773794822973504095850758375777239040", "88559754845359716305797905169848810613088456146444927484559360", "37576410780694543634281794462246206956897005936793799255654400", "-5465693777217178336415651605888787260729548622760095965511680"], ["-101982301932193258701566086737777290225827855626766558481445027840", "-2609943135360975507648977419855302546132460060220275598630584320", "147242108958533822185833928891874030166254183889214611621150720", "-1394419221291911757528371455509574909969661285334387114639360", "42973770739597424239214237526146776068180746803130190381711360", "-40349097860445835463127684361779112815507191737341029111562240", "29666353106694236910444154813067372926161667565695690006855680", "32571637862546562817742856886568371821548553494071216302981120", "37576410780694543634281794462246206956897005936793799255654400", "15997775588862011949218758706963324652604299042539708948152320", "-2179992802205831985312459775623827141519866179319224745328640"], ["9068988222399809847852841785317676820957348707777923104332840960", "1766421651068094050057797754625950756123404062993155718339624960", "-152596101451749788691804593502917693720747959894241221709660160", "-73682402268348687959053895723590487721083533106462549920972800", "32951585012043476196445173339244213616079009634406475277271040", "-18396737861524071060627976699185063563100787115729908232355840", "15356793936366149370425624570909693843482196673978071651450880", "-2359718054895021078603171940011427360833944555248644217896960", "-5465693777217178336415651605888787260729548622760095965511680", "-2179992802205831985312459775623827141519866179319224745328640", "1886859929009767500544364929267129038022546108439962645954560"]], [["226242195984157730022156844273462237605117968994182732639105596784640", "-14082468643618351872987335328483751974269997762554984907356692807680", "-2246305569716027844540503871136950405242913492876606929549226147840", "518416346587108440264061964565706169230117823444227533416033157120", "-40316990210309554644023108576153856669244182852969021050474987520", "71328647822244665534761777189465418741794363952576478410881105920", "307394275052031050717132637636539286848207017493196344170842685440", "-77662830272258959795205170264121138241788437720160943942402048000", "-113171615239877913883198413145353404280033951655134676989687889920"], ["-14082468643618351872987335328483751974269997762554984907356692807680", "876564701981503387787970682076977951130058344656671054889589145600", "139821520083399075835817646161218425504863483968965928563989544960", "-32268878550238924850401445404661625941088662397375712672402636800", "2509535181852235463968451764536943962344020665687073386764697600", "-4439858983771508246544346429593290832514439915516126332421406720", "-19133788110645570854775746749603825543182580408363054315811635200", "4834130818639704664947778484721084850189548430876950387197214720", "7044378773068576809651002267377420212255863405983033627382906880"], ["-2246305569716027844540503871136950405242913492876606929549226147840", "139821520083399075835817646161218425504863483968965928563989544960", "22303039848899712808774026516171773267694598679686869652529479680", "-5147234014878463445856225250505237823369849983886870368653148160", "400297916441487109121157665066526458026078579369056943346810880", "-708205373389501545283906317291283446901065548273835129993953280", "-3052045482251901863129477283493065240927781922805736204916490240", "771095981638640686102719104550718270462902616601227209065103360", "1123654358733762875392831142900382327227501897490088273599528960"], ["518416346587108440264061964565706169230117823444227533416033157120", "-32268878550238924850401445404661625941088662397375712672402636800", "-5147234014878463445856225250505237823369849983886870368653148160", "1187910624893086441702987837981104148490252316502184472399052800", "-92383238587732132396260531331215411354906578363313685864120320", "163444033285443855465236552761113673033860146038171138491678720", "704370006404223067075283433889810848326686820532653448411217920", "-177958318342076391330676830209082261265393224100220364946145280", "-259323929626848706029813104964482862838232533845293527235297280"], ["-40316990210309554644023108576153856669244182852969021050474987520", "2509535181852235463968451764536943962344020665687073386764697600", "400297916441487109121157665066526458026078579369056943346810880", "-92383238587732132396260531331215411354906578363313685864120320", "7184600081109612467575402998397691522346648443693622204825600", "-12710963944875369921128647738536974121904053342778584308121600", "-54778516996209471433025550754109451704937589159982873066864640", "13839732920603589755538355307006574468550160773744977216798720", "20167497419582049997391608137101039215399026233527732241694720"], ["71328647822244665534761777189465418741794363952576478410881105920", "-4439858983771508246544346429593290832514439915516126332421406720", "-708205373389501545283906317291283446901065548273835129993953280", "163444033285443855465236552761113673033860146038171138491678720", "-12710963944875369921128647738536974121904053342778584308121600", "22488183417853991039883154034896729710968899769983698783436800", "96913919582427801424518995009240677230071408588027710396170240", "-24485196694946429153373965069236507355549200826422300130672640", "-35680250767567183307176440580241328297277935728111264905297920"], ["307394275052031050717132637636539286848207017493196344170842685440", "-19133788110645570854775746749603825543182580408363054315811635200", "-3052045482251901863129477283493065240927781922805736204916490240", "704370006404223067075283433889810848326686820532653448411217920", "-54778516996209471433025550754109451704937589159982873066864640", "96913919582427801424518995009240677230071408588027710396170240", "417655247394170123839105028131275975081548742146925058704015360", "-105520145374215041876417930767559922198440212519659865248890880", "-153765775088063852603435332360167413716473702467072274569625600"], ["-77662830272258959795205170264121138241788437720160943942402048000", "4834130818639704664947778484721084850189548430876950387197214720", "771095981638640686102719104550718270462902616601227209065103360", "-177958318342076391330676830209082261265393224100220364946145280", "13839732920603589755538355307006574468550160773744977216798720", "-24485196694946429153373965069236507355549200826422300130672640", "-105520145374215041876417930767559922198440212519659865248890880", "26659550309174202361060194169251903471664881977417541038899200", "38848756341754596372850795040554791523973913065430157161922560"], ["-113171615239877913883198413145353404280033951655134676989687889920", "7044378773068576809651002267377420212255863405983033627382906880", "1123654358733762875392831142900382327227501897490088273599528960", "-259323929626848706029813104964482862838232533845293527235297280", "20167497419582049997391608137101039215399026233527732241694720", "-35680250767567183307176440580241328297277935728111264905297920", "-153765775088063852603435332360167413716473702467072274569625600", "38848756341754596372850795040554791523973913065430157161922560", "56611077523751647395582789425990097165047073954935088139468800"]], [["26983747155714555569335630375779052230993568727981591334368827146240", "-2382461820174631671640040027651965846536937122205712037740072140800", "-185678615602320793438164401404918393352237075196944669081641943040", "89953464092921626715396510678800717735885636253005938245668700160", "-128969425388226875457912844049004170102143842400157766399547146240", "234543512958768327618660853111045925836316432614450336191102320640", "293995850805527785229904124501743120845961017916586868532282654720"], ["-2382461820174631671640040027651965846536937122205712037740072140800", "210353450609906952741699997275668548276718898795142085092615127040", "16394024519375412123514235889097076854593044689146187163369472000", "-7942213976328680822033242334973507957528069879251961014365716480", "11387029762181845091766925635806162308156397381617573450135633920", "-20708427245826754727325080968973577121194135405106915505099243520", "-25957621296699369301385297260844130023734639155447730867210813440"], ["-185678615602320793438164401404918393352237075196944669081641943040", "16394024519375412123514235889097076854593044689146187163369472000", "1277678303648536934925116883707776960801871103022276880608788480", "-618981292146800961506554138925041618288936371760961599486033920", "887455112254168843841846330926043942721693749230233571830005760", "-1613923912545490633100530455313470164741743081396016925911285760", "-2023023053669407437060826507249277282818564057038490380219187200"], ["89953464092921626715396510678800717735885636253005938245668700160", "-7942213976328680822033242334973507957528069879251961014365716480", "-618981292146800961506554138925041618288936371760961599486033920", "299870349941480037824452382298037578571857562956485278700666880", "-429934601328626661789901590370131158510812940841714662076579840", "781878119054943006411574720101333005321607948782622200184176640", "980069412016496982974812313395449567593761456294832509739335680"], ["-128969425388226875457912844049004170102143842400157766399547146240", "11387029762181845091766925635806162308156397381617573450135633920", "887455112254168843841846330926043942721693749230233571830005760", "-429934601328626661789901590370131158510812940841714662076579840", "616412264352502903110142676011624065200922910582895062108078080", "-1121005986317302269626674720065217540734316060306966873437634560", "-1405159769920314134334025168286516605761298047077018617302220800"], ["234543512958768327618660853111045925836316432614450336191102320640", "-20708427245826754727325080968973577121194135405106915505099243520", "-1613923912545490633100530455313470164741743081396016925911285760", "781878119054943006411574720101333005321607948782622200184176640", "-1121005986317302269626674720065217540734316060306966873437634560", "2038659017726153581438673336052371631215369429154245013562982400", "2555420462744268404089132228336445974018662165695377909103984640"], ["293995850805527785229904124501743120845961017916586868532282654720", "-25957621296699369301385297260844130023734639155447730867210813440", "-2023023053669407437060826507249277282818564057038490380219187200", "980069412016496982974812313395449567593761456294832509739335680", "-1405159769920314134334025168286516605761298047077018617302220800", "2555420462744268404089132228336445974018662165695377909103984640", "3203171145656152984427025498894008331547854494195142291546439680"]], [["241114133215652579920911898544945035109990400", "-39410709597938127592808874383768539008860160", "-7144587144377425920101505828517376132382720", "22110223745131998353988586259694851582853120", "-6644225752102050297293081962515045789204480"], ["-39410709597938127592808874383768539008860160", "6455223364698623692655688635449547843174400", "1166473922941069342470278631333119750307840", "-3614913622384482702642664800357351161856000", "1084774491734064310021302691317561478348800"], ["-7144587144377425920101505828517376132382720", "1166473922941069342470278631333119750307840", "213985453335028801955401502127132361359360", "-657274903343996550169384478758856325857280", "197808469193667847844949236132036770529280"], ["22110223745131998353988586259694851582853120", "-3614913622384482702642664800357351161856000", "-657274903343996550169384478758856325857280", "2033440485457737252421736591529245618995200", "-610859194247927896280789858456185664962560"], ["-6644225752102050297293081962515045789204480", "1084774491734064310021302691317561478348800", "197808469193667847844949236132036770529280", "-610859194247927896280789858456185664962560", "214360370721658752619211304277972699054080"]], [["128425640648594749571766416777320725115091158138900098412204523520", "5411851998311174164293526869744930738848845935017902940545351680", "-27413065876669186854565538420714431133853578803418821320203304960"], ["5411851998311174164293526869744930738848845935017902940545351680", "228055253637118015750761965654968968366230739561351771806760960", "-1155185635790802056148420315374693003975705927433578531751198720"], ["-27413065876669186854565538420714431133853578803418821320203304960", "-1155185635790802056148420315374693003975705927433578531751198720", "5851449733584235978467578621037834980647632845427994119603486720"]], [["14709357884517064555372292958719972474880"]], [["2360754925829834942052968680620403132934171363846161707097569613578240", "22674293997509536397610010382540547797312248776380643244756697088000", "-9257966280713158212766627062953970132457905391860380149811647610880", "4267247276572736221219356145123199131778403233960141163215821209600", "-34357720052771279418369130284621558780813813873486350420677754880", "-423805241943790982290156986249110870761010413116618664512061440000", "-1473915347129710742242634911462766591336110486001356793199439380480", "-565059546364177494233448331469288457150277021134984381420451921920", "-178388080573439073547557344816880452197463294884949699623397621760", "-86117424195640912226991749489745120495416543734669451195024670720"], ["22674293997509536397610010382540547797312248776380643244756697088000", "5654090475219602167644015865236234506269236799156598527390006640640", "-1002157802052186420977891368955576199697316767758145132005351751680", "189836728462008886758896206590056726425095953767323470232016650240", "6989862332723659725453561608073184554098820681546211868540928000", "-13271138545040471453198610917245195105486162934904974936050237440", "-3767385793211688429893355922457349581560618555641466605765918720", "-17617417281048196228753462052519411890704362139793085241470484480", "-7648118482431028486079626803891951489813653996455122079328501760", "1767411057845215033524522366241298649499978974873896218987069440"], ["-9257966280713158212766627062953970132457905391860380149811647610880", "-1002157802052186420977891368955576199697316767758145132005351751680", "269663072340520023489763134356480692711516860913049529950593351680", "-62975282211041034104791108797918508229476450384483286890095575040", "6149290202133820357338748848245358941765086001310895370246553600", "-2926365019602077375288079132933285458616103430177447856077537280", "5469565794609396967524182681115936224585469131529788375967989760", "4090475903449670097312925395024491457149522910410585651093176320", "2170044456372327672941677992367516834225186191022316706091499520", "-231265085948175696458393486576809677129802594411214936085626880"], ["4267247276572736221219356145123199131778403233960141163215821209600", "189836728462008886758896206590056726425095953767323470232016650240", "-62975282211041034104791108797918508229476450384483286890095575040", "17429882581716498767194221303093399843944756117028538449867571200", "-1785970089820310249565050621416852706255031691835332815224832000", "611392984719943804854764549722419386542191097431325702965166080", "-2760852240359559762570010542438948474411285207933095847489699840", "-1309138328191513841467148135339787758532662185551870742002401280", "-610727081488195812514582084372167393090997517019558045926031360", "-49259167219112171861766648874733637725418350149697855941509120"], ["-34357720052771279418369130284621558780813813873486350420677754880", "6989862332723659725453561608073184554098820681546211868540928000", "6149290202133820357338748848245358941765086001310895370246553600", "-1785970089820310249565050621416852706255031691835332815224832000", "666801820934173579605993873002682958978949548751750374851870720", "-562059991412969256976693459096560269642706662844976282132807680", "165446459269166780679867798547119770879369423997237466276823040", "-23892421953339918678875432744173275415472777681387576497274880", "37512574194523648677302700571253583930051226495068804470538240", "-7317080886975337628545680264378479936773843784129848415354880"], ["-423805241943790982290156986249110870761010413116618664512061440000", "-13271138545040471453198610917245195105486162934904974936050237440", "-2926365019602077375288079132933285458616103430177447856077537280", "611392984719943804854764549722419386542191097431325702965166080", "-562059991412969256976693459096560269642706662844976282132807680", "562305533238591391697090128826985764357441502318743056935813120", "136933796965901283328784138070677635031541845675951332377231360", "135367068381870600012519326495540076046304897999964513490698240", "5737207355859536857575069461025786699994055569682896445767680", "21283781020012076991086521208575016453772069318366608542924800"], ["-1473915347129710742242634911462766591336110486001356793199439380480", "-3767385793211688429893355922457349581560618555641466605765918720", "5469565794609396967524182681115936224585469131529788375967989760", "-2760852240359559762570010542438948474411285207933095847489699840", "165446459269166780679867798547119770879369423997237466276823040", "136933796965901283328784138070677635031541845675951332377231360", "965826896129250371931101944726459884393813976170179883360583680", "326383705702361111140472776544246087189448842406803744363642880", "108530937714991799528192639923854243701160386113145797607424000", "56335713560871409263470219968576539442833076818866492261007360"], ["-565059546364177494233448331469288457150277021134984381420451921920", "-17617417281048196228753462052519411890704362139793085241470484480", "4090475903449670097312925395024491457149522910410585651093176320", "-1309138328191513841467148135339787758532662185551870742002401280", "-23892421953339918678875432744173275415472777681387576497274880", "135367068381870600012519326495540076046304897999964513490698240", "326383705702361111140472776544246087189448842406803744363642880", "162960580952775830312134926085626670120095566097680136866365440", "54979707114663500476563666857434680781135051895931991826104320", "15083333112987056418086362105512014144664088248379452413706240"], ["-178388080573439073547557344816880452197463294884949699623397621760", "-7648118482431028486079626803891951489813653996455122079328501760", "2170044456372327672941677992367516834225186191022316706091499520", "-610727081488195812514582084372167393090997517019558045926031360", "37512574194523648677302700571253583930051226495068804470538240", "5737207355859536857575069461025786699994055569682896445767680", "108530937714991799528192639923854243701160386113145797607424000", "54979707114663500476563666857434680781135051895931991826104320", "22763185002758487356694494682751715723304537170293727082577920", "2886411878512884528023190440138090500745425884300418901606400"], ["-86117424195640912226991749489745120495416543734669451195024670720", "1767411057845215033524522366241298649499978974873896218987069440", "-231265085948175696458393486576809677129802594411214936085626880", "-49259167219112171861766648874733637725418350149697855941509120", "-7317080886975337628545680264378479936773843784129848415354880", "21283781020012076991086521208575016453772069318366608542924800", "56335713560871409263470219968576539442833076818866492261007360", "15083333112987056418086362105512014144664088248379452413706240", "2886411878512884528023190440138090500745425884300418901606400", "4601436925671721564083422413480937394576875037575659609128960"]], [["511814032527898002855227714700515091697333419253820942494015495864320", "27179304221434229177234604175258609180339112254282821449578394419200", "-1467200877478433444765009110527417397733828070558353322383643770880", "3231344234418050764522780618388761147880246870686255309829387059200", "1883363741704712362953189649730831712489264804454376305074792038400", "65644299929609887037834373805088513667179680989242633460079656960", "-202297996798247000732994614271362428207723693876942047849983508480", "-20724210386199352699366519142390278266315926372189726820846796800"], ["27179304221434229177234604175258609180339112254282821449578394419200", "1465707776721918434992095902115998376603144917305824819349699952640", "-81821339696347764520278995185756241553343263994850878059309957120", "173130749256220200975962037427958867196886893855608212186139197440", "100915615550141790690319314057355436836694055058343013878700441600", "-1281232877033083496650062739648884707228284573085735665784586240", "-15337889924669990945942346222690909717181068189836063816024064000", "345755362737060109328321510643098224736699601224865867985059840"], ["-1467200877478433444765009110527417397733828070558353322383643770880", "-81821339696347764520278995185756241553343263994850878059309957120", "4888099361838825107878074207774099388041149656033997274595983360", "-9530969093370752353182502031809351518663531200757760149317222400", "-5556397023356385667154116060739521406686921796198076804885381120", "644059221757422532928647292817246020429157464077022209643642880", "1382113626497194340701764630212253338723022612864207143357644800", "-193078611985964270187196906356265660258912276289491377680547840"], ["3231344234418050764522780618388761147880246870686255309829387059200", "173130749256220200975962037427958867196886893855608212186139197440", "-9530969093370752353182502031809351518663531200757760149317222400", "20506252622211675305581475460395898842507966804413605268181483520", "11952437586169474918657993580115205978580627259231694291678003200", "87736614782389199539626260650188256251486952307977282954199040", "-1592124872702484734873930447260819108743626361364992693098250240", "-31724185994134491363685252622067795851860484008353755320811520"], ["1883363741704712362953189649730831712489264804454376305074792038400", "100915615550141790690319314057355436836694055058343013878700441600", "-5556397023356385667154116060739521406686921796198076804885381120", "11952437586169474918657993580115205978580627259231694291678003200", "6966695528464807420687733665437140261752024275457675116014469120", "49494197232870201732848197990884141350742720435881486466416640", "-929540649256105647502576927453815365009616854337555544575836160", "-17991915382999221003376593078394649361399784427729018526105600"], ["65644299929609887037834373805088513667179680989242633460079656960", "-1281232877033083496650062739648884707228284573085735665784586240", "644059221757422532928647292817246020429157464077022209643642880", "87736614782389199539626260650188256251486952307977282954199040", "49494197232870201732848197990884141350742720435881486466416640", "1023814259348226361422891358988097749851501810399257928390410240", "952788663059628551343542880018527220401884047877919632879779840", "-310712418541739028242769109087907371996690687264263352205967360"], ["-202297996798247000732994614271362428207723693876942047849983508480", "-15337889924669990945942346222690909717181068189836063816024064000", "1382113626497194340701764630212253338723022612864207143357644800", "-1592124872702484734873930447260819108743626361364992693098250240", "-929540649256105647502576927453815365009616854337555544575836160", "952788663059628551343542880018527220401884047877919632879779840", "1023358430956834594468493219070630369791441280528237512506736640", "-288740987041314126819095771886822433426790715490566588931768320"], ["-20724210386199352699366519142390278266315926372189726820846796800", "345755362737060109328321510643098224736699601224865867985059840", "-193078611985964270187196906356265660258912276289491377680547840", "-31724185994134491363685252622067795851860484008353755320811520", "-17991915382999221003376593078394649361399784427729018526105600", "-310712418541739028242769109087907371996690687264263352205967360", "-288740987041314126819095771886822433426790715490566588931768320", "94297870848880501882453339076870946792235641578281052217016320"]], [["21652576719963764297261958634112881227687887783719545993614799667200", "830374419059499859657045754158019360214964233096431072078085488640", "466297888155808425626170996149936891209568563614429690039841587200", "776315114130271402359068359212161076459838601567460433596430417920", "-52212305043946964189897571657620519481228814372608694051657482240", "-75407500463356244499005533621813401672805735949080419164277964800"], ["830374419059499859657045754158019360214964233096431072078085488640", "31844786177003131385085742362702677117503848275517370030117355520", "17882483133245263298682271435196374048258758159741301805851607040", "29771616572021190918784833424410543511337081617559453645332807680", "-2002337321296761154181999442965231979222213331357634735898624000", "-2891871032247897606785305553266467179349232023986826223319777280"], ["466297888155808425626170996149936891209568563614429690039841587200", "17882483133245263298682271435196374048258758159741301805851607040", "10041932805996805174720427807320574990758578084224914436558684160", "16718291912510389967356280010674841213064908034110033336729600000", "-1124415255173384168473793209461552057221163988761884908270387200", "-1623934124419996814277392835029339120212813250950205987597844480"], ["776315114130271402359068359212161076459838601567460433596430417920", "29771616572021190918784833424410543511337081617559453645332807680", "16718291912510389967356280010674841213064908034110033336729600000", "27833415127513972688990702332939872356414539833864793913913507840", "-1871980507143265544919263339154152435592463540320182599554170880", "-2703603505744182098321948322845123121705707993809830777150504960"], ["-52212305043946964189897571657620519481228814372608694051657482240", "-2002337321296761154181999442965231979222213331357634735898624000", "-1124415255173384168473793209461552057221163988761884908270387200", "-1871980507143265544919263339154152435592463540320182599554170880", "125903019915808513645992194534073053532082143798070676658585600", "181835144505652037158243470624496334949949932227948516411965440"], ["-75407500463356244499005533621813401672805735949080419164277964800", "-2891871032247897606785305553266467179349232023986826223319777280", "-1623934124419996814277392835029339120212813250950205987597844480", "-2703603505744182098321948322845123121705707993809830777150504960", "181835144505652037158243470624496334949949932227948516411965440", "262614985720765905563497063851552682716488102054436350680104960"]], [["686241349004778779410264587889384756346880", "115322627497317812560570370556429965721600", "-120334706810453830190064816304241214750720", "-12635791985669901321080469027846377963520"], ["115322627497317812560570370556429965721600", "45831595690333453454750287594843872952320", "-30613415713932468140475472663940337500160", "1126299004196527481719940869823146229760"], ["-120334706810453830190064816304241214750720", "-30613415713932468140475472663940337500160", "53694372770485766752327991924275198033920", "-11350253144426555465422051658237057433600"], ["-12635791985669901321080469027846377963520", "1126299004196527481719940869823146229760", "-11350253144426555465422051658237057433600", "139458480602708583430318982096036686725120"]], [["3976574821526119345131403475250614733662948014679711630723760783360", "-1939056629339200544751207735427157792901363530548941799255934238720"], ["-1939056629339200544751207735427157792901363530548941799255934238720", "945522410751804169129635353720626387116699164490060580739214213120"]], [["968188743041558494657047999065552959425200310291674210554710495068160", "136699050968942679781625740816031296553124544051792095615506983157760", "-5041186058561939410829984296903191363651005526914657434767489761280", "-1099683864524045240579601425280037002045349912668015071411086295040", "-320669655792660097280348993227520550938081563881419059017767976960", "-462790273064128881760277233102021712182374295014271687670334750720", "-167051808544779639256310560272383092623882126261736355446118154240", "-14966714355489016738009088000667081683084243520525819023217131520", "40708283819732359683515663474102326662121731898012134835633520640"], ["136699050968942679781625740816031296553124544051792095615506983157760", "19992629143433360443274749141579118263191506871074497679387378319360", "-851925156810038334080713771190635871570994969885026609835855052800", "-151275471614647876057838260761350997175098090118586562511519088640", "-31390175092955237372692850904094958184238750449224985072579379200", "-74936891516528502896405385708357467612271398038874415794403409920", "-38392927328111123765998913988722926273506532743815748530428968960", "-2101967227020055105758973358545685027960377592549788423815168000", "8396755686154027054034295515019033731043836801090393331172638720"], ["-5041186058561939410829984296903191363651005526914657434767489761280", "-851925156810038334080713771190635871570994969885026609835855052800", "54635150860619163011914191837807144044675877121060416071569244160", "4917862576233198675907383546907894866829250089625616252382740480", "-1142574287488191983854982842018777672654888620355541686938501120", "4353035728592330365433063605715954932960097249699821833588572160", "3868680576011610346624510865072926532947707175803514209341276160", "75662535250470205979241302061379441506248311471104334139228160", "-748498685563650347882156660912562783437581536821967101676748800"], ["-1099683864524045240579601425280037002045349912668015071411086295040", "-151275471614647876057838260761350997175098090118586562511519088640", "4917862576233198675907383546907894866829250089625616252382740480", "1272036820423798324627962319239857686044812181452653376066027520", "444269216176499050146037231519737748652819228143244596142407680", "470328402090234520207465919186483153155833967626337998864384000", "104380261595974491534213858007295052702143913492340881311662080", "17063940345690832393772265887179480433209740347236785712005120", "-30965105108222680288152977564050149076896669842010544527114240"], ["-320669655792660097280348993227520550938081563881419059017767976960", "-31390175092955237372692850904094958184238750449224985072579379200", "-1142574287488191983854982842018777672654888620355541686938501120", "444269216176499050146037231519737748652819228143244596142407680", "384815058787928316405525260653464927433330948302828968890859520", "-39249721303357740307878312631180769730920958669795195680194560", "-241768011945988230246753280777961974162485588775920605205626880", "5181600034062801411075167783142331280234966072332589224427520", "39671693334180395455815947638790999368837629817601117996974080"], ["-462790273064128881760277233102021712182374295014271687670334750720", "-74936891516528502896405385708357467612271398038874415794403409920", "4353035728592330365433063605715954932960097249699821833588572160", "470328402090234520207465919186483153155833967626337998864384000", "-39249721303357740307878312631180769730920958669795195680194560", "354256509755240277796991345101606229331630717969776549025546240", "285155273022953437955317411269598910739823209044037475164487680", "6998863649517262016870371677909258524967919314549899463229440", "-56190215701457365071575070378888746743069732744786757025792000"], ["-167051808544779639256310560272383092623882126261736355446118154240", "-38392927328111123765998913988722926273506532743815748530428968960", "3868680576011610346624510865072926532947707175803514209341276160", "104380261595974491534213858007295052702143913492340881311662080", "-241768011945988230246753280777961974162485588775920605205626880", "285155273022953437955317411269598910739823209044037475164487680", "345635814913137714422730618478937365968299285652337859965747200", "2342925494575898319682018427603859681874485157391822393180160", "-63705807246107218292655651698495800628952310424249815919493120"], ["-14966714355489016738009088000667081683084243520525819023217131520", "-2101967227020055105758973358545685027960377592549788423815168000", "75662535250470205979241302061379441506248311471104334139228160", "17063940345690832393772265887179480433209740347236785712005120", "5181600034062801411075167783142331280234966072332589224427520", "6998863649517262016870371677909258524967919314549899463229440", "2342925494575898319682018427603859681874485157391822393180160", "231543432272520116467143672524565541595115035160883369082880", "-586448788401353577795537745227904501756616390243475982909440"], ["40708283819732359683515663474102326662121731898012134835633520640", "8396755686154027054034295515019033731043836801090393331172638720", "-748498685563650347882156660912562783437581536821967101676748800", "-30965105108222680288152977564050149076896669842010544527114240", "39671693334180395455815947638790999368837629817601117996974080", "-56190215701457365071575070378888746743069732744786757025792000", "-63705807246107218292655651698495800628952310424249815919493120", "-586448788401353577795537745227904501756616390243475982909440", "11852770730171528713076655735655639413256468138118794318970880"]], [["557228628301926439729350139725829548215810031394209311741076087767040", "41462626536609861804656095375189369787796837412213094064207251374080", "-2972271408113412580146107303303460778156633198889022365262875197440", "-1595278025315675224368786153560539349304601189315137025270590996480", "-627599143237330010875347228030940190566008098568817604662866739200", "91832475639937713837469531367827833897209908798774609004042649600", "-48403340194331775966558434639051610087832854624070630336584744960"], ["41462626536609861804656095375189369787796837412213094064207251374080", "3089999687883692884246286781547699497840586510346738956949614755840", "-221477392059817741213098121263422509873100975216947680189842718720", "-118634517817293535645752181514727689956652832952243120374640803840", "-41762830053570678678126083686533810401245547539890432623624847360", "5259435675838475352469447461541027195410339188178783803088568320", "-3357026763584206807264446095477302918395063310838632465186160640"], ["-2972271408113412580146107303303460778156633198889022365262875197440", "-221477392059817741213098121263422509873100975216947680189842718720", "15874709741538366579326091459504739795502080189393651907155722240", "8504817500620494901788206784515474612541644015236488547742515200", "3025475517449038789075629428436819846478786749971908001959772160", "-387127064606028625821990170921442377620354722736619412667760640", "242220408864097486637152110558329873578879279099146108477112320"], ["-1595278025315675224368786153560539349304601189315137025270590996480", "-118634517817293535645752181514727689956652832952243120374640803840", "8504817500620494901788206784515474612541644015236488547742515200", "4568045373119371487047744162651852057538011268579963028363018240", "1866304826608872603568198289305300386094222949522679075144990720", "-285083928788406165026431156354749924099106908391841412226744320", "142020140549702498511513241262273469280753140940561439061442560"], ["-627599143237330010875347228030940190566008098568817604662866739200", "-41762830053570678678126083686533810401245547539890432623624847360", "3025475517449038789075629428436819846478786749971908001959772160", "1866304826608872603568198289305300386094222949522679075144990720", "5759620721526362083395235764557740283299656509190206437164318720", "-1714360163670151524667239476978043861003922165356591564120391680", "304903810322172694212285124121659065901311875674197191766835200"], ["91832475639937713837469531367827833897209908798774609004042649600", "5259435675838475352469447461541027195410339188178783803088568320", "-387127064606028625821990170921442377620354722736619412667760640", "-285083928788406165026431156354749924099106908391841412226744320", "-1714360163670151524667239476978043861003922165356591564120391680", "528733655052017174241314721690557752698543854693548263777239040", "-87806011238065994793577828041636753529541325093044813970800640"], ["-48403340194331775966558434639051610087832854624070630336584744960", "-3357026763584206807264446095477302918395063310838632465186160640", "242220408864097486637152110558329873578879279099146108477112320", "142020140549702498511513241262273469280753140940561439061442560", "304903810322172694212285124121659065901311875674197191766835200", "-87806011238065994793577828041636753529541325093044813970800640", "16612397373326645977651733905925254084936285797025045744189440"]], [["154556528431299578956880654157323452304149429346871950257480217395200", "14758553255695121944545192478069125738867511350945613138485093335040", "581295198542624215373874076907995533900123282630399893863346995200", "-1615978405117685652772656088506664906433814786994004375754296524800", "10783232024544130097748942446063549140412325618892714016432455680"], ["14758553255695121944545192478069125738867511350945613138485093335040", "1409289509876691272864879023623192318054964871065818558452434206720", "55507691794362414889630785012471378488326420915311383899275264000", "-154309258845599274401711776997195941664424935682673613790007787520", "1029687362404051587497947438217086379151882897500930249997680640"], ["581295198542624215373874076907995533900123282630399893863346995200", "55507691794362414889630785012471378488326420915311383899275264000", "2186281687860939359802314444837095424484603251438014934380707840", "-6077779420757527652295828913523662493364911679567783340340674560", "40556300431041311185931499302296512158531273568161837623541760"], ["-1615978405117685652772656088506664906433814786994004375754296524800", "-154309258845599274401711776997195941664424935682673613790007787520", "-6077779420757527652295828913523662493364911679567783340340674560", "16895994186149573658820291043977571722891038898098993169453547520", "-112744963062381427259854039495706293071848445288986689394442240"], ["10783232024544130097748942446063549140412325618892714016432455680", "1029687362404051587497947438217086379151882897500930249997680640", "40556300431041311185931499302296512158531273568161837623541760", "-112744963062381427259854039495706293071848445288986689394442240", "752333751769274141535529611940487942440194465189006220984320"]], [["14065701338166049321894278066730184858999460532789251943766478028800", "-3698964369232852004364001229079186214835170659430399566810269614080", "139225484938286561813549902501665212762933305016277341268124631040"], ["-3698964369232852004364001229079186214835170659430399566810269614080", "972744769414971569795321091958495087399897863936748056283667496960", "-36613183779077301417059346982577162636182180513284974128209592320"], ["139225484938286561813549902501665212762933305016277341268124631040", "-36613183779077301417059346982577162636182180513284974128209592320", "1378085257910672989733071674488528280695687686605876000498647040"]], [["665605742432997624274281626159781752340480"]], [["1209895849161791321021200183460791602378588503165055116326388178616320", "28059144404344491824702114842207865373143892632760189505354334208000", "-7224647140339558597633291328512357514068921191113875382460261335040", "-1112998310291250583012696322195933742479531165076519049405944299520", "1920754457625837583442448793955535417165496751245992563536161669120", "-996455442308246723730050302646655630777445869454498501374624399360", "313256125224762868067181314330003164630128150424728972910154219520", "-88325471549721586648331881960490809003222479153202487937497825280"], ["28059144404344491824702114842207865373143892632760189505354334208000", "8743509936367231268493194057777911225257912078677747618848828293120", "1788559997258981518460705480864723959532523214531494786992355409920", "-367386043028784145178307035500063671690278071478585557298939166720", "-93225102772055435510464854833997216376988759437709384518761185280", "-50850182410403820152957620925347335287775417160640159676408791040", "6534644146043838371255753812428604058017012130924063945926901760", "26500415043161617321656374624886883581599963065540072660008960"], ["-7224647140339558597633291328512357514068921191113875382460261335040", "1788559997258981518460705480864723959532523214531494786992355409920", "515952614853254841496198679369461429950115940645659209904171253760", "-75915982992830520499474336131678999465278609114819453710510325760", "-44769851714484491505841657480444137511476087683342384429279477760", "-755161822415246331623348166862683891596479337079139591583170560", "-2047041067172241622434452915409083372627475250132229240861491200", "1028940018686249129893177896961281792390825673192070865443880960"], ["-1112998310291250583012696322195933742479531165076519049405944299520", "-367386043028784145178307035500063671690278071478585557298939166720", "-75915982992830520499474336131678999465278609114819453710510325760", "15440768158544482656972017419456935457187903927485533486065909760", "4047969944846629451398360027974109027901885501421507821678100480", "2087524066808587347302445572367655052540781929211015896015831040", "-257348687530108157717210748034622039601437479397246623127961600", "-6323690770598360104385653420661434374703600488835824054435840"], ["1920754457625837583442448793955535417165496751245992563536161669120", "-93225102772055435510464854833997216376988759437709384518761185280", "-44769851714484491505841657480444137511476087683342384429279477760", "4047969944846629451398360027974109027901885501421507821678100480", "5394641159241856689966278185939607087597249331946987074040627200", "-1109651864803840462910425334131314062282039846494749256644034560", "509736407771705776104254553599811601143405662505902460905717760", "-175542499027041353066043613246676573633457795009252361890693120"], ["-996455442308246723730050302646655630777445869454498501374624399360", "-50850182410403820152957620925347335287775417160640159676408791040", "-755161822415246331623348166862683891596479337079139591583170560", "2087524066808587347302445572367655052540781929211015896015831040", "-1109651864803840462910425334131314062282039846494749256644034560", "915761175819238797018264809996682785798962914259061432207278080", "-255490902890903025099521167552103952764517509635240397383925760", "65631324599267432563477695261878359758445619495877651254476800"], ["313256125224762868067181314330003164630128150424728972910154219520", "6534644146043838371255753812428604058017012130924063945926901760", "-2047041067172241622434452915409083372627475250132229240861491200", "-257348687530108157717210748034622039601437479397246623127961600", "509736407771705776104254553599811601143405662505902460905717760", "-255490902890903025099521167552103952764517509635240397383925760", "81171542876052841827764639147531836339406629587434583034429440", "-23055706227661250006445382632191297361174264394829845757952000"], ["-88325471549721586648331881960490809003222479153202487937497825280", "26500415043161617321656374624886883581599963065540072660008960", "1028940018686249129893177896961281792390825673192070865443880960", "-6323690770598360104385653420661434374703600488835824054435840", "-175542499027041353066043613246676573633457795009252361890693120", "65631324599267432563477695261878359758445619495877651254476800", "-23055706227661250006445382632191297361174264394829845757952000", "6979959968669571469286471704976097435202921970684773678448640"]], [["661094244875220313060429540007164483911302271116763239470627553280000", "-1175135495103572147387785366969719495945891487294982768540044492800", "-6384223494864246308148503666522764108123792413258555629407504957440", "2154678062402851450962818632504903903610681266580902684819697172480", "492914441413891437231186827404755614940410622179247234345609461760", "-32732964527864063423282326476364453345298249551107097585904517120"], ["-1175135495103572147387785366969719495945891487294982768540044492800", "4055373713117960869559163931542683905003328985118786513120159334400", "1119404038217979908917481842623148102006416981635337026157265551360", "-50224980130451372614367074724092274033422899479784960984203919360", "-12548248770479431419713752463719390277091138537997736678711623680", "6632807195802977195209041756306238851952698278255809926266880000"], ["-6384223494864246308148503666522764108123792413258555629407504957440", "1119404038217979908917481842623148102006416981635337026157265551360", "364564500380857791161340810268103624185280195100411589448800665600", "-33490926048246733266391869988405562183978927132548501473538867200", "-7950920322489059851217145119412479370119998441007732108726108160", "2113423495935878806485504843089981024342452694375476207445606400"], ["2154678062402851450962818632504903903610681266580902684819697172480", "-50224980130451372614367074724092274033422899479784960984203919360", "-33490926048246733266391869988405562183978927132548501473538867200", "7553703805774842969758155473095666216781347929033871900383641600", "1740137690232121396576862797917258734609552746689012459739545600", "-181940008816701624581669652706946604000294351861177398297886720"], ["492914441413891437231186827404755614940410622179247234345609461760", "-12548248770479431419713752463719390277091138537997736678711623680", "-7950920322489059851217145119412479370119998441007732108726108160", "1740137690232121396576862797917258734609552746689012459739545600", "401130444132976630990577090936308318095361018360656286659379200", "-43338471821042371776061557653468366958144599962273828778803200"], ["-32732964527864063423282326476364453345298249551107097585904517120", "6632807195802977195209041756306238851952698278255809926266880000", "2113423495935878806485504843089981024342452694375476207445606400", "-181940008816701624581669652706946604000294351861177398297886720", "-43338471821042371776061557653468366958144599962273828778803200", "12285070108586067632964696505718509273279129684897988723343360"]], [["198123147516217383826773366487651109490459623939117438589474460139520", "-23853709118382036723938104522189646336515417929053025923904999260160", "1314388788683083966356932647439685788123353519008650185819973222400", "-240200176843386147232457333865683063410875809499048266222209597440"], ["-23853709118382036723938104522189646336515417929053025923904999260160", "2871948310117609228970794769533336206516804835712841786585576898560", "-158250301525935499923898170844871688262173367295494823193838878720", "28919715946553169680578831118246075341058063938634581996197642240"], ["1314388788683083966356932647439685788123353519008650185819973222400", "-158250301525935499923898170844871688262173367295494823193838878720", "8719919451483428896502890751760140383271928547563252812139724800", "-1593536259849687095379974148508059673878166034620825653812920320"], ["-240200176843386147232457333865683063410875809499048266222209597440", "28919715946553169680578831118246075341058063938634581996197642240", "-1593536259849687095379974148508059673878166034620825653812920320", "291213448195755412419903860707066856180883259723106738314936320"]], [["29152747809477202571882100568701558607116887157030767446596947804160", "523881633509341273689321093925759028356498574435007690562338816000"], ["523881633509341273689321093925759028356498574435007690562338816000", "9414274349781696413831748943558258190056537958810554077995335680"]], [["612840811686659691373624301666644370629508092257110001273939249070080", "-86979469507841562751513083670507048485139822078618057871230721064960", "-4596110300553374379809149165762875505057563271764723538930056560640", "1511782930405569116954594164810888152168330489809572054588226273280", "-412146743412630762574869684943337002374701203783283008796224389120", "-107775190355154926021055433262174675481981121165162824831294504960", "79071968714416029495625434276290820289623350950417594330424279040"], ["-86979469507841562751513083670507048485139822078618057871230721064960", "12344850361783149991525345013592962691086462415656338137423355576320", "652318233574261930773839688494445656984947738450456896678112788480", "-214564818122652002302760518395866049097599428797471750333503897600", "58495296686840190722302032962035523233481123990372377320845475840", "15296352175695148849583167911128257519005251731044261145545277440", "-11222552024222937958040559986452197172159537426349394478592163840"], ["-4596110300553374379809149165762875505057563271764723538930056560640", "652318233574261930773839688494445656984947738450456896678112788480", "34469358913475019894728701090690960008053578152583011601282498560", "-11337889001737075853055361830648418600287310692023557518482472960", "3090968905163003401920700046629070555012626365020578811530444800", "808279496223718843166436018872384007072483956311176875637473280", "-593014503869525290296708254812115860657356405342841290243440640"], ["1511782930405569116954594164810888152168330489809572054588226273280", "-214564818122652002302760518395866049097599428797471750333503897600", "-11337889001737075853055361830648418600287310692023557518482472960", "3729333270699667883852345834866183220560373583440719999307612160", "-1016701890004076308204552015296775604314664532549760882405539840", "-265864625842575653007173732700398270444348162362831338240737280", "195058243994913571798340376346494631625389122162757843801866240"], ["-412146743412630762574869684943337002374701203783283008796224389120", "58495296686840190722302032962035523233481123990372377320845475840", "3090968905163003401920700046629070555012626365020578811530444800", "-1016701890004076308204552015296775604314664532549760882405539840", "277176282757890805854508684111361749749918072062029015138959360", "72480802320104999748861867676447410661525057811894762597253120", "-53177356630639344220304798436862458162393564924636974882488320"], ["-107775190355154926021055433262174675481981121165162824831294504960", "15296352175695148849583167911128257519005251731044261145545277440", "808279496223718843166436018872384007072483956311176875637473280", "-265864625842575653007173732700398270444348162362831338240737280", "72480802320104999748861867676447410661525057811894762597253120", "18953521754077928062051249458999178420984348142105210105364480", "-13905726115887769938322001535339274223853317648298317835141120"], ["79071968714416029495625434276290820289623350950417594330424279040", "-11222552024222937958040559986452197172159537426349394478592163840", "-593014503869525290296708254812115860657356405342841290243440640", "195058243994913571798340376346494631625389122162757843801866240", "-53177356630639344220304798436862458162393564924636974882488320", "-13905726115887769938322001535339274223853317648298317835141120", "10202284373271103704717822154745579784927742651348152766955520"]], [["240544546476899060562726138466533519981779323647687389330911789056000", "-65920916348157938116823042663738211966538951097559476900180483112960", "254634728513783061698661442096043890093851495203432046298713292800", "129809603924374538067009792925909797412174650647379474897489100800", "-77457855451321555903828093740754991710316168293967733266810142720"], ["-65920916348157938116823042663738211966538951097559476900180483112960", "18065540357607597899049646778186678501258764727719251475249055662080", "-69782312189335113745489808963952082200098712245046990688474890240", "-35574151095161097890479926762934013733620914151273278856138588160", "21227223333473687466270007278316142734012759405275367416822497280"], ["254634728513783061698661442096043890093851495203432046298713292800", "-69782312189335113745489808963952082200098712245046990688474890240", "269550259670987256496516604898699545805068424750545937408983040", "137413355396686145257779045593294262750967806343103636098252800", "-81995041180454607541754801883177675030749731645580587994972160"], ["129809603924374538067009792925909797412174650647379474897489100800", "-35574151095161097890479926762934013733620914151273278856138588160", "137413355396686145257779045593294262750967806343103636098252800", "70051612135057285630288487964442904497284082447346193169121280", "-41800047784218324492479293189542208373675685190459266107965440"], ["-77457855451321555903828093740754991710316168293967733266810142720", "21227223333473687466270007278316142734012759405275367416822497280", "-81995041180454607541754801883177675030749731645580587994972160", "-41800047784218324492479293189542208373675685190459266107965440", "24942238179962286563262793427925444603306055214482691331194880"]], [["5448774241131201486872499452785150697647493503865779257895299317760", "23504434471714068358757154722050317620166162244398697003949752320", "12838056556745456722677106499216524421484813799225942336465797120"], ["23504434471714068358757154722050317620166162244398697003949752320", "101391324981819503345590277529717904396328636654721169694392320", "55379658933994882858574331306139577840150245706460738323742720"], ["12838056556745456722677106499216524421484813799225942336465797120", "55379658933994882858574331306139577840150245706460738323742720", "30248215260975500829295944781156998854847353697721157041520640"]], [["176538202498823260072914410116273322065920"]], [["13398390611027630975269150796157413857689600", "8083059312249129413495947403556554885038080", "-47735212257032589002242281364361324789760", "-20984702578665720777984222045857497743360", "-4210478544464594471146083814834522030080", "1786435310297411303659158673698985082880"], ["8083059312249129413495947403556554885038080", "15712475974870770508735621172411712405504000", "-143675203836151166780903062404775312097280", "-34072951046381719323238331382395861729280", "-8564631351717311126048948388792190894080", "3480350311226022463657991145004581519360"], ["-47735212257032589002242281364361324789760", "-143675203836151166780903062404775312097280", "16268370119576977331741319406068191723520", "183692573736305588399730696402449203200", "95898948406886676060349953560543232000", "-82905936670390044117097151214366228480"], ["-20984702578665720777984222045857497743360", "-34072951046381719323238331382395861729280", "183692573736305588399730696402449203200", "1932230816816747641257490095497910681600", "-111207927366385869414663163927225958400", "-12263009309974228985716476573741219840"], ["-4210478544464594471146083814834522030080", "-8564631351717311126048948388792190894080", "95898948406886676060349953560543232000", "-111207927366385869414663163927225958400", "396638849436754658504379628992457605120", "-38007085978737758326175312866694922240"], ["1786435310297411303659158673698985082880", "3480350311226022463657991145004581519360", "-82905936670390044117097151214366228480", "-12263009309974228985716476573741219840", "-38007085978737758326175312866694922240", "188102913112326828255220201003753144320"]], [["2105779841142706766356119781726767965798400", "-14182931938888979239138473477594037616640", "2231044256790627275584728774168501288960", "-345562506895465478791866091189315829760"], ["-14182931938888979239138473477594037616640", "62611126748843037626036371525437877125120", "-50419342290586182398773813900990218240", "-92838837005721890643320392226722283520"], ["2231044256790627275584728774168501288960", "-50419342290586182398773813900990218240", "5962623845178603480362331488140363038720", "-212599116510929755862790558809031966720"], ["-345562506895465478791866091189315829760", "-92838837005721890643320392226722283520", "-212599116510929755862790558809031966720", "1845785419664135160817528807167790940160"]], [["173970822115401836202315831092181026734080", "-863776127692743066955197318373929123840"], ["-863776127692743066955197318373929123840", "18430024523685446617877104224141595115520"]], [["2060228437063514282754472259360451062661120", "-4741864233913301528247720704224064962560", "206668160281467260147111959048916828160", "92660416451390368217166276700038758400", "-10541663232341496797771680317733601280"], ["-4741864233913301528247720704224064962560", "42826858129741692216592689985087718031360", "-287361371947427080344676807212804341760", "-20833824938244873914689462375494451200", "5606124566105813770267167768654643200"], ["206668160281467260147111959048916828160", "-287361371947427080344676807212804341760", "3028401940302364118641950023322414612480", "-79685930160765471552571342220112691200", "-11043895942034467619463094112637419520"], ["92660416451390368217166276700038758400", "-20833824938244873914689462375494451200", "-79685930160765471552571342220112691200", "505791554137433997858247900680431861760", "-4520362970707660750372966097076879360"], ["-10541663232341496797771680317733601280", "5606124566105813770267167768654643200", "-11043895942034467619463094112637419520", "-4520362970707660750372966097076879360", "215945224861628744012692306860410142720"]], [["169016886436582630618987206016986419036160", "-570169155326545543078822429259496161280", "-11279975900830020912154282607939420160"], ["-570169155326545543078822429259496161280", "9193130758543781313421935408687360245760", "-185464330316901271378662053436048015360"], ["-11279975900830020912154282607939420160", "-185464330316901271378662053436048015360", "2035946336192216444773385549883774074880"]], [["18400614158052293737055614620236324536320"]], [["173240776019583905982659997663379807272960", "-437614694447661542877222167727172485120", "78686596824834553877687650941822566400", "-12878800220367869564626969504681820160"], ["-437614694447661542877222167727172485120", "6015370114799281797404632928179527352320", "-38993577063350413911674633343970836480", "-5616402360259814160683092785254891520"], ["78686596824834553877687650941822566400", "-38993577063350413911674633343970836480", "701249113549382577214249014864893706240", "-210063648614419376055422333673799680"], ["-12878800220367869564626969504681820160", "-5616402360259814160683092785254891520", "-210063648614419376055422333673799680", "227791638073577394995279143308676300800"]], [["18633942214288875889790702777662691082240", "-56663086868877891809221374483596574720"], ["-56663086868877891809221374483596574720", "2105799722429630987737281693368419614720"]], [["18484530988279421236373155750934206218240", "33518132062320927389681879328982302720", "-7425641784540995464564143979946311680"], ["33518132062320927389681879328982302720", "1064529256922325848518966734152175452160", "1900903397640009274776100985446072320"], ["-7425641784540995464564143979946311680", "1900903397640009274776100985446072320", "232733411124693162947095569795278438400"]], [["2121986148837343274242896382752561561600"]], [["2126490929703271885095720796278572974080", "-506617671575485280141352017351147520"], ["-506617671575485280141352017351147520", "233222680423400346741094793470216765440"]], [["232232966524065556825884327082375249920"]], [["140828112722343362867052359650105098240", "0", "-142224081685011409377672175854551040", "-43498463747774612858786312292925440", "-24674398991298289744551355990671360", "-20810324657470336581477264072376320", "-20344554634853314195812077870776320", "-20402785400919597708646081426882560", "-20410777610349224009099138747596800", "-20406152022879072511416806772572160", "-20407601567227722123057686638755840", "-20407194935002267978989396268154880"], ["0", "517694653156749677750158112623993457486897383263794236068955422720", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-142224081685011409377672175854551040", "0", "6123678003344046700501248484023981834240", "-35823610268888225382352750232626790400", "-6581662733584644292762362888239185920", "-523256644761184340565313785094471680", "15429674436647600824739985893621760", "31345130026651523485853596023521280", "-4384263843910509687074161699061760", "-1132382889280965879193692127887360", "759706240044053633968820705034240", "-251716095421241924967120104325120"], ["-43498463747774612858786312292925440", "0", "-35823610268888225382352750232626790400", "140859897206338492632996369024921108480", "-3377358325052494645660945511759216640", "-543873196006704123147239367502725120", "-14359455620387269723858856816148480", "16081173871984584844272092074475520", "-389995809082527648023283058606080", "-1009540933778187922435223259709440", "407282675194955140250938449592320", "-109430243530032985436306559467520"], ["-24674398991298289744551355990671360", "0", "-6581662733584644292762362888239185920", "-3377358325052494645660945511759216640", "5182165941865793621085478573540638720", "-316723120078209012180684458824826880", "-35237305165782453690174437735792640", "5162580220775212140378173787340800", "1127421908098803662929447008337920", "-600026477817056220839246372536320", "157440469431896090649014619340800", "-32904533886604846384176609361920"], ["-20810324657470336581477264072376320", "0", "-523256644761184340565313785094471680", "-543873196006704123147239367502725120", "-316723120078209012180684458824826880", "281749968968002893396867529436037120", "-30128331210542940655468239283814400", "-1449736493661240258060653596508160", "905702213422492637152721397350400", "-145096144519985908668832268943360", "10439221799060988524333000294400", "768932124908782309732547297280"], ["-20344554634853314195812077870776320", "0", "15429674436647600824739985893621760", "-14359455620387269723858856816148480", "-35237305165782453690174437735792640", "-30128331210542940655468239283814400", "22867839114188118994268515058319360", "-3539882585683878959848613027512320", "61784079522396785474424982732800", "94358749458424849285262459535360", "-27499767092597777250276275650560", "4956099124798444703106973040640"], ["-20402785400919597708646081426882560", "0", "31345130026651523485853596023521280", "16081173871984584844272092074475520", "5162580220775212140378173787340800", "-1449736493661240258060653596508160", "-3539882585683878959848613027512320", "2625875194610028723834094092288000", "-571830021182554674506012940042240", "66334578111280534021526486384640", "-851897430109923021785403555840", "-1789654362776085619235941908480"], ["-20410777610349224009099138747596800", "0", "-4384263843910509687074161699061760", "-389995809082527648023283058606080", "1127421908098803662929447008337920", "905702213422492637152721397350400", "61784079522396785474424982732800", "-571830021182554674506012940042240", "422754716569843841094833457070080", "-113676318502080260968472812093440", "20136430165958564697136604528640", "-2650301498988563788077724385280"], ["-20406152022879072511416806772572160", "0", "-1132382889280965879193692127887360", "-1009540933778187922435223259709440", "-600026477817056220839246372536320", "-145096144519985908668832268943360", "94358749458424849285262459535360", "66334578111280534021526486384640", "-113676318502080260968472812093440", "87792792845245168568245967831040", "-26617549846973520912488419000320", "5564928187805900516645991137280"], ["-20407601567227722123057686638755840", "0", "759706240044053633968820705034240", "407282675194955140250938449592320", "157440469431896090649014619340800", "10439221799060988524333000294400", "-27499767092597777250276275650560", "-851897430109923021785403555840", "20136430165958564697136604528640", "-26617549846973520912488419000320", "25898616348547360381307981844480", "-8662738585779570489830453882880"], ["-20407194935002267978989396268154880", "0", "-251716095421241924967120104325120", "-109430243530032985436306559467520", "-32904533886604846384176609361920", "768932124908782309732547297280", "4956099124798444703106973040640", "-1789654362776085619235941908480", "-2650301498988563788077724385280", "5564928187805900516645991137280", "-8662738585779570489830453882880", "15511013693102087172167316295680"]], [["62031407904908347178989128814613716008960", "-117594567541675655419669947909050204160", "-16923207531446527852952974173268869120", "-1303120909936576515859260180592066560", "-144367840710657474242912029570498560", "79189253439859297112069823623331840", "-5366074161603290471883461948866560", "-3068093571689335399273209633177600", "1425401067320602979876427414896640"], ["-117594567541675655419669947909050204160", "823642431898958144940082460331595530240", "-10728070354360588747824558724255580160", "-1610025436686137712359881896068382720", "-101179121669313071688597036544819200", "39357520514799114125802683907440640", "878766923412870065101566703042560", "-2410933880382921446864422510264320", "802236674711058821971367291781120"], ["-16923207531446527852952974173268869120", "-10728070354360588747824558724255580160", "23526168399794782247668488305733795840", "-1012611870279177476700197661368647680", "-122256307942077973898923221146664960", "12013967436117697856469924147363840", "3674842131052873131598403547955200", "-1559587021168601365513109294284800", "370025695845690907436300831293440"], ["-1303120909936576515859260180592066560", "-1610025436686137712359881896068382720", "-1012611870279177476700197661368647680", "1108268473267956147631531346708398080", "-100865416574788308481159531195269120", "-5416274610039015673815818148249600", "2964381886484219321077739311595520", "-535277779535861511624666906624000", "70629794094701970157940213022720"], ["-144367840710657474242912029570498560", "-101179121669313071688597036544819200", "-122256307942077973898923221146664960", "-100865416574788308481159531195269120", "83997366743070961543140289365934080", "-12132587014925928847195618557296640", "407243492615213013952307920896000", "195999491214781133079523601940480", "-56520045586404755468614411223040"], ["79189253439859297112069823623331840", "39357520514799114125802683907440640", "12013967436117697856469924147363840", "-5416274610039015673815818148249600", "-12132587014925928847195618557296640", "9865386751067192096596339929907200", "-2070103059477054628169990201671680", "254865317256882212454721891860480", "-14493512855426450314624185139200"], ["-5366074161603290471883461948866560", "878766923412870065101566703042560", "3674842131052873131598403547955200", "2964381886484219321077739311595520", "407243492615213013952307920896000", "-2070103059477054628169990201671680", "1672912467972834069611516484648960", "-426637850391968951497422227374080", "73070137645623387225221942476800"], ["-3068093571689335399273209633177600", "-2410933880382921446864422510264320", "-1559587021168601365513109294284800", "-535277779535861511624666906624000", "195999491214781133079523601940480", "254865317256882212454721891860480", "-426637850391968951497422227374080", "412514942947486160500794300825600", "-119827815961894791770545528504320"], ["1425401067320602979876427414896640", "802236674711058821971367291781120", "370025695845690907436300831293440", "70629794094701970157940213022720", "-56520045586404755468614411223040", "-14493512855426450314624185139200", "73070137645623387225221942476800", "-119827815961894791770545528504320", "203332988762468693122716228648960"]], [["6745589740575527858994964385588859371520", "-35768131520562196491130270679071457280", "-3970746885402163431614403958328524800", "-384452654375542729291802906166558720", "76731022053458617319552946662277120", "4060076589119394583473053446963200", "-4050400772401087630283581119528960"], ["-35768131520562196491130270679071457280", "115521435866053772350991194192808509440", "-2958505355408228509033461709421936640", "-368124513620026522513360253469327360", "21900667579825070138273685433221120", "9083361413428078587406648910807040", "-3070675368176814227541878542172160"], ["-3970746885402163431614403958328524800", "-2958505355408228509033461709421936640", "4385263385460991799828287637642280960", "-309735600360887968777001617776967680", "-18563741369138476277268444516188160", "8164629650416310597175878709411840", "-1436395929702507434511309157171200"], ["-384452654375542729291802906166558720", "-368124513620026522513360253469327360", "-309735600360887968777001617776967680", "302340594471097680322876456713584640", "-39785880692579857018791319075553280", "2013792352150247423609451577344000", "251533203305295117619930972815360"], ["76731022053458617319552946662277120", "21900667579825070138273685433221120", "-18563741369138476277268444516188160", "-39785880692579857018791319075553280", "36375158205105421326979136162365440", "-6991886012743185508922974588108800", "829963983326539221435447446077440"], ["4060076589119394583473053446963200", "9083361413428078587406648910807040", "8164629650416310597175878709411840", "2013792352150247423609451577344000", "-6991886012743185508922974588108800", "6963021942532868447550186297753600", "-1648492001745928501945771417927680"], ["-4050400772401087630283581119528960", "-3070675368176814227541878542172160", "-1436395929702507434511309157171200", "251533203305295117619930972815360", "829963983326539221435447446077440", "-1648492001745928501945771417927680", "2715538987927265765305529778831360"]], [["717177770966946620427612329990191841280", "-7869163894842486301720719225079726080", "-894532533285845587765358615498588160", "28922984456996320603308986204160000", "15321875662538538440419556437524480"], ["-7869163894842486301720719225079726080", "17453961799669725329648473869008240640", "-826086232987227006813044877683589120", "-50138164152561230864011407057223680", "16739225068711712127193694318100480"], ["-894532533285845587765358615498588160", "-826086232987227006813044877683589120", "1047071572417291334936800765327441920", "-117030689832921816343073706297262080", "6893092609365835528783604440104960"], ["28922984456996320603308986204160000", "-50138164152561230864011407057223680", "-117030689832921816343073706297262080", "131423823172028846377938882228387840", "-21726724947386044356018311434076160"], ["15321875662538538440419556437524480", "16739225068711712127193694318100480", "6893092609365835528783604440104960", "-21726724947386044356018311434076160", "36797619263575401643211648831324160"]], [["73310581039122571194919878564564172800", "-1713884485073218098549862075245527040", "-86508131532655355486590906568540160"], ["-1713884485073218098549862075245527040", "3269549232984004201326258462193090560", "-267485134538033069754304383607111680"], ["-86508131532655355486590906568540160", "-267485134538033069754304383607111680", "498099943693476561442233339409858560"]], [["6711785628343737190441428156300656640"]], [["62118348433391990151734903497319912570880", "-52660576440102889039203597712726425600", "-14353006721543357311758874227266027520", "-1489890290349364545454981967291351040", "-68824630790473450074830303165153280", "3952111196018169633093198859468800", "9697610188471057499768363868487680", "-2372695145673732192945822624645120", "122201935666764138971636548239360", "88424122724843015483774572953600"], ["-52660576440102889039203597712726425600", "750165399116467165238231852850075402240", "-4796557618856952605703526886733250560", "-915116511504881057488200486585630720", "-92806332589278890087802559738675200", "507024475229842480096388138926080", "5100311153302722469153945965035520", "-678658732422854399273862671892480", "-162695973476254719032259143270400", "104057354214744454803867178106880"], ["-14353006721543357311758874227266027520", "-4796557618856952605703526886733250560", "19722552635231282009588558378670489600", "-451031441387997383590776508608675840", "-81050518832973543916442484819886080", "-3738840573710529259045362786631680", "2484517568245404819419488919224320", "39439307304737524095904099860480", "-192728564603270952460140171755520", "71731810335068773245419677286400"], ["-1489890290349364545454981967291351040", "-915116511504881057488200486585630720", "-451031441387997383590776508608675840", "839035053732603599026612900724736000", "-49594921950458492953570936388321280", "-6404780870828679559265841913528320", "770244192614770063700193831813120", "264302392323337827211490434744320", "-125618998138043700157451474042880", "32716595020099094610904067604480"], ["-68824630790473450074830303165153280", "-92806332589278890087802559738675200", "-81050518832973543916442484819886080", "-49594921950458492953570936388321280", "53829433249404636069914709998960640", "-5765131849065969882746890097786880", "-372796851800850330251347057704960", "211965221442674926382526580654080", "-37707637375303680551756916326400", "4163485936918592595785605447680"], ["3952111196018169633093198859468800", "507024475229842480096388138926080", "-3738840573710529259045362786631680", "-6404780870828679559265841913528320", "-5765131849065969882746890097786880", "5223787409241795845806158879129600", "-842358161064289154675582907187200", "16631508286855991393697430241280", "22807845578053870555308239093760", "-6733802984864969312614345605120"], ["9697610188471057499768363868487680", "5100311153302722469153945965035520", "2484517568245404819419488919224320", "770244192614770063700193831813120", "-372796851800850330251347057704960", "-842358161064289154675582907187200", "747594028421700030256275652608000", "-174422007525692975745726739906560", "22454687799590631162039808819200", "-862212959061834884604234301440"], ["-2372695145673732192945822624645120", "-678658732422854399273862671892480", "39439307304737524095904099860480", "264302392323337827211490434744320", "211965221442674926382526580654080", "16631508286855991393697430241280", "-174422007525692975745726739906560", "153407536493147119353013520302080", "-43727767928516754851346042716160", "8214396611051838385298606653440"], ["122201935666764138971636548239360", "-162695973476254719032259143270400", "-192728564603270952460140171755520", "-125618998138043700157451474042880", "-37707637375303680551756916326400", "22807845578053870555308239093760", "22454687799590631162039808819200", "-43727767928516754851346042716160", "44121007797463520607588189143040", "-14226779409267574051303145472000"], ["88424122724843015483774572953600", "104057354214744454803867178106880", "71731810335068773245419677286400", "32716595020099094610904067604480", "4163485936918592595785605447680", "-6733802984864969312614345605120", "-862212959061834884604234301440", "8214396611051838385298606653440", "-14226779409267574051303145472000", "24173262084245004594637730611200"]], [["6870231823038027732788517207675607449600", "-16608258947538200234429884496420536320", "-2684071134901825398803761685090795520", "-214168197270995068303239409607639040", "-15920572905298505469810551543562240", "11191723272414700178361480181186560", "-1039439951749205028122938709114880", "-282910421797388398940731295662080"], ["-16608258947538200234429884496420536320", "104755033987072292835216182106862387200", "-1311385147574957749567201101553336320", "-211668766775859456469524923862220800", "-17089515611796006039557858352168960", "5399065577970958838804052820623360", "276639068333253108562840906629120", "-377643846167844407877371261091840"], ["-2684071134901825398803761685090795520", "-1311385147574957749567201101553336320", "3558896667621389066285826738676039680", "-143536166169982845231601072503521280", "-20228153871204625928134197038284800", "1508670874669459516357847505960960", "758237629553715142525336525209600", "-294027583346445437679634502123520"], ["-214168197270995068303239409607639040", "-211668766775859456469524923862220800", "-143536166169982845231601072503521280", "204613803409408612623495844677550080", "-18277247336543137800743593086812160", "-1373405000987214856980624782131200", "667912445590085917511050088939520", "-126443377744838803377555442237440"], ["-15920572905298505469810551543562240", "-17089515611796006039557858352168960", "-20228153871204625928134197038284800", "-18277247336543137800743593086812160", "19322176166408679146438862569472000", "-2940346609289874543682267297873920", "121747598463887353438480902389760", "41922058303759322604374065152000"], ["11191723272414700178361480181186560", "5399065577970958838804052820623360", "1508670874669459516357847505960960", "-1373405000987214856980624782131200", "-2940346609289874543682267297873920", "2991370582895737637301375939379200", "-666196333747315311549877195898880", "87556158992873479809115870986240"], ["-1039439951749205028122938709114880", "276639068333253108562840906629120", "758237629553715142525336525209600", "667912445590085917511050088939520", "121747598463887353438480902389760", "-666196333747315311549877195898880", "710984001648514845514002899927040", "-192890716023053640501213706321920"], ["-282910421797388398940731295662080", "-377643846167844407877371261091840", "-294027583346445437679634502123520", "-126443377744838803377555442237440", "41922058303759322604374065152000", "87556158992873479809115870986240", "-192890716023053640501213706321920", "323157875700459465325751524392960"]], [["751210290983074578916173375788915097600", "-3945786882221870861936086840718131200", "-456947653588493390303913521971200000", "-49046600280901806909494634290872320", "8975242116816461777591854285455360", "655543101193315440644101735710720"], ["-3945786882221870861936086840718131200", "15639175551922942251223839731424952320", "-364482072486522756899339799279697920", "-52799305483238729113933776169205760", "2101905589438043867169960902000640", "1585387495909094373614350761984000"], ["-456947653588493390303913521971200000", "-364482072486522756899339799279697920", "760374758347805038761500563891814400", "-51415200681185477324198042633502720", "-4312647503898427813546388115947520", "1682094333613020343054961423155200"], ["-49046600280901806909494634290872320", "-52799305483238729113933776169205760", "-51415200681185477324198042633502720", "70274525211413001785118720157286400", "-9766268976165817430277511918387200", "579096405283906677986871937597440"], ["8975242116816461777591854285455360", "2101905589438043867169960902000640", "-4312647503898427813546388115947520", "-9766268976165817430277511918387200", "12283880840517255548646685598023680", "-2478374726750435374223226568704000"], ["655543101193315440644101735710720", "1585387495909094373614350761984000", "1682094333613020343054961423155200", "579096405283906677986871937597440", "-2478374726750435374223226568704000", "4363986908360748235592220970844160"]], [["80424050003999656458951238316741099520", "-790001842890274120781139816323481600", "-102656230176763333078137728453836800", "1788407196143224003583424646348800"], ["-790001842890274120781139816323481600", "2676077296860104997790893043120865280", "-118719448476803165886768873933373440", "-9828540764401422007940945648025600"], ["-102656230176763333078137728453836800", "-118719448476803165886768873933373440", "245341118657733784753668263101071360", "-28619984360105229942091635165757440"], ["1788407196143224003583424646348800", "-9828540764401422007940945648025600", "-28619984360105229942091635165757440", "58523690105401802805367255722885120"]], [["8335653644616767625713864281077841920", "-180734984951567047091199618381250560"], ["-180734984951567047091199618381250560", "765501586761869350675415134623498240"]], [["6905849647186795683911204377019830763520", "-4420021770533945551523698585097994240", "-1344974355400133588898721073819811840", "-134620784875879785170542403235348480", "-7649220051798974153345435581808640", "-1044982325361964338927596312985600", "1334015056994891019603294510120960", "-254437065866926428081194312663040", "-5041665552494603930466873507840"], ["-4420021770533945551523698585097994240", "94251638600954006004945225729253048320", "-521182422374969984369796588723240960", "-106502351151698583805730587221688320", "-11578113904822697370959241554165760", "-594042931547186786647495126548480", "742370450517095067294219601182720", "-69111116886017435598987334778880", "-33166316501695293160442214481920"], ["-1344974355400133588898721073819811840", "-521182422374969984369796588723240960", "2855947268692237832050492898468167680", "-57962988310399002688651155870842880", "-11382135293211309859175236601118720", "-887414919861821401520659192872960", "373760047604088732596675605954560", "29105662744188783613722513899520", "-38138952692121356913932217876480"], ["-134620784875879785170542403235348480", "-106502351151698583805730587221688320", "-57962988310399002688651155870842880", "144535007532390901948059914160046080", "-7832113204550787547527229577625600", "-1239614384469464930254475042488320", "105241080844564645675999533465600", "66183711287406699440288657571840", "-28356568133339481275731909017600"], ["-7649220051798974153345435581808640", "-11578113904822697370959241554165760", "-11382135293211309859175236601118720", "-7832113204550787547527229577625600", "11220679031795139548019204575723520", "-1188633886008363760666070891888640", "-107558296745507309052206807777280", "55814331138179715583774147215360", "-10895898101622647542248206499840"], ["-1044982325361964338927596312985600", "-594042931547186786647495126548480", "-887414919861821401520659192872960", "-1239614384469464930254475042488320", "-1188633886008363760666070891888640", "1351299084185871837510770884608000", "-229690435789611561707573304360960", "6219203848653168903613694607360", "5867902703916631349992441774080"], ["1334015056994891019603294510120960", "742370450517095067294219601182720", "373760047604088732596675605954560", "105241080844564645675999533465600", "-107558296745507309052206807777280", "-229690435789611561707573304360960", "256294474018639864191249977180160", "-64243563659646696898145943552000", "9076364381451681769231873474560"], ["-254437065866926428081194312663040", "-69111116886017435598987334778880", "29105662744188783613722513899520", "66183711287406699440288657571840", "55814331138179715583774147215360", "6219203848653168903613694607360", "-64243563659646696898145943552000", "73582379195118551382995435520000", "-22440723753931792230910639472640"], ["-5041665552494603930466873507840", "-33166316501695293160442214481920", "-38138952692121356913932217876480", "-28356568133339481275731909017600", "-10895898101622647542248206499840", "5867902703916631349992441774080", "9076364381451681769231873474560", "-22440723753931792230910639472640", "38399825330876174103441093427200"]], [["764738393764717803670243673380592025600", "-1549384500214981996135676775329955840", "-263071032248170808932707480895488000", "-21065171779377144208389858373140480", "-3087004807956973533183963970928640", "1328199640232216828081798601768960", "-72685630063827730775403103518720"], ["-1549384500214981996135676775329955840", "13715383531255895816197261563443281920", "-149128041368464312816782374118359040", "-25582329061953629132405590846341120", "-2951505848843235350575084292014080", "687573888179756552030503777075200", "82737544209079703572274636390400"], ["-263071032248170808932707480895488000", "-149128041368464312816782374118359040", "568415029086355190927480071095582720", "-20336530479214466973552269926072320", "-3503287738824050958480702984683520", "147796338423202912634158826127360", "166843713791892306326385988730880"], ["-21065171779377144208389858373140480", "-25582329061953629132405590846341120", "-20336530479214466973552269926072320", "41639075484910321537541012308623360", "-3578422823283632076102307267215360", "-384508395390927134254208951255040", "168329007760772934496866785034240"], ["-3087004807956973533183963970928640", "-2951505848843235350575084292014080", "-3503287738824050958480702984683520", "-3578422823283632076102307267215360", "5241290999155339998035131068579840", "-850827872072881272794330494402560", "45641173639486890846515500154880"], ["1328199640232216828081798601768960", "687573888179756552030503777075200", "147796338423202912634158826127360", "-384508395390927134254208951255040", "-850827872072881272794330494402560", "1186032626698271669233458704547840", "-280445044823837160702154584883200"], ["-72685630063827730775403103518720", "82737544209079703572274636390400", "166843713791892306326385988730880", "168329007760772934496866785034240", "45641173639486890846515500154880", "-280445044823837160702154584883200", "516047941153778143016908121702400"]], [["83861959708453332274335969877614919680", "-384520291395984154552242533176442880", "-44937814697170408007403037985341440", "-6420297941472277507739739928657920", "912299863594324967861538049228800"], ["-384520291395984154552242533176442880", "2210537881951112363284484891942584320", "-44533090085737935385816098070855680", "-7800072137916986525533647006597120", "97543774328762080111947908382720"], ["-44937814697170408007403037985341440", "-44533090085737935385816098070855680", "147005844141691836232814352956129280", "-9299181320581130893616263074938880", "-1102677876703165979470114974597120"], ["-6420297941472277507739739928657920", "-7800072137916986525533647006597120", "-9299181320581130893616263074938880", "20683218066647634653734558519787520", "-3057462924164716040234827115397120"], ["912299863594324967861538049228800", "97543774328762080111947908382720", "-1102677876703165979470114974597120", "-3057462924164716040234827115397120", "6842347604903694606354927216230400"]], [["9021431604756800252476403789479280640", "-76205535593302815335526613710274560", "-11616573730303629386705097845637120"], ["-76205535593302815335526613710274560", "461511415746008875946934735218933760", "-18793368370929240249259186118983680"], ["-11616573730303629386705097845637120", "-18793368370929240249259186118983680", "87143571883919998077886657965588480"]], [["946255528474204735662523125155758080"]], [["767710700634004318461343888689604853760", "-334875476939737085503624849360158720", "-133890661458049702617509377395916800", "-14317572240295622691145317749882880", "-758626600378366055917595740078080", "-259071836002758420028138192896000", "176477085880251227295471233925120", "-27675087704660598675946843668480"], ["-334875476939737085503624849360158720", "12028572079041706797533233343260262400", "-54927680091253530704258535857848320", "-12284098159213767521666575053619200", "-1405597078020805673159982065909760", "-173780378575766389702733384908800", "105861041918926894566128033464320", "-5042005865112825447370520002560"], ["-133890661458049702617509377395916800", "-54927680091253530704258535857848320", "429619286292468593889325740982272000", "-7359314287131857853625084674048000", "-1607594641448089149613891985080320", "-193129870173617257595961417400320", "55003380039728792611200675348480", "9758247967559218057166790328320"], ["-14317572240295622691145317749882880", "-12284098159213767521666575053619200", "-7359314287131857853625084674048000", "26592505686102239377752295861125120", "-1279273338710727277685958865059840", "-251881830953082875776457339043840", "10611105059295362278155658199040", "17453001279254422362168691261440"], ["-758626600378366055917595740078080", "-1405597078020805673159982065909760", "-1607594641448089149613891985080320", "-1279273338710727277685958865059840", "2615451288214036826601812624670720", "-268219595169762456547722484776960", "-35126411503172893627466058301440", "16763720348810622811304865300480"], ["-259071836002758420028138192896000", "-173780378575766389702733384908800", "-193129870173617257595961417400320", "-251881830953082875776457339043840", "-268219595169762456547722484776960", "418767096531259397611190810050560", "-76403952397934550566265453281280", "3208676927869280052362870784000"], ["176477085880251227295471233925120", "105861041918926894566128033464320", "55003380039728792611200675348480", "10611105059295362278155658199040", "-35126411503172893627466058301440", "-76403952397934550566265453281280", "116993398119256613905145596477440", "-31517087170913906850315742740480"], ["-27675087704660598675946843668480", "-5042005865112825447370520002560", "9758247967559218057166790328320", "17453001279254422362168691261440", "16763720348810622811304865300480", "3208676927869280052362870784000", "-31517087170913906850315742740480", "60840535023814189637443387392000"]], [["85137575541710489651963946914398863360", "-141972907055375514647042441997189120", "-26888855041406168737975434655825920", "-2007769668191451649277757719838720", "-490533111925403991597910484582400", "155883967833848834959526571540480"], ["-141972907055375514647042441997189120", "1845211426753727627778600314716815360", "-17078676997031657677115558461440000", "-3059669436870105381401597910712320", "-496038231280106058122274055127040", "84058102238877542913408604569600"], ["-26888855041406168737975434655825920", "-17078676997031657677115558461440000", "97169135015053391554752528242442240", "-2975129221058994624159273839493120", "-636040034081759147508846349516800", "1492483450729876344640603422720"], ["-2007769668191451649277757719838720", "-3059669436870105381401597910712320", "-2975129221058994624159273839493120", "9717619628820384941361824551403520", "-780427399541914984288094508810240", "-122684363994168169527026563153920"], ["-490533111925403991597910484582400", "-496038231280106058122274055127040", "-636040034081759147508846349516800", "-780427399541914984288094508810240", "1857278710037813682881677303480320", "-326086935162718057223569004298240"], ["155883967833848834959526571540480", "84058102238877542913408604569600", "1492483450729876344640603422720", "-122684363994168169527026563153920", "-326086935162718057223569004298240", "796492977066509750544073846947840"]], [["9360446630670529371887679964855664640", "-37669243160607051729069576195932160", "-4282147388667085202534468419584000", "-814915685607639312453088869089280"], ["-37669243160607051729069576195932160", "332667111691231108175967496962048000", "-5599564836516343812139041863761920", "-1200162423942636409687267155640320"], ["-4282147388667085202534468419584000", "-5599564836516343812139041863761920", "34112124521207287247913150295572480", "-1954797972805287266115484951511040"], ["-814915685607639312453088869089280", "-1200162423942636409687267155640320", "-1954797972805287266115484951511040", "9899811638446744802322866629509120"]], [["1010846916449452165753767400549908480", "-7176986517704922636971125789163520"], ["-7176986517704922636971125789163520", "105936864277639368734267855245148160"]], [["85338118020171159702197873041200906240", "-22255331975421251896555498824007680", "-13292662803185660900716917345484800", "-1510799974074442358061143414538240", "-55187376622748613507088530800640", "-48371312616366283138634675650560", "22694453563243419467908707778560"], ["-22255331975421251896555498824007680", "1565953934672225531595844093539778560", "-5771872289492174323446610950881280", "-1437748646368032842488869059297280", "-160738232354878787621573162434560", "-37155185981863951977826284994560", "14798496621214301784317582376960"], ["-13292662803185660900716917345484800", "-5771872289492174323446610950881280", "67717462193794951193848102036439040", "-958879826501192343195778264596480", "-227162714404108959778664412610560", "-40246630233812082368015373434880", "7695812396826317476571350302720"], ["-1510799974074442358061143414538240", "-1437748646368032842488869059297280", "-958879826501192343195778264596480", "5339513156465381181728876270714880", "-218695963891927434217245124853760", "-54392814954065446797640414003200", "-689264144792136190769548492800"], ["-55187376622748613507088530800640", "-160738232354878787621573162434560", "-227162714404108959778664412610560", "-218695963891927434217245124853760", "715218451475557010416511043502080", "-68490041876237375006555095695360", "-13555003784938860413433120030720"], ["-48371312616366283138634675650560", "-37155185981863951977826284994560", "-40246630233812082368015373434880", "-54392814954065446797640414003200", "-68490041876237375006555095695360", "173541574019632316205144012226560", "-34725735953183801094513780326400"], ["22694453563243419467908707778560", "14798496621214301784317582376960", "7695812396826317476571350302720", "-689264144792136190769548492800", "-13555003784938860413433120030720", "-34725735953183801094513780326400", "92357612529224497674347127767040"]], [["9475502371769512785803803275967856640", "-12783246763199610871264436488765440", "-2765174267008538128532915324190720", "-168557270182709105182566021857280", "-71817771232146062325235675299840"], ["-12783246763199610871264436488765440", "258293618474166705546992956987146240", "-2023441280658274213708532274954240", "-360751793769669753975846972948480", "-82566674331503917588116123156480"], ["-2765174267008538128532915324190720", "-2023441280658274213708532274954240", "18395241977412749178140706817966080", "-459884710835279679135124731985920", "-124177201244594942464229627658240"], ["-168557270182709105182566021857280", "-360751793769669753975846972948480", "-459884710835279679135124731985920", "2839475373764784506003489575403520", "-203402276379544561042856922316800"], ["-71817771232146062325235675299840", "-82566674331503917588116123156480", "-124177201244594942464229627658240", "-203402276379544561042856922316800", "1122579643054338284198821971886080"]], [["1044234879536207195122171479871979520", "-3709778817867625195266733454131200", "-385245568699266620084607139184640"], ["-3709778817867625195266733454131200", "56171672948900481774978778729021440", "-754637604263217792468255516917760"], ["-385245568699266620084607139184640", "-754637604263217792468255516917760", "11854610602495646288704838911918080"]], [["113113837186858296387484888973967360"]], [["9484479300773060905044367322696908800", "-997011065642121648995665308549120", "-1309671294950167038162955162091520", "-161720042720928601190967457873920", "-758758112164727013270513254400", "-7895574317007209654816688046080"], ["-997011065642121648995665308549120", "209541048377615244976043385956597760", "-606991520812283142331149676707840", "-173865153894403955465112633999360", "-16493935898582628420221738680320", "-7102568998645802288812381962240"], ["-1309671294950167038162955162091520", "-606991520812283142331149676707840", "11412270735666934263688526844395520", "-131611054433436186254779990671360", "-32068981108765242311626016686080", "-8384863978458326739625715957760"], ["-161720042720928601190967457873920", "-173865153894403955465112633999360", "-131611054433436186254779990671360", "1220533716757081692448383943311360", "-40074900309407703201386751590400", "-12865816447076384855735276666880"], ["-758758112164727013270513254400", "-16493935898582628420221738680320", "-32068981108765242311626016686080", "-40074900309407703201386751590400", "252330551075755847752764044083200", "-21170718445047941461940423884800"], ["-7895574317007209654816688046080", "-7102568998645802288812381962240", "-8384863978458326739625715957760", "-12865816447076384855735276666880", "-21170718445047941461940423884800", "127083363670719499298303366922240"]], [["1054253991873017047909888560117841920", "-1113172893593378022265657680199680", "-288512022499439359640184626872320", "-10748026930370089563498857103360"], ["-1113172893593378022265657680199680", "38524277765827150489822041043107840", "-257009927637019667012861401497600", "-41610668414080317581659975188480"], ["-288512022499439359640184626872320", "-257009927637019667012861401497600", "4161472143894921834497934832435200", "-79225068230849820623230520524800"], ["-10748026930370089563498857103360", "-41610668414080317581659975188480", "-79225068230849820623230520524800", "1325981898816030781032881140531200"]], [["116438372646911138347189569281064960", "-369392326763957972056416284835840"], ["-369392326763957972056416284835840", "12609248286396852448286508381634560"]], [["1053941250694036121125439322948894720", "34751878324707575962964223590400", "-127547590452304118786613282078720", "-17884891492245356790040221450240", "792972526248550319304443166720"], ["34751878324707575962964223590400", "29188212518946255138469436152872960", "-63699519654931437825750089072640", "-22353947668006491676109564805120", "-1282347662533007344388171366400"], ["-127547590452304118786613282078720", "-63699519654931437825750089072640", "2133037258700116989654336326860800", "-20089538192297923886091369185280", "-4480924436650615801995161763840"], ["-17884891492245356790040221450240", "-22353947668006491676109564805120", "-20089538192297923886091369185280", "346820817103118309917160216985600", "-8304913600826005016882215649280"], ["792972526248550319304443166720", "-1282347662533007344388171366400", "-4480924436650615801995161763840", "-8304913600826005016882215649280", "148254085132179031693218954608640"]], [["117263041282633384939646988677283840", "-91629317829473234965460491960320", "-30862562676858361889801770106880"], ["-91629317829473234965460491960320", "6458457954521091984267088830136320", "-37614372842612152890252916162560"], ["-30862562676858361889801770106880", "-37614372842612152890252916162560", "1405206978493896956132090991083520"]], [["12978641035994126598859971074457600"]], [["117100741533385583094304439072194560", "18033298016935428525652086620160", "-12184777238542729731074288517120", "-2075307797291906613787597209600"], ["18033298016935428525652086620160", "4334284672269987740169465275351040", "-6576556364256229688386938470400", "-3198581468149892430017656258560"], ["-12184777238542729731074288517120", "-6576556364256229688386938470400", "477741885360816595146461235118080", "-3823986330755499493109991997440"], ["-2075307797291906613787597209600", "-3198581468149892430017656258560", "-3823986330755499493109991997440", "156558995280955137732402783191040"]], [["13039407945499946295676049408655360", "-6751864265184218754914514370560"], ["-6751864265184218754914514370560", "1442821406819592916257608407449600"]], [["13009190189174210924502549119631360", "3357520475701367612716540231680", "-1123266133961079156303074426880"], ["3357520475701367612716540231680", "723663373892314463834670586920960", "-625403290057568267506066391040"], ["-1123266133961079156303074426880", "-625403290057568267506066391040", "160382979387476023793917781606400"]], [["1449573290516355981329211044659200"]], [["1445092482161155111637385373286400", "497867604048925621382472007680"], ["497867604048925621382472007680", "161008381554200664948810983669760"]], [["160510514653904249111482260357120"]], [["31668634418825189524138791731758207345586658493405337285893816320", "14509558904889818517050125722604279408593410104994749154894807040", "13795338720967232573640632642362790067265700741487139304704573440", "-3308554879073778442619429469932620613491184369857256391400488960", "1542149215956910483442275553246529788720912630485167910032506880", "-508141291003795856329918999640907906829844795823978688523796480", "99682550094763507625195444717149256398278774382609341937090560", "-20095255860287644516580153834479560991169006772370835830210560", "1908948911393757628818152881291548378321613315040786613534720", "2239184504304242140998003579769773297314819429406224099573760", "2256355769292990513720915930469289866519374607557366774497280", "1330356058785797853838812666989104134340153772777270956523520"], ["14509558904889818517050125722604279408593410104994749154894807040", "9118396110742541776427900515265730354133619532499700568010260480", "8791825413962320954119780227002049434994234694842084155887452160", "-2107385432855941440833178269596802563829429343202351146011197440", "983686282073017368552275516749157269278756070263222890083123200", "-324141259883871901908878124731823417050585505254801305491210240", "63615747560130598187105922706996955190047323591763033440911360", "-12787384853853943028340164996398625074938887021292913950720000", "1039921769454525575476570932465145532387057539597460098252800", "2060324704030980584234097659243191063964040094056893518970880", "2113497665463640161099806483037040845462886396217437401907200", "2144686176302880534255402276639944327196755470854915222405120"], ["13795338720967232573640632642362790067265700741487139304704573440", "8791825413962320954119780227002049434994234694842084155887452160", "8481362645480278113318148504498802545794158938337000440662589440", "-2032926410520282612538618201547564877077788347196036633822494720", "948980595331626461020680857552104378504482076382560844293079040", "-312705669713334264301017535197719733257683701659880317339566080", "61372424871563408292672514252133693757841860798041177204981760", "-12335137856288418257245676587059370492077578108258982675087360", "996913705524873593652558289673237798410647166625569088471040", "2010101821137777792777014960470145667323841466846778039992320", "2062899664362469925322048584281392642893218100013418571366400", "2115094254514317300680935928796966652974556841529834177822720"], ["-3308554879073778442619429469932620613491184369857256391400488960", "-2107385432855941440833178269596802563829429343202351146011197440", "-2032926410520282612538618201547564877077788347196036633822494720", "487279378710332563433574218162630524223611178956296646148751360", "-227464067357845140845672161362955910778780716327229953912340480", "74953375455753955745489600835694512761440048783712504575426560", "-14710534044189194520817783623542497656403850237678526387978240", "2956657296190437269939827051211899651446228857750483537756160", "-239012887159593794538717997815499160752454358821164076236800", "-481595579163577790956854836942254415734887212650812407808000", "-494236701681303942672494815272949331049875989193740517376000", "-506538905262818646437694073242267717325935539659096247500800"], ["1542149215956910483442275553246529788720912630485167910032506880", "983686282073017368552275516749157269278756070263222890083123200", "948980595331626461020680857552104378504482076382560844293079040", "-227464067357845140845672161362955910778780716327229953912340480", "106181758987623683388692611934295204450153185792882094259568640", "-34988746529515676535005487546893315180929589907287373124730880", "6866989169069717716632966504892577517259757781104526800977920", "-1380175093742529528138201639077016897119902408230812547809280", "111500790287091549907015127255285980674997581724670031298560", "225068219433260543852116146322844659519332368051861119303680", "230986292340251814277301011832581863077079527308688936140800", "236981080992126863302432512821325414825508390371149658193920"], ["-508141291003795856329918999640907906829844795823978688523796480", "-324141259883871901908878124731823417050585505254801305491210240", "-312705669713334264301017535197719733257683701659880317339566080", "74953375455753955745489600835694512761440048783712504575426560", "-34988746529515676535005487546893315180929589907287373124730880", "11529403938030686217427986328034487593498715718094310950830080", "-2262793155574090809194608213283081000786579040539059106611200", "454791701651390864221957561195616614469658890166298277314560", "-36740715635061853112372660445112676125512344332145409392640", "-74166562630900375920297007979045681376864800066696852275200", "-76116848058282624361646958183235103430334310326446713733120", "-78094841404787472317714837424100980232108126091419236433920"], ["99682550094763507625195444717149256398278774382609341937090560", "63615747560130598187105922706996955190047323591763033440911360", "61372424871563408292672514252133693757841860798041177204981760", "-14710534044189194520817783623542497656403850237678526387978240", "6866989169069717716632966504892577517259757781104526800977920", "-2262793155574090809194608213283081000786579040539059106611200", "444102366630170290559171043421795712270947608852795500789760", "-89258438300717275010778174505079551852261115300447665520640", "7209377636730305741146943494884236207029236226349114327040", "14561321081119661718166465301740460000340530007067915714560", "14944435863670329633401775881132228164606062482320392192000", "15337743193358940713959595238342013331270026125963558912000"], ["-20095255860287644516580153834479560991169006772370835830210560", "-12787384853853943028340164996398625074938887021292913950720000", "-12335137856288418257245676587059370492077578108258982675087360", "2956657296190437269939827051211899651446228857750483537756160", "-1380175093742529528138201639077016897119902408230812547809280", "454791701651390864221957561195616614469658890166298277314560", "-89258438300717275010778174505079551852261115300447665520640", "17940105625881567132747866531090873855443078650328535531520", "-1450876028327649101566643805674916818299953945943647191040", "-2919931041834396569329010391942375543808857898731790663680", "-2996484255503418306408249448991118658566024574714985840640", "-3068937534268454577957236803848583095439554409970148311040"], ["1908948911393757628818152881291548378321613315040786613534720", "1039921769454525575476570932465145532387057539597460098252800", "996913705524873593652558289673237798410647166625569088471040", "-239012887159593794538717997815499160752454358821164076236800", "111500790287091549907015127255285980674997581724670031298560", "-36740715635061853112372660445112676125512344332145409392640", "7209377636730305741146943494884236207029236226349114327040", "-1450876028327649101566643805674916818299953945943647191040", "126129338858724324434122161575825254081055759562213949440", "204185532955496250723639692013389922855415599576504729600", "208251920165160804263805303952888151348325393261263585280", "182907244935517387422326178192502588026980982154059939840"], ["2239184504304242140998003579769773297314819429406224099573760", "2060324704030980584234097659243191063964040094056893518970880", "2010101821137777792777014960470145667323841466846778039992320", "-481595579163577790956854836942254415734887212650812407808000", "225068219433260543852116146322844659519332368051861119303680", "-74166562630900375920297007979045681376864800066696852275200", "14561321081119661718166465301740460000340530007067915714560", "-2919931041834396569329010391942375543808857898731790663680", "204185532955496250723639692013389922855415599576504729600", "591416966614990015856647342089117452405229040102724075520", "611600017332117332164873709495257460761418673303346053120", "736817966478526999355830745544662759486962493216205373440"], ["2256355769292990513720915930469289866519374607557366774497280", "2113497665463640161099806483037040845462886396217437401907200", "2062899664362469925322048584281392642893218100013418571366400", "-494236701681303942672494815272949331049875989193740517376000", "230986292340251814277301011832581863077079527308688936140800", "-76116848058282624361646958183235103430334310326446713733120", "14944435863670329633401775881132228164606062482320392192000", "-2996484255503418306408249448991118658566024574714985840640", "208251920165160804263805303952888151348325393261263585280", "611600017332117332164873709495257460761418673303346053120", "632623196325466300546917461160529894123998258778092011520", "765691162902086797612153017687927085833304344362972405760"], ["1330356058785797853838812666989104134340153772777270956523520", "2144686176302880534255402276639944327196755470854915222405120", "2115094254514317300680935928796966652974556841529834177822720", "-506538905262818646437694073242267717325935539659096247500800", "236981080992126863302432512821325414825508390371149658193920", "-78094841404787472317714837424100980232108126091419236433920", "15337743193358940713959595238342013331270026125963558912000", "-3068937534268454577957236803848583095439554409970148311040", "182907244935517387422326178192502588026980982154059939840", "736817966478526999355830745544662759486962493216205373440", "765691162902086797612153017687927085833304344362972405760", "1009798370029432676922816465164945096001707644585277706240"]], [["271431155294832854582014367120646002889122432428781076480", "878062501153047101646152951428641656745902304646586695680", "84971197142360878393269556945681992877648124730597703680", "-42360859218908878507506439336980746202511466277497733120", "6631199071819478373452755062240390580302628677306286080", "17343854683899468122190191284419414446908040141938360320", "-38638048414911385592300512928014030031981851302942474240", "154067804570202320094895795907916371575641672652066652160", "691603684253441402848510541922616770028269910407291863040"], ["878062501153047101646152951428641656745902304646586695680", "2840476271390729358230795019931787688517123958469442928640", "274876411323333334322800409730304617716348901587838566400", "-137034681801154761245706195104213142412927302634108354560", "21451506686183340773586987781963969281639361099931320320", "56106265350555605670918935899192013003113228263688765440", "-124991625939247765577526427551072291472976978400981811200", "498399535901198055815278723214876596081723725260060098560", "2237293873441356739289725452573589473968360001208162713600"], ["84971197142360878393269556945681992877648124730597703680", "274876411323333334322800409730304617716348901587838566400", "26600131204405643811573867979674120510274871182397276160", "-13261016097801736821177890229309336956999061874724044800", "2075888904535564924502853324964054118402060309904752640", "5429472876661096086547992135492654293293496070108610560", "-12095594647170627635209043770129987360028627660376637440", "48230741166044048044426136865214791532717919377576427520", "216505702653217099587549626440103247843494790608977920000"], ["-42360859218908878507506439336980746202511466277497733120", "-137034681801154761245706195104213142412927302634108354560", "-13261016097801736821177890229309336956999061874724044800", "6611040622124108658155292722354595105659868596152565760", "-1034897007415314994707302268852733636186177196513034240", "-2706765867683226045483295364204899045217260364932055040", "6030040757921073728877816900384552708957563477368504320", "-24044566927019037957278025187023320817961032906524590080", "-107935016789491057907259994087603261495007857929785180160"], ["6631199071819478373452755062240390580302628677306286080", "21451506686183340773586987781963969281639361099931320320", "2075888904535564924502853324964054118402060309904752640", "-1034897007415314994707302268852733636186177196513034240", "162003514601467003410367013441809206995527846739312640", "423719056704156779724582615728680583389779656095825920", "-943946874880924776396565134782582763622462832435527680", "3763953631459340890048703254287628823646386588598927360", "16896224400278553918380758620060066310151139966886871040"], ["17343854683899468122190191284419414446908040141938360320", "56106265350555605670918935899192013003113228263688765440", "5429472876661096086547992135492654293293496070108610560", "-2706765867683226045483295364204899045217260364932055040", "423719056704156779724582615728680583389779656095825920", "1108234222300228078369416123551867054078450076242411520", "-2468886433651238116396947863861028665789993601592197120", "9844594335644711000838257943122753475875699850938941440", "44191956466868875052272157010690513908610056967400980480"], ["-38638048414911385592300512928014030031981851302942474240", "-124991625939247765577526427551072291472976978400981811200", "-12095594647170627635209043770129987360028627660376637440", "6030040757921073728877816900384552708957563477368504320", "-943946874880924776396565134782582763622462832435527680", "-2468886433651238116396947863861028665789993601592197120", "5500101061322255953035787469781060084306424858851409920", "-21931451773457878968318946257760212679132863726574632960", "-98449334628110240349357068272604968529359365392050421760"], ["154067804570202320094895795907916371575641672652066652160", "498399535901198055815278723214876596081723725260060098560", "48230741166044048044426136865214791532717919377576427520", "-24044566927019037957278025187023320817961032906524590080", "3763953631459340890048703254287628823646386588598927360", "9844594335644711000838257943122753475875699850938941440", "-21931451773457878968318946257760212679132863726574632960", "87450861634872636714337127847646438666972465197031096320", "392563120286802072574846779254561010606104735321083084800"], ["691603684253441402848510541922616770028269910407291863040", "2237293873441356739289725452573589473968360001208162713600", "216505702653217099587549626440103247843494790608977920000", "-107935016789491057907259994087603261495007857929785180160", "16896224400278553918380758620060066310151139966886871040", "44191956466868875052272157010690513908610056967400980480", "-98449334628110240349357068272604968529359365392050421760", "392563120286802072574846779254561010606104735321083084800", "1762198799741244795069407212068249394132748209164889620480"]], [["235563804430055965446612151346009210880", "-9544628780774093008740325386470031360", "-607801542485702191491496610491269120", "222199932438837958426245133888389120", "-35495157021850134384096592936304640", "4040156586462243778894648836096000", "-357566291462178146926139560427520"], ["-9544628780774093008740325386470031360", "2356310777759002896850389318563266560", "-267271046507786051869331861368995840", "8282034573871010092890523340636160", "6139701306979565931648838470205440", "-2791152129247931919964698197360640", "1209335036168861151802172091924480"], ["-607801542485702191491496610491269120", "-267271046507786051869331861368995840", "91952783841538219623087597756088320", "-19093776870873463921347624425226240", "3232363002014370599869069960151040", "-501331665305941964600945588305920", "152332987606043158071019799838720"], ["222199932438837958426245133888389120", "8282034573871010092890523340636160", "-19093776870873463921347624425226240", "9001185922406591205426150034636800", "-2991219139086596778306842583367680", "886264078696598890715204686970880", "-300718290207814468750433593589760"], ["-35495157021850134384096592936304640", "6139701306979565931648838470205440", "3232363002014370599869069960151040", "-2991219139086596778306842583367680", "1804324312354232763850362999275520", "-830231550571396293982978918318080", "320777408265826560590850891448320"], ["4040156586462243778894648836096000", "-2791152129247931919964698197360640", "-501331665305941964600945588305920", "886264078696598890715204686970880", "-830231550571396293982978918318080", "856071058315395449970239817646080", "-564270733596982577679452979855360"], ["-357566291462178146926139560427520", "1209335036168861151802172091924480", "152332987606043158071019799838720", "-300718290207814468750433593589760", "320777408265826560590850891448320", "-564270733596982577679452979855360", "1968109381921720211775920076226560"]], [["18016646652704963116941289484640583680", "-1471924314147223742429395363603415040", "83401803699282363407511152083599360", "5599011535951685500431395413032960", "-4075487240440943495748037807964160"], ["-1471924314147223742429395363603415040", "361678783979985933430958399579750400", "-65186644635657623365744678089523200", "11273708424110518335727788569395200", "-2206366005565676935981857421393920"], ["83401803699282363407511152083599360", "-65186644635657623365744678089523200", "26309609550483492819737424659742720", "-7717849808273543994526807527260160", "2112587697874710739889954677063680"], ["5599011535951685500431395413032960", "11273708424110518335727788569395200", "-7717849808273543994526807527260160", "4945253746790094357251382501703680", "-2219855643234481264053658488668160"], ["-4075487240440943495748037807964160", "-2206366005565676935981857421393920", "2112587697874710739889954677063680", "-2219855643234481264053658488668160", "3864118433741800770756638555504640"]], [["1175680860631453596301946956095160320", "-147220038313207964642622066508431360", "20827570079074479249545921172602880"], ["-147220038313207964642622066508431360", "55008614468805456221971872806338560", "-13068118004647974850258110020321280"], ["20827570079074479249545921172602880", "-13068118004647974850258110020321280", "13015221465082143495562134363832320"]], [["73626727729423819698883590912737280"]], [["2082903641079065988564060782318232669634958210864557986938880", "946988880022587437832711052696867311447893532748048603545600", "22808633223258332371016144051128914089112611936446867046400", "229931792359144052777664638897697886329685803462662553600", "4275542351187891102011664638283177817887549218149462179840", "566377352031042796452896898544953776646990688421853265920", "-11874575012451354374408537391784764361954485775810103869440", "25145251016241107934430472899168851784193813962409933537280", "72970169464741648323433567670389016978025807511954233753600", "56831552332869858849199475395678458652812189814287929180160"], ["946988880022587437832711052696867311447893532748048603545600", "430547011969236305056608366789706125798758727436891764817920", "10369909392327707573642334676626045880897950626086492569600", "104538129481097077701331044129324228574828970206423941120", "1943868637409937349992063655991472514638423189678163230720", "257502576543662713058019959203439422933473800602087587840", "-5398756941996556000936700356093036240475116921189375672320", "11432249014371516640503672486592997436295902896292479631360", "33175773326064787884997257837397321284072895576058049331200", "25838376309029917916946236901521315488389600343294853775360"], ["22808633223258332371016144051128914089112611936446867046400", "10369909392327707573642334676626045880897950626086492569600", "249763714102305882603746836308636917632060173265749934080", "2517845672193067839403691229783456062431580051566755840", "46818909619953174840797021020916621070082944974224097280", "6202059967471126455403784196555260695697272370343444480", "-130031375815714044306587369104313086518260958296581079040", "275350619406995606861751462291198147132592727264958873600", "799052725597073912021089968937933618062754619303311441920", "622328372328019296587800428757712647294498566763928616960"], ["229931792359144052777664638897697886329685803462662553600", "104538129481097077701331044129324228574828970206423941120", "2517845672193067839403691229783456062431580051566755840", "25382177117948428697906107725558994969144691754270720", "471977242118971066884627949595993921938292652701122560", "62522412048143407664092228662213092814370712447877120", "-1310834674378680381684759909109076839493462794143006720", "2775784977018740650591740490429019579836791439491072000", "8055179088883084684191524966819335106897315283326730240", "6273636683298317731635617511386471484733614661765693440"], ["4275542351187891102011664638283177817887549218149462179840", "1943868637409937349992063655991472514638423189678163230720", "46818909619953174840797021020916621070082944974224097280", "471977242118971066884627949595993921938292652701122560", "8776336089811160995647420933513216009600097639307673600", "1162593558148403562559372797120343509543824153703874560", "-24374746563787888403466876443974724773873823403139399680", "51615246875027285146498831503482765690445319681836318720", "149784677393061165927824274539996884685314592266518528000", "116657201077748971563127878112264363274769091716616028160"], ["566377352031042796452896898544953776646990688421853265920", "257502576543662713058019959203439422933473800602087587840", "6202059967471126455403784196555260695697272370343444480", "62522412048143407664092228662213092814370712447877120", "1162593558148403562559372797120343509543824153703874560", "154007750799029402938751770426206318884045003214028800", "-3228901337251485873365862173879098885603045763060858880", "6837426564464831488581041302670893130152255546510540800", "19841845078001865744271886882431498623774090490470727680", "15453477293567522775278859473459618564255397682316574720"], ["-11874575012451354374408537391784764361954485775810103869440", "-5398756941996556000936700356093036240475116921189375672320", "-130031375815714044306587369104313086518260958296581079040", "-1310834674378680381684759909109076839493462794143006720", "-24374746563787888403466876443974724773873823403139399680", "-3228901337251485873365862173879098885603045763060858880", "67696617810550739196229251648272809009973396219363328000", "-143352368064701745266463661085776228670415634488077844480", "-416000881601738232528828856531381205633603802386068930560", "-323995079724910284807292958190866393258649093872937861120"], ["25145251016241107934430472899168851784193813962409933537280", "11432249014371516640503672486592997436295902896292479631360", "275350619406995606861751462291198147132592727264958873600", "2775784977018740650591740490429019579836791439491072000", "51615246875027285146498831503482765690445319681836318720", "6837426564464831488581041302670893130152255546510540800", "-143352368064701745266463661085776228670415634488077844480", "303558761048693801671607526492484233196226112354480291840", "880911239339914657890926300145483831181991343864214978560", "686082457617831654112488385804157420739020826605526712320"], ["72970169464741648323433567670389016978025807511954233753600", "33175773326064787884997257837397321284072895576058049331200", "799052725597073912021089968937933618062754619303311441920", "8055179088883084684191524966819335106897315283326730240", "149784677393061165927824274539996884685314592266518528000", "19841845078001865744271886882431498623774090490470727680", "-416000881601738232528828856531381205633603802386068930560", "880911239339914657890926300145483831181991343864214978560", "2556357157719805219358020429281399501310787154150402293760", "1990974485274534501294113348070967155026019778321943101440"], ["56831552332869858849199475395678458652812189814287929180160", "25838376309029917916946236901521315488389600343294853775360", "622328372328019296587800428757712647294498566763928616960", "6273636683298317731635617511386471484733614661765693440", "116657201077748971563127878112264363274769091716616028160", "15453477293567522775278859473459618564255397682316574720", "-323995079724910284807292958190866393258649093872937861120", "686082457617831654112488385804157420739020826605526712320", "1990974485274534501294113348070967155026019778321943101440", "1550635985681261252617365625634917023061088210869880094720"]], [["46145103035588213461130543612965043059579053564609586790400", "8269924928047338170450075590047437321337926556956523233280", "797162411841614871417712219527087772027826822238311546880", "66952770691836799857377084631168502677429137375169085440", "74744865139686620750456445325666803044473191378746081280", "-523988495035723260907744174476423433673281763235562782720", "881528685426140613247311480071314147728867673911632855040", "15386879219877583145840797125810165590684885355983882158080"], ["8269924928047338170450075590047437321337926556956523233280", "1482100023978567766840184908497471308173532323655807139840", "142863984858957524356456088129658522959329782540911247360", "11998984744258474155667177914792379042933397700067983360", "13395450065102481966596109661288414030224873178760478720", "-93906942059788151370092075548353285345066458769984061440", "157983741953552067780437253267682665589461088655470755840", "2757569658630564266685895271428947250336306967199728271360"], ["797162411841614871417712219527087772027826822238311546880", "142863984858957524356456088129658522959329782540911247360", "13771080115761194921140370112474168702254245875265044480", "1156617466495226147817442870366444613875121907270942720", "1291226870196310342247946240242422581559637562642923520", "-9051966622715998169109566752579081023304861728123125760", "15228518017175402448122452808668576108680115987446497280", "265810258136676549947099037214653435239770513261304217600"], ["66952770691836799857377084631168502677429137375169085440", "11998984744258474155667177914792379042933397700067983360", "1156617466495226147817442870366444613875121907270942720", "97142994780107764013542952502182283249101925808865280", "108448686575262590436647882132851754332682440912404480", "-760264453765137140814030494109877180975592089269043200", "1279026029871349031378176792174307801833455953431756800", "22325103386960518582769639094367266137219949442860318720"], ["74744865139686620750456445325666803044473191378746081280", "13395450065102481966596109661288414030224873178760478720", "1291226870196310342247946240242422581559637562642923520", "108448686575262590436647882132851754332682440912404480", "121070156901400125874253307142632858949478708297072640", "-848745518370327417324959083420061409316202413220167680", "1427881581673495370571366701646228166011176462592245760", "24923342598745942648099455247883013022780325125391646720"], ["-523988495035723260907744174476423433673281763235562782720", "-93906942059788151370092075548353285345066458769984061440", "-9051966622715998169109566752579081023304861728123125760", "-760264453765137140814030494109877180975592089269043200", "-848745518370327417324959083420061409316202413220167680", "5950012566188266242304038254726351858693165999330426880", "-10009965496252682413747448321468641633694649601480458240", "-174721631448131509460946891649679330603438428013230817280"], ["881528685426140613247311480071314147728867673911632855040", "157983741953552067780437253267682665589461088655470755840", "15228518017175402448122452808668576108680115987446497280", "1279026029871349031378176792174307801833455953431756800", "1427881581673495370571366701646228166011176462592245760", "-10009965496252682413747448321468641633694649601480458240", "16840201280509156001581237102211379206911906620112896000", "293941816557406357195839221450332805473020220350136320000"], ["15386879219877583145840797125810165590684885355983882158080", "2757569658630564266685895271428947250336306967199728271360", "265810258136676549947099037214653435239770513261304217600", "22325103386960518582769639094367266137219949442860318720", "24923342598745942648099455247883013022780325125391646720", "-174721631448131509460946891649679330603438428013230817280", "293941816557406357195839221450332805473020220350136320000", "5130686390374047257883798927362959206350061664757769830400"]], [["51047994308600763461914033851948072960", "-1226519378887107227427177770967367680", "-306237846056576935443885555386941440", "70274188013894385960199732529725440", "-9017560981002553668938072410030080", "506472682800144137633279162449920"], ["-1226519378887107227427177770967367680", "644176726941649533521618127468625920", "-87063909336224859192829427350241280", "2490583092417344162994604726026240", "2919935186277294483105660146810880", "-1874487250389460489093381682626560"], ["-306237846056576935443885555386941440", "-87063909336224859192829427350241280", "43692600348128873237392056228249600", "-11314609446797182179254175258378240", "2379830465832872902489080122572800", "-691033575769831120713904627384320"], ["70274188013894385960199732529725440", "2490583092417344162994604726026240", "-11314609446797182179254175258378240", "7321625075396372070615038275092480", "-3087351066827954552071909571297280", "1160838532256992447747233341767680"], ["-9017560981002553668938072410030080", "2919935186277294483105660146810880", "2379830465832872902489080122572800", "-3087351066827954552071909571297280", "3112405846957573861344502874112000", "-1983615091023797024210762764124160"], ["506472682800144137633279162449920", "-1874487250389460489093381682626560", "-691033575769831120713904627384320", "1160838532256992447747233341767680", "-1983615091023797024210762764124160", "5956177326119197772713872001597440"]], [["5055223739199905852711352726894673920", "-425132780888835142717870831105474560", "19675509808876952664070188989153280", "4118155938745012188783455250677760"], ["-425132780888835142717870831105474560", "164212900803803219104270251857018880", "-37479778231640341259220605290414080", "8168944388269008017358846154506240"], ["19675509808876952664070188989153280", "-37479778231640341259220605290414080", "23542525997913817643380940608634880", "-9124357030328886906678688088064000"], ["4118155938745012188783455250677760", "8168944388269008017358846154506240", "-9124357030328886906678688088064000", "13193574310290470763000353186119680"]], [["473393627782705854268198379103191040", "-70518990354431614136191116839485440"], ["-70518990354431614136191116839485440", "55217321054018044436159853641072640"]], [["1219305589591169845200716925469769599163551722807210666885120", "54320574140105507651473487257536114321206044267143254507520", "6054721036857565886389137263776717321879459665727381831680", "-4271960085952450567172298264322930946183035040396098928640", "-2359847055703687908846010941897645750405286667579975270400", "-8501168640535258148445295914385679050453297404588998000640", "10179511161689368613456998587785281499275944714256294871040", "67298074124906568789701013498184928473133888052592996515840", "33075291683118978828062249957660230063384275513987752263680"], ["54320574140105507651473487257536114321206044267143254507520", "4249100425207383617262379998645888919655079023438400061440", "51333055253931104460720314364840286442843978793064857600", "2495553330127901065169046983730282954622578451242024960", "14592218961356524388164670470495952657906582881283604480", "-148986705354123614916580741696167025425277490545588961280", "72770057715103848224571935284121701434447456922993950720", "1526318201753402562570188694539017083172960731694010204160", "2529884779097587253722241362333296314709087131769199656960"], ["6054721036857565886389137263776717321879459665727381831680", "51333055253931104460720314364840286442843978793064857600", "56145414657591554430580286147493950019473673520498606080", "-44236611212975604488425492451667031495419914817235845120", "-26014280086363874225859654551547090454122821466162462720", "-69647443851035238477560442060473118934106212047236628480", "96010610462640490391002035817396280855642544563269140480", "509931125243387355948478574902015871955010191419391344640", "38104569679177477292913945390614066172259962932082769920"], ["-4271960085952450567172298264322930946183035040396098928640", "2495553330127901065169046983730282954622578451242024960", "-44236611212975604488425492451667031495419914817235845120", "35292536496860050422600842191395410482806177560348590080", "20888643173632730425596761616840305629197430023499284480", "54003030041052621300364967924891816330743901169836359680", "-75799537605743969507138695467878925984638049974810050560", "-390938704733054855752043429053055156882589245098017423360", "-4526304845715362850307814240093055322134185838787952640"], ["-2359847055703687908846010941897645750405286667579975270400", "14592218961356524388164670470495952657906582881283604480", "-26014280086363874225859654551547090454122821466162462720", "20888643173632730425596761616840305629197430023499284480", "12403873250460492414230170386787156544520202005931622400", "31491184528856364351867858091019213415897499507233914880", "-44622414994904246584751444404767738249285271300173987840", "-226588820210980961268549104686893095683368780156591144960", "5131003998644862115800050830991886012392550144367656960"], ["-8501168640535258148445295914385679050453297404588998000640", "-148986705354123614916580741696167025425277490545588961280", "-69647443851035238477560442060473118934106212047236628480", "54003030041052621300364967924891816330743901169836359680", "31491184528856364351867858091019213415897499507233914880", "88128355033819997537707709738070349316814791150445527040", "-118794803702468738295519332305102176045285196084071628800", "-654082154957047962520706853803804743968313285885820928000", "-97920437109799142724435200244610827094006163882303815680"], ["10179511161689368613456998587785281499275944714256294871040", "72770057715103848224571935284121701434447456922993950720", "96010610462640490391002035817396280855642544563269140480", "-75799537605743969507138695467878925984638049974810050560", "-44622414994904246584751444404767738249285271300173987840", "-118794803702468738295519332305102176045285196084071628800", "164235105001424917270392349297511597403564245752322457600", "868213009930175638368281319696858434031066211084853575680", "56247174572507704581268584759556960933670344762494812160"], ["67298074124906568789701013498184928473133888052592996515840", "1526318201753402562570188694539017083172960731694010204160", "509931125243387355948478574902015871955010191419391344640", "-390938704733054855752043429053055156882589245098017423360", "-226588820210980961268549104686893095683368780156591144960", "-654082154957047962520706853803804743968313285885820928000", "868213009930175638368281319696858434031066211084853575680", "4898795740545213469115964106865842770973007369335288627200", "975511731757745681486620418473841418810669427063180492800"], ["33075291683118978828062249957660230063384275513987752263680", "2529884779097587253722241362333296314709087131769199656960", "38104569679177477292913945390614066172259962932082769920", "-4526304845715362850307814240093055322134185838787952640", "5131003998644862115800050830991886012392550144367656960", "-97920437109799142724435200244610827094006163882303815680", "56247174572507704581268584759556960933670344762494812160", "975511731757745681486620418473841418810669427063180492800", "1507299985624397881163361223573704391001676773783104389120"]], [["157403896147206635362402369060365926400", "-2971508011723883466622371795535134720", "142801652204375305954680808113438720", "-137234859914856081289508317235773440", "40407207776351480889505244145254400", "-17545851229763358051411655749795840", "104344263743810315268076087541760"], ["-2971508011723883466622371795535134720", "2037949995347510953958385187836395520", "-155535639785986702613085433060392960", "-13860884940971641506455504793108480", "5696495696939356563775898517504000", "-1615930436128671013098010328432640", "-584065381451413858463538531532800"], ["142801652204375305954680808113438720", "-155535639785986702613085433060392960", "58425379355589848622733073496145920", "-8757933303877527017068102995148800", "-401294212185998401516844278087680", "779647301433403488053489817354240", "-696502699660485616686130192711680"], ["-137234859914856081289508317235773440", "-13860884940971641506455504793108480", "-8757933303877527017068102995148800", "6592020597739071287517670728007680", "-2091282415757293888783284122419200", "347236922758916587783286528409600", "-147925409766123386689014422568960"], ["40407207776351480889505244145254400", "5696495696939356563775898517504000", "-401294212185998401516844278087680", "-2091282415757293888783284122419200", "2286845547577557830378758707609600", "-1300465969436826581408025170411520", "33083032846403404393336453201920"], ["-17545851229763358051411655749795840", "-1615930436128671013098010328432640", "779647301433403488053489817354240", "347236922758916587783286528409600", "-1300465969436826581408025170411520", "2420094585114835968382528577863680", "-311227466164729733070047768739840"], ["104344263743810315268076087541760", "-584065381451413858463538531532800", "-696502699660485616686130192711680", "-147925409766123386689014422568960", "33083032846403404393336453201920", "-311227466164729733070047768739840", "7794400914482796085605534133125120"]], [["13907176699200616100146380687424880640", "-81288495832207650039434088158330880", "-136734251818249546709419642721402880", "26257052380573743682537689301647360", "-7396433469489424952652055015587840"], ["-81288495832207650039434088158330880", "291959342681665205141895758059929600", "-41643191328776018685120484013506560", "-733941015767071858907135103467520", "2583262300968167354225905788518400"], ["-136734251818249546709419642721402880", "-41643191328776018685120484013506560", "30968454643704217436279634300764160", "-10128830909601211043542688858112000", "2834981653537798775896108129320960"], ["26257052380573743682537689301647360", "-733941015767071858907135103467520", "-10128830909601211043542688858112000", "11513200798485769511519356861808640", "-6557116059548629848802154470440960"], ["-7396433469489424952652055015587840", "2583262300968167354225905788518400", "2834981653537798775896108129320960", "-6557116059548629848802154470440960", "17654723613019440991473361244651520"]], [["2133731681694663630243662497516093440", "-169048698528382450196179876577280000", "1206703494801756820948951687495680"], ["-169048698528382450196179876577280000", "125966891217871596893252929003192320", "-37112252650906895463019317590753280"], ["1206703494801756820948951687495680", "-37112252650906895463019317590753280", "52208972988026029353581800492892160"]], [["299574959538844342866265236433797120"]], [["30460366774660163971510479045353263423789352858547294044160", "6821581439720705537566426218024349864363030102195474268160", "-95666482866140414949600627613437248547130223389310976000", "-415272118747998015626786806556947516423060640427367464960", "137020540840654383036328284404522056151240077986622341120", "402430503128711339218232745729824725304902578747023032320", "-3088106390228293650667755300292198528663833883543527751680", "11074417988588260347226846146941851328178267654514519572480"], ["6821581439720705537566426218024349864363030102195474268160", "1527689199640675619829004743916882766675462199791415459840", "-21424453249391418113600764531428561465865702518942597120", "-92999949693364807849576704758622705345022491632232038400", "30685670503372622468558345018661932520003491087819735040", "90124077337243750251560560136230519518253143753479946240", "-691579631699929128373337270409647011087668607263398952960", "2480109473583501048382474692155225444281232526794261790720"], ["-95666482866140414949600627613437248547130223389310976000", "-21424453249391418113600764531428561465865702518942597120", "300458494531034556460422943610549782344142752275496960", "1304239811913243373127403713067173666758331550620712960", "-430338653490753972790021063108195168279906430201364480", "-1263908314603826748160445944891179690240048210294865920", "9698776093377811082432052237908315880906419005984604160", "-34781282398710576221442926877000609761391872777115402240"], ["-415272118747998015626786806556947516423060640427367464960", "-92999949693364807849576704758622705345022491632232038400", "1304239811913243373127403713067173666758331550620712960", "5661485755743180535442276126421498904445548595930726400", "-1868027746607130666424269808293991613472010923933696000", "-5486413506422635096270769320268706406798821928552366080", "42100756470738288201866784530711766440285035191777361920", "-150979699490939492324151691253562236621657018737423810560"], ["137020540840654383036328284404522056151240077986622341120", "30685670503372622468558345018661932520003491087819735040", "-430338653490753972790021063108195168279906430201364480", "-1868027746607130666424269808293991613472010923933696000", "616362526136223713740062550445793049343565775660646400", "1810262023349778780976663957201961261613621626221363200", "-13891297202454071723762427849769664725437696411539865600", "49816299111479253203549302615947910330707984176004464640"], ["402430503128711339218232745729824725304902578747023032320", "90124077337243750251560560136230519518253143753479946240", "-1263908314603826748160445944891179690240048210294865920", "-5486413506422635096270769320268706406798821928552366080", "1810262023349778780976663957201961261613621626221363200", "5316755081989145612211943610683777750839627383926947840", "-40798858973963412823028659326280085912788552605184819200", "146310897566496776242793947584148737842176756166279823360"], ["-3088106390228293650667755300292198528663833883543527751680", "-691579631699929128373337270409647011087668607263398952960", "9698776093377811082432052237908315880906419005984604160", "42100756470738288201866784530711766440285035191777361920", "-13891297202454071723762427849769664725437696411539865600", "-40798858973963412823028659326280085912788552605184819200", "313075714022659422500801102739372923693445351407191326720", "-1122737004830439033807809029273141412455880826797964656640"], ["11074417988588260347226846146941851328178267654514519572480", "2480109473583501048382474692155225444281232526794261790720", "-34781282398710576221442926877000609761391872777115402240", "-150979699490939492324151691253562236621657018737423810560", "49816299111479253203549302615947910330707984176004464640", "146310897566496776242793947584148737842176756166279823360", "-1122737004830439033807809029273141412455880826797964656640", "4026305221248785625090828643580833078551248123759280783360"]], [["38440631040657362781774173607485767680", "131809512178345525101273252227973120", "58219162573654495661933537840332800", "-60259929630307164574378792341995520", "19734252230136112498834629973770240", "-42109131224067376135121870310604800"], ["131809512178345525101273252227973120", "1055130462086411369028331348175093760", "-43399617770536772148182779491778560", "-19452018614578502971101196572426240", "6158008352345706166410321309204480", "-9298645306446767251429772010455040"], ["58219162573654495661933537840332800", "-43399617770536772148182779491778560", "33531226533941302307662815842795520", "-5685281710405786405404783484600320", "-895587244348653612687679794708480", "-117682741559370399296101684346880"], ["-60259929630307164574378792341995520", "-19452018614578502971101196572426240", "-5685281710405786405404783484600320", "8129888910227410585655587740057600", "-3679001184080762422059627687444480", "-446994751072330765092005043240960"], ["19734252230136112498834629973770240", "6158008352345706166410321309204480", "-895587244348653612687679794708480", "-3679001184080762422059627687444480", "7527943611919051754925996543836160", "-388159633452002789125405393551360"], ["-42109131224067376135121870310604800", "-9298645306446767251429772010455040", "-117682741559370399296101684346880", "-446994751072330765092005043240960", "-388159633452002789125405393551360", "44989697320478573227064073419489280"]], [["7346676392440715289292044952550768640", "272011597730205575948588885905244160", "-132670294843212869495300101012193280", "40072075555173814285681915613675520"], ["272011597730205575948588885905244160", "215571696503667874176689455434301440", "-32844949653311914592273476280647680", "-396614065019527174625039398993920"], ["-132670294843212869495300101012193280", "-32844949653311914592273476280647680", "48073692803789719590710153356247040", "-23280369959275886312017471073157120"], ["40072075555173814285681915613675520", "-396614065019527174625039398993920", "-23280369959275886312017471073157120", "69015137972319297903196952560926720"]], [["1381806480700999208249579181629767680", "-99058225545629409340715615932907520"], ["-99058225545629409340715615932907520", "253014394920411038267527674200064000"]], [["65515757794487306317532948900452761600", "1379377521180539955723030407738818560", "98159519021360695243448062952079360", "-24802008606898695011282049155727360", "-3224358742848328396208314987315200", "6396100469123133452826848023019520", "-3719380867141345083660668994846720"], ["1379377521180539955723030407738818560", "7482396330814878632475182130203197440", "-219935304777633065999521010040176640", "7641675469750878936190453001748480", "-19805153584822106251686778628997120", "-4046133809785624105557579855298560", "-2268984722946071645116818511626240"], ["98159519021360695243448062952079360", "-219935304777633065999521010040176640", "99723821698869404466422257255710720", "-9314838078976407853151140278435840", "-1695224028730607161751631235645440", "-839872727333730919518459647754240", "-134643418065011499434568937635840"], ["-24802008606898695011282049155727360", "7641675469750878936190453001748480", "-9314838078976407853151140278435840", "6598952290211049295941887758172160", "-1552229600350200799506814992384000", "-804552772934108235971090291097600", "98493985697291476958843020247040"], ["-3224358742848328396208314987315200", "-19805153584822106251686778628997120", "-1695224028730607161751631235645440", "-1552229600350200799506814992384000", "3028973716284169335781077496627200", "-1545043921571435824469181066117120", "129581139968392613451810755051520"], ["6396100469123133452826848023019520", "-4046133809785624105557579855298560", "-839872727333730919518459647754240", "-804552772934108235971090291097600", "-1545043921571435824469181066117120", "11229986453000601927303840997048320", "-631303618003724920190586480230400"], ["-3719380867141345083660668994846720", "-2268984722946071645116818511626240", "-134643418065011499434568937635840", "98493985697291476958843020247040", "129581139968392613451810755051520", "-631303618003724920190586480230400", "6151839330135958288685660425420800"]], [["43262467597210234176220642750318510080", "2331994691449967815322164852917534720", "185730662305810013181656040556462080", "-160752390488933518244824494291025920", "71522843455433500896541527433543680"], ["2331994691449967815322164852917534720", "833732671460293255903672518228049920", "20173044128171235506993010699141120", "-34851671841682332051751059849216000", "10556795733428975457919699790069760"], ["185730662305810013181656040556462080", "20173044128171235506993010699141120", "39188720992278210678317568145489920", "-9872984660863808102488708019650560", "534084767959067895872409368002560"], ["-160752390488933518244824494291025920", "-34851671841682332051751059849216000", "-9872984660863808102488708019650560", "25517902928277371768964540593602560", "-6486952491993615758140447433687040"], ["71522843455433500896541527433543680", "10556795733428975457919699790069760", "534084767959067895872409368002560", "-6486952491993615758140447433687040", "54979441716415954103363923334922240"]], [["6771659959896478735696675595763056640", "939294312689405116153211483785789440", "-275941326957619744879875028282245120"], ["939294312689405116153211483785789440", "441250809963646480886199434839326720", "-83467965881452090431767226938818560"], ["-275941326957619744879875028282245120", "-83467965881452090431767226938818560", "344893772210733567731356084406845440"]], [["2924032796087905503062828284221849600"]], [["485376482370594955535592217803195678720", "114686297208676557668566415373301186560", "-430001439330393832000376048367697920", "-1169879362773339395144043427591618560", "97626874961147359962149251354460160", "-16455521411446709411752747236065280"], ["114686297208676557668566415373301186560", "41623424131566773487291699673190891520", "-184055632342615400550135738295910400", "-350700481184092232686893660823879680", "8647641129483568843494726807060480", "-12338399761328650687790090865868800"], ["-430001439330393832000376048367697920", "-184055632342615400550135738295910400", "71854593779468576219044935452590080", "-3850439009075311054502388930969600", "-2741887111834776040543978908549120", "-226344162367558911063357684449280"], ["-1169879362773339395144043427591618560", "-350700481184092232686893660823879680", "-3850439009075311054502388930969600", "13833461923518429931628498213928960", "-4139605938434983154289570459156480", "-222923419685243752333057783234560"], ["97626874961147359962149251354460160", "8647641129483568843494726807060480", "-2741887111834776040543978908549120", "-4139605938434983154289570459156480", "13043962366468463587008737213153280", "894201554578492152307442704711680"], ["-16455521411446709411752747236065280", "-12338399761328650687790090865868800", "-226344162367558911063357684449280", "-222923419685243752333057783234560", "894201554578492152307442704711680", "10216058447720596315800960132710400"]], [["2039278190945729076334493785399315428980597746017910387680215040", "249192120021560554048674420931075599287642617825661223771832320", "16111981958792213889339917576276010705265914806237216133611520", "-1089569672205185740273163353338577931369910155565298876416000"], ["249192120021560554048674420931075599287642617825661223771832320", "30450339221272242978377842674453788188812068257311736756961280", "1968823557220799773372678944702585132508176988458756121559040", "-133141313300708337477965674478443703872476621698498392227840"], ["16111981958792213889339917576276010705265914806237216133611520", "1968823557220799773372678944702585132508176988458756121559040", "127297964443025009362017480367366485542502165430703719710720", "-8608500291603564847442984722534139995776718335153096622080"], ["-1089569672205185740273163353338577931369910155565298876416000", "-133141313300708337477965674478443703872476621698498392227840", "-8608500291603564847442984722534139995776718335153096622080", "582148171769915045637540823790605642925389377589362032640"]], [["89210709516994491050268531053255000415234384901757027682877440", "25828466037770519980258355863371458146854180113028207303720960"], ["25828466037770519980258355863371458146854180113028207303720960", "7477910011882395228342071676376545541030328146057667165552640"]], [["5491057116840385511162810203816611056217243372843530990534000640", "74665101914604498650520191145688553335089341438783045008097280", "-22210030096578282052347758393529345382632710027370916038574080", "-4525664756948282194915816621617173841231619637700173821378560", "-1394429469830200263043486046153195049170982714946330369720320"], ["74665101914604498650520191145688553335089341438783045008097280", "64018660777728882115953719116934882666434382167920794381844480", "962856482021105069509101144892031929961485438204551647723520", "-1055856256146920840673200500959324708605073606930653553623040", "-15126772295152637780364545470098446218693343607687374438400"], ["-22210030096578282052347758393529345382632710027370916038574080", "962856482021105069509101144892031929961485438204551647723520", "115227703876902874108523180147224895504312958152305803264000", "-1656733152476090914253921040374133268323947955004668641280", "5717111630282180561315644859904493790302444011774636195840"], ["-4525664756948282194915816621617173841231619637700173821378560", "-1055856256146920840673200500959324708605073606930653553623040", "-1656733152476090914253921040374133268323947955004668641280", "19422306173772884754383958839945126525380230181280337100800", "1088762747114403363682644747227498265497208522260002897920"], ["-1394429469830200263043486046153195049170982714946330369720320", "-15126772295152637780364545470098446218693343607687374438400", "5717111630282180561315644859904493790302444011774636195840", "1088762747114403363682644747227498265497208522260002897920", "354342471572768578992436599761367094593285382836081131520"]], [["543331174372102561212377004646105600648045967565503818471833600", "-182916093967678070985520181417967991538767804037045849948160", "-1619598164569471057671347125978986805480894621486734051901440"], ["-182916093967678070985520181417967991538767804037045849948160", "61579933216713206889244126053527205216567658295926456320", "545248614535377082269028200946702348907786464331594465280"], ["-1619598164569471057671347125978986805480894621486734051901440", "545248614535377082269028200946702348907786464331594465280", "4827807308697439088281556656627735888433349865609038397440"]], [["2691628407146665138625436771538698240"]], [["373158235733935552627040965282917815120881043563182218501160960", "-19648746655776778839155169572117663638240815921160046562508800", "-1054974368852930166283312282349125191878572830182115492495360", "12106187588166535720529517091729347635838396883910472499200"], ["-19648746655776778839155169572117663638240815921160046562508800", "1034610007691675577016265927369565459832514564793725406412800", "55549957409245278662336977397854898094130999396095303352320", "-637454543698715409185296428210999658280721838643053854720"], ["-1054974368852930166283312282349125191878572830182115492495360", "55549957409245278662336977397854898094130999396095303352320", "2982570964158471491709770653317533014925816831427540418560", "-34226010273956521764854085843613902881767512256712540160"], ["12106187588166535720529517091729347635838396883910472499200", "-637454543698715409185296428210999658280721838643053854720", "-34226010273956521764854085843613902881767512256712540160", "392755040315861166869358290869845750940479537964646400"]], [["1726396956394617638687273863128023040", "-146863295408399470711850738091294720"], ["-146863295408399470711850738091294720", "137239319133402707676867297332428800"]], [["1711983000355575295843749901117685760", "-14689838248523672771512175500984320", "-54301499885093544961799419330560"], ["-14689838248523672771512175500984320", "69255981131369110847758042964951040", "281914798497570275500986225131520"], ["-54301499885093544961799419330560", "281914798497570275500986225131520", "14718555675552750380875784178892800"]], [["146494126770456283149783926652272640"]], [["151651073078547704163510339502080000", "-99070472832275846570739687751680"], ["-99070472832275846570739687751680", "13959031364482356534018927341076480"]], [["14663387121442295038733144433623040"]]], "claim": {"K_lower_bound": 6915, "sdp_bound_num": "31668634418825189524138811892783293799558464470621326277921996800", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.2028466541586247, "theta": 1.0, "seconds_model": 4.154453277587891, "seconds_solve": 1084.6747136116028, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q10_n7_R2.json <==
{"problem": {"q": 10, "n": 7, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0], "beta": 1}, "den": "5192296858534827628530496329220096", "dual_lin": ["0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "62598365269623919011222616745595841747180073254912", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "184832485696662308742961663437299240459869093888", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "21898440804944769346095466284134506262044776333312", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "4957711222039345263221748875436673201551456600064", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "4881597076496593957393235762318402608581679513600", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "784122098203292976118869736643376041773041188864", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "40146882209068678252999699950837674653731782656", "0", "0", "0", "0", "0"], "dual_psd": [[["26589321927502297759471569034673480286701879296", "4154542757047974828994150217212432482605989888", "-4775579960096282609691596956673362741952512", "-92368114901146690894543791896634099574505472", "11148472900133824659229370829703725602308096", "-14185604457044074500736307262370814858625024", "-11285823864083491196441543493645849851854848", "1868858229835846515422810877648269794607104"], ["4154542757047974828994150217212432482605989888", "749805155536218036372297728451216566583820288", "9079214386343207574235117886282662626197504", "-20716378368386024193469571889615374097842176", "3479064282894467058354186315935566650146816", "-3305632592716719007958484880967845158060032", "-1471991646148436587702540629006439357087744", "201524034007460272856140465201859465838592"], ["-4775579960096282609691596956673362741952512", "9079214386343207574235117886282662626197504", "959873939985250747298564748382247835402240", "-596765221459007917958249028118207201804288", "167551977660610313407050179291634693308416", "-103759912466001320089652780385630397923328", "30469534246114298851899616461800895152128", "-9167266743717333453633904265069655490560"], ["-92368114901146690894543791896634099574505472", "-20716378368386024193469571889615374097842176", "-596765221459007917958249028118207201804288", "713157304249366994370673594997101492699136", "-147169773122970386097995528638003975028736", "117269985521166423239526090830176717897728", "21014690572918299413823790110885281792000", "-843783972480626165546600898959679422464"], ["11148472900133824659229370829703725602308096", "3479064282894467058354186315935566650146816", "167551977660610313407050179291634693308416", "-147169773122970386097995528638003975028736", "34651616172801883437428771781119810994176", "-24743025501207085840691645284322455322624", "296684786906162369782744582400065404928", "-777848770267549547465398127357488791552"], ["-14185604457044074500736307262370814858625024", "-3305632592716719007958484880967845158060032", "-103759912466001320089652780385630397923328", "117269985521166423239526090830176717897728", "-24743025501207085840691645284322455322624", "19352423766086391805681168683379772620800", "2868193765816817989945880587042511912960", "-18058912300157765066956670757286969344"], ["-11285823864083491196441543493645849851854848", "-1471991646148436587702540629006439357087744", "30469534246114298851899616461800895152128", "21014690572918299413823790110885281792000", "296684786906162369782744582400065404928", "2868193765816817989945880587042511912960", "5633812123754664397617351088182350839808", "-1055164153499847138174040547478101557248"], ["1868858229835846515422810877648269794607104", "201524034007460272856140465201859465838592", "-9167266743717333453633904265069655490560", "-843783972480626165546600898959679422464", "-777848770267549547465398127357488791552", "-18058912300157765066956670757286969344", "-1055164153499847138174040547478101557248", "212685221871874313082445316438313926656"]], [["5762112536612880439075125611861105508381360128", "-919212486852448462078908833413086179087089664", "22609085388619556405943761085252266203545600", "23096511337436113532283964954924734524424192", "-21499213791426421353533397389162880127991808", "-3820964507858718124415359025862949560385536"], ["-919212486852448462078908833413086179087089664", "162311963151245279291588970745270457428082688", "-7039263092332156997603579233334185638756352", "-3025859144036611787712491439627449806094336", "2530639113713400669700413861005151973670912", "601513725411198952066009795644799611568128"], ["22609085388619556405943761085252266203545600", "-7039263092332156997603579233334185638756352", "840467800115936266831605743973665750384640", "-53628270658065884507429198096008776515584", "112547607256483267359636629430731305648128", "-13233137737932289124720418736229136203776"], ["23096511337436113532283964954924734524424192", "-3025859144036611787712491439627449806094336", "-53628270658065884507429198096008776515584", "120259214528480034521567268281523497861120", "-123960001622851300399972804354298588692480", "-15653330980747166166842595313166432862208"], ["-21499213791426421353533397389162880127991808", "2530639113713400669700413861005151973670912", "112547607256483267359636629430731305648128", "-123960001622851300399972804354298588692480", "131791242050000051758154879709364441055232", "14717356994639083135340685990490705756160"], ["-3820964507858718124415359025862949560385536", "601513725411198952066009795644799611568128", "-13233137737932289124720418736229136203776", "-15653330980747166166842595313166432862208", "14717356994639083135340685990490705756160", "2537870509499591751006712848099496165376"]], [["10572915906416914870066062077291512496914432", "-664612990001042538033938014563041424703488", "-324617288326768092868537662563523657465856", "2885656877696931533774732318520471296409600"], ["-664612990001042538033938014563041424703488", "41777540877871403273452216907079784333312", "20405427273847742499365873341643133812736", "-181392253809508002714625287555583246860288"], ["-324617288326768092868537662563523657465856", "20405427273847742499365873341643133812736", "9966634068914302970543212522734937440256", "-88597518316683762534145397098299265122304"], ["2885656877696931533774732318520471296409600", "-181392253809508002714625287555583246860288", "-88597518316683762534145397098299265122304", "787579858716774850024860009696334459174912"]], [["132554074470957319341024622958739885429620736", "-12921801649623217218110868667315456573440000"], ["-12921801649623217218110868667315456573440000", "1259659188437796580053747118927739252375552"]], [["78455019930269469282967029246298468989620191232", "-994736129759769149855957396312487732262731776", "178760730422357550525767414617830617876791296", "139083668329629003221712367200088696083709952", "-59370797772844665398145919945593284378755072", "547788143871628734056067647964055039115264", "2739748220591127242745694198187693757693952"], ["-994736129759769149855957396312487732262731776", "326731348297331243278366595983203045210062848", "-51357727147962456571401683329395304788131840", "5986145157130271727040632497913409684111360", "659329734790583050539371270298635985747968", "2096239238974863387041714448173268192985088", "-468261355377779163580405506721624851742720"], ["178760730422357550525767414617830617876791296", "-51357727147962456571401683329395304788131840", "8079390002221871781693086140722264177377280", "-894219920451912632747387362838676624113664", "-120674658880362657763423370974835085672448", "-327442160568958945903600931061867533565952", "73994615992431415776456970414490411597824"], ["139083668329629003221712367200088696083709952", "5986145157130271727040632497913409684111360", "-894219920451912632747387362838676624113664", "437754479792707944897375664842530631974912", "-107556655315052285659249264571797857107968", "52858545540543859734463076769085658234880", "-5838443463625869581098391662732016353280"], ["-59370797772844665398145919945593284378755072", "659329734790583050539371270298635985747968", "-120674658880362657763423370974835085672448", "-107556655315052285659249264571797857107968", "44956615162151918247985241399107000467456", "-1040141659490917173336389185701299617792", "-1944349169934744326097566899044775624704"], ["547788143871628734056067647964055039115264", "2096239238974863387041714448173268192985088", "-327442160568958945903600931061867533565952", "52858545540543859734463076769085658234880", "-1040141659490917173336389185701299617792", "14085702725700795309324760970814644289536", "-2883530942042643169172474745966137704448"], ["2739748220591127242745694198187693757693952", "-468261355377779163580405506721624851742720", "73994615992431415776456970414490411597824", "-5838443463625869581098391662732016353280", "-1944349169934744326097566899044775624704", "-2883530942042643169172474745966137704448", "693993200272833858432013803339875614720"]], [["14532998817146933862835353615909820481499299840", "503288109545186646719767974853970056880062464", "332373709003326159037066411471047441520787456", "18402372205888978788107130972315858012995584", "6606907277259385051718709490282724348395520"], ["503288109545186646719767974853970056880062464", "18926740548756551382949304475776326609928192", "9020711919617244585218497552436131876831232", "2182139187104813306241832536857967713058816", "391508101465356871008483149972400641146880"], ["332373709003326159037066411471047441520787456", "9020711919617244585218497552436131876831232", "11740497399176908858920333359090948743626752", "-2147457914273071859701877338543234194866176", "-119398187778119359926434926842680312856576"], ["18402372205888978788107130972315858012995584", "2182139187104813306241832536857967713058816", "-2147457914273071859701877338543234194866176", "1616987635555748542767351346351179246338048", "176215418859297981506580340700663861215232"], ["6606907277259385051718709490282724348395520", "391508101465356871008483149972400641146880", "-119398187778119359926434926842680312856576", "176215418859297981506580340700663861215232", "20681756179063678411095661742517242560512"]], [["1956059665805833869271709032141516493608189952", "116241562426487547055558700348382879103844352", "23439565964250985004171184439226764590317568"], ["116241562426487547055558700348382879103844352", "9283335192512384975873281705309448601337856", "-391552368782075761802993402750375668219904"], ["23439565964250985004171184439226764590317568", "-391552368782075761802993402750375668219904", "1621373271150433113668236249854125252018176"]], [["0"]], [["3581198971465476880181558360865904199112589312", "-1577957739587689785069305545562225265107533824", "-148784581220482795610103112212927537437736960", "-4299605605397507504245595751397897868935168", "4688280197409855773522137979448253273341952", "821442941168762200168751836362286538162176"], ["-1577957739587689785069305545562225265107533824", "695284078813911236612337080169894247978237952", "65557871355051007837357611648672507921170432", "1894504046346042174223684684696366989967360", "-2065762913986115852841301965406253030047744", "-361946447816749786133470998836430074019840"], ["-148784581220482795610103112212927537437736960", "65557871355051007837357611648672507921170432", "6181407898678115216484738422706390519775232", "178631521037919315767855634171603959414784", "-194779405270091712804591935576787543654400", "-34127688791416958338954565622166244556800"], ["-4299605605397507504245595751397897868935168", "1894504046346042174223684684696366989967360", "178631521037919315767855634171603959414784", "5162128245121015440486974604994779545600", "-5628772926908544164065133434752796196864", "-986228551528409588884286514734993244160"], ["4688280197409855773522137979448253273341952", "-2065762913986115852841301965406253030047744", "-194779405270091712804591935576787543654400", "-5628772926908544164065133434752796196864", "6137601229242256348432300104012248645632", "1075381375083909541635086561083037581312"], ["821442941168762200168751836362286538162176", "-361946447816749786133470998836430074019840", "-34127688791416958338954565622166244556800", "-986228551528409588884286514734993244160", "1075381375083909541635086561083037581312", "188419719477922042320391917738672521216"]], [["12229947890441663915490926913673749937491279872", "-800528411556879709698001926948430008712953856", "-225071985749460849210596390981122246756532224", "-47681023202008579035844824049195446674915328"], ["-800528411556879709698001926948430008712953856", "187170351173923060215012398390602931629981696", "11054878269652441715750991047158326313877504", "2098761771927011211776516706919397594234880"], ["-225071985749460849210596390981122246756532224", "11054878269652441715750991047158326313877504", "4242427708866353385360020913805584102326272", "905385334575856008741541275563191869374464"], ["-47681023202008579035844824049195446674915328", "2098761771927011211776516706919397594234880", "905385334575856008741541275563191869374464", "193648622724853612694839521028933542739968"]], [["0", "0"], ["0", "0"]], [["10175994163103194973048174996036626677776777216", "-942025040941732661192938032915326373017419776", "240351303813449399138142634630172167305691136", "-62868419074781375443862897205690691775102976", "15494406290659252266653960290175407940960256"], ["-942025040941732661192938032915326373017419776", "135705343133009253233339387018345957451366400", "-39780474242351012289485511877263660479938560", "9230150341642513964294927634251983341223936", "-1750894392978663362564520944284408009981952"], ["240351303813449399138142634630172167305691136", "-39780474242351012289485511877263660479938560", "12013460915365267128345003842270893642350592", "-2717567613441604342680969199531335792721920", "480380383126094989061520022802326108504064"], ["-62868419074781375443862897205690691775102976", "9230150341642513964294927634251983341223936", "-2717567613441604342680969199531335792721920", "628197885879509927277500282551090003574784", "-117982773375730738148201646364142881210368"], ["15494406290659252266653960290175407940960256", "-1750894392978663362564520944284408009981952", "480380383126094989061520022802326108504064", "-117982773375730738148201646364142881210368", "25658245480836753492407710203125461680128"]], [["0", "0", "0"], ["0", "0", "0"], ["0", "0", "0"]], [["0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0"], ["0", "0"]], [["0", "0", "0"], ["0", "0", "0"], ["0", "0", "0"]], [["0"]], [["0", "0"], ["0", "0"]], [["0"]], [["649207626032045651933528064", "0", "0", "0", "0", "0", "0", "0", "0"], ["0", "47903108845165987424912559151209470032875618304", "0", "0", "0", "0", "0", "0", "0"], ["0", "0", "42546470979636143845115695202304", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "166197152264203686894983184384", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "2596830504128182607734112256", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "40575476627002853245845504", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "2535967289187678327865344", "0", "0"], ["0", "0", "0", "0", "0", "0", "0", "158497955574229895491584", "0"], ["0", "0", "0", "0", "0", "0", "0", "0", "158497955574229895491584"]], [["0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0"], ["0", "0"]], [["0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0", "0"]], [["0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0"]], [["0", "0", "0"], ["0", "0", "0"], ["0", "0", "0"]], [["0"]], [["0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0"], ["0", "0"]], [["0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0"]], [["0", "0", "0"], ["0", "0", "0"], ["0", "0", "0"]], [["0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0"], ["0", "0"]], [["0", "0", "0"], ["0", "0", "0"], ["0", "0", "0"]], [["0"]], [["0", "0"], ["0", "0"]], [["0"]], [["1025463004892695627107833617443522932981628928", "-125740688179365318620940393997991765912584192", "34894297416717386540518237535398697684172800", "-27186450913937347745568559901415855544598528", "5339928886718129202700523395409461486026752", "-1361844662454252013388187532481667546480640", "297758268559063180418613599721715314196480", "58565153864541017030197822042252856655872", "60323090429341386764569808512503947067392"], ["-125740688179365318620940393997991765912584192", "18833084745660626414151091774779031115792384", "-5736779161342954832011984013058644971094016", "4352141118584726527417130137456266444800000", "-848094029696625538381301421943055076818944", "215468151314628131396524007964046134345728", "-48103286168537498954918036895156433584128", "-14220639206598631587865000582425067126784", "-19363288406551767121697422873295983738880"], ["34894297416717386540518237535398697684172800", "-5736779161342954832011984013058644971094016", "1809947891370830633671356751183521943388160", "-1360004815278992385317221581128360383217664", "264249177220432886372674650036269727350784", "-67040758664060094521137927235322047889408", "15081834966076593915289527752459825446912", "4998524129842815529449302743605133180928", "7162088861873051283512026049222975422464"], ["-27186450913937347745568559901415855544598528", "4352141118584726527417130137456266444800000", "-1360004815278992385317221581128360383217664", "1024564501663135991014283142046136716492800", "-199230911541324115344292226399149039288320", "50564871809194720397646818740249177358336", "-11351739980871863926000230503582011490304", "-3652319340765243877500880244390068486144", "-5168537851939125298776669648648943960064"], ["5339928886718129202700523395409461486026752", "-848094029696625538381301421943055076818944", "264249177220432886372674650036269727350784", "-199230911541324115344292226399149039288320", "38750676181055349715470114679878745849856", "-9836088297531827356974409223769725861888", "2206786959359825298571879183160504221696", "703473628315817492921313833827378135040", "991551164756736902916554359049783083008"], ["-1361844662454252013388187532481667546480640", "215468151314628131396524007964046134345728", "-67040758664060094521137927235322047889408", "50564871809194720397646818740249177358336", "-9836088297531827356974409223769725861888", "2496837221131026217802941345855685787648", "-560008606191475441064186410213282152448", "-177713428153877501793983539805981474816", "-249996455829248390667310689852740009984"], ["297758268559063180418613599721715314196480", "-48103286168537498954918036895156433584128", "15081834966076593915289527752459825446912", "-11351739980871863926000230503582011490304", "2206786959359825298571879183160504221696", "-560008606191475441064186410213282152448", "125811743758341012967703968933775409152", "40901997336391396670862814372948353024", "58138342004323401571531835289488023552"], ["58565153864541017030197822042252856655872", "-14220639206598631587865000582425067126784", "4998524129842815529449302743605133180928", "-3652319340765243877500880244390068486144", "703473628315817492921313833827378135040", "-177713428153877501793983539805981474816", "40901997336391396670862814372948353024", "17855693819678215245661151388086398976", "28112675069786036462093130966274150400"], ["60323090429341386764569808512503947067392", "-19363288406551767121697422873295983738880", "7162088861873051283512026049222975422464", "-5168537851939125298776669648648943960064", "991551164756736902916554359049783083008", "-249996455829248390667310689852740009984", "58138342004323401571531835289488023552", "28112675069786036462093130966274150400", "45481505743861768989714176230114603008"]], [["0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0"], ["0", "0", "0", "0", "0", "0"]], [["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"], ["0", "0", "0", "0"]], [["0", "0"], ["0", "0"]], [["76331513236703574005603292086613751889920", "-1597932913206676091803976747846243188736", "958466949705325854584006214619792146432", "877694602495306803783327121726649663488", "-947034450637620544926354630504987230208", "-2622948324778900040689099418476482658304", "-2966211541205472985287903640293340086272"], ["-1597932913206676091803976747846243188736", "33451316769849250993900058068662616064", "-20064660331795346559371222482958680064", "-18373762475099462287119714356121567232", "19825331045994512465856364021859483648", "54909110033185501397689694699409899520", "62095022749441803077535462905991921664"], ["958466949705325854584006214619792146432", "-20064660331795346559371222482958680064", "12035119638823580036296971796999045120", "11020890757408225644613777733189632000", "-11891565920886625033209191937108606976", "-32935404715411502779199843163311177728", "-37245635630035435612891548097540259840"], ["877694602495306803783327121726649663488", "-18373762475099462287119714356121567232", "11020890757408225644613777733189632000", "10092133417274069073305176753848713216", "-10889434661454029154307048462006353920", "-30159857842362110376095498302931337216", "-34106855086697871352704372443765014528"], ["-947034450637620544926354630504987230208", "19825331045994512465856364021859483648", "-11891565920886625033209191937108606976", "-10889434661454029154307048462006353920", "11749724497616330251991842671416049664", "32542554462390971571561940861482696704", "36801373368569336532764562782195679232"], ["-2622948324778900040689099418476482658304", "54909110033185501397689694699409899520", "-32935404715411502779199843163311177728", "-30159857842362110376095498302931337216", "32542554462390971571561940861482696704", "90131292112641779914958205422978859008", "101926704526600063112529608226002960384"], ["-2966211541205472985287903640293340086272", "62095022749441803077535462905991921664", "-37245635630035435612891548097540259840", "-34106855086697871352704372443765014528", "36801373368569336532764562782195679232", "101926704526600063112529608226002960384", "115265773430487526363252491443591839744"]], [["37666326262399966305020155533633804828672", "4314306474012386632956802306793602547712", "-2175717726653158744627430843723133485056", "803641458480330260355828666736928882688", "5193812172337844753621815499765982429184"], ["4314306474012386632956802306793602547712", "494161289406884376285813914273920843776", "-249207024040414798028612734546274680832", "92049209237935324518752669448550744064", "594899999681590882177671099150600503296"], ["-2175717726653158744627430843723133485056", "-249207024040414798028612734546274680832", "125675851513393671332918649988407361536", "-46420692982694762739919345274887077888", "-300009858522971107204669574275043164160"], ["803641458480330260355828666736928882688", "92049209237935324518752669448550744064", "-46420692982694762739919345274887077888", "17146338863392929726471749267045220352", "110814172862743265806805537922903703552"], ["5193812172337844753621815499765982429184", "594899999681590882177671099150600503296", "-300009858522971107204669574275043164160", "110814172862743265806805537922903703552", "716175097499843028484645964701934551040"]], [["0", "0", "0"], ["0", "0", "0"], ["0", "0", "0"]], [["0"]], [["484731056679108848872873465448925524656128", "266106941191540095689718184136743357251584", "17383835568506266333717680632829298343936", "-4970852815483518745453567046060215369728", "-21171085422605245529691528110022802276352", "-3316419903937469440375054264129393000448"], ["266106941191540095689718184136743357251584", "146154064634556626738713017961162108567552", "9557445255502849534728674650525246947328", "-2730468014026355879170465061401165561856", "-11611804607520236283317757389259921162240", "-1693038375022478017937493475024105897984"], ["17383835568506266333717680632829298343936", "9557445255502849534728674650525246947328", "626395108739193265806284910405078745088", "-178600209937831215534765182774260269056", "-757014037823316542081393910578900107264", "-92123046878200437572614106188331614208"], ["-4970852815483518745453567046060215369728", "-2730468014026355879170465061401165561856", "-178600209937831215534765182774260269056", "51012497494057993001346496444388868096", "216855938725335386055050944326032949248", "31009859902740912278337178886108086272"], ["-21171085422605245529691528110022802276352", "-11611804607520236283317757389259921162240", "-757014037823316542081393910578900107264", "216855938725335386055050944326032949248", "926363545192796163621465979688276197376", "165142327725118002790739332867888775168"], ["-3316419903937469440375054264129393000448", "-1693038375022478017937493475024105897984", "-92123046878200437572614106188331614208", "31009859902740912278337178886108086272", "165142327725118002790739332867888775168", "265473237402116369935096241940165623808"]], [["6318916878714581465633965494364574446518272", "836594791018294355890283528212739122003968", "-339663175185946597425915271331804121923584", "-86450665098105109772137517804902894534656"], ["836594791018294355890283528212739122003968", "110761204458401040168208613368067396730880", "-44969802343578708853325865674524785115136", "-11445660306874372432136884291358005657600"], ["-339663175185946597425915271331804121923584", "-44969802343578708853325865674524785115136", "18258045610004714010339491128360422080512", "4647015931333585236583798712031590219776"], ["-86450665098105109772137517804902894534656", "-11445660306874372432136884291358005657600", "4647015931333585236583798712031590219776", "1182752936833247856496012379700177403904"]], [["57168454574723069073506743386037022621696", "-40907679047404561442336275706476138332160"], ["-40907679047404561442336275706476138332160", "29272056022752512335751444950665924706304"]], [["133209925689931192994014379434603734018031616", "7277691448853409925851709740540208762322944", "-66373548197170364936101913968325217484800", "-86111096608136863115115542550115801628672", "65551049167518314286287671542022353715200"], ["7277691448853409925851709740540208762322944", "408224389736198993563966858560513909981184", "-2033847793078523816156707279399716651008", "-5006696784194560304708155875253874065408", "1764561884694356965276128867245212303360"], ["-66373548197170364936101913968325217484800", "-2033847793078523816156707279399716651008", "271818153555011546697586752832829128704", "-2398954086376723032757226796591611904", "-305045835516314510891469158771120406528"], ["-86111096608136863115115542550115801628672", "-5006696784194560304708155875253874065408", "-2398954086376723032757226796591611904", "64262051837872223010385815383511662592", "9313743480557240634824353535584370688"], ["65551049167518314286287671542022353715200", "1764561884694356965276128867245212303360", "-305045835516314510891469158771120406528", "9313743480557240634824353535584370688", "343017851644719287722829492000756858880"]], [["5721908093528904652053141742572011587108864", "860001436422699558753629168300564133445632", "115829249275826931689995627281415862747136"], ["860001436422699558753629168300564133445632", "129258012984436075105120645736595319685120", "17409108837247872887207206783658248634368"], ["115829249275826931689995627281415862747136", "17409108837247872887207206783658248634368", "2344744929226466829974254786373843156992"]], [["0"]], [["22135088629483727666793430226410717239574528", "-1024400617869003239963501750650347989237760", "-343341331718402882450259023846257786355712", "4084853408241182964849792038612322222080"], ["-1024400617869003239963501750650347989237760", "47408738381675915240269249414610454315008", "15889661805275636607306871164534895149056", "-189044933379341700043144550402098200576"], ["-343341331718402882450259023846257786355712", "15889661805275636607306871164534895149056", "5325629006479219587220364325520234512384", "-63360894213537075516896930601947365376"], ["4084853408241182964849792038612322222080", "-189044933379341700043144550402098200576", "-63360894213537075516896930601947365376", "753826995962430294716058423944806400"]], [["1509073701143937361670249970108556319391744", "91333210407801625487892080910788531847168"], ["91333210407801625487892080910788531847168", "5527732222138996640700543350251262574592"]], [["0", "0", "0"], ["0", "0", "0"], ["0", "0", "0"]], [["0"]], [["0", "0"], ["0", "0"]], [["0"]]], "claim": {"K_lower_bound": 5824, "sdp_bound_num": "1025463004892695626458625991411477281048100864", "sdp_bound_den": "5192296858534827628530496329220096"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.4373083423813153, "theta": 0.999771372367654, "seconds_model": 0.0033922195434570312, "seconds_solve": 17.37428879737854, "scaling": "geo", "bits": 64, "tag": ""}}

==> anc/cert_q10_n8_R2.json <==
{"problem": {"q": 10, "n": 8, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["1919249119605623360231155841814309628880617472", "2085561262092360888679993714520287793381376", "1519231183904878608742037932142180366593032192", "2077557236743027192653464781108018747015168", "4194484849437908614134687473966770456161681408", "2072563249982300616154139403572192789659648", "3077572382514288968921893898494626179640721408", "2073042948620887016408481417642597416960000", "5188159470938755050313803098721653198487027712", "2071848128003272290288725473079681995505664", "4755625991230733526863210879189136306337742848", "2071987206011067896132450263437746150309888", "4782447413940340550604916794950164013975076864", "2071977000402425622955015205142966195716096", "4779337906236047913503915313731781772615614464", "2071978166556749630593126593586053628559360", "2083297436939328281045201899503838625267712", "2673386325220142658356316608933310807079387136", "423993441918191450898340099096559567589343232", "2084922160216926778558681154779127952179200", "5682294449140853094899330088106418726800195584", "1091732609624058128371983449465835342981496832", "2075477844071096407233294087115081183657984", "3086586664964227006048030773913022898355830784", "3346079220765882662632219546264581219488366592", "2072930900653937788186768697098172069052416", "5199326423917361553270430537203163372219006976", "2955654504243692317144039496569427717248778240", "2072473260828025968446066856183221522006016", "4755112045882988841745608317198386696753774592", "5116842651271503139878315128833190229725675520", "2071923479696945836433264576638270419501056", "4782426566524463866394055914617256813478805504", "4755184566433272636202696194487308941353025536", "2071982147051682457519856425233247539036160", "4779336531305455179764489623599292802475753472", "4782435760711433960920591548194204831354716160", "2071977584702301622546260639572512357744640", "2074720045346424610485144195232156629336064", "10349569562549168215842480499252604313553338368", "354473927460065443756101500902812317837688832", "2083716874868460139393568664271623003570176", "3170106640994116710507006063813295163058421760", "970580239819493030777771096984685538162245632", "2076078763747618490403817568031983573925888", "5203649462853637090159698164169497224834711552", "3194382855094368858372213823149763959638196224", "2072364663665133694607922238046256091889664", "4756147973301228750352841536552857472218431488", "2929208549045044043788790567920655684914380800", "2072550239461200862885542075705036447416320", "4782303747511399889610742202531849990496583680", "5116786024740898882251633843973422055138787328", "2071918346536695903955008863480388029251584", "4779349109590724900477120902080646438742654976", "4755206107700646304727449476252187955839369216", "2071982725077262390159594738701666028093440", "2071539668507592053815397745362463293964288", "3339639615178298408925352745799796684178325504", "333470295660126708782675043538456416161366016", "2084597827943276211810608885381989408964608", "5227304180161576223258540612882711015420067840", "950416897928917703805990171081672722902679552", "2075543829890131213160206571056300407390208", "4754783153371233159199531986492801463823106048", "3161313049372262269083520259821551175388364800", "2072442579718494865827170441209597051011072", "4783655060575815654846258616246866681540902912", "2929303802110438313705166016848716193639432192", "2072545046220682919031375298498053015601152", "4779207897480677704695993341239290856541782016", "5116789702325989991831058950121336938201874432", "2071918928013277570290483913144270420180992", "2071647493471636102046597858116394079485952", "5273809165909543856588265537222461632672694272", "329494444483156175614562983869545290926129152", "2084120721062790726385304984615778212904960", "4760977898454196661117717180607142534796279808", "946933324666198987654221297816875482344325120", "2075624552772860401222771267304514843049984", "4783455758359570128193667032416530108034056192", "3161940219821447335399773723700800449593475072", "2072437165216061361461731308435739724742656", "4780648230917693029098069475208289439407144960", "2929339088184614091703748059816809840255172608", "2072545610988910431195962030495670768500736", "2071021083040989990993858890640099110813696", "4782545624096517949706819893060449880472813568", "328994664852312328939870448278726454034825216", "2084205325740492426762933496685855772770304", "4790820388061619223773275314267269795642605568", "947032380528517462525317081497290908249358336", "2075618916066436490569806819005000289615872", "4780353693894602876289994584813991120867426304", "3161939557722163997650589629310370260117880832", "2072437747871617507131345399744751254634496", "2071084851342627658444912279360521432465408", "4810386830897362979059749918671970936110972928", "328995992883702357692004953281265511797096448", "2084200068851094244404811366217516100616192", "4787556330097922056328433110244958284265029632", "947026356598559026265423821603540196179050496", "2075619529163794856774107353233706681630720", "2071079713059766988123281564106764213813248", "4807423172449331514633487288114100657453006848", "328996797944668488434689443310717231335211008", "2084200625542766969604152247901291481661440", "2071080294668231358603985315976749904822272", "2076331412308714995351514761915279119220736", "2072295145302533597276856648859793156472832", "2073038870499435203795185228760326418202624", "2071846350993775388220897868051504645013504", "2071987303582494836250699342298987513249792", "2071977004315549135375945112577998271283200", "2071978166815163424093753299069871314698240", "1640449746884329677554348001369710018273738752", "385496310555663503725707402374144079142322176", "2085946495220656747987168943437586590859264", "6060868805492076506104164764681015610176438272", "1104993373163999576869674580104837374381391872", "2075430494192491169557910198948732067643392", "3217981671324574084500618222533827306327113728", "3501050572691674322600188711612169260520964096", "2072874057972011538658351472569891269115904", "5219943088705437815832356904842619344006414336", "2962305536811176496480329608600373747074990080", "2072469998085933377410668133243568378609664", "4754702045958120736922507434685663781029150720", "5116367902834954525530489138800019967272026112", "2071923557544891862697153140288940184436736", "4782464781399680117681644912809341302142402560", "4755222347181846619607980878151727968006701056", "2071982139878623352946573943991232192577536", "4779335366239713022714994437226669714918342656", "4782434594134733418037461521919207311994257408", "2071977584921272170515176558737494147858432", "5812969013995877034132317105970101319347732480", "345245606252309011626974240522297800797454336", "2084044333096379623726932338145717118828544", "3246839825135106763041057260312194853436915712", "977654242472405031661111311715597197397458944", "2076046632364945910964600513555130753220608", "5236627302038271938077819047067223607503486976", "3206779912657052997125772734939407584539443200", "2072359466173909703439820208580074105995264", "4755384282020278257298277074521435056833036288", "2928918858387388782060817498170290726521274368", "2072550384500943433385983643463236529946624", "4782201771388476847717870239061456505054167040", "5116669285182644060155377046829037776931913728", "2071918365678316526724337085742048562118656", "4779346155552850064833242685110961344541097984", "4755203183432480988939347040735320409200656384", "2071982725632464880438655652810899352190976", "3160340496376809852403527128778425757631250432", "331591819717276131543778796202848465272700928", "2084671653140661032313078967352330060562432", "5245794331960402479160529428806752637640769536", "951026376099928470436725753319185077394997248", "2075540925100708501725742284030828601147392", "4755060711860734747945558006836918474221027328", "3161435742319015516299297520012044214825123840", "2072442526991534980504650367948923439415296", "4783632399889155068312655110701307277732741120", "2929295304770677101951874506320749004698157056", "2072545050474348880979241894994535375699968", "4779206689593414318202457848922098229865086976", "5116788317772286327181476317324530911904006144", "2071918928240294728514754804096096517750784", "5299117399000647010841745039970544745986392064", "329592791156594459673204687186484025398132736", "2084116787566027423780926635684078725103616", "4760089299158314950430926849247750338253946880", "946898167215550283256380139630177035040587776", "2075624721697241064269722049587107128672256", "4782948523938039382916423870996783535975563264", "3161718579834825086771030757329940091441774592", "2072437260437340841039278770499137090617344", "4780648811361962696277182654818208834757066752", "2929339306119267542217775978493416486507380736", "2072545610879818203173977179150460345384960", "4781091812695220669652776483327504016757227520", "328987783235420718521647690321337027026485248", "2084205601927296987966857898329376062177280", "4790302047437828974460669468479209061453135872", "947012124102272682286569603450713648861806592", "2075619013372010855491363342310555128954880", "4780436892067499544583628872848047925297676288", "3161975957463149964279938782089648833566867456", "2072437732234771019544192976679347882557440", "4808690313789083858939090185048396687545991168", "328988054681252401620795148047191238969917440", "2084200387439752944509420247790719858638848", "4787864866809229621689905951508173979813675008", "947038428640422137654158224387239333087674368", "2075619471174670015039532074107505068736512", "4807382045256345686029360068194869079871324160", "328996605329199152392859138874534419215941632", "2084200633272902805675973708988737426292736", "2071954384856289175335877568363966997987328", "2073002189157136312724758058233236931215360", "2071845665112454131275567447829055692341248", "2071987106935481911280499881560323898998784", "2071977027369746101068839104193185466810368", "2071978164451120086612073288686284648218624", "1096468282291631077032559709021105094031048704", "2075460802801098382054633182717515908775936", "3535235991718543981988512790810044318447828992", "2072862190247409273899446321506126965768192", "2967671330274091351285176018037000963268542464", "2072467376499049483920788891487802107101184", "5117157883258955135625689258186318292499562496", "2071923428014053438783680658805044086308864", "4754962324931837244364473015225535611363393536", "2071982189248794931263171146877639751368704", "4782445397445004716550971349414584421112086528", "2071977582893459537403602257917884116238336", "3490509585190991528183279901543612051707920384", "998645999563306340639752415239375287171940352", "2075953969278779028285161310406545592287232", "5277971341308686130092864277827309834839523328", "3222236756272290660711889446378349250400485376", "2072353041914885683656618163856603061682176", "4757928736624809135266002506216351656849702912", "2929883906373335953574301061114099362267398144", "2072549901440752108623229691574642135793664", "4782017104940179239998467825414224871499497472", "5116457884820770026070296449538530452644560896", "2071918400343560403147737565746563666411520", "4779364077994084541941606145720070341604147200", "4755220925259344723360073016184331438322089984", "2071982722264008988562468073345709053575168", "5325279454000507698564886611155169690775453696", "953606818041917840372152813684393215027838976", "2075528667873960051999757974801148918366208", "4754836932666426034983984319350754054070337536", "3161336822539070105567042593684413675038834688", "2072442569501721252243198475735029268873216", "4782977962880725348126130343175424502388490240", "2929049889492056138568987179065833157147230208", "2072545173336936627479263549115055902556160", "4779194736120590920849041835843755122133827584", "5116774615983014653561377605042912055321952256", "2071918930486912025629980783123851856838656", "4771526204378345228048751357373825150542151680", "947349866895691193570839387798667693748387840", "2075622552328769086254843235360608251543552", "4783551194936474528583284569861313958395248640", "3161981919787875236672348717222677038902542336", "2072437147302355939539650351607070307909632", "4780672250124692127971775950915704164855054336", "2929348106461028749183127006273810619437154304", "2072545606474603621616794329400827197784064", "4790147464307291106947468736355840155224899584", "947006082409684728882270281811192427480875008", "2075619042395231588268107535237570661187584", "4780650009703188308354437552082083960162615296", "3162069195856921542064312383321770796062343168", "2072437692182437943524331711128409454149632", "4787516036540528570529901866514672291751657472", "947024779950052593382852345250197503767216128", "2075619536737474878920885313658301710336000", "2072933376898958606648570029626332092039168", "2071841932215719883828289846429676172476416", "2071987366033107299908253002330911763595264", "2071976773781697889224638720268914772672512", "2071978190992139818977465780131416804163584", "3432929934765503377639824260294527043632103424", "2072898411748596277672472615953898508648448", "2970613228440341339012657121464129711725608960", "2072465943186744984043767018237614377402368", "5116783210073845027015452765202361539811606528", "2071923489443158634044234933539282698108928", "4756376699703328051705501045551381288474116096", "2071981920768040844726731847693128045690880", "4782305750552196488986315555637780970268000256", "2071977609106296413594283296966158843904000", "3239808016672399529100559724018949882883604480", "2072345813348683957445413390958452489060352", "2928711210625584554491352710086781900658049024", "2072550488481845778925585513163765233745920", "5117557857360132834375737954553997114019414016", "2071918220002369335354274316347140760141824", "4755053289909826482741022250196110169830588416", "2071982754092187686733087598406582528901120", "4753144807975508539881246833291669544854618112", "3160588731509852904023735807421879267666952192", "2072442891075601794502262623551801842991104", "4783735364855808148334190522394242621290577920", "2929333914483561107526531647493974278235226112", "2072545031146990210595613787047560042512384", "4779147785177352551992026283134678990848000000", "5116720798033930073691230204953071120206004224", "2071918939311301438567367715983155575914496", "4783649085274749519000772022269594206684053504", "3162024691312032016869519089922740164598169600", "2072437128928817690025014891667121198071808", "4780442259985361836956682843492053424728440832", "2929261752684806419093118321626026486450356224", "2072545649702127866459688176660254449205248", "4779907105791797478984719860242643946007691264", "3161744165194244495866380220009266810542096384", "2072437831815811636256481980938907251900416", "2071834691040585112379183540869862241861632", "2071986191215306277399225550681008374808576", "2071976811173835232164578452272149046493184", "2071977920352981566645198129547911553351680", "2987637728463657090112801919228153405571596288", "2072457704207684827328479973637852260990976", "5122606425199022260525184996980643607946985472", "2071922535720599401037174808004384916504576", "4755700594039713535700761957893422557557686272", "2071982049088462350248255913929732148690944", "4783749743488234890476378458675843097440550912", "2071977338131226845422045564929600932282368", "2935034370836540257697191100034276356989648896", "2072547328722401730730725857710660305027072", "5118214097623568076048152065220596251620278272", "2071918112448296667461979387262178282176512", "4756515912412054227390310994159900661666283520", "2071982476466196125817315792094686986895360", "2929301561485552099074655651709473099733794816", "2072545047342309826045619098908480224886784", "5118204629001641746307203246385662625063108608", "2071918696079400319630083835782970564673536", "4783004965502965871126452904624506240724107264", "2930223783016938773832430169526204791395450880", "2072545168266856637262924373604250511474688", "2071982124704559704065593085232193126531072", "2071975431524370811429745569345823043485696", "2071977975683320689004597923259519114149888", "5146937932319617176663016657420989240249942016", "2071918574078051172281019095050595457826816", "4762970508096454962339380173605370657821949952", "2071980671217436207291232473106511896248320", "4783537549190258997558847866123607231250300928", "2071977377940667420153840222883406894071808", "5125766347088113240332749376961814741100003328", "2071916876660256446114270281994619758575616", "4756493896179974461499517246021436243812810752", "2071982480643914466355024308726108075851776", "5117591185409103183727410050141647175099088896", "2071918796618927153219432086305650956566528", "2071971786584012929532111300792784617734144", "2071976624583183650487751380986624697434112", "4781149142789026407652257608695362655109513216", "2071977244157027116439922340334908024553472", "4790975170326477172706868402338667608078811136", "2071975984685471968968242612284718414036992", "4763290662394796369080170859030519796100759552", "2071981192749699199425077635130440168767488", "2071972918872390092092095835184649786621952", "4810517766347915014871032893144794209741438976", "2071972344402171476399891100465966270644224", "2094617157611966030437008639557501322264576", "2078622838407717356824088857612783823355904", "2072766105293208149125999593073752907186176", "2073097285446755694084318859264251909898240", "2071859737586389486922490954015045616402432", "2071987282640249574319489092647479125475328", "2071977002808738423078094525012983458824192", "2087263251776722127797385625962217409085440", "2075938348994512963366183848118971034238976", "2072986686615630145670740782828281302876160", "2072486525921802968185552474883089286299648", "2071923508123366817730880507458892255461376", "2071982143517041780949881541524774107217920", "2084562468189497808361297982006751620235264", "2076170073114091697096149159024358613581824", "2072378675058642046459411677726094733082624", "2072550196030701493321338707812598989979648", "2071918346160718658743567449430225212932096", "2084751146228851554508574583820394692608000", "2075560673530061938471951111516433026121728", "2072442405458481218856694989887038438768640", "2072545028448071713086845558501011282198528", "2084141023108184571287270249924881463377920", "2075624174203301898755649510968087845797888", "2072437149863656356701180711133908125614080", "2084205591032870045117911628853928083324928", "2075618887013995421105770510069265829199872", "2084200044272093107943053784741655322034176", "1311859836254615113854872686172007126116859904", "2078006434245865333822865617816910731149312", "3951756344813735186541489246996144518217072640", "2072626154343781346975754744854561408679936", "2969370222751578906212682624614379077268144128", "2073093833712889403833737344661709182205952", "5119415999751678183673194259999190405915607040", "2071859238049940434194307490679923788480512", "4755174194933554688111299132468212775392378880", "2071987291782508564964300974833455668920320", "4782435455880122878735980572065127399377862656", "2071977002646985463724948882153839190343680", "4876964801826346311608516312930604567960223744", "1058161284640558862610634864713988196668538880", "2075603032079325148898829492843677512368128", "3035775185718980262280994375981586209057013760", "3286447590045213718295601090007548830395924480", "2072954202390553686402210482431827906658304", "5125193697252074734119960952116491269015863296", "2931549704089317123967502721528153816891916288", "2072485209867131947698257395627501887160320", "4755131209232872132860718853944729194230448128", "5116864841112084852801800970973588865310261248", "2071923476058669771534474797836341904146432", "4782447132051842174963758548936650924698370048", "4755204898333578313551488109803803875334946816", "2071982143191449933277394390043280545939456", "3156970197748552790766796335806903039484231680", "969345306816860500487116551827132053651980288", "2076084421217822513104493989412724069629952", "5134251546938969926736397221293610973481926656", "3168095524509986318071156991019192022764355584", "2072375819342544033381263972088694588833792", "4755930778934959582176754023506761174277423104", "2929126164443731101261203019253357181384261632", "2072550280705869505083549492208090262536192", "4782324250154870944465147427718403058531565568", "5116809495664877314987778684552203226436337664", "2071918342688306752068390061380380957605888", "5191812524594342954009338121499296602028769280", "949237070948292717314945082166410961708122112", "2075549463600038316740275943484066535309312", "4756329070817141235977988091774207783887437824", "3161996351160712518418786211905586875833778176", "2072442286123505125383585830274114116386816", "4783765523763025555090412820065070909403168768", "2929345223322101535148784103209049753617694720", "2072545025486077339889501882355374733918208", "4763306444584571018832581335167151285483864064", "947025403792087029255353439219451794523422720", "2075624110411012496400679279761042559729664", "4783295200771065327239572342498528068406083584", "3161870064670269581340102999088475439269675008", "2072437195354770056597903100989957709234176", "4789707038352301411185403378792374798330626048", "946988867184310877668335988358834378281844736", "2075619125096158822118818850209711502917632", "2072419949647594319932233899856149442723840", "2073062174663496776544347060636802468544512", "2071858292804939429198127877146391890362368", "2071987299943994704204798909667302256410624", "2071977000455336418174111643472429664174080", "3008302951508432951765672178225453473132969984", "3254275165821258147271592048843593976974934016", "2072967129008903067180867189947901132406784", "5128129290909979734679864723165592992069189632", "2932509907935783293582447989515392026629111808", "2072484730123222293915969386138199302078464", "4754549370658205529492721111484864133725159424", "5116191118150175491516060647934844284748955648", "2071923586537251988234552088342995448889344", "4782446289680859404780631941198711577758400512", "4755204065532323172201707248174352419168190464", "2071982143349565824795119585654771187449856", "5153074038282708158010228418065439985439342592", "3175252179347090071861241339506804076876660736", "2072372763929183500854839799008885917876224", "4757403454003315924952237014271742369935130624", "2929684712299653248055831910502675085592100864", "2072550001122381543227652270071129843957760", "4782324985983816400157512218731955602122080256", "5116810338024501935792860356852732112656138240", "2071918342550191019825359469490160567058432", "4753144807975508539881246833291669544854618112", "3160588731509852904023735807421879267666952192", "2072442891075601794502262623551801842991104", "4783686024224791460876394844241561106694275072", "2929315412857351210710579920556982823668416512", "2072545040408523486085532773339792305815552", "4783747954475861911228350513957669744244948992", "3162067889931588974879880146291946990734409728", "2072437110372314378584078797857631326175232", "2073007829871949411521858853022645664874496", "2071856815202942037550845170829754636435456", "2071987148157740124947324058946878868291584", "2071977023521139071735306075164796149301248", "2940650136645523844556254778761525640801812480", "2072480675639224134444913390770112776110080", "5119496040630183007056392478152493858566438912", "2071923044867403521764954569971714635071488", "4755084139845229456982824426285452892919824384", "2071982166119243317438936772549067965202432", "4766518678473791398423757380851919462330269696", "2933138929194821322442425080986921182078959616", "2072548274466640432709952913885785919324160", "4781989574129593671220854191339705107126157312", "5116426368509233413005300695113120397653966848", "2071918405511822655819839536239893498822656", "4782735826770006963544738575987376057065930752", "2928959081334899547921057034877748715980849152", "2072545218803571301039156829415250203770880", "2071847545847181622569387334382845620649984", "2071987072567079963057222881533045095006208", "2071976753058461551403562236570910047862784", "5114564797549637474046559093487302519740694528", "2071923853344880594075228530790344800862208", "4756429714705404093309663527791600458346266624", "2071981910707684668926585536092889306628096", "5117280661469814583104522971735343914398253056", "2071918265441500695061364303079901218471936", "2071985750402929736568797640355849623830528", "2071976841299155605775878857153333002502144", "4756490941234745749826677900966046916080041984", "2071981899089352481064884584785780051804160", "2071975639820887254450851856713555860520960", "2079039318192261566079712187794113205108736", "2072872294726916155696613641188721844813824", "2073113339966469221178316622012643142533120", "2071859722831189040033914938169499727167488", "2071987282910215824266726966856655438872576", "2076049513487314584977471879313305127354368", "2073005949663002289593404247584561575231488", "2072486460318800953288563652426043182022656", "2071923490852298353122547588175306407542784", "2076187662967895205155220686118558449532928", "2072378440404502974072924130498710316515328", "2072550169599080998107673842020852239958016", "2075560155091485380914628379281910136832000", "2072442254831738225635714432129780158562304", "2075624113407752132680645724082272827604992", "2072859166636089573554170154362971661271040", "2073112026403499152963849252468514998976512", "2071859766576963264983201098332421444599808", "2071987286111209377328584729634866708086784", "2072999992421546169148684643656747018354688", "2072486142566865925736943298657157487001600", "2071923484995124944468210065461163742724096", "2072379039120273673125054986606976308346880", "2072550185964826580826058170946859955126272", "2072442255392709516497845218320043401543680", "3005062736721837748039493334016103821942456320", "2073076643012773413848365876111526479265792", "5121160101588255486111925380562332127214960640", "2071858952485914624949166745294298278789120", "4755322979302093165624127920831533868308758528", "2071987263534682717254308285511980686508032", "5117055827130039171168438140413597384238432256", "2928885423501799401134946724620843984414048256", "2072486542662500781762849922991643342929920", "4754729338464023242046647509904873487578693632", "5116399505268198464129744927119724230851166208", "2071923552362362351072287162127397945344000", "4756822770637789448366339485599702584024629248", "2929464489867959376443853400347258059696898048", "2072550111342910206978534900753961347710976", "2071859624794101050618155785862753594376192", "2071987376252387742071777862862150272286720", "4754282471601727363474765038963203573838512128", "5115882074389174687856726076610799009469038592", "2071923637224670996513308168059664725966848", "2071986978886803099662588210227376352657408", "2072898304961838460210513513420209996693504", "2073113615378650133959964311961885036511232", "2071859679721789033739632076740946909200384", "2073005653949876096951866134832003808231424", "2072486354258234856091919329091754628481024", "2072378542540999693021277214007308738101248", "2073111712107626557988564269458880825655296", "2071859727999157900916706273537678467137536", "2072486505782859473626704056374172405727232", "2071859817261260188482879448995795130384384", "2073113169822650770673144858419568943562752", "382434521989881829475685334003685192105984", "74403295788616770465664145768359407910912", "1254349303804419101931842506616181306163200", "1789300265992547371566475280562760699609088", "70720807390585944153821051522851922771968", "4397835045817141282493878425184938026336256", "1365356729625852157237196426507933267787776", "69623879299538442174523128757026786639872", "17821962168863135593061279529764083250233344", "5624494408920264227261153585282932841381888", "63924748905735044290330539518235416461312", "75101437413615643341079081630961226171285504", "14763786465737558668209193207218385203494912", "62868133747972105721760129882750491557888", "406933016948977841971348379859576331266162688", "57855901078704351775660218588762023993016320", "62429511278396765100134928909423330983936", "63464456423980283198673843186528063994980204544", "151096386280467904484493186847234939382923264", "62336991896226124087579824274150271221760", "319369660598508699981009452808311326743860346880", "145924493670714546020448966380967614423760896", "62338765893943079076084034035916971442176", "333624943003818424765695606280252185483958812672", "143989741312518801594689828059203699430391808", "62339481050941206950952742062384148905984", "1494859457098610321612832024243997643898880", "1455297809553947683842626347837003615174656", "513909607628163592160352439100240679665664", "78412183049030009454336253280274731761664", "4033498095409544099296907178450513928650752", "1404750519444218973615595327131787475288064", "902380454491363029436232094791251875856384", "71494358629970660603980274786486120873984", "13710611806041767187648053873854127116648448", "6212411133588813945080866923186130947932160", "1127576576319356503194543880680765676060672", "66959818954150561031253515805340198764544", "65935072102481198094964704572218143015960576", "15178608818472936773011855706459765775269888", "4571682128109333875974019474558604055412736", "63470684776393897486096744201358483128320", "373526792594704853828435060301812925527490560", "58601037294725626214079085794257524137918464", "12759749950921612481774717269367509875687424", "62668506341826635620076024758755452256256", "125436409579294723262417256733607192736439468032", "150918869821319797926422750323029971637895168", "50674589479954098427101235757909718769598464", "62387998988746723042601490496469648539648", "461511418734103488279023712934083107745173602304", "145903961216962333529228235019148351877677056", "150786759452207338528325381703014970678050816", "62337907161818531169767990102296610471936", "336741891711184935137773398532831640053644001280", "143989166090683190120752481323019199454380032", "145921054046897450615850678469370319718055936", "62339123838175184152228620096283959361536", "3490377983125663022152237794526558087544832", "1485239663436623374706043734190600679849984", "429493345754966729834800263397597761241088", "78327103362018859368877726506446210727936", "11462612137852905001901109285071085857931264", "6818298673876317141977900997685267228786688", "788106751779543018971171062282727853129728", "68717548324518859162075802183743861424128", "55629269567791896974646732732157600079020032", "15854775943061015221911198208962307135897600", "1061776509558314316107164014305419020206080", "66523750912305151089836145168849196548096", "342646567009618842255940301512421792630702080", "59441478284951713468296116025648404406206464", "4329269638483295976886603750282186132029440", "63273663033793835162838647380678801358848", "65976304310631240966255996205289337738970005504", "151082691862525234522728599537411024069066752", "12340579927697169439968519951300429655048192", "62627509532424093518643205107637922299904", "148209843649875815401386803070869975943992049664", "146001533749918192133138680176295605128134656", "50671444040133568314471366368798175637012480", "62388867623273869238657569375721682370560", "338619657370106982518967291255023969293834387456", "143988824669327631926719780508888460290949120", "150804641039504240031807651961452277205565440", "62338261412568425546561560863446826745856", "10100164999739395500213368066993827480600576", "7413117194391157023922845312488339354419200", "397484966529794793067137167247300477583360", "75157631016927353430118110846181586239488", "47616445359330113391594082504070787988717568", "16653488701221976195285794173696107874353152", "749006083967323270530199646060129124614144", "68310955673294292608195455267875265183744", "294791830907244066342165839395543200718389248", "61163934179429724543352929679375348074020864", "1045585752230902740942229716401978397949952", "66317623308434119196617172514271886573568", "18209850967830228525929204777772325904708534272", "151995699973622566208231288599977392833822720", "4276256657196513899575331604370460139061248", "63232676624480757741052725562777607864320", "31778085414794239258121437723794479685583241216", "146530407307078953727950349863298525170761728", "12343064469691431669506599098594187850809344", "62628316066659238242087513451263925682176", "113885917803858103090046779703066748029394485248", "144109747479218865697086407050874129569808384", "50676665851685065019158466934223302295552000", "62389217599010674774099704504784699523072", "40243644521217183995216458784617913542246400", "17793600076402724122546626396811944762802176", "386103657061603654070984891115582720573440", "74715716858981819715482854099225617104896", "261848698827776674174721719812218338855092224", "62803303966505180149412546127102430133878784", "739489202788507317661067429830098665078784", "68105671301676752131706490622131354730496", "2959873079837649080651940500395094387072172032", "158826046886963570491767277910753771236884480", "1042257191559100943645021016894627196698624", "66273438046825870419735533926397211836416", "10528313877069071311231488740563857170285723648", "147906931975336630293646161814292941703741440", "4276989456182001907943820105128004452089856", "63233403836025217673208905835620673257472", "28331311581269853495580865700170920381563011072", "144662532301911903621918554012627658224959488", "12343647760182366358164441802772361726918656", "62628661693814486240837707538079305170944", "213211078505128650792752524192800455947976704", "66438381397595625035597230918975337248325632", "383121723490921873861676917557808068558848", "74486712283265659637063633932811337990144", "2135017096158324663069901498773623174219169792", "162188414852245855369713412085450188548734976", "737661464630515623561481713254956449923072", "68060444376355201850196942608327168229376", "2460565054014852054405168083685753397752889344", "155048865688205947976210697382085527718592512", "1042331671863195762456614157683566483341312", "66274111738090116262681563882050902032384", "9909624792036380524852114855938663767238246400", "146048840137592838707685962648984810745233408", "4277097934712502292024998141009119219286016", "63233747770743454026870524534499580051456", "1031438598312841847848368318197822624062504960", "176537179295347807922191496253676825822101504", "382576372811151881886118792217969238736896", "74434666996469820161977772917828171595776", "1735861789476290566031550433072370755758456832", "159238012336880251886501447430410232020336640", "737720074952242964615326025760421156225024", "68060973561482465019149811052937805299712", "2416248288979478078368765784575520384139395072", "153043925058604407642530533816152397298270208", "1042339770406006310440903272144804593532928", "66274482851879240304438103520226454798336", "891860832094804124337636973565560096892649472", "174375847954696005331280880166178002999181312", "382598582234086283997654684770399760154624", "74435055998264151834783179470392638046208", "1716665410076435057243889800410242290596970496", "157099024800730509043756742881231861687779328", "737723580886694393853155012159431484899328", "68061369645080408384399738693700819091456", "892183873104454113423146577166147364499488768", "171612204362728002945169988691175355422081024", "382598522805851194833667694552866640363520", "74435567686646104048822584753004572835840", "2883132156798661174349002636699722615619584", "990826160384997747409146507855150322810880", "73047465151986072772879364376230593822720", "9548050735014898563000248233019574237265920", "1169507869814189491681225055139443358302208", "70223549905048022299143248771330022047744", "54183085420901798230638118417540687121612800", "4641483492109238334523248606827524139253760", "64078990937138615059715836057638420873216", "324246451586566717153395058637406016404193280", "12826341894342539620677189832554790671876096", "62908597792760538533087628042126263058432", "12603192396286445006276110357657219977742002208690378637979032043388928", "50654125907659214622215589535201518484979712", "62439090353411756513421390819812209328128", "1122619219360058061870017785068595221369165185024", "150757752625508771615981583151292328360017920", "62337049664377621275492028254678327230464", "341534287235059562963348531803321026794062086144", "145920166779605219713523402823088143348006912", "62338766683618934732245614433769445392384", "8139865813440195215102431680266519307091968", "1194826232909496474681271842025803201118208", "810864521049688402619587017763260209299456", "72139423179455873818886017503530129031168", "42457522196707651985868284444618185334849536", "4753950940234467948421142400835932290809856", "1068101077403301286075121121168321396342784", "67181969147262304679364042335643555069952", "284364607143653626465345225852761241980764160", "12897897919625004400829699943906648782798848", "4340509671439692878883438530363476775272448", "63517651141249311070726129084009084354560", "107748033002251027634092208282809101974713139200", "50677950447292765571837672305981894030262272", "12339685130200375266774253689139448430723072", "62678985861446697188480807489086989271040", "253435871733299943964301428929485436160397279232", "150827218293228094006600904469244853035728896", "50664252151390783750160707702449609868574720", "62388014660538997633613250471360666271744", "346572863568642770699837852865029003506624757760", "145919260406698709976930414979116967259013120", "150803099834190675386981402232914637913849856", "62337904369318773020612589356756068466688", "32756288250730936647340843385777516447793152", "4917005534830848793809311800100813495336960", "754389434855772471724900769010867754762240", "68986394253775542176358701459523695017984", "232046390198367110565562188084155660372017152", "13031159379827244407531388020664731284013056", "1046589507749512714624015891121860071391232", "66584286537846756051631163579501687865344", "19072758852849059786717786788428162507605016576", "50789013214206050836615083009931151212019712", "4276211224612258819714289099891474184536064", "63285139421108238562089972867203881500672", "38115783782718138138051573885997624473935675392", "151336002459758834061436857554751869310468096", "12342267362127049701790644667246387518242816", "62627466078763387470901535984326736347136", "115025492421751092166870265796382778117534515200", "146043038753915652973219099890553189277106176", "50676442446734197177880452554891378567413760", "62388860046639414332077307249835552800768", "197828442324246729910044425673424725887418368", "13158978447177169004626803513420423347830784", "740165657968067214750257509693602039595008", "68385448246421027770949165058659155181568", "3014467289316256763964763324949683789105201152", "51519848654000225509578772090148329353117696", "1042250544799854893813537869143787893161984", "66331086162083172892461448147023643541504", "11510296803725042658292059243843655638561325056", "152737745697658973292912662641663544670552064", "4276841231714607805424117930879090956435456", "63232548823189295868214563251922587877376", "28245384634757059671151588902808032779134042112", "146614961993249708076466809128823614580195328", "12343664120917785384233843958574389116534784", "62628300629300543883915812126167064903680", "2078040236140753578975139213451526869279047680", "51919716343795234067221881718534094903574528", "737668452769108184488142403498884225564672", "68121156706631878355703656012038153437184", "2528515339735985851338011927991678159860793344", "160293405604110948511374067821965175846600704", "1042319806042886949569466634370527394791424", "66273184897802234331920576088539125514240", "9836860117986495712753283563511866678413623296", "148053134191758183829999286302339479126409216", "4277111590182652542774702041107289394380800", "63233377140359232048587047766415158280192", "1793148922147725040758657166619219440525377536", "164571922376734265917340786964535490247655424", "737710058754507463574042814941951971819520", "68060030731261909041230774152088271192064", "2401498983210187572961656680433383367432470528", "155289541044078040969056626867653237769502720", "1042342532048004071306636850383427404300288", "66274067833657759693335548676592994615296", "1695293378453500810419097859686993798958678016", "159588341181684847888707224090882644616675328", "737727577618161573957818321159762120540160", "68060909702220472688917557764233006940160", "25905380387274490565267498849822459717222400", "1085550128550509460503836064095260955901952", "70551188328521712691281950194578942328832", "238968680331558705552868005446237289472589824", "4353132100389657048820453154703291166228480", "64137644184687451021654956188791916724224", "41125887905180837000555391371455618128403234816", "12341974851948080050388988998295241415983104", "62920709091844476221448169207894097526784", "229373723482266637689661716510089517063483686912", "50665314666289868159377788239780310501294080", "62439073356526133666821277395164376072192", "359132571420010068832485776680845366659767074816", "150800805038020583834823805899873301859139584", "62337042305584147849178748643926811344896", "196791776050601334191958761325688358938083328", "4370194076914005816794271237658386494390272", "1047435834382799005852771062913893010505728", "67265442040304017049728873877767920287744", "13401211762031033840837414870988698612003766272", "12349642217290253682926242051186362777862144", "4276617016596103356199499901408762759479296", "63531540866800885165615107192321885601792", "42341468382057548699409612039472369001213984768", "50714797250044065620862519504914105585631232", "12341868518943291825365165691435795796197376", "62678929537950499417893001305951152635904", "116233806776887416564726453621932824755735363584", "150933247310906168747168681265504355887349760", "50676210352890072197735207570508412220342272", "62387996532020863344426395920322091024384", "2262934258378045511113035971386491523766943744", "12405913283449660038934170696342722723184640", "1042370235303057954669743505598142765596672", "66601437739231346665049734090742007070720", "12471374651975340281568221505817283273999515648", "50860703333347512885413614295186024299495424", "4276718772480150230088320052653394141118464", "63285028271001196968476387205342134534144", "28122036461930304366768339118542553893977456640", "151549835332088850258436717071033881912672256", "12343687781612089069123938299858255595175936", "62627429510345586139923375190952246247424", "2694805597620675789017865318252753617153949696", "51624509223030852103687428508134189081559040", "1042293292686667781584111247286360202018816", "66330913026768254206505408850991073198080", "9749509637567788041317747569001999787521736704", "153104666532592844146010759014154225017946112", "4277128252249921635652908454585497706037248", "63232486086945320888393754357664808173568", "2386307367738780134361890484563569489932713984", "160901270547736032576559072225691162143358976", "1042345412212480739661305952410432335511552", "66273081381923313135863616353270738452480", "5633401956221632840387106572105248981768994816", "4278499692820450002207583431976569458917376", "64154132327472625005801199015531670142976", "25128526974440578831881098795566442995733495808", "12344333256583214522046825231723997886939136", "62920647807038083651156621111977408724992", "68958348095365277341552229914147209655235903488", "50691361814474007279653366588672145369333760", "62439033817305806010354256662084257316864", "11821087120791425445915024516710096863355731968", "12351163647759810364031024223114143392071680", "4276799451991913823015954603809344902397952", "63531500607302459282075184420911891611648", "23990295011202571367399851987564806303995920384", "50761305479974563128387698426704802575548416", "12344620978904396916483444227024367877357568", "62678858563018631395702879094720375554048", "9024959569758089851999837022048498066286182400", "50940035551310472800578493033503234365325312", "4277278899152198943977812713649562303070208", "63284905637505969833869328518922035527680", "13687222244675565840891406802066505990915751936", "12349404411212157289320778698264955255259136", "62920516109194418321815304073668693327872", "737406686110431571558301133124009136750592", "68031895598377381287238068740041151086592", "2675016091412579083420898339032575026135040", "1706588300868110695041484703446245411127296", "68921154840184782993052398012346864238592", "11520038349759436393805466611472188437430272", "6798141073047615396629550046784530006671360", "63799564436825383090209376721870329479168", "54388360800711159828677705256620764205940736", "15958548861843965787501637016811930375946240", "62848097652275116652844195114119220690944", "295586803520065209592492739617282200094900224", "61129822725579228310988894643837682011078656", "62425903646184846332935811617936732323840", "7789265836354600808459853651714844120204705792", "153712140102697394826629524110513144588140544", "62336554249931878654410172856203101601792", "359629767867149811060646200606372514120433926144", "145917029873793911858216850005948722659196928", "62338767256146757329925490264339250151424", "331176253146122578330439377837280246745809289216", "143990200807286425397116480474870430277042176", "62339480964813586913880303342447518285824", "3247864976262429303506578969125586951208960", "1533979110040303153857163144709492711620608", "954008022549036816014052969057831996096512", "71189129892431043245329550083168483147776", "9883731122296621785886490900540815201796096", "7534208893270495432935907037953045687173120", "1164662870652124985533625040132878666563584", "66833439856546008059091485424184601870336", "40178446733232506875022936955041018231652352", "17806375690109339398070970111644359569965056", "4784337914534126231824770733222462912200704", "63431541445269118712145811763523928195072", "256638144523204557007943550492052387650338816", "63110628546621056939362846241224873136357376", "12961411846185286943903150916847442409291776", "62663717892759094062240361503107462463488", "6562208016468031913424689299704647519465111552", "154281439021098491963139577401833565655662592", "51048170173374133143462636201825905164681216", "62387436890532709119204970525241261424640", "616315699240915231573268821337114757369060917248", "145892376192247734719556475431038093621198848", "150774386080475586112686233059673776676929536", "62337909276776467744772881398144329318400", "337736724243729802811118088596673250452031143936", "143988984733972257393136966868163910273335296", "145920867791054083644667350552302069653438464", "62339123872168688198719317458563803119616", "8266277831756734113181201647764059526791168", "8854974673308903281421162511971362627649536", "809631141835661791511066333870791224983552", "68558624739080224801213093307838208409600", "32812971885891525886397960097161163776720896", "19773446261764323922115485777959904474038272", "1076057717073618372838918396552452392353792", "66468481005383280184229573050543179300864", "212418846897300516044397023642015806320017408", "66515683704510979426113827727658540517556224", "4363066037388583771632912515077229324009472", "63266500597102921795190215947465980379136", "5226398040332335056337758888674065278868389888", "155214128632074851008973965809724824697700352", "12367468734795760132674698321338857202647040", "62626818528304091422174594118580535558144", "276519335461223063701532621801425751374672429056", "145934826567748385249237237612503342296072192", "50663406671249059139619337700490135874830336", "62388879809536186108168149162604665765888", "345724353633002335727066172847176959522372583424", "143987566447673896540808242895586379746508800", "150803260881474791287409350160249162404200448", "62338261648405864238337099761908069695488", "28499178769597341178137971631988716853002240", "21758099954492478530852366404733830449594368", "756993642558381972767393354270059349934080", "68245280766470971223358521782141626351616", "165872446724245044291317543476377698395226112", "72923505059130132902191201228319435278778368", "1048476077431775706004591437785178889519104", "66306029916828364861557399651932782460928", "3567134097979969298719029721865763512402313216", "157388317669605698257414321683827593058451456", "4280382780566847085752901319548634939785216", "63231775317408680171316862623518375804928", "42784843022951059539755221956103101448730968064", "146356794253112662080343772097624940270845952", "12341831238977015489155618612184210378588160", "62628347819561097769431602369009836621824", "114130112066813697505101481507491758618942898176", "144109357312047394590657294832043834560479232", "50676617603515607153012266792663502846689280", "62389217672138770478980828174733268746240", "134866166088411980745632242331759043980296192", "81122933764095337710472185321824896902234112", "741460765363401951837215809987926558769152", "68088996880496228761769589113771037556736", "1575552419423771945273844145298966498919841792", "166684701901537066517655615708347344095281152", "1042579754851058078603413970971628350210048", "66272134276137377204994208362329949601792", "12411944031257309982908195447806006223936946176", "147592266473201709881618805596825818010484736", "4276725794761580922620107888415506195021824", "63233461471585371041431441582820385882112", "28097097289354231341012946371551368159288098816", "144668689964228360974193254447804119070539776", "12343692590712487931512154180780414201757696", "62628660539746186630149671218991905898496", "1095793385702024015840619001855916609787396096", "174780317844309382910531514803361200486744064", "737903253072434448781909935092443044118528", "68058386802436534974237954821255761756160", "2589881319518600879037203863856478104355602432", "154562557783544274791088500409776429181435904", "1042309625288594626091839865196045924302848", "66274200868695192882041102975575760306176", "9812970518994156097956248070616696024918392832", "146070044373487874408456888772659550235918336", "4277116117630872792158203857015433569763328", "63233743796438653345566044384352129777664", "1805043231905335879803018338103197476956667904", "158680112660508409429482437198087609590480896", "737708058867266337077464538253169438752768", "68061075839859545062736390911408541270016", "2405439994560117494975479731232618891989483520", "153087493988037706720215959703659688100888576", "1042341790820788975408285833295263394955264", "66274474683917005131920742045767178387456", "1707861237465216386297028681812136455923826688", "157173173275349267155420905700670889984524288", "737725215212371176244508965209657164431360", "68061355734296937546773576484953182437376", "6302963217028698766559829132898831653928960", "1248223780466943895161273837766324300808192", "69958644336124044800070186568656932044800", "27604217802502384100895923574105674717593600", "5058733033107641194212724442853006609743872", "64006106572679275641121519215680803569664", "195152237763940211489695587183786680142266368", "13170992726506653901979740190038403663790080", "62900525028231279912356561242348779995136", "3898356930080190875657164572053872430666481664", "51320975870365913317948836269314601176268800", "62438090296815744394817760392407444094976", "7098930625908827602345533557052517590422639345664", "150740710724934377866349122833918855745634304", "62337052578449915668723496577004084396032", "332195361158849112291705654403335517101312966656", "145921919468824850613620098198197484637913088", "62338766363740123521546971033364131217408", "22246601974764154820527261622033322191355904", "5292304069768252539245407037783937382350848", "1093083435192081684568388936298072067014656", "67085530891273052267435400522753590165504", "142565183981735552352339453153482140739960832", "13507254435668596069011437081248811911741440", "4407422729536899977182746919003943908409344", "63503542739194390006866116852946279858176", "2600556955782127664352390734613345295912665088", "51660376201359682345141569127853804285329408", "12397089764652965188552837439184912714301440", "62677511659978973201509492226395109064704", "395069680910106798306377955002967264002505179136", "150795045264883028993229004053225363363332096", "50660621393439626516832987207464102504955904", "62388020166428833401536865715794053431296", "346315714356576637205263089547476226864997990400", "145919306025494826793487586756846743936040960", "150803148557763011802569536645326801693835264", "62337904360993033278303886032449264680960", "99944040863720058593302521795277495677747200", "14075976836131203668456572471059087783624704", "1052866164303893216980089685550257429020672", "66559042568934677166290912290338930425856", "1690182648223087797006037263934977220502618112", "52219112692912163550069668718024551965917184", "4286094203021614680474562329308057453985792", "63282979908977920123209887762856869363712", "42990697798250215307220346720481988694585114624", "151267897829366160826723804043930225034133504", "12341814191696167416785772363126800056844288", "62627477747326313782527630735155910410240", "114459274262493509104916427537416236301379698688", "146043956036512568285516371090663498439458816", "50676552893216821777933961052733516445384704", "62388859879240435924416403085217461436416", "948315391654130842231039540755298200422711296", "53512487484984774122816981248035219360972800", "1043036269512210991068434241317807851569152", "66327906270825569369071004363552246988800", "12350699238952557375247076425009862918145048576", "152599958132878450628264867501299873657913344", "4276733102136087895251699251583369930080256", "63232572460103133408851334473871385427968", "28376172091332429479973677085967475379863027712", "146611454385784158277048921660659757819625472", "12343639257999166307463309623422238484070400", "62628301269338973781304455569734681755648", "2553129623974700853447901177184532688235659264", "160195498384427092026177443520049139729563648", "1042315663671735555665527200367909003067392", "66273201644321280814010402360059282587648", "10010639725664014799801271599000964273050484736", "148014461692431036934037414029863948486967296", "4277079306849395033563072331318528940441600", "63233384196598317470604295496958461607936", "2434940785980688624466381225475166821876236288", "155151751025857758327080066552277403938324480", "1042336318535189189524258708490721551187968", "66274092952885899446170649347483634761728", "89835733749043175480519741305342878457790464", "4488876847041627240770566807866541695041536", "64109080380624525975904974242680336809984", "1555989130825779777989084271204472152423137280", "12436890883944043523862243092865403211218944", "62918261080577166462475263453351225851904", "123467855790110813365142825610235285048823644160", "50674915882126875971076499843337120101957632", "62439058777273922014077598212025632161792", "405444472893733986033379620239318837188389502976", "150793572463395981417193613458407719144783872", "62337043541528242143894533473206915825664", "1030311276948355102659803584926768353190608896", "12487817290038319747116041119038205163732992", "4293066671183263595118669552856598392602624", "63527924746689079177707701794779397357568", "30418129260164893499144351146730119229996007424", "50738618953594879912280917972015546139410432", "12343278817088641762672208937503526366478336", "62678893168028499981055860595802972880896", "130936111882558872047593204255552552320024707072", "150911243391668330527979568948193314568404992", "50673729617005133941467684547749398674669568", "62388000292088297590066874591780672634880", "9584483954690536853558613613809864608778813440", "50923255996778552652077920837001103563292672", "4277160560085017002797559422555106727428096", "63284931543810736045068329193913280626688", "30848430321035930561966357756490704299032051712", "151477689225740519948979273560491215984525312", "12343208951155260603824025613563220165918720", "62627441836795533425597965245059004628992", "10573171705143517325805398652792515931829960704", "152917595348280385127805143667967017688760320", "4276982084785982365582981072151399094026240", "63232518034803024463233510236014612840448", "15390419954543737339603101680066859793851088896", "12348171454188965013817774522005504961544192", "62920548119074592227112777985871589670912", "92569951414119217773999734351834437564044935168", "50681858937920739120758032030516828019097600", "62439048237829810657904118822574967750656", "30244659306470305107355218098433991176055947264", "50739104381237827531415035648626401493385216", "12343307545072886210400717292109536136527872", "62678892427254557505804144967360645693440", "1041890311750081994694775330786117672763392", "66245795624702747113787648472828948250624", "6932869209465075543745877832175124920401920", "11152763212914071090402623821014491920859136", "63566634796392438607048865403947163058176", "36211880156267532346922636697503109195235328", "18714893450189978647341991167089913064587264", "62811665468869319547047664057157607751680", "227286012902088369994297051743273909816918016", "65180610989879007214411626136823920943169536", "62421942051015173608263035934858153033728", "3589064192849996087712870014241218096390995968", "157345897952597576482753704679744981067366400", "62335970436737806674460619683590704201728", "276874153488094937935544028228858887772292775936", "145934727868156903730815947271656275995262976", "62338764026345374831092876015143944716288", "334878722133533288770718357520106556760629706752", "143989508644136040766701193228449199668854784", "62339481094552738643721208485733424168960", "8483029015074781075655213334295750113230848", "8619063806745491272935236945130047527714816", "1187773282757271964641218665320816383623168", "66758901998794155913604306861474191507456", "30034012807611664575557546827775285324152832", "20941074397032572282895684935728872667742208", "4984828209520830555510273242581783334092800", "63397734936744300839365447908519086915584", "163559890729637987646120785014488717257080832", "73379630451334133451105919035436731975335936", "13344959907992340626608917417785259364188160", "62655011822186949411884097532486750306304", "2873269472731755576602125188999796042154115072", "159083342847846389274515984072722168852512768", "51563155355952965711512720454609846965108736", "62386675400795625103626928922706120278016", "265068335942611183895167419928421111601869027183869817674159620096000", "145857849166200278531034553522360987571716096", "150737509921802763138311466671568306604867584", "62337915582011480933199185010067817627648", "340863024869126543259957101960059920291855335424", "143988421706744214085998639119904701782425600", "145920289554365820884576493028419598486077440", "62339123977703064458539789747422396153856", "23846418069286448020775139772060310664380416", "25566550503926246825924427632670518208888832", "1089492061422737469190737650456203395858432", "66417891820734523231932850723046998147072", "134010749453132098514610073621330240097746944", "81435608678120504256936217447220777100247040", "4416137691678524525740498927302385581686784", "63255477587508628414152916319077073420288", "2101090886270433328029157023451752406987046912", "162387602245053294201816991596500581370298368", "12411154342586733311211931501230836942897152", "62625702286344155727617595895920031956992", "41863955518423068319710189855723737961623140185555832001601929874505728", "145857849166200278531034553522360987571716096", "50654125907659214622215589535201518484979712", "62388893885850942280679092438697915711488", "395732757110285673100373378247242829497999818752", "143979988734849003740859969590646252020695040", "150794948823905493729781084474210467566321664", "62338263068837709677265108876809178447872", "119135070617568179468796821975608621944274944", "88122073850487205715138903352405332305379328", "1051082505735431562260939684785690670792704", "66295633387118832173250138389138318032896", "1515886124493000791853430188629334861304299520", "167381702835965309787276579010197202241847296", "4287344285249107969367473802762785017298944", "63230258642559219680293570940217138872320", "44861911855545884691273899750340603279906439168", "146333618163177398727156656233512176034250752", "12341666408856801312300770883968030482628608", "62628352064047117773829100666236090449920", "134957484528135436868444332824807114375866351616", "144081281197336126735697216795082413955874816", "50673145259487576029797516775818262948610048", "62389222935417642021561329893498112966656", "804026098072938144230575613682823527856603136", "185518152519172161266616883190683722080845824", "1043242188177065937257093997099748601888768", "66269459471117072571936770892235406311424", "11378665597689322141117333508872481822824464384", "147751811267188515657409448638239512402591744", "4276859615253874078016618764331424912769024", "63233432217943954912680703749553217601536", "30104492350341929791345609002715805361383669760", "144619037580432930805627129443864693622964224", "12343330999755616135061167412984027124072448", "62628669848389710364072143597529934594048", "2566967583870474427751497813270247826633261056", "154644940415488415566726197279984025123946496", "1042313369761632997067079757569709431586816", "66274185730135724169593021424787724959744", "9929045315587355376404630383692048952813682688", "146044630158535883667411306370882069877227520", "4277094323988836806536217519794471923875840", "63233748559956181686333026834499277684736", "2369885216118118300928057958698255064164728832", "153233802782115506585039090508415155994361856", "1042348567224345509034217989287802321240064", "66274447289091028057517206108351114510336", "16557857636446716788454023295081584271556608", "5763356041180659085720656787175980690046976", "63907248727224028951194159232823442014208", "98839574666496227439272477924810516250755072", "14098164202994360557936653037520739807264768", "62880775753583412434823017467450501365760", "1619053621811224167567415896522427939013263360", "52290086948306402379936723875567832964005888", "62436682471667942292159332143506718195712", "84186687238394571298738510235197625888768262144", "151007891787787994679650826030421403917877248", "62337006967650874992023185439288123719680", "359443399755586140089789635428869750634573725696", "145917060570905438432110711036773370679001088", "62338767250543999081402228656567700422656", "76572670088494924131834206549857010922291200", "14708232181910758434179870525385856291700736", "4528066501183607866267681074937550201683968", "63479173800100638856090958418975184125952", "837883669844971994654188152508180729123831808", "53913455402123776946890166374002919787724800", "12522674999458351929891737513116828335865856", "62674333884571048018835008078853710020608", "31043714259206044270741304331492860689186291712", "151473010326371317394264545055283441374855168", "50736913488505815200731295502583684640276480", "62387904638606164112575283711614423924736", "387136897246379585001848708591166888996170104832", "145912823338719951776462923661756518243500032", "150796224675097556382939318405161307980431360", "62337905544179589693464508494687164694528", "459717847873296406369039647095456636111683584", "56926597245716641606754907330010319993962496", "4315384610345455653359526110934102972563456", "63276638664271006445953698758281800974336", "11600624637466049867143370673534131600244080640", "152721965894540268682641485026233817663275008", "12351408904119679551155485160040108444876800", "62627230879445047514128169161950108844032", "149090523267342521281245778780554682422362374144", "146000684172097668825281830073895300806737920", "50671341706936614922979126330682627288203264", "62388867778407181181185285682161126473728", "4915433739799529189224025792365957082156892160", "155506291770883728723169464541394235998339072", "4278974375978970974742832517636109694402560", "63232082769887944119865815326170802028544", "31633509245129957365836530188609501104086974464", "146533495370988894198358801978274786505129984", "12343086381003257177377868882393839549022208", "62628315502550172557129129742961167302656", "10120442170174026819601164078131591272552464384", "147990721221688615830646071303973035285938176", "4277059480475932388301286600428090780811264", "63233388530145907441714803553305400180736", "377102701662072924098101690923398843106066432", "12755618061079767757096934541888137642115072", "62910308569328048789496593915417171329024", "11456531048188723954173248130040104807808630784", "50879083663117427638884618411981052795944960", "62438750056794922478446178336273206345728", "469392764435147747225457676203403221525550071808", "150785932261647967056102970360071829103575040", "62337044847258843912272104314517772566528", "5296516523689619681059368438635258663760035840", "51143242906334944003892972824393378082848768", "12367081309710488565398281779912524479594496", "62678280587657031209128823745430970957824", "171027702128060605028028349449723662882314387456", "150870481600859692840028652200269365060304896", "50669132836960255503939840764105952474431488", "62388007260431967069487776157708362711040", "34615709942376378063793989263466897694164779008", "151396782084052607235241923522734984970371072", "12342671475505632344535005812591552238714880", "62627455674083634476492440211323986378752", "99573821672363720319547828040451868268007784448", "50679907246162847497876199418739526270451712", "62439051200173545887692038387578567655424", "4275252690837168162372968459789065946923008", "63206381744440445331469456201925175279616", "21779200166385529842936905189918892917522432", "28463059592399376418035565911887195825766400", "62739548796102868773246757456801343471616", "157952626490874972248405817583670414308016128", "74567232405162796607443766512494637289046016", "62414417769251372592154249547911306149888", "2335797442475272862156151276232667809833811968", "161136216409854403237973968751375275995955200", "62335389537888959807556192359673254379520", "302982553164495491023046474453569188788854325248", "145928099939942338222757008107471721237315584", "62338765235819547481463591524787394969600", "300642985930457931484304679576695670074989608960", "143996559210519081177791801144651616182337536", "62339479773052036244311562734605657178112", "26849706363263619867028814925418918397870080", "22828824311130206832226591730099538968444928", "5084919486576097438113677126083668516798464", "63381867720951856116853478057640686780416", "124000793763192461284298811409748595264454656", "85636498610978864346305228125144942787952640", "13701602940188806475527169798596761644695552", "62647355791709854521673460473835485659136", "1494259178116201716564332176293613500788375552", "167649627854342043484278698201541361765711872", "52431509872576464233148308070695685110890496", "62385425313906338622920305850314762747904", "41069632509774680429356886772775503358844025700088401756550467824910336", "145857849166200278531034553522360987571716096", "150737509921802763138311466671568306604867584", "62337915582011480933199185010067817627648", "375608354701512920582228249987642998949431738368", "143982795450941929342850632773255403594055680", "145914511315793761052306583077659782210912256", "62339125032339323772553984360207506997248", "88830678132104127343052335325875914500210688", "117863979128134128104631808367467734008594432", "4491416059126356946022382536720012703432704", "63240295330914320335838879757193703325696", "1135130966518933595411082103441485728766230528", "173819537484207035812252953814391763899514880", "12473856316062081731732067340637837618839552", "62624113876758902337345528132612655153152", "83679619652435398004010450852260132243114465615257309111882956501155840", "145857849166200278531034553522360987571716096", "50654125907659214622215589535201518484979712", "62388893885850942280679092438697915711488", "763445456027925741141764021456045721185538801664", "143954762247308598190046168654142132354809856", "150767277973835851519496457528473466995474432", "62338267798586128737549163358939569455104", "983591998153690423661600126871399675319025664", "178019342725109053260301168992911297957855232", "4293916504822981875263996620913514391797760", "63228831359133785413991099155392621445120", "68072618608993000688914132575062596923175206912", "146171046968147757623803896235398246428573696", "12340508844886572093377746587423132339929088", "62628381875305241789856249382849768062976", "157189947448534590419111508671702710536238006272", "144059528386490661342226153777041668422238208", "50670454353697221477063558099123635413319680", "62389227014711715519547865652258316222464", "8343047304086329455873371687160585449335947264", "148453191421053312193896936691719079087570944", "4277444594568059931117861333586241365475328", "63233304361166673131245837013504239861760", "31405582099720319642579507601315276117745074176", "144590261369413363699370727251579242880696320", "12343121334497478153812411260403194825539584", "62628675246173852353700868717738475913216", "11311251568730089202897836656654487404316459008", "145782603189393735705048625222180882442354688", "4276869195998197478071410295905725467066368", "63233797769902707591533634017360842063872", "50533147942484965381943247794732700927000576", "16323962734460330465620101818213175446732800", "62842557623414051288898933153226528129024", "601195258241406640085803633030974788018896896", "55314704964835779278514935125174404153081856", "62432606211883984474335736953526581985280", "36308330137990415946291142953117786606051262464", "151365920035583042243681038442858631839875072", "62336946100774851864279620478448657498112", "249167024105517078645660578957769039584660815872", "145943281711887938548264270685111362133164032", "62338762465589725571679464802780157313024", "458793678195738678253388901971964831798919168", "56940800299014977016069780000667953350574080", "12679253438729063209322842544673594703609856", "62670460471800289804374379057384295235584", "8302183952639386199227211614045848318156734464", "153524965750298680748575942415575923889799168", "50965079212724737865772987916488212282867712", "62387561197665565679333517645081651183616", "396540303362002638013160581684437267315825836032", "145911519222388543791797200366505216985530368", "150794831806269077863195693585696643591700480", "62337905782212884976213471387209464545280", "2759318118437843134004414147743342901241839616", "159447916195332182910742851311502772624424960", "12393690409680686125242758373080721904369664", "62626147570805721112287859574883819192320", "138078853192156261523469114847245568546999107584", "146012087186700652360088841842015102524456960", "50672715156007209876253895028641524963344384", "62388865696361881322813691205790763843584", "48941876628465977137128694906422103575470538752", "146293837853302248950648014151246636021448704", "12341383376775721129262962678725039666233344", "62628359352578646447086200012847219474432", "1730174843976737488410260948951920753206362112", "52181847741551741873993259588774740466073600", "62436837113325951170737150031631755509760", "153394669524018923396845378819672939567796715520", "150885782004088771025407624667783789818150912", "62337027793107719697355837793265875156992", "1399382112419480358095256815294981954976747452020971433295737547390976", "150737509921802763138311466671568306604867584", "50654125907659214622215589535201518484979712", "62388030018528002345207058987374486749184", "12338272107719893125755361032740727848697856", "62601559638861203784593497285362442043392", "94704966142029290260611254859715503313649664", "108901379712979891809942873713381290241163264", "62397951314154519337300141836245397405696", "1443378310662288877997315266413300907589500928", "168315321858737933972791626943021018528088064", "62334361010862013247438140002391574970368", "1485547598582688859720056873570302629222398558208", "145872171562344021134327144715196473093914624", "62338775446091459480093782705507624026112", "250852607701793030647889232504917740488971255808", "144010249771613405865409504458845222474874880", "62339477207374576215655378744680785117184", "113012125806452515278467917653578349233045504", "91801059350574844233195594134019751970603008", "13850412082610462646993315308424818579210240", "62644278421840408005564375626624584908800", "1030790785867431302624465216363526717031055360", "176556170585284315335258866989565521172627456", "53271965415442028970654836056350300406022144", "62384254246780725350603420661865970139136", "54217494716635593151216704626148040498308786489252558093393549085114368", "145857849166200278531034553522360987571716096", "150737509921802763138311466671568306604867584", "62337915582011480933199185010067817627648", "309545096498101570094422202921328384334790393856", "143994575783492541762282343102348671143903232", "145926609878916607137300276643931529100132352", "62339122824221690475256828397565209739264", "565580304503319347276318878093833153663729664", "205509575856674633351021819449950937179750400", "12613437315151713320700248849444148931985408", "62620634902844170966507985064639852445696", "42400145221605711788763883132707674941282058240", "146361336823579784731928148970244615081820160", "50714713187578846072014684959393491355435008", "62388802085024963502053345730256512745472", "5539040109430612476817775342718130396784647733248", "143931363295210606120659005629638299273396224", "150741612151576951503120713850453566353833984", "62338272187170215344491477193173659287552", "34428947828023187537861803972876271164441231360", "146478403269593828793632286110509057727004672", "12342695348723827063839730131461326294220800", "62628325570020609633101399203298142060544", "25061303708698673481628914094884305431334575298245690786672501044805632", "143927623351351104235303851693853836123832320", "50654125907659214622215589535201518484979712", "62389251777218832654019901639017451487232", "23010449404174302482195138766702151652429791232", "144833539911907380792337152499028270096842752", "12344891475620583963466584501676167189757952", "62628629680085099174979262214072405327872", "218769970869509947090429511011233859471671296", "65916461662217169499124681401602796706332672", "62421274710816235359452348194826028580864", "7315885437721083352741240569665543946603855872", "153908665231698006486099835878125693126574080", "62336521970029790416973578941789133340672", "323286060510929069430857697616574088964739170304", "145923685951558918774009812211820133494030336", "62338766041351671165376099141513136570368", "5962817496543255543571818328155185407118540800", "154646918765061584680046115664915937250770944", "51088119407265965598631333772877615396290560", "62387377269124201024589377419426349973504", "111625454775333261964855943714085867238836928512", "146048686886733840189435179465309654284763136", "150941339072078399520069468828029841064329216", "62337880769042012727790570296281793560576", "23894174646197797471812440937271381687265132544", "146753681588565856478580479188369619678134272", "50761737552897824221112480551185710531477504", "62388730985730942959750375480224636731392", "16369873231603851331334648093380588149852340224", "152138435179925522052578357859670388597850112", "62336815745056126544736024665565243113472", "50654125907659214622215589535201518484979712", "62362219216647776564178221052503905009664", "726279251359397397724990520679480485098815488", "190216482968433273982188589342510753253425152", "62331703152422589825933782602924481839104", "73125203797030664978533400444507082381674414080", "146149363318417925022738066820899327046582272", "62338724918672319418166320945270171369472", "41751543872838365358835381719931225920127919914442267325200606924111872", "143927623351351104235303851693853836123832320", "62339492699385681805360761241827247390720", "798383242991687968179810171950417302215720960", "185821191844206079661553696623961712776708096", "54085636615006252601654503920839805078863872", "62383155214110058494454314747022695989248", "84123676203803922117709238990592143757831831552", "146111184065584635733098286939784638648811520", "151008094675067817362099503486916019347259392", "62337869387967011533310743014858618306560", "56477859781201954291321619801167031786888673785543764043037817016680448", "143927623351351104235303851693853836123832320", "145857849166200278531034553522360987571716096", "62339135378667104093152702880264354791424", "8613782407926072085674561638102024023481253888", "148370213561485547678573126229108738054160384", "50953764122452395503454991023180058304970752", "62388442011667913071731403830141908942848", "79632018231472996981746063979793367079954939904", "144188230451170555271387695353332460112838656", "151023386000939275927677689756365545430581248", "62338224088561650640682460799268598841344", "4252535090316715479426024721890313945157875641136770529567903812943872", "143927623351351104235303851693853836123832320", "50654125907659214622215589535201518484979712", "62389251777218832654019901639017451487232", "1635375730082761114100191419352492112672194560", "166042111803170305508507543022327884228329472", "62334677060206583373757575243658684268544", "365340911363071046839216057132660794554438385664", "145916104369710530510022625624574610810863616", "62338767425068499304435891144731828158464", "1004543486941383115746224395704945241977562970915444874119017050144768", "145857849166200278531034553522360987571716096", "150737509921802763138311466671568306604867584", "62337915582011480933199185010067817627648", "150737509921802763138311466671568306604867584", "62311284477728890757694272256148005453824", "13018688791680104347492470928713094934529310720", "147510516886175426175678709838715840245006336", "62338479560044696857437520576035401236480", "4491205794181803291285329260311135650271583038113323979295100342632448", "143927623351351104235303851693853836123832320", "62339492699385681805360761241827247390720", "596965652933322125357174785213480390482151768481304713642736114204672", "145857849166200277293094514236980712672591872", "150737509921802761900371427386188031705743360", "62337915582011480933199185010067817627648", "139815155682278761195216881766028357801519087616", "144075937081039430734570203185605729740390400", "146010169772757708773512893555129349799149568", "62339107583639819134761188244404899414016", "1566711657690469409471746812511690326438788281353657468658731379064832", "143927623351351102997363812408473561224708096", "150737509921802763138311466671568306604867584", "62338272888746688116085880228627030736896", "1181626099074829444619024865690222732313440633970187659018566803390464", "145857849166200278531034553522360987571716096", "62338778062044721877527065056268762742784", "145857849166200278531034553522360987571716096", "62312146221001909386087107979917119193088", "35248843627256736003749971311957757217726267392", "144517716224989192384949385375170092997804032", "62339382448805034095042169811840006094848", "315346347729691629632691700655703049281784799158473976111539725271040", "143927623351351102997363812408473561224708096", "145857849166200277293094514236980712672591872", "62339135378667104093152702880264354791424", "143927623351351104235303851693853836123832320", "62312503232389112405810003150737315463168"], "dual_psd": [[["154734764095049874237795918263230394173609825136989307156901373411328", "6817843075911057811389635235669898720375692236942691721172299546624", "124168903365469742566548130899656330026290882779146613768883011584", "-166024057575975616781910131116607591108989850954693084354696970240", "23718904517551581433731979305183356487813211473134696756798291968", "-3724400095356189457775984884624573937697963778198360518006145024", "-21401359440658307906296947289675099472658827672188981421885358080", "-4269750898520395906754676769449251835349741009970522480275619840", "2827047944878310904841187043624858920621269516777423972341907456"], ["6817843075911057811389635235669898720375692236942691721172299546624", "309031070152164297735726674683179014474614643063256951024508731392", "13995756266066748121141893274425722023848353103281815133895000064", "-10534014836639383537944428457279066844832152748535278149564366848", "1963322399707406839853581010881538842682332168802235874218606592", "-407259812663252600801637060661997860722521994871910063451144192", "-1016908744946323336160601926489672111067610255677327286409887744", "-169786599906646781275748052599842817128871143395289959256555520", "137555549630892453310738246628988565026666387810344602565607424"], ["124168903365469742566548130899656330026290882779146613768883011584", "13995756266066748121141893274425722023848353103281815133895000064", "8523432283966927517997923259662339079136647133760011902786732032", "-3313879508202054555462350633540197370295308668353158050800992256", "926397570176396802604186220173437205341994451404862752282378240", "-243267886441151582543106384843693837830640398521637339131805696", "-90231841370542425341926053967792124498799505413595014302269440", "14701504875508052097072544958344048318006851422035838173708288", "15106457524875984814634450030915178173796732284229868719177728"], ["-166024057575975616781910131116607591108989850954693084354696970240", "-10534014836639383537944428457279066844832152748535278149564366848", "-3313879508202054555462350633540197370295308668353158050800992256", "1379085925282031236237030974588878079588652438611246910986518528", "-368051516202508883350746274209098735517957589760174009400426496", "94720638951443393016570852907402737455832671948273602214756352", "50548005115284742264891367055040450602751866707671793788780544", "-2263427056726778531749714898706583352503407515076041327509504", "-7880618645324519171702128000572945014528641821779201791885312"], ["23718904517551581433731979305183356487813211473134696756798291968", "1963322399707406839853581010881538842682332168802235874218606592", "926397570176396802604186220173437205341994451404862752282378240", "-368051516202508883350746274209098735517957589760174009400426496", "101372026523246298108343222724879443314427001319621894057492480", "-26452444521530367467784875704592443973784483489176687441084416", "-11149967739063630764116450052584616788818833526262132935491584", "1298128846007653364195851097914008105915535525551309586432000", "1816173719498996307558143681131445230968037798050898328420352"], ["-3724400095356189457775984884624573937697963778198360518006145024", "-407259812663252600801637060661997860722521994871910063451144192", "-243267886441151582543106384843693837830640398521637339131805696", "94720638951443393016570852907402737455832671948273602214756352", "-26452444521530367467784875704592443973784483489176687441084416", "6943339046482220155317463267179095776489809159675179832442880", "2599020373256646266439941184218032659911117655231364402774016", "-414304668899767608216231349465521942501306995528727483383808", "-434231292220083915270284484372488483496986044811901789011968"], ["-21401359440658307906296947289675099472658827672188981421885358080", "-1016908744946323336160601926489672111067610255677327286409887744", "-90231841370542425341926053967792124498799505413595014302269440", "50548005115284742264891367055040450602751866707671793788780544", "-11149967739063630764116450052584616788818833526262132935491584", "2599020373256646266439941184218032659911117655231364402774016", "3593640662228939710949067573794805476486166664044427318657024", "433329714157601994731975604607179152895864476224608737951744", "-502349343114812734865708888938218034109193101590629124669440"], ["-4269750898520395906754676769449251835349741009970522480275619840", "-169786599906646781275748052599842817128871143395289959256555520", "14701504875508052097072544958344048318006851422035838173708288", "-2263427056726778531749714898706583352503407515076041327509504", "1298128846007653364195851097914008105915535525551309586432000", "-414304668899767608216231349465521942501306995528727483383808", "433329714157601994731975604607179152895864476224608737951744", "156830190982499700946554120317873448805948856698318545223680", "-50382761022674875617283865970855888069725553282635421188096"], ["2827047944878310904841187043624858920621269516777423972341907456", "137555549630892453310738246628988565026666387810344602565607424", "15106457524875984814634450030915178173796732284229868719177728", "-7880618645324519171702128000572945014528641821779201791885312", "1816173719498996307558143681131445230968037798050898328420352", "-434231292220083915270284484372488483496986044811901789011968", "-502349343114812734865708888938218034109193101590629124669440", "-50382761022674875617283865970855888069725553282635421188096", "71215857302161469653187413051386754770598648005392443899904"]], [["52205684998295788453468483789479479557183292757767945884811304894464", "-8225441814783399877877201526258860462662025895034791284649645572096", "341385668716671270690868866177066468447972239445315495523455598592", "125703181505475717411799152056754661449379848790007088261493686272", "-47064531268178452901326074491486023668740724093924484323391569920", "-14932273640284765135010010935313148364917248437450899552401883136", "-1224752649094472795953018739976755243724576338099320611007365120"], ["-8225441814783399877877201526258860462662025895034791284649645572096", "1456575621221001068138810503318652625603028298906918097337884606464", "-78276360191301522088349780893693770969366130045902400201240346624", "-17354578781550403924698691101347960958676005698721547998520672256", "7232835056094454350969279865140135320037529416480017248516308992", "2203528235842747714218290088513768899518921325998569923715006464", "177918281545586273224569730617237940552347716933955090164744192"], ["341385668716671270690868866177066468447972239445315495523455598592", "-78276360191301522088349780893693770969366130045902400201240346624", "5966616350706837519020034290899306573169610511412916606782668800", "448248772456227366368186052768945701880199329527909303187406848", "-279925491400953041892695722400120979037106999939501547916886016", "-74897840423863324535717436559795542968652603796264512653361152", "-5713712462776864921168137906402881040379802016347216521723904"], ["125703181505475717411799152056754661449379848790007088261493686272", "-17354578781550403924698691101347960958676005698721547998520672256", "448248772456227366368186052768945701880199329527909303187406848", "340082623203653865934818907996373708890878905249883572880277504", "-116110661673162370031158805583610813613866947946511693768556544", "-38231421143494332687420073015694535330317350265130266453344256", "-3178743537877427426569956529770599723973960401188832480854016"], ["-47064531268178452901326074491486023668740724093924484323391569920", "7232835056094454350969279865140135320037529416480017248516308992", "-279925491400953041892695722400120979037106999939501547916886016", "-116110661673162370031158805583610813613866947946511693768556544", "42637243982794698155722777466048593812423961104033753117753344", "13631361337193296229228420356890349310940429713285144473763840", "1121252957941723523512804579959973889682455291861482264854528"], ["-14932273640284765135010010935313148364917248437450899552401883136", "2203528235842747714218290088513768899518921325998569923715006464", "-74897840423863324535717436559795542968652603796264512653361152", "-38231421143494332687420073015694535330317350265130266453344256", "13631361337193296229228420356890349310940429713285144473763840", "4409619280791940823363267123521910352253990343716926966988800", "364295291786161098028343923875537070033461720758555682799616"], ["-1224752649094472795953018739976755243724576338099320611007365120", "177918281545586273224569730617237940552347716933955090164744192", "-5713712462776864921168137906402881040379802016347216521723904", "-3178743537877427426569956529770599723973960401188832480854016", "1121252957941723523512804579959973889682455291861482264854528", "364295291786161098028343923875537070033461720758555682799616", "30143644659209692547442979176365399682194933722975360253952"]], [["10435244821392930747075968646425157415341356365638445927976298086400", "-810693939081850789363739811791687169672621049884988028877799424000", "-52833138137514201352034070345283461636987256044995230995425787904", "37017143306268088701631432944151833689326120233031998075924643840", "2307011809975495129513741291311197583778181413634211826024579072"], ["-810693939081850789363739811791687169672621049884988028877799424000", "62981240412941178358058819924210287277882394403010549785636634624", "4104504072865600071186982472107465496443850179135635760489693184", "-2875790097324239506480133224847783708071997735623867490459713536", "-179227274850628103987760606097897463661855074887173987446554624"], ["-52833138137514201352034070345283461636987256044995230995425787904", "4104504072865600071186982472107465496443850179135635760489693184", "267491614546045722615601248714286683141962941002690620836282368", "-187416000221369371213511369852319023222720331448343373480460288", "-11680288841085585943439383492726804489225552774804454028345344"], ["37017143306268088701631432944151833689326120233031998075924643840", "-2875790097324239506480133224847783708071997735623867490459713536", "-187416000221369371213511369852319023222720331448343373480460288", "131311619613144866590930852323019435881025504239628069562744832", "8183707065889086650212367993207121040056602393189967059746816"], ["2307011809975495129513741291311197583778181413634211826024579072", "-179227274850628103987760606097897463661855074887173987446554624", "-11680288841085585943439383492726804489225552774804454028345344", "8183707065889086650212367993207121040056602393189967059746816", "510031492548726949831786551194587239773421556506715297415168"]], [["995717318410414285526854530290039554845987028989306368486734299136", "3964561861294335048627672105173480336118530291159158839782146048", "-15856481641751558280453129227875705778046209430512918797832159232"], ["3964561861294335048627672105173480336118530291159158839782146048", "15785354398697992104275361852049701990064468278528492498321408", "-63134386847423253535229447486027447448205927335539810263629824"], ["-15856481641751558280453129227875705778046209430512918797832159232", "-63134386847423253535229447486027447448205927335539810263629824", "252509427531690994195045817118508886034493320486979213453164544"]], [["15286560806341061606614150538748183445504"]], [["331455448095099946902846802430103927378810271147500583331266461433856", "12686293320682552136071686865338793931345856112232103437068144738304", "-587912996211949218703314832837977653762627636736470869834016489472", "92216003435359648391968413248805269119717770657974594276822089728", "-81766329851895934534470122028373333158033700234875440486974226432", "20215776663104105215667258197755439062639659447017337699895869440", "4869041320634560020398751364104980073270965877662511420244230144", "-3791139657503137569816153409845686076446486530677938588603121664"], ["12686293320682552136071686865338793931345856112232103437068144738304", "3490528405964111574297895228030703171589757012503311455489349386240", "-324153184069787774354737787111670601126238835253156969150366613504", "-6506905913436640546274704803647410425792904503907835278432141312", "4061707420621752490573886770484966053141079041651737404073050112", "-1152916586078355144746521057057402545869983259423484616669921280", "553829655750774973759175720506646569626588283393457030929842176", "-132412929787480929190464400630145034281772874023722772452081664"], ["-587912996211949218703314832837977653762627636736470869834016489472", "-324153184069787774354737787111670601126238835253156969150366613504", "148359121370161664131451417990314488370012788728215000367092465664", "-32142436381554590970257884759344824167804494343782801221013733376", "2689172395871935695658862802388108241142347745837680218265878528", "55563712973557883062370957940483249229022358394522868276789248", "-140449210998571700926031173614166758649769042935619726753136640", "-70152159478468487516044205030598114521882951581195226543292416"], ["92216003435359648391968413248805269119717770657974594276822089728", "-6506905913436640546274704803647410425792904503907835278432141312", "-32142436381554590970257884759344824167804494343782801221013733376", "9356384232663831680704506494940837959527473795520511742612340736", "-967286388909958647396240453781973797963113776652665064943255552", "40645576362138560400339505328584719286768060830010871417667584", "26919992094541957112556612390865612286236344488978226008293376", "20204237891261805176451661293065991897660832327683991056416768"], ["-81766329851895934534470122028373333158033700234875440486974226432", "4061707420621752490573886770484966053141079041651737404073050112", "2689172395871935695658862802388108241142347745837680218265878528", "-967286388909958647396240453781973797963113776652665064943255552", "128534581222800687127354311326541613500278693331956445527146496", "-12610727660443958622116998067179240448854108693044601804554240", "-2930495094862622347136800668290103941904557751281950092427264", "-1151783468782458169705417105777106947495298392268763941568512"], ["20215776663104105215667258197755439062639659447017337699895869440", "-1152916586078355144746521057057402545869983259423484616669921280", "55563712973557883062370957940483249229022358394522868276789248", "40645576362138560400339505328584719286768060830010871417667584", "-12610727660443958622116998067179240448854108693044601804554240", "5080277101126912790330075847508846624525468894613977954254848", "-464269714883829188523634983738485163767132482469018587889664", "-58731657423035781484761681624848805578487174788651149164544"], ["4869041320634560020398751364104980073270965877662511420244230144", "553829655750774973759175720506646569626588283393457030929842176", "-140449210998571700926031173614166758649769042935619726753136640", "26919992094541957112556612390865612286236344488978226008293376", "-2930495094862622347136800668290103941904557751281950092427264", "-464269714883829188523634983738485163767132482469018587889664", "340132170110001323869547295340900667607490009516692471808000", "-20487023477178737353532577254038576434848987233932376276992"], ["-3791139657503137569816153409845686076446486530677938588603121664", "-132412929787480929190464400630145034281772874023722772452081664", "-70152159478468487516044205030598114521882951581195226543292416", "20204237891261805176451661293065991897660832327683991056416768", "-1151783468782458169705417105777106947495298392268763941568512", "-58731657423035781484761681624848805578487174788651149164544", "-20487023477178737353532577254038576434848987233932376276992", "97472727514326471399152917396030219888063441437239724212224"]], [["166827164124341567988315438069899399352704651953715646027391190433792", "4896639525797845058708807190531906529345469884559480633236740112384", "1467487902328803430909582696001512691122150779711382827202684911616", "-226754562833899937811699347748251111930710238241421756147810959360", "-87691874945865962934343444938169899319916598015588466599936393216", "17053571058084930564612166279919916329857328623138143728708878336"], ["4896639525797845058708807190531906529345469884559480633236740112384", "299672393341973067237316664992027453166398380855805361229723074560", "-31733305485356646068781598816209619726492496906003506154241523712", "7523702299156680900261997328335778840881364392989196467902087168", "-2784348413770524839694488320262713098430832782749805381760843776", "323070109796272402085046925378984431551222589010647768065114112"], ["1467487902328803430909582696001512691122150779711382827202684911616", "-31733305485356646068781598816209619726492496906003506154241523712", "48794257990303421419994953793243010149095104803275293252718166016", "-8797938584348221362030400113819944813674729024614834570042277888", "-659181652091225793175668673712037734003328315659922783604834304", "232170506584371234781630174188458262102489961080224011769610240"], ["-226754562833899937811699347748251111930710238241421756147810959360", "7523702299156680900261997328335778840881364392989196467902087168", "-8797938584348221362030400113819944813674729024614834570042277888", "1598897292605706441374375933321044920475623211350505597087776768", "90236239828643664045181840891121095410520788760370978536554496", "-36718098243855011711839120980917741192911473680682398456479744"], ["-87691874945865962934343444938169899319916598015588466599936393216", "-2784348413770524839694488320262713098430832782749805381760843776", "-659181652091225793175668673712037734003328315659922783604834304", "90236239828643664045181840891121095410520788760370978536554496", "112355651021260798961934950532182940624695342766437949797040128", "-26180233962343321979091702232868834959703653512469264646275072"], ["17053571058084930564612166279919916329857328623138143728708878336", "323070109796272402085046925378984431551222589010647768065114112", "232170506584371234781630174188458262102489961080224011769610240", "-36718098243855011711839120980917741192911473680682398456479744", "-26180233962343321979091702232868834959703653512469264646275072", "6563515562998794865218804239344023765835782469965228200165376"]], [["14313661037847129780250171200944822018405683345482242204998679134208", "436089061736421317452950297985087710434574624874417155965987061760", "58807699896065169562712423565528592134324419547829621658577010688", "94152542611569219295516197097358624076103436930282825323407998976"], ["436089061736421317452950297985087710434574624874417155965987061760", "27366535346155284614124305568329962507299147751895855755167793152", "-1638168133304789711105180736207724219838978162409971434970415104", "1210147294481235447627840682007390207531379868891202569182904320"], ["58807699896065169562712423565528592134324419547829621658577010688", "-1638168133304789711105180736207724219838978162409971434970415104", "1077087288761728596382805839400117785957928297539248426647027712", "790787097400086538555331933208830238972225854828957535037292544"], ["94152542611569219295516197097358624076103436930282825323407998976", "1210147294481235447627840682007390207531379868891202569182904320", "790787097400086538555331933208830238972225854828957535037292544", "814636989244493041800064736017256301405007379934431122095603712"]], [["92579594932444032842260001710741512749045171212178387805570859008", "-29057020527116386961299073785586578639197794405551775441552932864"], ["-29057020527116386961299073785586578639197794405551775441552932864", "9119832966749986438825348965142127188050210046110958529015709696"]], [["169112689987720907190729284710159593892145249372426784294365552443392", "-7080260111500327668866895048556236557830036940350533375614427070464", "-662458951974472964954886877518118973609943058507909193130735304704", "-208835423250689538365043147706596117749885391045843972536664064000", "-82907381499857374587584957243301142518542043011800304078039285760", "31262517555634665359026490145845492646687739100960538818909306880", "-4886241340128394457280395652814012898628207994597665750053289984"], ["-7080260111500327668866895048556236557830036940350533375614427070464", "3717847901070647035916578921229084022702403224133373993610700128256", "261487683666829530569439350282358819600734193304015020850405179392", "12050369895219091340395137158031766727728120973682724368868704256", "-10421118174281748445271707016065211879377833177932979323571011584", "-1917451487681757008516329842218744926835525607436085463787503616", "1345411319515672833779940458615006952639355435252279162250985472"], ["-662458951974472964954886877518118973609943058507909193130735304704", "261487683666829530569439350282358819600734193304015020850405179392", "18565072990212387085378312807657394416426156605857794795386175488", "1044001031322434343744121818439479401919121048236061033056174080", "-624350556195220768690127670026294652421085115081176147801669632", "-164041919043818813905935145505277788748371695221371226409664512", "97083171661347633792995638572217011151085045685701254647382016"], ["-208835423250689538365043147706596117749885391045843972536664064000", "12050369895219091340395137158031766727728120973682724368868704256", "1044001031322434343744121818439479401919121048236061033056174080", "261085068382363739678080083997559274337229690764122243056271360", "88953655552184204926659575572227367035679930264017189073846272", "-39193977412438400230377944707273771943703942007464449915486208", "7136664527581196478371561547146759179033234861241983580504064"], ["-82907381499857374587584957243301142518542043011800304078039285760", "-10421118174281748445271707016065211879377833177932979323571011584", "-624350556195220768690127670026294652421085115081176147801669632", "88953655552184204926659575572227367035679930264017189073846272", "97052757114246528853599684108838463711666856470519628127272960", "-12855369557617207949360454380430308969414466628636488471937024", "-2236746085438176023956703378272646345904260778423757263863808"], ["31262517555634665359026490145845492646687739100960538818909306880", "-1917451487681757008516329842218744926835525607436085463787503616", "-164041919043818813905935145505277788748371695221371226409664512", "-39193977412438400230377944707273771943703942007464449915486208", "-12855369557617207949360454380430308969414466628636488471937024", "5887503277225985725311826792777742084145698611109151073370112", "-1106205686829727856741962740771401390674414076958193548787712"], ["-4886241340128394457280395652814012898628207994597665750053289984", "1345411319515672833779940458615006952639355435252279162250985472", "97083171661347633792995638572217011151085045685701254647382016", "7136664527581196478371561547146759179033234861241983580504064", "-2236746085438176023956703378272646345904260778423757263863808", "-1106205686829727856741962740771401390674414076958193548787712", "521581647790555779437872894002551070142995174382720453181440"]], [["82020126643529070325161837363475270655701251356959760330967119560704", "-2132051136555236739856883341444953812335061240323206565262962720768", "-585202189807946394117713834335394880265849109340547736521257517056", "-155738063814789669864356981608022916064374512555434455366587383808", "60247369155836423677273602791407518061559648651010188695243325440"], ["-2132051136555236739856883341444953812335061240323206565262962720768", "1458426963343531546993460680605367584358861911792413084474054541312", "-46088488945579460635953804583295089610246641382895824461690306560", "17924458147641331547021649067114739444626678178894071149379977216", "-969084936678771248015150746680989945472594838066427738011467776"], ["-585202189807946394117713834335394880265849109340547736521257517056", "-46088488945579460635953804583295089610246641382895824461690306560", "6853682883184989040629284605241488420765122280188103805393436672", "504889607981312644043756816392435042214840984622981315643310080", "-455940815501363680692933957237750830101246493386202155761795072"], ["-155738063814789669864356981608022916064374512555434455366587383808", "17924458147641331547021649067114739444626678178894071149379977216", "504889607981312644043756816392435042214840984622981315643310080", "432951697580816497232348118642699473725785711074121068455133184", "-108491902938902978974056384962597978766708710931805252718952448"], ["60247369155836423677273602791407518061559648651010188695243325440", "-969084936678771248015150746680989945472594838066427738011467776", "-455940815501363680692933957237750830101246493386202155761795072", "-108491902938902978974056384962597978766708710931805252718952448", "44508359114397512323404221172171069757140239212590541507133440"]], [["7192594262939441817933122449605247820390271361718314666448388096", "19862065537338042712406075872171867666975752600383628614427475968", "-1286359654357571311611617566027978352407290458964597221164580864"], ["19862065537338042712406075872171867666975752600383628614427475968", "54848311052692152307514570145080223721172968000847527059902169088", "-3552231479410047491336574185442209325509592095543711678930616320"], ["-1286359654357571311611617566027978352407290458964597221164580864", "-3552231479410047491336574185442209325509592095543711678930616320", "230059016241892843899153890624258576022896026123054229573599232"]], [["69695007452340234587711515319575011917824"]], [["226818368021808240082423826329883687296871569730797326972419311665152", "-839120324419038482572532760845331296820896291857751508801422360576", "440260508049618154358206439157132633890374799201502052160664240128", "-163154463910468001247794420578845318184275681012533465512906063872", "52024118286301395211786288455869636883738539374604069997677379584", "-1684620489942415868694779770026581749119592390928844111348760576"], ["-839120324419038482572532760845331296820896291857751508801422360576", "42380150001360475073850877784825254316471437612961435196850176000", "-14229044236133591543739090707633085484746155483192559594587029504", "4792017841414185637712440346075855583619640413812925347936600064", "-995388607704163874074649072754111236999846916039013749670019072", "104028717276975842325484165570213494637537784955934594054488064"], ["440260508049618154358206439157132633890374799201502052160664240128", "-14229044236133591543739090707633085484746155483192559594587029504", "4896926438379021106137927194531962269468344094026773214542168064", "-1660398739722496233596095362221030647125167448670421010446548992", "358570745117292756619090530456161042316912751011444248719392768", "-34644508248035174040209082043286023418230886677621291400298496"], ["-163154463910468001247794420578845318184275681012533465512906063872", "4792017841414185637712440346075855583619640413812925347936600064", "-1660398739722496233596095362221030647125167448670421010446548992", "564018958267256748894459567670635201943267478632065113874497536", "-123046755467663854910376508130180843763372166188737364815249408", "11640917412396503704377574956333179948176038290767294905712640"], ["52024118286301395211786288455869636883738539374604069997677379584", "-995388607704163874074649072754111236999846916039013749670019072", "358570745117292756619090530456161042316912751011444248719392768", "-123046755467663854910376508130180843763372166188737364815249408", "28346851076857146601578074463435555503822666713913529682886656", "-2385666596720026968510221713704022123343215697328686183219200"], ["-1684620489942415868694779770026581749119592390928844111348760576", "104028717276975842325484165570213494637537784955934594054488064", "-34644508248035174040209082043286023418230886677621291400298496", "11640917412396503704377574956333179948176038290767294905712640", "-2385666596720026968510221713704022123343215697328686183219200", "256024246844173080720698408232795195949085410042894438367232"]], [["615614410475433495722984899296467034832896", "22639992740837713753654743407563888394240", "14811566783823054184857692817846207250432", "-5046679943722460367462041134458285850624"], ["22639992740837713753654743407563888394240", "17597233876051266377310813100419135307776", "1804604832131422811472581327607325261824", "-905272755286250728782326691707012251648"], ["14811566783823054184857692817846207250432", "1804604832131422811472581327607325261824", "3245397247908791056087920671733583970304", "-650841738557618063001959261947264237568"], ["-5046679943722460367462041134458285850624", "-905272755286250728782326691707012251648", "-650841738557618063001959261947264237568", "833344082163552522763000136755092389888"]], [["109236924144824571674176549479131809579008", "11955308263136747297054086612841427632128"], ["11955308263136747297054086612841427632128", "12630493832105566037557212694152814264320"]], [["563807637217922285290010800840887144284160", "-5826352242739241047656591046291176292352", "-3411438325563119212526485609113217662976", "321090475989439753261777674465640972288", "-122236746144528465442133442858131128320"], ["-5826352242739241047656591046291176292352", "19247225564936030679231987776758040494080", "618126469805352444149251803879342866432", "172041553949681136189328169000367030272", "-137267995212159300191092826927813099520"], ["-3411438325563119212526485609113217662976", "618126469805352444149251803879342866432", "1414431675329165161003846824237815824384", "97714815881599752210477449794025422848", "-96078776645739101954577123650796781568"], ["321090475989439753261777674465640972288", "172041553949681136189328169000367030272", "97714815881599752210477449794025422848", "231597447369165613585823373600955039744", "-48338744783659576835065264618227105792"], ["-122236746144528465442133442858131128320", "-137267995212159300191092826927813099520", "-96078776645739101954577123650796781568", "-48338744783659576835065264618227105792", "92199374281411705061278838534180962304"]], [["106774754836011322758222429516538786611200", "-4080616329101149483270152193024853016576", "294418938629410452056955570273898201088"], ["-4080616329101149483270152193024853016576", "4456750238823399523707526123854225211392", "485418000505145316244321253262163443712"], ["294418938629410452056955570273898201088", "485418000505145316244321253262163443712", "1209335109407874052424965165333283340288"]], [["7052594430245519463928481236914861506560"]], [["90373257564765417275523419492167398195200", "229764583738427644006893479048400338944", "-172737977797331543085964783247549267968", "114474055850144465257479737122228273152"], ["229764583738427644006893479048400338944", "3088648079632219588368388936865794752512", "-115788134893894197053463661472177455104", "74406605755990673320678487281297784832"], ["-172737977797331543085964783247549267968", "-115788134893894197053463661472177455104", "349276716038456072810530739577893683200", "41244753020036342603111918405064589312"], ["114474055850144465257479737122228273152", "74406605755990673320678487281297784832", "41244753020036342603111918405064589312", "135979838645288975903374429255286915072"]], [["9652005027816911769710660129678002487296", "-315001054573773906595170654298396688384"], ["-315001054573773906595170654298396688384", "824276012297397213979785276589581795328"]], [["9079936637939884104948521244916965179392", "92168403793376532806767297945235619840", "-42215249018894798504976435060752252928"], ["92168403793376532806767297945235619840", "519287551706731265468731745218630516736", "-29201854638336912842715027157626650624"], ["-42215249018894798504976435060752252928", "-29201854638336912842715027157626650624", "93969657274897757067836278881227112448"]], [["1124496746003802829891583444364308774912"]], [["1003339638088332530745641765905775984640", "13836301851228764242839856079246983168"], ["13836301851228764242839856079246983168", "123631904277036096002871692318291787776"]], [["109904968629496251711004289301603155968"]], [["559485752200717252666043155602178805071872", "0", "-442938018589868759480905338883294625792", "-120199209802847156772275511349355741184", "-36403010226807413851654182560207994880", "-12523055600792509331454623728531406848", "-13088217564972579319783529978552909824", "-12695326345399181628034098865821974528", "-12946612750961049378926151273625419776", "-12869104823338953933180499388352430080"], ["0", "3799427759092491425212657861179058867498475857375692667235699871711232", "0", "0", "0", "0", "0", "0", "0", "0"], ["-442938018589868759480905338883294625792", "0", "29556080717496832967950474304177318133760", "349662740686038743288673306088516354048", "-30809969170410433153174694561704837120", "-64629115516075841629069631379103285248", "21963605897557615988564480837382307840", "-4470129642127231818678814428532572160", "696447428701529815153624252430680064", "-86307871392988304905331979061297152"], ["-120199209802847156772275511349355741184", "0", "349662740686038743288673306088516354048", "955161551799380457289806536827954266112", "-53677711048998498850397422241269678080", "-12388255385186605327032307398666616832", "3454266715024688175602691477820407808", "-378996105952045288919347081286516736", "-15554815834298834020670620697624576", "18137769919147618421527043914072064"], ["-36403010226807413851654182560207994880", "0", "-30809969170410433153174694561704837120", "-53677711048998498850397422241269678080", "35181838541439024484445561169083629568", "-3713697073917392229733148771043246080", "-531770524952546592261454914364899328", "323549983198143093679639551446876160", "-88440425786293906387089624037064704", "18699149997586870508502471462092800"], ["-12523055600792509331454623728531406848", "0", "-64629115516075841629069631379103285248", "-12388255385186605327032307398666616832", "-3713697073917392229733148771043246080", "2603957255552640016721268269675184128", "-608493038172814444338184144101048320", "92002650650186361339346091264442368", "-8897466976953593790858171563114496", "27091719249688839563947125243904"], ["-13088217564972579319783529978552909824", "0", "21963605897557615988564480837382307840", "3454266715024688175602691477820407808", "-531770524952546592261454914364899328", "-608493038172814444338184144101048320", "341361912915173460543867381834842112", "-97649990919897471324750558523293696", "21370324742353193313293185578958848", "-3985738665858516842125216421249024"], ["-12695326345399181628034098865821974528", "0", "-4470129642127231818678814428532572160", "-378996105952045288919347081286516736", "323549983198143093679639551446876160", "92002650650186361339346091264442368", "-97649990919897471324750558523293696", "43180409871135149824533556782694400", "-12046801742007266370470585722470400", "2703069154468948933332840566751232"], ["-12946612750961049378926151273625419776", "0", "696447428701529815153624252430680064", "-15554815834298834020670620697624576", "-88440425786293906387089624037064704", "-8897466976953593790858171563114496", "21370324742353193313293185578958848", "-12046801742007266370470585722470400", "5614939611456789188164109878689792", "-1595910860176431837201387118133248"], ["-12869104823338953933180499388352430080", "0", "-86307871392988304905331979061297152", "18137769919147618421527043914072064", "18699149997586870508502471462092800", "27091719249688839563947125243904", "-3985738665858516842125216421249024", "2703069154468948933332840566751232", "-1595910860176431837201387118133248", "1461471178791037334799632333537280"]], [["245624546847645403910292888719103851757568", "40651020173551723468429119480884363264", "910619996047530597700255068818591711232", "-346827103526574210076279344364785762304", "68606602557699514972056183350084239360", "-10074019218115799570016436495488909312", "1199579023949124670200686112078299136"], ["40651020173551723468429119480884363264", "4815217640819148435381844249151251939328", "-37651209231458436676498919374916157440", "-74918743282666375645297457314433859584", "15237752781039978012971270459931754496", "-1890550607946125547078013524360822784", "140643784724877104286489573314265088"], ["910619996047530597700255068818591711232", "-37651209231458436676498919374916157440", "134390068414979451837846476565665284096", "-16487123726576825642733975503191932928", "-214137793867752214380024654634942464", "544839749914463559655197074161401856", "-153194806768849935532879944118960128"], ["-346827103526574210076279344364785762304", "-74918743282666375645297457314433859584", "-16487123726576825642733975503191932928", "10590378140192555282135067349152169984", "-2331756224936942861767883227765145600", "372698530197296608110052701517119488", "-49256092769123606366200910879653888"], ["68606602557699514972056183350084239360", "15237752781039978012971270459931754496", "-214137793867752214380024654634942464", "-2331756224936942861767883227765145600", "1094214415623843381730238961280876544", "-275195183708478899903954403622649856", "54129550502357067054718370120204288"], ["-10074019218115799570016436495488909312", "-1890550607946125547078013524360822784", "544839749914463559655197074161401856", "372698530197296608110052701517119488", "-275195183708478899903954403622649856", "122302551987462029101764404045676544", "-31577182498140962849583765016018944"], ["1199579023949124670200686112078299136", "140643784724877104286489573314265088", "-153194806768849935532879944118960128", "-49256092769123606366200910879653888", "54129550502357067054718370120204288", "-31577182498140962849583765016018944", "23144110000796633686744728611061760"]], [["24976668508909832969445445318978203287552", "776036726028155763628836855649367228416", "-291370790055606247030972127614186029056", "41432030424159579491359697037187612672", "-4460506695782197991462620413101604864"], ["776036726028155763628836855649367228416", "642032244263992010444040942135524982784", "-73443014609002925222377203762322210816", "3786708564704421973378970179403251712", "405550544448652195151701638981353472"], ["-291370790055606247030972127614186029056", "-73443014609002925222377203762322210816", "36972861326247283304800713867236737024", "-6938857088953077393732831027061063680", "1019364595525618010846503611135950848"], ["41432030424159579491359697037187612672", "3786708564704421973378970179403251712", "-6938857088953077393732831027061063680", "3034418875439330757343563318080569344", "-663542104248463215803939215747579904"], ["-4460506695782197991462620413101604864", "405550544448652195151701638981353472", "1019364595525618010846503611135950848", "-663542104248463215803939215747579904", "406653895611746229350012178965463040"]], [["3476644737588727774022569894250601775104", "-225704946156732356318774325455695642624", "12116577482398967696681981731942694912"], ["-225704946156732356318774325455695642624", "101212314108234368602885572257896202240", "-14491293080839930133206459536956719104"], ["12116577482398967696681981731942694912", "-14491293080839930133206459536956719104", "8003528996573546344506238209942880256"]], [["177802526706827338053060810947262676992"]], [["235668270698703886225188816991005205069824", "-172670726823539608573927394714396393472", "-207903176755133846827552125698160197632", "73351141973867719840886869605962743808", "-39722063347288173221780512534146580480", "12214113373021437887258140056473305088", "-2755151645137114132181431337590194176", "516881674694220382984768816431497216"], ["-172670726823539608573927394714396393472", "3649499299287152402540100683159717281792", "27334495567373461930938762172351643648", "-771461255631267836757351975767506944", "-11704042527930817331804599485556850688", "3909620447981887290683816990184833024", "-819509766306228922354450340723556352", "134842513304462409708190986449977344"], ["-207903176755133846827552125698160197632", "27334495567373461930938762172351643648", "139979519639215687666900803690346577920", "-8403687267074634203761115392204865536", "-2561493833493023795709928660468236288", "770633843573760717340394135547281408", "-112745218754496515048073263629467648", "7295008777542719119713884870541312"], ["73351141973867719840886869605962743808", "-771461255631267836757351975767506944", "-8403687267074634203761115392204865536", "5715351206083264964660789954606006272", "-716153149716304968243810849886568448", "-74361163292971567209985320100560896", "56160652736695526634290429321805824", "-16313397367836386555578607380463616"], ["-39722063347288173221780512534146580480", "-11704042527930817331804599485556850688", "-2561493833493023795709928660468236288", "-716153149716304968243810849886568448", "626325587094391017631490323679019008", "-167376994289586912136867999855411200", "30319394567754213557260657734189056", "-4219013880664288185726395823947776"], ["12214113373021437887258140056473305088", "3909620447981887290683816990184833024", "770633843573760717340394135547281408", "-74361163292971567209985320100560896", "-167376994289586912136867999855411200", "96515407044564583227776220627206144", "-28532481651940754131551834098106368", "6424485911945289483825298936954880"], ["-2755151645137114132181431337590194176", "-819509766306228922354450340723556352", "-112745218754496515048073263629467648", "56160652736695526634290429321805824", "30319394567754213557260657734189056", "-28532481651940754131551834098106368", "14180269174192907298944372906655744", "-4178519671139922944255274837344256"], ["516881674694220382984768816431497216", "134842513304462409708190986449977344", "7295008777542719119713884870541312", "-16313397367836386555578607380463616", "-4219013880664288185726395823947776", "6424485911945289483825298936954880", "-4178519671139922944255274837344256", "3023895130121511605265869794443264"]], [["26390312892290878091866368740094830968832", "-275431906894489123911843280296169439232", "87211735577044081700898472302615724032", "-40152277411703502768043393095840038912", "9215925342105743450702117023070027776", "-1586765708846757459386384975891791872"], ["-275431906894489123911843280296169439232", "630548861874553980751065250094968209408", "-1772834180324784540915261111623745536", "-12356454055768281164553068269000458240", "2626154875079870918906842362777960448", "-360539256472774186942615629324091392"], ["87211735577044081700898472302615724032", "-1772834180324784540915261111623745536", "22063336445007688775364800027736145920", "-3158942885724580620194900175700885504", "50045635903843274966213139263127552", "81077152843763056764705572661493760"], ["-40152277411703502768043393095840038912", "-12356454055768281164553068269000458240", "-3158942885724580620194900175700885504", "2449721071588563721916491056415768576", "-604698517776136707814998835223068672", "108269961180287963652184424686026752"], ["9215925342105743450702117023070027776", "2626154875079870918906842362777960448", "50045635903843274966213139263127552", "-604698517776136707814998835223068672", "319963052370836865797571809743208448", "-84719386491205555537411895227056128"], ["-1586765708846757459386384975891791872", "-360539256472774186942615629324091392", "81077152843763056764705572661493760", "108269961180287963652184424686026752", "-84719386491205555537411895227056128", "54182175788708080000425392120791040"]], [["2620220895266690958952482104373772550144", "94243499424999502576890164186670170112", "-35349856524457020323926109741134118912", "5211963070394885151955022466879848448"], ["94243499424999502576890164186670170112", "101515100820064118994538651627183669248", "-12166207608883125628743005688070930432", "689279198785560422877022182266896384"], ["-35349856524457020323926109741134118912", "-12166207608883125628743005688070930432", "8181986247133017510712864995559866368", "-1706645352347475461575711606978904064"], ["5211963070394885151955022466879848448", "689279198785560422877022182266896384", "-1706645352347475461575711606978904064", "1056719945175945747056634660877500416"]], [["410347075410213689819421104853288484864", "-26035791305180804783005021076524630016"], ["-26035791305180804783005021076524630016", "22425669021254419710383503034451755008"]], [["26171014495807395331405209357033330966528", "13950211535911998564021329330721259520", "-28039163445089990376397367926990045184", "13233542873571950395662082943177719808", "-5984798033291236109235558465230864384", "1680185896555818574089116160586940416", "-358642907152253886420232638012850176"], ["13950211535911998564021329330721259520", "464196356064833115940687460395953160192", "367086860825735609578938046032642048", "1335212419692315733432750145244495872", "-2001451892636074881127038799595962368", "631758568800473804644958353517182976", "-132845969159923628093266491726626816"], ["-28039163445089990376397367926990045184", "367086860825735609578938046032642048", "22853142791320137443709729660192423936", "-1000619138922488942680712708278452224", "-573624370968643239759150495339380736", "164535053614653173670668416462094336", "-25828814692588012950034632253898752"], ["13233542873571950395662082943177719808", "1335212419692315733432750145244495872", "-1000619138922488942680712708278452224", "1158818105166584698313543297116667904", "-168034193065494591355456164972199936", "-11952018354809754147403979856805888", "11784825801019419853735212754141184"], ["-5984798033291236109235558465230864384", "-2001451892636074881127038799595962368", "-573624370968643239759150495339380736", "-168034193065494591355456164972199936", "176798262763741280812882259647397888", "-52365945715103124848124597884682240", "10667998055215701635958255176908800"], ["1680185896555818574089116160586940416", "631758568800473804644958353517182976", "164535053614653173670668416462094336", "-11952018354809754147403979856805888", "-52365945715103124848124597884682240", "33791133668171709560054369403011072", "-10580338747082014354229521236885504"], ["-358642907152253886420232638012850176", "-132845969159923628093266491726626816", "-25828814692588012950034632253898752", "11784825801019419853735212754141184", "10667998055215701635958255176908800", "-10580338747082014354229521236885504", "7192378608197723011626334727176192"]], [["2947732893582817837756483416527674015744", "-36448312942367505877298083314156961792", "14541388962697555914860592924601614336", "-5531938220233195055268240924258336768", "1190838972453374054562406791156596736"], ["-36448312942367505877298083314156961792", "84686907164175405792689483634897321984", "1668974024095309883827151825461575680", "-2181235767713860845465332825804767232", "444411782989492063878141460738998272"], ["14541388962697555914860592924601614336", "1668974024095309883827151825461575680", "4776205990868670657579443377001201664", "-753618385693385063792625218333179904", "27687758308148778153957690582237184"], ["-5531938220233195055268240924258336768", "-2181235767713860845465332825804767232", "-753618385693385063792625218333179904", "717375875513053769817050237678649344", "-192328772297562975424774762391404544"], ["1190838972453374054562406791156596736", "444411782989492063878141460738998272", "27687758308148778153957690582237184", "-192328772297562975424774762391404544", "138696940819042687039632220111241216"]], [["280846367318594970267165595785691660288", "14413233443366275395047969384527036416", "-4503844300625060417207260438144745472"], ["14413233443366275395047969384527036416", "19743091946038274971452083970569666560", "-2395892957333405365846659423077924864"], ["-4503844300625060417207260438144745472", "-2395892957333405365846659423077924864", "2758824322401992751981155429900091392"]], [["48509373240032820042202967349250752512"]], [["2905780364399700220958562691411192315904", "4645291969109915481462367485790519296", "-4566252607476172250531357035147034624", "2122479232605865579727981278719377408", "-850976988272769351134690695423459328", "226946203202345449704656098132230144"], ["4645291969109915481462367485790519296", "61773382221743381554216654279597359104", "-139167515646252250898408059013431296", "487167301146524575667349127887323136", "-371127890253428420265265043202899968", "107232670324426820173379413372567552"], ["-4566252607476172250531357035147034624", "-139167515646252250898408059013431296", "3892585315094906496617058153112010752", "-39557928124640475720554936335859712", "-142856287819122574897379121309941760", "37471414660968325410777727428984832"], ["2122479232605865579727981278719377408", "487167301146524575667349127887323136", "-39557928124640475720554936335859712", "289353936268225462422580931164372992", "-50523483543763334868139635504054272", "-1087197118601013998226044102901760"], ["-850976988272769351134690695423459328", "-371127890253428420265265043202899968", "-142856287819122574897379121309941760", "-50523483543763334868139635504054272", "65108755231732233277879894023340032", "-21245503545482229329040044097273856"], ["226946203202345449704656098132230144", "107232670324426820173379413372567552", "37471414660968325410777727428984832", "-1087197118601013998226044102901760", "-21245503545482229329040044097273856", "17769478544717948947753201993515008"]], [["331771325633953900258544118512037658624", "-5680039467875947967579698315434917888", "2228539356408484174392122282208133120", "-746751755143924496560385931996037120"], ["-5680039467875947967579698315434917888", "12097619789247271376416448530282971136", "653083784934604877950640766947688448", "-416692419400742597630256656903307264"], ["2228539356408484174392122282208133120", "653083784934604877950640766947688448", "1301726837931609316419726538983866368", "-219944633240798843673086801509089280"], ["-746751755143924496560385931996037120", "-416692419400742597630256656903307264", "-219944633240798843673086801509089280", "330966979641960709772285636002185216"]], [["29584232259167542989821491833017991168", "2100021216503159106268596590627258368"], ["2100021216503159106268596590627258368", "5155035914152190138032161109735112704"]], [["322532706440559667381559305721020940288", "1026694313062803787334391073796521984", "-743059878155808762226236552657240064", "330587497518983151536340842129129472", "-119819141918532658427089130895704064"], ["1026694313062803787334391073796521984", "8628355499193301474910772725754626048", "-108470562237395352750190935909859328", "128443779741182491760382916788486144", "-69757269383218812081659373860945920"], ["-743059878155808762226236552657240064", "-108470562237395352750190935909859328", "720252327369626613751018038845505536", "28569658965339781568198850419621888", "-38539265926055473267865512193294336"], ["330587497518983151536340842129129472", "128443779741182491760382916788486144", "28569658965339781568198850419621888", "99193094702641079655526255424438272", "-20157526263320114083424288714522624"], ["-119819141918532658427089130895704064", "-69757269383218812081659373860945920", "-38539265926055473267865512193294336", "-20157526263320114083424288714522624", "39014436499173881095442849347928064"]], [["37483297970364782772419443014011715584", "-877178659745981722010985901624131584", "331001331255146854670990762160685056"], ["-877178659745981722010985901624131584", "1858017894976547375449910541060931584", "196654471849051582558434176752680960"], ["331001331255146854670990762160685056", "196654471849051582558434176752680960", "550949122467262718349939642344669184"]], [["3054228859798689230161595241542451200"]], [["35716563780474283865453964542263427072", "196521422795621827858939478085206016", "-119346986128833570579699352339480576", "50028627904975345617390522660290560"], ["196521422795621827858939478085206016", "1301535209953068277519521826427895808", "-39479016950277463768431654237896704", "31210501475021323925443124215676928"], ["-119346986128833570579699352339480576", "-39479016950277463768431654237896704", "149302612306944059245145072083140608", "18383326992261746947918889515745280"], ["50028627904975345617390522660290560", "31210501475021323925443124215676928", "18383326992261746947918889515745280", "59172700885944832203930553764806656"]], [["4262676620764429237722431214221000704", "-134266979161602626153248157666902016"], ["-134266979161602626153248157666902016", "354276264216597735112493311587254272"]], [["3946830733357246381423196625237442560", "35088536991028016228712528371253248", "-18817848568838036861402204604465152"], ["35088536991028016228712528371253248", "225455299350751985483692903321567232", "-12827889288995819196012290103050240"], ["-18817848568838036861402204604465152", "-12827889288995819196012290103050240", "40789511074179282784622441425534976"]], [["488546011456786442612913661070540800"]], [["434637130652547840389229035881758720", "5989805184654512040591452366962688"], ["5989805184654512040591452366962688", "53617313824633138992246469538349056"]], [["47627488087518591830373667084173312"]], [["7842018797221131315043234106965002362321494131402044784294599065600", "173755532791137896310511191479436449445868314406423058513680924672", "378282671137547927581037357434663782317086354456887133308048113664", "-129545960739046539410706959915063938780431657093414664121935200256", "15787543301903457966511288877240305887124565004859103500411338752", "-2897396845165226751583485372314940611635249555989276909069402112", "411253567451371320683386520336820324339427611832052634007633920", "48938016086671842169534343752387779786405438906256762662289408", "84365638529358592622493547256676391594196281540247958461612032", "73523150902367045412642438873477200976430613374716818009096192"], ["173755532791137896310511191479436449445868314406423058513680924672", "3857463230285824731123013737559151086895237128886471558919356416", "8600903564123090370122201209856713006837928219428412884745453568", "-2950097354733168653366413956069082971952517588933807613667180544", "359881320364813376346314142770104910677893238832666440726740992", "-65986052789270590954376266120564470981867605909281253634342912", "9344446279811597043924245332188407542764479069284723161300992", "1156389682405589621087963566454585858004466583970470667747328", "2049609437573293617873330742556734760824111696688224300695552", "1806027416015579852207398507767896707402405440017532046016512"], ["378282671137547927581037357434663782317086354456887133308048113664", "8600903564123090370122201209856713006837928219428412884745453568", "24605865511116482558615949056169981433376696794952586686873206784", "-8561251348843362193007761665311085391561691068861228140189450240", "1053725707221222878383288036139003288970598777473732475181072384", "-191618711175832521282806771169090114264344734860834802147262464", "26573432748617781322919428316513629337856121393288696108679168", "4450270088832605564734629698476149549706539107836657200529408", "9297816307738992068296340682411183447493470347085782915743744", "8677809072846981414144820926190814765927142168431766919970816"], ["-129545960739046539410706959915063938780431657093414664121935200256", "-2950097354733168653366413956069082971952517588933807613667180544", "-8561251348843362193007761665311085391561691068861228140189450240", "2980880839719610638731305815341753888915261992544447062249308160", "-367049821343913411751883018392775599189378210051864425236791296", "66720507938172489243687863283855722462409686488261211522596864", "-9243054287000381738740482349356238331609584547114862895955968", "-1568323250303426321996026213343849382956957013129382091292672", "-3294931834161835111202168019076803484350603681907444593721344", "-3080549530561412232721554228873741936705507989040726548676608"], ["15787543301903457966511288877240305887124565004859103500411338752", "359881320364813376346314142770104910677893238832666440726740992", "1053725707221222878383288036139003288970598777473732475181072384", "-367049821343913411751883018392775599189378210051864425236791296", "45208731108162268957590252157573748712295799866874982364610560", "-8215772335472632344770978667392367423281084939599782292226048", "1137431554649313016452329244024980610603386236126283033477120", "194540400129006342585150508088511781222194418282255693643776", "410083371836515179163733391092675259637780495428379238989824", "383798623706944928232616513467842903509448437426187172577280"], ["-2897396845165226751583485372314940611635249555989276909069402112", "-65986052789270590954376266120564470981867605909281253634342912", "-191618711175832521282806771169090114264344734860834802147262464", "66720507938172489243687863283855722462409686488261211522596864", "-8215772335472632344770978667392367423281084939599782292226048", "1493395066788956133366260473033046228480607737286882247049216", "-206876048879709735313905244166739593472378282629632335282176", "-35122662897400763935094682941097722373739915331065738166272", "-73808535899744049472138471393524099631282959288914814173184", "-69011578063658508259799086229040055440694226281659755397120"], ["411253567451371320683386520336820324339427611832052634007633920", "9344446279811597043924245332188407542764479069284723161300992", "26573432748617781322919428316513629337856121393288696108679168", "-9243054287000381738740482349356238331609584547114862895955968", "1137431554649313016452329244024980610603386236126283033477120", "-206876048879709735313905244166739593472378282629632335282176", "28701989977320347928432147296721036082543579677934460338176", "4779961866744994256729993730627974986869189558493534748672", "9962614000320383237912519178380662793578570571648782565376", "9291268221081034291429044637411761144380271780518206373888"], ["48938016086671842169534343752387779786405438906256762662289408", "1156389682405589621087963566454585858004466583970470667747328", "4450270088832605564734629698476149549706539107836657200529408", "-1568323250303426321996026213343849382956957013129382091292672", "194540400129006342585150508088511781222194418282255693643776", "-35122662897400763935094682941097722373739915331065738166272", "4779961866744994256729993730627974986869189558493534748672", "992127619968390998094672790474713656104614784629729132544", "2244685573817441262312040160242752780139982188778774069248", "2145148797650645767720871747870939058854328893831261454336"], ["84365638529358592622493547256676391594196281540247958461612032", "2049609437573293617873330742556734760824111696688224300695552", "9297816307738992068296340682411183447493470347085782915743744", "-3294931834161835111202168019076803484350603681907444593721344", "410083371836515179163733391092675259637780495428379238989824", "-73808535899744049472138471393524099631282959288914814173184", "9962614000320383237912519178380662793578570571648782565376", "2244685573817441262312040160242752780139982188778774069248", "5206569689751770646031988343616505138251899467015963803648", "5010174725549640917286623941593499215410257324265923674112"], ["73523150902367045412642438873477200976430613374716818009096192", "1806027416015579852207398507767896707402405440017532046016512", "8677809072846981414144820926190814765927142168431766919970816", "-3080549530561412232721554228873741936705507989040726548676608", "383798623706944928232616513467842903509448437426187172577280", "-69011578063658508259799086229040055440694226281659755397120", "9291268221081034291429044637411761144380271780518206373888", "2145148797650645767720871747870939058854328893831261454336", "5010174725549640917286623941593499215410257324265923674112", "4830250178758926636246930054134556300045823289508071735296"]], [["94305748292605774990837084851711081527254190809146331997667328", "9010988332298059601516889967055043293415498778260591668625408", "-3145414506798201201192710677432384642348860450031308761989120", "567495886844291525580340515082371059263774787279038925766656", "-38082430879179151208999063411098966098406533007349341224960", "129195508643722478574815692750143598555728584893762359001088", "1208570696190138263022738671103959996935043103901501823647744"], ["9010988332298059601516889967055043293415498778260591668625408", "861007013834152938924605213140522114346123842799851622367232", "-300546827040255377115524491717104000362577322808940576112640", "54224677790738661731639552736206232331966529370228019691520", "-3638806186586791753002118395653318983052672582814584012800", "12344732341890299065919169422839164712445017096151113924608", "115479879427249749676154414771396954378026023713762894151680"], ["-3145414506798201201192710677432384642348860450031308761989120", "-300546827040255377115524491717104000362577322808940576112640", "104910173544026697887438764265575882540604565051160618074112", "-18927900232443224032770453888505941105381120074886487736320", "1270177403925035767771176953509169455120534372040061222912", "-4309105589621831954158495610883836445522624919804057747456", "-40309905484157246428770939277569529273431166343843611148288"], ["567495886844291525580340515082371059263774787279038925766656", "54224677790738661731639552736206232331966529370228019691520", "-18927900232443224032770453888505941105381120074886487736320", "3414972972654308602481224848907445850282068991595522293760", "-229165488596846288106158026914160835994728282947703537664", "777449106565408092255663652500060553057688123279010693120", "7272715730120784497622663721420078841938764590887131414528"], ["-38082430879179151208999063411098966098406533007349341224960", "-3638806186586791753002118395653318983052672582814584012800", "1270177403925035767771176953509169455120534372040061222912", "-229165488596846288106158026914160835994728282947703537664", "15378400234603398946122823673211132330501038043127873536", "-52171570841676065604580552563441494759117865690354155520", "-488043526863898174447387615661553398211466289598529798144"], ["129195508643722478574815692750143598555728584893762359001088", "12344732341890299065919169422839164712445017096151113924608", "-4309105589621831954158495610883836445522624919804057747456", "777449106565408092255663652500060553057688123279010693120", "-52171570841676065604580552563441494759117865690354155520", "176993234833585403816348594545705991611788207501462208512", "1655698710344948404145928191672533736436769414528507052032"], ["1208570696190138263022738671103959996935043103901501823647744", "115479879427249749676154414771396954378026023713762894151680", "-40309905484157246428770939277569529273431166343843611148288", "7272715730120784497622663721420078841938764590887131414528", "-488043526863898174447387615661553398211466289598529798144", "1655698710344948404145928191672533736436769414528507052032", "15488378536136805541025092984517838849672545165652330020864"]], [["13381767187732983768842878066138625867776", "-1300076073012405121731743190334608244736", "123431040291117484243990154651856011264", "-11532017623302896160250780569531580416", "1131620477562864539741576915171934208"], ["-1300076073012405121731743190334608244736", "184683579220733560419363540754751291392", "-27154199434674341984755716555785895936", "4073732456940870866651549561385910272", "-636305609869462690049434289254170624"], ["123431040291117484243990154651856011264", "-27154199434674341984755716555785895936", "6430528672044255650790613420418793472", "-1362617787595700022509143359938887680", "271705650986642389516540903042318336"], ["-11532017623302896160250780569531580416", "4073732456940870866651549561385910272", "-1362617787595700022509143359938887680", "362052550957513006316333208981995520", "-83697514476045161073959835791261696"], ["1131620477562864539741576915171934208", "-636305609869462690049434289254170624", "271705650986642389516540903042318336", "-83697514476045161073959835791261696", "57981701489898755557333104005742592"]], [["396385597131790360272238889045717942272", "-56217067660140474597854633249262796800", "7832204651932260317804536815132082176"], ["-56217067660140474597854633249262796800", "14173147093311112830308564753939693568", "-2616981621595945648962557499930574848"], ["7832204651932260317804536815132082176", "-2616981621595945648962557499930574848", "629595085367150135560646934805872640"]], [["16868789302515219824971328036504862720"]], [["91388291777601113650838723391095338721994149171196248195072000", "-2396970622497992737162096623190597710883419874618821199265792", "646217241180696933803745516465359030429587899084404705722368", "172311681995935693101921472679302075344449417677789867278336", "-139457051041930230965790860616638932805158282266484676755456", "-188810339866180828418477739418982509059280332963598953349120", "-1122060185845002042495484846081351334920748347820085782511616", "-977932734304480250100512976031543649733388806857971564806144"], ["-2396970622497992737162096623190597710883419874618821199265792", "62868755432045452831382606092429418162119188803711383109632", "-16949258080360302149825726911663343596904550519739510685696", "-4519463397593619240176800935146166342405400532081367318528", "3657738293885465935656700905753948882615815297342390665216", "4952197147797227304207390963195152586275978494140399747072", "29429867325786958391519284086676779139272635381412448436224", "25649631799787041748625670870470746030335175265577687056384"], ["646217241180696933803745516465359030429587899084404705722368", "-16949258080360302149825726911663343596904550519739510685696", "4569477278505628346919902923273875089204893790402752020480", "1218435946188795463269569103962512685279850041047888429056", "-986117029157554665587603292312701139143322115512064802816", "-1335099875065373352329994699056432135069218412385489911808", "-7934218088899380849475226643148151595069068846936822382592", "-6915076114568832893996875925574182860616837097945435209728"], ["172311681995935693101921472679302075344449417677789867278336", "-4519463397593619240176800935146166342405400532081367318528", "1218435946188795463269569103962512685279850041047888429056", "324891899987845988259656415345304344647823703805437935616", "-262944832032824206687140106054236115415788454912534249472", "-355999949312324193144601433951998608147617473714578259968", "-2115632912738306784418746898845509673658508784240080977920", "-1843882088714020351345611089219490419455311842969175195648"], ["-139457051041930230965790860616638932805158282266484676755456", "3657738293885465935656700905753948882615815297342390665216", "-986117029157554665587603292312701139143322115512064802816", "-262944832032824206687140106054236115415788454912534249472", "212809198060513729393817097367407699486490452355188785152", "288121516353977580560697421762808087838635443948051496960", "1712245645101953489981072988199524798941313883532284657664", "1492309491628996263681044323774078514665182382753742585856"], ["-188810339866180828418477739418982509059280332963598953349120", "4952197147797227304207390963195152586275978494140399747072", "-1335099875065373352329994699056432135069218412385489911808", "-355999949312324193144601433951998608147617473714578259968", "288121516353977580560697421762808087838635443948051496960", "390086560837984915600754746897259655809147055394351218688", "2318202484354018885293789468952304563232695844053090041856", "2020431811764620965442075064653489840927049016572213460992"], ["-1122060185845002042495484846081351334920748347820085782511616", "29429867325786958391519284086676779139272635381412448436224", "-7934218088899380849475226643148151595069068846936822382592", "-2115632912738306784418746898845509673658508784240080977920", "1712245645101953489981072988199524798941313883532284657664", "2318202484354018885293789468952304563232695844053090041856", "13776590372456231904373001722561957491119197984855896883200", "12007001818875660205804738685940944628118081454586931970048"], ["-977932734304480250100512976031543649733388806857971564806144", "25649631799787041748625670870470746030335175265577687056384", "-6915076114568832893996875925574182860616837097945435209728", "-1843882088714020351345611089219490419455311842969175195648", "1492309491628996263681044323774078514665182382753742585856", "2020431811764620965442075064653489840927049016572213460992", "12007001818875660205804738685940944628118081454586931970048", "10464715055092375915824925803426514634467781273226638786560"]], [["5743140350505458593166842884993007595428105327599207529316352", "894893695487941200933775375799392391501294607081640791375872", "-172357859485379014678118832104541671240993823309950575706112", "-47161702063839840384210573073362180525733699671254978527232", "-17625148846344250674636706709476349674791924815338594631680", "-1049090768495038598407224121432207148958946825241208148721664"], ["894893695487941200933775375799392391501294607081640791375872", "139441956377329677940712006094672009894176696829247922110464", "-26856728620202910695596845559075121193934109523391039930368", "-7348716428581869207709735589303765411872771578666072145920", "-2746343223745501403383729393079190729011956784167307444224", "-163468878944980430503953836610820617897291074870982328975360"], ["-172357859485379014678118832104541671240993823309950575706112", "-26856728620202910695596845559075121193934109523391039930368", "5172645959064381638031042685176754487633863625940685291520", "1415373736547323602864392610552613009405926482582796500992", "528949797996792849244877922846454505419338857673186607104", "31484349716050751458608468174833309006349069932168669560832"], ["-47161702063839840384210573073362180525733699671254978527232", "-7348716428581869207709735589303765411872771578666072145920", "1415373736547323602864392610552613009405926482582796500992", "387283960657976790353528144443812248628325613795381608448", "144734756246895586062829253118091936796296470799744761856", "8614956842789551904318142733526317898245274923466129145856"], ["-17625148846344250674636706709476349674791924815338594631680", "-2746343223745501403383729393079190729011956784167307444224", "528949797996792849244877922846454505419338857673186607104", "144734756246895586062829253118091936796296470799744761856", "54089897320452888997483887030949975468227228493213073408", "3219559303721940035475988169620002063401961429578666737664"], ["-1049090768495038598407224121432207148958946825241208148721664", "-163468878944980430503953836610820617897291074870982328975360", "31484349716050751458608468174833309006349069932168669560832", "8614956842789551904318142733526317898245274923466129145856", "3219559303721940035475988169620002063401961429578666737664", "191635825240566634664822923251348237664818361817208436293632"]], [["21041875538213524395526092488669640261632", "-2296271732454631302368670354314283188224", "314481833982214808684997785410347204608", "-57235930637083097349811565786614988800"], ["-2296271732454631302368670354314283188224", "300838771426865640471067174150288179200", "-47488241926724085239479517581057982464", "8889536567508989513630114098691702784"], ["314481833982214808684997785410347204608", "-47488241926724085239479517581057982464", "10367714585881598139826214802882035712", "-2465153358601403570966701799391625216"], ["-57235930637083097349811565786614988800", "8889536567508989513630114098691702784", "-2465153358601403570966701799391625216", "936472626281214411378126374356123648"]], [["362630603821575354248437354142871060480", "-44891546168578758469508704812390154240"], ["-44891546168578758469508704812390154240", "21052848414067781840307290265243090944"]], [["481978436955752680646644893680360620971096934014694673367433216", "290760240251291889283877178368674498810128199615408006833897472", "11291990902432860699424742599285839485308107346161975554998272", "-9194637118309086761240432803236161902990691204692764302245888", "326827924857596280207960882753547876530384357239699271581696", "-6324568283927209844178449287071040286427432650594839890493440", "-4169296034025350916802040106679495858633378045212267816943616"], ["290760240251291889283877178368674498810128199615408006833897472", "175405185852225562145343176478309302396859814866632272229957632", "6812051610533348220229695590244758369309432049435016922398720", "-5546793575307658297445028585906878689685552357797129093120000", "197163521572957472926253582120674743344945024090904715067392", "-3815384367266199753975696135265404369165590467239692248023040", "-2515186206646127870957603424058932047951590165216699625766912"], ["11291990902432860699424742599285839485308107346161975554998272", "6812051610533348220229695590244758369309432049435016922398720", "264553450453079652548652417772867060804587931930892508856320", "-215415775334051454652125930791729609315475954329376845201408", "7657060298097510528590994149879569503574628902026237444096", "-148174611244024995220743098370889276773683692064158397759488", "-97679998265328511916326543421015658806138363840501626437632"], ["-9194637118309086761240432803236161902990691204692764302245888", "-5546793575307658297445028585906878689685552357797129093120000", "-215415775334051454652125930791729609315475954329376845201408", "175404842323160654620050534762495365221796809706479047147520", "-6234851891250610636322446072567273202853806856288763641856", "120652929346746056745913074031778979927558174470773458075648", "79537093638045180604325419389918234703521294373088342835200"], ["326827924857596280207960882753547876530384357239699271581696", "197163521572957472926253582120674743344945024090904715067392", "7657060298097510528590994149879569503574628902026237444096", "-6234851891250610636322446072567273202853806856288763641856", "221620894788139103044374537102597507979457863501737885696", "-4288668059326191100794719084913955322667015151024716382208", "-2827185339502246126342868791615624131525464179394815721472"], ["-6324568283927209844178449287071040286427432650594839890493440", "-3815384367266199753975696135265404369165590467239692248023040", "-148174611244024995220743098370889276773683692064158397759488", "120652929346746056745913074031778979927558174470773458075648", "-4288668059326191100794719084913955322667015151024716382208", "82991604833413176276445498048413467541118543387555899899904", "54709911152147668512684959946483289178179993075372563365888"], ["-4169296034025350916802040106679495858633378045212267816943616", "-2515186206646127870957603424058932047951590165216699625766912", "-97679998265328511916326543421015658806138363840501626437632", "79537093638045180604325419389918234703521294373088342835200", "-2827185339502246126342868791615624131525464179394815721472", "54709911152147668512684959946483289178179993075372563365888", "36065989858661132346124066987475581289731868830614006267904"]], [["377233167849254325734428063219909874598443310792990607932391424", "35484043040709190488125468688541211824485866411679875067805696", "4631424663227041211536989552080695315378745457286543245836288", "-3877923392316743740018347442356854323859406272367092442333184", "-16374197508041669557932723520665348837859576756097975668703232"], ["35484043040709190488125468688541211824485866411679875067805696", "3337769363424736359453389620891832331651154971486943075893248", "435650112705420346132687551246490163433117749274043725381632", "-364772804433061540667519823527508860435865897941773680902144", "-1540221747851730629712103547956242078497267397274355267272704"], ["4631424663227041211536989552080695315378745457286543245836288", "435650112705420346132687551246490163433117749274043725381632", "56861634233921226923444024870658816629477846412650048651264", "-47610633348279537065842929819089287146391498558538717855744", "-201031798480667057551225890531477703913451402813304595283968"], ["-3877923392316743740018347442356854323859406272367092442333184", "-364772804433061540667519823527508860435865897941773680902144", "-47610633348279537065842929819089287146391498558538717855744", "39864707343779573935602013451941854169862165268184531206144", "168325293104193936766685798902194890359718412503787210014720"], ["-16374197508041669557932723520665348837859576756097975668703232", "-1540221747851730629712103547956242078497267397274355267272704", "-201031798480667057551225890531477703913451402813304595283968", "168325293104193936766685798902194890359718412503787210014720", "710739051820328955806118916259778200561598899293672192344064"]], [["2392123333278933366411048221966705534949061996707498669822181376", "-255402117627245713567706143079930917581636733322093722402291712", "164009094604777345467249277773977194026138768024927120048259072"], ["-255402117627245713567706143079930917581636733322093722402291712", "27268761932550109061816485313619760242435249335092262677250048", "-17510915716360781492046112479703104087686754945858342553124864"], ["164009094604777345467249277773977194026138768024927120048259072", "-17510915716360781492046112479703104087686754945858342553124864", "11244814487139259641930588004379502452855493502570788449943552"]], [["71852987778206904375667345188114941955161772293403274773528576"]], [["626957478327571438893673543999838042528148882952916246225485824000", "26498065695903502592681992129280710252674771398411673098583539712", "1590836613020213268165147840062737191842303514248475628563070976", "-143136793961950579285155588755803300561302387686871901281452032", "-56939980059095439638867201662568760354208699907794860515524608", "-56089846445354066972138891294953072500212455574953739224612864"], ["26498065695903502592681992129280710252674771398411673098583539712", "1131298139491114274787272458034130259549318532466316883410288640", "67574030238716889784099776138945736377093036745881970311954432", "-7243729473394857086537197136336200848722550251547000077025280", "-1170917661364633104269069977969600532035382969734785178533888", "-2244814804531034425668389409272508025292644933451415449239552"], ["1590836613020213268165147840062737191842303514248475628563070976", "67574030238716889784099776138945736377093036745881970311954432", "4048927692766591145357468080566450396576470650987331551494144", "-394329470227845135488014471821817347491074103699961311920128", "-113280316500609842934854539046235694709830244865520693149696", "-149972147638541190488654364035161321141323762402413451935744"], ["-143136793961950579285155588755803300561302387686871901281452032", "-7243729473394857086537197136336200848722550251547000077025280", "-394329470227845135488014471821817347491074103699961311920128", "166393346798770090550463058972984724923510249423013524013056", "-127297983172101477687098002757057753980269253962822385139712", "-22043321032915565583650295079358967489301915234675525156864"], ["-56939980059095439638867201662568760354208699907794860515524608", "-1170917661364633104269069977969600532035382969734785178533888", "-113280316500609842934854539046235694709830244865520693149696", "-127297983172101477687098002757057753980269253962822385139712", "152799091317860627778175804465357287891361041481059729932288", "46198793894183124497600120814393172355338270929257660153856"], ["-56089846445354066972138891294953072500212455574953739224612864", "-2244814804531034425668389409272508025292644933451415449239552", "-149972147638541190488654364035161321141323762402413451935744", "-22043321032915565583650295079358967489301915234675525156864", "46198793894183124497600120814393172355338270929257660153856", "62807991481498055028465892464791833203733812047389850075136"]], [["3469212887345100115536635793835235936525279425902491648030408704", "326704506279951121851379798455781422387607600300757493259173888", "153989369251934346603398960094469629238879280427938397575708672", "2391127030311578044978471894096946930344203516952017259986944"], ["326704506279951121851379798455781422387607600300757493259173888", "30785176499515755894684453480094933487594633291351401034678272", "14459763068281014510245400291965350706011571385041604585717760", "367121370152016196012635915218557980691110765267362384969728"], ["153989369251934346603398960094469629238879280427938397575708672", "14459763068281014510245400291965350706011571385041604585717760", "6929186155961726288180150232364135331167366827475073385889792", "-213031094464901783797545583874003014493483562651107150790656"], ["2391127030311578044978471894096946930344203516952017259986944", "367121370152016196012635915218557980691110765267362384969728", "-213031094464901783797545583874003014493483562651107150790656", "1085378882361836066364574028035383746169991641647867718795264"]], [["1784854441701409323638764812522821371613884332011271180347506688", "57934484286207557052281625389691440124933332460725097795158016"], ["57934484286207557052281625389691440124933332460725097795158016", "26416875163534171527160342048320622877859151372748709766889472"]], [["44483937447023651133439603006122030277737145970396802861364150272", "-2656064064043192393804683205350146031102318461434023480311939072", "-553835100831937922842765074871626925924112228720319426157608960", "15439264937917941058034769882284058711133921219701889784872960", "8759486017301892761317984431159837936775551069899264815529984"], ["-2656064064043192393804683205350146031102318461434023480311939072", "158591677278780341001643829640351659349307627560831708152463360", "33061195980325487658089478023143466368058234047866547466141696", "-921336028118391457555634030519027724702201489511018640965632", "-501726960504080973223425052309814609570776589787992732729344"], ["-553835100831937922842765074871626925924112228720319426157608960", "33061195980325487658089478023143466368058234047866547466141696", "6918387691179889656443667641431221801777965601924911298772992", "-193831250731686533603988508708439971049936135056929624948736", "-175235188952779385900474033572173625664646554381245927653376"], ["15439264937917941058034769882284058711133921219701889784872960", "-921336028118391457555634030519027724702201489511018640965632", "-193831250731686533603988508708439971049936135056929624948736", "5471055995704207095393010850431524341657230563401711747072", "7666421636837528762885939277385036547287689361165423476736"], ["8759486017301892761317984431159837936775551069899264815529984", "-501726960504080973223425052309814609570776589787992732729344", "-175235188952779385900474033572173625664646554381245927653376", "7666421636837528762885939277385036547287689361165423476736", "192011133739872267210067209316154680883952846487693037666304"]], [["16202211049736080786915581472826093538581372569686483925530050560", "590503312228195903392572696232554652526990446031082030905688064", "130438136907557339842625134191993819214483775113849301576450048"], ["590503312228195903392572696232554652526990446031082030905688064", "21521393634614463734003415686928394695315244755750461403824128", "4753928439047345241693841816804475408747673391454693592399872"], ["130438136907557339842625134191993819214483775113849301576450048", "4753928439047345241693841816804475408747673391454693592399872", "1050110229257371421130771702140611964534493650591343557214208"]], [["718505983961262297458226627058149097472"]], [["13035024115607052262175927646072114259133568180610801337225969664", "-874719988543933142269104615640206333474634513982809252451844096", "-30640158264398788562887641962496616790111046213293226904780800", "-32919241744210904684683796897484875992701574472525241946996736"], ["-874719988543933142269104615640206333474634513982809252451844096", "58698399908764996650104676853826028345612325584867173387468800", "2056118857036041250151107486062814926546770472479388545843200", "2209057574883521020642987119475709040504994720835525295472640"], ["-30640158264398788562887641962496616790111046213293226904780800", "2056118857036041250151107486062814926546770472479388545843200", "72022827893608677259945131466060900725018253107816625602560", "77380046867650279751060737427212813256270504355654442942464"], ["-32919241744210904684683796897484875992701574472525241946996736", "2209057574883521020642987119475709040504994720835525295472640", "77380046867650279751060737427212813256270504355654442942464", "83135747767147883207920204587363520730837625459646748688384"]], [["631439396408747093744582184363601428480", "-34900327898640961343596907588132798464"], ["-34900327898640961343596907588132798464", "31844390355351809869103020740381245440"]], [["528843344877065819830189378574529593344", "5524351090779664376481773493044641792", "4728562033345280336084375149750517760"], ["5524351090779664376481773493044641792", "16987297227096447944066806973665902592", "-669192249200608939390396321627111424"], ["4728562033345280336084375149750517760", "-669192249200608939390396321627111424", "2966767955716434372563168721127866368"]], [["31362418408490163033431983147408424960"]], [["31582094073346375709114368309170536448", "551049966041145984835167192650612736"], ["551049966041145984835167192650612736", "3571248513527778149239622554775191552"]], [["3378396341180368098840495570479480832"]]], "claim": {"K_lower_bound": 43423, "sdp_bound_num": "7842018797221131315043252458762493058121116484070829023367329218560", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 250-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.16350657425836, "theta": 1.0, "seconds_model": 0.005827426910400391, "seconds_solve": 1.621246337890625e-05, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q10_n9_R2.json <==
{"problem": {"q": 10, "n": 9, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["24223060341056252178482486996255637981387762434048", "21309830986624389005089999726151195608211259392", "16494117817784814485663499301200103027510354116608", "21237669597166381378213285817594841061302206464", "42249769845538628445793621130127196346875704770560", "21190044463058523864818263765964425890673721344", "36907616403735788054000248357054030072011376558080", "21189996178012764890446397256561846122396516352", "64890417654804802061005273435645719247882773594112", "21178941328491178923717979777566936592239558656", "61674054770426932408478416054842176808211424739328", "21179552528029872843004658639218419807973015552", "63241825459054027652392090204931898778883687710720", "21179182743202453919655074875420548102893862912", "62725910224221218425383705348956588618467038461952", "21179299460199903335868281015233775484780150784", "62838630172966784424273997611650057274888762163200", "21179273792969826568102560878125804486265929728", "21291100498125160134798168228795070178951954432", "32410774936407822380944718125177632466402170372096", "4769939873354872832599617354823964671469412155392", "21305096119750926406479016659958581598193975296", "58026267362270062331154606802255202824527949070336", "11614143985432975357636324453901357378935285874688", "21218115203906340261405922450895541048421908480", "37405668109802525714492878226723569378158652162048", "33038888774999093487894620916736565559748691230720", "21191420859168592993812242674743792155301511168", "65341682310046578677919143301491770075361862221824", "35394337430786040861119939479023584258668177129472", "21184703372674475353792921198265679735643176960", "61732112192520618950500071392345478369043246219264", "63938118564870118720547947102807376096569411502080", "21179294982163087139734187448632834165630304256", "63242837770396671171077457918733192490506187177984", "61597270382112283341528971810631556829069216579584", "21179372110436882224991911379182477965694861312", "62725811797093319797370492255191190771956277313536", "63242099972412865432934597409581267688129667530752", "21179241091757292990784543322888334042931920896", "62838695543429114536014165319177389732347823259648", "62725872092092615291793996996975219379720505262080", "21179286625037779870924044311328498602613932032", "21210359339735773430036411388741411240350318592", "106905657541797024733985852194836778760106818928640", "3890828172444783716415965609042019060940070191104", "21295341632497886428966960917012190086385631232", "39254457873111093037377831192225948248198426394624", "10216947019415228561038984880817677427109716295680", "21221826128029625537483543238984929483094491136", "65730998369062276116900685482564528854517164277760", "31549814068739140926578949565521672114170167820288", "21186248585714030774119375469450894885653577728", "61809946341262147540085772493308522608035715088384", "35003386949039654993255634267738250185548039716864", "21185095829937102438617006685269836063771197440", "63239243019440242828870393881148746689670046285824", "63789821047404585257551875444326272296227170156544", "21179121812185449998633121847234104421594955776", "62726452927323128266140288869567996093423996108800", "61597188732755110055665400684590235332817717297152", "21179430500476056536224921492565780456024309760", "62838551254850555457185493532026901978803580436480", "63242015116678628434739108506247517313028178575360", "21179228261835402354138277199538138541065240576", "21179422088134584622018165927358660819107708928", "42458371002851044765387259586679410878877725097984", "3639717787915644825247843111936596434837821194240", "21301782452714503390984609800960661220357046272", "66527588531177400138793638711824301568377791447040", "9961937335526531461305940227515933846093499990016", "21217123793848104282943881770297636602591051776", "61855343147352172551435672534186510160258721120256", "31162126996199796439526074636646426098145771388928", "21186676458420570842270732490771983381773156352", "63250427871076730404264382450255120578374038192128", "34937395065838941033737903715318809042449353146368", "21184930465036014042805759426510411867210383360", "62725891718758741004127384012904475184387829268480", "63792810628489930450678036391404829630877629677568", "21179179861653824648765126205510362142007623680", "62839103187836683986769894025467560954877777543168", "61597020311386479639268673460028652381251882188800", "21179417680719277244846032245207699329371865088", "21177837216437845306301971708975835427939287040", "67825818614414217379044646422364804554568805384192", "3585685734738651380025392704834255767837652025344", "21297786054046602538152687289266733901370359808", "61986758101857242242583232160345966442363398127616", "9908416641357854514696586155209650795970761326592", "21217619492509538623189068872420211808027017216", "63246708681179052695003273627214445179504844341248", "31097426853378991019304651563911089809974011887616", "21186516815932736875361771024288020531863617536", "62743462894814974444491125337791003098836694466560", "34940328484415802869557108702043254026796141641728", "21184987797587018650936762713515337225512943616", "62838375811767911293183529441522880839773365207040", "63792460814010206810589322508709665233031250575360", "21179167060847399708273669986308699625223094272", "21172031198725207500980541254779551936963149824", "62379081294686897106577061662735590567168410910720", "3576344157564877464630978230549303326301447258112", "21298370014235490654498578791359351034931576832", "63325907087057709897987654143025489665842449743872", "9900444637947759056697452143011592101066960797696", "21217465911073690237864934419605692360446443520", "62749120647128757004100361559074352855696061497344", "31102040134463979732769333739319660944908336758784", "21186573094707207419350065013295812236340625408", "62855481949357356182264115011458106504493989363712", "34940060351965915497380690703435901069723275624448", "21184975049752040940160264687721154428276834304", "21172281732315905127349544335938857143600414720", "63579088059061351610060556070243592816858308280320", "3574811965052231662559519487726263463676097855488", "21298232761704352524931496451929273269131149312", "62841755507592927896489495781729907708802275213312", "9901276648661196417128061020300867937319855849472", "21217520680699291354155726105953981355136122880", "62859576320611067014362191270476072143610527612928", "31101440009411711678899018757182824201853914316800", "21186560524856828619788849558958167905984839680", "21172092378395885601792913162026562676651458560", "63082375493814370286801706482434191606881917599744", "3574892506941478887064384764862078134331600011264", "21298288940328182471683543692895140485617680384", "62950082949615466869266913758424953601478707118080", "9901155098868101148880763871374741174284202278912", "21217508352975687041520218336580254672078503936", "21172150718656193492971448828923648244210204672", "63185654308296859448500551339461323817225801433088", "3574857839994248627003006102548004600647570685952", "21298277186646976749747435717697316404596834304", "21172137887812851913340058523899729233729028096", "21224248978241109536681751360310343712049725440", "21187155339404713698417364883468177501514104832", "21189834191276761967955234836681824596544978944", "21178893590080789801636017287476136975251013632", "21179545687692384352933443811706722994509316096", "21179182629670856134481303838788252636071067648", "21179299471421243582815810165360481943651614720", "21179273785543914298614715333933974335822757888", "19983241386396890132632507070025751406324477853696", "4369975337107709944303930069806693527965073932288", "21313809249220562258220369773937876619533221888", "65670239304406715150261900759220862530463782141952", "11891181161815643419354377323819928921814312419328", "21217212134827337704456496572130839021622394880", "40002031964808808761184494833755154502911143182336", "35048151047021920819811346156952342760709163057152", "21190641656789556540515792346255821642798202880", "65986246333431949387205530853382335968145555062784", "35582612991554046113452424565757213394999770611712", "21184636281448922672807781851705153573313576960", "61820862380084384637197275135243320529475021570048", "64033329980793984083188601115125217830674542624768", "21179284550684565261380868917788087774523424768", "63243255379694965713148885831817451261180749283328", "61597666541837647989969580924718156589108033486848", "21179372063601857342311349849548127207759544320", "62725497307670397039999397855806624016565855584256", "63241780284652490590641060852531077015140487397376", "21179241127611195117644112260313813386639966208", "62838716313945278210611175970614174745364562706432", "62725892788090928294692838897551676786360847433728", "21179286622678304344020441382781487919853993984", "70605630735818009770484225562392526235015288193024", "3819362117699271481638605322496343405801227943936", "21297522757832672249734602742105479114146185216", "41130997313494089984545138287906662613373799104512", "10339727608240363912871690712323670174985931980800", "21221302703266759859093559075021534773307768832", "66809974636752094903244856790226252518470409256960", "31796289481877354163236585438429488725153491714048", "21186138303310283371670977242129758679210131456", "61916122360557398104295347747623987046553862799360", "35037412598141190562269240872990427019517592862720", "21185083378343634024117688465381244583706361856", "63239037434671412633971743547139567912835071606784", "63789611867304813675223944923951918961901292224512", "21179121835244155284457565022451377048528093184", "62725748467435937682080996608938855981778934431744", "61596509409189155394149718617936061652285565960192", "21179430580789499651712791864610473945566543872", "62838535353511875278052481698645795516454438699008", "63241999010490960290197980354819575032049783799808", "21179228263641751614279107082357765714911166464", "40622367783365781013192801787033241242343099596800", "3625670228147817867903463874888806424966594560000", "21302265496629067998660723408454586920144470016", "67587055979692638665449601654590785441179394637824", "9985375874123766001999033277023957022534617006080", "21217017723704628789953022754140874598621642752", "62001692934704421182993420945048194171340844957696", "31199227709910462580701801940256823320191512346624", "21186659329237726701644477994267760271866986496", "63252863153253877431076849130445005076580089724928", "34938138077982145074943098992483972054838790848512", "21184930191849212179272553017347122949238292480", "62724738037837420195490391384009335388109732315136", "63791617367725561792702597865049034451457767636992", "21179179993181847048900108566072255303083098112", "62839110942024941728143011830251026251594202087424", "61597027762064466042096186738416654713560617713664", "21179417679838422416192404538795219773189783552", "68785271027504101621661999973178018680998494994432", "3588331782979955902653475989368736049579264311296", "21297692771593078369685328157221586714650214400", "62154343465600371696055831010662936908027026997248", "9912688938176636472165788175100139756845610827776", "21217599910439834446847079936267831231008210944", "63242902379543500543507586306120918196515357327360", "31096506637893609553336062320549880390814479155200", "21186517243075066429133360931572623307494653952", "62741596024330511443268167072749512603311630450688", "34939749539940231741544089881426644370701087145984", "21184988010423751592418467139809864315553447936", "62838431705322125825927641241293344737733415796736", "63792518417731486141699743833270775078177967439872", "21179167054498050802972400258345207768098537472", "62595910267844830439801115809422489274825551380480", "3577054548232525971405433430964947866256641359872", "21298344824442335997837862487602525260713295872", "63331550721651749203471156694441395617526852878336", "9900582572412884173849549060208863510780782313472", "21217465277576987818583869811722586896849698816", "62747245360881650488407505409708647718378362896384", "31101579414977639687112570431607628084466329583616", "21186573308496866909764235528774550788497211392", "62855586483696555137340949649258865173245858938880", "34940092653238836300874374645399096870066448236544", "21184975037877198762025553231547389352475623424", "63504399957189397907699676102009706161665292107776", "3574575584905001426581610105416252970185070215168", "21298241152837653563548031374492978946343174144", "62843457766308264026282929659954654361558322249728", "9901318905930459860528933214402832328463011020800", "21217520486652507425735075129923983793113268224", "62859863986760178305895936467218192022835302498304", "31101510431005791598471598444192556142910916001792", "21186560492178127337491660257773405996845105152", "63079838390171197717433085335624569753488907567104", "3574884358687019017311337654463451100528854958080", "21298289229548655849786697399911010372901928960", "62951043325541221782400522460276745504674512109568", "9901178857137098471218692944297830962343784218624", "21217508243874170547446682183223377244196962304", "63198416159128967469251307945716822130133873721344", "3574898682417008078293609158352029794675187515392", "21298275736947765211181761767988531139121774592", "21183618842685652110525279467176014374697435136", "21189268857859505817277071065751290573897072640", "21178852931943234548379279668980701970860867584", "21179536537425336193558680922616240953926615040", "21179183032841771970264125401777956476898246656", "21179299398328811119901819593807768182226681856", "21179273801934737258560277125259428175695314944", "12043620027215968414725974157917944167079272775680", "21216732974893803810419741499044433352231747584", "35911788496516539413016968127690214078276268195840", "21190333542940156384601269349199841838541832192", "35820769252342760117264008889131908421539332096000", "21184552426333182998106222943753439942392414208", "64135536005163696132780024095850255873456742596608", "21179273387347938641164700730583523325177233408", "61593665235923537050277471687405748049175436591104", "21179372536674263269748473223670716502126886912", "63242035595948892104149250604361984667137630797824", "21179241098977269478153124430981705241865486336", "62725712476882718440391163787911227408992392183808", "21179286643234981960027703863128852382401691648", "44539932971263923118491446245711739982204983312384", "10542568510984441207300658047485568411247241592832", "21220464736227994816108082417495640244316274688", "67849138521220406844467236744930133805858918760448", "32029758093616124440631235254372503415681881997312", "21186035406977508525646983715334088826808172544", "62047494642009940877846935753899029222976275873792", "35079442701174504445465121051033633947860131119104", "21185068030909345233959125091501423302511951872", "63236803427584509522629927277299820917822838538240", "63787338791964706816315470933633947816869029216256", "21179122085823511786626986158293279211039752192", "62725622909464327797058223595803208556716130041856", "61596388331309682373035480178228954932193592868864", "21179430595104191871548789477625434641881104384", "62838350311846575563893778755484441085748101251072", "63241811585028714389242590880094204809912034263040", "21179228284662054214842466185504902859716558848", "68940335040028761581376365602551590601179004928000", "10014418816316288338888782138264152971351863328768", "21216886981307036318455573872655037257102655488", "62121907766669923094829243059269137545546809999360", "31229637996657117497797780267802988272667705999360", "21186645319358192278334160066575612735542788096", "63242078247571896042324886471638419054774615801856", "34934847375365224902085044412141329145524452851712", "21184931401845753229911233001686832482606907392", "62724840233455954296330187228707644366009629933568", "63791723069384499740306330502078018786266808582144", "21179179981530607265474742265050907983013216256", "62838903429288331177978359198866353299380749991936", "61596828371668652772114656154090346586553588908032", "21179417703411384553021960161452145653458141184", "62368885539253639333859627707930933627797523922944", "9918130133138180319592163035568997589250960523264", "21217574995203640027453630071079652549401247744", "63247812286437776812164723661373893647385466241024", "31097693651618209156803137091199919355285479620608", "21186516692096015656897252660003962227248857088", "62742258009199003448875998958058114409993185787904", "34939954833101674223964676962615212334188471517184", "21184987934951240556623526741511951547715551232", "62838126739208840291909811613412308281520948248576", "63792204120632111330330898645697385480483210526720", "21179167089141471707882620140730395756570083328", "63316096563215207653040512580443764187516981215232", "9900204812356267614092572971592723415630549614592", "21217467012571642616498717630697808205325533184", "62745917283599870751532057691347043265556942684160", "31101253125144150993570566126617788175707182989312", "21186573459910386101764027633610463991656611840", "62855298409274566479971874746660067801265642405888", "34940003637680186505051785268867479631444219789312", "21184975070601835740666887853025512108580667392", "62840450314396526468920649261612066078380865355776", "9901244246933106896915905906314950947040078594048", "21217520829490227244324407528964872486936117248", "62859960136403782770986873231170740614431821004800", "31101533968673673606006914465281684705129984425984", "21186560481255652436690226698824779556414554112", "62950136602682786966767151405818908008602555908096", "9901156426181130472660158215477644067633402740736", "21217508346880453673157412388106582152278179840", "21188405794510749878723991473498479729555013632", "21178771223653177216911829999914063873158676480", "21179531211163559476618615763337011019061919744", "21179181778550273445201875804818255013310627840", "21179299462309645118589434067745915371933138944", "21179273739236932284129398303537903852756926464", "35523442194849123524605668750142610924177788502016", "21190470235691151538542021255483053789897818112", "36042955384138269270901716735473477138333128720384", "21184475194090118083813728976341764341948743680", "64227355715641619994420615648586015030128146382848", "21179263388751129641367622868033490911869534208", "61606780795881143267833383747332864881862692044800", "21179370986257625139684695165748120327269908480", "63241008464614896781045390188730467576836844945408", "21179241214174527510023833024273580180444807168", "62726286000371472043332489081513530959129883967488", "21179286577849897709276141415318845056226426880", "32270887295993898534588899533691039920466465652736", "21185930698345569181211841637528786212220829696", "35103215487774033179258780665938115719614200545280", "21185059366478198119933453720811757345135656960", "63792705860102716761910443291342390182230079045632", "21179121494197177491047215060103225712230531072", "61595633582129653146563560240825484037574142984192", "21179430684337303306800393103728672076996804608", "63242371828019787097662681433045251338928740368384", "21179228221829568256987476730871724459530649600", "62222064940133142041226337373651201709677121372160", "31254929714739299795480148529227553170805563064320", "21186633688359427525361689894079561566334746624", "63254384395791643862080625545766189861684132184064", "34938602200801370671346295281713507803714021228544", "21184930021208871408694664878471756366705852416", "62724771273617125757778743101971854053468004155392", "63791651743729607497689439642758293226412329402368", "21179179989392658526922910819515883361375617024", "62839297806475878184108377818941396225930280566784", "61597207312355403556950009667715272285945046499328", "21179417658611190512351852124756200635737571328", "63265312536725314413091713689952859335837727326208", "31101923731093943691395180047436166488270229733376", "21186514728951943615296985557461470716543107072", "62741404575950431703294393843541747793289059237888", "34939690168069352823903182859445980155077015371776", "21184988032250967358264953899701866286291091456", "62838173654565332528208884028459466952443909111808", "63792252471445198473874292376652119293690501922816", "21179167083811977500254066329661936800695844864", "62746738826024490672867254828874022586249480503296", "31101454967338124815219519032146397773315541303296", "21186573366245931508467824436126956143102656512", "62854541189201214332517572342922499053434848673792", "34939769653471449682522103385215014561061284085760", "21184975156621844291462750412162319025182867456", "62865894143393323684288839623389914147819519737856", "31102986557695360526437830885429070640522599596032", "21186559807224831247711123588278644240277307392", "21178642174929170966141269505932011211440783360", "21179515836663014713845922270083902003914735616", "21179182195578374039604974764586094770775916544", "21179297459643099858133091394360009447067090944", "21179273821864735717027724005316365919243468800", "36380918920472459213641303197309235790040610635776", "21184359527259640458274699522690056703470206976", "64391176760633380410132857107146194110378590339072", "21179245620502358318992026063278718258966953984", "61597331672762830631665840342679518952759077371904", "21179372103190903926195936372398619171244474368", "63258145138153009684286032178653176004997768282112", "21179239292711478583376894518939457753937084416", "62725609200546826958089162378176383406053255020544", "21179286655009224733407065776493578182071418880", "35181940328207634599632147377308956765150467063808", "21185030757398634860862230567313354853571362816", "63798540186964224212183918428719152734218867441664", "21179120851176614606916375187752974789308841984", "61612429790338302248904023122012588273911004659712", "21179428699058482592228483131583364868945739776", "63241585132228896292973931626679147463773681352704", "21179228310059550693498425755860626869663563776", "34941936023400064855397082001514846835707901640704", "21184928795622174373517251187704258001440342016", "63808855764668625613021098047790464342699739709440", "21179178093545151885691501624637117089133363200", "61596127161149248507560396404629128176758096396288", "21179417786313325351035891897738029142502277120", "62758673122875248091891201257407396331648203096064", "34945044834933282367235064128083500250691316744192", "21184986063983062207115960467730937954344894464", "62837543839802560392223510573181572214921650765824", "63791603386500191434180218018123283879334596575232", "21179167155358385667974583751079399139162718208", "62858685947567853550708254132620453971999921799168", "34941050370701060429137644969920141931903073648640", "21184974685803726462510841890251996600823971840", "21179470323480169994155713443739448038477791232", "21179173325748670614686327602724537290226401280", "21179296815042227008393380536838251330855239680", "21179271879163843621050210120416308233383182336", "64865219199986446396635001031493751267882273079296", "21179194710994081478478978820634956837962121216", "61681423732871366199130197009039911207128434475008", "21179362175124787592569055240424253305294684160", "63263887883417733707466042206582617897346199977984", "21179238649034580489739199733565465488877682688", "62742702425162987186700408142546146254219361910784", "21179284706786933955263009858614419222431793152", "63868019459655554844805134722573263903190283190272", "21179113202667767699248601947858290179569614848", "61615958459201531457257094644507103556468320763904", "21179428282114381121829932479290277091417784320", "63258978045501667361323700144621297641192884797440", "21179226359911258303480435095919630823781826560", "63814373075350671636337646600646432427508523597824", "21179177485765482869550413915138022393094602752", "61611853974707940450269890725329211503089178116096", "21179415927434627620837355853863527224579194880", "63813392478601395340864414125269740933016079826944", "21179164754417375310941245137433220457108078592", "21179145119016177620906737324033494381123076096", "21179286277450784657009658922772672376911953920", "21179271414333307419275875792688404925041868800", "61845371352424839221867369812711519043301295521792", "21179342896818192399127881836776208934188875776", "63361692416032969154669825899503342876562231918592", "21179227704512575268639502496454965110985719808", "62746964577334037050115475911867569446505550970880", "21179284221168039084724975903675332799827542016", "61707114881284130825748617432795677308252294479872", "21179417527692596208878991961881453527459430400", "63263699845782774341007373198449109092805189304320", "21179225830673247775461998435414525082020610048", "61622762412727145920236935750689653749596578381824", "21179414638636014460814814626051685810364743680", "21179259050598650334870505486985652601905741824", "21179261154638201480433258585564130775461265408", "63601995164550672330370619236198652185703792771072", "21179200957152728413232578446503666208626180096", "62837816448393298641932044668182043475392147226624", "21179273885408087885628561202723494904616452096", "63355039252429099430259780316476167341182321426432", "21179215608520003293428177477248363066902446080", "21179234588479711136605978673664653447380598784", "63084298465974428958299882629898041825523958546432", "21179245994385438955200541600872336554465427456", "21395341444525693851497173378510003337588375552", "21248259967362159701976272235788231682383937536", "21192228445612204860801735967163273926513000448", "21190449215566098593619859003905562796714098688", "21179033851337430952595881905717195855473147904", "21179561547757476715114049009147588617632219136", "21179182748268887096972004349170175861099331584", "21179299462187734368083860103560601489232625664", "21328806250744675432668269815796235486434951168", "21222894087479352252428187862438981173581447168", "21191952061860939273710503037478153004074926080", "21184832541696987649063950365836278144522256384", "21179311314922376406030610294020453727264047104", "21179372200402755128297317297604005011480641536", "21179241103080423837910823980139798711228170240", "21303869047253818310480720152129269243490336768", "21222848444386617117661089684448884844914540544", "21186408455270613571742828825150055351775657984", "21185119775471439091102307256599414914102067200", "21179121614176565094218066749894653800926412800", "21179430519506754423698494671660384927961055232", "21303567923882808739813605511657807354410303488", "21217348303199201252672635463671753122095562752", "21186706855103479608010913018352821170490834944", "21184929599395294566178657782320074569117859840", "21179179893862509689864355694046017771960008704", "21298091298554859003036237607189666773224914944", "21217655443960963056251591490381911130348978176", "21186514888726160198749060590444268619145674752", "21184987884284527897942515846406650376409317376", "21298432769928866272790763254153405234782666752", "21217461896090144849541706593600241224520826880", "21186573340508343784670446912112377081421103104", "21298230192064450124039610559370178354783191040", "21217521129767583407176918758669337945901629440", "21298288721131940326111577765719787868717580288", "15060998844550349861820024301578538927272918777856", "21240271950791647354763309182731819734672605184", "40067945542491435466072622674289410883814393118720", "21190623190331918430417209324091458910297260032", "35873865746744448039561602295392492059969370193920", "21190346760779338000150462814761041503664996352", "64241692491663795122046639269055426349674126114816", "21179011131336556269103248017174923725754073088", "61611040532595985309470716674614593428754658230272", "21179559966975000524804667440850831504094265344", "63241852891002107575576556920741720542735996289024", "21179182740125889126752778797438964331823759360", "62725955720776363310810886474891388734403703209984", "21179299455013008570366325986297757356269764608", "50044671268458207237081410885810855485025984446464", "11254862633910216708759956043887241146713612746752", "21219352706750863510738616618354387665008197632", "37163451600217302149742838442908029683580696264704", "32849781515990395148014253529578084305153827012608", "21191499106951206623671736215243025498677182464", "64461184555131751048674035449390934112616321122304", "35134377917892899844426339516041634455275658280960", "21184797190714838188867780459288422156863537152", "61627992819084260329966718420054984371011512696832", "63826431519357278004439566531398885421441727070208", "21179307258410597671143237332040355957396471808", "63242441891785124591578327838138612828417097203712", "61596894836799543463701691921063318778018682372096", "21179372154835374428363821514055012381861347328", "62725792812979164163955427376160414448575687163904", "63242080674501044541096044720300126633184196558848", "21179241093921599050572945196172472461593411584", "39478249950616555865344538671585310330455131684864", "10232043696273530357845393049250952816340013940736", "21221761090804299513746301847745131666825281536", "64878968198589521179503257265106170684448540983296", "31352187440366939926117369945342852678237984653312", "21186338264717987979834149599897359544267833344", "61648733600368944704688802176209928738889392979968", "34951626945085504586882060704374986146643259162624", "21185114817887586787234564790277174014024613888", "63241237289313658197090217438105507229895978123264", "63791850194309554009399309479533874235747344580608", "21179121588512843053983338096047937260846317568", "62726393083966096570024456476809609837712152461312", "61597131024721106066276145785614307283272193802240", "21179430507298555156551590187730203255572004864", "66024926002928371031287217074824714237228110315520", "9950593508456391799233385124739164955167921537024", "21217175309699494921181527521972215411592134656", "61689541197636417189275170650026181340959657164800", "31119989627803751136538863076846123243182149861376", "21186695962566663700495794364375647516580904960", "63257487522013891517351614756271131149029141905408", "34939548916740573804503292908923767582705464639488", "21184929673151424911741953851789097711985229824", "62725526845449756973931040478798023764261944164352", "63792433237229880619616539206821822742724251484160", "21179179903251514393963513858472777796082991104", "61867324683183156193772960106732631537443930112000", "9905360030654266341633352448685652153749357985792", "21217633512870806987520856304738719556507271168", "63260214187807953306571730816513130209281740636160", "31100691504618652522793004524378779377373322149888", "21186515300762657823048327600676206944058343424", "62742275870542517137683055457542272814597669912576", "34939960372192143786270613499215961992821267759104", "21184987932914901210398801655585764730686406656", "63362309285872384832751992612921359905160203075584", "9901333969313818921546728493452861049897347973120", "21217461826919371505523038940761031199380471808", "62749144992497941716563711573404373831407250702336", "31102046115532052104936575357891327735185008492544", "21186573091931828169333094757618735418297024512", "62834692914692142139345009983371084695855293267968", "9901101304597581634631098177483957309591135453184", "21217521485902788949261572139314218641328701440", "21188389233438334771136062543624413255919730688", "21189912427342480703764391447825342244910530560", "21178987356669983005445293537703214715884273664", "21179557964230531751986182820718534517122400256", "21179182674068553917067683445147736587047534592", "21179299473585561606056751692559596987449606144", "37103268515080652469152188197485635004885962326016", "32802750000374872992276844354895343247786296475648", "21191518707579688355859633203015518626686959616", "64856835683084196289825950883487618790611300122624", "35251589179070005047215749304396130285144514756608", "21184754718381484882922259509587679394924593152", "61648062713518337531950383455704736879290215301120", "63847959099517890403709824884534487194807356620800", "21179304888832185300339797634047865834382032896", "63243440586891270814646049473225424083012619862016", "61597842236234687784284282716157114513281169489920", "21179372042831005324477614641693301532482600960", "62725577668251554752920758051912163058278167740416", "63241861973547384457627481503612026543548301049856", "21179241118449516056523494589320342122650402816", "65424570923100025526043761089330605440544884654080", "31479046394727753719347587719941583069586237947904", "21186280569165807904942685109010617028600397824", "61717316026894175793551218871750895357239855415296", "34973660782769274307671254934284024244985080578048", "21185106727987937400329438734765297933750370304", "63240434361764758174553541226414050823786257711104", "63791033224530447838541275991238498713889306312704", "21179121678565606750768737941737705453668794368", "62726131393673057196554837464869210970600998174720", "61596878672004011451135604166392026278836305920000", "21179430537132958194823900971252016335149858816", "61755474813564447092729978830504491511521573076992", "31136759615572797973416183486644151357516241960960", "21186688193905175420715851609170100713869541376", "63256411615388087806196507277937557683754246340608", "34939220678935890242994838508161197106561659437056", "21184929793824991135472761329720161004240764928", "62725146346809307642361595311453256961933996720128", "63792039684649108448845065752443216230814486364160", "21179179946631098913889241078077534941837524992", "63263608924014477252922069448104415448533443805184", "31101511993989821091683811580812327537821974790144", "21186514920012172440140870912691833105681481728", "62743798661786750640619605191896654204121013813248", "34940432609158836450619861603890567030312852783104", "21184987759308500473464150366081148892062154752", "62743434726934497743004845925296787182530490007552", "31100643177347696354541016735148928180418242412544", "21186573742962798396098825899071611856832430080", "21189204020033331179335065090137543007530909696", "21178942548348048422019750643345818684730900480", "21179555515411667469718167930720609081795543040", "21179182809167871942773946342337925085336174592", "21179299405151225283007248083188316263923318784", "35418644320977518926970898078655730163782980206592", "21184694670890965177429046106860165625481789440", "63922246154037809841169883948173592470250380591104", "21179296724186751219642171900904515980067078144", "61594990416573476019470095449830834823652681187328", "21179372379992005431947053315199590366600757248", "63242424851775577182258143953535548392218367623168", "21179241055321509210946624183991919974799114240", "61833394767554666894902863413131556726711177445376", "35010905699276578704712342378575464957018846003200", "21185093076386557360035855880574428242998460416", "63238435108984447377514424307815427751776306069504", "63788999008025482236097535651871658769703046742016", "21179121902802798414413082732740060010692739072", "62725948798526985106295646347983816084774692323328", "61596702592155692827366529848223910767802231816192", "21179430557950145218940853391661674318901805056", "63242441846573345080198355237882914895630329446400", "34934958325286473458264406054474538031730076418048", "21184931361045576703882630627399833226020126720", "62725279277681453905850152902788218249356664373248", "63792177176032163012540553432028870175831120412672", "21179179931475962585830828855361369748929511424", "62750167549105703784476029794568004267872509493248", "34942407572187125720266829815300495825140772241408", "21184987033312401751159878614254371504629219328", "21178822553430150263273304594287418475716542464", "21179550702156243341793196410307893200127262720", "21179180987095393386113223089524006839627284480", "21179299503907804686791531308230260741633998848", "63963181092549544473696898874437199293369280364544", "21179292233269649354321183072921354360712069120", "61610146967044333042631386355271502073640939159552", "21179370588442270369279245523538527337417015296", "63241423522632271516174683225740173641637565562880", "21179241167623510316173067094588392143943892992", "63793075818155322199243995858564469858986895605760", "21179121453419376582675891220039395138097643520", "61596056960766979142992540105250239618863035580416", "21179430634281473611529753842341747206047924224", "62717717885779385863671920838257154377375782273024", "63784356388290938968003107176796709526722345697280", "21179180793634622146292578571791408977143660544", "21179529806712559807545461541261391230788435968", "21179180681457195363167276678145808044765741056", "21179297594898293430702143320204513745389486080", "61616974506615895014196917377401103810566928990208", "21179369781694648687229668455915882186371235840", "63260384194011467720335244785633385663686642761728", "21179239041732493328009623721931617660875833344", "61620057016418591317093695788408075947753504505856", "21179427797892786925852745287586695504134668288", "21179169256322942639728723547904747956919599104", "21179296812268753750282015938330662399624871936", "63260014241771908615568075559587880213300843118592", "21179239083199745312483677197110876671051825152", "21179287079754910769307385983593261375697190912", "21253118015644015473468015396699190148401725440", "21193436078714752703285742617472625970700615680", "21190630228040282723211473791318952466356109312", "21179060865519536309999594507940264366340833280", "21179561698875691708416436676251576415830409216", "21179182744758463181713895731494038682824867840", "21224309226558031607893664232382549612086427648", "21192208344871436680004396655201482518969712640", "21184870147952438825305962208063111879127465984", "21179311082199446612640120083764930040794447872", "21179372162693208533177680806358558602835263488", "21223154277261787496809368473459216561802838016", "21186455429034987619717140223585282897714610176", "21185119107533472048765706736469017992936554496", "21179121549501047157749980509871699784345059328", "21217405570387862390310383081421808480743849984", "21186704652127826361363617703500875249878040576", "21184929505981262685166128503551150974362976256", "21217652405255476911757950507272069392029974528", "21186514909815032714036290106905840620824166400", "21217462642207508322002361048155282676887060480", "21193105627759878768396215696367229566726438912", "21190567717504494022371205778854230298609057792", "21179054189003567979167998817483616426668326912", "21179561526986253037969959387285111627684249600", "21179182739107258504190908264559751684606132224", "21192094405806730614209942829863696372680622080", "21184855890788362828919213250336931845528092672", "21179311158241024383811215969721034579722108928", "21179372156746454366566144739303156587585077248", "21186437319254485269908442877190490299756969984", "21185119377440094167841882976793391871266127872", "21179121567626073579225582964089398928535977984", "21186704531999004144029736618644136110134919168", "21184929348281428276276927834948156700334489600", "21186515323189695746221057092908163324878782464", "36478475441283884230584917719612718268577052884992", "21190139301853959752855582132986196851054084096", "63958344621569555834486934123159419387668229783552", "21179042064031242287304772648865240262176145408", "61598062144525554901943777390678772039965170728960", "21179561500988070815016351603309663578595786752", "63242167093222392660689287180451181252768136429568", "21179182704887478269376223678927989772344360960", "64124748667998942669509293497471231114500980604928", "35034192908629237462491659629818794389382417612800", "21184833718869041735495168612258122977880571904", "61599721549569707130396881663651654694377567027200", "63796107742969543754339233179755700566106124058624", "21179310598915464716378529284639091024835117056", "63241927585898637558319285014555456409643627053056", "61596406946745048796434318965178008863125069103104", "21179372212516527102233220973416697262101233664", "61624203714608187693081703152805438992484279517184", "34943740943886010147951257463460474444465838227456", "21185117715776604905114695030659566729405923328", "63241217196262551754949446455048315503783165558784", "63791829749853080008404464869332503475455080267776", "21179121590766361926238701955806508412640952320", "63247506620794664699409733661120349143321689456640", "34936503749531729160215346289392160567880277032960", "21184930792765851744761387310234727973512019968", "21179023864791557041078531987398027269703204864", "21179561304814484349043213435103145155786440704", "21179182731748674564892172097247927963790344192", "61613869644039316431288952054854014827554966339584", "63811282871398952319678722990111604195878267518976", "21179308926807478432098926015490520953300975616", "63242956986368046002820365162291010609237811265536", "61597383474834266694441277095285932331952798433280", "21179372097066707356147278352823887570151669760", "63250744418401214716621473425445507898313237594112", "63801523605299218807115054471464635334875848638464", "21179120522409618776594916055803195783003504640", "21179558411779983088513358988848672582009880576", "21179182811421403808447962541447861578338664448", "61604770899615414042479490854697466193419081613312", "21179371223808645949872290928706275912605237248", "21179182106102271414485372700370209910858711040", "21193783729493192268716867992869984534863544320", "21190681829044314569065132699492433183706710016", "21179060390086170516034163462905849343304007680", "21179561602049797964702094015174336936249655296", "21192267397447570981124990715512375927682105344", "21184868367339372626438505974223571469708820480", "21179311023844588826142400912269832836289134592", "21186453683423973594754959794901375561232285696", "21185119175612392023198658241360724458414800896", "21186703847761695573419969738705371619703914496", "21190655286670745227557332249820877085596450816", "21179060682499881029896069082615606945450557440", "21179561661721185057096942771543747976675459072", "21184870107152498240745327312973466196424785920", "21179311032144182210309020098426735105931214848", "21185118205883467697587085850378717394473320448", "21179058226883266469969641220058678847254560768", "21179561581222925456174097808022543391657033728", "21179310002064349144123294522597474648184586240", "61587169286198771498074747502404429760934201786368", "21179562788995942941516339325230571951564521472", "21190679459514628944314890825878049273940017152", "21179060395416418658857203013410848463409643520", "21184867867304682874020834256388090883485990912", "21179061194319051022712383380197963112885780480", "3151843573359848827185048375190400191936069632", "873193952627866126642770259001802389847015424", "9834286662565125533467777741678197793565442048", "16836098708324306461077791321812681241416171520", "805141215238049281456999618695433349840764928", "34748406700449884634544749112948515140710432768", "12450355190268378835913411476894887471256436736", "785497032439788580580793683503849762040315904", "143206303861159751904937522299867978832554229760", "46179804122609491900605836701303027035690500096", "708113161884290393393903026302687905690157056", "619712075134351442399225255848505957851238236160", "117728368548494163041227075030089770522323714048", "692571779268372640336567013991631309712130048", "2990894534834761571889656836920302190250206167040", "381310800526322036047262435922573959326741823488", "686381296256695321645106754160229516679577600", "28664152775197254188374368892834168231805633691648", "1214487733332623421147685015913281755411029950464", "684549894606952628812399093251013043189448704", "4107951599615694400361920655564395995986188407144448", "2188541999525183228709432436814163840415396003840", "684190389984645147482529904253839173998346240", "5979274318623400503384128413449698417451336611135488", "2018169452421350574162447150202711864093314121728", "684226469844432323373243614162096197094866944", "6326164864167500327442514275729992914908960423673856", "2037934382196440949884731480979982133583216115712", "684221965946668113508165683053372180021641216", "11015892179100483856879764252237514305041334272", "14224083372994712741414773041563740592775626752", "4415075581320481238378929962722759460641570816", "930303831595384795794563173500201063019446272", "30467338424389337089452522748161445474691186688", "13110411210694286274250451908622176813890666496", "7796711257514889483213375520185958743538663424", "816233865383878819707455974780444069744082944", "105110353812899386789037972506205589965782384640", "52291382494292031381579570173036010414662483968", "10041826114863134053681434188638218588864380928", "749470872675634087376734225584247552746717184", "493684192766166254941380025259220226164549222400", "123728755079766142861364517709373112476699197440", "37577267188690368074063236609487584134527188992", "701372468409745226592107375280631558407454720", "2353421467028309951140694933378219763303423410176", "394949784510675897708889972107359899781527764992", "103275178517594509616505678008207808526848884736", "689723754609177626272638560580810516444741632", "20099356968480556714597619266431816765907838959616", "1236818039819837419235679501847402519544985550848", "343982115779755822256992086901285694540273942528", "685527745702742283207883145398962003868909568", "4539859616395583072512149280198934853038392444190720", "2188431079162034019150386702852925162253549830144", "1165421115119547633093160857233971548176263413760", "684378218848263610126428698482601885343678464", "6162351129174865596078764740907405209488142962262016", "2018149215272770396819578435462586479776691650560", "2188153361052472163050152908220480907105320042496", "684208449597816203505925836821181526586687488", "5890684331810963019996379635129760899351072378716160", "2037982916994233534338152414207333627425485488128", "2018179696852996748904959535036471765649548378112", "684224214563926124024043352973799259912536064", "26237544243517993805473199601831274580858109952", "14087687973337024030789925998694443536724525056", "3582158340620566965311542166833139463317618688", "930893299853039568249576517950765863425540096", "85496913138068188168389222099149206005573746688", "59028072779721830685067055117132705428137836544", "6694116502314076809506893010610840734999248896", "778529260458106360130084988765015745457291264", "388055339739507710506340408399760351303542243328", "132787488478245543883726684356855421359989194752", "9387878447431041135632662974183772087310614528", "743015221421555696606646478504678624809975808", "1924571647848836217158845281024064185413241143296", "410292671203297748023345674477745183393539162112", "35564629275448780257445067712994342706685673472", "698606555689201036691220053397041631318769664", "15300168894794122400396023323350832183796234715136", "1261160561967544892433201165083314267058130124800", "99577559411275840039912059742803142982726844416", "688897448278360517513884566350642577439457280", "7661651043301823829179632325631570741609729519255552", "2188001325538876663940390890874734894964702969856", "338209159710648869166695291625711456034706423808", "685362604189693147422512863970008603889238016", "3282486409597308039484395803679482115305150366089216", "2018729250084455922700174242060361728442146750464", "1165535726386682468868714982373793935298060615680", "684396210844404569707101111250839976982609920", "6035154082497612322569386881647285539596669479288832", "2037966039021062491410530367726078263037966417920", "2188169736794533528837042880624284889191240695808", "684206194012464872231157419913906973885595648", "73805613197413280580459225947258745107089719296", "66276450564459922680497819492375714929018142720", "3292446374368040817765736967992923519488884736", "884851899317449449749580333409178869991211008", "312649389079362560195191962161762740859696054272", "144732230765917270059995808690683711430510772224", "6333813411698935014075007744481785662178066432", "772496039461520308719739973533821729262010368", "1565136724523767488258025518402648265167216836608", "431414033894093907374722347881513038080156631040", "9220127519485188546379055168512207466683957248", "740148446953675056138193079233534303575998464", "11991024685544722662496699650855935163532000100352", "1290516579712783288365531112263328318586865319936", "35021332603633692150514525893275302435873619968", "697796160144660992964618697203151057843126272", "873657487702348210372307619081269198315227896086528", "2192866940196272415280268984915830676984405426176", "98944877411396672341196907782117786878021206016", "688737601172752273322045906328792105477996544", "958709293021067992224068777083070138455889048240128", "2021743009795613627714291915965358042447389655040", "338313574238566376016871544784268638174207541248", "685380258950624241833381220095782136685002752", "3276500290371813116697515512259524843605433920782336", "2038545622510357029836343451728967670155674910720", "1165536482494410835463667318030480687701847703552", "684393955362193455871278912493088558882488320", "254502989331354057715910697783348438315902697472", "161850138835182697287295976613692852023330865152", "3191366440387057166028090682609948103345700864", "877930454985158069489133648602839904845561856", "1303524427246492101083350503445296731563914952704", "456677355126222956492438105206788700395163090944", "6237754933252194213485603203283909206666641408", "769689859652852263940734422227507798855385088", "8252812251658129475356627051766910234012841672704", "1356652583596560306623812461602873790285991641088", "9176322232483601727428760792711415045512232960", "739283437978874826577296011094911628079005696", "184975463921276748389358407311504419149270092873728", "2213552415712011898875246111668763877746998771712", "34925939411990737074053988809003590529014824960", "697638861708928873078053759160456857505497088", "283172364963970334162527682780702087959416955469824", "2031965425874267169769068857909315362382229274624", "98968249961222358281440010041795644438003843072", "688754730879408374451936444791938686597988352", "989389730540045200984476434521822080932105097838592", "2041481753914173029784416113275329458851889020928", "338309872196854600488361140324097703247974760448", "685378012433035152327979287261196141822214144", "1055447800908926919129398879503374862691478798336", "497657135490335230038750357841435535230369792000", "3161283995364398609366136235058679009217871872", "874728760046450937262007371012721396336820224", "6764500981711421322523960672559188140444874702848", "1407561282722931403290617410156036214231591288832", "6213750167624407571669302941293599437990395904", "768814496934490228754161253477550907799371776", "33416317312165828114687759162156405129746680119296", "2340587639594223553642710173433119365481306783744", "9168645358469908121691872116303224801067008000", "739114123008739247094268913166284534707126272", "100731633304041125624550586865021207177072167878656", "2058721286851427387558151211076772604467302367232", "34931455394521286411192585803848983649183596544", "697655398168697194398553617136409000087126016", "294542109355017502663120053882914435281554558156800", "2051467601876495016416242147154718363144337489920", "98966914785696264539417851563080414990916648960", "688752511508519593743331417292889084466823168", "4700142790376437595428795967342937263048434384896", "1549139370598160410240144563348371418400656719872", "3153958569540050343035012765776355668489404416", "873686418129216699057823079848518868577288192", "22343965967793444971645222815296593103955911770112", "2424748991971602243112285119354919877092615127040", "6209772888974226555961726494835822079672057856", "768638376141633470772713402365937417252241408", "26779035029242640783425770738684164413941404925952", "2181866750213745823073763597306848380659374751744", "9169268916194333806574235820546546123772264448", "739131102080168458212681862391818917496487936", "104748531205630194595607297919207067145426331238400", "2077687504196557385396897672674664411188405731328", "34930990874367246836798788738439553228812058624", "697653240009314706669096654361512503307927552", "10528163319758009689972840695540351298578350604288", "2761017591510838449494017079653141762682847756288", "3152787431514626786684967997183593883973451776", "873470194580852499658773696396580867515875328", "18065761147469094842088535556524848324932853039104", "2271114533598610945322553563444832955830854746112", "6210181608198247003807842991235034559595675648", "768654859141328221235510644538658246847627264", "27445636024216042679431345826344148022759797030912", "2200629924971461296607138318791892366988742230016", "9169192662034091010754135464018471564263555072", "739128967203526209955859324382022908271132672", "9207410296463743345491318440762702817195089461248", "2583594766397702535532738370813028880964841897984", "3152922869205546222819794706264952469970747392", "873489171317732121120847829767787875496099840", "18686786600983844638584113740074722690375421526016", "2286564843759320600777858938137285006719514050560", "6210110663139841149223685748015234565462294528", "768653101313220455943244898164530135003299840", "9482081563852126314349137345066562552840234991616", "2594781317604098968940150763785391304810847797248", "3152891594413288691814757403367570920605483008", "873487898150436348807399679560887021093257216", "21152143129672624172678151326403375023052029952", "8786982798798989877075517634096447161322438656", "842027532103016012700450739861789007662809088", "71045619172928539841883716397168633805726023680", "10523897688078161728637736457451394665547825152", "794674757449662637035564862520363111141081088", "370699329204111449771595173803565342036869513216", "38550773866631811653432640601457328483794419712", "710268469944888417432957594398140310562537472", "1789481386894189464151264079298936995006960893952", "104723436412839532923713565736194802715059027968", "693078105059679208611049615659133820781723648", "13994496753322627145174081553962854791216784998400", "346569509322755770447162485197678191373193314304", "686505171851058871868254165212033612572000256", "5332377428399549032452895227467664366446072215633920", "1165376652512656048636357817977579686327666868224", "684566155357155672588676027935283519867060224", "12994764645428132949401805550781013536860649776218112", "2187744915920160192375302315884788143873129971712", "684190467914935955186316453548421598614126592", "6051293887297270855174998241803452545358869615869952", "2018161345288233670884836859713898561242222559232", "684226470776298470812216991829278796965478400", "59654189667674515878275868124384046396523675648", "10830245578780720375008673825593412242710200320", "6929144600199627387987937145619090755775627264", "827074912567307765224105797044259228454223872", "274180776783346680761068262460173934849467351040", "40015699262790192950578484648619163795127795712", "9483161721465602743905139173087684677917999104", "752780723246756311709623294979345414619136000", "1429040781955142691185977297104674895110042812416", "106292382161314386633869878784033480576413466624", "35793990718247188157295656659537692804736090112", "702025275447908320068414546579338815021776896", "10616055931260499953765901863873052200076912361472", "349322551133070438670109066133066351937868267520", "99864333443345444159065481152634689180206628864", "689881118496050533443163428679420817530945536", "8400831859748397529671770674595126959655276605603840", "1165283632913477047212213502509139601618947276800", "338207846074560167815198626807852751325841326080", "685551071815687221987461640450880460644417536", "8305319521090234936576777522216678007615872049348608", "2187952900600395586335943824062808961749096595456", "1165285491765537944337987567600907909908869939200", "684378265623032100783773238568773761988820992", "6633720131569357958908771936862391258689785831620608", "2018102252484467787509296958769714530150634225664", "2188098153055530324401902594623106679992848744448", "684208454995833893493498741868235424912113664", "206077146604227438264166767561870074522177110016", "42043536419349131467056142932993281667264151552", "6400873043747446823201500318491918772819984384", "782699546797221038183408862623638407297892352", "1126744858719951442562514234428164023407662333952", "108456697812253755267564597899219446722214232064", "9241308937789150074932001304124048579678437376", "743949085376863441092502417479388008233828352", "8370277536554968500877541356620276486440887517184", "352434040457170435743688648088606487032560091136", "35065633896818247549049844493408193810257674240", "698801892130899059223970238449903946191339520", "932869704235462909594962235350250124441192973205504", "1166579035144459588743658982711534988273039441920", "98944166144439216147946206760754195208138129408", "688927958836894678342057875883853474105917440", "1323508793457572547788565239679817372737624260739072", "2190997742826648133969651261421868394678426009600", "338280671119151586223004830588548722284224839680", "685362310591481909618423842656594971754233856", "3479731589699888839495986005653699689382570530701312", "2018658878273232303294860482048731886781447798784", "1165512267891124514775978578417842510730968956928", "684396218932996299928632128531842274548514816", "906481444251005365050831270068450730998748938240", "111054159010600213409721531507270482877078306816", "6250856622017038469662982421842628495112404992", "773748439816774318304197870432417908405567488", "6057893192464287559721377922280549904977521278976", "358190971585868738482009046685766784493320929280", "9180020575958826453429737982565837314556166144", "740408121265984798009705308817081633614069760", "193690386744509071229357108634178671476954707787776", "1172173089283414812171391852007817588662903767040", "34925642700847471759322057512770976834197127168", "697834255313148731608023205987227834379141120", "319057121031802786884581221553789557414220206702592", "2202476290574836679247691270429393649603350364160", "98964359819720702349075847655626925970309513216", "688736657378128551643891187847227792101998592", "1003642941920321079561486449241034102785615956279296", "2021552149138407425859772597015995355057874796544", "338308229364202311518495751601028034610627346432", "685380280887193722855586302019517386458136576", "4851659844743253735548863057444972331156411252736", "363535143379592427886339068019800391257054773248", "6216001386310746773754308729563800087465820160", "770022373531869631585014450736772861543841792", "33798315717197198519384916882236882293849392676864", "1206721051734636619386389863499547098547782418432", "9168616925848167643812648847887110481983307776", "739333495438065686461393135377118577358274560", "106077055041506266284697422656464206239141547999232", "2233431441709659045886458836721631153975342399488", "34930844986239303584874731068671922362619265024", "697636904700135857847206574017576214974169088", "294993720620818851004499663730741796003075718119424", "2031381293324523168403477896200258170328820219904", "98966863877882924970039312949238500150548103168", "688754798011917027159411691453618906799800320", "23028003511826269946567640318594111739107049734144", "1227213985303724307765006258047998635164385148928", "6209721625121852391110149238008274680903892992", "768876213254127601704640081886492873440886784", "27218093078624348190798933655366919603520651919360", "2378526466500275328458183419700835029542131204096", "9169218271221049439207824890082350707379273728", "739110400190638799998004112719123064809324544", "104568801744466698448840361150666610859423662342144", "2057178477070180331700642701162392804087748886528", "34931010895620462747614752100413972742257246208", "697655575475290236848328915258255171397877760", "18250846914922081779474157432208115966609209688064", "2485233632362693529496905427882560581807433056256", "6210159959049461749603185271712382069023703040", "768632446180178613589474026276697630205542400", "27400055925580289939080158539778664838899695616000", "2177845000565254002644060799414493172658903973888", "9169197757840838936443963649475429810669879296", "739131564464455967950268145926330839398875136", "18622960052020356446479601497659684388033410367488", "2262604076632040672974046850195850144334900887552", "6210117736360369724834567243281145789574807552", "768655837658801178279089308009141641110618112", "163384815091494076563177457102338945261290651648", "9710927840544657623435156351404520955376041984", "799730326859241780271418927690948271562293248", "1113439128152730174999487512416853059792741072896", "36049933423790736836597818144310503588658937856", "711177438633286768190874229512677387919163392", "8077502797631158962652927001732681852850790203392", "100160443111531078250837876852050689726514987008", "693287133330927862893059028368066799489515520", "44532269938486017578565891280416978408496559607791452424003648237040828416", "338194230763094494195675387200544989628331982848", "686538850266202490819975642904859254712172544", "12560585301356186897703148846730895827671933572349952", "1165230105191247113274784590648966364959764119552", "684566205931557544975593293473955174288457728", "7820077220324106475715179938426985513835626256924672", "2187988666924151642506852348967868869337866567680", "684190444077546868855477574334745185611677696", "854176069782584158709014017888035501300921663488", "36407720555569757508882794160002350586531938304", "9265558742303161967717430627133893563469791232", "754186730115758863556646384351775627910578176", "6397418105151580914770734551073725136083991134208", "100487677070694798541797407061576822389217427456", "35110994244094192400511890827917903777849409536", "702293214757519436788591147662870827719720960", "1313105820326756697185969226211658835484872911355904", "338281356112202606473462165048733115867979579392", "98941127361377146472216494435688650215281131520", "689925590623702514361023771993309475453796352", "1534247241390287569401564423237328231306142444158976", "1166007495485352579504081625286320730561329496064", "338268795378208565100601026184267502237903749120", "685550821433976475222540274775794458665418752", "3930498644554072733416485378139197335374424199659520", "2188594641295257254842538716659833826739834847232", "1165467499056764193282936852996677171762612404224", "684378202853533773394627073282197190235652096", "4563345783139923444108625385452816761061680087040", "101126093983036790268587208049111227676598730752", "9184578925358304617415471135688848686165524480", "744319188345420625718386533470488051446710272", "224528764093304285060082582796752074917134857142272", "338704400917849747988522885962246459095938760704", "34924777753793009858982468724691235198631673856", "698858062011230684566371754947607748497375232", "332761814017534822172361023563457632793706392190976", "1169215874883660385145348885809373547465734619136", "98963095608976282400287848278519574470028427264", "688927041303443910389811547050373506674982912", "1055047405706722787127848275768322965406751672762368", "2191921057770963806923672431343218282772066992128", "338302673295383924367975906221655868464894574592", "685362220284068227217583205483364023762157568", "36677170609686104216508593222696581005676099141632", "341341686996555622653915255181851817059177988096", "9168421704503653361186114080843052229249204224", "740483676431804823625008327431742049671446528", "107259402872664590353515432062808860602006486646784", "1177917329235882545497442436779896396052380516352", "34930718190390149763998717697401495812126539776", "697832229360347664699031114245936924351004672", "300919707342951857871781865643379234934171973451776", "2203393058699567208797269317906533649834552852480", "98966210034069085817624672603017033884243066880", "688736567766859765171791935186680960457375744", "27012642207372448668637666093917848003112024932352", "1217641923736633339961189176466722100347634974720", "9169241764788102058762257162333997755059404800", "739329432789897496567781695950127782017630208", "105426354744699943034819946647562532552765673046016", "2233721718326519884383505128393239671372932710400", "34930915981511041552681384505841108859211481088", "697636876381701708315759134476372644133339136", "27471126668305996716041350539003214157940090994688", "2376613485944103600026460778217506980034187886592", "9169189819582351851764364849433493024297451520", "739110585059065714688122244058948805645565952", "4902610017686299407576199324313274511420291022848", "35169847021407343733486778212018923476134920192", "711528692208196929160867036236611981552910336", "929425066356461910630040324547585038999206208995328", "98944205038989920753906021814610170732095733760", "693346125617069765069508486802077443894018048", "826963026812454413381572956828073855290485952741376", "338332595028494345946345565484221611068207661056", "686538280306982618006058841122124248230395904", "2808127128289032810212832315791496130088789960818688", "1165605640512413750469428034398830945065706192896", "684566076357432772498548034125901393096081408", "249778412732812488671935417612032618785552686120960", "98972874560713400886621690978035525495499522048", "34924228606401143995831997877616553844432437248", "702368344245178743951034037664898081611579392", "278889542706548608510361298005948325406714185646080", "338604838496093438215614981477000509625812910080", "98968781140428300697390636341716440449586036736", "689924246364326668976288192460901939849199616", "989386211204120406210658342025968413654787460956160", "1166495708137579214426884071747755169858833088512", "338309872608342258564858631074852094352950296576", "685550652738379716682137778519448156450586624", "100018053423610502709702825925555240694912538116096", "339341657521595053797530753395729108588866568192", "34931541818201952141922778017077790180003282944", "698855354111341428641185176407971237346672640", "299618723610991702806690640498221234900626690801664", "1169670495165719628514983609119006998926484045824", "98966351361604001513499288030877201955658137600", "688926883528900234975051031256447644501803008", "105303087146446853946115117065083804892787998982144", "1178157699480045756010923556539601776816439689216", "34930929529622380576647153278730092725772746752", "697832145014353372334825058873939645610065920", "161661705252101273555056420908806336183976855601152", "98994255283422508720876771134816667855621193728", "693343669186497420903018165989376647617314816", "625057650630297395411912947112232685139260778479616", "338377313483745815397058995302844852821586608128", "686538096199637985020943287094707704488263680", "261873721733452951584412644397903294404528745480192", "338631553136898048755929242825054755711854051328", "98971063243284985001992483657993022240188268544", "689924135464337712855497290350618173262266368", "6208047565657754581502670778544303927984128000", "768394797226400871903651398898031002724073472", "21516041853200060338533243190305412607247384576", "15969251737116325776729343988411333616651468800", "774726598386936863352204225337068960402636800", "89532651643192893450637628503451563864837062656", "57246519447955853362095116081824408231187841024", "706020315126931606827087672770249482991304704", "410294423824270364418975826273277053703806779392", "130369464206731926454272000370826852638669144064", "692176949730850796559486633001164666398834688", "1965061307761596238093301420229960610340751278080", "408498276704240853915831800960389831841151975424", "686299076078614175790000238744643044955389952", "14655781977206952738387787679966834669855591890944", "1265747882479981794980734642263657722282965467136", "684534268894584328027538882813635358401495040", "575210662770949454802701242384733823561120608157696", "2195726435201072767690207787338145650644673888256", "684189690121635075137668403576113807849684992", "5857410045648633470893579250763483875826361421529088", "2018183624729999769979773892965185671933106061312", "684226468215428749876629864477218696874426368", "6021495777348898452967472156430079166085053013819392", "2037967600004447670311928484165001643689320120320", "684221962202308765325974904394527570623725568", "24370277348172969739064124590699824024909774848", "14692119223227392926957320562141270348597821440", "8330025705950384218370913958240394646879469568", "810799440290295393622231530128946748622635008", "74003919170646130849331249517669666543418474496", "66117351957823368176369154795761443106895953920", "10461947965985542143090452556973424743943241728", "747231327392120014095856865899622361901039616", "291080521985945707774297407720771835611850997760", "149873210250036446184118937777109938014336843776", "39679477082663816784870536173636462218999496704", "700679596223449504378262973397701680338829312", "1524115243362563313248365160442201951493842534400", "434638544091127019938825373357563539478642950144", "105801479568776970238210104704800071855032500224", "689613783520537232210131054316083862692691968", "10455085455238706265718402521106566660259082928128", "1311248461762138939196255066660788029601366409216", "349499614520185291986539331455803573616483762176", "685506178387393825048252557081408551971192832", "322644394788912240179690484279128239015059838205952", "2202307261619845439482817222968203239392697909248", "1169344714492736251537015996552353532489460875264", "684376870348981117307826178778464368340238336", "9069074086291875422321644896428612677402938807681024", "2017937401003705186130145255683301515384942755840", "2187904360482491279827172076718935062479846244352", "684208473946255689017753965331760283463450624", "6089728929431870665764871798985515855860239591014400", "2037959871668538039707876957176654774019007971328", "2018157097214874387332640362822633799345621696512", "684224217161593641718979332203672287691407360", "61947346090495577544274915149339759543895195648", "80034069355059018405013882531646314650485653504", "6899478128966598848396926163511036091421425664", "775843551907392336019451744823053339808759808", "232971615658116086528223162168661893269740847104", "171956813940403192782361036944943030098066407424", "9541536498215342275236120101621356464049225728", "742069394270395016740804360806666724951719936", "1183895057193925319434544568757318132612277993472", "473437491910357327554838440810800207266402271232", "35980605085780966208719807091456395497843982336", "698447939312528503266304309251197817162039296", "8093845028766930587680063249162662572591362867200", "1361046911674894133888120849465855466836500414464", "100157935496017302679252133226409664435659472896", "688869832683099233682485405956974954395205632", "215358512130130493906699829972388637756552818720768", "2209821613696668610522079130494434204897190608896", "338726158809889451029071399078980644621126729728", "685360484388419542084153617478290876991012864", "8171864535260329087873911640489986276883951702245376", "2017986699737964227443945558975731365407992315904", "1165288161837543310347430657880114184548188684288", "684396296222168599098705943867211139682140160", "6637121141410050921857525738910265146822659001024512", "2037903624563046980370659279968434810204006121472", "2188097783223497619028761111973466968161179926528", "684206201047700160822907181786735676458270720", "199341580176858080540175525092803470337578631168", "196414756462362196716730879775635455486222925824", "6407597866718387099084633638891748666759970816", "771412643095751462054757065910844386558607360", "918832206019325086565454313921709069905690624000", "535176416902339987632716964602565565349065916416", "9258491695072915338709097102593457990863421440", "739902329774945388556355195183115794215075840", "6387996076197556067551021732325496616655817539584", "1425038168313254756176521183287396062127347204096", "35111278470765963668033540497422211187520569344", "697760544821777337798876178918474874856931328", "135873892223581377286465544311552823951373270777856", "2223166480585185979437692434495359938600074477568", "99005761745310412613875820332085691529612492800", "688734652968942492410858362883551738304921600", "1551320100137161353393704334462350900839553509097472", "2020115650705985837527949527645857241186776907776", "338267974587755427283966435450738678375959756800", "685380446124188985267961009963120473784975360", "3407445569773990755318333572876894531822232189009920", "2038496882996195405878086515448146345406469505024", "1165520549532581768459338333385978979083498815488", "684393960855869455774725797532671095485759488", "742535676496103932993075433934170411282808700928", "621062432695962061082828365418385645585829986304", "6260388199179071120936273704649130955182702592", "769346653166214033185522192893561115890417664", "4670085823548675938896715751818366038630215974912", "1552432527806603523389296427364758139888514105344", "9184156434179446381993359538127389806903164928", "739232636198874341970039520941451537744396288", "74243143723105430311968655100549316199422781030400", "2253778236326786687117870830120188192568324915200", "34935777765739068007852517122826300419217555456", "697634937403437364572462061430377844228227072", "354686897828389731164408860779333658443539927793664", "2029029784306178264419532043003763719128878153728", "98961276322074601626644619473439613275275788288", "688755068654558128741625118059948611517546496", "989060368699198440004578809921907951589318044155904", "2041483156645146534524006470799658644984515526656", "338309910719178145899844961510378303932271165440", "685378012274930948221507798038714889738911744", "3684372247667176293562436116170359949815386734592", "1703976516130592310000823746723244161028493148160", "6218525579275637236358260404523131970724560896", "768741455134503364894754400999383084774195200", "24686440298432228556762667621974090961927159152640", "2400035136874669934410356050643747232183002071040", "9169535058404196747404979517110088054276620288", "739108341906188563256072035618047010583609344", "112773971577597671389462728620747130003959672995840", "2054238125067050080880008877631292853479861649408", "34930161933484316665124374209773254716965257216", "697655914131401689104898611751465613592100864", "292356771233671091566266224469410202740768479641600", "2051574411412494865330181524559645319994391134208", "98967163350278391507407148366839157529820266496", "688752499469684224988108624598104452750114816", "16780485564425823350595374917818013586092902580224", "2515244878463329733628028763975972915082873012224", "6210345122410272584450338831796569671978713088", "768629609748307521331961831721535972285874176", "27876675035498774072887226487214014459512430264320", "2174889417448795714377275502826834207689316237312", "9169145296519632499640398284805833942326312960", "739131905361101831079759105092422792508342272", "103713897436879739615424801648767755141215302975488", "2078098699504697361426729131809679765828196630528", "34931107079418756129570456727603148135912701952", "697653193655983079078525434045898907889696768", "18521700579288720730400425926957792276634167934976", "2264107951792404993821198007508977192668334391296", "6210129057927616738805911972487486060011454464", "768655664210579092340821415876965735786872832", "27224216394906899760284160259916044097815735959552", "2202065959126445149478227313433828145202261393408", "9169217576455622007550987306429709763628498944", "739128805310633687831863905733478053461360640", "18475517324297034393207055725267750954843221524480", "2289768753391777098159681607893493276351207047168", "6210134262783240620516036342910432043448926208", "768652739765460641584729644546886100397850624", "45855570930830845876931239447705418314637377536", "11456106608313529234291807832004710637949157376", "789821670703430400808077054620366564755505152", "193665764562802639747411776405402147035639971840", "42600531959822829152700263609404954856315158528", "709026628809608284889913466809405840637820928", "1075806407409775019367780711202517448454511263744", "108953270321655542631053321450191078816919584768", "692900075569895986161432238408974530322104320", "6885115766177025763557719659400090152032062668800", "355664325234634489345557339596337054483254083584", "686470399914007406918660238616898682864271360", "126394587694666324795663114314379625602362923548672", "1175962193204141967472727810814583464596858732544", "684562535579249419395883649115838842973192192", "6481681706192352744926882811028321520931081061138432", "2188115082607957694733498903570979626403395272704", "684190431716941792202347176188047704681611264", "5817181829925623043174937293481345014429854013063168", "2018188433509843839832474775120427646117191090176", "684226467662699759504300427408196326114983936", "153093152757220354218153552167929724417226047488", "45237713403550716476414690503881092334316683264", "9749884190184839357163959774049177384721055744", "751149543257179936828308005238503743661539328", "762217761365468418597486124395038417725293592576", "113690353677742038599040825224590192473949601792", "36595907947984366221995179790094044572023783424", "701723693191642723386326253459143340918308864", "5075307945582188215964878558327076344514184478720", "362338750951335049895918925513475562545122115584", "100900540875293242975618782293202003112092499968", "689832178885503121066227964113132077189169152", "76786236747261299194077014589863267363614325997568", "1183073476942931722530490508622614999753889415168", "339690349354970249771874826521269648480983318528", "685545007182164849504891684925088812016599040", "4108303760514438093540597369726857925245357762019328", "2188541899579735127692972415246567100726124740608", "1165452542596706221297039010581839913223632977920", "684378208010881286404088296457644959183405056", "6298689551879246703400995808867126339281090879946752", "2018134909046510936233677340597743072631356129280", "2188136543073797599657802061787244388994185691136", "684208451242182204079715994834555439786491904", "549023599426645800221360123936023661461565865984", "120680152879320828156362863985454258270087675904", "9321760256963357736676314959792351421573103616", "743432566084855277718244681347336939503616000", "3826782885912662493352662168906427026818077818880", "370979792211449615968203673513500050851595550720", "35240919101648774865419313345216999470131052544", "698732632298199128868542644415156606585536512", "51766324845971439467217393066408297925406942560256", "1191949627902004515726432036425619480155877539840", "99123112834312113378160370179953420878254964736", "688919299179590271993307814819372777494020096", "1330650112000687024346084609176786647968162640822272", "2190978277230834946537671839826602021275777892352", "338280207094053909297976575995167733209561563136", "685362312496188729573053553016363736492933120", "3419090116480714338002591227711440777475328397279232", "2018679648622089333746509085761709460135782383616", "1165519191774249577143710022993492804943575252992", "684396216545577267849467289806741221031280640", "2792972799467051017218222182095712689681118265344", "384787165531061882952252985687875804994019000320", "9196311345469945207145643452001836039439122432", "740302350760327387249228842344634107610267648", "33931620306220100010631184242765364898627361701888", "1206551813569064561337724933899571914099163922432", "34955318997934459246682544814627459288767922176", "697822418106339887494252399990351201489125376", "356741929485918837042955643667225789279463379304448", "2200871384507373615052598789913019812073902702592", "98961117266428057263003736166608733917950246912", "688736814432565165494978513867504244446199808", "1014487868006410852614895082804136322959918625718272", "2021508621906334688929863478101021886713639731200", "338307010307060253535561315646024149805492600832", "685380285890576362468264908083157775153102848", "16069284934808509701570874918901971506965396848640", "1256204578538840251889084736047193101235650560000", "9171361854374962032730384625092698295437885440", "739315652610953771484825520748130363989032960", "116488183829737017040610595841257735101977557204992", "2229236525732188685257713051016159730429109207040", "34929816970197061421386464604725159684164550656", "697637314766019612857433727259089575981613056", "296769052903022719002121372138780951381099958763520", "2031297614942268160038392434333351070982714949632", "98966665256037326946358179744653747515824275456", "688754807631971886346371732398629033487630336", "28374168209644755784836793942982318325260793937920", "2370087725953537723583640467737461315987887357952", "9169092418130099032708529042506365840157310976", "739111217947755334346470241252690920445313024", "104254907156137742719535400611395739629928086241280", "2057300335298540508936762473792517781506043674624", "34931046028029965501237391483529086914380431360", "697655561461122187007990988987306748225257472", "27073860728060392234833435850064344286721581514752", "2179932594158284843323176842775634276105368633344", "9169234727066410875979630805144231764658487296", "739131324238859650365642475458444584749629440", "487858648789897853088838606086262592594295914496", "37611452422304070903969116946705292575459246080", "710595438496414791803774323349979431715209216", "3566476205917432136876166415023966991295725961216", "101756384150405494190702073380585919687056949248", "693211877860495262016087186706747590824689664", "46058165259254968562677477521837489189922887696384", "340695880155001687915571340478278568618307354624", "686528616932662373586973903539684164268720128", "2736429866066491859106733197088137656072374407135232", "1165618317308060991700766742549550098581886599168", "684566071984908484913005519116126627718758400", "7528344366696579502926656825105876180008852760035328", "2188012389927327058851307158861159154234349846528", "684190441757862858798976702815203447095164928", "2593324624370413613980784193726754314746798800896", "102857625316808812563564631201156838658955804672", "35395955839739647473828511842701352289192378368", "702180142366017445929265367957688581252710400", "31057917748830338932821164763259149335716310286336", "341917419796816540251143101694340279280838115328", "99249828912745244201433707012098360110567391232", "689910627327273629585654396919400813310246912", "1320925733677315168581163785605429321440556662915072", "1166150620941083501766135583249930594312899264512", "338280840195869677775595184265781834693505712128", "685550771964174465421770889514937018333790208", "4142965074894239052883330523925340958920935162773504", "2188532145663901699704863637013681324711217201152", "1165449776550919524929157995194615964316265873408", "684378208964694980287564654594423313896833024", "20606078614026402805521228377311072820466127208448", "343837411647621805641595835693707782759118798848", "34978621410126842854298279077550320976496951296", "698836536038513947625541331338728422200311808", "400104824040751062309028521318842727585256631697408", "1168524811479966103382842791562292737644420923392", "98958142133032968479389835687672016142109507584", "688927281370113754247911744071225445785272320", "1103101852487429279589829555595189697784053961326592", "2191722696670947944757626773594551433482452598784", "338297947762530488087656589839292871379452428288", "685362239678913889052454160057470570668752896", "125749946250517860109628858586064961416998468714496", "1176018283711799303334917852816173604920467914752", "34929045557145000683113922267903958672625106944", "697832896949011307203497327816744468675035136", "304163021932082931846271630346278064430934831136768", "2203221037458255445683100894757814219324776251392", "98965862974210454218085514440656139790669840384", "688736584575722286122940440593407260590342144", "102919629902235524574512919510927298062221528006656", "2234875016398956543636295590140945472792026939392", "34931197873485635776039130766032399397426298880", "697636763942424142915123555041950616327815168", "20629484259802756389642805165426914114651279065088", "99410419483882527935174889551441496645291737088", "693323340599420594996035372729853154007449600", "1136730076349451140363199706619849931919398828769280", "338294878558561142509947224092165592428413190144", "686538435624839458442892925820059622205030400", "3263673661016274009279351310777829595454409522806784", "1165538111970376080872267007849278447435405852672", "684566099651215289632658057958342754574532608", "381187150229552372911691988656107063486064374054912", "338494547557770976886895948024711593355970084864", "98959356819212154644046492606575076625403084800", "689924704398728951613806653202488040229961728", "1090960030261615809859212454705178391177379811688448", "1166367674021179594824388718441728862431169478656", "338299102437164117007668234409456674021522276352", "685550696965250667537204956049926975343558656", "307725238598770379118395804823074906360161566195712", "1169550217626996535365226960842293445797605277696", "98965490222198641147053811660052935619567943680", "688926925258903063960788384477573077614460928", "649797477917895148176189778593895336973008772268032", "338370339320773592568814929378760337095212924928", "686538124909285979830050494571324139118788608", "9166130389568149500274997648593745631621677056", "738880798170177668667137519660803573715828736", "54948988798063385813486551568154355308188139520", "95797153985189662785897425848288418181718999040", "702533618623821404041166122244095093401190400", "262408287619489134904228224286311970524652109824", "158807627117244889870876696308919490743904501760", "691519479865965289236541364726614831661056000", "1394643980089973017554617231267454032800519290880", "446458100194002981723923811108446697193855778816", "686201055323336322501026452408203630134427648", "9211642883001294469802358355909336337728034308096", "1333829629927528134383918072311869529173335736320", "684515373258126789975251128867432469985492992", "258862742089550659814936261329443569554064070934528", "2206017390011568979310584283578129838132623835136", "684188695584671781407162524653645600974176256", "5285623615694686010990047590060320737913106021220352", "2018258850999590690978506009287273615012499816448", "684226459569100539715024657802888724036452352", "5600413381332750090318705083297415020673081014222848", "2038019461879783195369796648655689716340212367360", "684221956356607318639788162693299101285482496", "60842269370980137748077355741803845139438764032", "81957279553982757491500383965262769772551995392", "10791986112821473470316067376646195430278823936", "745602733621601808442143773086957598912020480", "208163941847735744225542330412630829656052858880", "188541358514870024864964747399168416775439122432", "41957722912150592594927172923625947526951075840", "700008406250821674892771324790502644871331840", "971416033253083313445272465893201047449719799808", "518818677476218269869966094824873759621882314752", "110152090584524487831017529837532648135125368832", "689436296807210132953109123497422617978077184", "6705420344782001495631469301628897560268619382784", "1410146606710486466629617846713823253393584422912", "356157365050035818880652359654691143651025747968", "685481045307555224044757928501558019362914304", "135205564322601402972746213879957517966861796376576", "2223346300632946590063459475374922208802706030592", "1175249628201176050389130812246715520756228292608", "684374857875131700878000188468199452001173504", "17432944203741706120950583386773015953396863418236928", "2017722002535869268788366651808469467238181634048", "2187651150983826663108014553776833296696766103552", "684208498711949723364736231894327203888889856", "6311682389856969151285672625833318603226947054993408", "2037935888587877855047637066752352671081644949504", "2018133577952327336623082733175580709342416994304", "684224219865027239402149405469399567552217088", "168695281082609897322131037070282790944397852672", "239238230858489148491846481055803176054438232064", "9692792419382548115895217977610901808876617728", "741169881279907417151908271889427088751460352", "775403627510708621516812026144780853459975929856", "599797340330901105588208292541232643223148560384", "36566053270502117527810413038200584802779791360", "698230931665484706744721845125865604711972864", "5085445783256565361315508993605864471800213143552", "1511396815634068549316279082112569424674031665152", "100896542130541930267704664398279737993613803520", "688835150691815766130660589399865974509797376", "92080784211366277493138221017114512404937349005312", "2240602103500246974174862561921579387551838371840", "339440929136724704396217802860417954580011155456", "685357564341422121814348621819308378985332736", "22455754654815583605762317622848571580674802321702972835564410984648933376", "2017488494593789632073903026378815883674877165568", "1165122018249491388911867740297491052125380149248", "684396353540584425756560163582474388634599424", "7873217473577141036093742937252128807027555465953280", "2037805389467062504569337022078064591666426150912", "2187984535025630589718530833564462217021221765120", "684206212121440721178201154486257050963673088", "665827301305705124334951209402721788219013201920", "687290057786949045518962733463237241014577004544", "9294077571524020620949421213307865188104404992", "739675997205884109328035506015982216017870848", "3975864313570516244540876696667812542169456050176", "1648093836644076789494784426390460129770066673664", "35228754365896803071622408031034070616837718016", "697714307904637899824209100247012046054359040", "63349544777411916592232507583728988024455345209344", "2265605027029565786222233398604572536379386363904", "99088420277560368708549764927494061119990923264", "688730656231086203200157827461153453785481216", "2152491931739487462175700887815966637652034627567616", "2019381221028462633600734192905399641581545324544", "338247375357613024737149723936027500923085389824", "685380530694736967732214520122629009377853440", "4121485951170029345491315043609113984649557503377408", "2038285624046916094919318195332502620626585911296", "1165451485146293507247690662294173942471202963456", "684393984670967548946174156744063189629534208", "2950275036499306710759274899849423269754606452736", "1925566251058555639128998067913986743676639903744", "9194697147549817268743903709164452114757320704", "739164431311694533561004803618730059994497024", "39985798036827005887751671124597488347159470276608", "2313959104532587452119770219382865106544871079936", "34949867653728750540563846292702592420171218944", "697629321177947834196626836369286472776286208", "389991940279966786954287604139619100891959728799744", "2027979545762462918767638586777196725623337254912", "98958776808114612044695377251307244132220534784", "688755189732673534396770429176653506582413312", "1082961929184418347423089957540647653756785139908608", "2041117855778212811419322371592810026392319164416", "338299877197796332114403574788669173156836016128", "685378053455958713037823350667635101959979008", "18131925652587303197552229395209783434295656841216", "2487455177002996555298702360807154759027379929088", "9170766435542033044560083271464540176551772160", "739100342649271567801219069394841429134540800", "116961370305987061383456517048976776723106969419776", "2052899338230487389508974559735931637991028555776", "34929774596135324092887325957486857119078547456", "697656068648182043395823689732292748140085248", "301054541895658945968731382474185467737748820459520", "2051158561973900879388772893829974795460387274752", "98966195456698368411836918943096467730770952192", "688752546348433595147130479115943972851154944", "27827380262091236619713731876604559122062234353664", "2175190040283490134133133723051235032529981407232", "9169150639032070505731827852681492643507601408", "739131870644959682543747930921165485840007168", "104162569083609761199292168797187028642220354830336", "2077919360461625016715579110573802744023015751680", "34931056403216822295035813140595865923906174976", "697653213870304820909825329179891783035781120", "27306495468485735290738971054093553806097969577984", "2201529393496132837276213963856869501524051492864", "9169208271117584063573474226896935705227821056", "739128865776228606104504261853450341994987520", "115752205978306652142108837642042433786085376000", "50004309601563336925147093496973546087050641408", "707283670148587294508796340363480259555753984", "594385785777796449900353815711221075837202726912", "118689107013580156901960801651741122344416968704", "692538801437005598350581995085830956471287808", "4222930170885379843744395942749126818897976098816", "367636473294987330008924849745505344313129697280", "686427255009029086162857403858513660450177024", "51927641095012932414008933732452811955893761474560", "1191864373477310812654432155242560834864976756736", "684557218668665741623099475715925919857115136", "1782378530271237866667572307242216011916331421007872", "2190064356466540805976377215702011149267660439552", "684190241302583426395303658554727479161913344", "5769376211541526082177603284787855533672231736442880", "2018194235301325849164766300873197011097620578304", "684226466995835900737739019256438203772567552", "457350219806493437794481632677299339860572635136", "126242321643938514514298324404540485274513178624", "37805879340474736768434111219899683315052969984", "701293316173617343015825822113972474290896896", "2738447451920969231737753352427134742665197780992", "385845593841472866667711901765762337750510469120", "102641882899837138540853111006657495391558172672", "689752176579489591089148440156155427847929856", "31996042184361772044977152777074534201009626939392", "1209152793526249768673259931493822096100500176896", "341807089662697607648738300618489116304022175744", "685536439372275700192941583882144967582285824", "919827632698750999837737818635832185055379688783872", "2192590702189797862802648456373765938236966830080", "1166599720127631806141128054915954298766181269504", "684377812820592120457300787858742866566184960", "5989734851456190202532746363062018223416854162964480", "2018168262789094882153312290766427367231421677568", "2188175752783422962339815095456823252411861696512", "684208447408519748915838717958891827332382720", "1866823643122887627760067724940189125041375412224", "413016379805010197405686502784107086063545090048", "35584970847228790888718508220606374609273487360", "698598711283546839986498072480039736809881600", "20913579518972634133631084550003802726470569164800", "1233862035912139666515818710889517235750068813824", "99403912456588025924519692086640342210187362304", "688905773898961160031600352908952116410712064", "530164124994906005157330611340515926286478551810048", "2196438831240209668989331222796855457807817768960", "338410104186949916052147412394109362221889880064", "685361779505498830654825477944849317150851072", "3692127678047344358128817546396326550591265241563136", "2018591513099129072841641901499706396320162906112", "1165489811012707669917559360093029593794767486976", "684396226676531294723228265104925649730011136", "13666306461748390656498582564376894471110288998400", "1273712474101514609566542904494960949174378430464", "35008798586430946158521223291426972437514813440", "697801137981534612007382109190011148482641920", "223925038378893825819635550160280720328299689017344", "2208954484050018370834047187426427873923279355904", "98977402618001629580606368594375066487019798528", "688736025749357873885537767695869911968514048", "1100801692557051907770330424534865274574926216429568", "2021192825080858547022491068362018113198579777536", "338298164549081395500304951429891822485871001600", "685380322197349688457860957083266703649931264", "83552450693238785574895315739213214887153965727744", "2246180963402949798778985323426652223788686508032", "34933946211143831231209115619432079025911103488", "697635667799971258660520216275562434178056192", "309293863231413201926209180035888540220272741974016", "2030734745072058490849280957602279893119363186688", "98965328804384290514153040957777361940361773056", "688754872362711809745482309541510968544067584", "106463518045338864501487133755361486571244949078016", "2056458475964319167788361887776124512262953107456", "34930803231736019879540334761714327793738711040", "697655658312113787520408833445059144242429952", "1548096791125358513287308696046138033645868285952", "105687827327958472567739775999123266013296066560", "693036252464951464710724277264108729539756032", "18047801996929335866815769504917077156722603196416", "344652608567483381057068241452040128773652217856", "686512735304166170936712108548075648398131200", "478789382732268056445735943114202705016533916057600", "1167964230065491639944948454121804795961032048640", "684565264459528102278848122615196055215538176", "4999308912837098724940522757620790058646271445434368", "2188334132758549989050254131806981943768943427584", "684190410302155677813787707278292520766799872", "11181609623383414126381219701942435270565518376960", "348742137818216740865298751447946298240003997696", "99816841433545321642319080320037547409441554432", "689883386042870846683114342945953028570611712", "270116921671094472277356604125560616282599846838272", "1170169425700053165695193986666732187563117772800", "338618190571959477024582010200004948186751827968", "685549387850099566419409598902502388907638784", "3620944366672639489997608479713462561474487718510592", "2188698829521454330719337984213668499028019511296", "1165497043693215480090029502539772322226953519104", "684378192666221037570816294071781431451844608", "122142848047971775053027037536017503790789451317248", "1176343169133714900402502895233497760855222124544", "99013872402044121279045642956907244617329541120", "688924581837214102509462551880485243185004544", "1207883827177526741746526891428023347468657678614528", "2191345000866219677239666088358744821841191239680", "338288947960193151285629271095709255358350360576", "685362276618001830523285059872970524980150272", "320728214775772163887277385200346588541713301635072", "2202397076552182026551549395278311483404716081152", "98964199881543622161821886519006673650803802112", "688736665124558650307772557907696106868834304", "143657143585243681873084295999442716090733210632192", "338992278322308376227430676904655925467917844480", "686535569306212229981602366417997773624311808", "3061526529694728772865558560386700580811161139675136", "1165565596355660369521845462774605078623214895104", "684566090170227217667606716695030320785784832", "1020534161369530076452927806985950668951761687937024", "1166453733521394955537421609944361876708516691968", "338306341907821146356232370327523041677330612224", "685550667236616136660117174056346557077258240", "34919346153932481227754951531225472784811425792", "697419058177543061433680764738879410581536768", "161820530956435895756088446629463791165750902784", "254576233210860349513264954226802396486476759040", "690388559674211233787416395330243776737181696", "936991128549125819620360903033177094601763192832", "529202798349747257623678826358638803724565217280", "686036187560976645206364502917080714873667584", "6621840512424324682689876971734023060181158461440", "1413899615785251864039772807460664792868932550656", "684495480060111997299046427537920264725594112", "140535835169544570922973874040808640756726011789312", "2221960467076141737234416816477496023322948796416", "684187173013130037573591575300034976425181184", "5157738488338449665139330894713960209191558382092288", "2018277959311904050137681546486196633573408112640", "684226457372939333923293559155946962582241280", "5459405126246461080393157171140474219709383785316352", "2038038617660924803402997154726774010849506885632", "684221954197505406703345327121403456222396416", "172108857366816816338502838343313280841411461120", "232693111569284038331446722097438899975269384192", "43807494562931559412342804689736916405841821696", "699515620132830079268963110806314783290163200", "702803595736912484535319126402229629817051938816", "651887044796146738226414243027247998607227355136", "115142248941383646154068324891748503144085061632", "689249333072662313981020178539527800696602624", "4477841870158556547973468621029259623979001315328", "1574908954089374791868548919672221493247562743808", "365823475492277322998987445793410080693546909696", "685446186938221022245239327642310117460803584", "76987343988249553991147753223690499116166771900416", "2251342149323606149605003435510631009116816932864", "1183025863351088152501367927837144331013297537024", "684372238296413302264866082043677928968945664", "38845896035941021991191672522014212971541325557006336", "2017593279697080659904267360986911237507102277632", "2187499834321046309604287510336731168964687691776", "684208513514535777214074098816865495414734848", "6521569664290139147337864058652744222193419150163968", "2037914711543080055668041809328844980892563668992", "2018112810454153406787207934701694755999309627392", "684224222252210283880737488502897740397674496", "546600643533835690505380408886089596113273225216", "887003339853515940513291622522423054338153775104", "37302393457130728484840919625598591624577810432", "697967845375390932814852590306181300363460608", "3492408888266329413761847805847541509182608900096", "1748423258375486757681414702954812428587521540096", "101817993752330641391586398240408416943465299968", "688792593252365022197832441437170715301249024", "53215383611794217750313849183568006622935615799296", "2281141179518863916133600091761626694433791541248", "340357268153324459405717329566175367024091332608", "685353838803382293760012903291224419844751360", "49358882119579756179955188682325258056159140161574744928716695507463831552", "2017488494593789632073903026378815883674877165568", "1165122018249491388911867740297491052125380149248", "684396353540584425756560163582474388634599424", "11637926320424256093038810293584253797208571701624832", "2037634784136778818314862111509416861981518856192", "2187787858286402575806140632269101176283755184128", "684206231355793698806828764445378851565993984", "2922798445124145518136076903864772680594837471232", "1937453772065846915206760731211642918614918496256", "35341580151281251622758538687731434024792489984", "697670196294092368611268664741056822678388736", "38529275738299390105879490556304803358113720696832", "2319032316453971080294395884187372458963124617216", "99188364058026349504162319885996076274116722688", "688725832668387021343202172652500852074872832", "1986977848264463693246351488395856297144534750461952", "2019539044271411510960349237784116539008139395072", "338251803024621244641038548762781667423728697344", "685380512515991401163434004215737501341450240", "8116346649704369590197149900669610140212574893899776", "2037789589859894238193790188051566391188250427392", "1165289298465316312647936103322582778279322714112", "684394040608026924928330414241859705134645248", "25504807861958526135541344078683963155608221253632", "2392571501643145769272464904249457223223750950912", "34967220754367481978140084837369523275384750080", "697622410580686119739924384873437804749651968", "358902628583035247961550741479172799014766079115264", "2028893452011769109261213341293027868810705633280", "98960951997218956596449956710135481976892686336", "688755084364721699083920288832268440562565120", "1473047887654785476782478847156933274059333020155904", "2040099616797825490742549828803910125090741682176", "338271893956480232480444078792933736370170494976", "685378168321753728064162556722595663003516928", "112987221137431059661857804940741395504947456376832", "2054167503625186417963245456036813122220031213568", "34930141513712500571653035520919739433975021568", "697655922277178489636533891400074048619675648", "337352220652546479673656636434143542212182048505856", "2049656007210143693200883368512767061867666341888", "98962695130768944565377182737876680567014031360", "688752715890174239830815809036581147791851520", "105471316143102599229532996783510902235030341287936", "2077405127916167508542161684925579212464418979840", "34930911047772380065095672554526249194652434432", "697653271851732543578288744287138649007456256", "329639241963075977252525833766496301629891936256", "141359487035658079982647092384301483370989223936", "691891353291089078506831132981945740799508480", "2358527136572748428233368165131233896803298443264", "394806355127620903082680266291996335147484971008", "686339065228571116876258712097316929284341760", "30101899498241502635463015224371482100341598584832", "1212034958653736515584845604811786912668172943360", "684550675443417084224254911037301357985923072", "795678152719965795273745091730765818073503275941888", "2193406490938909923779005457770735317879768481792", "684189915614804229639124444836429919143591936", "5068700019714814768974214301699156883347432965931008", "2018291832833503274718907227537736986730646470656", "684226455778450435261578417596465540996530176", "1756034817212949132879023009628693624984023597056", "418862917225108313700823331217331035691173281792", "104840295744142450509304316817749655613530439680", "689654995577825002760272378178581494319022080", "16042290962945010306144231744470978071635358121984", "1256369843857722420952846245156671091088700735488", "345477383667206153275260029830707157621096316928", "685521832675923175183955262998587497368256512", "432479294457650278623864794568602349606078659952640", "2198496124903687781855340970268192311452643622912", "1168269397594185880247717990493772659178864640000", "684377239022372468817660156750861971415367680", "6493302499385080430267252072806813651269410663432192", "2018115529120696031091931341092712615998333648896", "2188113760635236943882723402407586108874592092160", "684208453469759388870028958430485228004835328", "9813724924186844595488461220652366771061973319680", "1322084863251638995172712979786729913333651079168", "99941195401611445644252720945972402103296983040", "688880107880285121588174669343326446588788736", "219511855718083346491188490364056746228429482885120", "2209392662423803171456176440973048656634207797248", "338716078766843147680463055309320665715515064320", "685360525656663040472047713888053062216450048", "9956445248291084585199670039449910460332580662149120", "2017897383976889794144588155902254681379949248512", "1165258378984718435424865110544236335431489159168", "684396306495848592669893079939033600115081216", "118151062835722373707139678978149159142178957557760", "2228636269762613395039781668681550969711374630912", "99016584250873585818037084495547303587078995968", "688734129292609732164181657150182208365920256", "1409179570675347694184080340812192786871371891212288", "2020381025509283330811144286385335998454874243072", "338275414734287960975419071092216444511787679744", "685380415581056839432798898960208481673543680", "270567997551406953283516306999625214965929597730816", "2032644897909179481919760682127385779261696638976", "98969861321343639415774366736272001300416167936", "688754652838395122549025673121990628798889984", "6726359817286621053850525399519308881072494739456", "356098484523004420017100874047004950494906941440", "686468784509558067977150563633291934656626688", "163780374012535176178468940190595885634088731672576", "1173470000992570562688905300027764179179786993664", "684563381915562876704765073266954035349422080", "9806461629042857306349079762470725620320228824055808", "2187864671560516600600040734829437519143226048512", "684190456202887250462912060160485407816941568", "77248841199768354128888255547607334743906858303488", "1182964328431135533057962495826252642794780753920", "339681350456256535533940111358317915620002234368", "685545043834902576662865350147146688009076736", "4685228399944325650811660290447621928585604420861952", "2188398348317020705257805150692330830252596002816", "1165411832719720070678902849464006960424337539072", "684378222049297895999825658250531166230675456", "700496988018473994546046199688472051216706451800064", "2194228370649508757905953709420533679012796432384", "338357587045606772321027046031990444321337769984", "685361994943215189462544538074995452832382976", "1791700283517683035874430785328391121653064112537600", "1165880176674189935467130562156417679498764353536", "684565981684749385132856208108935636748075008", "98933672814324864619565362600965315450082689024", "688521349774134708838033510074231460296916992", "581274064733075772736296196041225660156941959168", "808720048777129298871269917400259337753120997376", "685728940471582966002793414218212541483450368", "4644713691215833150565136405867588623695240757248", "1555256679151382603723534076456726757317179080704", "684465362559840921316849509425713909128495104", "97718308622400715631335204010478027725771024367616", "2237461133964043940508159903102267682095798157312", "684185713501752830679123629400409181857513472", "3684863753561408867629400624569978983454939245707264", "2018593688656443363788979685803191448432101294080", "684226421091478680037285682507452899424993280", "4962070359065756574364466592546766717135339546214400", "2038114874999998550872223579021311675905794375680", "684221945602728982752476930531312103688503296", "570490500409825086380955946452268358079164186624", "830562609710289253791772192429580731340986253312", "119690177743838648163561265061930063941450334208", "689092595045849776284031785193994634622140416", "3222494829133020097989710201714054463072763904000", "1824948623436711864876360591144222515257432604672", "377848675166732902445546585119743459858101305344", "685405315148624412713932332260387261249486848", "50668728935292472677541954422741868848261623709696", "2286066492973304995903189255838415472889765560320", "1192544450713547014716188553667742626527339085824", "684369078301032476386536697949183773796990976", "15570653415750820208397338443497878879473433202130944", "2017749934314317263840443479223111395427261349888", "2187683985647636040759542870166510749531519320064", "684208495500161927178100678963186855068041216", "7057252476852563385293408361017076774200254134222848", "2037866374327758633249759796780823003503764963328", "2018065408025097697573080386668465104575562514432", "684224227701210338009849704313387463707983872", "2407732410928165716251881133056956799189709225984", "2257587786609441901666402183905196160688972627968", "103173051264664812306371811820405469733019713536", "688731399755714304568548835483690142655315968", "33801198777867357856988517021003140493174537977856", "2338722377404469734132696207004926261612918079488", "341612194549354049472111437943802988900560928768", "685348769172418600329326338162820540878815232", "49862920882832807382941350319112278385487507536388882011339940263175913472", "2017488494593789632073903026378815883674877165568", "1165122018249491388911867740297491052125380149248", "684396353540584425756560163582474388634599424", "35304439460919396987519784498535091844298622879399936", "2037395655782765672774008594708287014634256334848", "2187512191119631159143301810089329763297290878976", "684206258320979701961730903520406328028692480", "24527152190891725030641220722411014386386470961152", "2401551444259599662585689500478842542577663606784", "99334351709893473110690936112846292755192741888", "688718804466183615006984848348827257709527040", "2054514579881003373632491546599614814223468567986176", "2019471571618794797121260885848616705405361324032", "338249910177248228708800506238429264142504296448", "685380520287427767341441832089569318909509632", "9196634910167847075709282275547192436239209311598035167651759535624814592", "2037278085823149907763492405218864897899416780800", "1165122018249491388911867740297491052125380149248", "684394098318134998405169974823089248527187968", "288450860987162783726314352200016416370992466624512", "2031698639837685439528683282790124960327206436864", "98967617000887771101215000823575900217707331584", "688754761535493995228473997975216014674100224", "1848268353560666434828829623349701717215339125669888", "2039526180362403476099653418002312785652480999424", "338256124518734542835583940524779475567313420288", "685378233060636348206625797640001226125869056", "333489738042423258986271626145197922420304870637568", "2049800249633666499523831089429181286015838453760", "98963031367375058288607816525943661068006981632", "688752699603698086299876956514078944879706112", "1187261710719216429945566345263953686297080496128", "472901236297391743268700819299578369398865395712", "686142085850668688775536975589253185494056960", "15215734076238157931208220725318702252420098949120", "1261737689638549321324221243027009366143254134784", "684535445525099161490248474103671987495763968", "453244379422690530684966128210798556210293542748160", "2197984223593940308829864973963594059305715761152", "684189471127064939857536779042351721484386304", "6781238813644415221378424674463898446905273812516864", "2018088896856910664259360782053552390197234106368", "684226479104142036974611566803178876938747904", "9888355883875233560409544766252248919658505175040", "1320741979644667179042383457635968140924885663744", "350170503194479923095003075701790105519607775232", "685503602390625904464426106594274279124107264", "178348015118119693259670544835807004038953420455936", "2214537190143970184157325833848816989720325128192", "1172783645699296036836366694884646949230085144576", "684375695849223363598374110004276138281533440", "29648506023745915587706055082864700936435486309744640", "2017625787744746736124884365660743007118773190656", "2187538048126601464537263435244396757371190247424", "684208509776068442812232361171017054885511168", "98545484417222922246065924578708783659040905363456", "2237031189177905445421896030422389378512528080896", "339358862609714884120992363421479939872462471168", "685357898980985316614011608112934666568204288", "12496035108779491360789768964794676194371820104712192", "2017814271293448672809287524802338300010782785536", "1165230663583044126781647140701925926795212750848", "684396316056827457363731055149804104785592320", "4080141656014202081254394368834533442571173974090057680451967157798961152", "2017488494593789632073903026378815883674877165568", "338194230763094494195675387200544989628331982848", "685380748928596292354097944404661094676692992", "53115860440557610683007481836750100899699548487680", "1191252721270005937146779154498421241256865693696", "684557420548732794029709696318498580664942592", "2497124791017015866784454136475193820473726150377472", "2189294388345571241617024104698094154825643065344", "684190316476209990721625283558011976082784256", "496543826555882776047617845872875332393202205327360", "2197055133427755363281725302547836342464575176704", "1167862364786343055115222861929667004745516056576", "684377378751180854657948669008874794106486784", "338194230763094494195675387200544989628331982848", "685147990603488078859535959596975550934024192", "2742058979941751493310003362214930762672778510336", "2025974005606666801485921120075493491585975320576", "684395381134152504917085839907953367779901440", "64126770356407880393447787709745194567245515194368", "2264623404743441544824681452461474243006529798144", "684183204153181973657157528182360514647556096", "3722003136592883822114990202121435868027654965821440", "2018582654682256395524981266799102729955470999552", "684226422359236204202872634284281695817433088", "3736002780996878532400640530254239491233261757136896", "2038389639209419664206536062745090604371648970752", "684221914640067916710963444458974824592572416", "2439906050115565768630604572094830703430082756608", "2230015587258665040212211199985936023530399334400", "392614316651310975233208795463215955225633357824", "685358559553141913433904374734766354852741120", "31036987959803788294543108052484907713063341260800", "2353223490430514253847023241916564663628906627072", "1210566428051871950309704304628808348659643056128", "684363231527332528578360533200897535132041216", "30855959604261774491518209481881593415584166992333343961495787627484282880", "2017488494593789632073903026378815883674877165568", "2187376658218401556595300580323149664365385351168", "684208525565777889846338737943314873660211200", "6074533643697255678873050030263928475111047802388480", "2037961577710025220606632246411314896224672284672", "2018158770262357610768279112393866843360902250496", "684224216969286749064622769149199238505168896", "21402332064744066664514938141993964856106729603072", "2436381485119731738689065335246459197158756188160", "343624091630076158912161607993369119387551793152", "685340718966984037385766574848242365281337344", "4004323351254590401220199462857445769610060967706624", "2018505473296914399694700658358767090224783687680", "1165461127832394069285349121491399553857024425984", "684396236567441251150075784634063569865932800", "11878575319539449568394298495835857878569751010082816", "2037627556517765494383727462186513137901129170944", "2187779526217319243140708216903875537225797074944", "684206232170719656338003821186406424269291520", "513381810942309089253317174913951076243109408931840", "2025448103129511209057299825705343232030692868096", "338417165683237449008868831010364399887736373248", "685379833925115717263258365694438131091111936", "2986974457126595166124864352843255943281480861826447734483101437218783232", "2037278085823149907763492405218864897899416780800", "1165122018249491388911867740297491052125380149248", "684394098318134998405169974823089248527187968", "753563584493301529210148606777799612830243799171072", "2042800849249510702426371708038911359932004564992", "338346078190438353916972650986138630250070802432", "685377863851482111858156001260279862812213248", "6417765171355024364872428965125007654751215550464", "1423565106394012417613368551390706778528049790976", "684493230136702830486891514839385287386202112", "174664568909563444982529726073219466866414667694080", "2215117234131454718970351997025986780170853285888", "684187823859592697885429320218828469711142912", "6810506097982704671735831143952615759013076770226176", "2018086315939946563313856141672631156045122633728", "684226479400825784388079324671509588369997824", "93400797436469063761843823489451870856000162496512", "2239831840844986781413225181862592436819147620352", "1179839851791171244341772762566418075233474838528", "684373307389430524861440267861911902005231616", "1950612471850271608571775917316724881597129027485696", "2019577312362789999747969888332791305210794344448", "2189832291055776343967585777542254371885794983936", "684208285568777458067581240782675654320586752", "774746572964197772458546611569821321223901657694208", "2022755877312549486097892648948629003819785650176", "1166876855203957894247799096082064976971334418432", "684395748958426451539757670658254089727508480", "993881210744770848286938340834125783680974236101853255066395760165650432", "2187376658218401556595300580323149664365385351168", "684190503938414163940584989803437696745472000", "1165122018249491388911867740297491052125380149248", "684164263232147182563093289494730090450255872", "23877637413989154711840637193077166434978627584000", "2407964907423554221836781790234217902884863868928", "684170899685928033704943050745871973142757376", "1441351313427673971946655830488284232914074303725568", "2020316372154443468981737342941861341594101219328", "684226223332252431642485390112097928604549120", "9650381950202769732767257566418601080079777669662356639447331000283037696", "2037278085823149907763492405218864897899416780800", "684222039950390648573933634833784376158846976", "26147856558174362288153926477132172770861350125568", "2387064505243848488012981751879586877376538083328", "1219459917699222743234508309277317052780112773120", "684360409978349274578536060461421906886656000", "373724750458331100748561637515865451356238488010752", "2028438670289349215578613208252829013549208567808", "2200254546103491760566210239142875715911366475776", "684207272931455919763034299031615127462871040", "16200723311497863585812596897460484774893788268669953499545646008427872256", "2037278085823149907763492405218864897899416780800", "2017488494593789632073903026378815883674877165568", "684224294039043751060568344190932341825208320", "443857641444040562713221184208614205682442137763840", "2026700558727499125684491110373703090855913455616", "1168188501774378076321480810085714039529468329984", "684395298252575909081454231162684194303246336", "57757167902119685672801381412125875641562278859496040445478770378276864", "2037278085823149907763492405218864897899416780800", "2187376658218401556595300580323149664365385351168", "684206271581017820295713265659605627363655680", "700730871035455928500754832137754191391530690805760", "2043218460890070605803582297404300144338683297792", "1167062521081879741048683643712251187825033084928", "684393429880588289716671667822929671704543232", "49665937289990884479277650454557109149328516055040", "2288150914667044895474872519368550371580427894784", "684181078762476570914811824100223974788562944", "1371988957775811476013014075247891160846656224624640", "2020459549040605124477133179528861938029367918592", "684226206911131900032798806185316545279819776", "3067728930497877129689092310824156080194120826199385346899342225546674176", "2017488494593789632073903026378815883674877165568", "2187376658218401556595300580323149664365385351168", "684208525565777889846338737943314873660211200", "2187376658218401556595300580323149664365385351168", "683976562609518833907967982202433766470713344", "230644609450503574463309438195124754026000809984000", "2035291543544413717472189041335471640754465538048", "684224518333217880034367834368962220942950400", "5373962439002682457409516528142960798913207505606821741710461313845559296", "2037278085823149907763492405218864897899416780800", "684222039950390648573933634833784376158846976", "700191033449378785883407533382686762236063914363245363143868889872465920", "2017488494593789632073903026378815883674877165568", "2187376658218401556595300580323149664365385351168", "684208525565777889846338737943314873660211200", "1802287236057659667107450856583372797474726465241088", "2039583600110538753265909154378032784103125811200", "2019749411232158976691593992982918661777983012864", "684224034278725055707303792515644852512227328", "726004140040499456269862945939720439327871918718242059698419083404902400", "2037278085823149907763492405218864897899416780800", "2187376658218401556595300580323149664365385351168", "684206271581017820295713265659605627363655680", "1468769431849213479161382081970107680419856385048576", "2020263510399467852522336801878433009510142443520", "684226229395615967100678844585219769197658112", "2017488494593789632073903026378815883674877165568", "683994572968036158650711787500735961092849664", "323310001271245045982160034278472329904390717819022476021645425153933312", "2037278085823149907763492405218864897899416780800", "684222039950390648573933634833784376158846976", "203111498606226725621744483861220299254174807228416", "2057919727443011736201336539422884780798761762816", "2037729076715349592670162613936261763519907627008", "684221989091708593581883946774232682293362688", "2037278085823149907763492405218864897899416780800", "683992320392699337957072264223909666388705280"], "dual_psd": [[["54197137466218448211424978965692300737848831256174710580081909424979968", "3871760308812922013058137392569963645246439152828438538580509193142272", "1614318654246111989869210475699671569884908706063889386036892008448", "-53109563987327498469288788840711816427017899999018318469857594572800", "799308041717827721657216025433580446573144604048356123183415296000", "2819232066473860439829877332926977045603824658388661962711293231104", "-1237062768845504960370231096470706432050949179430532801168614096896", "-507778709363258588378079055271859383656336433498738334621952376832", "-120879506845456383762424117782557743479966581347370661606785548288", "21808698018675461288297241617744765236708997134198940007397326848"], ["3871760308812922013058137392569963645246439152828438538580509193142272", "308169079919592200045411636477763784321182460639371615409754439942144", "-4560044713143129637802355111800814874375867146738726652064426885120", "-2953552368953939689719827979285997500287781804216858808708231069696", "-185702981350091157629217051423905386201249841952962272162238955520", "277215558849037705910802910174875616657388697498063749245317414912", "-110475938881325992828005919597183285653519248774914046314795761664", "-23044797037088731767451505330554859559855327834069896560822452224", "-10790545320721385479736554463573137523244944267364654550976823296", "-191060787400260863126539558823864390268990036192060344127979520"], ["1614318654246111989869210475699671569884908706063889386036892008448", "-4560044713143129637802355111800814874375867146738726652064426885120", "5262835823233307557425542239075732725624708963978953413470682349568", "-1445107115149856429536392140546779057462605835852224541694841847808", "268830349617764410346905171936183631258268251846116236638851956736", "-27160555813964849846778682852404924598941781350246394453611773952", "-5050197437834638979466979760722005392408342313448439381489614848", "-216217517498583624030177741333087714381916707918391150548877312", "950630979030388893078745597156311087775832697219850892142968832", "-566584639131724270448666563954277937725957390632481747598573568"], ["-53109563987327498469288788840711816427017899999018318469857594572800", "-2953552368953939689719827979285997500287781804216858808708231069696", "-1445107115149856429536392140546779057462605835852224541694841847808", "455107545897767866115450226765225219795245517719429721321895886848", "-74449490712967924911443195137656708317174637383251632469781250048", "3878576319828476250574481385677365481023134106974424869415944192", "3015262807560244860116670288982516587713885497903491979084300288", "342436954302998298095194365038580236827436998592735518545412096", "-122214593292681705004995726350434166166849824223294613392195584", "170518981357501272674636757934055817294930989498065266210242560"], ["799308041717827721657216025433580446573144604048356123183415296000", "-185702981350091157629217051423905386201249841952962272162238955520", "268830349617764410346905171936183631258268251846116236638851956736", "-74449490712967924911443195137656708317174637383251632469781250048", "13742159525528878210822770533999843797924208129562509794982494208", "-1357516291090825680892279231534850185778571063467498801251483648", "-270435718837980372228330993472371694505667772616340957671981056", "-19664317484734037539914107756240989964824211457846631523680256", "47147133032004481135118163422487176494475248607785949547462656", "-28322163356426950030888409093157147447880846753170270936104960"], ["2819232066473860439829877332926977045603824658388661962711293231104", "277215558849037705910802910174875616657388697498063749245317414912", "-27160555813964849846778682852404924598941781350246394453611773952", "3878576319828476250574481385677365481023134106974424869415944192", "-1357516291090825680892279231534850185778571063467498801251483648", "384822716505328879063177133489571670335939828590084128262586368", "-88374898945248542027000418435529518425314665423261077640052736", "-809576903213665400067227734500144074016394887861473808220160", "-13688311982900806169065902682727330202834656344482765158219776", "-169186751742036601559054648495283380488203882492396438552576"], ["-1237062768845504960370231096470706432050949179430532801168614096896", "-110475938881325992828005919597183285653519248774914046314795761664", "-5050197437834638979466979760722005392408342313448439381489614848", "3015262807560244860116670288982516587713885497903491979084300288", "-270435718837980372228330993472371694505667772616340957671981056", "-88374898945248542027000418435529518425314665423261077640052736", "58728153141874037045838301642292364136459781602295117005193216", "-857070651181626285087498542189476639654933433174178121383936", "3116137156073382963089119439078978827027978619450562237693952", "2224284484761793214456044035412013053292896554060526842281984"], ["-507778709363258588378079055271859383656336433498738334621952376832", "-23044797037088731767451505330554859559855327834069896560822452224", "-216217517498583624030177741333087714381916707918391150548877312", "342436954302998298095194365038580236827436998592735518545412096", "-19664317484734037539914107756240989964824211457846631523680256", "-809576903213665400067227734500144074016394887861473808220160", "-857070651181626285087498542189476639654933433174178121383936", "10976749854724927770616366871685665330268967027756080989995008", "473847882286355981517215313401913654827049300601006456832000", "-1254912664833424836443238661203414799759427851803294460542976"], ["-120879506845456383762424117782557743479966581347370661606785548288", "-10790545320721385479736554463573137523244944267364654550976823296", "950630979030388893078745597156311087775832697219850892142968832", "-122214593292681705004995726350434166166849824223294613392195584", "47147133032004481135118163422487176494475248607785949547462656", "-13688311982900806169065902682727330202834656344482765158219776", "3116137156073382963089119439078978827027978619450562237693952", "473847882286355981517215313401913654827049300601006456832000", "504952350967445996548420237298047996283536068393157733122048", "-44081571489304239318380204664522079322131969724569039667200"], ["21808698018675461288297241617744765236708997134198940007397326848", "-191060787400260863126539558823864390268990036192060344127979520", "-566584639131724270448666563954277937725957390632481747598573568", "170518981357501272674636757934055817294930989498065266210242560", "-28322163356426950030888409093157147447880846753170270936104960", "-169186751742036601559054648495283380488203882492396438552576", "2224284484761793214456044035412013053292896554060526842281984", "-1254912664833424836443238661203414799759427851803294460542976", "-44081571489304239318380204664522079322131969724569039667200", "255007893147752761357327125443755246718155375529518816034816"]], [["22401256757348693921609798401084756606374660946187537698576171626659840", "-1854443314581151580346638166896556303247921210267031885256639022891008", "-46203232778698250108808928576381841670433891605546452022856391852032", "41182699158038388391848089584647260075512967854338906562817995833344", "-4764827011350569490686503997073445395356571778044073959943191920640", "-1472055927640092911701050829940896181223777159332339672069789712384", "244422702083809270740046454489184030694462502361551439704809799680", "-37241685702643552576037958645467662345480977719131136914496684032"], ["-1854443314581151580346638166896556303247921210267031885256639022891008", "598750104961148731892464726439161378267054088440276691677527221993472", "-47826750216028634923877902771621880952002892231057964879929560530944", "-2037548277710560816855560885365642367887236775174252533155970940928", "746035312057555518799175048116596783027857236461598719420926001152", "161710113779784897679075360556109318130938876010540057341535977472", "-152296472170733598345037993532961740769902606821873225322953965568", "-18273115363529550040760319812688374078800974575611243968837189632"], ["-46203232778698250108808928576381841670433891605546452022856391852032", "-47826750216028634923877902771621880952002892231057964879929560530944", "6502307572437794203714396621873457197936529877037440832994919055360", "-446025106564759036079918892625603346508162500625839836087254515712", "20485286678103942424749729646328215677315616489101709031113752576", "-9949420434928174522127872486589196186992143501447974119643545600", "12961351508019853580152775588637031557825031901807853994535550976", "2032357743120194849490382951072075123835881728345111344552345600"], ["41182699158038388391848089584647260075512967854338906562817995833344", "-2037548277710560816855560885365642367887236775174252533155970940928", "-446025106564759036079918892625603346508162500625839836087254515712", "178239223842129277161620521659913260918479362980973043786948018176", "-32723818428259243876453484029129109746003953448513014692724080640", "1491107087742696572425862114752584372004679645292999439699410944", "938311699249536195216132829400806917108693471604718694721126400", "120188808448611185241768620765549164571088040412703756814123008"], ["-4764827011350569490686503997073445395356571778044073959943191920640", "746035312057555518799175048116596783027857236461598719420926001152", "20485286678103942424749729646328215677315616489101709031113752576", "-32723818428259243876453484029129109746003953448513014692724080640", "7728835586053598229985527557237181101120526022329200807665205248", "-730620888923178249159300863011472476929815275371272343935516672", "-318613185026990753008079744662521364903225880973821105944920064", "-77233041383231440470089705454038058802270567446288570010042368"], ["-1472055927640092911701050829940896181223777159332339672069789712384", "161710113779784897679075360556109318130938876010540057341535977472", "-9949420434928174522127872486589196186992143501447974119643545600", "1491107087742696572425862114752584372004679645292999439699410944", "-730620888923178249159300863011472476929815275371272343935516672", "293770464691382984743977310951033589184276163847422347657084928", "-34535961536536055060135177261745287510234520412764436418265088", "13379189297900556628823071171808768212092963565234309042274304"], ["244422702083809270740046454489184030694462502361551439704809799680", "-152296472170733598345037993532961740769902606821873225322953965568", "12961351508019853580152775588637031557825031901807853994535550976", "938311699249536195216132829400806917108693471604718694721126400", "-318613185026990753008079744662521364903225880973821105944920064", "-34535961536536055060135177261745287510234520412764436418265088", "127994428616618496332385337236099896918351744636407136405946368", "4156155800466533771159679026775894696950077079741886879498240"], ["-37241685702643552576037958645467662345480977719131136914496684032", "-18273115363529550040760319812688374078800974575611243968837189632", "2032357743120194849490382951072075123835881728345111344552345600", "120188808448611185241768620765549164571088040412703756814123008", "-77233041383231440470089705454038058802270567446288570010042368", "13379189297900556628823071171808768212092963565234309042274304", "4156155800466533771159679026775894696950077079741886879498240", "1959463101032053899532061458972383721984051317779911791345664"]], [["3190663195865716642348267467438735257511571832579234253933919877464064", "-139364891473883921711792952394499711790544953911225672883617642053632", "-25267065673327859320635256146770592304979513652674322470849489141760", "7248837785147561175347727770887416578157535898943030049211385118720", "-614204956970083074399854597290886706489262338919801619876149198848", "-490515844565624699920546646340595055599877372893914949136869752832"], ["-139364891473883921711792952394499711790544953911225672883617642053632", "6089764167514116594717715529695253724722737422629688116393967353856", "1103258091296445535966288660210142698018085664535121729983784943616", "-315868366352198054925791039360283263443632605700102285790669701120", "26358272333564172853690407849019853977592978688078426475077828608", "22756532381890744170754436976701704309142381198308644642910896128"], ["-25267065673327859320635256146770592304979513652674322470849489141760", "1103258091296445535966288660210142698018085664535121729983784943616", "200150905148064009185848633619748830485114186199297174338036301824", "-57521349092889097915728514299561199958950754805981828525441679360", "4937059935189323437202958409086478532998911391158328801798127616", "3677086433625634105743285754095229356021763811647219875090268160"], ["7248837785147561175347727770887416578157535898943030049211385118720", "-315868366352198054925791039360283263443632605700102285790669701120", "-57521349092889097915728514299561199958950754805981828525441679360", "16700368786557875747785409312389797439011925925674171892878016512", "-1539876692798131897495994512435520570425210338391828077656145920", "-704802254421735164894673844454591933644601746379010910611046400"], ["-614204956970083074399854597290886706489262338919801619876149198848", "26358272333564172853690407849019853977592978688078426475077828608", "4937059935189323437202958409086478532998911391158328801798127616", "-1539876692798131897495994512435520570425210338391828077656145920", "208275630900914030065583407003560784408083997194715214920024064", "-160855191890526694985775921419274250209477227716603822573879296"], ["-490515844565624699920546646340595055599877372893914949136869752832", "22756532381890744170754436976701704309142381198308644642910896128", "3677086433625634105743285754095229356021763811647219875090268160", "-704802254421735164894673844454591933644601746379010910611046400", "-160855191890526694985775921419274250209477227716603822573879296", "799168405155053078243891241270951849615623230163974446397784064"]], [["455661151626008779068510647565816797271262653418943410982122160128000", "12440017186164305032279708865252085598674758961515037984916338900992", "-4926033620163238363729975403555976459517386439360353378011199832064", "-311337557550994084401290664696982187710427048674799444630217687040"], ["12440017186164305032279708865252085598674758961515037984916338900992", "339625239149375918918111575850349744239507319955882068599178788864", "-134485774518584266962731937025711304805841861430611756800603586560", "-8499834916389028588673116135655599425953865082539013602034057216"], ["-4926033620163238363729975403555976459517386439360353378011199832064", "-134485774518584266962731937025711304805841861430611756800603586560", "53254062016011168335397375537475901632749936493566622196066942976", "3365788964547233295614191568740639417088872253265290106513653760"], ["-311337557550994084401290664696982187710427048674799444630217687040", "-8499834916389028588673116135655599425953865082539013602034057216", "3365788964547233295614191568740639417088872253265290106513653760", "212726220780340503233501112882774897004763221825586830107475968"]], [["169278210315343257023669708798467844438228992", "-27740773307896988009190539277808428841435136"], ["-27740773307896988009190539277808428841435136", "17571853020137831573222408153025129757016064"]], [["157748616572574827864635072671321668191781020583498027325413502509645824", "2811543517262972069225818070171245924440213047392319642273472187465728", "296409285259636705553561922164542459471415680113220560175384707989504", "-44855396866069395960462924777262906286284501590686447151559491977216", "-15433169556745743759749594156030758856200822550746912390157810270208", "4343770593733484101073004878094714203724092117186680798766054768640", "2453577523907216433098625016662308026702818523923373934569622339584", "-533440132150951058507843902004781102303669314966404383022736474112", "-159934649231726692305643543069967187143360057567437558516088307712"], ["2811543517262972069225818070171245924440213047392319642273472187465728", "1060536076821295219934942381243808769030614294635400187178670805221376", "-106021394493190265593603401076554048770719241788239818770423882973184", "-1055213814096334404561716815069089488171578277482707596877651509248", "1610797587634854779328178292360763339220607664896844268472325111808", "-176671083714656466693134741471718222569472386288081185645120192512", "-96312837657794615348760899087573076848807671462671153379604955136", "-5153730552185350840809792616428676580005138596034652936524005376", "3780259796907043252584674040629602763920267954426959831811227648"], ["296409285259636705553561922164542459471415680113220560175384707989504", "-106021394493190265593603401076554048770719241788239818770423882973184", "49364498698449107863591565994703274293343144118708633752917881389056", "-7787128712883915310582228832198491823576055561075619434098084282368", "409300754263879086931275698609802292139297064217539500568863571968", "48244518523285126984784777670104765708546258566673898017998766080", "22031821970523525251540625518977665518617077893486027348610383872", "-4952415176562912480166018564821186927646701190882674887903674368", "-1919094625793195216732556113326680256562379477595679902322917376"], ["-44855396866069395960462924777262906286284501590686447151559491977216", "-1055213814096334404561716815069089488171578277482707596877651509248", "-7787128712883915310582228832198491823576055561075619434098084282368", "1648222517839968084614029958273562637554282523959995169397905817600", "-132750523437548316328935959458045351182830251394517997186822701056", "-3728977200162885151729003240999214245519699011294016684955795456", "-1084245448698125960693491442846888750781863285340034791175618560", "884720934765889366631204584659894707272178652827884854746021888", "231678236514211539308894889809037059087068985548019003717320704"], ["-15433169556745743759749594156030758856200822550746912390157810270208", "1610797587634854779328178292360763339220607664896844268472325111808", "409300754263879086931275698609802292139297064217539500568863571968", "-132750523437548316328935959458045351182830251394517997186822701056", "16449711668404172537690600944308517987497484453566456006570934272", "-685431542661785923795036361942759439031066275405731780911693824", "-466153139834040094656650427561091410020891184574058555439579136", "-1033670570626424521924833072884967191190506324443802852392960", "12322659540153289404251209626634024024116113149587349609381888"], ["4343770593733484101073004878094714203724092117186680798766054768640", "-176671083714656466693134741471718222569472386288081185645120192512", "48244518523285126984784777670104765708546258566673898017998766080", "-3728977200162885151729003240999214245519699011294016684955795456", "-685431542661785923795036361942759439031066275405731780911693824", "187507204942117248536970037067890615797593946760598535863795712", "103438209515413344398325305397945290798846520064271588641472512", "-16932016875106061453427952428291083592744258320698542273855488", "-6365278027396643495872813131560168706603287361695189146009600"], ["2453577523907216433098625016662308026702818523923373934569622339584", "-96312837657794615348760899087573076848807671462671153379604955136", "22031821970523525251540625518977665518617077893486027348610383872", "-1084245448698125960693491442846888750781863285340034791175618560", "-466153139834040094656650427561091410020891184574058555439579136", "103438209515413344398325305397945290798846520064271588641472512", "57680776155598627191566492482080950495683475988698964177190912", "-9089844979211078788682392596265425502213494065109048372494336", "-3455070968872004924405176471867620958402454412858569330262016"], ["-533440132150951058507843902004781102303669314966404383022736474112", "-5153730552185350840809792616428676580005138596034652936524005376", "-4952415176562912480166018564821186927646701190882674887903674368", "884720934765889366631204584659894707272178652827884854746021888", "-1033670570626424521924833072884967191190506324443802852392960", "-16932016875106061453427952428291083592744258320698542273855488", "-9089844979211078788682392596265425502213494065109048372494336", "2152191257699840305649880990786755517095058845779475189202944", "653743221365523223576876624575738877094377398771820477284352"], ["-159934649231726692305643543069967187143360057567437558516088307712", "3780259796907043252584674040629602763920267954426959831811227648", "-1919094625793195216732556113326680256562379477595679902322917376", "231678236514211539308894889809037059087068985548019003717320704", "12322659540153289404251209626634024024116113149587349609381888", "-6365278027396643495872813131560168706603287361695189146009600", "-3455070968872004924405176471867620958402454412858569330262016", "653743221365523223576876624575738877094377398771820477284352", "227248470274263402068072032637130753032898275844984835932160"]], [["78750065338377782546263055401737738445884189839135925904104062650941440", "701962439572697505632018060007680275737818347069294373380413336846336", "590917150827930607544977255394899689058987681321054605631750500515840", "-50028622163217545515945490578887836810933583096753399649333128724480", "-13564288687540251677753571522483527525616906547584252229797772525568", "-1261780574836734561643905969586380781066743539876012592312138858496", "-39513409697444117522081498227587900644772846982856090190386036736"], ["701962439572697505632018060007680275737818347069294373380413336846336", "137759003733517213436769060251653514989654808032027176785352553660416", "-30448735735680391721983420529376188420554973277963151801270199648256", "3718986245419198586812983200071180171960031002316392883629733183488", "-213673430854094602710233892405083314864207960083519594187873845248", "38853587377138752537922337560615354233672763686394216900305354752", "-22820157472603221176300970086425787910513460675429698990529052672"], ["590917150827930607544977255394899689058987681321054605631750500515840", "-30448735735680391721983420529376188420554973277963151801270199648256", "14134588505771400843998938314411448149378706348365107625781096349696", "-1506600128801140523460963113492226087990620299804811980474062733312", "-76587577839601822183381582113188649251505726810887926749908172800", "-23075475679223620537644935162350184512453459745079487474339676160", "5805822210229060130303539457339650735749689565542824220907536384"], ["-50028622163217545515945490578887836810933583096753399649333128724480", "3718986245419198586812983200071180171960031002316392883629733183488", "-1506600128801140523460963113492226087990620299804811980474062733312", "163694223837927964447595000001176494455288176142476568759961124864", "5679143057112201562682068186155708140499469530113858311251034112", "2388384391984645992917707259978825867280171593261274420461174784", "-686503293402638456196146361181683787516733752754676079618162688"], ["-13564288687540251677753571522483527525616906547584252229797772525568", "-213673430854094602710233892405083314864207960083519594187873845248", "-76587577839601822183381582113188649251505726810887926749908172800", "5679143057112201562682068186155708140499469530113858311251034112", "2401815729559853857436963560003159018796168797102410235706867712", "181992984975406233386161054886025402454034199385458700015632384", "22655318834510424112249544335119774324041531313705288277688320"], ["-1261780574836734561643905969586380781066743539876012592312138858496", "38853587377138752537922337560615354233672763686394216900305354752", "-23075475679223620537644935162350184512453459745079487474339676160", "2388384391984645992917707259978825867280171593261274420461174784", "181992984975406233386161054886025402454034199385458700015632384", "39304908620841851781863069522862969826137620730778065372708864", "-7926947063253163411387147646865338639694846619430654002069504"], ["-39513409697444117522081498227587900644772846982856090190386036736", "-22820157472603221176300970086425787910513460675429698990529052672", "5805822210229060130303539457339650735749689565542824220907536384", "-686503293402638456196146361181683787516733752754676079618162688", "22655318834510424112249544335119774324041531313705288277688320", "-7926947063253163411387147646865338639694846619430654002069504", "3858619683227872551266886832885291885784924031438531327950848"]], [["7952492466357672532490504369423732572070076321088007350824888682151936", "214566773024516927410381847210019141878052598519151522368436167507968", "-2953018545469159781773003710890402679102245730884610711715816931328", "2684169986990663761164425835224368114887920163014106799950249590784", "-1398903328477867783229211936722637704806951101861443948708968267776"], ["214566773024516927410381847210019141878052598519151522368436167507968", "24193953746897314890542525438349861091040678999422142988321411825664", "-2276486249084563765770430824793494546825807945535327630600936882176", "333236020840771987917304307568502110961826904749980077199647047680", "-170865125029741652831643738626900892690604172480865570619192770560"], ["-2953018545469159781773003710890402679102245730884610711715816931328", "-2276486249084563765770430824793494546825807945535327630600936882176", "274400053901895055621548798032236711844172231634150265043365658624", "-36710553999659784855944663966036459447210856717848220048528769024", "3235511496784486048702098314478013084442464604028872111066972160"], ["2684169986990663761164425835224368114887920163014106799950249590784", "333236020840771987917304307568502110961826904749980077199647047680", "-36710553999659784855944663966036459447210856717848220048528769024", "6495814188733107626113128265118951144752031453968266737200660480", "3085365188215149884238370049781066938476614133596551158308012032"], ["-1398903328477867783229211936722637704806951101861443948708968267776", "-170865125029741652831643738626900892690604172480865570619192770560", "3235511496784486048702098314478013084442464604028872111066972160", "3085365188215149884238370049781066938476614133596551158308012032", "16858296327419950986615517222913022614324021532814981577159213056"]], [["11485273586670836237024368601206624824311765055889061226059850055680", "-4800799194533146370780111972213561589926328882465065860743150174208", "79160097022610293951382068277677223191707564052428329112880283648"], ["-4800799194533146370780111972213561589926328882465065860743150174208", "2006715184649840844225581081065860018418957097547513947751574405120", "-33088609266248277186441035521936592933325551882366026511193997312"], ["79160097022610293951382068277677223191707564052428329112880283648", "-33088609266248277186441035521936592933325551882366026511193997312", "545596142167776956811455816611202653853265899276696421786451968"]], [["462488250421669426738302848571172527202888578945053965246881857536"]], [["177425060298993257824291500383019165188837153919016518046689243047133184", "-1383100220674424782505335675225025222241890719772107739487324281503744", "-133142173723302841668226201062880480629992708869764334938352601006080", "-19853487820497737832286379009952977799097824435781633399473754341376", "-19659293296410246901575609659711276461620008017859282780704261275648", "4417458894025399095692861560503596112166629614419519996234846699520", "1936935672031859009232185608335498180303194557954212864047643099136", "-1405101382455829633023034153379157210538505565774542824367621931008"], ["-1383100220674424782505335675225025222241890719772107739487324281503744", "1422184368982892126671674857812122990103885465835776518014340129882112", "71197832766423809832730674436154246625790938258190425252036180180992", "-812328166663165608433417605830489429617452538610933601587815251968", "10293119151716431211874887612327801994890178114788550308475699200", "-324237470760238673333555650434910454889050892513385560817277075456", "-102301634218350197509495577076727719606905683758555204281893388288", "91371020862003268068485632731838322296202050149516868099552313344"], ["-133142173723302841668226201062880480629992708869764334938352601006080", "71197832766423809832730674436154246625790938258190425252036180180992", "3587641765228221702352821940899905873335817439672546631719841693696", "-32955621736634878150293290675010787194881639698852763202305916928", "7820698382026214910585887996028795807751650287653417532549758976", "-17515438309760637111371350153238503876743911192744155960760598528", "-5899296574359867434330897372883941168829478980319597276776366080", "5088209759344636085916823999036159367463161075474399686779994112"], ["-19853487820497737832286379009952977799097824435781633399473754341376", "-812328166663165608433417605830489429617452538610933601587815251968", "-32955621736634878150293290675010787194881639698852763202305916928", "3274543008210448186210845496121234415896284241913275885906034688", "2607821252939568761580980488000453151857914566581086290358304768", "69086240285676583508744747454548089515171709712695951670378496", "-354225489676181024048882745493742480965827344909903761663590400", "166600681570350133954864546664330629123662986513019509927837696"], ["-19659293296410246901575609659711276461620008017859282780704261275648", "10293119151716431211874887612327801994890178114788550308475699200", "7820698382026214910585887996028795807751650287653417532549758976", "2607821252939568761580980488000453151857914566581086290358304768", "2439051744655451262748071440243517190386571278549333045099364352", "-170343999294404858289577778927019570974771072972416998111707136", "-362450399696304712914801811565712239224342786108269473386463232", "198756510181014663920545823174910215848114568198121617860067328"], ["4417458894025399095692861560503596112166629614419519996234846699520", "-324237470760238673333555650434910454889050892513385560817277075456", "-17515438309760637111371350153238503876743911192744155960760598528", "69086240285676583508744747454548089515171709712695951670378496", "-170343999294404858289577778927019570974771072972416998111707136", "510466019395302399530439253670634095069524227951684943272214528", "-118217910010350819127208438503212196837269080239195854406156288", "8765891421316791791107383022406932667182227156647806840602624"], ["1936935672031859009232185608335498180303194557954212864047643099136", "-102301634218350197509495577076727719606905683758555204281893388288", "-5899296574359867434330897372883941168829478980319597276776366080", "-354225489676181024048882745493742480965827344909903761663590400", "-362450399696304712914801811565712239224342786108269473386463232", "-118217910010350819127208438503212196837269080239195854406156288", "126200275457695021459133967427968976838749725709675214894268416", "-52888156295626296035385530061131142795400515718154600973336576"], ["-1405101382455829633023034153379157210538505565774542824367621931008", "91371020862003268068485632731838322296202050149516868099552313344", "5088209759344636085916823999036159367463161075474399686779994112", "166600681570350133954864546664330629123662986513019509927837696", "198756510181014663920545823174910215848114568198121617860067328", "8765891421316791791107383022406932667182227156647806840602624", "-52888156295626296035385530061131142795400515718154600973336576", "26359700672156958736720584058794383024556492156348655502098432"]], [["41146193867960177378659543060565086857522829795347101875854175532744704", "-137177558203940114362510139285992525083899472177151124092261119295488", "-174632180574042614608117213905314810478056410718036965083927266983936", "-18468889370700916252685575767008790100294865005008888319946780573696", "-800263209696572119030587952960367203773685267793290588039214530560", "822499025101127023195725437816633823224383340368981097348253876224"], ["-137177558203940114362510139285992525083899472177151124092261119295488", "436970933191232513855800584801292980723753901398638812736506451460096", "-15699923860609952780214575083951822704122945197103292676807426310144", "2831196152012552774691209144767558132702894921570123673883662876672", "449195158276595835346095768973415978610069796567372336127941804032", "-176408058467353769910306752406606769638892719206976004816426237952"], ["-174632180574042614608117213905314810478056410718036965083927266983936", "-15699923860609952780214575083951822704122945197103292676807426310144", "1398487673085588264625490360730453372573253294219730290330640056320", "-13964269076429068537086958660091343887482727987117885598103240704", "-2254400395528940890432640626061331682110405993249723668685127680", "-2866513694182681685281662072043574257765092329885823026191138816"], ["-18468889370700916252685575767008790100294865005008888319946780573696", "2831196152012552774691209144767558132702894921570123673883662876672", "-13964269076429068537086958660091343887482727987117885598103240704", "28265222541833409226524334510345919297880960103774952204024152064", "5604921203310726379535427854630662822028023905737406517910437888", "-2754323730359661456743205670590921738719483619154550785983905792"], ["-800263209696572119030587952960367203773685267793290588039214530560", "449195158276595835346095768973415978610069796567372336127941804032", "-2254400395528940890432640626061331682110405993249723668685127680", "5604921203310726379535427854630662822028023905737406517910437888", "2895119359948773145358842599826603057906611461481080545368604672", "-1482335207293373109634461520265353719788701786707712436133167104"], ["822499025101127023195725437816633823224383340368981097348253876224", "-176408058467353769910306752406606769638892719206976004816426237952", "-2866513694182681685281662072043574257765092329885823026191138816", "-2754323730359661456743205670590921738719483619154550785983905792", "-1482335207293373109634461520265353719788701786707712436133167104", "770992431993827160583060078623356610368638752918934934247178240"]], [["10529970907479653777543901460754463743385554353116429629577670688768", "-8068542428315473961254413461857780264766369284430736247127600529408", "1044512015328130651392998952904457306908772102649030018570305667072", "359771687877462665013275238696158138257506152803110785924573691904"], ["-8068542428315473961254413461857780264766369284430736247127600529408", "6182484024840384437885367863492285585305129985751124989894446809088", "-800352592291965835864225439245727283515918308040940702622977884160", "-275673423378979861627478494178186863047509458274391890120908210176"], ["1044512015328130651392998952904457306908772102649030018570305667072", "-800352592291965835864225439245727283515918308040940702622977884160", "103609531284637227134704458029464749625816016327826652108186189824", "35687263912188336748897075501426686480638595105336068847916023808"], ["359771687877462665013275238696158138257506152803110785924573691904", "-275673423378979861627478494178186863047509458274391890120908210176", "35687263912188336748897075501426686480638595105336068847916023808", "12292120133613817823690061376156976412021164421798081732729110528"]], [["1619497885693132803238647290970851058303372162482200203693880508416", "-993846671882569622285643255241653441441327828003940230714443694080"], ["-993846671882569622285643255241653441441327828003940230714443694080", "609899658368074092266638054315029387078882419362980857717901492224"]], [["98426654460397916679177008001325695859329011638264103722063900052553728", "-207593146936029886970461645445831200015230324695613719404062128996352", "-81659255917662385913369148977015628350618999510279180689824842514432", "25356633558967947033112851233265152391414792126221868245934976008192", "-3216381195661291960923493167734665731360931640187152902496395984896", "593712118886563043881526015991033694306055618062070460225379368960", "-827010145175889737115498011352910265112466972511748906364027535360"], ["-207593146936029886970461645445831200015230324695613719404062128996352", "2130177657693916909818638274040393361298619263218134529727904350208", "102447576297719749283042902240146814346959251707223336977631805440", "3726907334831660543032467094582702400893892897002439275809079296", "-40498211637564850423197959542547480125798771897402456602688094208", "14012080609045937629932552159328857860245088407514333284319363072", "-1561421660609778737595250221113228718088895541999756463558361088"], ["-81659255917662385913369148977015628350618999510279180689824842514432", "102447576297719749283042902240146814346959251707223336977631805440", "111022837736245788181821646625686802345384682148320594232411684864", "-42709745460527394620672391921346470100584778744901035500530302976", "2120221765843229029800689783276321211833899305213684288480870400", "1347003970028275673814173295928544583554915452250474963550601216", "8838352617752820956099469016426857353115412254069844544061440"], ["25356633558967947033112851233265152391414792126221868245934976008192", "3726907334831660543032467094582702400893892897002439275809079296", "-42709745460527394620672391921346470100584778744901035500530302976", "17700098115352769958261955522169719117198248334806607947680972800", "-1232683450838474710047797011065506654685045234062034256514777088", "-511476188386290166057082724882346298863686495739343635180683264", "64179803187040303533160138313596930133973703702389647501950976"], ["-3216381195661291960923493167734665731360931640187152902496395984896", "-40498211637564850423197959542547480125798771897402456602688094208", "2120221765843229029800689783276321211833899305213684288480870400", "-1232683450838474710047797011065506654685045234062034256514777088", "1580550695861830675071719052415357492150219020291273575284867072", "-598528420837739050172128042136589506091039691644724130216935424", "169687652954789594985315096058397905535982463136851931995045888"], ["593712118886563043881526015991033694306055618062070460225379368960", "14012080609045937629932552159328857860245088407514333284319363072", "1347003970028275673814173295928544583554915452250474963550601216", "-511476188386290166057082724882346298863686495739343635180683264", "-598528420837739050172128042136589506091039691644724130216935424", "292156993707827490440761445825697749089049374885373525589229568", "-84529229020366127015292148315856733357447536036923524610260992"], ["-827010145175889737115498011352910265112466972511748906364027535360", "-1561421660609778737595250221113228718088895541999756463558361088", "8838352617752820956099469016426857353115412254069844544061440", "64179803187040303533160138313596930133973703702389647501950976", "169687652954789594985315096058397905535982463136851931995045888", "-84529229020366127015292148315856733357447536036923524610260992", "29791411377227246398090340946593542971257383217864367730065408"]], [["8593718746417875410689250193368419574935977984", "162687601742971556463026365069411236704157696", "102542098916589085610392354882810280021065728", "-36407352826468875677848827944049033309323264", "7020298804876039694988492440211463103053824"], ["162687601742971556463026365069411236704157696", "146197707991635839286156367069107975454982144", "2793321934509979140312153366528579652812800", "-1147784384972406638473049840844140504416256", "-147369410345135078733759568668524678217728"], ["102542098916589085610392354882810280021065728", "2793321934509979140312153366528579652812800", "20962807340681748074633880274231026696323072", "-1535265157783425426175179547952511532924928", "-492005080248979943989530761912101967495168"], ["-36407352826468875677848827944049033309323264", "-1147784384972406638473049840844140504416256", "-1535265157783425426175179547952511532924928", "2034914403388520874727303791808401377329152", "-536354672993380766385825171263244208177152"], ["7020298804876039694988492440211463103053824", "-147369410345135078733759568668524678217728", "-492005080248979943989530761912101967495168", "-536354672993380766385825171263244208177152", "546044605158616978843132793277250250211328"]], [["4568441126272029640973814132082026013997924352", "1085015872374652262867680632106382760957968384", "-259541342629961234149850835779359408912334848"], ["1085015872374652262867680632106382760957968384", "365173432477229284673208137957192095338856448", "-80654677105131245156704697209170371129901056"], ["-259541342629961234149850835779359408912334848", "-80654677105131245156704697209170371129901056", "28042362547028245525072697539616102334595072"]], [["103573497830804020832552541174978431563071488"]], [["7347812997737418085818675231838157773897465856", "-80321367434802754701217475074428798351966208", "-27913575417390940804077473485300255023955968", "6791688110613691457912845093448341499412480", "-1224165547873354127166020691894125715259392", "-44782809143143518437974798431838990761984"], ["-80321367434802754701217475074428798351966208", "215808334063384482801507263548650424872468480", "6893173767965503653049172609429965602029568", "505206991559675898362295079995445547630592", "-971903092184084649132350897378557180248064", "235606072762864990112182224638744536809472"], ["-27913575417390940804077473485300255023955968", "6893173767965503653049172609429965602029568", "8947872793136344460363959945844072587984896", "-159627888445644739081810690489128776105984", "-327771966886242956652945214486964707786752", "83633542904262538767527940155201141342208"], ["6791688110613691457912845093448341499412480", "505206991559675898362295079995445547630592", "-159627888445644739081810690489128776105984", "978856602319276517553149989187213653442560", "-138488448653845991308624968550545251893248", "-15715465515287605225639271863261576822784"], ["-1224165547873354127166020691894125715259392", "-971903092184084649132350897378557180248064", "-327771966886242956652945214486964707786752", "-138488448653845991308624968550545251893248", "224606265816682027182052443685504889651200", "-68962544643891895621911343621788523298816"], ["-44782809143143518437974798431838990761984", "235606072762864990112182224638744536809472", "83633542904262538767527940155201141342208", "-15715465515287605225639271863261576822784", "-68962544643891895621911343621788523298816", "70423534595158035941264952603221069660160"]], [["1367155686618895701798590797789568834245492736", "-40058931489788435172328780173719106377220096", "878687729895867559088355393101049265913856", "-2479528361249877074730405047681154031812608"], ["-40058931489788435172328780173719106377220096", "37347601606076218393967846054117894340476928", "3279880086575253441583629557859671326326784", "-941154347252122702851792918115865986072576"], ["878687729895867559088355393101049265913856", "3279880086575253441583629557859671326326784", "4851789317601732061293495931601077680472064", "-694181589225221426940597178066211958685696"], ["-2479528361249877074730405047681154031812608", "-941154347252122702851792918115865986072576", "-694181589225221426940597178066211958685696", "1211180059495488508677226522139908624089088"]], [["108652099705749270566599078335403347113148416", "9704405918252422114338101996884191227150336"], ["9704405918252422114338101996884191227150336", "17676213648041790217507162613993588935098368"]], [["1179740620780916244649817293222525788835807232", "1586550653412534844418659637001060226170880", "-1135933940884603970704612276340360940093440", "1187683051610990944603274128084850045878272", "-511880835326562789201491271250137627754496"], ["1586550653412534844418659637001060226170880", "30168408480191353348147487053777754585563136", "-574866478407968159781441419308381985832960", "438000091782589744315732091769609496035328", "-238260387260022274336899564566844188655616"], ["-1135933940884603970704612276340360940093440", "-574866478407968159781441419308381985832960", "2527526870746242929949375727876081065132032", "94267997754120112751452856225158095962112", "-125133387690429143613413677234569212854272"], ["1187683051610990944603274128084850045878272", "438000091782589744315732091769609496035328", "94267997754120112751452856225158095962112", "339917936480917932758403150075009850933248", "-57380292853518600191487684281325408223232"], ["-511880835326562789201491271250137627754496", "-238260387260022274336899564566844188655616", "-125133387690429143613413677234569212854272", "-57380292853518600191487684281325408223232", "145844144291143487281177576011456969703424"]], [["125793075614968199305100296114332271361654784", "-3514645586879757760921540958266264830083072", "1165559396668792470362851979351651642245120"], ["-3514645586879757760921540958266264830083072", "6259293534361418551181495573109236171800576", "687835450451154307449931010349756198158336"], ["1165559396668792470362851979351651642245120", "687835450451154307449931010349756198158336", "1917597264410797321157622650973856888520704"]], [["10598208652909662615350714737486213616238592"]], [["119760522509794690235103382669533273619693568", "1238318542843515591853716808910356162281472", "-475334651284557485511144106575209655435264", "166060199187838742712778367261001111306240"], ["1238318542843515591853716808910356162281472", "4422952282508188602391114200435362480783360", "-123721173354738830807202601197813253537792", "113047665297395022250521986880477870424064"], ["-475334651284557485511144106575209655435264", "-123721173354738830807202601197813253537792", "509116492013820858488531085591248329768960", "64414410283693206838116980281622231252992"], ["166060199187838742712778367261001111306240", "113047665297395022250521986880477870424064", "64414410283693206838116980281622231252992", "203142617856982129531902115368952079056896"]], [["14711402634058289837177212106935488661684224", "-498482300185438935993697017808912226713600"], ["-498482300185438935993697017808912226713600", "1202409298946296305552153329118582304407552"]], [["13364692146579054085476086761352676337778688", "157272243945199664096064724863470855520256", "-70385817125541166831818574676784136060928"], ["157272243945199664096064724863470855520256", "769955174929832296230543300097849799213056", "-45289622187663849096298330074366162763776"], ["-70385817125541166831818574676784136060928", "-45289622187663849096298330074366162763776", "138619101447993600499732429971458445279232"]], [["1667370082252565088241834258735889622499328"]], [["1452388679295914602117662146662789707464704", "24513441885812860699391626597118800560128"], ["24513441885812860699391626597118800560128", "183612842538463859225974277834627457482752"]], [["158815363556319123154921550654872580259840"]], [["8800445846878945252386780726961571286682173440", "0", "-3266388910433993382375038815562353235460096", "-775560101080337072233635099395436608225280", "-154961310932709180229019243814408645771264", "-31369165683854228487649941467096474976256", "-28918931054585136456711593071084602130432", "-25271457100262239658373933736804283842560", "-26057759065607708227972040496252020850688", "-26137243440301613106933857782920340570112", "-26059572065020005568791679377202407800832"], ["0", "20967507814466354156673635075828513396905192446236226063248914746578042880", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-3266388910433993382375038815562353235460096", "0", "268776479482403459983082304340897086117511168", "2681846865767719129595971956658551019012096", "-700318294021524220864312164964987194834944", "-375390154105812731385975221668685893599232", "144372894485269374094513056148990409572352", "-31628939863206282364852403435952823861248", "5639360561765240625303059970292877099008", "-921296640866891426650778161471838748672", "147203666814355047297834494718692556800"], ["-775560101080337072233635099395436608225280", "0", "2681846865767719129595971956658551019012096", "7178677969918234705488375627062912284098560", "-420496591893269282155169332562265454411776", "-56289828834602200324166166890093349961728", "13572298726390143187597193845846233317376", "-825265074904623217248371980441290276864", "-172422189242557322640621208898321252352", "57811687130807548576411944481273675776", "-8767933069433710761565747810528133120"], ["-154961310932709180229019243814408645771264", "0", "-700318294021524220864312164964987194834944", "-420496591893269282155169332562265454411776", "254841637960151650046744579486788198858752", "-23686548355155315508554576510976192937984", "-4151887439832553422832880937402581909504", "1972633167878584987971024810402786574336", "-435533529082712845027789721422746615808", "68820402932240419922547221953672904704", "-8058126124079506194687931287930404864"], ["-31369165683854228487649941467096474976256", "0", "-375390154105812731385975221668685893599232", "-56289828834602200324166166890093349961728", "-23686548355155315508554576510976192937984", "13816017409730590996871416799751695237120", "-2868370091857441442672969938092880297984", "308167676657821730913164538957795426304", "9576848274506350738901252830134272000", "-13902675371939020854827610810445987840", "4233915440842439707138288501903065088"], ["-28918931054585136456711593071084602130432", "0", "144372894485269374094513056148990409572352", "13572298726390143187597193845846233317376", "-4151887439832553422832880937402581909504", "-2868370091857441442672969938092880297984", "1598109280836320179190256164254370496512", "-438206416698724532791520484079561605120", "87233659710571234730767882809939853312", "-13935509247086668546525990784432340992", "1831065810780952087879045670944899072"], ["-25271457100262239658373933736804283842560", "0", "-31628939863206282364852403435952823861248", "-825265074904623217248371980441290276864", "1972633167878584987971024810402786574336", "308167676657821730913164538957795426304", "-438206416698724532791520484079561605120", "187040769862293023271760416821919875072", "-53091028253772707823701349550377664512", "12088700790624159573038164158923669504", "-2391747213844503276510243199375114240"], ["-26057759065607708227972040496252020850688", "0", "5639360561765240625303059970292877099008", "-172422189242557322640621208898321252352", "-435533529082712845027789721422746615808", "9576848274506350738901252830134272000", "87233659710571234730767882809939853312", "-53091028253772707823701349550377664512", "20952183148188357447247690021589745664", "-6082544068694255811362833373411147776", "1460677229898260841365175623443546112"], ["-26137243440301613106933857782920340570112", "0", "-921296640866891426650778161471838748672", "57811687130807548576411944481273675776", "68820402932240419922547221953672904704", "-13902675371939020854827610810445987840", "-13935509247086668546525990784432340992", "12088700790624159573038164158923669504", "-6082544068694255811362833373411147776", "2599621570398423552346607692300681216", "-802852110147257448651621608110161920"], ["-26059572065020005568791679377202407800832", "0", "147203666814355047297834494718692556800", "-8767933069433710761565747810528133120", "-8058126124079506194687931287930404864", "4233915440842439707138288501903065088", "1831065810780952087879045670944899072", "-2391747213844503276510243199375114240", "1460677229898260841365175623443546112", "-802852110147257448651621608110161920", "585938888973013633979513267843760128"]], [["2513704166864968043777233974104471226367868928", "151432022829052144797822233999333732122624", "6780706986668219991087700060898255041462272", "-2696037371725910056687832760699792817913856", "531987430085389521290014158369369398181888", "-81119264776189084099986119858063543369728", "11144381336207682659946994156006329548800", "-1514976477596068319248964160927295340544"], ["151432022829052144797822233999333732122624", "42130588497109414061652915046293734112100352", "-767217164346581405948105864816847289843712", "-466483733747427263636501935577477207293952", "92021841403291051762891683007003315142656", "-11040076744037748345875026176519522222080", "958497477763737006570713444451499376640", "-56584917214717037879453936321698988032"], ["6780706986668219991087700060898255041462272", "-767217164346581405948105864816847289843712", "993754733113277314766060977112678571966464", "-92888062717388587260665878604533406367744", "-8400771716604843188032229774557177708544", "4457561060471630555008757093122726428672", "-939939417508168082420519245610829742080", "143168401608026974335874295205042585600"], ["-2696037371725910056687832760699792817913856", "-466483733747427263636501935577477207293952", "-92888062717388587260665878604533406367744", "58069120089174729756909595744243996950528", "-11867031996294745889745908637821355163648", "1535883789124847829155353106348584730624", "-109486377031105205872975032614308020224", "-8499717930069767225238946835106627584"], ["531987430085389521290014158369369398181888", "92021841403291051762891683007003315142656", "-8400771716604843188032229774557177708544", "-11867031996294745889745908637821355163648", "5462845187397440615219749037446248005632", "-1365429567992734315546682685806268645376", "259945120969619444564851933489253056512", "-41861800839885202071610333093420859392"], ["-81119264776189084099986119858063543369728", "-11040076744037748345875026176519522222080", "4457561060471630555008757093122726428672", "1535883789124847829155353106348584730624", "-1365429567992734315546682685806268645376", "540898342791383622562508670764048187392", "-143665140760301704052082164449786462208", "30721588779729729399294733354803396608"], ["11144381336207682659946994156006329548800", "958497477763737006570713444451499376640", "-939939417508168082420519245610829742080", "-109486377031105205872975032614308020224", "259945120969619444564851933489253056512", "-143665140760301704052082164449786462208", "58505408030085932301543152885985968128", "-16527861742429631435370588007611498496"], ["-1514976477596068319248964160927295340544", "-56584917214717037879453936321698988032", "143168401608026974335874295205042585600", "-8499717930069767225238946835106627584", "-41861800839885202071610333093420859392", "30721588779729729399294733354803396608", "-16527861742429631435370588007611498496", "10223772557762457582424590442513301504"]], [["262372003050111305638100225671373145153470464", "6056487914919362015372477219760064883064832", "-2508788809493134519867835493160969530507264", "343200332372906339556127016265669001871360", "-35929847664497484483617275857501945856000", "3167296433682985569845287421049162432512"], ["6056487914919362015372477219760064883064832", "4955313635120044373224470323927844049125376", "-474383692616016645075394086372552568995840", "8473528170384052011575829740519650492416", "5339371490713053365443571069425597546496", "-1244451088716944090942590019788932644864"], ["-2508788809493134519867835493160969530507264", "-474383692616016645075394086372552568995840", "230243881928179362748279467599962344259584", "-40244147720009095860218090229388810387456", "4942053144723646932240413895583384731648", "-437472228633211425630176379863362961408"], ["343200332372906339556127016265669001871360", "8473528170384052011575829740519650492416", "-40244147720009095860218090229388810387456", "15867893833535108978271984538515597688832", "-3534717036696466092785305227755981373440", "618238937957992791574426012361773023232"], ["-35929847664497484483617275857501945856000", "5339371490713053365443571069425597546496", "4942053144723646932240413895583384731648", "-3534717036696466092785305227755981373440", "1412369825708622295694986462675251232768", "-352577102624479766847685626399022907392"], ["3167296433682985569845287421049162432512", "-1244451088716944090942590019788932644864", "-437472228633211425630176379863362961408", "618238937957992791574426012361773023232", "-352577102624479766847685626399022907392", "193530768194951174700729784178778832896"]], [["35082667607589738102672262459356287497928704", "-2093057875657762614065835353072015100608512", "92609001484736989020159804715898704494592", "293708244120367768803010726193382031360"], ["-2093057875657762614065835353072015100608512", "760191236955438650644913410840145430577152", "-100440958715311700438907310435031576477696", "10301471751637463462983626923204660953088"], ["92609001484736989020159804715898704494592", "-100440958715311700438907310435031576477696", "39337665558194210046938044873231120203776", "-7640860559497138758813953482891238309888"], ["293708244120367768803010726193382031360", "10301471751637463462983626923204660953088", "-7640860559497138758813953482891238309888", "3939883097758133396847140435436050055168"]], [["1999660778296292226500166137544282757660672", "-151071214464969473346938175417000566718464"], ["-151071214464969473346938175417000566718464", "86308186059680889306247121125122739535872"]], [["2421619937082643746535174498286324152757387264", "462747692698407074675114351367999901925376", "-1682930898863583439540556583672834179465216", "530961080132483980907328944767695860006912", "-334747494841355371683755521988618730078208", "105649098008633351498359252390170215841792", "-23787699022253669696965976660471602741248", "4418275332941942147069349623827684917248", "-722653683283921690606831346858953015296"], ["462747692698407074675114351367999901925376", "33129664844993352104224945288061934578434048", "278104822401490794004221042492470909206528", "-65632822864400425013894792810772041826304", "-74406085974835647232329605686458572603392", "25884309067202968655788345108127903907840", "-5403200296284343646199196563795433488384", "900084907418311366881510162668625854464", "-132358645222939541265781094169654067200"], ["-1682930898863583439540556583672834179465216", "278104822401490794004221042492470909206528", "1028013832671529158594470096261390882832384", "-68816442682592965211234962854184870739968", "-12600972226260962737109826425670003064832", "3593808757952107077017952435375987228672", "-421944455053423434321163256031438962688", "8890828254137986158376066507023056896", "7847872055661055030106852021766193152"], ["530961080132483980907328944767695860006912", "-65632822864400425013894792810772041826304", "-68816442682592965211234962854184870739968", "38949408418580714056503341107248573186048", "-4074224802618469955754334755226992508928", "-657888527100876746048330239204632035328", "348939723783939296905929492168878063616", "-82872616053206659549443287561871032320", "14271409749682333976169192537001558016"], ["-334747494841355371683755521988618730078208", "-74406085974835647232329605686458572603392", "-12600972226260962737109826425670003064832", "-4074224802618469955754334755226992508928", "3008924772883434167082838891019349524480", "-703100850618591552010155987801305251840", "90557720846275951156758874916848140288", "-1961675438051333876817362718564548608", "-2616802393249895938371041507865001984"], ["105649098008633351498359252390170215841792", "25884309067202968655788345108127903907840", "3593808757952107077017952435375987228672", "-657888527100876746048330239204632035328", "-703100850618591552010155987801305251840", "396910406215458576630388458105658671104", "-115132068670668137421827704250009911296", "24662761797682610464605742407752876032", "-4353274536564394477201109376250675200"], ["-23787699022253669696965976660471602741248", "-5403200296284343646199196563795433488384", "-421944455053423434321163256031438962688", "348939723783939296905929492168878063616", "90557720846275951156758874916848140288", "-115132068670668137421827704250009911296", "53337142210537504807265751163713093632", "-16180363536265630723427961786568015872", "3890531254382422898662811751237550080"], ["4418275332941942147069349623827684917248", "900084907418311366881510162668625854464", "8890828254137986158376066507023056896", "-82872616053206659549443287561871032320", "-1961675438051333876817362718564548608", "24662761797682610464605742407752876032", "-16180363536265630723427961786568015872", "7237232692816255082814951744912490496", "-2266938735551612446194623264914931712"], ["-722653683283921690606831346858953015296", "-132358645222939541265781094169654067200", "7847872055661055030106852021766193152", "14271409749682333976169192537001558016", "-2616802393249895938371041507865001984", "-4353274536564394477201109376250675200", "3890531254382422898662811751237550080", "-2266938735551612446194623264914931712", "1387524885201083507826796743102562304"]], [["272504520453744990635149431534477460147011584", "-2005746500842312745427006945724984926928896", "654917864937937234826806236322810579386368", "-346358913151336597803295882652759380459520", "79332481829311229108157254191894075801600", "-13360477951130496205967142996726769516544", "1905917865519012762277051743709037592576"], ["-2005746500842312745427006945724984926928896", "5490204051238626200989723150842097261608960", "-80253459030178352575014908718278235914240", "-80201337323055488755402664130286494679040", "16396095037733318735366709460053843247104", "-2083722733752129651554701023624671789056", "190890590832448355785570131313734713344"], ["654917864937937234826806236322810579386368", "-80253459030178352575014908718278235914240", "145176484279322507202333530105617720541184", "-16320541156236126907340524947935957352448", "-768302445732898155546129601994558537728", "622319991975957448832882627926267265024", "-142059608721482558026416133253281873920"], ["-346358913151336597803295882652759380459520", "-80201337323055488755402664130286494679040", "-16320541156236126907340524947935957352448", "12273846594503022703962548339412909948928", "-2744727520270384095159742711958008233984", "387601767440042762724454024390295683072", "-33003467583581424729473779749894488064"], ["79332481829311229108157254191894075801600", "16396095037733318735366709460053843247104", "-768302445732898155546129601994558537728", "-2744727520270384095159742711958008233984", "1340740937144707846979794433979419983872", "-356515191406941446803257457844290584576", "72145409433685858643218435920483057664"], ["-13360477951130496205967142996726769516544", "-2083722733752129651554701023624671789056", "622319991975957448832882627926267265024", "387601767440042762724454024390295683072", "-356515191406941446803257457844290584576", "163020838558349992352079469124853432320", "-47032912385488422368297309363981254656"], ["1905917865519012762277051743709037592576", "190890590832448355785570131313734713344", "-142059608721482558026416133253281873920", "-33003467583581424729473779749894488064", "72145409433685858643218435920483057664", "-47032912385488422368297309363981254656", "26695960051691833785422250400444055552"]], [["27995943603534742870769913999349611094867968", "767598070230502549526202991771118108409856", "-313313529004813516529461782926849210318848", "44360662894596216362536166482936451825664", "-4824516162286150203422996224358052003840"], ["767598070230502549526202991771118108409856", "713788418640239583479561327101790321115136", "-73943399827352575233463381042069340422144", "2301658307952678728408674700699906342912", "613946459359702227987870279497831940096"], ["-313313529004813516529461782926849210318848", "-73943399827352575233463381042069340422144", "44194898463960664084445251053876406124544", "-8287844875051528551850696026925282885632", "1061764020162070859402167000385718321152"], ["44360662894596216362536166482936451825664", "2301658307952678728408674700699906342912", "-8287844875051528551850696026925282885632", "3954748236833033875414894469252175101952", "-966285606939206319348189453086269374464"], ["-4824516162286150203422996224358052003840", "613946459359702227987870279497831940096", "1061764020162070859402167000385718321152", "-966285606939206319348189453086269374464", "543907401981363545772876370517593948160"]], [["4111639624701784913742659671864009990078464", "-236228023178746232028451764965420751126528", "9371120677266162665950049333769580576768"], ["-236228023178746232028451764965420751126528", "127677868403124981977312220386455485153280", "-17791123240806349412824708790524342960128"], ["9371120677266162665950049333769580576768", "-17791123240806349412824708790524342960128", "11544086753804863772640585051157404057600"]], [["236013361694643710222050508906034219712512"]], [["268703472271619748316528595146975084065849344", "333949868801972936634584614577938576179200", "-230336556414945264418208781977637030461440", "101857722392838913174854341173379948609536", "-49974243601943122256545373386737593614336", "14271319607667454976598173526052464230400", "-3047309499224038284193456552816725196800", "548134755786237299395660586983635288064"], ["333949868801972936634584614577938576179200", "4120717336482200809371659014921759773163520", "19760087403672711816281145147714290319360", "-498665758365119944461839004159631687680", "-12786746046063777380911547152593888215040", "4234475727249049369957961312972461572096", "-889486584193378437784545674777648431104", "150006579730123328853405609398577922048"], ["-230336556414945264418208781977637030461440", "19760087403672711816281145147714290319360", "164051494839871038043052221369703762755584", "-9489255422587998396395263347892137492480", "-2755711943441061976079558546185227599872", "769133602260996395641016687686764724224", "-104067862080655811121327970388608548864", "6789510296890382033029594634277355520"], ["101857722392838913174854341173379948609536", "-498665758365119944461839004159631687680", "-9489255422587998396395263347892137492480", "6902186368279551045886006945873368449024", "-760681063506567892249210966992163438592", "-126404162156878049637257725632145522688", "68370085610557040170369084220810199040", "-16510735253252039588999246754818818048"], ["-49974243601943122256545373386737593614336", "-12786746046063777380911547152593888215040", "-2755711943441061976079558546185227599872", "-760681063506567892249210966992163438592", "727354262084861259274050732920320032768", "-190951908208545150011530512256336920576", "29070178705795910083222974674489049088", "-1979185924074120281449571547372060672"], ["14271319607667454976598173526052464230400", "4234475727249049369957961312972461572096", "769133602260996395641016687686764724224", "-126404162156878049637257725632145522688", "-190951908208545150011530512256336920576", "115996626834736394811269198727052525568", "-35926440184124273597658994688537919488", "8210466120480801889814514687740477440"], ["-3047309499224038284193456552816725196800", "-889486584193378437784545674777648431104", "-104067862080655811121327970388608548864", "68370085610557040170369084220810199040", "29070178705795910083222974674489049088", "-35926440184124273597658994688537919488", "18710674766575043346764716247244341248", "-6117865794196604201467161381900910592"], ["548134755786237299395660586983635288064", "150006579730123328853405609398577922048", "6789510296890382033029594634277355520", "-16510735253252039588999246754818818048", "-1979185924074120281449571547372060672", "8210466120480801889814514687740477440", "-6117865794196604201467161381900910592", "3639547167510421434937343799965253632"]], [["30374509263827378882600648924759684242472960", "-264915858291597065203499329240577276379136", "114957780741763301637932293893233066377216", "-47517028716997414455648488741717701296128", "10212477952236328604132247285560755879936", "-1674756732797336379162924547334113067008"], ["-264915858291597065203499329240577276379136", "719711119465864145547326372666489893289984", "591519997699628229478175416976874143744", "-13596268649480366643132642530801532010496", "2706841842784143433768544327148507234304", "-355892318011359167187035175379510755328"], ["114957780741763301637932293893233066377216", "591519997699628229478175416976874143744", "26754527133527092468967946675624649687040", "-3326421336357059034541070146187787501568", "-77732687801285679074583855072114900992", "106224567929545777583702954272314359808"], ["-47517028716997414455648488741717701296128", "-13596268649480366643132642530801532010496", "-3326421336357059034541070146187787501568", "2943682297516993904644431565440904331264", "-703950268638468335751762429460816592896", "106284841574773889816250630225663098880"], ["10212477952236328604132247285560755879936", "2706841842784143433768544327148507234304", "-77732687801285679074583855072114900992", "-703950268638468335751762429460816592896", "407218966149546708049266151338056613888", "-118717340629187927001271617930401939456"], ["-1674756732797336379162924547334113067008", "-355892318011359167187035175379510755328", "106224567929545777583702954272314359808", "106284841574773889816250630225663098880", "-118717340629187927001271617930401939456", "73476044813394160558614736042402512896"]], [["3026684229321386447206081407847073818083328", "120123813828927274883350844012505249873920", "-39685392055441531438141220892700137488384", "5475410581774141506347515016210194366464"], ["120123813828927274883350844012505249873920", "121147560215917254184201437916227163914240", "-12772661175296699154628339182616180686848", "460834604399945377622575083040752533504"], ["-39685392055441531438141220892700137488384", "-12772661175296699154628339182616180686848", "10218535403653620843238848050294111076352", "-2023882225226272734218221380795134640128"], ["5475410581774141506347515016210194366464", "460834604399945377622575083040752533504", "-2023882225226272734218221380795134640128", "1504477666574761412756851744392362328064"]], [["482463226872811989253408471139049940189184", "-27347532578777716376757220408977451384832"], ["-27347532578777716376757220408977451384832", "29263983705556436124304776970317233913856"]], [["29817915159403737008625658704272079374516224", "61604604316688221548123961325330792185856", "-36336638410827357915657998140483408232448", "16786995149853370963920725123868410249216", "-7136266566579642093233550887893378007040", "1926200027001152775725729701855674499072", "-399975431257088648066866564246693478400"], ["61604604316688221548123961325330792185856", "531140787123138806676867198565784938872832", "2711004316243161156709620077125613649920", "1872200203979637610630269387633097441280", "-2342344613468522161960361155749480497152", "699082590532218591717773583767461429248", "-141506485758644687868569894867448102912"], ["-36336638410827357915657998140483408232448", "2711004316243161156709620077125613649920", "26417932686251456908679296798319005663232", "-930231133618199381929097361719256154112", "-645804730376580969161886530195517603840", "165914045453724172532005265232430628864", "-23671103746501268375270517530920222720"], ["16786995149853370963920725123868410249216", "1872200203979637610630269387633097441280", "-930231133618199381929097361719256154112", "1404402582308879122184162619277967360000", "-177146596278978064948229978432508788736", "-23752827195008687177404469003100880896", "14437029308555180146605452106181640192"], ["-7136266566579642093233550887893378007040", "-2342344613468522161960361155749480497152", "-645804730376580969161886530195517603840", "-177146596278978064948229978432508788736", "211416813761298227961087173799748567040", "-60491141941298533802720850559037865984", "10185077513101727476228954522589855744"], ["1926200027001152775725729701855674499072", "699082590532218591717773583767461429248", "165914045453724172532005265232430628864", "-23752827195008687177404469003100880896", "-60491141941298533802720850559037865984", "42210638982585916099480661675726602240", "-14318735670173187093329528427303141376"], ["-399975431257088648066866564246693478400", "-141506485758644687868569894867448102912", "-23671103746501268375270517530920222720", "14437029308555180146605452106181640192", "10185077513101727476228954522589855744", "-14318735670173187093329528427303141376", "9754447996534680919627688977025204224"]], [["3405696020596283212221647534461469541269504", "-42340862346966917720995265613072454123520", "18017757273993594990553177002305642299392", "-6401232535607734063430445808128859570176", "1318597857505561183019215182614820290560"], ["-42340862346966917720995265613072454123520", "98762272769465329205862416690372029710336", "2462643262390901060628606178406738952192", "-2440538941668519696464948124455832387584", "461739860787335618056449135347517882368"], ["18017757273993594990553177002305642299392", "2462643262390901060628606178406738952192", "5748318110486077859059727316191673319424", "-780853528435609524119406529552106651648", "-66393074262520060749482077343186944"], ["-6401232535607734063430445808128859570176", "-2440538941668519696464948124455832387584", "-780853528435609524119406529552106651648", "882148730754560552720064286225145528320", "-224890172795456411927482907938709831680"], ["1318597857505561183019215182614820290560", "461739860787335618056449135347517882368", "-66393074262520060749482077343186944", "-224890172795456411927482907938709831680", "192183697602114233386931515100724461568"]], [["322736645655433257733775343539603604766720", "17719717740341077649292778396259958390784", "-5008370830332133467373427396554889625600"], ["17719717740341077649292778396259958390784", "23305005930953506508371104032303823716352", "-2482836078492228897193490175911509622784"], ["-5008370830332133467373427396554889625600", "-2482836078492228897193490175911509622784", "3528342228537312750992531024848466477056"]], [["56652546420564229783338801050793835233280"]], [["3307755668760716018163321889970524975529984", "10904217274020617488379584469221957959680", "-5902694820680983765421340507433840148480", "2659227631535577535971160352489614606336", "-1007562061003893906684519958362814676992", "258691782830007003153963939276794101760"], ["10904217274020617488379584469221957959680", "70709372160397802363527938844879440838656", "-21271297873089394406343062546504744960", "621713624784338102510606342552417206272", "-428226276907260874923815918402994700288", "117921961493606539969187511733149761536"], ["-5902694820680983765421340507433840148480", "-21271297873089394406343062546504744960", "4554854094886580381463727668257355726848", "-13371825904510725175511200480236666880", "-158972109966876434303584027994404945920", "38159271081976938053217463615912673280"], ["2659227631535577535971160352489614606336", "621713624784338102510606342552417206272", "-13371825904510725175511200480236666880", "350034881374516199286307674334055890944", "-51739983067762667279669215406474657792", "-4253249796245138425143913214617059328"], ["-1007562061003893906684519958362814676992", "-428226276907260874923815918402994700288", "-158972109966876434303584027994404945920", "-51739983067762667279669215406474657792", "79155048540889029098277087067305410560", "-24512299555675302334665241350186729472"], ["258691782830007003153963939276794101760", "117921961493606539969187511733149761536", "38159271081976938053217463615912673280", "-4253249796245138425143913214617059328", "-24512299555675302334665241350186729472", "24076621009593841824479572240808017920"]], [["383048710740841636332382458005418405789696", "-6695836232641711453631630265553128521728", "2715291972955807617018047059869359407104", "-858453792562228592363052296407082860544"], ["-6695836232641711453631630265553128521728", "14013659002650740011932577977550388592640", "826337734441957476710124685888996769792", "-461486584851449766565921009225697329152"], ["2715291972955807617018047059869359407104", "826337734441957476710124685888996769792", "1542746045717524163174870976189888987136", "-224726771175788421713267407046504873984"], ["-858453792562228592363052296407082860544", "-461486584851449766565921009225697329152", "-224726771175788421713267407046504873984", "417039893644888226102364079667929939968"]], [["33894176591636536480918291015306420682752", "2527058627400762438354663503165785112576"], ["2527058627400762438354663503165785112576", "6012620634520609255536097448216697503744"]], [["366265881234232408866354001576923389493248", "1866331867927459144245107447862837379072", "-951687566202456444976524282733787086848", "407356236383885080406420475611571027968", "-140634177875409884005006109898228891648"], ["1866331867927459144245107447862837379072", "9875241375113499666415112523115856396288", "-115531262617698436166412633668656824320", "157119069403397938163811010348979322880", "-79755071357414127022607222641765908480"], ["-951687566202456444976524282733787086848", "-115531262617698436166412633668656824320", "837248309814971085097204521807367897088", "38596073685891131428411751603359449088", "-42408222737280143340899720378468794368"], ["407356236383885080406420475611571027968", "157119069403397938163811010348979322880", "38596073685891131428411751603359449088", "118034727120336849035768874020093558784", "-20258338761432203869168798774903963648"], ["-140634177875409884005006109898228891648", "-79755071357414127022607222641765908480", "-42408222737280143340899720378468794368", "-20258338761432203869168798774903963648", "48588060197721012400061318681338052608"]], [["43307724767929001783254207304991967805440", "-1045772982660406695987668151489152417792", "397014506114568472010124348640328679424"], ["-1045772982660406695987668151489152417792", "2139674311615863453609327414226131615744", "236699596656889045796252764433689870336"], ["397014506114568472010124348640328679424", "236699596656889045796252764433689870336", "641764955926837422187826889456600743936"]], [["3485273441792711930963759773480157970432"]], [["40489986102614413223330601835499060461568", "313016402031857906973897418084903288832", "-150982691242335831387236642993723146240", "60890456440433219985683639055947923456"], ["313016402031857906973897418084903288832", "1491726702029445022138721652671455952896", "-45989337620462293362939138316961841152", "37346860688470849604135243442047418368"], ["-150982691242335831387236642993723146240", "-45989337620462293362939138316961841152", "172370241225450113702695787504638885888", "22150239524709079089012015203589554176"], ["60890456440433219985683639055947923456", "37346860688470849604135243442047418368", "22150239524709079089012015203589554176", "68846393380969681241440890672954474496"]], [["4928126413934273078476790480924932308992", "-160312370343761541857397137751165370368"], ["-160312370343761541857397137751165370368", "405068484767876613632642260156607889408"]], [["4464085297301889357635832647550872059904", "51559263840842929718010771885770407936", "-23541572303113723132562812060435480576"], ["51559263840842929718010771885770407936", "259149994335622126125983429882021937152", "-15197012367380305222235585544777105408"], ["-23541572303113723132562812060435480576", "-15197012367380305222235585544777105408", "46696167508512054100056394052440948736"]], [["565384650574188531128009143086049394688"]], [["490282373247811738595641222545631346688", "8344625617322050727876577554562285568"], ["8344625617322050727876577554562285568", "61893213426905382040009254220752486400"]], [["53548620119380017749180735684012408832"]], [["3678642684153551825478199806609467756912092878404999816641426212519936", "71768898503012428044157103095576790332564093007929253027290265157632", "139147257466085450425821407448822119143253668756617314429036631425024", "-41168341568759998922838134099084263901361722437707432734272553746432", "3532745279053031417392496712007444224633437563531778901964362874880", "-344503331545625659894640897112365224231804992271447404570593984512", "-6080492490103036843923579127849407943677136202227871948910624768", "10808401078115504635072176749315196386589631525335269483944607744", "5942434232503127300555061076764516038477143871658530678310436864", "4354410392808264925098338948588348143949491784375970007980441600", "5141119364603634169364298418683964808641014880640799203659874304"], ["71768898503012428044157103095576790332564093007929253027290265157632", "1488242509139063499721609240282997784149655177915798086741951250432", "3112910462538427773866555090504925276546475276618808477472698400768", "-924657383513774467620105527636385261779942997009090574716093071360", "79560297015946681261145733513157835887714645379837466059363844096", "-7702803474360106934400598595438915667907009779901250114156494848", "-169437746951703352585207704326332014733845159005150703119237120", "257147740560137531047508654515672215826210571048587636577927168", "143164893704709372056521976489228206618479877183077944481808384", "142416009637920019588480579404758343286311048497154391415980032", "148346965489024971916537913374365404576471064467392600150638592"], ["139147257466085450425821407448822119143253668756617314429036631425024", "3112910462538427773866555090504925276546475276618808477472698400768", "7064001642532696339552176078105081299393897879431473664857909231616", "-2106547066533527616780515771620284557787981695953659499349547155456", "181732520722582130157670469223073494734059086241539525613402980352", "-17470204551808637816905938150204146878435331423264588345578094592", "-459759374917803351524739849699967011616858716010535780532355072", "618112738737084159286611891717516533824937069976556883675185152", "347911662449288403083074990354461601169069354182938773289959424", "424555913488519938076235554060008759026936385577170878297276416", "411728282097784456547668878738224128011557176528985633870315520"], ["-41168341568759998922838134099084263901361722437707432734272553746432", "-924657383513774467620105527636385261779942997009090574716093071360", "-2106547066533527616780515771620284557787981695953659499349547155456", "628304502245418094924241152517385267711711920812097923896079024128", "-54210608839314674197519769662120808720928070940373791744066584576", "5209637565497092317056648520033141304597113931136756172952961024", "138140713954173691860813246004970937769496731611474998161571840", "-184802806994183451229351086373378365690536457756892091471888384", "-104067500854853683966803352013588523869271112569748034567536640", "-128002384673227382408303314399341674560755064678780884905623552", "-123815072133362085851763565298902368380724376549581466344882176"], ["3532745279053031417392496712007444224633437563531778901964362874880", "79560297015946681261145733513157835887714645379837466059363844096", "181732520722582130157670469223073494734059086241539525613402980352", "-54210608839314674197519769662120808720928070940373791744066584576", "4677713472380114057785344641691780824283070866871508805542215680", "-449429656804550657378952784051023808731332597611380817226891264", "-11977303363211421234269182611669262053023190518642330960920576", "15970500903966266923135176374134642005076232018136816903258112", "8996257349965365243787537964858885852508199587569628302278656", "11123437129975516752880665646096168496410967328376259983966208", "10741289733957101842555639149331702209000606970062354471976960"], ["-344503331545625659894640897112365224231804992271447404570593984512", "-7702803474360106934400598595438915667907009779901250114156494848", "-17470204551808637816905938150204146878435331423264588345578094592", "5209637565497092317056648520033141304597113931136756172952961024", "-449429656804550657378952784051023808731332597611380817226891264", "43206261201596097988142476977963335153615548119469919658049536", "1135858849032948551537712577261579411454927425413060101144576", "-1528128917787236235375307386558177016924508340770532105388032", "-860068142366080304102806224033486634453585196664010422878208", "-1048384336868552202968708418343052995177752299013345650933760", "-1017074333439105184664837875771078215890753070556258215395328"], ["-6080492490103036843923579127849407943677136202227871948910624768", "-169437746951703352585207704326332014733845159005150703119237120", "-459759374917803351524739849699967011616858716010535780532355072", "138140713954173691860813246004970937769496731611474998161571840", "-11977303363211421234269182611669262053023190518642330960920576", "1135858849032948551537712577261579411454927425413060101144576", "39367531993947122229616723429059375911030311874152189919232", "-44568768993840905318193507507941327131564269809974867132416", "-25534121941926223374519774057627012203536151307978291544064", "-40353478802044513875471870271204257421513304625852010463232", "-36220023900178392074225805021555023968759296629593702662144"], ["10808401078115504635072176749315196386589631525335269483944607744", "257147740560137531047508654515672215826210571048587636577927168", "618112738737084159286611891717516533824937069976556883675185152", "-184802806994183451229351086373378365690536457756892091471888384", "15970500903966266923135176374134642005076232018136816903258112", "-1528128917787236235375307386558177016924508340770532105388032", "-44568768993840905318193507507941327131564269809974867132416", "56079467108611523927880788909251348043766342312506261766144", "31770825062574052761534426014927195352253876103510388375552", "42994052186896222897914322776694874898033332197741157154816", "40356125083709642262168852527479185105349513139032827101184"], ["5942434232503127300555061076764516038477143871658530678310436864", "143164893704709372056521976489228206618479877183077944481808384", "347911662449288403083074990354461601169069354182938773289959424", "-104067500854853683966803352013588523869271112569748034567536640", "8996257349965365243787537964858885852508199587569628302278656", "-860068142366080304102806224033486634453585196664010422878208", "-25534121941926223374519774057627012203536151307978291544064", "31770825062574052761534426014927195352253876103510388375552", "18019700715611046182446993268784154213416895614959161966592", "24803264495977219326299682937902486493010281584362648502272", "23161972298934353232877292165334780258871338030172471296000"], ["4354410392808264925098338948588348143949491784375970007980441600", "142416009637920019588480579404758343286311048497154391415980032", "424555913488519938076235554060008759026936385577170878297276416", "-128002384673227382408303314399341674560755064678780884905623552", "11123437129975516752880665646096168496410967328376259983966208", "-1048384336868552202968708418343052995177752299013345650933760", "-40353478802044513875471870271204257421513304625852010463232", "42994052186896222897914322776694874898033332197741157154816", "24803264495977219326299682937902486493010281584362648502272", "42652046947074162562115497761856593186577888783919407431680", "37437903552722947435761148226961045542058549192116737671168"], ["5141119364603634169364298418683964808641014880640799203659874304", "148346965489024971916537913374365404576471064467392600150638592", "411728282097784456547668878738224128011557176528985633870315520", "-123815072133362085851763565298902368380724376549581466344882176", "10741289733957101842555639149331702209000606970062354471976960", "-1017074333439105184664837875771078215890753070556258215395328", "-36220023900178392074225805021555023968759296629593702662144", "40356125083709642262168852527479185105349513139032827101184", "23161972298934353232877292165334780258871338030172471296000", "37437903552722947435761148226961045542058549192116737671168", "33399147782657126406797237968387244710549182375505864687616"]], [["182672733227391609040180503269047526281038515249467407466496", "851253736700457208506726374319915287691077734226258154225664", "-330822252146874913155899587774665650470247949365574713212928", "58460728531725006645294520906703055225789626280582995509248", "-2346808199776905256956227977170842855503598766019504504832", "-1059491001018694618548858530844380033022835020573351870464", "26798665843626088699878339522955376262402063572537668796416", "154186766830370282891138502197528559383692009954802810224640"], ["851253736700457208506726374319915287691077734226258154225664", "3966836820383425874287823141333354078237240160747074632024064", "-1541629521539683210490035589021402833617886125107993569656832", "272426610877468715461095412954335333945992330444080878190592", "-10936110792696119786545188587187775437244702161967347924992", "-4937221104011154465654454688936488144128774065583007203328", "124881606767096083131617077679661089136823645985143886184448", "718509320439918470524969921455484258931224885333017342509056"], ["-330822252146874913155899587774665650470247949365574713212928", "-1541629521539683210490035589021402833617886125107993569656832", "599122598003149894098419767803731764747378234066605950631936", "-105872997755706801991757423993622403397045300361876121583616", "4250094473817929486343813768940111461314316950393403211776", "1918749409908079963090855504481840532818258422496971718656", "-48532667313211164452662037188330283675401972470548560609280", "-279233865683572270193578213529596457916448298762158664056832"], ["58460728531725006645294520906703055225789626280582995509248", "272426610877468715461095412954335333945992330444080878190592", "-105872997755706801991757423993622403397045300361876121583616", "18709178540651483827769374351640495685463552323755523964928", "-751048690514761399238738206095952285242663593641206874112", "-339068752615961032103905650851660701517267281044136001536", "8576373174131308290638986595542669643166002483503036366848", "49344368804260579782773137609440898375470006014499597844480"], ["-2346808199776905256956227977170842855503598766019504504832", "-10936110792696119786545188587187775437244702161967347924992", "4250094473817929486343813768940111461314316950393403211776", "-751048690514761399238738206095952285242663593641206874112", "30149593917141371461499051294691427500050537119114854400", "13611348146225106013474811762395103900239552162635448320", "-344284161263498811853352063524074346924176571189786836992", "-1980847181194672655211834371973551592153649060801050312704"], ["-1059491001018694618548858530844380033022835020573351870464", "-4937221104011154465654454688936488144128774065583007203328", "1918749409908079963090855504481840532818258422496971718656", "-339068752615961032103905650851660701517267281044136001536", "13611348146225106013474811762395103900239552162635448320", "6144984866692090709339366334580048792373061870537408512", "-155430669914406220444214336514725093893846196915309379584", "-894274088128936650401176675545011394043573853619862110208"], ["26798665843626088699878339522955376262402063572537668796416", "124881606767096083131617077679661089136823645985143886184448", "-48532667313211164452662037188330283675401972470548560609280", "8576373174131308290638986595542669643166002483503036366848", "-344284161263498811853352063524074346924176571189786836992", "-155430669914406220444214336514725093893846196915309379584", "3931448762549350114503119205560087650978898441302695739392", "22619684770647651300688675480166819467807946358899502743552"], ["154186766830370282891138502197528559383692009954802810224640", "718509320439918470524969921455484258931224885333017342509056", "-279233865683572270193578213529596457916448298762158664056832", "49344368804260579782773137609440898375470006014499597844480", "-1980847181194672655211834371973551592153649060801050312704", "-894274088128936650401176675545011394043573853619862110208", "22619684770647651300688675480166819467807946358899502743552", "130142898973377304052003031087088124530309191875175301251072"]], [["134655740817932271105227349834539447709859840", "-10451282232032582784706460540315212756025344", "676988705807714610836351970540769421295616", "-21490589803295250698487627534803629244416", "-4601024388337325029677029914517268594688", "2402255408099161634136141523749791858688"], ["-10451282232032582784706460540315212756025344", "1230335506639427375083908358598620174352384", "-153746949032640414760961410904139784781824", "20043066125823671678540068924755609124864", "-2652418528370714700055494142893477593088", "307728901652585398155268055860359725056"], ["676988705807714610836351970540769421295616", "-153746949032640414760961410904139784781824", "35076560789660484866403564648091690729472", "-6881587337259350265635738772511022645248", "1180659351276701229245276565695597903872", "-158189541406528161865299256859187740672"], ["-21490589803295250698487627534803629244416", "20043066125823671678540068924755609124864", "-6881587337259350265635738772511022645248", "1826251037251216588158453245780401586176", "-434140769159965834480389297144101601280", "116324892610178966706882166132968521728"], ["-4601024388337325029677029914517268594688", "-2652418528370714700055494142893477593088", "1180659351276701229245276565695597903872", "-434140769159965834480389297144101601280", "151496671584555788298427504289273348096", "-63606755824321204859625278001461067776"], ["2402255408099161634136141523749791858688", "307728901652585398155268055860359725056", "-158189541406528161865299256859187740672", "116324892610178966706882166132968521728", "-63606755824321204859625278001461067776", "67499203279207454157336241602587262976"]], [["4417583272418386501427853699204090871939072", "-555717951318441996435549115951872856817664", "69435913302243658382418025327374664466432", "-8706409680586655841333038512082287329280"], ["-555717951318441996435549115951872856817664", "108153808778029781243227735041112325226496", "-16861097884600624852532313419809715912704", "2292957727959918527597088067098230390784"], ["69435913302243658382418025327374664466432", "-16861097884600624852532313419809715912704", "4090145485052333833612286991345217699840", "-956603920623362673791474381359505473536"], ["-8706409680586655841333038512082287329280", "2292957727959918527597088067098230390784", "-956603920623362673791474381359505473536", "386000765030917932607886723354892173312"]], [["172687578370334876822136560987909837029376", "-17897834164724695441300116653811936788480"], ["-17897834164724695441300116653811936788480", "6958703565787821374726539643365997150208"]], [["182694124339900965309825078004725890150751106551537564037219876864", "12993016550412057712021356869531336296701630559357740554251141120", "390572882687261849325101861304463944647686677402172390811631616", "-341069941601633406466131683336870493166702309083504368196517888", "37016184456007938733220050951261690227418029342828379271856128", "-500094154966080017157624988188076941008376028402887216332800", "-48877515526043948940011594011152840822676588644026684337553408", "-129044027710159673016495964498632831387316854451598009875562496", "-104120377177385866222536240689522275486823766020695235766517760"], ["12993016550412057712021356869531336296701630559357740554251141120", "924049854855738054215309402274960279349945183446631584135905280", "27777138138587665710106479504410124529735609851235511526490112", "-24256540335327234619073920175690893403456555548062906662780928", "2632552628650549918501921769121989599857138151625536458194944", "-35566177378258930672356397089534852811838599041387266572288", "-3476118186435899901897608637784210220189850169571588857397248", "-9177477348152168329889606690985253723263443568887189049704448", "-7404933184298672422433050274750531963414884508494228849950720"], ["390572882687261849325101861304463944647686677402172390811631616", "27777138138587665710106479504410124529735609851235511526490112", "834986769507840317106532774231833037816251123411119278915584", "-729156839447583441153896527976059246532686420184787912228864", "79135100383241319903583702984879855641975613920888991252480", "-1069126970699697101114339461233549185670511855739777056768", "-104492863175397791370444070636356451106065987649153252982784", "-275876950495469244096721553330023450757547512231920167550976", "-222593890239166683894727753836664435145556145346813018243072"], ["-341069941601633406466131683336870493166702309083504368196517888", "-24256540335327234619073920175690893403456555548062906662780928", "-729156839447583441153896527976059246532686420184787912228864", "636740264551217814136532958060704391204082632983093476065280", "-69105166443322529227295336323091443387926722595254240804864", "933621072083634254937677131341520479251062091545541869568", "91248973804352489817713580415561174328537819168250599047168", "240911081044170932128573734164974321038086517332350521573376", "194381352392924426044366219795165075911733901815812288675840"], ["37016184456007938733220050951261690227418029342828379271856128", "2632552628650549918501921769121989599857138151625536458194944", "79135100383241319903583702984879855641975613920888991252480", "-69105166443322529227295336323091443387926722595254240804864", "7499956096737744134118849586069360944802870525357180583936", "-101325521838650890745223694620835935294316927733349744640", "-9903214660025532561159219903612683834564098003556022353920", "-26145983347436096133233677828975034528140410976509861298176", "-21096130492169738975134873384087449690649873840604394291200"], ["-500094154966080017157624988188076941008376028402887216332800", "-35566177378258930672356397089534852811838599041387266572288", "-1069126970699697101114339461233549185670511855739777056768", "933621072083634254937677131341520479251062091545541869568", "-101325521838650890745223694620835935294316927733349744640", "1368922863473920340010253897203102333640871774408146944", "133793902306139458024290691883329293240353002075247869952", "353236121984232052074011386127174880751580390190596751360", "285011859179436457563531645477573307387904688205024198656"], ["-48877515526043948940011594011152840822676588644026684337553408", "-3476118186435899901897608637784210220189850169571588857397248", "-104492863175397791370444070636356451106065987649153252982784", "91248973804352489817713580415561174328537819168250599047168", "-9903214660025532561159219903612683834564098003556022353920", "133793902306139458024290691883329293240353002075247869952", "13076564627518782962473246001589331842216014272920803082240", "34524106841070585019934021337726193873036522520943974678528", "27856097564456507975831536186199811657063746578572499746816"], ["-129044027710159673016495964498632831387316854451598009875562496", "-9177477348152168329889606690985253723263443568887189049704448", "-275876950495469244096721553330023450757547512231920167550976", "240911081044170932128573734164974321038086517332350521573376", "-26145983347436096133233677828975034528140410976509861298176", "353236121984232052074011386127174880751580390190596751360", "34524106841070585019934021337726193873036522520943974678528", "91148859591559015771230661345962065370750884903553331101696", "73544307383816446380556671978518252940836040383676926656512"], ["-104120377177385866222536240689522275486823766020695235766517760", "-7404933184298672422433050274750531963414884508494228849950720", "-222593890239166683894727753836664435145556145346813018243072", "194381352392924426044366219795165075911733901815812288675840", "-21096130492169738975134873384087449690649873840604394291200", "285011859179436457563531645477573307387904688205024198656", "27856097564456507975831536186199811657063746578572499746816", "73544307383816446380556671978518252940836040383676926656512", "59339910261106168820218025839696371228371362486037019361280"]], [["371691713280212882744410932776213057204603188384563651407773696", "85046816225983964611911353402489010804248041230963565303693312", "-12917148897583068678307318945690598395177631285637485619576832", "-5364848896406585672871308144808412381182139397148409677742080", "3667146781410547270501881749095925800555451462171042504507392", "-5907218556142205484205534449056321228065865949771405128105984", "-26960497610010767357363506159721306094705243674555242715807744"], ["85046816225983964611911353402489010804248041230963565303693312", "19459570100029287263746963928533343091079723501682228740489216", "-2955574066372119189497599058999798298004650800580757882404864", "-1227531585642033434062106194298646685708364285353944451907584", "839080203429798608610969450579305116867793893493030552338432", "-1351631239010712092598962149188122954664129926331630121648128", "-6168834019366686456632051946424994826286873546655153168318464"], ["-12917148897583068678307318945690598395177631285637485619576832", "-2955574066372119189497599058999798298004650800580757882404864", "448900875862528788868662897061250686789784792750619464040448", "186440938907010062400565458100727102398613327365113445875712", "-127441853859845672599903439764013466070955756925656619810816", "205289542203836440824188196902892776358010614529110011019264", "936939806669563648133819987496644645432016268989840022831104"], ["-5364848896406585672871308144808412381182139397148409677742080", "-1227531585642033434062106194298646685708364285353944451907584", "186440938907010062400565458100727102398613327365113445875712", "77434074134380647575123376597185813458370986171240038793216", "-52930123702756952911230026856999990522262034588294103171072", "85262419955702340530473566846267913301863999832013685129216", "389136993593928894424589653036259618589198909529500139126784"], ["3667146781410547270501881749095925800555451462171042504507392", "839080203429798608610969450579305116867793893493030552338432", "-127441853859845672599903439764013466070955756925656619810816", "-52930123702756952911230026856999990522262034588294103171072", "36180428661511519777122273050470171164985795412993893203968", "-58281195790110088357882308783409728916900194294926034337792", "-265994905195108663757160991861007778086043328442218827481088"], ["-5907218556142205484205534449056321228065865949771405128105984", "-1351631239010712092598962149188122954664129926331630121648128", "205289542203836440824188196902892776358010614529110011019264", "85262419955702340530473566846267913301863999832013685129216", "-58281195790110088357882308783409728916900194294926034337792", "93882187369950334454714145515564351297571223475956270235648", "428477542206108479150977314569938193921097744760535957635072"], ["-26960497610010767357363506159721306094705243674555242715807744", "-6168834019366686456632051946424994826286873546655153168318464", "936939806669563648133819987496644645432016268989840022831104", "389136993593928894424589653036259618589198909529500139126784", "-265994905195108663757160991861007778086043328442218827481088", "428477542206108479150977314569938193921097744760535957635072", "1955568029657473003753498727085105985569014396314878058954752"]], [["194794793451377552756916362202559431292485632", "-15567506194054285679940362951034909170335744", "1547882731170290161741954207819342366638080", "-162068536264278261662101930953498135887872", "-21356071169360122305212401965421937295360"], ["-15567506194054285679940362951034909170335744", "1511205054457410835058955097790298602864640", "-190034367295220773028786589986392184455168", "25696736170257428306332822010020791058432", "-810476025526539212531782044071426523136"], ["1547882731170290161741954207819342366638080", "-190034367295220773028786589986392184455168", "38030789703881885467280139050270846877696", "-7016659669948248880577648253089590804480", "545896173437497479066472020103196049408"], ["-162068536264278261662101930953498135887872", "25696736170257428306332822010020791058432", "-7016659669948248880577648253089590804480", "1831816159393840572243188135598506377216", "-446195687736297621629393557740954058752"], ["-21356071169360122305212401965421937295360", "-810476025526539212531782044071426523136", "545896173437497479066472020103196049408", "-446195687736297621629393557740954058752", "561443717840747878471034524820591083520"]], [["2552734921600750127040077918744053408595968", "-321335620510330119942185961210409975283712", "43667999363338863950315306695360002392064"], ["-321335620510330119942185961210409975283712", "97051821849713417388968988641771399413760", "-14041303889635605189634152470887520010240"], ["43667999363338863950315306695360002392064", "-14041303889635605189634152470887520010240", "4840983144014823509637337030677470642176"]], [["168707197931396465798607574539463412416512"]], [["36892513848936325776258280172233740332461171269101545579356356608", "6972139842537016697084055054412392920914365760198139228368928768", "457555007982783377433005470910963297803689608714733283142795264", "-22558569992103842843539550576217399220613124270217182958321664", "-43405763187365926745673521482101579613376081518353171531956224", "-21165748502886636954110210839640792557799405903541526996189184", "-167724125304493136934516227484505458241776615742054634423844864", "-122318338478774851221671933370375827314630493745532054357934080"], ["6972139842537016697084055054412392920914365760198139228368928768", "1317631381340353593741147469568112843901924253054875390198153216", "86471133801609559635475817803789677425665619427732167562625024", "-4263236310667993458772927578287060474908548026859109830623232", "-8203047701046966710662738188481644683598003258504944356950016", "-4000013635241851248081234219790365527096537106482605913538560", "-31697380703804854009753981764596289807619582335621812866514944", "-23116358095651513211657578415920417784355341123262603637817344"], ["457555007982783377433005470910963297803689608714733283142795264", "86471133801609559635475817803789677425665619427732167562625024", "5674771477687229177455577186663765525476550583657366095396864", "-279779976910270811339599279971361107620985721782094195064832", "-538334806975118458266345606617015636918434060144540483846144", "-262505674317964673224869983081201653883287335801083345764352", "-2080178483007206324569973470000145407547434645491035045625856", "-1517038621121511379267906341391031681901291735869756534685696"], ["-22558569992103842843539550576217399220613124270217182958321664", "-4263236310667993458772927578287060474908548026859109830623232", "-279779976910270811339599279971361107620985721782094195064832", "13793830427831366515431838944277233945837066831668294189056", "26541209713501533239794550881166109462905238360236308299776", "12942165475432939984324485047636771592297345977620061224960", "102557836951381718309275686356410534723317978538134017671168", "74793677958349462792784772512646444582377667139785629630464"], ["-43405763187365926745673521482101579613376081518353171531956224", "-8203047701046966710662738188481644683598003258504944356950016", "-538334806975118458266345606617015636918434060144540483846144", "26541209713501533239794550881166109462905238360236308299776", "51068904807960429458008468054954972913953869962314036281344", "24902490271102260493087508752321613769839042851881850241024", "197335255970495990948563568582210099762753978914782555668480", "143913230072145039335100938542307433427515343747178783834112"], ["-21165748502886636954110210839640792557799405903541526996189184", "-4000013635241851248081234219790365527096537106482605913538560", "-262505674317964673224869983081201653883287335801083345764352", "12942165475432939984324485047636771592297345977620061224960", "24902490271102260493087508752321613769839042851881850241024", "12143084407905269363067970605121681823638569301891946119168", "96225664333901146543327734233830183260790421950217850978304", "70175732673943384400227595242862048187823339292131525132288"], ["-167724125304493136934516227484505458241776615742054634423844864", "-31697380703804854009753981764596289807619582335621812866514944", "-2080178483007206324569973470000145407547434645491035045625856", "102557836951381718309275686356410534723317978538134017671168", "197335255970495990948563568582210099762753978914782555668480", "96225664333901146543327734233830183260790421950217850978304", "762522779671420814290490341339969145394284977327172225073152", "556094833061719954364518098617203742314679346627599465971712"], ["-122318338478774851221671933370375827314630493745532054357934080", "-23116358095651513211657578415920417784355341123262603637817344", "-1517038621121511379267906341391031681901291735869756534685696", "74793677958349462792784772512646444582377667139785629630464", "143913230072145039335100938542307433427515343747178783834112", "70175732673943384400227595242862048187823339292131525132288", "556094833061719954364518098617203742314679346627599465971712", "405550459084248767027532631554708222126542098866334456610816"]], [["56922647547241924160754314183405623871157467498559642924914573312", "5190726217492593937508075043406992580911077142320366299125907456", "-779324511285939369154960656020528089066813838981528712451719168", "691589751092085848376599759528265451132562149354848878828978176", "-172348576684537197362555287028730507907736392030918250864836608", "-721181397740908750075382950014415823903752343509210645150040064"], ["5190726217492593937508075043406992580911077142320366299125907456", "473337763191769759298101485503552224001543092038450969623658496", "-71065917468249130772001749212311525884344382209215508837826560", "63065461770089550928063602280297210784836130368107775751356416", "-15716315282093846007988275409291226094867083045938871761108992", "-65763898028721803981539537390049559067773022061739520991166464"], ["-779324511285939369154960656020528089066813838981528712451719168", "-71065917468249130772001749212311525884344382209215508837826560", "10669684564250315485870869628312518775772459218563368128348160", "-9468513289598722022829605847792064893207475269500645622677504", "2359613898563511035628246444704645749234256178463787592974336", "9873650727094064123168987051746891749194949254768430904508416"], ["691589751092085848376599759528265451132562149354848878828978176", "63065461770089550928063602280297210784836130368107775751356416", "-9468513289598722022829605847792064893207475269500645622677504", "8402567421317847277487375162350042048246925316625970426281984", "-2093973389965936118690437185322812057110126900218851957407744", "-8762095314381492946067951078091112561271768595849467729543168"], ["-172348576684537197362555287028730507907736392030918250864836608", "-15716315282093846007988275409291226094867083045938871761108992", "2359613898563511035628246444704645749234256178463787592974336", "-2093973389965936118690437185322812057110126900218851957407744", "521831523393803381770375514341647940132583649270215745732608", "2183570033857871471669753124069087046579757232869186079817728"], ["-721181397740908750075382950014415823903752343509210645150040064", "-65763898028721803981539537390049559067773022061739520991166464", "9873650727094064123168987051746891749194949254768430904508416", "-8762095314381492946067951078091112561271768595849467729543168", "2183570033857871471669753124069087046579757232869186079817728", "9137006637224332367819523613355390875619784930986622653038592"]], [["952577668312268909432757746946064664662248340652830869859143254016", "-55950448523920348292088476572428606472208410775616750017897824256", "18783992941404660279095548740130838773024895497769095333731631104", "5962815524261530833341710515820483171289110662387074577435983872"], ["-55950448523920348292088476572428606472208410775616750017897824256", "3286296534301759891951066819609248813267143174470252538292600832", "-1103293584452601645159477342592431900669089481907601944753471488", "-350230972387714701040705436820516082564529696083207423015256064"], ["18783992941404660279095548740130838773024895497769095333731631104", "-1103293584452601645159477342592431900669089481907601944753471488", "370403802818390772496523135143257365634035080220182454040788992", "117581472298287897592697342494537198561811414921025953283964928"], ["5962815524261530833341710515820483171289110662387074577435983872", "-350230972387714701040705436820516082564529696083207423015256064", "117581472298287897592697342494537198561811414921025953283964928", "37325217836955222147764286322210196368990133711879497213542400"]], [["42339881424341172535242942043393896185827987876435097406144512", "-218872825159497260541947610838609839355682491309022733771210752"], ["-218872825159497260541947610838609839355682491309022733771210752", "1131446569563586941297214176244200424104403350884974850369126400"]], [["218894757947302107940562332287144313657314110511603371309635137961984", "6541984377888390224743997035123255663692404385970091739114108878848", "291803385210484021806848218475414013442572711344171267817629286400", "2902526899112335618850391336631206994290910075961993156859265024", "8475100982897416841302838419710870196688146546673339512997806080", "-3050874877567861538494272252906925187942928650882392307114442752", "-1272057874985975842098505843697643641902652704691991325624500224"], ["6541984377888390224743997035123255663692404385970091739114108878848", "195695334296777393303607175221305720596017655840731187998514741248", "8742794013583885611847583490413968551242362912184506234454409216", "81946080821404003718300771318096932887275209693327004534833152", "232130557026886866570530554094241407637953025766414486467510272", "-87279571333533339887689589072292952790963327404493913121095680", "-25370173292156042145731426157566390653376696274729306714800128"], ["291803385210484021806848218475414013442572711344171267817629286400", "8742794013583885611847583490413968551242362912184506234454409216", "392209591138085984012926077974640399428999449443709072252600320", "3235169237122140711715064929979014035548699227663189464317952", "8225134614910431580009630180727736564155814771131684759797760", "-2269528164967445631167389613819948513794593788103809646460928", "401872261348034602614920421163812814051321506718116441227264"], ["2902526899112335618850391336631206994290910075961993156859265024", "81946080821404003718300771318096932887275209693327004534833152", "3235169237122140711715064929979014035548699227663189464317952", "171583226391480771130339992474464106850284734516929423736832", "723356332389362939013710561954521370492705588710225861410816", "-260705684853177473314784729217453191033741178148779007672320", "-404863141654159705969554797424293195684509085058400713179136"], ["8475100982897416841302838419710870196688146546673339512997806080", "232130557026886866570530554094241407637953025766414486467510272", "8225134614910431580009630180727736564155814771131684759797760", "723356332389362939013710561954521370492705588710225861410816", "3269146389951617043761816393987340483997612776703458518499328", "-1759165559605340484781448598507400304788385992186775459594240", "-2040065835209058502200230024089467032167285578322615581278208"], ["-3050874877567861538494272252906925187942928650882392307114442752", "-87279571333533339887689589072292952790963327404493913121095680", "-2269528164967445631167389613819948513794593788103809646460928", "-260705684853177473314784729217453191033741178148779007672320", "-1759165559605340484781448598507400304788385992186775459594240", "3318370375416741381055909562389142983219116576269289318776832", "1628990422032504604491299214999375240028027288963468935299072"], ["-1272057874985975842098505843697643641902652704691991325624500224", "-25370173292156042145731426157566390653376696274729306714800128", "401872261348034602614920421163812814051321506718116441227264", "-404863141654159705969554797424293195684509085058400713179136", "-2040065835209058502200230024089467032167285578322615581278208", "1628990422032504604491299214999375240028027288963468935299072", "1461105304015272891870614296781418148792237738951099589591040"]], [["2091059235019437281282840851506477328689358879808378354529852194816", "124403591977169446942479924956792605924004490146113898380643008512", "16633731489796754038143992960096012920113345350088000750183514112", "2938831217766682945827436575280526417662994610690439138351513600", "3292612142493272175727566409618127864630525266710340893960830976"], ["124403591977169446942479924956792605924004490146113898380643008512", "7401581285228132457680431228516028545713662226416726667469783040", "991686365487954972735487898615954259076731844702825349153554432", "177797572039186698325931593188889828996258953857901534556192768", "192270458562544711658712235705317193706264288289667755416748032"], ["16633731489796754038143992960096012920113345350088000750183514112", "991686365487954972735487898615954259076731844702825349153554432", "142605941512280945802003077982968418129163661589228852990705664", "37908871024822825156348049697733389275368091157788576140230656", "8418172317514032385777203706043753704444517661830421072052224"], ["2938831217766682945827436575280526417662994610690439138351513600", "177797572039186698325931593188889828996258953857901534556192768", "37908871024822825156348049697733389275368091157788576140230656", "24651816228343741368762607436032592334399279271576820995063808", "-20472631793486908475372899649800559080794443965657726215782400"], ["3292612142493272175727566409618127864630525266710340893960830976", "192270458562544711658712235705317193706264288289667755416748032", "8418172317514032385777203706043753704444517661830421072052224", "-20472631793486908475372899649800559080794443965657726215782400", "35884973760804089284730202806073979177715575144111573668200448"]], [["522467915229066449095265762386758533099015390544172774911008309248", "-3157652399652483884772000555695044032695960567261592779912904704", "4748365722445975269221789703424392518192558104217408154539917312"], ["-3157652399652483884772000555695044032695960567261592779912904704", "6171028857299917840693282306356961633212676886977474588380758016", "1522874392801850541434671141335658982265188505981022959965306880"], ["4748365722445975269221789703424392518192558104217408154539917312", "1522874392801850541434671141335658982265188505981022959965306880", "434474312557411219648934459379596230803449602414924392862580736"]], [["20739615773622180588035779255013483580933477450291838500013604864"]], [["12109230214622272852443180848494447668931416324115483346014662819840", "-428040559531707677342033925029527860684424335914208822007890444288", "-50863785050182955297979188085995805396630621127559089673679667200", "9507294344117619061681154510781649076457560682223432881158488064", "1010063992327743025139473593290265388795192495349179146844504064", "-1434807562959540214182148901445776817568183685393180364472582144"], ["-428040559531707677342033925029527860684424335914208822007890444288", "15272064138463159944203019886405587175084368163608460656212180992", "1812408422107943006220027781625276569710350614277533102860402688", "-321117860039311750294130285008382096635167961618098791848607744", "-60093456723107575260421116864355965635913235608375222907961344", "31524844030613731056306467808481341471957752168371911634452480"], ["-50863785050182955297979188085995805396630621127559089673679667200", "1812408422107943006220027781625276569710350614277533102860402688", "215133293841147912820862765075559067545163911930072068496818176", "-38299145611915508917543983269078507768522381892105062722830336", "-6894156886007640701371515157935124167326703766102076939042816", "4001582262781813700469363255962815061895243048599248609214464"], ["9507294344117619061681154510781649076457560682223432881158488064", "-321117860039311750294130285008382096635167961618098791848607744", "-38299145611915508917543983269078507768522381892105062722830336", "10685360835673770314466197717930848158909482757072506473938944", "-4207535655644157638196501420984533375397482990125479633092608", "-4132186509555080290029289380065429357274374299552513917976576"], ["1010063992327743025139473593290265388795192495349179146844504064", "-60093456723107575260421116864355965635913235608375222907961344", "-6894156886007640701371515157935124167326703766102076939042816", "-4207535655644157638196501420984533375397482990125479633092608", "7867093167245447781366604915480531779130454264521357619363840", "4632513921730474200824761956384247796849921755757593831145472"], ["-1434807562959540214182148901445776817568183685393180364472582144", "31524844030613731056306467808481341471957752168371911634452480", "4001582262781813700469363255962815061895243048599248609214464", "-4132186509555080290029289380065429357274374299552513917976576", "4632513921730474200824761956384247796849921755757593831145472", "3355706022328003938227815299742318051004805230068308681687040"]], [["5045462734114577427071110790192225127314765320611606419226279018496", "83023879936357871370085554863176772023344387034129966681187942400", "12642002335408807452556635263539183543435683920590861103618064384", "-2073453988192382335691912435970785479917480808041035338178625536"], ["83023879936357871370085554863176772023344387034129966681187942400", "1449395175696932696243308041204274910086517229698559437193609216", "317272600737529629473326776014620889417406615610935552375783424", "-14118999014976973348524307371639283604200538471007125579497472"], ["12642002335408807452556635263539183543435683920590861103618064384", "317272600737529629473326776014620889417406615610935552375783424", "175081293771514953998286878405421863667625403765042085323866112", "21058259198013814829848994872500577548887965652035181991690240"], ["-2073453988192382335691912435970785479917480808041035338178625536", "-14118999014976973348524307371639283604200538471007125579497472", "21058259198013814829848994872500577548887965652035181991690240", "5658393102624983506830154068344844954762035405398813165223936"]], [["16140584060907341652179954389327772688275698021644496675624976384", "3746784481776789052865870779593553381672872782963067655882276864"], ["3746784481776789052865870779593553381672872782963067655882276864", "869757494518707924385680831030691538864118840037981428505378816"]], [["4311474279237824955618662476984626244299158733252742214962510823424", "-263109957002277795803976573125421697405249788622319506427415101440", "-8869667477311477221112893114769359451435155407469676543961202688", "-2120820624598213642611083353848991152551789821193914148498440192", "-814019223998380200402424491688450795910548302478659556802035712"], ["-263109957002277795803976573125421697405249788622319506427415101440", "16056711764298817486972573366860684780971509064627641828734140416", "541287475807596048069923717315630662231463171784134437675991040", "129423415193714072582075336783517834036280626580456675966189568", "49468490883153093919107217804530887361231782461822484889993216"], ["-8869667477311477221112893114769359451435155407469676543961202688", "541287475807596048069923717315630662231463171784134437675991040", "18247340046739495617707429407153575099383351906059964907520000", "4362972555597341700125813865078425782351838790872277234745344", "1666456121432733201650537926100450180329803393618345853976576"], ["-2120820624598213642611083353848991152551789821193914148498440192", "129423415193714072582075336783517834036280626580456675966189568", "4362972555597341700125813865078425782351838790872277234745344", "1043236843745688070220513709914688962299934487162469161631744", "400964419573165267777709513439904282544349809990662784811008"], ["-814019223998380200402424491688450795910548302478659556802035712", "49468490883153093919107217804530887361231782461822484889993216", "1666456121432733201650537926100450180329803393618345853976576", "400964419573165267777709513439904282544349809990662784811008", "302097134987888857303498078976923846472206187221517024100352"]], [["9396641432821863939922932221886050299019264", "-465274382928589114261992533931040866041856", "-101232917726638058447613545209935846965248"], ["-465274382928589114261992533931040866041856", "120638448285594183292491348518120693170176", "12717731110490362952106687123477674065920"], ["-101232917726638058447613545209935846965248", "12717731110490362952106687123477674065920", "78225822184375996055103721851290491289600"]], [["747474117231278609481634257283291939864576"]], [["21756973429933175856163608946934407130775552", "1416070642525225608298726335519746816999424", "26645510369594430066914071574049334493184", "-17156551833888263970207718803083993546752"], ["1416070642525225608298726335519746816999424", "269529633940854001765152097210579432767488", "6488799431924738191223157523632862789632", "2304587616056938663360002058622402035712"], ["26645510369594430066914071574049334493184", "6488799431924738191223157523632862789632", "15496203852006682552529866820417402961920", "-207593067549531289405583200194350022656"], ["-17156551833888263970207718803083993546752", "2304587616056938663360002058622402035712", "-207593067549531289405583200194350022656", "4706675529302681560288530079527049625600"]], [["624488343262110081548256983148976146481152", "-47973378813998343700020374821408430096384"], ["-47973378813998343700020374821408430096384", "42291403739192560831341557878737063641088"]], [["709822522522509358933111116768835495002112", "33632560017984675677191562979188664172544", "-4297719916599226650847306372403639091200"], ["33632560017984675677191562979188664172544", "27624985643688582120823279210447629189120", "-1558056232977293823809619654931906560000"], ["-4297719916599226650847306372403639091200", "-1558056232977293823809619654931906560000", "4715871844760584009342706187870884855808"]], [["47165461472481343296831749987324961751040"]], [["48675258121132276923766394600919249453056", "450890291029070280200910315563918557184"], ["450890291029070280200910315563918557184", "5821786295268695061905139507583606849536"]], [["5066302302753524011341858427081911697408"]]], "claim": {"K_lower_bound": 337394, "sdp_bound_num": "3678642684153551825478487113767122674309239958519009072293131942100992", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 250-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.0660034429877843, "theta": 1.0, "seconds_model": 0.008492708206176758, "seconds_solve": 1.3828277587890625e-05, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q10_n9_R4.json <==
{"problem": {"q": 10, "n": 9, "R": 4, "lambda": [1, 1, 1, 1, 1, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["257130126816425876516787602966024552448000", "117209189644415565594199562006361538560", "621191463474422797263449555060040621096960", "117010973553941747242835172230304890880", "1964123713127728097341275746841572954603520", "116965318645919372755409199963266088960", "12962186929944471435992106549673696690176000", "116952144951320357487879656366533509120", "144935248252921334618228001525704394182492160", "116950223422029318766728981617301258240", "200891809565844786612482717375297149206528000", "116950170740871976957915854215923630080", "83974112423624915801623642834126034341724160", "116950360325199293316804514809359892480", "108606635183996533707890831839255722228449280", "116950286442771353696822776460916817920", "100349929665531085776492276615332963108782080", "116950307166197096343836298942873600000", "117155785809865263000055026871361863680", "813376068963934785124525109889598740234240", "74610567655789678962797941487008166707200", "117172662941979024908767649144588206080", "2314064895241015720346431019918441840640000", "374912056585107305800790059329869504839680", "116994851631481741515175039462696550400", "13660823986186460009217642033899912602583040", "1654938396160264069740106304372622124646400", "116959355029474380524935950613547581440", "144885786644633029011255778221626153993502720", "12963161804773367334213649251527881339699200", "116951184155107367125527234132175749120", "200890670570625156270403577751165242179584000", "144765899652807133895441586999570299344650240", "116950197136848464620342988405766881280", "83973859615883170600299390834995105303101440", "200887410555888744039249938055004947606405120", "116950265533964090166824216420281221120", "108606567289522811506725970799993547443404800", "83973885265829651762256748859922846465392640", "116950323384140066011724317619744931840", "100349898085981592167782832990310590285086720", "108606572346819951719630113859969179000504320", "116950296804638967525240209686501785600", "116988936886743105202592000469651947520", "3278325543035298681941000945941844789821440", "67964011405761020265619349092069854412800", "117159972693913851562652413414594314240", "16082343636260649937229846068884340085882880", "353558999364860521700517363799196895805440", "116989787913884357101201390275164897280", "144782011600487490832637213290154022037094400", "1644204926419324446939768080283982752645120", "116958448153596711296057908510033182720", "200887203185936807876040835868858363286650880", "12962186929944471435992106549673696690176000", "116951157838359041977364156060899737600", "83973823378843394885866111147551642636779520", "144764099052525640618709099558574982850150400", "116950291929631092819430006640911319040", "108606547216103156411153674013683699805061120", "200887488637648902685710413759228302181007360", "116950228592595377851922675261453107200", "100349989003099585112291606070570660680171520", "83973951955690502783345879724734973487349760", "116950333746007679840141750845329899520", "116958353671537032957600235364894638080", "22509021503527516597795437542914914842050560", "66737353053704784717782502415730170920960", "117156395589727539043184287393335214080", "150560338499102025857106233694436324194385920", "351730750447396510371214082331435293736960", "116989027789918129967028013633885962240", "200952926861592244378611749272571106023178240", "1644207017373495306590346864369454263828480", "116958421743693398191670295705598033920", "83974763708996772398343741850474487218176000", "12962209335029934567352151531948951973396480", "116951252629903730137165798419191562240", "108606555139548162535272485419764617419161600", "144764261370215809490012633679379101961420800", "116950254987952895494707121512870051840", "100349869029888371806990651713489610620272640", "200887458234154647535135249808830652712222720", "116950238954153506670518764517824921600", "116951089752585336311154961074817597440", "148886734970898141583931214547251175851294720", "66592784289750069290093444257706126868480", "117155877997403078523068512270181990400", "201256367828748469611487498200357005583974400", "351698982981377923829711593046540707430400", "116989004891741223305430419491101081600", "83980156579090655548669411500813530871889920", "1644205043813911232875219424736381669212160", "116958516558758947097894079724089507840", "108608032711465195785921346382049496478515200", "12962209278239187677127676106159954570772480", "116951215687916047802621569321937141760", "100349885479084819645266139612876469730017280", "144764265723956725371450132607294468553441280", "116950265349820509323124554738455019520", "116950129053241154022883201204176814080", "200887203185936807876040835868858363286650880", "66591936074309842179336863774735188623360", "117155854134251911238520422120785182720", "83985411370434179682814509904815849681715200", "351698056785143373079472193527052710707200", "116989099848860391719651085378429911040", "108616282949251002368553035736833947273789440", "1644204866302262381716430522413058359296000", "116958479613057444645493722996277248000", "100350568577659528484762095434636313315246080", "12962199663727998438953199307013520013393920", "116951226050712116660503034455161569280", "116950102657883636380098754952759869440", "83973823378843394885866111147551642636779520", "66591936074309842179336863774735188623360", "117155949259421439985730863290856243200", "108649330277989769131995404872298589333749760", "351698302891901503787966770856943597649920", "116989062855498197754763757391792046080", "100356071893099889529013870863970899937198080", "1644204298232534202642463477592258626191360", "116958489978948363601588627821633208320", "116950197449428324539900397311051694080", "108805427201907554485484247726351218670305280", "66592010736394894421326900116707711385600", "117155911956883721209320910060278251520", "100380104646801492234704136592522940283617280", "351698225595638504271725396684847490007040", "116989073232840062074248389078034677760", "116950160507750127215177512183010426880", "100536711869654534389239365416190630638387200", "66592018228209941770136046688425895526400", "117155922332059190460056133962028810240", "116950170869617741043594945408595394560", "117005765978117762563722969723520942080", "116964265324210936145135677949324820480", "116952090986109709930310400699782922240", "116950223454215759788148754415469199360", "116950170741181461967737198185136783360", "116950360325818263336447202747786199040", "116950286442771353696822776460916817920", "116950307166197096343836298942873600000", "765625486149279489642447650168617901752320", "74186149376490874872146413992724408565760", "117173715697329893545981707498458972160", "2193180348876935541508010233310638390640640", "371593733308246980111664024862157082460160", "116995177660322247868907470874298286080", "14190674786237066184362982597814222942371840", "1662458194848143036996944080085233067622400", "116959317640590344008371029972499824640", "144764099052525640618709099558574982850150400", "12962186929944471435992106549673696690176000", "116951184234335529639791290250742988800", "200887203185936807876040835868858363286650880", "144764099052525640618709099558574982850150400", "116950197137776919649807020313406341120", "83973823378843394885866111147551642636779520", "200887203185936807876040835868858363286650880", "116950265533964090166824216420281221120", "108606611392892327901395160893867278907473920", "83973911627120802543482964789590486522265600", "116950323384140066011724317619744931840", "100349926030923284802125849364837129340846080", "108606605089443941640136814205150218629939200", "116950296804638967525240209686501785600", "1999157941110235259152723672421822386667520", "67074271164668258279416781422062301347840", "117162651841889962914197034024629698560", "13388690470750231720328304645072572802662400", "352002096980838966176875674389029658296320", "116989959132442735632074885852446064640", "145804483220360729240533392968393240849940480", "1644335878498856208850918144359423541248000", "116958447490989305268560470424672010240", "200887203185936807876040835868858363286650880", "12962186929944471435992106549673696690176000", "116951157838359041977364156060899737600", "83973823378843394885866111147551642636779520", "144764099052525640618709099558574982850150400", "116950291929631092819430006640911319040", "108606541078808269623009221142132163356917760", "200887467652981148917279105569401284790845440", "116950228592595377851922675261453107200", "100349895770217193261257937913566101912944640", "83973886667749803566655227942256953775882240", "116950333746007679840141750845329899520", "12962186929944471435992106549673696690176000", "66591936074309842179336863774735188623360", "117156844705398726492733434414193704960", "144764099052525640618709099558574982850150400", "351697853555399144490456562667854862745600", "116989031429771330475854435549781688320", "200887203185936807876040835868858363286650880", "1644202616009481675778894972256742707036160", "116958421765976318898807061488945070080", "83973823378843394885866111147551642636779520", "12962186929944471435992106549673696690176000", "116951252631760640196093862234470481920", "108606604300214819142845818573613980440330240", "144764348709841266904037880508793987404922880", "116950254987952895494707121512870051840", "100349834812652074062598143740964547004989440", "200887321097806168343022545056729633338163200", "116950238954462991680340108487038074880", "144764099052525640618709099558574982850150400", "66591936074309842179336863774735188623360", "117155880622764416837529403105361264640", "200887203185936807876040835868858363286650880", "351697853555399144490456562667854862745600", "116989005016773167273253383053215006720", "83973823378843394885866111147551642636779520", "1644202616009481675778894972256742707036160", "116958516570828862480926494523402485760", "108606463775892639756770122705872201732587520", "12962186929944471435992106549673696690176000", "116951215689772957861549633137216061440", "100349868998734590655781796622771074902261760", "144764231430134048963669189203419671298048000", "116950265349820509323124554738455019520", "200887203185936807876040835868858363286650880", "66591936074309842179336863774735188623360", "117155854134251911238520422120785182720", "83973823378843394885866111147551642636779520", "351697853555399144490456562667854862745600", "116989099871452797436609195130990100480", "108606463775892639756770122705872201732587520", "1644202616009481675778894972256742707036160", "116958479624198904999062105887950766080", "100351008915586913387789566013992996920360960", "12962207010503534712049765960939875430563840", "116951226050093146640860346516735262720", "84212142587357509263925345262666984529592320", "66592085520174404285226526656799514296320", "117155948797050835312642973286405242880", "108624689963248155551213159950862976339148800", "351698044635980020492164772081477909217280", "116989062884280303668148746528615301120", "100359044046898464590346472320861160089845760", "1644205095980268733467130422996846426193920", "116958489974925058473911156221862215680", "109050328176304141304731932674352097567703040", "66592102265838833300077427877171293061120", "117155911673704937222791178230243000320", "100391130032258467350938452063750615770071040", "351698360940157789438841295359840228474880", "116989073217984781602823878555803320320", "100401120894104754274721770044562703269232640", "66591958658772935845391644709038262845440", "117155922516512256313577139613068165120", "116962526455758059069587728526076805120", "116951940229152755737593429650130862080", "116950223521683491929201739703936614400", "116950170742419402007022574061989396480", "116950360325818263336447202747786199040", "116950286442771353696822776460916817920", "116950307166197096343836298942873600000", "365582219034166725710952273223280177971200", "116995783375408404918505039750716456960", "1650873376643164827377625722444788027883520", "116959375383065536435443429885786193920", "12970473906475737688983012782014695777239040", "116951183560277178248904125304495144960", "144764099052525640618709099558574982850150400", "116950197137776919649807020313406341120", "200887203185936807876040835868858363286650880", "116950265533964090166824216420281221120", "83973869590285435845667829046712957686251520", "116950323384140066011724317619744931840", "108606569636440991564459720967456571533557760", "116950296804638967525240209686501785600", "12962186929944471435992106549673696690176000", "351697853555399144490456562667854862745600", "116989992768511543055022835814797148160", "144764099052525640618709099558574982850150400", "1644202616009481675778894972256742707036160", "116958448165047656659447635370919854080", "200916778633458146753975711694974137820774400", "12962310048714025352412148347741900027985920", "116951157828455521663081149046078832640", "83973823378843394885866111147551642636779520", "144764099052525640618709099558574982850150400", "116950291929631092819430006640911319040", "108606508928106121575470767520603302369689600", "200887357664556794574416207787610932353433600", "116950228592595377851922675261453107200", "100350009699594863232041004671251222678732800", "83973966447391034953998306090640504982077440", "116950333746007679840141750845329899520", "176998949087401722169897154038851597269729280", "351853531007770285900853121459805885562880", "116989014211572809065382708375998955520", "200887203185936807876040835868858363286650880", "1644202616009481675778894972256742707036160", "116958421765976318898807061488945070080", "83973823378843394885866111147551642636779520", "12962186929944471435992106549673696690176000", "116951252631760640196093862234470481920", "108606463775892639756770122705872201732587520", "144764099052525640618709099558574982850150400", "116950254988262380504528465482083205120", "100349907473654312398717833660162686645698560", "200887612274025549687319245866630510417018880", "116950238954153506670518764517824921600", "207301406164088409194267985351330459769896960", "351716906019402021052246381856001695416320", "116989002908561280370258264773214863360", "83973823378843394885866111147551642636779520", "1644202616009481675778894972256742707036160", "116958516570828862480926494523402485760", "108606463775892639756770122705872201732587520", "12962186929944471435992106549673696690176000", "116951215689772957861549633137216061440", "100349933476676979941042216046567165945446400", "144764365609469467220208064928153008770908160", "116950265349820509323124554738455019520", "83973823378843394885866111147551642636779520", "351697853555399144490456562667854862745600", "116989099871452797436609195130990100480", "108606463775892639756770122705872201732587520", "1644202616009481675778894972256742707036160", "116958479624198904999062105887950766080", "100350628860226056073896695975002927666298880", "12962200669410996226414052704271251160432640", "116951226050402631650681690485948416000", "108606463775892639756770122705872201732587520", "351697853555399144490456562667854862745600", "116989062905325284336000136435109724160", "100359656945619646039222290390187185757224960", "1644205260511175438288896370854113186938880", "116958489974306088454268468283435909120", "100379244698595781699607449125208670789959680", "351698215048785510372894246181176543805440", "116989073234078002113533764954887290880", "116951697403500229793259057379509534720", "116950219896066601872157140371845939200", "116950170720136481299885808278642360320", "116950360323961353277519138932507279360", "116950286442771353696822776460916817920", "116950307166506581353657642912086753280", "1644202616009481675778894972256742707036160", "116959409001184213288753429633774387200", "12962186929944471435992106549673696690176000", "116951184234335529639791290250742988800", "144764099052525640618709099558574982850150400", "116950197137776919649807020313406341120", "200887203185936807876040835868858363286650880", "116950265533964090166824216420281221120", "83973907385014269120543863270083206253117440", "116950323384140066011724317619744931840", "108606498242359186710833471404145551091957760", "116950296804638967525240209686501785600", "1647610650797625695322135592583170306867200", "116958430956133685543616227273531719680", "12962186929944471435992106549673696690176000", "116951157838359041977364156060899737600", "144764099052525640618709099558574982850150400", "116950291929631092819430006640911319040", "200887203185936807876040835868858363286650880", "116950228592595377851922675261453107200", "83973894861194246334584116801231847612743680", "116950333746007679840141750845329899520", "208018804127615888820482653861016348676587520", "1644664108571212825838068051480371643023360", "116958419431530889816409501714129879040", "83979254999048733281472704469962696876359680", "12962316341777817896600876672886115066183680", "116951252621238149862168167281223270400", "108606519998083023971683943089256327502888960", "144764198938038382467467031879433523067617280", "116950254987952895494707121512870051840", "100349841822252833084590539152635083557437440", "200887349201112915162677241475742062293811200", "116950238954462991680340108487038074880", "83973823378843394885866111147551642636779520", "1644202616009481675778894972256742707036160", "116958516570828862480926494523402485760", "108606463775892639756770122705872201732587520", "12962186929944471435992106549673696690176000", "116951215689772957861549633137216061440", "100349805393098073604369319739093983963381760", "144764099052525640618709099558574982850150400", "116950265349820509323124554738455019520", "108606463775892639756770122705872201732587520", "1644202616009481675778894972256742707036160", "116958479624198904999062105887950766080", "100349805393098073604369319739093983963381760", "12962186929944471435992106549673696690176000", "116951226051640571689967066362801029120", "100349805393098073604369319739093983963381760", "1644202616009481675778894972256742707036160", "116958489987613943876586258959601500160", "116950220917367134282592238775251763200", "116950170617387458039199610499875471360", "116950360313438862943593443979260067840", "116950286441223928647716056614851051520", "116950307166506581353657642912086753280", "12962186929944471435992106549673696690176000", "116951184234335529639791290250742988800", "144764099052525640618709099558574982850150400", "116950197137776919649807020313406341120", "200887203185936807876040835868858363286650880", "116950265533964090166824216420281221120", "83973823378843394885866111147551642636779520", "116950323384449551021545661588958085120", "108606538285352559731281881341036793975275520", "116950296804638967525240209686501785600", "12988117536296764882707685726640022749184000", "116951155731694580123475757626965360640", "144764099052525640618709099558574982850150400", "116950291929631092819430006640911319040", "200887203185936807876040835868858363286650880", "116950228592595377851922675261453107200", "83973913070579329216159917326215974790103040", "116950333746007679840141750845329899520", "12962186929944471435992106549673696690176000", "116951252631760640196093862234470481920", "144764099052525640618709099558574982850150400", "116950254988262380504528465482083205120", "200887203185936807876040835868858363286650880", "116950238954462991680340108487038074880", "108631879570554669228373285793098907454013440", "12962548889177221095099701341395982158397440", "116951215660062396918700612092753346560", "100349805393098073604369319739093983963381760", "144764099052525640618709099558574982850150400", "116950265349820509323124554738455019520", "100349805393098073604369319739093983963381760", "12962186929944471435992106549673696690176000", "116951226051640571689967066362801029120", "116950170742419402007022574061989396480", "116950360303225857619489092995226009600", "116950286431629893343254393569243299840", "116950307165578126324193611004447293440", "144764099052525640618709099558574982850150400", "116950197137776919649807020313406341120", "200887203185936807876040835868858363286650880", "116950265533964090166824216420281221120", "83973823378843394885866111147551642636779520", "116950323384449551021545661588958085120", "108607873505258919391602214446759132203581440", "116950296803091542476133489840436019200", "144764099052525640618709099558574982850150400", "116950291929631092819430006640911319040", "200887203185936807876040835868858363286650880", "116950228592595377851922675261453107200", "83974400019755613186169412802288515159162880", "116950333745079224810677718937690439680", "144764099052525640618709099558574982850150400", "116950254988262380504528465482083205120", "200887203185936807876040835868858363286650880", "116950238954462991680340108487038074880", "144764099052525640618709099558574982850150400", "116950265349820509323124554738455019520", "116950360325818263336447202747786199040", "116950286393253752125407741386812293120", "116950307157841001078660011774118461440", "202256492257268549322461072521953150479892480", "116950265073140910542843046261895987200", "83984719097070921812310729866447237142282240", "116950323363095085343872927713250508800", "108617285353313323664674434696439209991864320", "116950296792259567132386450917975654400", "200887203185936807876040835868858363286650880", "116950228592595377851922675261453107200", "83980721848872753657740605043284866320302080", "116950333732699824417823960169164308480", "200887203185936807876040835868858363286650880", "116950238954462991680340108487038074880", "116950286212514506389742863366330777600", "116950307125345075047418895006737367040", "84238932362421947358199383491260884304527360", "116950322871632889747578704602763100160", "108654870095277045675955728260184192225116160", "116950296748622180747576951258921041920", "83994437352947541941542385696498946806906880", "116950333706084113573188378816833126400", "116950306913038358309976932126514216960", "108666573553165370569990711583914615457710080", "116950296735004840315437816613542297600", "117341092474370982509862496223845416960", "117025780138803786423811911713355202560", "116966582581771028094715434573622149120", "116952144951320357487879656366533509120", "116950223533443922302412810534036439040", "116950170742419402007022574061989396480", "116950360325818263336447202747786199040", "116950286442771353696822776460916817920", "117193342007378304170130959964831744000", "116997227880908010540592799713780039680", "116959408327125861897866264687526543360", "116951184234335529639791290250742988800", "116950197137776919649807020313406341120", "116950265533964090166824216420281221120", "116950323384140066011724317619744931840", "117164134207000304991113891801947176960", "116989992768511543055022835814797148160", "116958448165047656659447635370919854080", "116951157838359041977364156060899737600", "116950291929321607809608662671698165760", "116950228592595377851922675261453107200", "117156844705398726492733434414193704960", "116989031429771330475854435549781688320", "116958421765976318898807061488945070080", "116951252631760640196093862234470481920", "116950254987952895494707121512870051840", "117155880622764416837529403105361264640", "116989005016773167273253383053215006720", "116958516570828862480926494523402485760", "116951215687916047802621569321937141760", "117155853671571821555611188147121029120", "116989099850098331758936461255282524160", "116958479611819504606208347119424634880", "117155948745057353662657186458595491840", "116989062849308497558336878007528980480", "117155912118125411326241118020331110400", "364969154504286766983317558959735308288000", "117026449097770670484692277236072448000", "1676232634007294481735736206623845247877120", "116966514955892047023023377838285783040", "13079830416295210380241624931853217227079680", "116952135460343561296724152506761871360", "144767475796585803785541657290748795845345280", "116950223531277527233663402749544366080", "200887920691266649796449834798347696105062400", "116950170742109916997201230092776243200", "83974079561578098134816331307857274459914240", "116950360325199293316804514809359892480", "108606573406048510860731186944399393412874240", "116950286442771353696822776460916817920", "1702750384071406468454495890278810617118720", "354303703649369854146744753343881459793920", "116996975265006683907863305354267852800", "13520773672681512220153086460981971360153600", "1652864320037120917046205976460313294274560", "116959365401864484687279078792379760640", "144764099052525640618709099558574982850150400", "12962186929944471435992106549673696690176000", "116951184234335529639791290250742988800", "200887203185936807876040835868858363286650880", "144764099052525640618709099558574982850150400", "116950197137776919649807020313406341120", "83973852673782270739259514786548062806343680", "200887370824433182530890079025299061903196160", "116950265533964090166824216420281221120", "108606648569737835010628902484653235733790720", "83973933855343653931001072017265721323028480", "116950323384140066011724317619744931840", "14703740714013782328116907186018438831144960", "352831736269170332525802373610683571896320", "116989867705619074249924876779556700160", "145715197789444024583347902864310710514483200", "1644324515725088774323268559031410370805760", "116958447548244032085509104729105367040", "200887203185936807876040835868858363286650880", "12962186929944471435992106549673696690176000", "116951157838359041977364156060899737600", "83973823378843394885866111147551642636779520", "144764099052525640618709099558574982850150400", "116950291929631092819430006640911319040", "108606602358295794050827184585491920684318720", "200887677328312890269943484468719512243404800", "116950228592595377851922675261453107200", "150306779951231080399446548246796481509457920", "351729364306959377613678529020127975833600", "116989027943422694838414622363609989120", "201042672633759981444177082788203462236569600", "1644213022832719670999410354625103884451840", "116958421713363867229178586722709012480", "83973823378843394885866111147551642636779520", "12962186929944471435992106549673696690176000", "116951252631760640196093862234470481920", "108606600655222424451409772959545301433057280", "144764342249325900672101556071037642882416640", "116950254987952895494707121512870051840", "201264170646313976249611993019104319546327040", "351699006813209208120339673511566403174400", "116989004888955858217038323768182702080", "83976723193562136840237191956001965568163840", "1644203727647787232715698235343660436684800", "116958516565258132304142303077565726720", "108607790968508056122275460769785169953423360", "12962205834772814807573911860176803489382400", "116951215688225532812442913291150295040", "84021611778555557153015419845066934242508800", "351698691320327823319727084887332618240000", "116989099778607294490206004367044116480", "108618009554109964665719873539520510872780800", "1644205261971508929751811453231544548720640", "116958479610891049576744315211785175040", "108642707555269676568232128108111428384194560", "351698233485495840092197161196247486300160", "116989062863235323000297356622120878080", "116966387847613148308663126273315307520", "116952101357261874053368153001762488320", "116950223533443922302412810534036439040", "116950170742419402007022574061989396480", "116950360325818263336447202747786199040", "116950286442771353696822776460916817920", "15645966957581720627863631914648477976494080", "1680773095110505689507650343534263166566400", "116959227977521753598060301445371002880", "147928283410715718544306762829424284758179840", "12987060540749791505260975038448988250439680", "116951182213398415506415171288852070400", "200887203185936807876040835868858363286650880", "144764099052525640618709099558574982850150400", "116950197137776919649807020313406341120", "83973823378843394885866111147551642636779520", "200887203185936807876040835868858363286650880", "116950265533964090166824216420281221120", "108606545783029223455546339840631056776560640", "83973872404510333171534405574954017546567680", "116950323384140066011724317619744931840", "153845870212465168750175618413975192574361600", "1645305743734839281956877143900734451875840", "116958442587199324649365278242258288640", "200887203185936807876040835868858363286650880", "12962186929944471435992106549673696690176000", "116951157838359041977364156060899737600", "83973823378843394885866111147551642636779520", "144764099052525640618709099558574982850150400", "116950291929631092819430006640911319040", "108606463775892639756770122705872201732587520", "200887203185936807876040835868858363286650880", "116950228592595377851922675261453107200", "200887203185936807876040835868858363286650880", "1644202616009481675778894972256742707036160", "116958421765976318898807061488945070080", "83973823378843394885866111147551642636779520", "12962186929944471435992106549673696690176000", "116951252631760640196093862234470481920", "108606463775892639756770122705872201732587520", "144764099052525640618709099558574982850150400", "116950254988262380504528465482083205120", "83973823378843394885866111147551642636779520", "1644202616009481675778894972256742707036160", "116958516570828862480926494523402485760", "108606463775892639756770122705872201732587520", "12962186929944471435992106549673696690176000", "116951215689772957861549633137216061440", "108606463775892639756770122705872201732587520", "1644202616009481675778894972256742707036160", "116958479624198904999062105887950766080", "116952019969512961255973817265139220480", "116950222916640297728474279892221952000", "116950170742419402007022574061989396480", "116950360325818263336447202747786199040", "116950286442771353696822776460916817920", "13031065169330383078960135601366448325263360", "116951178657106167649351621060507729920", "144764099052525640618709099558574982850150400", "116950197137776919649807020313406341120", "200887203185936807876040835868858363286650880", "116950265533964090166824216420281221120", "83973823378843394885866111147551642636779520", "116950323384449551021545661588958085120", "200887203185936807876040835868858363286650880", "12962186929944471435992106549673696690176000", "116951157838359041977364156060899737600", "83973823378843394885866111147551642636779520", "144764099052525640618709099558574982850150400", "116950291929631092819430006640911319040", "108606463775892639756770122705872201732587520", "200887203185936807876040835868858363286650880", "116950228592595377851922675261453107200", "83996201710996962645306784268264378015416320", "12962720017546121792657565806035984019619840", "116951252588432738821105706544629022720", "108606463775892639756770122705872201732587520", "144764099052525640618709099558574982850150400", "116950254988262380504528465482083205120", "108606463775892639756770122705872201732587520", "12962186929944471435992106549673696690176000", "116951215689772957861549633137216061440", "116950220049261681733722405132356812800", "116950170689806950337394099295753338880", "116950360325818263336447202747786199040", "116950286442771353696822776460916817920", "144764099052525640618709099558574982850150400", "116950197137776919649807020313406341120", "200887203185936807876040835868858363286650880", "116950265533964090166824216420281221120", "83973823378843394885866111147551642636779520", "116950323384449551021545661588958085120", "144830618006329414605328341279708267109416960", "116950291886303191444441850951069859840", "200887203185936807876040835868858363286650880", "116950228592595377851922675261453107200", "108606463775892639756770122705872201732587520", "144764099052525640618709099558574982850150400", "116950254988262380504528465482083205120", "116950170614911577960628858746170245120", "116950360320247533159663011301949440000", "116950286441223928647716056614851051520", "200887203185936807876040835868858363286650880", "116950265533964090166824216420281221120", "83973823378843394885866111147551642636779520", "116950323384449551021545661588958085120", "200887203185936807876040835868858363286650880", "116950228592595377851922675261453107200", "116950360233282245399865355953053368320", "116950286429463498274504985784751226880", "83973823378843394885866111147551642636779520", "116950323384449551021545661588958085120", "116950286400990877370941340617141125120", "117027865090106836256538809622111191040", "116966673953815842738487561095783383040", "116952144941107352163775305382499450880", "116950223533443922302412810534036439040", "116950170742419402007022574061989396480", "116950360325508778326625858778573045760", "116997244300635206611997086317627310080", "116959409001184213288753429633774387200", "116951184234335529639791290250742988800", "116950197137776919649807020313406341120", "116950265533964090166824216420281221120", "116989990660299656152027717534797004800", "116958448165047656659447635370919854080", "116951157838359041977364156060899737600", "116950291929321607809608662671698165760", "116989031429771330475854435549781688320", "116958421765976318898807061488945070080", "116951252630522700156808486357617868800", "116989005016773167273253383053215006720", "116958516557521007058608703847236894720", "116989099831219746159834479133280174080", "116966492907251492321014979185606656000", "116952142930073758344682193435429437440", "116950223533443922302412810534036439040", "116950170742419402007022574061989396480", "116950360325818263336447202747786199040", "116959403423026396268849728535899668480", "116951184234335529639791290250742988800", "116950197137776919649807020313406341120", "116950265533964090166824216420281221120", "116958448165047656659447635370919854080", "116951157838359041977364156060899737600", "116950291929631092819430006640911319040", "116958421765976318898807061488945070080", "116951252631760640196093862234470481920", "116958516570828862480926494523402485760", "12971457944735033240167484615319849900441600", "116952144197105388553264403394078965760", "144782075581267455913189653557900147247022080", "116950223521683491929201739703936614400", "200887203185936807876040835868858363286650880", "116950170742419402007022574061989396480", "83974196891910210445899412135649211108556800", "116950360325199293316804514809359892480", "144764099052525640618709099558574982850150400", "12962186929944471435992106549673696690176000", "116951184234335529639791290250742988800", "200887203185936807876040835868858363286650880", "144764099052525640618709099558574982850150400", "116950197137776919649807020313406341120", "83973823378843394885866111147551642636779520", "200887203185936807876040835868858363286650880", "116950265533964090166824216420281221120", "201385876698334770948039015228334509266042880", "12964258315646545483508786777564959997952000", "116951157669999196634553036808944353280", "83973823378843394885866111147551642636779520", "144764099052525640618709099558574982850150400", "116950291929631092819430006640911319040", "83991089167818174930794030085096147643269120", "12962598249747306756263187994022616036802560", "116951252598336259135388713559449927680", "116950223533443922302412810534036439040", "116950170742419402007022574061989396480", "116950360325818263336447202747786199040", "201502765539829794533364734084328652737085440", "145083486336986658172268682676402854643630080", "116950196929802993049863873002167336960", "83973823378843394885866111147551642636779520", "200887203185936807876040835868858363286650880", "116950265533964090166824216420281221120", "83973823378843394885866111147551642636779520", "144764099052525640618709099558574982850150400", "116950291929631092819430006640911319040", "116950170573750071654390110840820858880", "116950360325818263336447202747786199040", "200887203185936807876040835868858363286650880", "116950265533964090166824216420281221120", "116950360292393882275742054072765644800", "116966671619060928646268657351755038720", "116952144940797867153953961413286297600", "116950223533443922302412810534036439040", "116950170742419402007022574061989396480", "116959409001184213288753429633774387200", "116951184234335529639791290250742988800", "116950197137776919649807020313406341120", "116958448165047656659447635370919854080", "116951157838359041977364156060899737600", "116958421765976318898807061488945070080", "116952144951320357487879656366533509120", "116950223533443922302412810534036439040", "116950170742419402007022574061989396480", "116951184191007628264803134560901529600", "116950197137776919649807020313406341120", "116951157838359041977364156060899737600", "116950223325469995702469663222797434880", "116950170742419402007022574061989396480", "116950197137776919649807020313406341120", "200887203185936807876040835868858363286650880", "116950170742419402007022574061989396480", "116952144921609796545030635322070794240", "116950223533443922302412810534036439040", "116951184234335529639791290250742988800", "116950223533443922302412810534036439040", "9047489823579739742812084977197383680", "5923142623330241011543690067312640", "55494956981972384391608402278361333760", "16597714450344196163349674475997102080", "5924124786427552304956393390080000", "320704852180650963820826019021560217600", "21358143451452526091763351964971171840", "5922659608134579245132557681950720", "2165932560089661515496950722396264857600", "34294134709098203136676642513213194240", "5921327700971868499302675806945280", "22040000467672862982260048106580711833600", "58248861339504650371916645903514992640", "5920472312359360995728894884577280", "2727969361144952317020858468580788000522240", "378097072063334028232393150426282721280", "5919452797671296879609985824194560", "103729219363459680187017181582136548408688640", "1770654228479762779470829346201555435520", "5919307018445824876978611258654720", "1208905796509003268789406057296064584739717120", "5198622640723898556616235318130235146240", "5919280921498449152927937394114560", "2631952044409771011034182881836192519642152960", "5280831640148454588889628080541395845120", "5919280711638843837443084491161600", "5764125179419238849157857540869392734638571520", "5090884665711609944646026797735791820800", "5919281206745027557228000601702400", "55766824935600930872560796544364707840", "16573549272755826965679969962903470080", "10799592493325381200674983207774453760", "5925260224141477799270753516912640", "299959638554663243282949358041075548160", "21456971741583369886331376238256455680", "13344875337087658195520760289563770880", "5923645972835572586958090078781440", "1785622046519533685519463008902966149120", "34410175477229535865249913633306050560", "20251666777741410959636205953781596160", "5922036712033004585326903799316480", "16266989015515679280943285439843165798400", "58303546068137721465910208683604705280", "33829813006936238194318698138996572160", "5920906708811639175561823282790400", "1796426147318028872572920254094739431751680", "378124248467551987122971817139733790720", "58097201765805493587403258459355873280", "5919963293089334236432994984263680", "88826054973369664299823892219213314019819520", "1770659299621905549498844816812634275840", "378046283968542569763376791602834964480", "5919379913357646367884380350709760", "1241372176245309830729016936374695202421473280", "5198622056046984397201958088425550643200", "1770626529511653162290065382924856852480", "5919293970098607892322626562949120", "7144455201582016584009748259257429049349242880", "5280824947861933372697633077590805708800", "5198604068052161747649594468182859448320", "5919280816584879629970375290388480", "3977323207774898504204484202459069741824737280", "5090886685653420286436703554637209272320", "5280828056069095125016709576394088120320", "5919280959192673567098490925875200", "281847852426794438973763265576577269760", "21556059916180480977713355811171860480", "9347552000252295059321895714501427200", "5924770623138536537263852596756480", "1523085319665291177169485034003177144320", "34524857432856147393845716251133870080", "12884547036373781747222905656264622080", "5923027048135890739309129173565440", "12929390005887560033232614967811265003520", "58357539486487014191740605397834137600", "20055619269466906423494138680039178240", "5921618510734993387647201045381120", "1115436024171425182185974052243590841630720", "378172845712078705111424580636062515200", "33760626288587794086082895461314723840", "5920398167332649130798988127109120", "43797503686894094328179924953770924252856320", "1770695588801715207528671269871167733760", "58095399998547675451371038062474690560", "5919890402460108849679620180541440", "619082123872032683717867508266435083449139200", "5198643939754930755160800604215752785920", "378044905853767271015997307245413007360", "5919366864717347513385299340165120", "2194460917281532769806489129325669080356618240", "5280833752509916503569326299751498383360", "1770625432636428778531876417513067642880", "5919293865172642157347531684577280", "2504247052866970025918284717896158140673556480", "5090890518702019206217455563905444085760", "5198611077200267994277292190482238013440", "5919281064125132555987531543347200", "1336926955081542053458011474187297751040", "34634174332139981681914614156770672640", "9109134778166644945734092718247772160", "5924155773499052984001363663912960", "10771057345806025186249930259873126154240", "58410368062680461264568925892043079680", "12791637726283933670330139058026577920", "5922611549446446800486704506470400", "746213092635229534971436986364620145950720", "378236296157337581610968102377441198080", "20025095245744842589107237344551895040", "5921110387788424247127898199162880", "27884026413580760264066330406126665984901120", "1770736445011581747854676685434944225280", "33759645369659465139945594987730698240", "5920325277449262500433835264573440", "63811203620441542663681000083006888943288320", "5199023841782573906144786500852226457600", "58095375829006348443692418392056135680", "5919877351481943438254893742161920", "344192798274864899801160645534253922459320320", "5280902067442726147022127321620624179200", "378045090225748051963810838350921728000", "5919366759731171605753616699228160", "1112940846185328217201391696065303198826496000", "5090903456551400092061063960834227568640", "1770626820952758456020217159043661168640", "5919294112707582421071459605544960", "9230016414566813322078680053148307947520", "58463301086350902923130728194926182400", "9056367098100640379473218419357122560", "5923742780568985796762369874984960", "538598656209185355844117244284830681661440", "378310212536092264003961217472643727360", "12776767567011176988875243809029488640", "5922103781497579903682952985313280", "18370883916682075013442282121730813193093120", "1770794676863040805025441356712069038080", "20024579700663722037181818566407618560", "5921037495267595936080057854853120", "45912769868757290190296500173001901589135360", "5199188977877311913234583147425405337600", "33759629318528915765761975716748984320", "5920312224796132727116287490129920", "51650918648367284041847734580732460521226240", "5281361014074229386924910205483435950080", "58095388282683143654573739529344122880", "5919877246393941503336334738063360", "310486642841130422530628012030227643828797440", "5090963643192813678462637022167380787200", "378045135302549217452381298215910113280", "5919367007277032341969180635955200", "410252835157711523875274466042019640770560", "378393361424927700247220960005309071360", "9047689356302696808802635927445831680", "5923235342101989593014029181255680", "12560263290208301465299620995236648074608640", "1770873644566065653536688873854080122880", "12776477476807951128889893305639239680", "5922030881749464838508325670748160", "30851086215861412568493430454320185716244480", "5199476429513783574692116993280342753280", "20024570871675361853881064853570846720", "5921024439752121778333156544348160", "29423583305897201572483883735577232335175680", "5281768994237089362758330666737414963200", "33759643230499077254816079786415226880", "5920312119394093421086898195005440", "50252181997612790424970937364858542059683840", "5091395961702504418928531721462239723520", "58095390099979121325505526748980183040", "5919877493974334544457882832732160", "9092014235009569954338437520797836309954560", "1770968891265096512421943906453810053120", "9047498826808160455529493357039452160", "5923162433805800898035015693107200", "20844158717710996758972190454839646481285120", "5199897156422744691807100989971512688640", "12776472312122107230301735076537303040", "5922017822190464379804305011507200", "17224131966313142651144460707363644464168960", "5282440610832528347082730598766508769280", "20024581154005328158213097991375421440", "5921024333853643695792097559838720", "29394450740528708279632977564165225043722240", "5091762021271866711781375753552763289600", "33759643267637278433377356091993620480", "5920312367028793676761447016693760", "15667101582762986188362098619890941128867840", "5200325838413007449242091009734732677120", "9047495048305675546740973233651056640", "5923149369764979499182538295869440", "10834370533990964913401863589389646136606720", "5283396244449936567180351772087969382400", "12776479546643696814038359403208376320", "5922017715601340199143562868162560", "17380450923229192670143535112420336064266240", "5092371767932900386286676602308242964480", "20024580944793461518984574803283804160", "5921024581567148442149533306060800", "7472020091872311010725053375584860131819520", "5284555883792004081624335443884465192960", "9047500778730117398745907184397189120", "5923149262234038353094484631224320", "11027358010551673608323631889628698509312000", "5093231506107871704968350446510428651520", "12776479282962468446253297633601781760", "5922017963436445882434891546624000", "7799282089037286904644466917860849127260160", "5094205345864016082300666723627014553600", "9047500319144877814050112902864568320", "5923149510304081768908577324400640", "296727717713959775689664438905318932480", "13351344988758389187661942435652567040", "5924638961154358113190609142415360", "1605947806026795148592925640571958067200", "20277396665735655418855344726312222720", "5922747144441744566322817212088320", "13397192912024236592295827468593020272640", "33844890279767267515584670214431703040", "5921341271880517639337237639331840", "947567516834382528698278245702556912189440", "58098884978021629441558504435183779840", "5920473865749054118218261017395200", "64709262363461030869834149972214734252933120", "378046883626078629579808851070203985920", "5919452809974537307011264660111360", "1287820248804076445548985139406631421534535680", "1770626438422787131632822988232730869760", "5919307018756320473227289328353280", "135332719252751310013136808385014197541894135150826719183300839205765120", "5198600285333562550064905452203676794880", "5919280921527373647635513868288000", "10788704039528736445346014048121431075879649280", "5280823629383372041474129740761955041280", "5919280711648878866219182451589120", "1466291003070976459062383558435002122240", "20301811702951853780365153786574929920", "12888770230441662589180136163492495360", "5923739024456829459580243798917120", "11441994587716515183825286632987206615040", "33859506967103160398472652260334632960", "20059664156841228796336946721136312320", "5922053287513681589972112239493120", "669611662801322421761971549331941301944320", "58100363707302076137326411896376524800", "33761306628246944307245040859317534720", "5920908811567211758102956909527040", "34890014953985832295147942309899682059386880", "378048771280997403315576719562957127680", "58095419671890779774564473004202393600", "5919963311593632151652454660833280", "821637207491191586761428541197447363129507840", "1770627819682549100184699887734216458240", "378044848942259329959233464669443194880", "5919379913709462670858167669227520", "5144731776208231694751883916573895549486366720", "5198605538371496537460161356245824962560", "1770624613371424599587977244084262666240", "5919293970119858541495539890913280", "10639032027179547586936587455278391428770693120", "5280823665747551210472224779338252288000", "5198602825551241872536571541275499560960", "5919280816586355369496272049274880", "10044083538124012894282439367241928540160", "33873458041314610399029919946920427520", "12792737338903229298306512160156549120", "5923046589045785275774172166881280", "520882643173801757612045606034974221271040", "58101803174076236858113009100091555840", "20025327718504819989843151496769699840", "5921621155498408154118862358446080", "19849949283676152312398583271775122552258560", "378051875043025959570689788557718978560", "33759661911014270071138061492347207680", "5920398196990291234840972115312640", "67287367859702096364572181416164926915870720", "1770670598051818159228112299365205278720", "58095373095634741701582482301486366720", "5919890402739318767979286961848320", "434781126800754588910156394132566764190433280", "5198662444811930043409317780319465635840", "378045003711689436485674996567627530240", "5919366864693145385160592494428160", "1805720145125251795754546685344810818747760640", "5280836488326764308277701091074391408640", "1770625740200465143914763613760305233920", "5919293865169100382485379463249920", "425371056401871991249346857579282736087040", "58103258427061778546012787928329093120", "12776848246039417295391890047531745280", "5922614723613117312299496505344000", "12161574925536605575687151793964368380559360", "378056426949169381917431663554587525120", "20024590845837895723420837870483537920", "5921110431888833943216282056785920", "48125935977120662513966189304899108968857600", "1770689150248026718414636146170359971840", "33759628177148199544645417258639687680", "5920325277977872398610054297681920", "54960495644444349285101940679461150507663360", "5199092056760390957578483098010811105280", "58095384346033818727078451138034401280", "5919877351393694214606267560755200", "337900885687226404259518431914120421876695040", "5280903576160175590376661813928730296320", "378045097957612052330447221203130122240", "5919366759729400718322540588564480", "8710107638591798353276770308539878746357760", "378061083979014545309543593090870149120", "12776483222087673452319337778616729600", "5922103842586998169800004494950400", "31713565500136983911543124832451243928453120", "1770722866552989332614759534815923404800", "20024570517624510618263564073723494400", "5921037496070398238167894689054720", "30847921967848259153360339626938688308510720", "5199476519395658067046117908041170944000", "33759641440437780448162561857536655360", "5920312224423360922874766195425280", "50243255400853597381025610147090808008867840", "5281376143967868181139827230963683819520", "58095390114834401796930037271211540480", "5919877246374756889499676872540160", "21771144522777762738031045181531846533447680", "1770768018666094021169988931948306759680", "12776471977878296623250248326331760640", "5922030882930646755036091483422720", "17656190049435551730501396163081021434101760", "5200131386003781419335084057729160970240", "20024580584552910086940194639173386240", "5921024438902981255132161481113600", "29127846359878007206650923185382250994728960", "5281778620579533999671473220650165862400", "33759643624164009747565608625546199040", "5920312119381992356974544772136960", "10839860120998431991618162375422826355097600", "5201094635967743695183702166665061990400", "12776479539216056578326104142092697600", "5922017820637691250655735311237120", "17245563981595055007472516525408254783651840", "5282438597492342749791142049150863933440", "20024581125532707254649452823765319680", "5921024333856004879033532374056960", "11014385638387872543481566872792790214901760", "5283354136138615662073412160655605104640", "12776479301531569035533935786390978560", "5922017715654171674170666836295680", "10436939208811829725487877335674320322560", "20063051318007098573978751830914498560", "5922765626597368791322344098365440", "496268609242737650766474296577450678681600", "33761901213323693151849444923104296960", "5921343818366468382903882209034240", "16808478945115274301397379453913110056796160", "58095523733130482103260681234861260800", "5920473900655311420064657660968960", "873372776492742859602129536642265749158625280", "378044838638265412967407353686717890560", "5919452810475698450005803977932800", "193649162266538446874332099781923404596899260965795100298215135683543040", "1770624003988631591145632296062764974080", "5919307018783474080503789691863040", "65742841581968149112688116582572651778650804363791334063052741180129280", "5198600285333562550064905452203676794880", "5919280921527373647635513868288000", "409937002018623212403471647866727411220480", "33762384933442283755331821574270484480", "20025536079906652229313112190641766400", "5922056267050968989364961746616320", "10719778055877635937656713732915756416368640", "58095637782070421386369463912402780160", "33759710814597582000626700677975900160", "5920908860651193833144695526522880", "68828717465201102835347075053034850484224000", "378046751437293809638266000902109265920", "58095371971585186030461186119313653760", "5919963312088890336543406943109120", "774583995802937682401480325286264481859502080", "1770628051472894630929372349771431280640", "378044859508696535279559261544922480640", "5919379913706806339711553503232000", "2026333405206828847416852479921882383201075200", "5198613622484216927524359055573379973120", "1770625551173520330244115441719758028800", "5919293970109528364814262578708480", "7574880933502263824025790353412769678622720", "58095768503586809764920556040937799680", "20024610810096909278677603872575324160", "5921621218188708657928717908049920", "50332264702827216727791408258325213064724480", "378047514506938360251991276514181120000", "33759627139754446623500432456149893120", "5920398198059907243210942956175360", "62438176149890773169265373614383377950965760", "1770674216830636924270116631691258757120", "58095376992669985371945742633512468480", "5919890402698883504969715768360960", "315427431475593190763134834661247490593914880", "5198685965549191946632261736252697477120", "378045128092476943644530847457078149120", "5919366864662745150927119261368320", "32592086634787247757230789089014053653708800", "378049060095503418691982228969729556480", "20024570177190999814785197939254886400", "5921110433696024566629452989071360", "34089354263032916722229417812213706187079680", "1770715976168208179878703278218050273280", "33759637929639829034836575103525847040", "5920325277678002126947832891965440", "48332750519446461971599818121428648025128960", "5199159499359563847982249169594886389760", "58095392768977846024775917243214069760", "5919877351306035286768000082903040", "18585621156323250960874794841933109117583360", "1770792704729855810416338275920143974400", "20024579449361894062250515565327155200", "5921037495289436881063329886371840", "28029793044822022556226023537347714854420480", "5199564632736321412556379894488519147520", "33759645156733778382860944169081241600", "5920312224309138683570357057617920", "16952076130883103579584738582035209042001920", "5200195000633313886136173998802059919360", "20024581527863220022396612800864583680", "5921024438820339841681942983475200", "7765919603456097653889190891902461049569280", "33759751253146905296715093945436078080", "5921343884503210975493028461936640", "34603388417226919964040153398619593653616640", "58095420474075925231488041204695695360", "5920473901727583759581242667827200", "949759526949964988376075982782635970826076160", "378044825477415370314755062897374658560", "5919452810478945076962776847482880", "826906551300698026991825165551801585662689280", "1770627795367549818560989602533615861760", "5919307018741267930063142387712000", "30000676674863754599057639341316832629882880", "58095435438295120113111640599083089920", "33759642485259173605019801921142128640", "5920908862753237213832038884311040", "72311615739641802369240772287708169859235840", "378046651425046490802212941887134760960", "58095369609595591073964013084527820800", "5919963312113387612673293140623360", "226891228132926328949713218944889230972682240", "1770637821771982101230840839213217218560", "378045304896001809411377611454923407360", "5919379913597601614795193345638400", "38658124931791352585599911018912724235059200", "378048372001697347397046934936171315200", "33759633978135223635916776189984768000", "5920398197849466786818065138974720", "44188711353712793362159919002382368977715200", "1770694955027789605046565420222633738240", "58095399315204773765843554039832248320", "5919890402467192399403924623196160", "26629503191154454270669823458157039242444800", "1770741742491253660585105224516690247680", "33759647293418286189419707616691486720", "5920325277389937771492785557340160", "40379093760205584558463251815179577878118400", "58095406524967562563872660829451059200", "5920473901872501381024304390471680", "121010996251034651157976308607715133295165440", "378045856034334939496430241499400110080", "5919452810226298470129251726131200", "37669989675082683934338761591631283759349760", "378048468980063114954465063754604216320", "58095412531452633176516415318329917440", "5919963311667714275852471956930560", "12776464480913418711013938106906705920", "5922011077777193894738837105541120", "82197717710238288004734401030211502080", "26474011451766305666486499084903383040", "5922342252397566461173559344496640", "480640535600850216339605569057471856640", "36309972594705197921015168788447887360", "5921270940778943482310524387983360", "3677671656433754744721117372608371752960", "59027770884895735017125661595706327040", "5920464371722551291242309678530560", "75938369955368127834269998385981628088320", "379936114398575504236537733571579740160", "5919452349090162896961828421632000", "14617837493023240106625915365904482933145600", "1770838501458455480505174108207033876480", "5919307016386577942542273908572160", "782824799753908813294447979546428616359280640", "5198634808542698050944449883904703201280", "5919280921482806313953431749918720", "24310344238604349137506492900999712281743851520", "5280822191670449431410899417089179648000", "5919280711650649753650258562252800", "8504009523581551640772127717366181058167439360", "5090883217068295757712570169392868884480", "5919281206746798444659076712366080", "88559272664712807724292924252608266240", "25875357981637672738522477579626086400", "14930489225846340777113414019066101760", "5923366739927907437851893914664960", "481586162383801264810240054923865620480", "36304587241097536557465387200812154880", "20893310610038040414132734531060367360", "5921983530079875109654633119744000", "3162705170819684563306295625263685304320", "59182437484274958179624973140880261120", "34123852087858733735900504389079531520", "5920897779393043927909723920138240", "45771415651386410778979489143723046993920", "381193103180794261948997374187038310400", "58169154074388142246767722672915742720", "5919962546924439412987870083809280", "7591195083501108467661680657205964465766400", "1771037093199667824935098921124049715200", "378063502719185237756381606461833216000", "5919379909136441028009291232051200", "951341536822068300059713367035135860450263040", "5198628693209583089065272014975344312320", "1770627299456197721075125590637915668480", "5919293970090048603072425361408000", "73511727063169396712712259111270132655943843840", "5280821423897870671552031185314030551040", "5198600652968020351751014384785539727360", "5919280816589306848548065567047680", "4302355513235607211043557855410879994339000320", "5090886193368923019047169517950452367360", "5280827526365074805138297566114181283840", "5919280959193263862908849629429760", "479756100847673384741242370835779420160", "36315030154169856909886518572655575040", "13126025855940765046200068078064107520", "5922976957056331750595144130232320", "2711938190675860713168524377097062318080", "59367088684907646888255854510195343360", "20173516185086103016091148578602352640", "5921608292759083412170753730150400", "31476103363296120440296291474972040232960", "382640388630738544298246170276811243520", "33795852139800707942299925967808757760", "5920397085177872305093745710202880", "3492343093580155503004221828137032058142720", "1771522168798228563861221180305267752960", "58096289374285979322532997039023718400", "5919890393225521192428061773004800", "379177437818146466790486166608926389347287040", "5198671560184719944969284156301330350080", "378045051914908171189462233423890350080", "5919366864681339468953418423336960", "431237476376384924989115985517674162997673997913239155236545546462167040", "5280821044542596577911983450691626598400", "1770624003988631591145632296062764974080", "5919293865188580144227216680550400", "10962494898804509125907078729464219506730598400", "5090882533596338823089585711588541726720", "5198602750598614768954382357387972444160", "5919281064136053028479167559106560", "2340222226480822626089188639644969861120", "59574235627947266147349327909507563520", "12846600611378251913285599482316062720", "5922599817210372379578632283095040", "23299204174467912720895079016812752404480", "384279864385053394846988227285478277120", "20041782832216914366599195175986135040", "5921108930019273705119024110632960", "1913273289476981564846100183328824345231360", "1772264132147560150411565805382580305920", "33760200192102152138276834545584046080", "5920325260386762102015509020016640", "73117700968507141296286166151124746743316480", "5198969927242050096565250849555947192320", "58095369099564294888389151821251215360", "5919877351551893491782400113377280", "3943721855073261439043944843555105804344360960", "5280828115808986570830735953609065758720", "378044711238761120011162427092170178560", "5919366759824143195885112509071360", "1964981258788235217898851728771702925117358080", "5090893358942204174745499007438385315840", "1770625599480726028247874252231640350720", "5919294112721454372614889139077120", "18100671367406003233281330903578050560000", "386108816588566275829059497193929441280", "12785489192545573186835284849223270400", "5922101909044441993064114411274240", "1194124753448240644785410744829559449845760", "1773253348142459379591457098142014504960", "20024893675682065869209337064115404800", "5921037467816479571158907753594880", "35958062650110342175766873490277249371340800", "5199351976349183563987301431734058352640", "33759636191572013878168844002457026560", "5920312224584806827007871617597440", "70277494731545413636738681826885990571048960", "5281217888036240422406738225816351539200", "58095370961426113973594470607581347840", "5919877246573686577590559970426880", "290440843401481951809891847786257721841418240", "5090969404529546766452870649830902333440", "378045167071804445632982425884520611840", "5919367007269063348529338137968640", "834501854381493147732269413945671187169280", "1774388855413787965466220828033275658240", "12776660095246666428968494849421475840", "5922030842516044098827452620472320", "18777617963412538648343915019882019222978560", "5200039921024022661321398364519341752320", "20024579229008567069453609485562019840", "5921024439021630713014260895580160", "50549684407640636362482652207326972598026240", "5281372778639631814218717077965016924160", "33759627040719243480670362307940843520", "5920312119892007937124464643276800", "47681968634231643654877541238804355586457600", "5091423767553428572979184860285915627520", "58095393719715796195944590666020945920", "5919877493936850760500105157017600", "10643564320571339257678127038147426013675520", "5201140660952679568867283676544169410560", "12776479817752565417535676433930649600", "5922017820578071373809506252226560", "32700898650826946105481871893166398017372160", "5281673974468251440383362403651540746240", "20024570136338978518367794003118653440", "5921024334817006458297501760880640", "26435067956845274031973516013271789946798080", "5091860762829442523163939093778268160000", "33759647607855056167905180337255219200", "5920312366895091675715200661585920", "21404370475747332731149387500444371040337920", "5282124234133446533980496358655194562560", "12776472106624060708929339519003525120", "5922017717199566105689752742133760", "15538175024077072672125509757423810647162880", "5092548676516476042116328421158153093120", "20024583680640948339665262647558799360", "5921024581328078638954258366464000", "10099003619878935024260641897662406239191040", "5093447762555555954564907295641006243840", "12776480644696511660166762171476213760", "5922017963143954308402153935339520", "474276625351560472578186753068173885440", "20907290025648749814085326881370931200", "5922695025012514447066743538974720", "2622359143809288307642869171218326487040", "34199885379671370251097593912229888000", "5921330518525492282353324203704320", "28440647353051678323129511551692785582080", "58214236364579765008584225625787596800", "5920472670279027500720028804710400", "3433103373915118792153797355573728321208320", "378086308909100370195193155898017054720", "5919452800309328856103032009523200", "833226823969739887310082265068321852358656000", "1770627766608655280912601263401347317760", "5919307018741563077968321739489280", "3227841017850669102083933608579397484281856000", "5198608657954089310772556787447769333760", "5919280921516748323049057204305920", "2022387187234493371897594041355348710701137920", "5280834833763575531585357075160162631680", "5919280711634711766770573566279680", "2249802838819551727540018687430382059520", "34273904431625485924059215317098823680", "20204388721115666705207156722850856960", "5922040764277089217728765980835840", "20724361037285291085777032845592667095040", "58258635777335157014218035632799744000", "33814688001613174107529666380504760320", "5920907172330208639336974133493760", "1740004598695930514754002180272486959022080", "378126829284403352988003819500643287040", "58097262692262467056462413637563187200", "5919963292456832275633644125552640", "169150710255272724002649041047036297488629760", "1770642538597116527194999716453631918080", "378045519915045172927599037862148833280", "5919379913544770139768089377505280", "4290757803882213995526734314586331388607201280", "5198606583866019590678824552889906626560", "1770624734654576643445001307119262105600", "5919293970118677949874822483804160", "2302864511175715195019648354905285821852549120", "5280833154301698744746248048109326172160", "5198612020937357758277343685718373826560", "5919280816574549453289097978183680", "16299084224991051228623776626312405319680", "58303134576868663006968742875003617280", "20049189697342887334682345514152755200", "5921619071434257258680897435074560", "1023645468385531664881952043732960364462080", "378184343059458072381850803343133245440", "33760717915957741832463796584327413760", "5920398164514872080051716709416960", "39636116060435064082580314493759189837414400", "1770703104811991139160668010704462151680", "58095408089723772220587769171154042880", "5919890402375991696703504924016640", "7205233431808475991667983208277442727520501760", "5198604036143947750059209898337543127040", "378044694834817659440646682918193725440", "5919366864768998396791685901189120", "1256807051686460849684268061974259375464775680", "5280843233460017346532928244955396177920", "1770626498495374963004794132351848284160", "5919293865160836241140357613486080", "673160752174962505248295727338557643161600", "378257102837333235654410398395373977600", "20025153563862153283879419994303365120", "5921110382689744185154596246650880", "19489875771126536871930600606204186360545280", "1770784876958926780224030116309253488640", "33759662973166823777990563831889264640", "5920325276907666094429724753264640", "73974556143748234641283280020585394366054400", "5198965645339294822633985347251968409600", "58095368564774197917106773020922347520", "5919877351557501301980807797145600", "287265650306934775659925510442344874413916160", "5280918123965432847323022568203107696640", "378045172511003493243102684805689507840", "5919366759711101548201420778373120", "11706869372745263443590414500104188135997440", "1770891845331213585243388640201225011200", "20024592125867896344499494536085504000", "5921037494181156497114863962685440", "54441082442050700312627577358173232944906240", "5199096749118259477086830457197753794560", "33759625431397192409681722399543787520", "5920312224915667628713924959928320", "48835205015686138364830891717778633014640640", "5281392150709601566667723685641249095680", "58095392050972623239257908668698460160", "5919877246354686831947480951685120", "36442346391955764492177734593484347334983680", "5199341985673867210162147408805363712000", "20024568877353958565140527244011110400", "5921024439926554190294153444720640", "27316247422871983095126834555341727061770240", "5281842138790249596672134929242013040640", "33759646218886332089713446508623298560", "5920312119302302422576119792271360", "15972661108287282364812795452940906513039360", "5282567547121322553427498152911311994880", "20024582978728946064857140472127160320", "5921024333694263826995247600107520", "15652403122373760250566709388117519892480", "33832575678107830110531042056412856320", "5921341648959710409045992181596160", "989769328347240784959856318683893307801600", "58098733092682329440221421634374860800", "5920473867326324523496716915179520", "50679886630587942144778259085248993710571520", "378047495030118237165351262022805749760", "5919452809824602171180153957253120", "19758706288620974094629864080784949547791362707357078999027767312384000", "1770624003988631591145632296062764974080", "5919307018783474080503789691863040", "2731632740501279196532747079339576043503616000", "5198610178865557626097865010723327836160", "5919280921514682287712801741864960", "674825641393464257673198816605863862599680", "58100324756756680062259822605757317120", "33761293476371966939411725177155747840", "5920908811971564388198668844400640", "20772293196120575606188157663791029461975040", "378051555336345233847371960232412446720", "58095485416410386142306540892779970560", "5919963310910955046972613999984640", "83541101076752751722247739958098489824877909728478893564636159887278080", "1770624003988631591145632296062764974080", "378044674999304409971069008108773703680", "5919379913751963969203994325155840", "2047214353393547525561592444804832893012541440", "5198613486449152405523153356024216289280", "1770625535392570194443965107571859128320", "5919293970109528364814262578708480", "12310127307119221529529820249503631304294400", "378056285128282601306200459565523271680", "33759697078414906090095971121380720640", "5920398195908869310263827203358720", "76312214007743083598249684049953201942691840", "1770665087609940258254114353266850529280", "58095367163426073446061280423764295680", "5919890402801004680161771483299840", "382341268604285814358985191542434193620336640", "5198670970385209902992121548180532756480", "378045048796227727219779055662944747520", "5919366864682224912668956478668800", "56734584805868694910919702378126474980884480", "1770679264941524233413356601397896806400", "33759624584646205538484622632356413440", "5920325278088257715147131862384640", "53884622076956280871805747548619837905305600", "5199101876537775403047675977467051376640", "58095385574070337698171320975826616320", "5919877351381002854683555434332160", "30103388385939485004836461640407471368437760", "5199498194645643269701231144742997196800", "33759642356513409519340710728470364160", "5920312224395321871882727776583680", "12047791313812492869585958989979015855472640", "58095603080135240138712883979951800320", "5920473899831258468803907498803200", "1184207605861609810907825208591439991144448000", "378044795685769354892541898500813619200", "5919452810486323774592260641914880", "139331413827482631520643827069562691757330530300506423226175876465950720", "1770624003988631591145632296062764974080", "5919307018783474080503789691863040", "76355248387182243120925431734995728665149440", "378046546756597199204039866060269158400", "58095367138667272660353762886712033280", "5919963312139065480423896745246720", "890040932099105547993224856943246913600225280", "1770627526428480618921115139964760227840", "378044835573744845716459370538074112000", "5919379913712709297815140538777600", "64315460466766753659875255382376613255577600", "1770672751143054791445783586872345231360", "58095375413058495243806123769578127360", "5919890402715411787659759467888640", "1067742377178868227794329112436623006289100800", "378044808849714247643407628982288384000", "5919452810483077147635287772364800", "20024557874542889396719733777985699840", "5921017697056021805601157278597120", "145479144980377730594631513593924812800", "43961140163870455513407061886396006400", "5921102886186189532263337159557120", "999547163234164171859468557041952358400", "61680282228975787057541621639848919040", "5920438835057395448206908142387200", "12432160974249713662227529898025340108800", "389901021161115897891911385879171563520", "5919449992027186218451360992460800", "605335039715540363206825288896873454632960", "1775818328372906907790129441152172032000", "5919306960901132952065574594150400", "174578696233145890130489885528112226023505920", "5198755093739592243386854145154109931520", "5919280921326673072113554659737600", "2786392940568449714822886788328611607069327360", "5280831052866605101809098661969600184320", "5919280711639434133253443194716160", "1510147783202651270518119250636703539144949760", "5090897331432988089650632473323388272640", "5919281206727908978727598198620160", "167127103304811979211296598159460925440", "42305246350483736497422395089354752000", "22750431256184127103987441485930823680", "5921846515253148237753165073612800", "1035583569414079283528116034518080552960", "61548117918230422186572538921290301440", "34897240371157004033283722352651141120", "5920875011549050947951840130498560", "9435633966313221033082013282098489589760", "393823461150924037405701935106757754880", "58455232549701572157353655396162600960", "5919959598386536494582337744404480", "213008134691276265755053887353240955125760", "1785465635819857494251595948386188001280", "378716817762587991955204758188284968960", "5919379749255706236069971534807040", "89603109334490855411424716675537918094213120", "5198901915636117549031316741436777431040", "1770658993525756585698592066543382691840", "5919293969735871116857203228672000", "214031312695558244094028212513477451691211327233824800298022470806405120", "5280821044542596577911983450691626598400", "5198600285333562550064905452203676794880", "5919280816589897144358424270602240", "11841380195418215075353704371594275853476823040", "5090882358124837439593803391084108185600", "5280823399596013494293195447472268247040", "5919280959198576525202077961420800", "1047710726352246628965334116083076956160", "61505805954631594281732802342394265600", "20414738191516056485271906172104867840", "5921587754229199311944507609579520", "7398586870475986160074382173527531847680", "398401757181097508320125839611338424320", "33914354999834453862110385929736683520", "5920393461218780807776736614809600", "111357866689297126145432050386261875097600", "1799232345447218281725453393657625313280", "58125647048041229654330004148007731200", "5919890088553193112938602640179200", "19817079229038655429777596392904955558625280", "5199964388289241604720259608750535475200", "378051886985743003566532216524090900480", "5919366863005784811250238383718400", "160790364812061884954384568950632117318491753557215848386476709762826240", "5280821044542596577911983450691626598400", "1770624003988631591145632296062764974080", "5919293865188580144227216680550400", "892899572267429085518460340000941498693220242841266738373661621747712000", "5090880169438182402774255484526143733760", "5198600285333562550064905452203676794880", "5919281064139299655436140428656640", "5983868355952406693210092257762386903040", "403539193456045935743491201091386736640", "20091793523875077356165688249381027840", "5921104575766865985376531938017280", "68966267639739920172343615531937012121600", "1817280440156752952381326591820059115520", "33776138217021896974243741011447644160", "5920324770483150506827026687590400", "6888774079589456010802484857643547953725440", "5202526361968140101587244988494229012480", "58095812881261338067074989453412925440", "5919877346944044396122360166481920", "562622956817752437284558764859234460767354880", "5280870611187948014325615012455613726720", "378044929019958196182878778726788628480", "5919366759770721425047649837383680", "10196076715566993526549225811175818260843069440", "5090882711305416827593684929504073482240", "1770624311470654428925863340468516945920", "5919294112735621472063498024386560", "47165760242074206971465596860431440281600", "1839686674029314591595410209984563118080", "20033063052451116743134586523038515200", "5921036753868159189660746750361600", "3239070360882084952450756995916711644364800", "5206957278721142488675645807642363822080", "33759956362480254333502626147493478400", "5920312214738672710224696327536640", "77768643805812627606248828016335352307384320", "5281179659060096505960754659171426631680", "58095366336482127203430194686218731520", "5919877246621795686134794310123520", "1006943166235992961049775760929059551523635200", "5090905907923360735060588744070859325440", "378044816931605794117984041014573137920", "5919367007354951388936529505157120", "1672199266326196675496995827401236383006720", "5214812303390361804090743176044321177600", "20024797670956139209739335390262722560", "5921024419922904916763586739568640", "37943315130940571937439614133018680518246400", "5281556113488793644205941722907483832320", "33759634532732361235765169019955445760", "5920312119661497423179390905221120", "60821027733315880822915823608456295617658880", "5091306325183085576141795593283772088320", "58095378428680430942981759782543687680", "5919877494095640333486596413194240", "18397628607032890449968194898817106386616320", "5282337276794086385735945643822887731200", "20024579669715221055047421645092290560", "5921024333983508774071012341841920", "42999425935167238047297735202735638183936000", "5091482971198959929523581243756013158400", "33759630999651489115302416482597601280", "5920312367405992699580658588057600", "31941937379021673321659221064121741622640640", "5091691679143227581335416680395120312320", "20024570427254887750431125063482736640", "5921024582486829314688393444065280", "971027316641314324287399748670261821440", "34975597395265622970397748408478597120", "5921307780765925277326767072215040", "6455022646322352227780967498106577879040", "58622930389277214871860201569680097280", "5920468472553884074269061435883520", "100636607689105647338767912120779748147200", "379470166963919822528775913272854446080", "5919452462333396599891056383754240", "17806445458955169589576110224608337697177600", "1770800087483004668203512784861538549760", "5919307016815722996673051392737280", "1884948054704951700202131285155913831997482011796400975733926951649280", "5198600285333562550064905452203676794880", "5919280921527373647635513868288000", "198824159174506639795752612559240554909994207098138344260635964326543360", "5280821044542596577911983450691626598400", "5919280711652125493176155321139200", "4916870092469977180429872919789657128960", "58789956190819610812935232518818365440", "33993003041363388083956294251561615360", "5920901733954977862153321893068800", "60296128806983627522123192750233626869760", "380429894235183817577873155459613982720", "58151351763762715284716062999503175680", "5919962731367382873952844686295040", "5484829243548040468227804952696744826634240", "1771195785102209948975794668901981224960", "378070733719144894735932907456435322880", "5919379907363782709502104457707520", "680100208549764446750936134465645019230371840", "5198640023082553726623444081645862256640", "1770628613776208975329230013149625712640", "5919293970075291207813457772544000", "19920545003700256326796132530963638725084446720", "5280822444457805453484653470392778752000", "5198601641995765423026185022612952842240", "5919280816588126256927348159938560", "40582981861714351495224315622483600343040", "381599406809196158843401413177397739520", "33787711344591284089132921282017361920", "5920397335066321964717824703201280", "2424418548352536350989464258131158043197440", "1771918087756780078721211030023952138240", "58096715087010209091872536130444328960", "5919890388805091016556910204682240", "122368513881735298914104944807448137936404480", "5198821147647030139388989240552036761600", "378045842932287048709833304860556001280", "5919366864487427295250584305664000", "282758997435886067318067877875319471939602472038349618039949119727861760", "5280821044542596577911983450691626598400", "1770624003988631591145632296062764974080", "5919293865188580144227216680550400", "1312123562627306933339538447959954691194880", "1773016572634673353417475741237504901120", "33760473118266733306525652487493386240", "5920325251993641122430282529505280", "36048727173245712683142878204460042823925760", "5199350085533184899936326261698157608960", "58095416562185401089700270350438236160", "5919877351058996490132882645319680", "1344725774531736948052623034753116765086023680", "5280841782733869043501826703807951667200", "378044781279551632718801475597741588480", "5919366759807024617384710105989120", "19863617257465497568557113852076542593597440", "5199961191525420172102177071357147217920", "33759661871400188814006033433063587840", "5920312223794991032747926261596160", "63400617720209543565935950745099508048199680", "5281260936059179568767508324929366917120", "58095376170677799286456160403377356800", "5919877246519674510942738595184640", "47796900249810436260951804066364860263301120", "5281404558372475002321444824286819778560", "33759628340556284730315033003184619520", "5920312119851867822020072801566720", "38143213082120976336714704619200053248000", "58183941976259108532851728696328847360", "5920472983782771198986051817308160", "2358850345641934956209881085270916039966720", "378105272605862538135298787588167434240", "5919452795661339645338600220917760", "119649772561335958737911271349186691459973120", "1770650206761055262343438761395539148800", "5919307018490687358565872728801280", "6251971557953496195679305586310519623683932160", "5198604608044701734028765390984833925120", "5919280921521765837437106184519680", "1289549917035108528516683249173957863014400", "378155535140328473223877539926617620480", "58097940301025890614085374698701455360", "5919963285421096511968256458752000", "42770083268115798959513347908987208933048320", "1770697308479002625582679688386780856320", "378048016564972237799567860952318607360", "5919379912932928532331293143203840", "1793676768315209171326064104125809101583155200", "5198615352442286886833592787380731904000", "1770625751857837008855326902112149831680", "5919293970107167181572827764490240", "19648101048680416794911912805607153525063680", "1770783581339237759414813689533117235200", "58095494715815961254050127809609728000", "5919890401476676029622020058644480", "485025378821451807179525974729188036606689280", "5198656005582016807835646083887917957120", "378044969659982260872662095952011591680", "5919366864701704674410793695969280", "56128519438121701921934178164307958022799360", "5199081822144038102412871037767290716160", "58095383068479698184570546226137661440", "5919877351406975870339338390732800", "21559658696833252858840762528280775701299200", "378051304059895029721419164627427655680", "5919452808890754199192684933939200", "454713433991821015176341196926763425039646720", "1770630898708059791439432185460062945280", "5919307018706440477251978877992960", "221018702726194344812141779465120919637196800", "1770638188917144102389404956469084815360", "378045321632641655539838122533039636480", "5919379913593469544122682420756480", "33759604495355248015404893068150702080", "5920305483349098689103304945827840", "320569167931004935540654707612498001920", "70954000503706517680740228108354846720", "5920364561708048256829511769784320", "3109712142868467020461819336236654919680", "430363552573763395273969803760836280320", "5919441542638619694022888956887040", "78935413596842044676929102750959135621120", "1811252759404841774831698849885920952320", "5919306574899323860879836472934400", "13371910668105186940861203536080863630458880", "5200622132201165216731601610969490391040", "5919280918907345693358408141373440", "3353435216163764422090531832145491008558202880", "5280829360526747571294045731990242590720", "5919280711641500168589698657157120", "23421830852425312426899003292049830197974059905277205734707550759157760", "5090880169438182402774255484526143733760", "5919281206750930515331587637248000", "394054505607561066686527803608499486720", "68141384235185300093041404408087183360", "36922876834425271524753236983126425600", "5920819899998017048265715870597120", "3278189722528424936329391809371895234560", "427324201146045036692614736703494553600", "59143449508523855280410670006062284800", "5919952621971664847477046603939840", "46014444513294945936201528201776474357760", "1841483828620106812066248600219706982400", "381176336934683638949258169232926965760", "5919379152272729789717843756974080", "2071030060568500479801705038170744789401600", "5211682400424796325094214108706934620160", "1772139091612597939817316450069538406400", "5919293953208473870529041756323840", "150452798952009255265893926677111919421812416099702424980567108500848640", "5280821044542596577911983450691626598400", "5198600285333562550064905452203676794880", "5919280816589897144358424270602240", "133013918644717417338973297911706479102838436346458449541574652361441280", "5090880169438182402774255484526143733760", "5280821044542596577911983450691626598400", "5919280959201528004253871479193600", "3246177589802789545595809205664570408960", "427874223533793917805661776823116103680", "34114387355391375430365233892839915520", "5920387401118619840961076458946560", "30452304441769231637663780915304978186240", "1879931028298739417118461757046652928000", "58206366007275443360060526408153169920", "5919889252441088742370485558312960", "728148150436062770735412249420042275389440", "5235982485668672071237633202982758645760", "378241052639881166082143194591317196800", "5919366816653396598643400465448960", "240588095852272608570532115104630890949509120", "5280936959184754433099142228529297489920", "1770637035109057311896779414605618216960", "5919293865043072226973796254351360", "447458667136788915305826858849836663575662153905365775179443482457538560", "5090880169438182402774255484526143733760", "5198600285333562550064905452203676794880", "5919281064139299655436140428656640", "21662798598457867625460974617392379330560", "1928229155777628703421350767425759477760", "33812298044476850075144821740436193280", "5920323660714040524636452636590080", "354285150396314552261745525207375009546240", "5276017890631112360430007883605695528960", "58104850913128315253540771129846661120", "5919877253113869008459816003174400", "45139848874492562152555905661801854255759360", "5281438909564890284340869663809842708480", "378047841137108240688595040106939678720", "5919366759056758642418797888143360", "61477271594365010269022477078482863883762257153908593559112851128320000", "5090880169438182402774255484526143733760", "1770624003988631591145632296062764974080", "5919294112739163246925650245713920", "207733282908839182374681651507131056128000", "5332036418236578093112065245797416960000", "33765091800752784765370388729592545280", "5920312056833067699745598723850240", "14204290098778116519511514778632480064798720", "5282785059803014503949395218813713121280", "58095560549467250450339258831575449600", "5919877244605345197949462967746560", "1112086878030986406380995839082547539272007680", "5090903474433443959538318501970224087040", "378044803512645253274330879901460070400", "5919367007358198015893502374707200", "7252951407037964174264239330914701043302400", "5284668773349103092328623662125987921920", "33759761634512074743877197231449702400", "5920312115752853714889235318702080", "101544816025082536307088471792632375531274240", "5091135410043501189104106088608867287040", "58095356175470284749064997479970242560", "5919877494326741143242028854804480", "58537167298610685892160382158142254119649280", "5091322953335127906798927671513610977280", "33759623965676185895796684206049853440", "5920312367622336114077123440803840", "2673351068664190376489324319509021982720", "59385853147290407230146521571577036800", "5920460791131607537263712681328640", "23020113756191553924022418203298632826880", "384356720748535831108615311559218954240", "5919451288372568720243264292126720", "516029634032820922610412852446525254533120", "1776720366526051079025455126215466680320", "5919306950884108198183554625044480", "178130725051710488338116224328049534791843840", "5198752006681088637209317782531656908800", "5919280921330805142786065584619520", "15504558307719511240415701112265898637477806080", "5280822843180032491724764110435888660480", "5919280711649764309934720506920960", "14536329621743973744985655280516433182720", "388138960521501285499061099258299023360", "58328436060857032290441186278532710400", "5919960901676454057339209011691520", "232389832015618079554684575916367271690240", "1784218315527608920981828652945972920320", "378660668599477592803499881933339361280", "5919379762975066312521780198113280", "24670957833109194231544863072287642332692480", "5199695951786250228520020421781036728320", "1770751090030722864832498329098964172800", "5919293968706690371496803581296640", "181510912964955398021892135299046203640701984888817707251263531468718080", "5280821044542596577911983450691626598400", "5198600285333562550064905452203676794880", "5919280816589897144358424270602240", "132202300889510249327240189701540030709760", "1794660414120491801326502647303577272320", "58120863722005833319064398262068838400", "5919890138173458931691223436492800", "8045991885717442490494978665657262764195840", "5201961327455392698585122871544790384640", "378062438439231573391960822548560609280", "5919366860419108570258399407636480", "568594843027071082515653255179711947661639680", "5280870090590524108440249296272742154240", "1770629517790278758740140371939111731200", "5919293865126894232044732159098880", "3689786412382171863912668691957069612318720", "5205935012102491790338657513823577047040", "58096237658102898136670365644258017280", "5919877342533354101122127206809600", "115659089752545984790186739665324464050012160", "5281062169942352260619180186491693301760", "378045910684745398798455045004072058880", "5919366759530175882326478138900480", "31948745809431208241407693601500317635051520", "5281694057877136866798628488992060866560", "58095428580107302472129282835606405120", "5919877245975421773792013917880320", "117896332385673477267988096985316395581440", "379260807218534231151369764288247889920", "5919452513306325268080646375342080", "6531240754191640901385736404766056870051840", "1771104151580938147385860813808656711680", "5919307013418865755963891788021760", "485486312542113407103038478609660143122513920", "5198655952678958713984929330560709427200", "5919280921455357558771752034631680", "2771665667568380003508123241244926609981440", "1771755855309206367346588895405345341440", "378096245891862370115381960036749148160", "5919379901110188894561999000698880", "90953964932889968851383463101524713930752000", "5198897435542566320619408138690782822400", "1770658473848122129002260626862002667520", "5919293969741478927055610912440320", "37201311973367429859892006305259778054553600", "5199326851699668561452810149249689845760", "378048516778784941821755732849275699200", "5919366863831903797847244008325120", "36344805510187207283412136621049056057098240", "1770710268368358485853298852830275174400", "5919307017819521022188026787266560", "58095322939256110015293455741013196800", "5919870610811443538768785723883520", "976251593789191691126910318719092654080", "616954944640415518343244239870518886400", "5919416918426754487815659103191040", "15333176736158757866357200320230483558400", "2001783242486452988937964646089548103680", "5919304733661323549934421215805440", "1054834231906658152518075324284655579955200", "5224347739126893080676821172023847813120", "5919280888310838102940906149642240", "13159653297823666394960001368013727909630809857911307270215455379292160", "5280821044542596577911983450691626598400", "5919280711652125493176155321139200", "14250424018979458650062606739274454769505611115096646538541709351976960", "5090880169438182402774255484526143733760", "5919281206750930515331587637248000", "1343177344684280159223373811241430548480", "526125637920551764124607663225836666880", "60721666211609732066274154507979980800", "5919937220875352966412000055787520", "17116388765921956858003978141262602567680", "1974922024297348571168269145846065397760", "386583021171177733783181611678700666880", "5919377866646824056134817656340480", "397602095036163731326197994695928357847040", "5267471855755399169646499686355304448000", "1778544317537532594809496191038956503040", "5919293882003451450200066783969280", "332129723095478384040376522376144882258411520", "5280905010271621141148912367868040970240", "5198681656755593654334240092987043348480", "5919280816484234194304216334336000", "19671404066569521298981432937198210776036982834511752613783826826526720", "5090880169438182402774255484526143733760", "5280821044542596577911983450691626598400", "5919280959201528004253871479193600", "15342096209735698107861181274749686251520", "2001631317229157450824294008229692702720", "58316146435875827507131249498836172800", "5919888119016464455865225261875200", "205708562325744109138671581365859191357440", "5333383837483013279031724690815225692160", "378740712675273379438362436023374315520", "5919366694441208353124030695342080", "11626395744368136359863030514803253497036800", "5283220734339060156146085732436703969280", "1770893699512543181712414142568532541440", "5919293862174824884440855682744320", "166558566814434133892925785438815452086749823778486580040954479116288000", "5090880169438182402774255484526143733760", "5198600285333562550064905452203676794880", "5919281064139299655436140428656640", "111054289966943386090702839061563372994560", "5453904888741855125617132274296584929280", "58125729985072101617372249765676318720", "5919877036465271578039513519226880", "3715447438251274273578210830339148034867200", "5288337437680886434844241877731901440000", "378083144745501417128020303510555852800", "5919366750402431766749845074739200", "429912374167863072318457172181656011674746880", "5090940454671616597941734130155111055360", "1770631296456646988781594698358592634880", "5919294112657702425096149155184640", "1589103159706951110819783365703014578913280", "5298428493411640599639965724998746767360", "58097446897740312720392889306395443200", "5919877225019035062342499675668480", "96399153105784065904443070295487507427491840", "5091149035178313300589299331986452643840", "378046157567746403500608853659132887040", "5919367007026156622566731625267200", "26751277864570531365134992156748570500792320", "5091849169651577289763459524064350044160", "58095449105153153823661321051931934720", "5919877493361607493305548543098880", "9553851451021595837075385363587420651520", "393620174746798820318059880303233597440", "5919449142895517454611678311219200", "97252523019258726919729429391988196638720", "1803458597708554833843110942935571496960", "5919306658502919481983020905267200", "5020883420204873023877706098322045256335360", "5203988471771718777000113172471034675200", "5919280914548896577574920446279680", "34721873422531512683953044126726825217727838731203159885897768202403840", "5280821044542596577911983450691626598400", "5919280711652125493176155321139200", "46680692299845794855021796781136459857920", "1840432612183449511485077158753625702400", "381131275518946443627271045738030694400", "5919379163140665954231934899978240", "1388017787025746690909293750457521070407680", "5218144015406742407144841677845718630400", "1772885584352419514191986501948392079360", "5919293944883532057040245526364160", "169262743791657999619612192078258239858278400", "5280985805790947599448892650108831662080", "5198759955880937150884503014676942028800", "5919280816382703314922519322951680", "609749618773713253064936195777300130693120", "5243303617373281209297436101882685685760", "378279208053295158053593343084986368000", "5919366807309309068570302548541440", "32336916788691751699545468065221368002641920", "5281683576550785127420993898883632332800", "1770720960697876101305395524836052172800", "5919293864105092184313816306155520", "11066038803545783234911024817450706146426880", "5283342306733318312119651642295493591040", "378057590430210154376162963175159889920", "5919366756666650906276407195729920", "497329367582340697657713910616627368427520", "1776950417159163324839564209962772070400", "5919306948330783670476982399795200", "21688846548772052636913508724340001414840320", "5199846636730994395967391339039739084800", "5919280919912029162588921591234560", "7265360021676127178298285000574861867745280", "5202322715642851982590849745808261120000", "1771055623838388540006087248417799536640", "5919293965304225320589236292812800", "378044674999304409971069008108773703680", "5919360124716538210751140504535040", "4574160628468517756917358473916417310720", "2888893455236043999305847735577435176960", "5919299358766209070820569880985600", "134929276580360714957347118549140053688320", "5406919903317017986566570316061705502720", "5919280661851524304358950588907520", "1567020067052307082372356464926743532485302079900303738335838842388480", "5280821044542596577911983450691626598400", "5919280711652125493176155321139200", "281593149451587793485638759634622505633710080", "5090972208358510844489974771467147018240", "5919281206626673247251080539013120", "8263542714382120820422759243379827015680", "2253474552859330780934454997200131850240", "396168803059144383998373305975643832320", "5919375673556807874875382316400640", "159459960354806807632463866803432833679360", "5373792860537500166817854475326780866560", "1790505559938268489687573367693739294720", "5919293750397295678632288646594560", "58771993018001736315274500172780171029381120", "5281295583101314109422129782012562636800", "5199060161445419091537708545529505382400", "5919280815993698375896133680496640", "28429868867827203283683910727475437082102617243825405763963121293066240", "5090880169438182402774255484526143733760", "5280821044542596577911983450691626598400", "5919280959201528004253871479193600", "87543040805972897278236924581546903470080", "5526800279803335441299539115160549457920", "379684298502072434239243311446029762560", "5919366464526007732797045174435840", "4755631070414037140221381186924182000107520", "5286691573964707135686384688265806479360", "1771283491030616665472428703770088570880", "5919293857820802987235058264309760", "17353395743754085465292120882279882823230529239638147148183131316551680", "5090880169438182402774255484526143733760", "5198600285333562550064905452203676794880", "5919281064139299655436140428656640", "977002041362498851181640715037790972149760", "5309519677772787395361917989506326200320", "378191013587016703064615362824555724800", "5919366723969280526792279253319680", "72123151830397438531772394034530239486361600", "5091239539345765847729922716562830131200", "1770667473890394665608932843654658129920", "5919294112253349795000437220311040", "12145020349801430567954780182349935395471360", "5093015030350134430682638037832255406080", "378056442968422975280016853996614451200", "5919367004504708068619529391964160", "31713642324550006408433714609706196008960", "1875326520250277606593580306966343843840", "5919305913953369143584488281866240", "712453683381023082191174379706502873088000", "5236812021908708172403122505208404377600", "5919280872348353947126023979008000", "84365307195049848110746608342295251706183680", "5281151616640378269523878173659449262080", "5919280711236852390588807370506240", "230049423515487456992315990688810821222400", "5318793062635293740323581091045032591360", "1784357690032874672582679362335691243520", "5919293817820292841993049944883200", "10419264843514066988618678380181947636776960", "5283498892985890444466314487219764592640", "5201195375886430628504805946589592944640", "5919280813226981912744890120273920", "3517772508610400572387145462735223411179520", "5288760442947927274454260796676919787520", "1771515672840331998054842615041150156800", "5919293855228223788139632252682240", "2771603174381464893178513555308881935073280", "5208369443892947832474639071062555361280", "5919280908885598572993518543831040", "1770624003988631591145632296062764974080", "5919287230235337513502045655531520", "43732617656257731078091284227655739637760", "5899940212231493216119187287030911467520", "5919280120343367523897065461514240", "3476640389006996977796171849363066191872000", "5288854516834325344747621169941079654400", "5919280701574005122922009534136320", "138010839032071932263369970105526234392821760", "5091067966405077635720266968407023288320", "5919281206497103316877345108787200", "93773500679786744541051101755172097884160", "5503714316575443978593974699393076428800", "1804700214175979179232815753561752207360", "5919293596481204902462489016401920", "92169345385206261415283527060348149149194827920329863653522984140800", "5280821044542596577911983450691626598400", "5198600285333562550064905452203676794880", "5919280816589897144358424270602240", "3940836033044155386611969195087993426285164373040065656871586386411520", "5090880169438182402774255484526143733760", "5280821044542596577911983450691626598400", "5919280959201528004253871479193600", "734458590858516334312212192888973594460160", "5319065587997599119323035575829659648000", "1774902918758981200281515037810575278080", "5919293817482643638467871511674880", "413360797269875331404461893205268201282901827213283954564777639936000", "5090880169438182402774255484526143733760", "5198600285333562550064905452203676794880", "5919281064139299655436140428656640", "22096405065960737014779785845160909545144320", "5092053348212473108976860445193818603520", "1770765898590718236693292280100358717440", "5919294111153628700302172498165760", "148853884611129406954329092545074482380800", "5386727335803251244657543277211748925440", "5919280686143082344335139914383360", "7466214618748101736298976838461794392473600", "5284558789932070131450435627850986946560", "5919280706959273800824462062387200", "2465882524989629116357362445004935696220160", "5292154480124237438669980168978861916160", "5209583185109910451455876398569142353920", "5919280802380591545308891657011200", "5198600285333562550064905452203676794880", "5919274181665874156246009071534080", "72611170159654503477487555513623942134375660132910451525066099261440", "5280821044542596577911983450691626598400", "5919280711652125493176155321139200", "120940890190945244908628850105819204849113535965457051644498678906880", "5090880169438182402774255484526143733760", "5919281206750930515331587637248000", "298343825303475593582304644732113366548480", "5375978299122600110575096623710506844160", "5290791604242888459572937449940524728320", "5919280699148479638158096628449280", "170991469887880720715376995011896396407163857911814931771177849323520", "5090880169438182402774255484526143733760", "5280821044542596577911983450691626598400", "5919280959201528004253871479193600", "877040507523370341216248414571958768678993920", "5090909720195611975514877412121688145920", "5198631099879528913469873885064116305920", "5919281064099159540331748586946560", "1039120762140366345169418428047401712353280", "5307795307961616856580911747208010792960", "5919280677933248213866290877562880", "5280821044542596577911983450691626598400", "5919274076728397652968919473848320", "319280009983312538735994323861972606331441599376525684482506752000", "5090880169438182402774255484526143733760", "5919281206750930515331587637248000", "116813112094362546860668620385164456311133422012686369286164316160", "5090880169438182402774255484526143733760", "5280821044542596577911983450691626598400", "5919280959201528004253871479193600", "5090880169438182402774255484526143733760", "5919274324277209868236276928348160"], "dual_psd": [[["141458346382089018784215672021149485664031926625946859812348231680", "45466931268223944103016930629931223302934452371026794791305216000", "-4815640337856477220898466944837562117369385832059610291660390400", "423060477092398173048273449854983109364280074027417897250324480", "-677674113404875904524292981775971610263047600810867027114721280", "1214498181969211692450547249546274606801817456776324701382246400", "-653515235695153175767749198273361317475567868417972649873899520", "-384368639368786299179141479905530501182976782514517363539312640", "-155439788539989495931977379538912188371923030215593365329674240", "59044824987937680916432651579133037528855651465780132084449280"], ["45466931268223944103016930629931223302934452371026794791305216000", "82443636096221475819500385010274772350199821055866784159356682240", "-17323045746105627696332707711067127139094705255577130403585064960", "-1607843077056580981197436743721052035263895007346251252493189120", "1186834732568693739221878485449156432183537450923677613062881280", "1384548675029643406880719570930717795011548932005388149860597760", "237503596796951687730676646747618946089311512963466395396341760", "-148920494726205075296310404261281141094741820269114744949964800", "-88672412406212509282119733917401940584586618923146195563970560", "35355865779745280885061827852802882664717183938663923192954880"], ["-4815640337856477220898466944837562117369385832059610291660390400", "-17323045746105627696332707711067127139094705255577130403585064960", "3832789779928547559472439788884623093839739230749274436272128000", "391159259099390829958643699645713903872941094487404314288455680", "-303610197290360991947398713488369163782920619470788418150072320", "-272564196133488348181011659501154786748177345900594122687774720", "-81840282871602721805184625161037241868189246890541773142097920", "18987254669862770632022723145616398026260692725531518225612800", "14294790845606526191139166287258756563009248668664012052889600", "-5819076350978097643074004805275467367805123361874976691978240"], ["423060477092398173048273449854983109364280074027417897250324480", "-1607843077056580981197436743721052035263895007346251252493189120", "391159259099390829958643699645713903872941094487404314288455680", "46096734104890323352356159950790372594228230492547739161722880", "-38138529572986077589701929565616995166530739468148552352399360", "-21927181250095863707574740376333855749027992608612296530329600", "-13460521743571827077207835128534640207707053218189964329615360", "-497087197801371562639447011146840976442847830435505394155520", "530353026086996877707940889534009028324928278996772779458560", "-244470567115596190879237887121345041224600333929357277921280"], ["-677674113404875904524292981775971610263047600810867027114721280", "1186834732568693739221878485449156432183537450923677613062881280", "-303610197290360991947398713488369163782920619470788418150072320", "-38138529572986077589701929565616995166530739468148552352399360", "32334578098765457699874996249513288557508921103792886041804800", "14769906293666489451005747940921743139491965461713330896896000", "12398881387401618071857199564326113908345408613810085319147520", "1315820067107706247646571070541146826933716877008649815326720", "-57003076720661046474767288581266975612752007782032264396800", "56299592825498121839379432519852779197760114653627762606080"], ["1214498181969211692450547249546274606801817456776324701382246400", "1384548675029643406880719570930717795011548932005388149860597760", "-272564196133488348181011659501154786748177345900594122687774720", "-21927181250095863707574740376333855749027992608612296530329600", "14769906293666489451005747940921743139491965461713330896896000", "24999094508060003985611123647815877373651311367536193096908800", "949055162180350315626171610692596144702085075837239364157440", "-3671991370030187818685953152031400823690321588759684175626240", "-1901937347360940364735251564866951863814070349184716347801600", "746985737452964446317180787823283034647633039022921151938560"], ["-653515235695153175767749198273361317475567868417972649873899520", "237503596796951687730676646747618946089311512963466395396341760", "-81840282871602721805184625161037241868189246890541773142097920", "-13460521743571827077207835128534640207707053218189964329615360", "12398881387401618071857199564326113908345408613810085319147520", "949055162180350315626171610692596144702085075837239364157440", "5972177254781669684479631819576518192489386157680082802442240", "1608271271107036536833622803876397043416846914853993845882880", "462680970011569849140616869260142067727992998025962863984640", "-164713205360040278374493658016586238152908464441628746055680"], ["-384368639368786299179141479905530501182976782514517363539312640", "-148920494726205075296310404261281141094741820269114744949964800", "18987254669862770632022723145616398026260692725531518225612800", "-497087197801371562639447011146840976442847830435505394155520", "1315820067107706247646571070541146826933716877008649815326720", "-3671991370030187818685953152031400823690321588759684175626240", "1608271271107036536833622803876397043416846914853993845882880", "1053896353851232274522839891537839924704075085488429381713920", "436842685721040875229763699678716840402324959725379754393600", "-166563538775115391267717316710091277050043050986004419706880"], ["-155439788539989495931977379538912188371923030215593365329674240", "-88672412406212509282119733917401940584586618923146195563970560", "14294790845606526191139166287258756563009248668664012052889600", "530353026086996877707940889534009028324928278996772779458560", "-57003076720661046474767288581266975612752007782032264396800", "-1901937347360940364735251564866951863814070349184716347801600", "462680970011569849140616869260142067727992998025962863984640", "436842685721040875229763699678716840402324959725379754393600", "192896496897032065276867650001321290874826685970196201472000", "-74227849155974648259175750784989157247093491540943993569280"], ["59044824987937680916432651579133037528855651465780132084449280", "35355865779745280885061827852802882664717183938663923192954880", "-5819076350978097643074004805275467367805123361874976691978240", "-244470567115596190879237887121345041224600333929357277921280", "56299592825498121839379432519852779197760114653627762606080", "746985737452964446317180787823283034647633039022921151938560", "-164713205360040278374493658016586238152908464441628746055680", "-166563538775115391267717316710091277050043050986004419706880", "-74227849155974648259175750784989157247093491540943993569280", "28599908559376703544848638160852392109570690027374950481920"]], [["840230405485127149746495951931785436328094536910645954832792289280", "-25845354365183502792295635121283413472773738671791225980531507200", "-11687209717280820934372105039141060850523270528785814065774592000", "411060287003506292771713090129798613239915098940987274837360640", "3495243714149357639651205959347959150215040655431835004405022720", "6537338448432207830115536036676783822384907576830733362218926080", "2601631564211518637716253278007988047445410184975982066264965120", "-3414804648284247034208298296037388754891793431109018969754828800"], ["-25845354365183502792295635121283413472773738671791225980531507200", "2598168455150156237267396166051319310427501864683345437890969600", "-64172247838794495925230098406113690493626094885939205845811200", "40813215265830529914424679079099998253679585014137794131394560", "-279364260447828106868840037169691357647586796551962249113108480", "-209068881692921825564040339425463763001119417794629667724984320", "-86163957632432510499618008316342426068956511265957806100971520", "85383051642992903464219281587749101813602660148584135251722240"], ["-11687209717280820934372105039141060850523270528785814065774592000", "-64172247838794495925230098406113690493626094885939205845811200", "262107976425562078466022764137312351091615363932865614640578560", "-18277887291192617175062323603478954706434198491667691365990400", "-8239412368192316242971801648913578790796689427562797570457600", "-89056013054107106029972889534954367292407366850385206617047040", "-34745256688092233769245165137014961759970505355381642258022400", "52116612421311873634088105115119739293679417409443622299893760"], ["411060287003506292771713090129798613239915098940987274837360640", "40813215265830529914424679079099998253679585014137794131394560", "-18277887291192617175062323603478954706434198491667691365990400", "1785915188369532573548752183127433245587304082444854388326400", "-3384801064057433015845037143119470767210528695283964927016960", "2961599438989379776301435583792552267601092543820173504675840", "1090804159899037051254473572406410683295746587902841821593600", "-2253324379379494815660850021716503629696114757385823463669760"], ["3495243714149357639651205959347959150215040655431835004405022720", "-279364260447828106868840037169691357647586796551962249113108480", "-8239412368192316242971801648913578790796689427562797570457600", "-3384801064057433015845037143119470767210528695283964927016960", "30918012129224263698937694143777098662062697389067343180595200", "27955101107468764249350241837751252374976215783651264545423360", "11407431571695547300753619566160671130079222708054844936028160", "-12331824367942893105008076709519141294104345039925142146252800"], ["6537338448432207830115536036676783822384907576830733362218926080", "-209068881692921825564040339425463763001119417794629667724984320", "-89056013054107106029972889534954367292407366850385206617047040", "2961599438989379776301435583792552267601092543820173504675840", "27955101107468764249350241837751252374976215783651264545423360", "50898512401131062360634860249931926805572363374989785023119360", "20268934062347240876628640659079901020047641127602040141250560", "-26481583280060443656310382819566748743481664959336345858211840"], ["2601631564211518637716253278007988047445410184975982066264965120", "-86163957632432510499618008316342426068956511265957806100971520", "-34745256688092233769245165137014961759970505355381642258022400", "1090804159899037051254473572406410683295746587902841821593600", "11407431571695547300753619566160671130079222708054844936028160", "20268934062347240876628640659079901020047641127602040141250560", "8076407842295857983163993121870291022866195961063895329669120", "-10506455499646669940743164953983416259471290633539523969024000"], ["-3414804648284247034208298296037388754891793431109018969754828800", "85383051642992903464219281587749101813602660148584135251722240", "52116612421311873634088105115119739293679417409443622299893760", "-2253324379379494815660850021716503629696114757385823463669760", "-12331824367942893105008076709519141294104345039925142146252800", "-26481583280060443656310382819566748743481664959336345858211840", "-10506455499646669940743164953983416259471290633539523969024000", "14092468017663094943427982408343055348555488010635605243330560"]], [["117954768922466740213411648354448562557635210760169173619855851520", "-16135864400935702674758079011825585914860711062036004043971624960", "-60386938294112196242382380199842226525185729161616483848028160", "-2618583792339797566422568091730945814800779792160137179740241920", "-674962043276370520599305064986048761282165411519650398522572800", "1687235778862869528710245801376681462155286129070050137142722560"], ["-16135864400935702674758079011825585914860711062036004043971624960", "2207338646363050091374817660791980347046880820381854590786600960", "8260755006369850129397966394097385184353690668513532124856320", "358214537501713804460657512796662480414480183871757393560862720", "92332816261501681749145817096930017645322896017060321181040640", "-230808876901227830434083930170993372549820834344983773063413760"], ["-60386938294112196242382380199842226525185729161616483848028160", "8260755006369850129397966394097385184353690668513532124856320", "30915090164212535761016654863882256880410745241175536435200", "1340583846931407211315989036921486851099975305557826842132480", "345546785691975210635135201566198950461797737188167652474880", "-863780276088558435283826728122328929371786673238758276464640"], ["-2618583792339797566422568091730945814800779792160137179740241920", "358214537501713804460657512796662480414480183871757393560862720", "1340583846931407211315989036921486851099975305557826842132480", "58132292065375179250280127832349382452826130929206180016291840", "14984088249368044529545690665333225981261506906547036692152320", "-37456461529675383558223844530092907849931961964654328020992000"], ["-674962043276370520599305064986048761282165411519650398522572800", "92332816261501681749145817096930017645322896017060321181040640", "345546785691975210635135201566198950461797737188167652474880", "14984088249368044529545690665333225981261506906547036692152320", "3862275040047493506099787762203614139744851231104613650268160", "-9654718662022411952736105044429852103931079135645450580787200"], ["1687235778862869528710245801376681462155286129070050137142722560", "-230808876901227830434083930170993372549820834344983773063413760", "-863780276088558435283826728122328929371786673238758276464640", "-37456461529675383558223844530092907849931961964654328020992000", "-9654718662022411952736105044429852103931079135645450580787200", "24134374552895022819406574287848050926889356672572969713664000"]], [["18935737467956946612995927506881085440", "-2510278094520594693365887867048427520", "180284476082833002338360939564236800", "508283047551535110600964300729221120"], ["-2510278094520594693365887867048427520", "4501848458322352440154842593105018880", "673815120931968374293963842414182400", "-893411026691128915997235474962841600"], ["180284476082833002338360939564236800", "673815120931968374293963842414182400", "9656963777873705043196989962893393920", "-2855432098474835426227956829755801600"], ["508283047551535110600964300729221120", "-893411026691128915997235474962841600", "-2855432098474835426227956829755801600", "28446493079743772424315348714981949440"]], [["18958736452796887297318474153753313280", "4420840435137205442015571740385607680"], ["4420840435137205442015571740385607680", "37292294012539331324924797988634624000"]], [["13252192333298357290620307650304292795936141062346476853610959339520", "-75578900541131654509869440378156181005085379485513057710836285440", "118237865416502843668901985542289100226680742005387298396732129280", "-3177695688412565878047439480894823022361807027689885791284101120", "-19972603225406371003390181877228823965867021886231024250168279040", "-2551458960909183958823708838792312026074279342747603768631623680", "-7963041372421056753823973388869526501383525347645729964021514240", "-2401828698333773666065695117187140631228111052877261545259663360", "-474025501548728496307058514905481710462906511510336942259568640"], ["-75578900541131654509869440378156181005085379485513057710836285440", "56718992202187132310613239280340816108155232672270511267339304960", "-6465812250160217565750481494868011703206961247059637576757411840", "1743830064172112019458731149893024485409733380853334355906396160", "-865961546207860087007149645622310040949323151579347179892899840", "-648369373827424261165200875857206103923888190853960303892234240", "-415048593473435905963835407265752006761761293226116729169510400", "147126847863404493783770118866064927243741136216212303375237120", "-155948176384959437166436156697884902515663264450131008725975040"], ["118237865416502843668901985542289100226680742005387298396732129280", "-6465812250160217565750481494868011703206961247059637576757411840", "3327975781221376066253505748746268532482555757146181368503336960", "-780194315023328780723409919413095301445096729025690670936883200", "284954678550878725064421867438746841359117215601290964285521920", "-144030952844880180699852935901021484789004842234665068239257600", "-46843265604299063537594245379914509745161128592349391015116800", "-21963688285462586181210330321905111298330380884254697162014720", "-2285140604041860520615885946650300111147500594200870104596480"], ["-3177695688412565878047439480894823022361807027689885791284101120", "1743830064172112019458731149893024485409733380853334355906396160", "-780194315023328780723409919413095301445096729025690670936883200", "250313547579190275756919167755076774942552915767412609452605440", "-149321080702409243516732684848694484457889634118673231228436480", "45166727995844628772415128581476094126227169856681043055083520", "-4272857393240192017600764479812410012381323973627095663247360", "148725639767289454460270934593064364062053858202692395991040", "173417875699011932990093105577352894363750050070236663644160"], ["-19972603225406371003390181877228823965867021886231024250168279040", "-865961546207860087007149645622310040949323151579347179892899840", "284954678550878725064421867438746841359117215601290964285521920", "-149321080702409243516732684848694484457889634118673231228436480", "125437747709067578544682185917436015308330102337744185201786880", "-25548750192932497510097922644288721536299833755816863475957760", "15010686639595757322297362076642477568125823907469334130196480", "4147600579318306777496920285790733547605035154916971538022400", "369667800165686833848190689586187224871030757771109182996480"], ["-2551458960909183958823708838792312026074279342747603768631623680", "-648369373827424261165200875857206103923888190853960303892234240", "-144030952844880180699852935901021484789004842234665068239257600", "45166727995844628772415128581476094126227169856681043055083520", "-25548750192932497510097922644288721536299833755816863475957760", "29704350876338021573148461735040905326685621338636056809963520", "9574102292612340039802645686093046897328833431242887303004160", "-2599619173217627474809312861371510457375531733117362293964800", "3584266646466255504414891947251567228541765241778042841333760"], ["-7963041372421056753823973388869526501383525347645729964021514240", "-415048593473435905963835407265752006761761293226116729169510400", "-46843265604299063537594245379914509745161128592349391015116800", "-4272857393240192017600764479812410012381323973627095663247360", "15010686639595757322297362076642477568125823907469334130196480", "9574102292612340039802645686093046897328833431242887303004160", "8871861069803042947371109275728811264121746351096873269329920", "169404428983017409014651816579639852760650303156016266608640", "1781362849258013306330641076718540934746821132306309311365120"], ["-2401828698333773666065695117187140631228111052877261545259663360", "147126847863404493783770118866064927243741136216212303375237120", "-21963688285462586181210330321905111298330380884254697162014720", "148725639767289454460270934593064364062053858202692395991040", "4147600579318306777496920285790733547605035154916971538022400", "-2599619173217627474809312861371510457375531733117362293964800", "169404428983017409014651816579639852760650303156016266608640", "855397593393111284379449653989927995034203719015400912977920", "-403291449584016789640024365997212653063926990650036694548480"], ["-474025501548728496307058514905481710462906511510336942259568640", "-155948176384959437166436156697884902515663264450131008725975040", "-2285140604041860520615885946650300111147500594200870104596480", "173417875699011932990093105577352894363750050070236663644160", "369667800165686833848190689586187224871030757771109182996480", "3584266646466255504414891947251567228541765241778042841333760", "1781362849258013306330641076718540934746821132306309311365120", "-403291449584016789640024365997212653063926990650036694548480", "587413452055602377118629477027032701448130099885725628497920"]], [["3122827143012317155707817188702038611176606254812651964219239956480", "143486284461448815012934417039395122637017763623347741132220006400", "40142563639299619392976438013065891300879818991846978370760867840", "49975262268047392658285068443197316841030875573242849246545182720", "33729520977293282655760592009316644986004671292711078313716613120", "11460639109540406702955941699755216521254668206180265002207805440", "8024163554777481963547887011109499915659383990712552542825349120"], ["143486284461448815012934417039395122637017763623347741132220006400", "6592844523790090089272930222437427512457607548766252486591774720", "1844452812013245255620398526095095528675865983237149132901580800", "2296241312579200513304725150491664721953554156337014094178549760", "1549789155805739708858516080888157672978980790882716616082063360", "526588391887509020164599275079406083878027912305299298996715520", "368690728515757260579631495308468711052921719148827063091200000"], ["40142563639299619392976438013065891300879818991846978370760867840", "1844452812013245255620398526095095528675865983237149132901580800", "516014925494985704124283890693897911597445981482290576128737280", "642409923480631419227440251932407282405458412020054350333214720", "433578094574908926579132558994680127727792137902719633750753280", "147321453840699282202446159431712543955213138173250690728591360", "103147078399956525737762593185684545775912675179270059012915200"], ["49975262268047392658285068443197316841030875573242849246545182720", "2296241312579200513304725150491664721953554156337014094178549760", "642409923480631419227440251932407282405458412020054350333214720", "799764676168075242976321270406483477290248819143786092214353920", "539780647413563691717863320394076498917295692691616178330664960", "183407028000353173295979303739271053318830993552888915831029760", "128412383960802039378925412423626115598788022125188699756953600"], ["33729520977293282655760592009316644986004671292711078313716613120", "1549789155805739708858516080888157672978980790882716616082063360", "433578094574908926579132558994680127727792137902719633750753280", "539780647413563691717863320394076498917295692691616178330664960", "364311098007252182061675901366992304697758850904288365484441600", "123785867598662109356971085938856748237436308111340041488302080", "86668643684525513705349036428366118652800453666093045896970240"], ["11460639109540406702955941699755216521254668206180265002207805440", "526588391887509020164599275079406083878027912305299298996715520", "147321453840699282202446159431712543955213138173250690728591360", "183407028000353173295979303739271053318830993552888915831029760", "123785867598662109356971085938856748237436308111340041488302080", "42060044563474919864513046295252797533064040397139866340556800", "29448329493038758852268208564882012966745423078675213681950720"], ["8024163554777481963547887011109499915659383990712552542825349120", "368690728515757260579631495308468711052921719148827063091200000", "103147078399956525737762593185684545775912675179270059012915200", "128412383960802039378925412423626115598788022125188699756953600", "86668643684525513705349036428366118652800453666093045896970240", "29448329493038758852268208564882012966745423078675213681950720", "20618240397292857048410905966780548981762262661737948360212480"]], [["279638185312524615589740914747281244160", "30049041400218360287349804686974648320", "32853397003796150018935468062922506240", "19071080402678863443613480128274759680", "3839123893649537034096496089319342080"], ["30049041400218360287349804686974648320", "11059737137760219631899664920807997440", "5405276420442403532163232702031462400", "1577687354973318201997038817137131520", "330413366633974362429041172063191040"], ["32853397003796150018935468062922506240", "5405276420442403532163232702031462400", "28895064356895425915137516622032404480", "12093370642860275130334711395605544960", "1048478466103312526063968388854579200"], ["19071080402678863443613480128274759680", "1577687354973318201997038817137131520", "12093370642860275130334711395605544960", "45425711416241693708759666680104222720", "2553455630746651090160223300448419840"], ["3839123893649537034096496089319342080", "330413366633974362429041172063191040", "1048478466103312526063968388854579200", "2553455630746651090160223300448419840", "11980731345243726279063005924645928960"]], [["170463481090275452992618032138163322880", "185542537069944401542569140106874060800", "-135257197965852019769223913855254528000"], ["185542537069944401542569140106874060800", "324419014088800177986521953880632197120", "-208806024060858762473902866108115845120"], ["-135257197965852019769223913855254528000", "-208806024060858762473902866108115845120", "279804503765032084181322919128103649280"]], [["28638405955622981209139212463215483865618676756654923235584901120"]], [["4638240426542421853997424955516814497395702489112290455258576977920", "825320022692738755732963528730104577006385151040693660723435274240", "-74334654060492148103445916442778387330693486826904202931863552000", "-23162654156894279485664765082209261662658154059492916197326848000", "-17271351854633187171807151094668756201683052097906873551269396480", "-6999923461418086477330053417827376355470901929896991471729377280", "-3181365989427337232376706636211763516288323590282297449318973440", "3340597123907909584912516625486053412995349691626855945585295360"], ["825320022692738755732963528730104577006385151040693660723435274240", "149449304682385138300565409666592480673401818978039211445358428160", "-14261758788997383103705403629660893179749990373645326990882897920", "-3376642858088967495827481267494207025263465597420478159220899840", "-3292683321613674892270022967171679568355319996340121146983710720", "-1191861374592482263301230861429258145790080427161552400899112960", "-557127194772828571791541698124588005012962526181186289490984960", "579455765042891338245753515003225455710120434660370741303705600"], ["-74334654060492148103445916442778387330693486826904202931863552000", "-14261758788997383103705403629660893179749990373645326990882897920", "1604215258591027794965579373328716877080523141604844760486379520", "74000360322166989045921093254459216499843412502432254399610880", "364362424301146878012805104626455263923224229760439863560110080", "90760253019694103626291705970136950915598499448333946322944000", "47411235455575489885100237571412101490153834529881573954682880", "-47567188884479410903495078322578227731367489494579872939376640"], ["-23162654156894279485664765082209261662658154059492916197326848000", "-3376642858088967495827481267494207025263465597420478159220899840", "74000360322166989045921093254459216499843412502432254399610880", "329617336687936031810240766448015411535860040502561168257187840", "23219009745391570497999969314241793997995146827490807502602240", "50378220445720029510878682511965291386726028506770486748774400", "18460560901826187217294803519438935064145465176166496458506240", "-20980437668636750912352988985422081515194314620132264027095040"], ["-17271351854633187171807151094668756201683052097906873551269396480", "-3292683321613674892270022967171679568355319996340121146983710720", "364362424301146878012805104626455263923224229760439863560110080", "23219009745391570497999969314241793997995146827490807502602240", "82882974111132141712215384424986190615977114373611286733783040", "21522089795178839881319358110030861256558853277290232083906560", "11088277609238997557466273612916542481419170303955882548920320", "-11173085109756908902011787749117937542920158676161156821811200"], ["-6999923461418086477330053417827376355470901929896991471729377280", "-1191861374592482263301230861429258145790080427161552400899112960", "90760253019694103626291705970136950915598499448333946322944000", "50378220445720029510878682511965291386726028506770486748774400", "21522089795178839881319358110030861256558853277290232083906560", "11675745046843024076330965195521787743797166811484547962634240", "4986732102492992060632222555170847093202301578464264087142400", "-5351359785011034722589495545869650658178442522113447590625280"], ["-3181365989427337232376706636211763516288323590282297449318973440", "-557127194772828571791541698124588005012962526181186289490984960", "47411235455575489885100237571412101490153834529881573954682880", "18460560901826187217294803519438935064145465176166496458506240", "11088277609238997557466273612916542481419170303955882548920320", "4986732102492992060632222555170847093202301578464264087142400", "2213048131422368834395918738741354467007100843985626978058240", "-2343009057965147678545267804601164202322259469822202080133120"], ["3340597123907909584912516625486053412995349691626855945585295360", "579455765042891338245753515003225455710120434660370741303705600", "-47567188884479410903495078322578227731367489494579872939376640", "-20980437668636750912352988985422081515194314620132264027095040", "-11173085109756908902011787749117937542920158676161156821811200", "-5351359785011034722589495545869650658178442522113447590625280", "-2343009057965147678545267804601164202322259469822202080133120", "2492339840662089032023911974203394157883143283643424366919680"]], [["3270796952481887329612044136909051473258955128140425680709044142080", "320080101851800916122545075725026314503932941212948964251900313600", "39166388405940858226966798583268060467928018031801449432534220800", "-9998499038809290039782340867244644227028963910642618427926118400", "3719834053117458819137703544082733539500877475716249381775605760", "-3321491440362254411651670331708315115881286038258013109705768960"], ["320080101851800916122545075725026314503932941212948964251900313600", "31323030163556626945726865215269041832604324013259144868921344000", "3832821716624174047720890289520862651155182555825352740794531840", "-978452847181113273551979613216962777279890415203011080549826560", "364022860450010482283901480697040261877068234184376816144220160", "-325041063073120459042287957355952794954579877175582418450513920"], ["39166388405940858226966798583268060467928018031801449432534220800", "3832821716624174047720890289520862651155182555825352740794531840", "469000675691901830515498512784540889284360492041477538405416960", "-119727730739531310426576937413396118494593492853407617961164800", "44543414784427964229831263360930240344273917073935631405547520", "-39773433120488516726397899631642933228874676747467419990097920"], ["-9998499038809290039782340867244644227028963910642618427926118400", "-978452847181113273551979613216962777279890415203011080549826560", "-119727730739531310426576937413396118494593492853407617961164800", "30564411206636618608288949179724748523013745898089793883996160", "-11371160529057922202394932867304981072617901455430128637050880", "10153467016249823733953801790726400593478839525409769348136960"], ["3719834053117458819137703544082733539500877475716249381775605760", "364022860450010482283901480697040261877068234184376816144220160", "44543414784427964229831263360930240344273917073935631405547520", "-11371160529057922202394932867304981072617901455430128637050880", "4230518000278981676601147543410220931418206276049717522595840", "-3777488222747172037346243643103169602251787339460074411130880"], ["-3321491440362254411651670331708315115881286038258013109705768960", "-325041063073120459042287957355952794954579877175582418450513920", "-39773433120488516726397899631642933228874676747467419990097920", "10153467016249823733953801790726400593478839525409769348136960", "-3777488222747172037346243643103169602251787339460074411130880", "3372971648401588443950700487481232928965045001648207697018880"]], [["7201648780412473879385761658346280058880", "2201536947142067047435720182736638443520", "-1240807935716833781328677762065036738560", "-16824872626032161362796797139500400640"], ["2201536947142067047435720182736638443520", "753616374021526358321340248737028505600", "-380426642803930250117591896254830346240", "-4464200503146174388912197337884917760"], ["-1240807935716833781328677762065036738560", "-380426642803930250117591896254830346240", "303945832656421895998986020956038758400", "1596537359012793163360796394085416960"], ["-16824872626032161362796797139500400640", "-4464200503146174388912197337884917760", "1596537359012793163360796394085416960", "9224339367009556964496241003069440000"]], [["3923199995419871252046279786494196449280", "-1348399562850670105368593971964836577280"], ["-1348399562850670105368593971964836577280", "636400595215637124154276385140947025920"]], [["559373926215702951184488602335174511811348335823957987125152972800", "-74541761771671644380476203675225146193738531824269907327975424000", "-22699795246588997243461120009097350052877521739572938623732940800", "989047465967018489083910406395551321273346472899342852161536000", "769720561783315136089357173180030798312637010379904759155916800", "-38231542509390091079956627418671435859976553110678143772917760", "78164651519499101458545001779747481536948371585086868800143360"], ["-74541761771671644380476203675225146193738531824269907327975424000", "9933380852438925803880712187126667889376311971093876009703833600", "3024958172405892615362265461284590920303253160302752448947159040", "-131799744560420245011459120234149764054634577300515953091543040", "-102572401140277626474160989989256414667191474540614917879234560", "5094707494105741100583850535647321575860592807631060929085440", "-10416164500104777154773332958459897377716259783344633581404160"], ["-22699795246588997243461120009097350052877521739572938623732940800", "3024958172405892615362265461284590920303253160302752448947159040", "921173976990776807818417786159964824168542184013201865934110720", "-40136255757390290848206836779407234085872378061497954163752960", "-31235812630338891645866468685114437646224002217078260393574400", "1551463424109909502239302832508963429734003616152598987407360", "-3171977637601589256681174878016141410871396411900630788997120"], ["989047465967018489083910406395551321273346472899342852161536000", "-131799744560420245011459120234149764054634577300515953091543040", "-40136255757390290848206836779407234085872378061497954163752960", "1748767406006275498077962550174655400697724189460949463203840", "1360968281601550470745203078509385250019720471375359298764800", "-67598449743153440524207578224165690172293567596723049594880", "138205495269624552324836704118846108992625550063013787074560"], ["769720561783315136089357173180030798312637010379904759155916800", "-102572401140277626474160989989256414667191474540614917879234560", "-31235812630338891645866468685114437646224002217078260393574400", "1360968281601550470745203078509385250019720471375359298764800", "1059165819973448423537271458562809867857334524942445287833600", "-52608108814179354992140240039411432823489329693091262627840", "107557640175000586366004376693876501505950596961659655290880"], ["-38231542509390091079956627418671435859976553110678143772917760", "5094707494105741100583850535647321575860592807631060929085440", "1551463424109909502239302832508963429734003616152598987407360", "-67598449743153440524207578224165690172293567596723049594880", "-52608108814179354992140240039411432823489329693091262627840", "2613012108976397228614943985293656977389783766744831098880", "-5342321222435809815115560663820129062902346612258688204800"], ["78164651519499101458545001779747481536948371585086868800143360", "-10416164500104777154773332958459897377716259783344633581404160", "-3171977637601589256681174878016141410871396411900630788997120", "138205495269624552324836704118846108992625550063013787074560", "107557640175000586366004376693876501505950596961659655290880", "-5342321222435809815115560663820129062902346612258688204800", "10922412470131360013836939065572918606628273990353729617920"]], [["2581801929435516079040830142056268909670624173415451533894651740160", "-68594447067528883110604349660560999287313920855721340453970247680", "-109146152994877435991006113220986789448711177919322544999183155200", "4923485456976483882735875293828311541503071763901160082238341120", "-570699174962374404512541126068508080210991065806948712495185920"], ["-68594447067528883110604349660560999287313920855721340453970247680", "1822447382525879526238183017999760874530842354938729874598133760", "2899842907727799264935868904130366454033800418019060241462722560", "-130809323021987762407115363897937954826393173144320267727667200", "15162586216285783038784486447812330919855937859834777855590400"], ["-109146152994877435991006113220986789448711177919322544999183155200", "2899842907727799264935868904130366454033800418019060241462722560", "4614173758939679615664220500768187705992551353105310658865397760", "-208141256239862579350560891848615862987822984568248822461890560", "24126412934439403380761021015832883663139093939892321276395520"], ["4923485456976483882735875293828311541503071763901160082238341120", "-130809323021987762407115363897937954826393173144320267727667200", "-208141256239862579350560891848615862987822984568248822461890560", "9389066128073935241194361816835571059282579775049701439569920", "-1088320934383246023209913400019653182322657716832302551531520"], ["-570699174962374404512541126068508080210991065806948712495185920", "15162586216285783038784486447812330919855937859834777855590400", "24126412934439403380761021015832883663139093939892321276395520", "-1088320934383246023209913400019653182322657716832302551531520", "126151252963834133589482541130135278990784949963455337594880"]], [["436128445726276143459268283467485267093659878528950008887451320320", "-116141785565676810798301536034062888131972548543966416687448719360", "2490952321931590904296899614379127068728617495759245655041638400"], ["-116141785565676810798301536034062888131972548543966416687448719360", "30928765336369724721759395518832210365214281445388028102217564160", "-663345060986177794846420082879629465733591835418966893243924480"], ["2490952321931590904296899614379127068728617495759245655041638400", "-663345060986177794846420082879629465733591835418966893243924480", "14227101054606928942422827680866659584809416656133797781176320"]], [["251811375954566740065893899168225689600"]], [["9103121283451202614588649046503042580480", "-841939870012849717355748806369728266240", "-160003212435324010287315425162711531520", "6837514337827160352016122223546859520", "-2126822661505758259326307706528071680", "346894488228354085646881647828664320"], ["-841939870012849717355748806369728266240", "1105649736509169835068136242718451957760", "15092153821039481655180517267640156160", "-5083244244594081850042722224701440000", "424419166020398950294843573288304640", "-35977033228752222299104672135249920"], ["-160003212435324010287315425162711531520", "15092153821039481655180517267640156160", "23617342425887136999819156907465113600", "-266817494987952832997074108384542720", "67870656865039589428865403558297600", "-36829835266535446316157915082260480"], ["6837514337827160352016122223546859520", "-5083244244594081850042722224701440000", "-266817494987952832997074108384542720", "1622528895537860901054514981219860480", "-4222425307116445738810981755125760", "-60960416144626735586232028197027840"], ["-2126822661505758259326307706528071680", "424419166020398950294843573288304640", "67870656865039589428865403558297600", "-4222425307116445738810981755125760", "384776406644316837217996785812766720", "-54158305772825341470314098033950720"], ["346894488228354085646881647828664320", "-35977033228752222299104672135249920", "-36829835266535446316157915082260480", "-60960416144626735586232028197027840", "-54158305772825341470314098033950720", "178303124577335854683813164655575040"]], [["233643242245887905449242227401565043210134598898388387387639070720", "-177296668476589323218948474368143281093718765539817493647851520", "603088845075893461623573726141380568997725738487673024529039360", "-8860625820712376603420515782120636054097786606245922587279360"], ["-177296668476589323218948474368143281093718765539817493647851520", "134538916472560031830612970691019837276212735032327845969920", "-457644920518696070133438778140412485981962135023397193646080", "6723752947139211038712589251716377471484321205628415508480"], ["603088845075893461623573726141380568997725738487673024529039360", "-457644920518696070133438778140412485981962135023397193646080", "1556715921071654227521762213856131594666795743298515160268800", "-22871385200344338857494289383465788349781651432005309562880"], ["-8860625820712376603420515782120636054097786606245922587279360", "6723752947139211038712589251716377471484321205628415508480", "-22871385200344338857494289383465788349781651432005309562880", "336028079305840298432603548566115566554043470662305054720"]], [["354025457817250054007220790334010163200", "-1056240270921469318547778154549739520"], ["-1056240270921469318547778154549739520", "17222692818157255870021164578038087680"]], [["1963930981680404816014868902265078415360", "38345163006303574936488646929285120", "940596745369342874239630269480960", "-22138883907685833729323480918261760", "19644622895411772714598747078656000"], ["38345163006303574936488646929285120", "103394198787362103696394972820196556800", "-569738352509786882330733944368005120", "5862725569730511624661738601840640", "18477433605251634639860014503690240"], ["940596745369342874239630269480960", "-569738352509786882330733944368005120", "2843112753029167479613968572523479040", "-51297868286630862698095745496514560", "-7369060913053271274623013067161600"], ["-22138883907685833729323480918261760", "5862725569730511624661738601840640", "-51297868286630862698095745496514560", "595867166681691053926188471476551680", "-26589830470174281284249701350113280"], ["19644622895411772714598747078656000", "18477433605251634639860014503690240", "-7369060913053271274623013067161600", "-26589830470174281284249701350113280", "237868363728587382376194145077166080"]], [["383455149378014632974259256049637785600", "-1105147617571118234729629415186104320", "37932305051441744940054793043312640"], ["-1105147617571118234729629415186104320", "8979279193098621269534223355776860160", "-113490658692126347111238057464954880"], ["37932305051441744940054793043312640", "-113490658692126347111238057464954880", "2460860518504353916662633033388523520"]], [["17712382343038415320574041133615677440"]], [["370455229896484707376481588062967562240", "-1040990869955617601478384984375951360", "7782265491126101176302385684807680", "-1275811100967194095677288260567040"], ["-1040990869955617601478384984375951360", "5813742124430767757853985457370562560", "-48848777230510246478365609804431360", "-6549118755672838274844945882808320"], ["7782265491126101176302385684807680", "-48848777230510246478365609804431360", "833069214135893239878170204952330240", "-3797732645479047548994416887726080"], ["-1275811100967194095677288260567040", "-6549118755672838274844945882808320", "-3797732645479047548994416887726080", "249731208881248532352585986400583680"]], [["17590227767862704141870013274222755840", "-74041322495422416873645983378964480"], ["-74041322495422416873645983378964480", "2514297106472215923282117934826127360"]], [["17547638669103161498503477454532771840", "-51716024624860834103282528566640640", "4611910954036567838689858305392640"], ["-51716024624860834103282528566640640", "1268020100571150796888798802844057600", "2184087707790874376524050506711040"], ["4611910954036567838689858305392640", "2184087707790874376524050506711040", "258109228064520563528120184738938880"]], [["2527318611817651544914800963433267200"]], [["2542495241406748900627305260384256000", "2120098587160213297449538934538240"], ["2120098587160213297449538934538240", "259741115286627645999511851226890240"]], [["261705055204157871070019690283663360"]], [["23730707717967553355381656686428160", "0", "-57395861652833724071393592606720", "-27491670310445168774247465615360", "-21487438219490737842180461690880", "-20607746139134988281871146680320", "-20537206322539092055831184670720", "-20560502777057437531254205317120", "-20555135252819168413944480399360", "-20556611249040732330535233945600", "-20556206736408190209262705459200"], ["0", "212648728406599576468433432949694090570383374436003272605040640", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-57395861652833724071393592606720", "0", "1432471719692336413082495413439692800", "-9224744173402403282407971807559680", "-1698412572393229464293879851253760", "-176500819511941901611110267617280", "24585334437702654242308289986560", "16266444469087916961539555328000", "-8106589749853575746497240104960", "2354931886021586992986870251520", "-553911903333718078265323683840"], ["-27491670310445168774247465615360", "0", "-9224744173402403282407971807559680", "36627231988053437861416416533544960", "-1058356338040834720335680734494720", "-163710358348514048669038002831360", "7102073187944032840783579054080", "7829408786868540935308836864000", "-2997120062719145129890598092800", "768712719039621703925760000000", "-170452684831223349703920844800"], ["-21487438219490737842180461690880", "0", "-1698412572393229464293879851253760", "-1058356338040834720335680734494720", "1512013692076005935313905579458560", "-101698722335694073525521812029440", "-7284532905126202713314552709120", "3018542206992067109846243082240", "-579873623679169820873447178240", "108415579402992874545484922880", "-23947965147936509106176655360"], ["-20607746139134988281871146680320", "0", "-176500819511941901611110267617280", "-163710358348514048669038002831360", "-101698722335694073525521812029440", "99233067162810962954264279777280", "-10054348749486300026637889044480", "-157116015889810329989850071040", "243206395386119259558272040960", "-50992870299509544747000791040", "6029989798869716697960284160"], ["-20537206322539092055831184670720", "0", "24585334437702654242308289986560", "7102073187944032840783579054080", "-7284532905126202713314552709120", "-10054348749486300026637889044480", "9734115508407232987058153717760", "-1513029849994998415353485721600", "135257674649199354519153868800", "-1216055144934348232483307520", "-2768074161961812652107694080"], ["-20560502777057437531254205317120", "0", "16266444469087916961539555328000", "7829408786868540935308836864000", "3018542206992067109846243082240", "-157116015889810329989850071040", "-1513029849994998415353485721600", "1408987389370333181529642762240", "-268466171007317857965763706880", "35665742549060293222526238720", "-3614513436194374066748129280"], ["-20555135252819168413944480399360", "0", "-8106589749853575746497240104960", "-2997120062719145129890598092800", "-579873623679169820873447178240", "243206395386119259558272040960", "135257674649199354519153868800", "-268466171007317857965763706880", "279491957795168795010641448960", "-59362052446436375218000803840", "9297968931283195254588456960"], ["-20556611249040732330535233945600", "0", "2354931886021586992986870251520", "768712719039621703925760000000", "108415579402992874545484922880", "-50992870299509544747000791040", "-1216055144934348232483307520", "35665742549060293222526238720", "-59362052446436375218000803840", "88619522733405838835860792320", "-20013222717788389141508951040"], ["-20556206736408190209262705459200", "0", "-553911903333718078265323683840", "-170452684831223349703920844800", "-23947965147936509106176655360", "6029989798869716697960284160", "-2768074161961812652107694080", "-3614513436194374066748129280", "9297968931283195254588456960", "-20013222717788389141508951040", "62565910882070001842716600320"]], [["12996842893523171695950471783618969600", "-22880192113770859653403870117232640", "-4228532684300260140699434121953280", "-532213556893267234920637063495680", "-12706806519025069936956533637120", "51051888014714183176977289052160", "-17569081986998698910768714219520", "4206834574204807032013911490560"], ["-22880192113770859653403870117232640", "196572584255987546176361940155105280", "-2969178119902493075407087998074880", "-517888685371643723376641861222400", "-11239788335106738406267079884800", "26018967832880873003287534632960", "-7656214862741341423690108108800", "1663528169202324093922348892160"], ["-4228532684300260140699434121953280", "-2969178119902493075407087998074880", "6421118742866430676916463520972800", "-333468945069497669378693608243200", "-30542501719514506141441468661760", "11067566614012100230793826140160", "-2200057712088639637400227676160", "408775532430436868692409057280"], ["-532213556893267234920637063495680", "-517888685371643723376641861222400", "-333468945069497669378693608243200", "364802606719888873024217489080320", "-33555521395163296468704511918080", "543465461989632515808417546240", "320333393027435738659616194560", "-50625756812651704952637358080"], ["-12706806519025069936956533637120", "-11239788335106738406267079884800", "-30542501719514506141441468661760", "-33555521395163296468704511918080", "35933153412345457172690428231680", "-5162251810480309545329083023360", "471824827824570283754457661440", "-16315805417957179003864350720"], ["51051888014714183176977289052160", "26018967832880873003287534632960", "11067566614012100230793826140160", "543465461989632515808417546240", "-5162251810480309545329083023360", "5357371378480278312225409597440", "-920267412149403576538646446080", "115316291345718670130243174400"], ["-17569081986998698910768714219520", "-7656214862741341423690108108800", "-2200057712088639637400227676160", "320333393027435738659616194560", "471824827824570283754457661440", "-920267412149403576538646446080", "1303381441009691604587635015680", "-250853925459769638468251811840"], ["4206834574204807032013911490560", "1663528169202324093922348892160", "408775532430436868692409057280", "-50625756812651704952637358080", "-16315805417957179003864350720", "115316291345718670130243174400", "-250853925459769638468251811840", "713884509994694195507688898560"]], [["1414580227866479332552667277777960960", "-7979628724164319545629151728762880", "-1262454114799567166646010081443840", "-99728623650147905145229195345920", "59455571435853780439498468884480", "-13496750081632575813624791040000"], ["-7979628724164319545629151728762880", "28664818967187637102928686806466560", "-935604935917649177439203827384320", "-110754039214291480194696578334720", "30562167580274700285059373465600", "-5341209716416984291122043944960"], ["-1262454114799567166646010081443840", "-935604935917649177439203827384320", "1326497202483278752382465637089280", "-109110910988274379362393328189440", "5157669200662613012470069985280", "-142457684073737138756376330240"], ["-99728623650147905145229195345920", "-110754039214291480194696578334720", "-109110910988274379362393328189440", "126425685852157914670102499819520", "-15376830214479981248824391761920", "1218597254505740775994561658880"], ["59455571435853780439498468884480", "30562167580274700285059373465600", "5157669200662613012470069985280", "-15376830214479981248824391761920", "21006703597159987376246960947200", "-3163819906518264400224190464000"], ["-13496750081632575813624791040000", "-5341209716416984291122043944960", "-142457684073737138756376330240", "1218597254505740775994561658880", "-3163819906518264400224190464000", "8316442334190692192980115128320"]], [["149782154687597879875956707237560320", "-2128894334896060474477558471065600", "-279343532105796593588807160299520", "54529491280972530793783429693440"], ["-2128894334896060474477558471065600", "4691010312758306874215238645841920", "-303503277809119389806733274644480", "17401822264151737100157321216000"], ["-279343532105796593588807160299520", "-303503277809119389806733274644480", "409990404578368859282361097912320", "-38080149406887345671070893998080"], ["54529491280972530793783429693440", "17401822264151737100157321216000", "-38080149406887345671070893998080", "98940003540191956447669518336000"]], [["14896569709206072292557625397084160", "-536228139016693277194588300247040"], ["-536228139016693277194588300247040", "1177742590950828876843922646630400"]], [["13028183970050564271269854612291584000", "-16531332442373138063405617753620480", "-2745980026042231489396313633587200", "-499460680932621947322816748584960", "-9312171831766874025646872330240", "4574459244543057540943466987520", "4109830366438929531663663759360", "-2166008212487131104530556518400", "647660247193782216072269660160"], ["-16531332442373138063405617753620480", "176868456058767404014114641668997120", "-1356440495549050514284464203366400", "-266336841865809559033432359567360", "-29619380130756227192158169333760", "3073333938707393502178160148480", "2663517757264592584945717739520", "-1234770613575664959988212695040", "346579840786126570851171041280"], ["-2745980026042231489396313633587200", "-1356440495549050514284464203366400", "5265586419581083594566748078080000", "-144288526216332579867201550417920", "-26436675126495480932594362613760", "266235764182494490054549831680", "1572436808175448758119647150080", "-562000476537639800983152230400", "141037196235689954522683146240"], ["-499460680932621947322816748584960", "-266336841865809559033432359567360", "-144288526216332579867201550417920", "258464254819915139115219576422400", "-17350573140796247155642183188480", "-1640102161909076871618924380160", "674018415518133157215967641600", "-142983146514652525182131896320", "29160491430783021702331760640"], ["-9312171831766874025646872330240", "-29619380130756227192158169333760", "-26436675126495480932594362613760", "-17350573140796247155642183188480", "20309691643948741714430153195520", "-2122115196140462526862385479680", "-20964783669351866800275456000", "46354397948480180419358883840", "-8875152848975329071267840000"], ["4574459244543057540943466987520", "3073333938707393502178160148480", "266235764182494490054549831680", "-1640102161909076871618924380160", "-2122115196140462526862385479680", "2515059183536590375827281018880", "-414548196900986669037225246720", "40452663159173136992037765120", "-817226549148833229746995200"], ["4109830366438929531663663759360", "2663517757264592584945717739520", "1572436808175448758119647150080", "674018415518133157215967641600", "-20964783669351866800275456000", "-414548196900986669037225246720", "466899644094529958314447011840", "-92352382942064566221911162880", "12900814428304380578773893120"], ["-2166008212487131104530556518400", "-1234770613575664959988212695040", "-562000476537639800983152230400", "-142983146514652525182131896320", "46354397948480180419358883840", "40452663159173136992037765120", "-92352382942064566221911162880", "133492330944332739472487546880", "-29305325802070078774065561600"], ["647660247193782216072269660160", "346579840786126570851171041280", "141037196235689954522683146240", "29160491430783021702331760640", "-8875152848975329071267840000", "-817226549148833229746995200", "12900814428304380578773893120", "-29305325802070078774065561600", "82576524998797376413070131200"]], [["1435508654003751925749604273587486720", "-3636152378761382790732044839157760", "-702528032186857507346150420643840", "-66739997483271208778860760924160", "-1713352535700466340059687157760", "6446065005734356736260492492800", "-2157833456094897011093762211840"], ["-3636152378761382790732044839157760", "25484246240900084906820641048494080", "-376573622825365808139334582272000", "-68738369392518568117129885777920", "-4015348431279950494296881233920", "4292052359692351747099145011200", "-1207730720884072097131203133440"], ["-702528032186857507346150420643840", "-376573622825365808139334582272000", "1026114588663167578449264739614720", "-50542845846522644256607803801600", "-6487909479570814021308839362560", "2220483373281728607015791493120", "-452965237354349834354137497600"], ["-66739997483271208778860760924160", "-68738369392518568117129885777920", "-50542845846522644256607803801600", "73160200788972516761602118123520", "-7159556845643338028935356088320", "227362898484963954570213457920", "34536715596279158174719672320"], ["-1713352535700466340059687157760", "-4015348431279950494296881233920", "-6487909479570814021308839362560", "-7159556845643338028935356088320", "9588493978099784441903374663680", "-1426071074231006684632527667200", "131501502817645093942890332160"], ["6446065005734356736260492492800", "4292052359692351747099145011200", "2220483373281728607015791493120", "227362898484963954570213457920", "-1426071074231006684632527667200", "2044855672810075893712441835520", "-366133802711325877188459233280"], ["-2157833456094897011093762211840", "-1207730720884072097131203133440", "-452965237354349834354137497600", "34536715596279158174719672320", "131501502817645093942890332160", "-366133802711325877188459233280", "964728186369669504690636718080"]], [["157040829106318093826328711219118080", "-939777751319290028927101886791680", "-133426705516413804893022632017920", "-15747213851877984612253905715200", "7745748513404910349596009431040"], ["-939777751319290028927101886791680", "4053862369489494280266979517399040", "-118949103746906369907533178470400", "-19712200926922292789224679669760", "5139063416730493443043586211840"], ["-133426705516413804893022632017920", "-118949103746906369907533178470400", "256706801577009495970515674726400", "-22588585605815457195332783308800", "1359772995529305159676314255360"], ["-15747213851877984612253905715200", "-19712200926922292789224679669760", "-22588585605815457195332783308800", "35613570369114992417184562544640", "-4381708300758361064903037419520"], ["7745748513404910349596009431040", "5139063416730493443043586211840", "1359772995529305159676314255360", "-4381708300758361064903037419520", "11480115024475627994690019655680"]], [["16744690711802700497757234895257600", "-206361009807947534584250703544320", "-36606325197278174980050675302400"], ["-206361009807947534584250703544320", "820073852394613492472568034099200", "-55450462492929170229061893488640"], ["-36606325197278174980050675302400", "-55450462492929170229061893488640", "137014662006006612492536638341120"]], [["1713343848675925143717566459412480"]], [["1448844259089990337411425392803184640", "-1563643301561397555428412484485120", "-222880194726735724252398228602880", "-49991016922376122177010270208000", "-1966192117317947445907795476480", "-1665899779428953084280176640", "725556173454830955573364654080", "-322305063675447258750344232960"], ["-1563643301561397555428412484485120", "22606920796032488150724263238696960", "-141847154320819817773376030638080", "-30897346495003223684154057031680", "-4185083278626845797521429626880", "52164695769188708076402769920", "506362357438771926581379072000", "-205731973667467825471763251200"], ["-222880194726735724252398228602880", "-141847154320819817773376030638080", "794696514006917390403226136739840", "-18916047187937290310463258624000", "-4086769577524734480684259737600", "-187519539251538881745896079360", "333094660502377025627215626240", "-111248678466941721651991019520"], ["-49991016922376122177010270208000", "-30897346495003223684154057031680", "-18916047187937290310463258624000", "47711136737951349340752744284160", "-3061140684556561498423343185920", "-423029332166487998945128611840", "167070623945296641362503925760", "-37918739293569813917812654080"], ["-1966192117317947445907795476480", "-4185083278626845797521429626880", "-4086769577524734480684259737600", "-3061140684556561498423343185920", "4644154076593405602372570316800", "-514014525835539175299376742400", "3645865854463444036060446720", "8048347200776923684751278080"], ["-1665899779428953084280176640", "52164695769188708076402769920", "-187519539251538881745896079360", "-423029332166487998945128611840", "-514014525835539175299376742400", "772826832618433611866198507520", "-134133049878152515705806520320", "13717102305657651064466964480"], ["725556173454830955573364654080", "506362357438771926581379072000", "333094660502377025627215626240", "167070623945296641362503925760", "3645865854463444036060446720", "-134133049878152515705806520320", "203840126655855776607255920640", "-42205639908558320167303249920"], ["-322305063675447258750344232960", "-205731973667467825471763251200", "-111248678466941721651991019520", "-37918739293569813917812654080", "8048347200776923684751278080", "13717102305657651064466964480", "-42205639908558320167303249920", "111881533387742178868008714240"]], [["159815428449158544277934041989120000", "-324614029783955458476153671516160", "-67554736114439010611812462755840", "-7312042748840704830115047014400", "-939394599205724648176216965120", "965394362345266578152321187840"], ["-324614029783955458476153671516160", "3440317537444167128597237952675840", "-42736717306383490289651071057920", "-8785398726368366031736531845120", "-1126449122307328874740344422400", "754131515274129980898725068800"], ["-67554736114439010611812462755840", "-42736717306383490289651071057920", "176895613430034443747758964736000", "-7825214909863502212729940213760", "-1512183728096997642110553292800", "486980764251380603116836618240"], ["-7312042748840704830115047014400", "-8785398726368366031736531845120", "-7825214909863502212729940213760", "16978969102228075794135829708800", "-1809628651363198242532412620800", "96982957116704587022283571200"], ["-939394599205724648176216965120", "-1126449122307328874740344422400", "-1512183728096997642110553292800", "-1809628651363198242532412620800", "3269343266961013572426069442560", "-497630855288856676865251737600"], ["965394362345266578152321187840", "754131515274129980898725068800", "486980764251380603116836618240", "96982957116704587022283571200", "-497630855288856676865251737600", "1330860827083692690771148800000"]], [["17537514980224436557924926404689920", "-88582852267106776501234528419840", "-13070093563522543171817586032640", "-2614818598473056650915196436480"], ["-88582852267106776501234528419840", "614575191058903959152368853975040", "-15176923497097991322031934668800", "-3777023968631399833895467745280"], ["-13070093563522543171817586032640", "-15176923497097991322031934668800", "60378113552465679422415584624640", "-5741523637025551633667913154560"], ["-2614818598473056650915196436480", "-3777023968631399833895467745280", "-5741523637025551633667913154560", "15861815873339679091319384309760"]], [["1882931300221506337310207618580480", "-18842029495705565287576365957120"], ["-18842029495705565287576365957120", "192465371724265893912386438430720"]], [["161142401136069324387849895044710400", "-148183975953790518547003798978560", "-19323857156982440757707774361600", "-5352224088443765686573234913280", "-219017463962122745587653672960", "-80220690612167663144832860160", "116243355490679544342632202240"], ["-148183975953790518547003798978560", "2946006609703719889586135771381760", "-14797519204689143360102313492480", "-3563768245125560390484649574400", "-552911819449441879833559695360", "-60258114121121855033007144960", "94396592551900617441678458880"], ["-19323857156982440757707774361600", "-14797519204689143360102313492480", "125881347337942395148867259596800", "-2466292541242570519268347084800", "-630925327913547590213094604800", "-83625242949060658809085624320", "73290721690619106546124062720"], ["-5352224088443765686573234913280", "-3563768245125560390484649574400", "-2466292541242570519268347084800", "9666804950789829351612937666560", "-565541363594893242820366172160", "-121707500675353747557250498560", "45965338923600170660690657280"], ["-219017463962122745587653672960", "-552911819449441879833559695360", "-630925327913547590213094604800", "-565541363594893242820366172160", "1253515119679549971364184064000", "-152239180208990225648509255680", "5668505741794338974882856960"], ["-80220690612167663144832860160", "-60258114121121855033007144960", "-83625242949060658809085624320", "-121707500675353747557250498560", "-152239180208990225648509255680", "310417076575723680848491315200", "-55922039577734203637445427200"], ["116243355490679544342632202240", "94396592551900617441678458880", "73290721690619106546124062720", "45965338923600170660690657280", "5668505741794338974882856960", "-55922039577734203637445427200", "154086899067003099270091898880"]], [["17791940401717868457939279072460800", "-28327075906288601249088578519040", "-6690034698613325339365956648960", "-709196082569441140732078325760", "-211763002350070285340560588800"], ["-28327075906288601249088578519040", "482909518414747676308319030476800", "-4901832729717239114502116474880", "-1083234312164872480912299786240", "-267028347283513397012814888960"], ["-6690034698613325339365956648960", "-4901832729717239114502116474880", "33844277378968691923371341905920", "-1249294199747699190678694133760", "-389995781239454865023953797120"], ["-709196082569441140732078325760", "-1083234312164872480912299786240", "-1249294199747699190678694133760", "5010837399841693845308854763520", "-594614471175685624200702197760"], ["-211763002350070285340560588800", "-267028347283513397012814888960", "-389995781239454865023953797120", "-594614471175685624200702197760", "1828491285988912711766963650560"]], [["1958395192556746609257790360780800", "-8384829014056887572896772259840", "-1161975069789706596940681052160"], ["-8384829014056887572896772259840", "104492028668900558404490058792960", "-1964529664866050987652273930240"], ["-1161975069789706596940681052160", "-1964529664866050987652273930240", "21603325810780063920195203235840"]], [["211308045112280215232365304217600"]], [["17920970350413815998231680814940160", "-14331878455673997909798168821760", "-1554462206302696577490726420480", "-570631422976852066266167377920", "-15389323452239271062856007680", "-21819902118224364454407045120"], ["-14331878455673997909798168821760", "394451176440117559060011008655360", "-1532180267847788248590094172160", "-414136013406670738540996853760", "-66031065475435489707750850560", "-21105068058979423058720194560"], ["-1554462206302696577490726420480", "-1532180267847788248590094172160", "21306068693667703803461448499200", "-328908174000883994016822067200", "-94884769548250506716113797120", "-27324941816048597933878149120"], ["-570631422976852066266167377920", "-414136013406670738540996853760", "-328908174000883994016822067200", "2237308108430692551055607070720", "-109172338927020637681782620160", "-40296688706906246393112821760"], ["-15389323452239271062856007680", "-66031065475435489707750850560", "-94884769548250506716113797120", "-109172338927020637681782620160", "444324229027902099789683097600", "-61590768894066715971299573760"], ["-21819902118224364454407045120", "-21105068058979423058720194560", "-27324941816048597933878149120", "-40296688706906246393112821760", "-61590768894066715971299573760", "210009103927564203344532602880"]], [["1980029013186038431806833358274560", "-2403901541965261699334233128960", "-664583244163930090623184404480", "-55264381570680606268053258240"], ["-2403901541965261699334233128960", "72179114569488652352510786273280", "-590311564173290407640464097280", "-122965894464468052512268615680"], ["-664583244163930090623184404480", "-590311564173290407640464097280", "7732985897694338203349491384320", "-204618198810116540735391006720"], ["-55264381570680606268053258240", "-122965894464468052512268615680", "-204618198810116540735391006720", "2423104628519008930126469529600"]], [["218531133203283533091673347194880", "-802570755014448770580102512640"], ["-802570755014448770580102512640", "23567858677410590293455557099520"]], [["1992808703424876428248539589509120", "-1419743139742301624767264849920", "-109351344950920293817295831040", "-61691749027457348312267489280", "714097370073613733650759680"], ["-1419743139742301624767264849920", "54958258961352929200200933703680", "-158320726997338993726209392640", "-50061925144063002795835392000", "-6219866673519450570715299840"], ["-109351344950920293817295831040", "-158320726997338993726209392640", "3994751197067805905340963225600", "-47045927940788899441929093120", "-12971791753339235720704819200"], ["-61691749027457348312267489280", "-50061925144063002795835392000", "-47045927940788899441929093120", "643958883793264182983471923200", "-21294025289650106218756177920"], ["714097370073613733650759680", "-6219866673519450570715299840", "-12971791753339235720704819200", "-21294025289650106218756177920", "271599862786602143217871749120"]], [["220270449989927590182103296245760", "-193257861492433633435315077120", "-67701432613557237460531937280"], ["-193257861492433633435315077120", "12117513300127244984600997396480", "-81652117812172414872799150080"], ["-67701432613557237460531937280", "-81652117812172414872799150080", "2627722639615057776794130186240"]], [["24370430016522743413972826849280"]], [["221580846091517203890154399334400", "-145598303347902550887314227200", "-5295501213429583761301831680", "-6933982933058995782879805440"], ["-145598303347902550887314227200", "8160033810260837562831140290560", "-16234467672804137703026196480", "-6751930982777888737025064960"], ["-5295501213429583761301831680", "-16234467672804137703026196480", "896373012952056210217500672000", "-8322253606368422693972213760"], ["-6933982933058995782879805440", "-6751930982777888737025064960", "-8322253606368422693972213760", "292893907260866086094493450240"]], [["24495987655803178950469248614400", "-13950706449264350325595176960"], ["-13950706449264350325595176960", "2709374838592904115988668088320"]], [["24636291548804309460479429836800", "-15589228309008866739014860800", "182044866731382741412085760"], ["-15589228309008866739014860800", "1361844868005681354157373521920", "-1570321442998913239540039680"], ["182044866731382741412085760", "-1570321442998913239540039680", "301216155259424310380781895680"]], [["2723325637215936916622137835520"]], [["2739096977007481702285946388480", "-1752375754463261720208998400"], ["-1752375754463261720208998400", "302786472053843717045531443200"]], [["304538842752746181064734412800"]], [["149363647822638803305573058435362525128140568260651496206499840", "-696663350846610307905505998339917401876139825956263516721643520", "120726512945325330125872458784315589794870016396734526128128000", "-40164772071158605527646437824660263524681854711661943471472640", "16008441448238527903475087632124940667720112194716831464816640", "-5069326930569974938584447357645107107052754168824378677002240", "915928510790592139190617949126804251147622894895585165312000", "-196867297533650441413403287738393076810914302974643651870720", "85141667846813334989999962680208984794573598783697767956480", "58789409780691766522529038170066638126715554968848618946560", "37180084197928095060024731675397323007257341566383010447360"], ["-696663350846610307905505998339917401876139825956263516721643520", "4619063643421413937622615103875020968026387301456165152363642880", "-802462774783408678216923257663283382816896894175003030050570240", "267189754138956876989842331397981029692350696073141660113960960", "-106283158664198805494862681292333949710854428620721651617628160", "33622315257220912649493167080745486439008399327022157293158400", "-6095416661674615794175697974203722289335830049285003752243200", "1337417147672935101859806926607579004761604003911982016102400", "-633101388026985667973407953647721847672333232194058232791040", "-646542765296200074796228555761304291681616174356809740451840", "-626096621783046022904024415852933549261691739840648545566720"], ["120726512945325330125872458784315589794870016396734526128128000", "-802462774783408678216923257663283382816896894175003030050570240", "139412698276307869600810912618576556044505672899788368070574080", "-46419379311266462500692470920997221908156375523218257042472960", "18464556419736991228807218805514467338159627296008147304448000", "-5841164485665498859714076170725723315539325842238676622376960", "1058970639518381857862917859114180670239207752887158943252480", "-232380647246316019584844926173820031461038414986974509137920", "110058666499869333677608017103587166636144678408601689128960", "112588435606415440959195165050897340084630753604111234498560", "109163402259912316844080481810692066121561268999141772492800"], ["-40164772071158605527646437824660263524681854711661943471472640", "267189754138956876989842331397981029692350696073141660113960960", "-46419379311266462500692470920997221908156375523218257042472960", "15455996086291026107433331259478843609013363157634679402659840", "-6148014803928094474875695110882001046548770862567995673149440", "1944888112724830095701100618941858704327789346226162074910720", "-352599676227196829510792859666720591911474241937202793676800", "77377533047176276518174339048919321851254080915488752271360", "-36652985635594629638670768702998546980271033873632403128320", "-37516185914287393479277326730889114298329332501802920181760", "-36389411232235261041935572163326378595536816954146312683520"], ["16008441448238527903475087632124940667720112194716831464816640", "-106283158664198805494862681292333949710854428620721651617628160", "18464556419736991228807218805514467338159627296008147304448000", "-6148014803928094474875695110882001046548770862567995673149440", "2445551555526602620831798812637233157746668285018364790702080", "-773639417788101241161051618587486096860064296187952868884480", "140255220089824085507624005914556331311722079010631576453120", "-30775894392006093462310636200565862810240741567861977251840", "14572492903545654994588106000176315498837204246364820602880", "14895587280715692628518610327047922536043328801446066913280", "14434144741527991953975979200179565090326596970648080220160"], ["-5069326930569974938584447357645107107052754168824378677002240", "33622315257220912649493167080745486439008399327022157293158400", "-5841164485665498859714076170725723315539325842238676622376960", "1944888112724830095701100618941858704327789346226162074910720", "-773639417788101241161051618587486096860064296187952868884480", "244737997763165319223913028037419764614951782649709859962880", "-44368868421720711003673110005015311171027391339099502673920", "9735290082866502460577845563094383651607975621134164951040", "-4608764723699894228306120591083520466456645292783608791040", "-4707699605642227181097302514819658510514034360345852641280", "-4559586028109122111747218089976034032609775803288256512000"], ["915928510790592139190617949126804251147622894895585165312000", "-6095416661674615794175697974203722289335830049285003752243200", "1058970639518381857862917859114180670239207752887158943252480", "-352599676227196829510792859666720591911474241937202793676800", "140255220089824085507624005914556331311722079010631576453120", "-44368868421720711003673110005015311171027391339099502673920", "8043905708509609432551737055918082739465461136602819461120", "-1765257150692449614613813150809733036879212392154483916800", "836249306704439516952382005707276645008596249922627829760", "856167711490126396087603560532340851007546537166388592640", "830610164006673442232583969610948503184088476504899256320"], ["-196867297533650441413403287738393076810914302974643651870720", "1337417147672935101859806926607579004761604003911982016102400", "-232380647246316019584844926173820031461038414986974509137920", "77377533047176276518174339048919321851254080915488752271360", "-30775894392006093462310636200565862810240741567861977251840", "9735290082866502460577845563094383651607975621134164951040", "-1765257150692449614613813150809733036879212392154483916800", "387770019027376795724143656678333436876873827556154081280", "-184442048301165954511517940899174789164920859179870289920", "-191439435285813466435227055425530529719348282472015298560", "-187546625352018327602668400116551743880811497392859955200"], ["85141667846813334989999962680208984794573598783697767956480", "-633101388026985667973407953647721847672333232194058232791040", "110058666499869333677608017103587166636144678408601689128960", "-36652985635594629638670768702998546980271033873632403128320", "14572492903545654994588106000176315498837204246364820602880", "-4608764723699894228306120591083520466456645292783608791040", "836249306704439516952382005707276645008596249922627829760", "-184442048301165954511517940899174789164920859179870289920", "89190846962520329047936804653233444158097678517893038080", "97661754417883573442837934767272832865251249258496614400", "99186359419163793003909282329649518744762081110369320960"], ["58789409780691766522529038170066638126715554968848618946560", "-646542765296200074796228555761304291681616174356809740451840", "112588435606415440959195165050897340084630753604111234498560", "-37516185914287393479277326730889114298329332501802920181760", "14895587280715692628518610327047922536043328801446066913280", "-4707699605642227181097302514819658510514034360345852641280", "856167711490126396087603560532340851007546537166388592640", "-191439435285813466435227055425530529719348282472015298560", "97661754417883573442837934767272832865251249258496614400", "124356239542934805760595616188563354727268745874706063360", "137691784576600136856438908157570796757895802760208506880"], ["37180084197928095060024731675397323007257341566383010447360", "-626096621783046022904024415852933549261691739840648545566720", "109163402259912316844080481810692066121561268999141772492800", "-36389411232235261041935572163326378595536816954146312683520", "14434144741527991953975979200179565090326596970648080220160", "-4559586028109122111747218089976034032609775803288256512000", "830610164006673442232583969610948503184088476504899256320", "-187546625352018327602668400116551743880811497392859955200", "99186359419163793003909282329649518744762081110369320960", "137691784576600136856438908157570796757895802760208506880", "158866607674750525502073547450798089256507044790620672000"]], [["609614323810145895235443270024894182147698788082888212480", "-270154906419154506474877459428792961096029496563204096000", "-23439355150340735985481229558510347957823110505551626240", "22078883564361794163893633495132926595461475066707968000", "18715941619241513642503744947348377606217048198783959040", "-34029875351946712590964845734406888314089829364179927040", "87590721924232524716669200855031393493109713799426867200", "573941006413548992988977301736790444550270683180622151680"], ["-270154906419154506474877459428792961096029496563204096000", "119721060696519433438038082525668634257777381380645191680", "10387316291369989812893223213839961345496634504175943680", "-9784413669760128691140342599532586488470452139238359040", "-8294102121962638652193770980910024359802109462608609280", "15080580347425968204076305587400634574742883929874759680", "-38816448958631563952757595580856958368334811669672755200", "-254346023086649652166131985369006907358682074878501191680"], ["-23439355150340735985481229558510347957823110505551626240", "10387316291369989812893223213839961345496634504175943680", "901231070867861044878143869155846314233079170187919360", "-848921642709412951952369959239268131350752651577917440", "-719618265930161425067430158792712521551769172694794240", "1308431089858243646881987434746292373433402948447109120", "-3367817911864250918815876426833919271536700686671544320", "-22067734564683252034297111673469436288936697706703749120"], ["22078883564361794163893633495132926595461475066707968000", "-9784413669760128691140342599532586488470452139238359040", "-848921642709412951952369959239268131350752651577917440", "799648368499395512337822208653049102840748803274833920", "677850043328901394546608721410934122570481316627742720", "-1232486879424718851352861801340829577258194157342556160", "3172342373119506910640593909120379525692563844874895360", "20786874846077021427619704662256862639950810683214397440"], ["18715941619241513642503744947348377606217048198783959040", "-8294102121962638652193770980910024359802109462608609280", "-719618265930161425067430158792712521551769172694794240", "677850043328901394546608721410934122570481316627742720", "574603412376424849360487408730245628379444682655006720", "-1044760819293761476711926455451565073596348715017175040", "2689147505057147115911927193325670844682519583769231360", "17620725021333437500834208182669984521631452645839339520"], ["-34029875351946712590964845734406888314089829364179927040", "15080580347425968204076305587400634574742883929874759680", "1308431089858243646881987434746292373433402948447109120", "-1232486879424718851352861801340829577258194157342556160", "-1044760819293761476711926455451565073596348715017175040", "1899614840463755361275483640604442249512904953146900480", "-4889487061982073949203705831939551691543527427436707840", "-32038520331268603133578154216858833302103939658935173120"], ["87590721924232524716669200855031393493109713799426867200", "-38816448958631563952757595580856958368334811669672755200", "-3367817911864250918815876426833919271536700686671544320", "3172342373119506910640593909120379525692563844874895360", "2689147505057147115911927193325670844682519583769231360", "-4889487061982073949203705831939551691543527427436707840", "12585226868123238616180446173121164576488669395714048000", "82465101507916116291828705827165801960153281526024110080"], ["573941006413548992988977301736790444550270683180622151680", "-254346023086649652166131985369006907358682074878501191680", "-22067734564683252034297111673469436288936697706703749120", "20786874846077021427619704662256862639950810683214397440", "17620725021333437500834208182669984521631452645839339520", "-32038520331268603133578154216858833302103939658935173120", "82465101507916116291828705827165801960153281526024110080", "540355214726854321505804072723498518674056126125481656320"]], [["66674083830106973672313697358315520", "-4272927071019092647707184107356160", "125686814248604927400968957460480", "27345225041223830589760811827200", "-7080533454384504165645051494400", "-288401343527264911310507212800"], ["-4272927071019092647707184107356160", "957384759727101677849597769154560", "-122939728587365109160242629836800", "10484603807664792224141074759680", "629895686737455110776946688000", "-758206841990982744325352325120"], ["125686814248604927400968957460480", "-122939728587365109160242629836800", "36226366461265306260785583882240", "-6925182406439383669239636295680", "907464148226608272196333731840", "190233846891463238169730744320"], ["27345225041223830589760811827200", "10484603807664792224141074759680", "-6925182406439383669239636295680", "3879910771656590235953497374720", "-1405310577184224706164896563200", "324621214430101428191813959680"], ["-7080533454384504165645051494400", "629895686737455110776946688000", "907464148226608272196333731840", "-1405310577184224706164896563200", "1932111738162007428537778176000", "-1390828325886015033332119633920"], ["-288401343527264911310507212800", "-758206841990982744325352325120", "190233846891463238169730744320", "324621214430101428191813959680", "-1390828325886015033332119633920", "6259797767238577636931524362240"]], [["4162772999928411152777054099865600", "-368366970134307002439713245102080", "28817885281942303574764006932480", "-211003494703897397259864637440"], ["-368366970134307002439713245102080", "93914942904950680225060592025600", "-15149652095111942258510455111680", "2071687517809343167757109166080"], ["28817885281942303574764006932480", "-15149652095111942258510455111680", "10360104471078373228752540794880", "-3554980903353168448847075082240"], ["-211003494703897397259864637440", "2071687517809343167757109166080", "-3554980903353168448847075082240", "8378372367927917039156251852800"]], [["194935787363684657904242676203520", "-20550243492209759664584723005440"], ["-20550243492209759664584723005440", "25073492563476077969708396052480"]], [["25203693107245123511228519877751549230368850886962897223680", "8362479216892138308726818863186775326026780627016844574720", "-712962860378806790556003282493421949148658702726977290240", "-540181735942627448996485946323414411054805850182532464640", "-135647513347709393245923401578110109353305508218488750080", "352634753157336293025320129784900880501249882955521720320", "-192947669753813781551578791198961953930890510459983626240", "-3657155452116399581316850710226677072384296472140159385600", "-2368750038476787011864984668245879071202193602292324761600"], ["8362479216892138308726818863186775326026780627016844574720", "2774635382020675959766242220125489048543233162493296640000", "-236558074126837018528905285938779561324945676331940577280", "-179230024780233312891774228594594953825344071345855528960", "-45007273591473603100425505229301666366588919092766310400", "117002725826097878523477075091998705948632180119704698880", "-64019224142997059693510243670265486568025320690276106240", "-1213428775343869023777125103108434151264619001274842480640", "-785941285766582463676860287516141590447467272477029171200"], ["-712962860378806790556003282493421949148658702726977290240", "-236558074126837018528905285938779561324945676331940577280", "20168315735181206725343889725299792249613124118354329600", "15280677873011180775536026129942248718118748866488565760", "3837201108112773626415177316428748061104787804997550080", "-9975342947171355646291775351547658955054053975287398400", "5458109728036633568184854558526642991021083665230725120", "103453728026918466981626959435978678929570661086170972160", "67007275313527076930554380842221271606878931042477015040"], ["-540181735942627448996485946323414411054805850182532464640", "-179230024780233312891774228594594953825344071345855528960", "15280677873011180775536026129942248718118748866488565760", "11577521857783211611558975976643986291838003711930531840", "2907284615975694120161275674772624367778137577640427520", "-7557894484101298849689987849912917743631794708005519360", "4135378364995985215168811781254892016713629266587156480", "78382504196116811872347643028166164300952748317254615040", "50768571984822803482550928869374321807360970045207347200"], ["-135647513347709393245923401578110109353305508218488750080", "-45007273591473603100425505229301666366588919092766310400", "3837201108112773626415177316428748061104787804997550080", "2907284615975694120161275674772624367778137577640427520", "730061574671674276287037412051264132441488594682511360", "-1897897549467680185081385669025982420100369086414848000", "1038453828848445732748535256322933361661257121634713600", "19682990143337438048814336553577568478831483860607303680", "12748728969775504409036407178609606500032431086774517760"], ["352634753157336293025320129784900880501249882955521720320", "117002725826097878523477075091998705948632180119704698880", "-9975342947171355646291775351547658955054053975287398400", "-7557894484101298849689987849912917743631794708005519360", "-1897897549467680185081385669025982420100369086414848000", "4933851106867712891938918378043371330967296684263997440", "-2699606506332216138685316206283911626027265750448209920", "-51168695977509329900343819320907827863739095726506639360", "-33142110624635956602009412571518853537607301176184012800"], ["-192947669753813781551578791198961953930890510459983626240", "-64019224142997059693510243670265486568025320690276106240", "5458109728036633568184854558526642991021083665230725120", "4135378364995985215168811781254892016713629266587156480", "1038453828848445732748535256322933361661257121634713600", "-2699606506332216138685316206283911626027265750448209920", "1477116988570412745044030389816084406537210377776660480", "27997469236382245677725036128377372295399004173711441920", "18134040841100760068852069315074697405105990266965196800"], ["-3657155452116399581316850710226677072384296472140159385600", "-1213428775343869023777125103108434151264619001274842480640", "103453728026918466981626959435978678929570661086170972160", "78382504196116811872347643028166164300952748317254615040", "19682990143337438048814336553577568478831483860607303680", "-51168695977509329900343819320907827863739095726506639360", "27997469236382245677725036128377372295399004173711441920", "530667705880768479851699003940406362299081991232812810240", "343714989745929550111806559202479687613543104235435458560"], ["-2368750038476787011864984668245879071202193602292324761600", "-785941285766582463676860287516141590447467272477029171200", "67007275313527076930554380842221271606878931042477015040", "50768571984822803482550928869374321807360970045207347200", "12748728969775504409036407178609606500032431086774517760", "-33142110624635956602009412571518853537607301176184012800", "18134040841100760068852069315074697405105990266965196800", "343714989745929550111806559202479687613543104235435458560", "222625181195006418115240542556943162354760641689804800000"]], [["470255569592335363547852493681263573998012690027763466240", "-63542239374636205054133291803607877670444001620257669120", "-60249389190659529003260619650914161048759046275858432000", "-10679406685983403542271249028513784610217040340152483840", "56236164687744397890749630414906904559838642619379875840", "-66960502069070523718431271896630639127799348317661429760", "-953757765336771522294137375807343433303376982609085071360"], ["-63542239374636205054133291803607877670444001620257669120", "8586003964277930581945686479201402128825605662095441920", "8141064896790762402357522010970065524999290637149798400", "1443031108824762082778427182949706102505783285136752640", "-7598786849452681454812489614422226801535241092721541120", "9047889118691792503126776757888694680395741034771906560", "128874399686504035669133402582056826078053327252519649280"], ["-60249389190659529003260619650914161048759046275858432000", "8141064896790762402357522010970065524999290637149798400", "7719183211363980894196135787049157803445287450134446080", "1368251162462431203243121565079420955567469601604239360", "-7205006791943289279656851906404921835936413867300618240", "8579014498560332767416913628498496183206941257514352640", "122195943042639206739351684152708875569925762801100390400"], ["-10679406685983403542271249028513784610217040340152483840", "1443031108824762082778427182949706102505783285136752640", "1368251162462431203243121565079420955567469601604239360", "242527116188111818863511308521717125999813122242641920", "-1277111664367940535668812796538207453334055735651205120", "1520659147350782546041350968928030065789822383108915200", "21659641511053186927053188785119301394667956127462850560"], ["56236164687744397890749630414906904559838642619379875840", "-7598786849452681454812489614422226801535241092721541120", "-7205006791943289279656851906404921835936413867300618240", "-1277111664367940535668812796538207453334055735651205120", "6725079772109211110743753940684030985914309952153845760", "-8007564536013258413490521731320030968429631348355891200", "-114056445541284153253221836943674039158619603476099891200"], ["-66960502069070523718431271896630639127799348317661429760", "9047889118691792503126776757888694680395741034771906560", "8579014498560332767416913628498496183206941257514352640", "1520659147350782546041350968928030065789822383108915200", "-8007564536013258413490521731320030968429631348355891200", "9534621442610293530518459613956304390093729145458524160", "135807214095494428925734696189374208329032796478195630080"], ["-953757765336771522294137375807343433303376982609085071360", "128874399686504035669133402582056826078053327252519649280", "122195943042639206739351684152708875569925762801100390400", "21659641511053186927053188785119301394667956127462850560", "-114056445541284153253221836943674039158619603476099891200", "135807214095494428925734696189374208329032796478195630080", "1934381927105661372654721275299211562835591447418733854720"]], [["11931751371127852568449211474903040", "-632080114143729890306144946094080", "-16160301386588662704410921533440", "12756237077937472719039296962560", "-409859702772307043728113008640"], ["-632080114143729890306144946094080", "211403716850035736514051472097280", "-30804816521695739910483722895360", "1628433959353276244632189009920", "1532992892672160454251443650560"], ["-16160301386588662704410921533440", "-30804816521695739910483722895360", "17047539374716617317314618982400", "-4570521546474981529967992504320", "379689882244265985578945740800"], ["12756237077937472719039296962560", "1628433959353276244632189009920", "-4570521546474981529967992504320", "5620592605556185621179295334400", "-3272592114610825011418921697280"], ["-409859702772307043728113008640", "1532992892672160454251443650560", "379689882244265985578945740800", "-3272592114610825011418921697280", "14089184831221297371949553418240"]], [["876319184709528302585812038451200", "-81828905287187884788351416401920", "4411568579608182984647450296320"], ["-81828905287187884788351416401920", "45675448613198490472664499486720", "-10591003786900714589056653066240"], ["4411568579608182984647450296320", "-10591003786900714589056653066240", "21159016902584771775376926965760"]], [["80085022944962388238366849105920"]], [["6805067250680873784217980555000423531137115578570102538240", "1706684920404713012400196156363488701153335803012207083520", "606147549463005685757931876955007491205478903469697925120", "-54491026761182399529724811989573033858387169109155512320", "-153681478989838840587670507643276441108591426943068405760", "-45675465053605854633825149595185084057593425945553797120", "1286813913099190614180127330533914109093185441561176965120", "869118328285194293251963419683223101436159873187357655040"], ["1706684920404713012400196156363488701153335803012207083520", "428030070863062688533892955164322637691694494194587402240", "152019494312165043496426851761994731075526945670881607680", "-13666141750674800838545978191993642110467649605593989120", "-38542728980556208763154198204552958951595391971858841600", "-11455232486006951847544170611437820381447663196705914880", "322728023096852183236940144064150803986353627262479237120", "217971562997159643556215231847826290942018743607901552640"], ["606147549463005685757931876955007491205478903469697925120", "152019494312165043496426851761994731075526945670881607680", "53991362345940904729384988577772387043749916012665896960", "-4853677579117095897829933550503864988718577163918376960", "-13688865731374045992423758918333552413430821440014254080", "-4068449317684001129448398114375407034245076040170864640", "114620336773590820942895989548012248795017361767582924800", "77414950576828584769928254864294689102708598449981358080"], ["-54491026761182399529724811989573033858387169109155512320", "-13666141750674800838545978191993642110467649605593989120", "-4853677579117095897829933550503864988718577163918376960", "436332498725976450393983347896652284027389374900469760", "1230592039115487224690498241874368584064882485105786880", "365742599871656457137825563645848446583779370498785280", "-10304058548184674460171055403095109528422128010961879040", "-6959394865713364218399165022189636780198013024757350400"], ["-153681478989838840587670507643276441108591426943068405760", "-38542728980556208763154198204552958951595391971858841600", "-13688865731374045992423758918333552413430821440014254080", "1230592039115487224690498241874368584064882485105786880", "3470648579136554948028563002411348205397755210193960960", "1031506782285585850050573029495625060977808041658286080", "-29060618810196027450591036463267281791023933281612595200", "-19627637051592840525253348590661199684069021947291238400"], ["-45675465053605854633825149595185084057593425945553797120", "-11455232486006951847544170611437820381447663196705914880", "-4068449317684001129448398114375407034245076040170864640", "365742599871656457137825563645848446583779370498785280", "1031506782285585850050573029495625060977808041658286080", "306572739256093661088086733687866132550662643850936320", "-8637067313680864694803047590554264529037481008782376960", "-5833503530338638916659019263574830156910941295190999040"], ["1286813913099190614180127330533914109093185441561176965120", "322728023096852183236940144064150803986353627262479237120", "114620336773590820942895989548012248795017361767582924800", "-10304058548184674460171055403095109528422128010961879040", "-29060618810196027450591036463267281791023933281612595200", "-8637067313680864694803047590554264529037481008782376960", "243331915166594859417663370955708665409895721138299863040", "164347171860057393027652435169636345809223856952081121280"], ["869118328285194293251963419683223101436159873187357655040", "217971562997159643556215231847826290942018743607901552640", "77414950576828584769928254864294689102708598449981358080", "-6959394865713364218399165022189636780198013024757350400", "-19627637051592840525253348590661199684069021947291238400", "-5833503530338638916659019263574830156910941295190999040", "164347171860057393027652435169636345809223856952081121280", "111000617736095605527699434354714691020705704535084236800"]], [["39892766318775951876680680105574400", "-1645115849366885998011713511751680", "89322325594597011018423447060480", "-47494217591422758954386042388480", "20247684418408987881307593768960", "7720988503693383217434077429760"], ["-1645115849366885998011713511751680", "664102141253682074120668399534080", "-69006450506406840606149302026240", "-2488969722882629104590598963200", "1807637567066575645399182213120", "5491657059006292965359018311680"], ["89322325594597011018423447060480", "-69006450506406840606149302026240", "29975326502119136698835392266240", "-5306523405695260788857713459200", "-484609569593002105286311280640", "-1624722774315917558254298726400"], ["-47494217591422758954386042388480", "-2488969722882629104590598963200", "-5306523405695260788857713459200", "5326067774132950145544832942080", "-2095576959259753283916776079360", "-2068889921791760439696540303360"], ["20247684418408987881307593768960", "1807637567066575645399182213120", "-484609569593002105286311280640", "-2095576959259753283916776079360", "4568054896261701546903066378240", "1232541879727566810956137758720"], ["7720988503693383217434077429760", "5491657059006292965359018311680", "-1624722774315917558254298726400", "-2068889921791760439696540303360", "1232541879727566810956137758720", "41726210187652694737501720412160"]], [["3069034096634182463595648405995520", "-120962951115570616058887840727040", "-22182507328559575040835924787200", "4127925568106921236863595315200"], ["-120962951115570616058887840727040", "102786143630208919739355491205120", "-16513585476623189629360794501120", "-1942384741152276638151097712640"], ["-22182507328559575040835924787200", "-16513585476623189629360794501120", "19364369167892091548396484034560", "-7253534035383162028936333885440"], ["4127925568106921236863595315200", "-1942384741152276638151097712640", "-7253534035383162028936333885440", "30902084662524344994367285493760"]], [["367255606517281870935620667310080", "-34534125812721020607528079196160"], ["-34534125812721020607528079196160", "63533049133971093187443000606720"]], [["100543113145882800796285680589209600", "-3382780096070746696576928380354560", "395893959590361531109392557015040", "-18341435678930811995436770918400", "-39030310321653239538855790510080", "7355669254893137798150183976960", "-21112303328894089136797321789440"], ["-3382780096070746696576928380354560", "1835273033436424194359320494735360", "-149500684763778704922520678563840", "14652726159273899738255987834880", "-9701940094111550714842384957440", "-82608621337361450938537082880", "721034337542289903038811340800"], ["395893959590361531109392557015040", "-149500684763778704922520678563840", "94484965558219492601785755893760", "-14226248751079829375716121640960", "-841276574081197517262941061120", "-664470195432696674588043509760", "-1873526638065420969684290764800"], ["-18341435678930811995436770918400", "14652726159273899738255987834880", "-14226248751079829375716121640960", "6832258592489595051427328163840", "-1557573734618735891993088491520", "-362403269548191063584161136640", "-25670947122522959182886338560"], ["-39030310321653239538855790510080", "-9701940094111550714842384957440", "-841276574081197517262941061120", "-1557573734618735891993088491520", "2462427847713692715775631032320", "-559317080475694641019331543040", "364991630198277761120835993600"], ["7355669254893137798150183976960", "-82608621337361450938537082880", "-664470195432696674588043509760", "-362403269548191063584161136640", "-559317080475694641019331543040", "4761245612860085474821295308800", "-788621196542961615343245066240"], ["-21112303328894089136797321789440", "721034337542289903038811340800", "-1873526638065420969684290764800", "-25670947122522959182886338560", "364991630198277761120835993600", "-788621196542961615343245066240", "11793193425288864736922885160960"]], [["8981250033255244845062200775147520", "-235830401534578724304141869383680", "42496411867663773614556095447040", "-36422093969312553258065068032000", "-43468864543406860180068772085760"], ["-235830401534578724304141869383680", "380987871291284621843684193730560", "-21154834472596087528777360343040", "-13834518496577247807733361541120", "-22969884114978447891142331596800"], ["42496411867663773614556095447040", "-21154834472596087528777360343040", "24019352694543767475157708308480", "-5999416731630780634907352760320", "-7993704747788487284243866583040"], ["-36422093969312553258065068032000", "-13834518496577247807733361541120", "-5999416731630780634907352760320", "13984591205569329089324620185600", "8845044243303413831394687713280"], ["-43468864543406860180068772085760", "-22969884114978447891142331596800", "-7993704747788487284243866583040", "8845044243303413831394687713280", "126763088371063944201095369195520"]], [["1536243523742563614890953455697920", "13752643409870403461919119769600", "-33614729226644429221155475292160"], ["13752643409870403461919119769600", "98911801000872281082291447398400", "-14431560320793526215385955696640"], ["-33614729226644429221155475292160", "-14431560320793526215385955696640", "76421708876650938050550410772480"]], [["264793338490305699295796023787520"]], [["16264056236131268270089631170560000", "-1247205556251912183274901109473280", "103574922695020681828608340131840", "-669164619673087163433064857600", "-2972015981385676116600784158720", "-1157413490440845713613206323200"], ["-1247205556251912183274901109473280", "3509190038969760668766712186798080", "-114105759452804996152025268879360", "8278269532170639803411123404800", "-50295002415307243628774408847360", "-3559371627482679109017717964800"], ["103574922695020681828608340131840", "-114105759452804996152025268879360", "65387589093829802530645192212480", "-9547209645402509496397206650880", "-1381561916562218657933363773440", "-317543123761451182827566530560"], ["-669164619673087163433064857600", "8278269532170639803411123404800", "-9547209645402509496397206650880", "9709524492122070206702042480640", "-1709048609257206634018410332160", "15518706849136933142758686720"], ["-2972015981385676116600784158720", "-50295002415307243628774408847360", "-1381561916562218657933363773440", "-1709048609257206634018410332160", "12693592522997782421580357304320", "250225730518563593595188674560"], ["-1157413490440845713613206323200", "-3559371627482679109017717964800", "-317543123761451182827566530560", "15518706849136933142758686720", "250225730518563593595188674560", "8562800269175894548095408537600"]], [["11046005466447297266901147545763840", "312550182906306054190080762839040", "108881591134035364509494594764800", "-45660554722658702020060171468800"], ["312550182906306054190080762839040", "322046931378812572953815600332800", "6021672182332086548062084792320", "-3643656429191302720221641441280"], ["108881591134035364509494594764800", "6021672182332086548062084792320", "52385762541865003960207461580800", "5301389867485094184742897582080"], ["-45660554722658702020060171468800", "-3643656429191302720221641441280", "5301389867485094184742897582080", "99795894104248544631072321699840"]], [["1160231209954279757747345613127680", "108875132041720555849286544261120"], ["108875132041720555849286544261120", "257725604506455539116874567516160"]], [["66556074163120702664435251675270080119603344639519444288143360", "6835542993502750692207406220175117314385896779943188396769280", "24677494447362492478054437549469680230639038600533403238400", "15470951685204036202458336652377297830924541234891624284160", "-20526594993830232550016602643269487142622622471035992145920"], ["6835542993502750692207406220175117314385896779943188396769280", "1525745964886086926919380658859031758822317439897405583523840", "12646697624103305431747157730785364299810371871392577617920", "-550238193206893340269147733324055211479336482656537804800", "-2536600704000254454313268654832749483594748760749338787840"], ["24677494447362492478054437549469680230639038600533403238400", "12646697624103305431747157730785364299810371871392577617920", "133291892224372634052066984636433307950677946549288304640", "-20524943198287284014140283829735374280213128842743644160", "-12870597963401075943111260347732603093880063165485547520"], ["15470951685204036202458336652377297830924541234891624284160", "-550238193206893340269147733324055211479336482656537804800", "-20524943198287284014140283829735374280213128842743644160", "9151566406030032125283236566351254546939285632487260160", "-3658737591610269985794977119841312262027744051367772160"], ["-20526594993830232550016602643269487142622622471035992145920", "-2536600704000254454313268654832749483594748760749338787840", "-12870597963401075943111260347732603093880063165485547520", "-3658737591610269985794977119841312262027744051367772160", "6553471763905714309351225526358597334448270840813322240"]], [["14533894821987320002031233782686978821222729526093455546122240", "1310924438193998715215878020220213948499069058284322123939840", "155083706943307930754167757008678042569446756174384899031040"], ["1310924438193998715215878020220213948499069058284322123939840", "118242419097076253157558616238622384007939408517810324766720", "13988199576766970030367532600499548144594004204550818365440"], ["155083706943307930754167757008678042569446756174384899031040", "13988199576766970030367532600499548144594004204550818365440", "1654818371390220563171293082449732279369523093922927083520"]], [["1115484634713333674348119366041600"]], [["30999451524238806456096071640542211930904477109881159569899520", "-300117867856322134201243176079667155930010163570774166732800", "-195453182082328541092651340883620070441080961968153139609600", "600554494686917585438640068990819165512571944173651886080"], ["-300117867856322134201243176079667155930010163570774166732800", "2905558975332113629370809955100996677020475562445944913920", "1892259036467656391061427868668160709301821180703974359040", "-5814203981513649689476370334247288405490525749829959680"], ["-195453182082328541092651340883620070441080961968153139609600", "1892259036467656391061427868668160709301821180703974359040", "1232342654715595840896989941672265478674136166470742179840", "-3786527865134065200358405318192076817086742816541900800"], ["600554494686917585438640068990819165512571944173651886080", "-5814203981513649689476370334247288405490525749829959680", "-3786527865134065200358405318192076817086742816541900800", "11634583302438448289729896662846756884947351806935040"]], [["3129922287020613712191154280202240", "-67874145981406998813739120066560"], ["-67874145981406998813739120066560", "132557029266348365091845780275200"]], [["1340465664123824327800013319045120", "-26566955050502816362846822072320", "-10122302831067874030654586880"], ["-26566955050502816362846822072320", "64406450129054099329956446208000", "2027516763742125957914296320"], ["-10122302831067874030654586880", "2027516763742125957914296320", "13069489384545020641914126336000"]], [["131393209709579430707222332538880"]], [["117675798997963476262459397898240", "-453212152188864776463974400"], ["-453212152188864776463974400", "13139652501213205314666579886080"]], [["13152781948335707062092675502080"]]], "claim": {"K_lower_bound": 1160, "sdp_bound_num": "149363647822638803305573060898092069521845989048678651763097600", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.4523316599333682, "theta": 1.0, "seconds_model": 1.9901418685913086, "seconds_solve": 2114.71892952919, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q11_n7_R2.json <==
{"problem": {"q": 11, "n": 7, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["7709557094283647815792786603935197074292736", "6530092188797682192451181226647311351808", "2817231622673370475635301931553485718814720", "6518651455036953093532841057622270410752", "13570360548986503666296400916037762468020224", "6489028894961918471616478998061117341696", "10692720847818897123137210887722120863809536", "6490019605729336832635589241479943421952", "14999097768548971662660811587767268536221696", "6487587117485902559924925772747369349120", "13617633244479699866990831099991317658206208", "6488156975861921717089726594495350308864", "13818568287906133812632794117306008737939456", "6488066999918416115663506590177794457600", "6524565799195872045566261969927773618176", "3360023538820535328036529133268951132798976", "1263210419728640988389284713246070405070848", "6537259990907400894447697422047598608384", "18404682460438761255875463595135552739868672", "2112524807977531955664377175239218270568448", "6505902062432662661914230382729527033856", "10674955042425012700286639812484852231438336", "11113059037834918132241548461595260654452736", "6489870615068441598740494569840844996608", "15003558246456688716689007248307102297358336", "10248787592228184956079584473446397455106048", "6488887999235003053096315895955010355200", "13617207953169432684210754135319698231787520", "15001101670232446665229315838139329142587392", "6487871894989796123328665292569504120832", "13818708218420207233097777664754986849927168", "13617432748885415487912962978318694137987072", "6488111994911513362632813668696066097152", "6503603092870672243540483129019285372928", "32117008010067075228264896589810998613901312", "1059113173441681218062528810941847554752512", "6525891533171236101151871351844451123200", "10857247394203696976978793873565220968857600", "1970658415890931019904108811075230931877888", "6507501153133066624704459687647032377344", "14995242976491367989871548162044739079634944", "10647757202831873075287449849601051865382912", "6488734063504010763735682642175426822144", "13619447792943853966968608833988642107031552", "10248909706389708794466144239694584412635136", "6489173217035173479072329718736309190656", "13818101736201563174079657904072808051245056", "15000659746676984971158986112731395890610176", "6487826955145302830221487399196411559936", "6485927476200661492839926763729218174976", "11163774704859627943242017316428590543273984", "1001068679484184704027214149313176935596032", "6528381251779368948331152448927888834560", "15037306428590953886462051346453637936185344", "1950218068150720162525275400283821258571776", "6506417104449458828687769478767837184000", "13619490482872809902516877067988414882643968", "10652107174626379237156640333106753581350912", "6489017701804840692000475612953358368768", "13820868790795792873253882384347637112373248", "10248956732212327810854137252843444810809344", "6489128157612983974354446547356439543808", "6486082833662267571953679088863550636032", "15060620532755929976571297581548041310044160", "993367275212400695745440548645229121503232", "6527393598285307363284475243962881277952", "13653503545969760703390143647009748614643712", "1950350128628917916634144540080061693296640", "6506702444623174359374292262281994567680", "13820413319239753047184562915742156842860544", "10651861296862357380716102275830851246751744", "6488972754638396294035005411155033194496", "6484782242793640277222109556581114839040", "13717005489641269333649879977069963095572480", "993634606390706986198051686754189838385152", "6527670720103040131863295740638811652096", "13858157183308740165336777957371172691640320", "1950395742980113224874054895742815813238784", "6506656652717859881562188993796864212992", "6485067148657447490310635701479548125184", "13899129048024161363967681921966907859140608", "993521708630839011422112398572097577680896", "6527630016486614593865254114583881187328", "6485022165068215199612024047198418239488", "6516215766717898298094524284516127735808", "6488213964180676562231798393076795310080", "6490026161489756873141879409447767375872", "6487586283251031084667199674846814404608", "6488157072409097494713900242679592124416", "6488066969071464902376628568375007641600", "2747384101238254010858675055937866749181952", "1165502003565632141424187749164137463152640", "6540097408283308672211185413302104621056", "19277094048417869866763747039936030208688128", "2123555862681101029966986528937060306255872", "6505797984267960172617286248327202996224", "10903431117794097051208165705179997665230848", "11360891111100389674463134846739828724203520", "6489787939338896963289680071267817881600", "15017402361747128020542367673724918254534656", "10255245542214403016682153311383845150392320", "6488885412115412090957967329416427077632", "13616537802073718429368276494189956977131520", "15000288389042120399465367766245798529990656", "6487872047122452631804024358537544073216", "13818722793623419742035616028761075247742976", "13617446902589732818563612427064979935461376", "6488111991698478676293836833328979771392", "17072067598944926188028176993595325413326848", "1029203418138777607975421945435806798708736", "6527060296955783847879955510040599724032", "10858018024430111457009789054664641932689408", "1970683802462083749634169805662310759399424", "6507500876308744916704261759930342572032", "15009776208157586743900158679921057419231232", "10655082908151724022446943623343450663944192", "6488731344848106753611172337703754661888", "13616912013747850378906698546413019049492480", "10247473662271534859484803663637817168232448", "6489173792809209732210505882373011275776", "13818120091366465081966532332644303244361728", "15000681377963168711282838686988641870282752", "6487826951099018440564766634421442838528", "10742431980793617492569379082599602159878144", "997560152753829655981083733123370185654272", "6528530993494075855276505734636325830656", "15024478282770792056624380389085431327621120", "1950002138291606055518039579644094033428480", "6506419508139141379773823882541037256704", "13615155957521928153944739729654205829349376", "10649455495340264852297369133378931041239040", "6489018686078896012423299727566762409984", "13821155147225050464423999407504923180400640", "10249114200549493280650752255236089088835584", "6489128094488216290497929246635431297024", "15060699437850082869143258777654585200738304", "993367618483230455185850603804386670936064", "6527393583463683386677983221397210529792", "13650469208270734567031022943273402213859328", "1950288201121100409453087565525886143823872", "6506703133900799278864544712598558343168", "13820079468759577185126043536803237516541952", "10651662978303959345694501352464133520359424", "6488972828237490707163808222198303293440", "13720865101418008326987412080589789273784320", "993654853595870835873974206846173102211072", "6527669846288556292442253152995504029696", "13860540424931638533543009262061152280510464", "1950442942590974366901100649731827976634368", "6506656127428991397419431515359568461824", "13896372824561178568443890556307421551132672", "993507623076408301072503878508495400599552", "6527630624532664473638919337100215058432", "6487237553162953122547081048265521627136", "6489959913741528263593869759557939494912", "6487587838840449492984536884246181052416", "6488156564001437041912458551037794451456", "6488067102771929252791001035633309253632", "2093765361059917321474573456624960529235968", "6506081584246615331622887743591167295488", "11311596025305631973686247511875791085371392", "6489804095174917773428747750017110900736", "10251688590397638980622824889647510679715840", "6488886836662532898216464866834636603392", "15000742523404248068784620772038935576576000", "6487871962169900633379177701325680934912", "13616861629362292744438828261240314903134208", "6488112124567163377187116760255841697792", "12428823473950814288202631103720069024186368", "2016948919791956831494322704703880624603136", "6507008000619710481134472749170257035264", "15056351786991356237438252462156047043264512", "10678532359825105395491093787174911780847616", "6488722667574404887364456639671421632512", "13621285378655613725001294177448711243694080", "10249950271927393822388610502490896474308608", "6489172799926983606111879353714184552448", "13817662411066160623032129531395131553349632", "15000142010136491087623893415641232242114560", "6487827051995773917470579214730938810368", "15217851886774228062443718014407326742609920", "1953223440375004464279051199380099243704320", "6506383704582434951985496419168562446336", "13611030097793731664992614829668726195879936", "10646931127188895904894224492516962803384320", "6489019623552318662652501204550050381824", "13819805508046643323296216131552258404909056", "10248372014793899310397903549657280394821632", "6489128392027336846496444327441482121216", "13625203574691876965122273911655727735242752", "1949771639476261597497679885574031806562304", "6506708885147315220417478108180679491584", "13824113139632274965881179780669415995998208", "10654058969135157220484160258825089103953920", "6488971939231896475035815268065526939648", "13861185022412176038880610641076497170825216", "1950455706315457809348040185291926551920640", "6506655985384695125342912990880397787136", "6489853397636205072525246456809352331264", "6487579987436316657777045412750752219136", "6488156554313163551960161847142885883904", "6488066492863514640791164193932014780416", "11186207159970383067551485349332114110152704", "6489845831883331967311218622530865594368", "10258544832919233696312229841855626212278272", "6488884091644347580873732595183798714368", "14998611437408131928593200435538692849795072", "6487872360865744074533435220170043817984", "13619808909523614234049841709756278378594304", "6488111455591948530108239158952868184064", "10759517258538144522869760434707311177498624", "6488692990838819614792906687632944136192", "10244142148628754328796627057444630120366080", "6489175129183432271348150649963648385024", "15002667636921661543833043820360355956129792", "6487826579602381144438103484855234854912", "13611030097793731664992614829668726195879936", "10646931127188895904894224492516962803384320", "6489019623552318662652501204550050381824", "13825127190330827308038805049643198746460160", "10251298266145337830355652073254130309660672", "6489127219155592421024506092496300802048", "13822792465610904727676541415606708395311104", "10653274527237473586282573937914602755981312", "6488972230246221940223367601214199955456", "6487575654613025577268971675328826048512", "6488148854451847482134773408759654907904", "6488066593240799528711849076386965749760", "10275418249279334309723652944308612970315776", "6488877351684097796132097069730517483520", "15041477050304142022418007908496068537483264", "6487864363047038457935983840599220420608", "13618764342509903320896620847254654601396224", "6488111692655183601311129382253311819776", "10252168787978090594796542935638712871026688", "6489171910923052855911676129325803896832", "15007744357415089957348068582356460939247616", "6487825630533444945606338649826984460288", "10250014534907932574176100835390866677825536", "6489127733605831633709027246588676800512", "6488134581156466972814224967143300005888", "6488058297600993826542409590268225388544", "15126995815487592637593599484957757307617280", "6487848542528470439546064096153323962368", "13658053430696263180733954262944160883408896", "6488102801023227553142227746578191351808", "15051446291695051969922136865748450176663552", "6487817487151675866516130650643410976768", "6488049343509082581239467529626516979712", "13692845221099807901446671201211738822279168", "6488094969807420878600717798137680363520", "6561296418344115514183560355753567977472", "6523582218562064766861527272664342724608", "6489632404336147183125504546662464356352", "6490187649536982395686795325617152720896", "6487586894757819715515600792110831239168", "6488157018163416057005545295538961776640", "6544961126349619236688678515578327007232", "6507344491137017131246815597193947250688", "6490033520425519659497981259433025470464", "6488888526007968216211105983328403062784", "6487871973607770255103993414988958007296", "6528373595929761382694335561361409441792", "6507728793522996494777925895914130505728", "6488733432914337741676916919207819476992", "6489173135057507451928934866507813355520", "6528711324525098946941045541026985410560", "6506416323857624105763784142933582675968", "6489017866651412203320283779070538285056", "6527381184917967540933413256836155441152", "6506701411649408977241616832076036702208", "6527676201176067226476736735399787888640", "2272080199797825515262974816740968933359616", "6522272447617312908461091562916648321024", "12747745881349764275405385489157246223908864", "6489229132032099298532009791725412286464", "10245898742005138942667827776211969476919296", "6490191396518883281699476154453202042880", "14999218913043986567267398808339279199076352", "6487587094821928434445549708695746641920", "13617743896747320537763659237288594118803456", "6488156950743267236212352117853126656000", "15273728351203214617071527147258897739284480", "2063961668372911832121151150669841590910976", "6506373527830997296221370882619969896448", "10369833071481903987945167446274077370613760", "10782765967766372483792702894011636888109056", "6489986710600719132292890738721462157312", "15007226769651141118998891362525372286500864", "10250499238685834807451250834007245321142272", "6488887313214553119470809621432404803584", "13617159796877558444491660767236363233787904", "15001043228497414703306156276529473616084992", "6487871905921386954611988141932629983232", "10592210541532662751128125799919644531752960", "1961748887940587366934859065168973061423104", "6507598749791429824284565634947211067392", "15003933276475342149563201730741885632249856", "10652138180786448923044527138289898877878272", "6488732437221562184511972817058484191232", "13618701427499574478399375119290501569708032", "10248487043854662027774049875993276696231936", "6489173386482626517648709012783265480704", "15111736133457048317331689069131903218483200", "1951464606775738600025317592652560293953536", "6506403238654886346817428765616638001152", "13627149012177551369723393605896352015843328", "10656791440173756974191721425619299831119872", "6489015964254793956757679954559506579456", "13634308091019743148843189493715296000671744", "1949957972476036530199297237128802862104576", "6506706810217601016107229318169443172352", "6488682869352816504098468099673135513600", "6490142262587232538927930272270988083200", "6487585597505790696025324502687720407040", "6488157083341616781026687127248892329984", "10254974941622350360612697112596158026350592", "10658633022242769493733571045540993139998720", "6490032203753035474334708230594769190912", "14993604663800947726803166960776854070362112", "10244142148628754328796627057444630120366080", "6488889862264702508495322629204395163648", "13615299001872653565428773443180990375657472", "14998785028741019231794155423601562367295488", "6487872328385060180025904248702728404992", "15033847195484154825801634518284043586371584", "10667207220619484588946463975556528354623488", "6488726853581450329360692237946778025984", "13620778239334407388602832513196228079517696", "10249663102224217148795638655108701965254656", "6489172915029797375089528614895761752064", "13611030097793731664992614829668726195879936", "10646931127188895904894224492516962803384320", "6489019623552318662652501204550050381824", "6490056984953379052153470584039137083392", "6487586213132482463241698842949613256704", "6488156733395813401304477165798450790400", "10262911760768237517070705519116256886652928", "6488882345180590964009011603645984145408", "15005434631114875443332593778120270687502336", "6487871084742643531808663453923641655296", "13620797842668655100411678996269593788416000", "10249674202788260877955089910840827505016832", "6489172910580370074514278229973175107584", "6487566201812830143844225381280730054656", "6488154817224288166977398009282548465664", "14993604663800947726803166960776854070362112", "6487873298007979078627569805484225462272", "6488153195185111186161695085183897698304", "6524641642309571689023543193409446477824", "6489869293310731845950245380518529990656", "6490189771486096486508130048713334718464", "6487586922138848303813235389264795009024", "6507536581150758614958397718170980843520", "6490036547097153406840724574914855567360", "6488888165831209381814870739974149373952", "6507731361013964936512195496186562478080", "6488731724619096586695089576562118361088", "6506414459724301105341860894611628621824", "6489876657042080916366772074795042340864", "6490192101472658975539182030218147659776", "6487587175995668462951773076778033086464", "6490029027356035681785710798087017988096", "6488887648305733683414326642364395814912", "6488734370305321322414957603509543895040", "10433671177409958598478535782765945725911040", "6490117409642615583092141440918144155648", "15011773411387677851670727470291868744417280", "6487584748081975223129397453778770198528", "14993604663800947726803166960776854070362112", "10244142148628754328796627057444630120366080", "6488889862264702508495322629204395163648", "6487588145533362926973885735259443560448", "6489881000177992808515478524130532261888", "6490189231102483504591543524560748937216", "6490034191458539022505209890820658823168", "6490189882174145276010519572669500751872", "871309451505990761713065274865633722368", "176709385604744547586244616789784788992", "4215063556150207739766317441932037455872", "3547310825215984320344087268250137657344", "166509727702466439935409894042980319232", "14506528063136664178471691281959770652672", "4155572211082101090571773296817662328832", "159834006052950379586694409342429429760", "69810420492407432626441413329625406242816", "20107325891849346577950114898408003076096", "149411704019059434540717271633778180096", "382005632248402835401421813501120720404480", "64326655525312485518679421434382499446784", "147645109762657454841100196992604176384", "311328091004429756259405513741254765244841984", "301747687940143425098361798049981456711680", "147057188986929599301866851035129053184", "452453367269144190172829703053353058914271232", "319387419899905717071590230441739967004672", "147049251257758460658094182144640286720", "695339189084415116815715580374274726770507776", "312741236197183172505815154630628095295488", "147052112183709508068249526763811504128", "5099809574058885423890067510742193537024", "3095378382744563275793452479363780968448", "1050848327769118206377081505424640835584", "187408168848546694273559516269181403136", "14059014251242165281373333860550694666240", "4193813101473535614791270563356598075392", "2232046742438127140031590254880185384960", "165313511436852155869013070600346796032", "55572440608801414198505298371087437922304", "21709352949928781714649434412651661754368", "3429582297035813596281605169373253730304", "155013079820669664271723734870591012864", "358167675355696217991073722591497632612352", "65055759726710882412877504113512699396096", "16322363259867780119088205603911095025664", "148648536722854784902915989406184636416", "85091387714037874365609626156681284034756608", "302527280423293085503720181191154180554752", "55091363465439162586674006262146983264256", "147378766714292668066764317346448277504", "511469633447279495868212315469880453528289280", "319361407627691485709045623944403283345408", "301633288921159147724457929348291022028800", "147053236362571639296462762473628368896", "657136534922446268287034369527854754661662720", "312749413740806186716481887394443351293952", "319317210893875575160285232511270067896320", "147050688246017462315792980819604144128", "11707665734699411499948842712899205988352", "4461077204095867815621647448950353952768", "941368070882596320525963089635786620928", "183997790401837962405717933398610149376", "47226579207347546860576285886251242881024", "23319204456104900316243527263547077689344", "2008138919937455693519333771108092477440", "160136418164064135941682339392446791680", "314787354389717511080799363030777474318336", "66725964451302133548971659653162674946048", "3263723749683202733588856059145398255616", "154269922655935472555534161614487945216", "46809768837331960922002584179051413272264704", "303409469888597773775604504533570328461312", "15616151637946364208578889891804809789440", "148382188720963298133147133281992441856", "144126546391285966661390877358980131201220608", "319870462512483353341312639189512991277056", "55076757407030566272185849481775649128448", "147374874036413631455104066034908266496", "593719484573332969018570839288052771687759872", "312765313267995442358086518244446268555264", "301608647995188966878386512509683223232512", "147054664398831490768208309476107747328", "41764514959414231773438835923923555581952", "24929042558480291795225552123075361767424", "889874397707767878519954857690889453568", "177970931607002828601936244183536762880", "278082585586543252141461552261827963912192", "68646601598247074884653476846069941796864", "1939668626201289120193839264514202140672", "159413576089954311479965123405504577536", "9233337025395273599016078933679930620248064", "311629784600193884623926428571691907022848", "3231363085920034578770256823425618149376", "153990130272111629748242673173142700032", "38732559852578379478399702352688121833848832", "321813918064642217643579014765096634155008", "15617238130796077107054753667097192038400", "148378038795989443872113246058204626944", "115205499324921197103612949098590363132624896", "313451162394500842671139469521969752309760", "55082041557960919217036202574746159677440", "147376264612155907010434075107195355136", "235271777979670775529541037396657700864000", "71875152317861584058288671592621918912512", "874548268241469137155747661739949293568", "177144907014746577599092475782468993024", "5241214301598112235837101327043764909244416", "319852242095459861009823720536288517947392", "1926941039669044222252072770887019921408", "159123360864709971403760773905902469120", "7070782855607825457401538795954406053380096", "334249531544767578211733536426900945108992", "3231708992491259563058443579930022248448", "153984980959892280471671202544479109120", "33208880461364028901307586669471064421040128", "315571161570898093365825392647582412439552", "15618285586388303594187771639031975116800", "148379392168895699709657488902716391424", "2053752792444564593389816581285783376232448", "353316243381588778616560729792539594326016", "871679263483222505319372056271492481024", "176797810162050436662947965017656393728", "4188736098506795532573303287724240168550400", "345486586918281053881040657006748825026560", "1927119062280431961800723727462321618944", "159117487411858855355085444889087836160", "6907726753082421848513783565020739934355456", "327417513457418876036791676856843347427328", "3231743858608857491081511200814069186560", "153986461217140757454562169076316110848", "1927387767208497358404102415678756463050752", "382501779964012495486689417378641125310464", "871703520374295026332389410059677859840", "176791060099471145450563337611710038016", "4125165299827210691171688355600098402500608", "338231458626055479728370941644626102059008", "1927132725513777237371365168889118851072", "159119059366542257122916573768295907328", "1845743877486321639058920930026440359936000", "376338426749227418896649384960863368118272", "871720959690029805154511811177781133312", "176792398323794374389969461331596673024", "10544827950587142529118841219033553960960", "2356740727374186999520125214473949544448", "170554048177238725188635644686554365952", "38928988679438023271168013370256076570624", "3522522984034982803076188612941605502976", "160946515163843852961683672568063590400", "320591585938899424597336972524864866877440", "16410015922649336768660195407459638050816", "149662268487263103329975516525636878336", "31316923131809390755266901968094068259946496", "55152677730353267602759783318256609132544", "147701500020789347718033246695138000896", "6128500321781448194884696876668302836288168275994638742574617788940288", "301455509028267457464199241784299135959040", "147057258450070496860719088928213172224", "793106647388583755429743226752061788662005760", "319290611929371980102007210768402963496960", "147049271785106975685678241935479799808", "32238560233727006155627951090418722013184", "3589936309280761853666383993093557846016", "2048637612435924337816136661384214609920", "166416976281127362693938195050734288896", "261929717120549205475208675567004393930752", "16600318390713399020356492594318514585600", "3270566679636700809966048809423426551808", "155354483092161531083724595220497563648", "17524484101884706949361784278859048648966144", "55229228987636247823500632183498640195584", "15624862435744239441838788967742216077312", "148708993272219722272934957097479569408", "469903812719523361321858586137778521771081728", "301649024717718636801332540915334185484288", "55062169616807111967757337080208625238016", "147378975752158576299965335225820512256", "738924522228426261381652011609399084837765120", "319300037539772282105937734728795153235968", "301578542586273054236437187112501497561088", "147053249376983741840604518919549485056", "203836102085639311875854014135487858475008", "16905677958514206842263446300024373248000", "1944609239655401006497376205094395052032", "160554694881663750268006806555379892224", "5715979452941328181815642746415653922537472", "55591166646506886897505390631684205969408", "3232059122764726814330239969120934166528", "154341396209232350688849778759144833024", "56394755183057389998608245362120528100327424", "303075585302110980509879597821510551601152", "15615266237580304433118113414784313458688", "148382268663894155190453048130739896320", "117061446746919266217603283642172155422048256", "320034681339476187215830533419925480931328", "55081624020605707257248059991417832865792", "147374839194776436981534376484338139136", "3703476311963372064931275885144159729745920", "55886524981471288440757163947389253320704", "1927235240577821444360699607808049414144", "159498144482044266664691912496983834624", "7849941893572568626308542183389487060484096", "313494402561801929015770126198341441159168", "3231562391481613406622052654040102207488", "153989677681428640759343453015107436544", "32737532763219668972282516590722294057271296", "322304306177252963653542677456562409177088", "15618391343813794985198372489263893708800", "148377934706242817369352026612310212608", "4314443003153334316303938858907639314644992", "324100838488303411621716782088585325051904", "1927093230004273978015219197164417712128", "159122323142825115244826943838413127680", "6816991900691750356865492288787685692145664", "334838812576707818224346724640163994009600", "3231763983000985858149927268429194067968", "153984856114580901749356891787669536768", "4066897436684566913724812873057794831417344", "346342393744248115039500637763697016569856", "1927145624354120060329498852872608022528", "159117306330297198048150167523189325824", "164195053339233429018542817505171378012160", "3295056730341467962077756812200805138432", "161455770269602397031555995738245693440", "10224624520491654070585625056481977334497280", "15634814904953882872279542101735070760960", "149729975501849658819927827768510775296", "1800907483355700312875898143897950296601526272", "55057401488736156778082956080270228324352", "147702184521854681049331625465141526528", "661405125624753401966474830575281379643228160", "301592969199843273751496364042841822855168", "147057225753268463627421309663723913216", "5675756146959254986636482966113945233915904", "15653999398144608725918319733857723613184", "3232072074373192266857171905885767729152", "155442423641714908360359292101657100288", "79111366638532370964218043811697282456223744", "55094059754922984382651958658167686037504", "15614024784801358687885635715464737849344", "148709975656554378123494925467635417088", "110746765314987510319358024212156027429191680", "302278318290907462022985418987549285679104", "55083101874952765751465581179012231725056", "147378825847544835366927109766082723840", "7653773747345770222807809293006180280434688", "55454618783930778485222059548906457399296", "3231596488475730506913353142022562643968", "154342451347106381553532153531228749824", "31458415759608873933961866561335656074706944", "304372206395167630454326864968264322121728", "15618694320006656291986980489198672281600", "148381959192689700021405444167402782720", "6817675025471332406706259948624606549508096", "315401543794876557846917521008884895973376", "3231763829486517466448490138738597298176", "153989220307736994158358127542299262976", "29843881347772139757433496103738888066957312", "15619113843483234091548842330351506292736", "149731416958437648468813258862658322432", "56771906113690269050851446331437796942675968", "55109161561295477410976783512289578844160", "147701812363215254052011051925507145728", "25127331348096865230732138278771778595586048", "55176614095627528319556543621148914483200", "15620648383500600162143106828010298277888", "148709375093595875782456683681535754240", "1926232856997866775235248211778772926464", "159044237912508652832823157221662654464", "9081456382184246954417895422417245831168", "5013518147754877160759068504165554585600", "158788863041905474177700450780168847360", "41914560359327716135135523123992725553152", "24875888732388308315388102596362156113920", "149199181161763717842545045132009275392", "278569834675648906577628013203334220480512", "68616974183301117205945230475404198805504", "147623924062210952056843028740368760832", "5582352130350830704719932583257846826663936", "318663841332398961935959761173761272840192", "147053384587032440945149233132793233408", "395843974746896359986091268565488224037765120", "319419665472077468246770045037312605159424", "147049244423108976519496302113866121216", "637945550469907622226844556335155951496593408", "312753891464116524284075851392991929303040", "147052109385849585756982839884187172864", "10996831589591444383437490759185817665536", "4573729649082530631989068040642999877632", "2335287774843863520972457679338701062144", "164773993774425491755425112896716144640", "37888155894385804633151097637477554323456", "26550443687589531971100032334406694731776", "3531300930719189604280915013317664178176", "154811523607545378107845428310592978944", "204129496069253135996070200567369106980864", "75388818926139135328253588337148460793856", "16903662946014482486632102495562525310976", "148601997244625618694454135773036806144", "4810154652218313488362825139794346562813952", "321611084070512322360393311843732489764864", "55693167125822500876243466742667411456000", "147374506546839299056347157707125424128", "1017047428501647589745235178253605574658752512", "319262311423703400629604851834894013169664", "301544887719049029011059937399034062307328", "147053257379835038208031654927281422336", "720614177444070142679714023625326866542362624", "312736302699811123800907463080892063285248", "319303543414131587271149564155518603231232", "147050691144672292637134771326428381184", "30610234834092553661586539273337809403904", "31858482357986603265105148560023312400384", "2055586251350218922827162857864488288256", "159842203779201794592673717341640458240", "164637300026439024865916360831731899564032", "82716681717202716348067670333636076371968", "3294879115739952405509198554009333399552", "154201002152849982195385750015199674368", "3404683687527302055060935560145994445225984", "330739666910410461869954364124696741412864", "15682851724890675961866775788268789170176", "148376192559186838717540554928170205184", "486744560052461600956721169379999036513189888", "319371537297085310926612397339726684618752", "55061946384954317349056225943136742932480", "147374980111235909914995813286624100352", "736802502101469902071868052204866095254863872", "312733320749068885056662767660103400161280", "301578897072784094414382056754155599429632", "147054671471988948716882011019878072320", "138679590383998270716018751479851784339456", "91302929142060473472046652276438900670464", "1953364717497637930743032455234551021568", "159321766894730252632907156461470089216", "1965681643383710530224682062656472220696576", "356060722855296195368639149987007591088128", "3235549635914217375200432556926354587648", "153980635567675371859159043332986896384", "61585021235708192777504279318630651245101056", "320824785675079500940953820325755307950080", "15614901849249105873584603715176004321280", "148378249717832599003248621757604560896", "118814911259678285049078690944697914112344064", "313425256644727556878221151901781011202048", "55081241528388381845348299316281074515968", "147376270339422483505898504382262018048", "1443732815301473209599686963941350966296576", "381011868437640494769624277884995272441856", "1928806276390284579941896955378679152640", "159110654827405681219632547484292612096", "7994485744907239727109715551716217930645504", "332433805771570779206675517150201427001344", "3231538338744261895570693291233270300672", "153985368424545266948249626062507474944", "32127624963261952502613317182331265608581120", "315672116842944349861781862488128442335232", "15618532798113956667248629516619277664256", "148379369856686025620088084566999302144", "4344359801275543242901552913792051382845440", "344468820615952262030367255274205898342400", "1927087302543415258142196579868002484224", "159117703934528886675852469381959254016", "6696826972070471891838454662454564718903296", "327906981644585214682223898683425318502400", "3231791474527173607368103724682617815040", "153986353114407959612829106836200226816", "3893356557487814962915452933988739121676288", "339890730668067693429321237971753274179584", "1927186329811052951735079602633811427328", "159118693933608622877540437201547952128", "25546968489303977323331022589674242703360", "3697792149402586101060767002706478891008", "160598712563944558039786419388214673408", "136424359220018142573113814641235455901696", "17628116714555562626010292812917963227136", "149568010243070070663276039188225458176", "3132532162840131380551043614005591237722112", "56040659126429830520555432736499116802048", "147695232649658691798699323567407890432", "236531267026092258480269964246201819281227776", "301840199780632266720240117984512125698048", "147057167021042567030302236492605423616", "532775603969049907331224863787357332565917696", "319353433353567480967838736930686891982848", "147049258462912899789641662657483243520", "107869989589811728407318327232411818000384", "18252436027639827881864347747546000523264", "3329949994149018445922796060902409895936", "155222995865220741549588795243888640000", "1832227855818328344792205102479474962726912", "56761311189970008690143736130147729801216", "15745095012880866112946421334594830729216", "148698186311498894743867902381818642432", "86404376529892317008223030877128100233084928", "302510936914407012159339746593079195336704", "55090821461492769006528350199872772636672", "147378770593201089103180358097538383872", "751524023181846384979991345093515862310125568", "319297724382351652474533780050700339773440", "301576479068085378414394812191624021409792", "147053249867620014428512518585207226368", "999308437326021420852897765460199251902464", "58265803991399457382498604827484092366848", "3240708096595889189436933852807450066944", "154321728450327035660718217344246087680", "27221185438560675865634701213898891436490752", "304831301584930259531349919143236340809728", "15619901469912075512202679606345054814208", "148381850249503493244833849446043222016", "125041966784007694193988564800509752637390848", "319978849771312996759337718262360497455104", "55079969919926648744030082087196991422464", "147374851036317685776301795773358538752", "6795779652761537814784829128487727592898560", "315448562333306282849969644292966841319424", "3231768765276010161148898808761891684352", "153989209101562860355430485206740500480", "33403185166187823365284604495221518671806464", "322241085273979184926655360227171712892928", "15618242858962162747270933980386921807872", "148377948107710390497888492077902200832", "6270390670292083542055982334068749559136256", "336278666175725790749045914554176653754368", "3231897544242885634370672670750598496256", "153984552908159304438686779080525742080", "854109508512443921282092971082085111431168", "15901584094960987699251770245685719334912", "149705923552865403333561191979485757440", "28404539846428644307897882300708911988080640", "55162638509691296155782472998852419911680", "147701428595618588880296019910818004992", "10873871716987605032870828663962957953105920000", "301463866487844957926168511361260342738944", "147057256461281440353982912826473185280", "15475399622710107544139046992181097060630528", "55252285413028869524206393302814593908736", "15626707266067167462516307998708689010688", "148708826183655006136431074153313861632", "173773932529646540714458286027892989888561152", "301979369789837650675004901527966940397568", "55073166813748297341847697511384971476992", "147378896982408322454378143302830522368", "30396989575922648181866538408232142667513856", "304475074114618762009973887718175432245248", "15618965101733898044857012493072369451008", "148381934753629279641867777155893559296", "83710364953987700924086848757150174605737984", "55091951912875310391698482751758447673344", "147701936024013880050459941008738091008", "3230232611164024683105314637436759834624", "153914074485559805114564329332925267968", "25232069792121229155054335556149296758784", "40940781410756555363982238531160182358016", "148848869113247508794442209768629075968", "168735393988224687009686620861546794844160", "81719518183945516444383017575821277659136", "147573018882675999686703490613569912832", "2933434178178948310569656605490155609915392", "335982925602202194576727614716726776692736", "147049886628557049470236910701607124992", "536522429978299164295140701049369596744695808", "319352096534367201280932891186891627429888", "147049258746350205006910616398236483584", "625712491774491160167518187781158045294264320", "312756889150729041498566229771704676122624", "147052108723146277910948930989431193600", "31625416985280072277361121392662671261696", "30828525833654210500887629207680296419328", "3597703467655417456043711258527384207360", "154686359478463279109475261087819497472", "146885091034251039278532979388757896593408", "88064025258917723365648379849152411992064", "17467375955885960355429168956111717400576", "148559849371640912018564962240776110080", "1734380735212985846268115982897497692438528", "364875024759346227808699024221984367050752", "56860688826358209501617805118650009518080", "147366499505685661609090107875975495680", "95772063966151877195655187663018154885175921388372876186579552436224", "319162122942582451681109932835212445614080", "301455509028267457464199241784299135959040", "147053278642032890581554354279440973824", "848913733131155793811169946218390243761979392", "312715791696662552848159521180204595675136", "319282161962629675781001482566582988177408", "147050695679835762313487740783038562304", "103748654940721548956102315165502880612352", "117305652927834966605874670780881139924992", "3334038485554050254265692183071574458368", "154116286954248810314085267720531607552", "1320830471636924221540296052673953476378624", "390603690273502848216965758814548219920384", "15797656773108374796327206844691352911872", "148365991580009996984208899471493300224", "116828443161469048657497118351277080254087168", "320036426344107426039095102577438730747904", "55081675711495468359999128077427642728448", "147374838824738014018160433992220803072", "4171934967623613088983264941884051869984096256", "312624063206840908422873510843579371618304", "301477293162386520654910302068146159222784", "147054695638423959720612639964552757248", "1060086225190369181089754039842177565065216", "421244257344581393317029084593171950731264", "3240105671254920436031963530897479696384", "153970332109851963453792810179395321856", "36639829405076380547983080209894834681413632", "321966709651575028907219505743697427824640", "15617597799057887253902641941114802667520", "148378006330436257138753727077122310144", "148855907250580616860900669736459883866226688", "313258488098451121208315656269017831702528", "55076088718532342383985464546970545684480", "147376307231451136339806043832517132288", "7194308428700713601067654879777806566293504", "333978456470745422598035554491144274444288", "3231683631781124864174276406405710741504", "153985038537976984369114210619449409536", "31025250684799816937056760903977240803409920", "315782361929281464610594408065660593635328", "15618802586419307808144064528245311143936", "148379345507630283626587011441011720192", "6347742874955977045048953403319576793448448", "328792329624528412462589566579632399974400", "3231877245403341781304681715038135779328", "153986158396642131687830898552275468288", "79797579710029859878529512192393087025152", "19407708530023960567705912353698443427840", "149451736968319921343752045740953698304", "750047859618205529402648817983585580482560", "59417108819951179491282526976112454533120", "147673116299862130928030167713154334720", "69325849259009950421570030640503627005820928", "302772078707280616601939229970405196300288", "147056946505945470195725341822050893824", "880887803814252141337691944409762691085762560", "319277803260843094838645559352061117595648", "147049274502014618369250815232620625920", "520678945584740070489919159229518138310656", "61565557057211102922329491533230617133056", "16093456067934050429732833973147248099328", "148667794431722573204077835940599431168", "11567106779790960546090383333305960936505344", "309522102049776127468158581419478152642560", "55319019111904943299585205228468464254976", "147377144211363922607994009698034515968", "417627634469191197294958621169452053405106176", "319406221654857568033463930484251496022016", "301673265374514226983679535949794982756352", "147053226862271777189598903002661388288", "4490118358889430367942367747459609964576768", "323151078039385418622081465437701359534080", "15665408134447623832236022601615795027968", "148377755714572531747796911400182349824", "83885567091030197990639087947017365548433408", "320381087199332655869089715574899956776960", "55091876186243334978477853743161614008320", "147374765816452581369023753267032621056", "23549929876212064889612911081613947872215040", "323547017226020816541955038530517856157696", "15621298846285509192480088877254104317952", "148377672342071675770650648928996818944", "3167872695809234881762433623287079230242816", "56029476865099450233527313508035991699456", "147695310335704795793296519415138877440", "89168431869104634976018326536414850082406400", "302478109634765823463457111611658003808256", "147057015922517374036134312233440116736", "29813500610684800515483626507658291474071552", "304534774582736996856764322306909318152192", "55157576203924602962528135046095968403456", "147378293430865850380221499969223262208", "15610943689479177624703370228835295428608", "148309657986610851026197350992029155328", "96123269991418826310219410153606414860288", "128864163117990206831162934128399106441216", "147475586906993827059777413146017267712", "1460885642203617666559995050682566238535680", "379834896731953739536276741680848074440704", "147042456702463600159256114504304427008", "219290066664186896747899733431441669566234624", "319627319270535821986159140535985260986368", "147049200442645519038717540410431897600", "492801593222913018071326190985871423317213184", "312799057440343807963669308773332450017280", "147052099402282722848194993582115913728", "132292821594205634587066906968279822106624", "94300226361335409388854435694161734664192", "17699541912718717698523767946489370771456", "148543277815311826453955131620821303296", "1155126217574064554733555735392305167728640", "407908059190481203474555359570941823680512", "57811116384111832549061526328583389184000", "147360220735627472471560289367831347200", "123775529095035007279153193035506920659615744", "319987227902493052345062358297688588419072", "302191496926651577622739823509485368901632", "147053103933500213432266438715237203968", "916142828922852526662798665104243057565368320", "312707338549872138016863704765729855242240", "319273350097343734100069488489223000424448", "147050697549074163407999169276665659392", "555947272827842938316979474260769971896320", "658541422405876699102768387409689635192832", "16061961971490050490972907122708369637376", "148343066225892556644931667604398931968", "49546582263933615016537423812154855557955584", "321231385569579120820513950951569591631872", "55116963799926521565709803014390779215872", "147374586371092987385031757483646910464", "1981895552305519125087499677280371017078658651596189146739331014066176", "312600638469274833225925639811275375509504", "301455509028267457464199241784299135959040", "147054700821890258442807164808370061312", "18126125753648435933158748801603614485250048", "324882607514447515798550463187603809107968", "15624400047039026067894926455407007236096", "148377392607798991259029630132770832384", "143472868834758394106537605811853883256864768", "313283224220213878674995987730731873861632", "55076853300116545623536536839571057410048", "147376301756919777162552199512976261120", "40358069645629593172305988644214964825882624", "315040843605938982973987381349190939443200", "15616984510259985841868492498511331328000", "148379509609881600503334012692157431808", "301249380418396232418902313679626862329856", "67367701070498055768684227718721400995840", "147629813921514521988441022947515170816", "6737384335299210352302631499822452562722816", "315575525948365357284817026203030741057536", "147054048693261526172882135288167530496", "11845011914767113506374356753033838494398730765980764969098815733760", "319162122942582451681109932835212445614080", "147049299049400383468174973957736235008", "5330500720410775600590188620400723620790272", "319525623752588997134605410165940725743616", "55630292055035580225115664390977392476160", "147374947316058293689194844073653960704", "138244850001206811120091794569694859199774720", "319900668910981908848646150818303062310912", "302114296817693982515030309439086398537728", "147053122219252882448489365105952161792", "26737681462940106972789961144450586945519616", "323017920438659070648056595064261934317568", "55169317792695441532983854218389345009664", "147374212423273079377436152665137479680", "10977224992964892443103235953084930342256640", "309967815711192906431745141432399108767744", "147055288412327033478374576809807183872", "55055718323545262334019202861109472133120", "147307004839888140410289639221429796864", "698119094416375518762253596405529432817664", "530554996026995067137503751904190365958144", "147026287684537925287887623219786547200", "83077475463178641307917658395454568946204672", "320392989747497014394291246593348831543296", "147049038768765290521139652856763121664", "481158066961562959174241437099293848455474550754827961378072172691456", "312600638469274833225925639811275375509504", "147052143282673303264663488932943495168", "1108796466430652487614424761067960702861312", "414016903430804505531860357533986377957376", "57932262791970292708114447196845202472960", "147359435252419740468953853235732414464", "58839848956139896110138845245497884834529280", "320902780242308998391786806310633402793984", "303007916236121506939172742919524490149888", "147052911125577639236483810766125793280", "322985015361707890841019340600823201073924061892998780097601803911168", "312600638469274833225925639811275375509504", "319162122942582451681109932835212445614080", "147050721152283668784766785946522746880", "8073502512741502424515350325756044190416896", "332298567256430231692949746691981782810624", "55433738181734221623566163617752832540672", "147372334574474923403918973888815431680", "79302123381046237217917801162238030415659008", "313837753921786934558578419618858223534080", "302605821125257706524370671674706406408192", "147054428130012516579286678790532497408", "47684469772092672339452291064481097577398272", "314663448338477107341041470960007037059072", "55119358243967117389272964079837874487296", "147375997654002200018383628622536638464", "1680008580515152123698094630223343358312448", "367376383460376332964923302152008452014080", "147044387120309928743788889591355801600", "24623954734962832652543710722911105496121344", "323353249456076526478344733266777204588544", "147048420905842493402069342421893775360", "37997276425114074244250989993233881378062336", "321865667496438838539303778440167248887808", "303866264961286875539824807522668839436288", "147052709533267605120411576378895368192", "301455509028267457464199241784299135959040", "146985555355733121718689628312320344064", "5748032926238701885481222175047977132883968", "337925594097462277581454009414030343536640", "147045537250632266159867058786867871744", "132791619773416657490878433657436832058572800", "313338258356631182178597185198373652660224", "147051980438745837254614613967127969792", "6661507543101570379045813772265571580116992", "335223130972426122718656603503399182270464", "315743980794950537895738039552817540104192", "147050032501536333833837831032693325824", "75890337003890393840046709453565152802635776", "313893600707504928613721162680683942903808", "320510050388221449345193128230187626921984", "147050436216499408741416370708676608000", "68716170735103027164372813885779411095605605429895038169143274635264", "312600638469274833225925639811275375509504", "301455509028267457464199241784299135959040", "147054700821890258442807164808370061312", "1846693307158009772995936292616856349368954588144402624758937550848", "319162122942582451681109932835212445614080", "147049299049400383468174973957736235008", "319162122942582451681109932835212445614080", "146981579427696087617167163002500153344", "84774575666701667106812793244591197559717888", "313757598854569329088943105955352010555392", "147051888202713719197764390806376939520", "3940065774674911947733911440742337462411751046667279869894125944832", "312600638469274833225925639811275375509504", "319162122942582451681109932835212445614080", "147050721152283668784766785946522746880", "312600638469274833225925639811275375509504", "146983000221051733429806270711408361472"], "dual_psd": [[["958280229225167935758326184188121444530268177159524840872890859520", "189097661955917612745158602304401649963547773402081549712025976832", "-440949928675530005296338345728535159657397403535340233813917696", "-3901660588031497203325371286763241013486870723051002221224263680", "543489114516405976704933852670821503271215231652007446598123520", "-367497707215006610754414205201401617474561584374558728189378560", "-373766072520506757752345930596446713713749482420504199446921216", "106713558937044772471183904393616538147304603322393737180479488"], ["189097661955917612745158602304401649963547773402081549712025976832", "48175710951123883988055659456788108042211550384435885939512836096", "669744105149777972028379529094686560241486400269663757574078464", "-1288765350593449552986363348498813697239746321073564827554676736", "229799965715803341179783998365255591982049736521385133440237568", "-146631410124216801771231155249539604181938054628298619659223040", "-56139204402530622265800390759918976454743449277931211026595840", "17270805415668079790862022651903543956511086685632375547756544"], ["-440949928675530005296338345728535159657397403535340233813917696", "669744105149777972028379529094686560241486400269663757574078464", "52930976704068981084224558594203149125975969840676768512475136", "-34356232101129681474881525376919288914937506097238410606411776", "8288973013880376341439705580541076103226835225468485404459008", "-4994822283102356827112233912507628790519692617748944970055680", "1399416332128111209302992411982447414894382941953440366985216", "-312968803194986149949030687277883574266234943964401606066176"], ["-3901660588031497203325371286763241013486870723051002221224263680", "-1288765350593449552986363348498813697239746321073564827554676736", "-34356232101129681474881525376919288914937506097238410606411776", "40672043881587501923363328356152672927255856296060919878778880", "-8067401587710036180843568084813127700140093167650603251269632", "5036780509635331621671736516451754558410592280684390781026304", "680244133749314940712260253816517361082161697941101312212992", "-253575011241837634371889151683595976176897772666427493318656"], ["543489114516405976704933852670821503271215231652007446598123520", "229799965715803341179783998365255591982049736521385133440237568", "8288973013880376341439705580541076103226835225468485404459008", "-8067401587710036180843568084813127700140093167650603251269632", "1691099475222760733873635767293677614637267926333059724476416", "-1044699364338496993568314927279224166412742912916066620407808", "-13205406841154123599166394836272665519957758781796992942080", "17791004059071500976313307567707352748694156489632621002752"], ["-367497707215006610754414205201401617474561584374558728189378560", "-146631410124216801771231155249539604181938054628298619659223040", "-4994822283102356827112233912507628790519692617748944970055680", "5036780509635331621671736516451754558410592280684390781026304", "-1044699364338496993568314927279224166412742912916066620407808", "646663464633896260993584033669525816325047965522960775643136", "23129929083073745981372483638026786227992767380164263804928", "-15082730673604022582491700071900032622976899324075766185984"], ["-373766072520506757752345930596446713713749482420504199446921216", "-56139204402530622265800390759918976454743449277931211026595840", "1399416332128111209302992411982447414894382941953440366985216", "680244133749314940712260253816517361082161697941101312212992", "-13205406841154123599166394836272665519957758781796992942080", "23129929083073745981372483638026786227992767380164263804928", "174355783338567971666097774375011695843633314947431506378752", "-47764754532897682602201108537932830064280037898741568503808"], ["106713558937044772471183904393616538147304603322393737180479488", "17270805415668079790862022651903543956511086685632375547756544", "-312968803194986149949030687277883574266234943964401606066176", "-253575011241837634371889151683595976176897772666427493318656", "17791004059071500976313307567707352748694156489632621002752", "-15082730673604022582491700071900032622976899324075766185984", "-47764754532897682602201108537932830064280037898741568503808", "13204010896183276523331480733640638591792517575585417920512"]], [["500491272133476391877310367259603210844878944254804894091652890624", "-56445037691746736155275412622072364285248746818765658748109193216", "-7120820060918163975029008211856243558037091557873788152446976", "1373365750721592543809198385597127379108473209917360728442929152", "-1352834703391102262356259207097336711102298375774499272635973632", "-197744780197568894824092216189409100957448405738153020382773248"], ["-56445037691746736155275412622072364285248746818765658748109193216", "6413620958560461269174109270839337532944770712322787849522905088", "-14028428649054030399928916054339503602467005766875831362125824", "-151058723652868019332215811727522111077508605343224276082229248", "145454998566758761766094500980591064268367343961085657628016640", "24019361141184566271693375339378354708325699459739654788481024"], ["-7120820060918163975029008211856243558037091557873788152446976", "-14028428649054030399928916054339503602467005766875831362125824", "4602917246698928514328059981532237174463994469714516475117568", "-1207664168059142024283410477771162258964244690221045611757568", "2227848319157812390611348385202112205603669320560829442031616", "-530304802589022830854757915691144963888700836030047932383232"], ["1373365750721592543809198385597127379108473209917360728442929152", "-151058723652868019332215811727522111077508605343224276082229248", "-1207664168059142024283410477771162258964244690221045611757568", "4075254610361695477908069917661974788586684705961118586109952", "-4282332118487002423892538910204348967990907210376214709534720", "-405004913609832353066609660655705977441683570109989475319808"], ["-1352834703391102262356259207097336711102298375774499272635973632", "145454998566758761766094500980591064268367343961085657628016640", "2227848319157812390611348385202112205603669320560829442031616", "-4282332118487002423892538910204348967990907210376214709534720", "4716498521087195056842610752782957668614667670083652124934144", "278697050745042837747536819933688369096672035390286989361152"], ["-197744780197568894824092216189409100957448405738153020382773248", "24019361141184566271693375339378354708325699459739654788481024", "-530304802589022830854757915691144963888700836030047932383232", "-405004913609832353066609660655705977441683570109989475319808", "278697050745042837747536819933688369096672035390286989361152", "139877315128492748144130529298323466897799359686637023920128"]], [["4334800668412302084488728318239946600517662972537240856215683072", "-851565229561510265821567194010020796435492585069939606849323008", "142996132435827494679937691105577281291725163360519417474580480", "-329687149706360366386892717674964616996362355729310187719229440"], ["-851565229561510265821567194010020796435492585069939606849323008", "167288739591283596588830645965078720411609702702243185575329792", "-28091380356071641624592921374406093046526423477008921740181504", "64766556711362346060039706722509704666795104799673988866375680"], ["142996132435827494679937691105577281291725163360519417474580480", "-28091380356071641624592921374406093046526423477008921740181504", "4717147443620313288893331392390379476645734272767926181298176", "-10875699006263306985715866952031820800952474725019806370627584"], ["-329687149706360366386892717674964616996362355729310187719229440", "64766556711362346060039706722509704666795104799673988866375680", "-10875699006263306985715866952031820800952474725019806370627584", "25074651638206710058135878496486522139351598870769631454298112"]], [["6253913589327323590414715308161552851574623762361079948250185728", "-581669019675195159426129508319872605630579089190341585208868864"], ["-581669019675195159426129508319872605630579089190341585208868864", "54100339510174555454455578254405981438043203421394652303982592"]], [["6996519699511131827557702502798601422961865556953402485469557555200", "-59302706939078607999990132300045815009748111974547390709719105536", "15358153047332044915039582976853503096560723449163513694485741568", "7240479210032673545889896990321224093335389882456308209130930176", "-3778178586359686232898369496592105654816498064451122392241012736", "-102195684433831776657644654197098414367173235543937157116723200", "91831681229675575109737209659430452919630153542336665914179584"], ["-59302706939078607999990132300045815009748111974547390709719105536", "22619330726771563481714348968785598751720672146250118851729555456", "-2645313170666558118298836750096547883422293877873121227505139712", "175291055405390282701967633703080176021274715600605321118089216", "20199980454426992474190754668473735906899588892189487326560256", "76431675720099237339830160659576233866920408296617989323620352", "-18164507513543669520194443325992324078992780151058915949281280"], ["15358153047332044915039582976853503096560723449163513694485741568", "-2645313170666558118298836750096547883422293877873121227505139712", "319737478978568532308838207969747711005680824489421241281675264", "-11019784276105565401930511793423583383988517782108278074900480", "-6948892597195951527447624827973568651667592745131829410922496", "-8817731971879691315452837963868763890768085397164376216043520", "2178754929255623083216011359050919551635860897205996205637632"], ["7240479210032673545889896990321224093335389882456308209130930176", "175291055405390282701967633703080176021274715600605321118089216", "-11019784276105565401930511793423583383988517782108278074900480", "10025364277426998624251698918225185417154202134615686077480960", "-4036442252862057802545472754891294911931162957681655766056960", "702836096760590448776012243294068827935165684105606883966976", "-91008260340980472894306147063715507117770050982113064255488"], ["-3778178586359686232898369496592105654816498064451122392241012736", "20199980454426992474190754668473735906899588892189487326560256", "-6948892597195951527447624827973568651667592745131829410922496", "-4036442252862057802545472754891294911931162957681655766056960", "2046569036625121293714343968879599866317821380977361407705088", "14787867858259694681264058119254094880152269475251620937728", "-40294927192735804138154700832556209707412200781648532340736"], ["-102195684433831776657644654197098414367173235543937157116723200", "76431675720099237339830160659576233866920408296617989323620352", "-8817731971879691315452837963868763890768085397164376216043520", "702836096760590448776012243294068827935165684105606883966976", "14787867858259694681264058119254094880152269475251620937728", "259675214625345988963549510052807930616704282587960610652160", "-60744107183618925919672625891559669103726809223737391448064"], ["91831681229675575109737209659430452919630153542336665914179584", "-18164507513543669520194443325992324078992780151058915949281280", "2178754929255623083216011359050919551635860897205996205637632", "-91008260340980472894306147063715507117770050982113064255488", "-40294927192735804138154700832556209707412200781648532340736", "-60744107183618925919672625891559669103726809223737391448064", "14872737357890198964086434562373164343714563254810983792640"]], [["864162716556195203014864366339113160449050101262243780228458479616", "30318465386129645934580989591068483135635819680343416139038064640", "15774989953359559722256178778918354978221406589119903521128316928", "-39982913359466642139103044660968356710294567988983571161284608", "174614683786412916791006307513364012583518506463047455673942016"], ["30318465386129645934580989591068483135635819680343416139038064640", "1152462139936787628461729797751237404849842967529563146109845504", "417073662046721847988465787065592411620924852708141215382503424", "76572903834127291403372163710335023835827972732229284125474816", "12543218769712467057954192398267655966703516405659473790631936"], ["15774989953359559722256178778918354978221406589119903521128316928", "417073662046721847988465787065592411620924852708141215382503424", "497506808371492199743669322026622428173566956970273293796900864", "-120535452565692045219509122143886347972218839183271518254661632", "-6671858537135189222826147303654791841999297918911477587116032"], ["-39982913359466642139103044660968356710294567988983571161284608", "76572903834127291403372163710335023835827972732229284125474816", "-120535452565692045219509122143886347972218839183271518254661632", "68501357450690446846525918787204423346168506449378052034002944", "5629081535509017613793688560816600719736688256920799678562304"], ["174614683786412916791006307513364012583518506463047455673942016", "12543218769712467057954192398267655966703516405659473790631936", "-6671858537135189222826147303654791841999297918911477587116032", "5629081535509017613793688560816600719736688256920799678562304", "499192643006510924425720591910274774864566394681870574944256"]], [["111374322907228538069277879791762752727316454915726347132257435648", "6505008594996717675141752861618714851652613366908775363564797952", "1514066047541518271889022525206394510611997546873638236899508224"], ["6505008594996717675141752861618714851652613366908775363564797952", "379936198186618000527323008607651899667320435323899599952805888", "88431627645936098745035719148389331666148287713056460088803328"], ["1514066047541518271889022525206394510611997546873638236899508224", "88431627645936098745035719148389331666148287713056460088803328", "20582805232652161665272527664531481738126319545844310090973184"]], [["285552047045863080948825760420822253568"]], [["286617363838234332288483154174693133045995660861533705904515448832", "-107052694928017872554749420166976606024311500725462898073032196096", "-9952217663534021145412446721747294687218862110821230153635463168", "-185583204646372251564540856707239567608879374765227168057262080", "46396471908924626663706723686003930928720958721300296374419456", "181772747457527843399503653188773093419096548123445675796987904"], ["-107052694928017872554749420166976606024311500725462898073032196096", "39984595971022182734588204147958346260925380469326704998187270144", "3717191823705602166369576776891719269354353705314653392393469952", "69316045353012715497239439338827858281296808902090287308865536", "-17329261864978071247617568062433512501213461489109342378524672", "-67892824842186088709234720927635348140917631361169116173959168"], ["-9952217663534021145412446721747294687218862110821230153635463168", "3717191823705602166369576776891719269354353705314653392393469952", "345570955981090131569460433735054085805286948905965719574806528", "6444007517909117764689480311865393018067734043432629439561728", "-1611025169843751183860430299692671681202259414390073787940864", "-6311696973868384720639099983717613127339321377588577996636160"], ["-185583204646372251564540856707239567608879374765227168057262080", "69316045353012715497239439338827858281296808902090287308865536", "6444007517909117764689480311865393018067734043432629439561728", "120164128877606012051454186229853403123670033698971447197696", "-30041466524698407018279514007371064457445079561638013566976", "-117696878300726557691609828161052829012798544341380710268928"], ["46396471908924626663706723686003930928720958721300296374419456", "-17329261864978071247617568062433512501213461489109342378524672", "-1611025169843751183860430299692671681202259414390073787940864", "-30041466524698407018279514007371064457445079561638013566976", "7510475209068523243927898106672479928402123529686347677696", "29424644963175149004892297135971733107223454385830702874624"], ["181772747457527843399503653188773093419096548123445675796987904", "-67892824842186088709234720927635348140917631361169116173959168", "-6311696973868384720639099983717613127339321377588577996636160", "-117696878300726557691609828161052829012798544341380710268928", "29424644963175149004892297135971733107223454385830702874624", "115280286148003885484989914393148099667388751411673626050560"]], [["729801891555391390728592057146718720041389461357468841442671591424", "-40736947113659209517134654407596158459755843703079834173233430528", "-10639481097496378858807835716666709991267460289905669925708496896", "-2826673646933668984219158616749325185223172558221591516488400896"], ["-40736947113659209517134654407596158459755843703079834173233430528", "9385728394771464399700293630324256495510658526305778944710803456", "507611174318381888459772861383526886812859998217626423748722688", "141222585338198768745151955502529383792495757890536270754480128"], ["-10639481097496378858807835716666709991267460289905669925708496896", "507611174318381888459772861383526886812859998217626423748722688", "156155255152705452890890517616790863680241627742228550680313856", "41409805978426176929652656651461823555693928609257949010853888"], ["-2826673646933668984219158616749325185223172558221591516488400896", "141222585338198768745151955502529383792495757890536270754480128", "41409805978426176929652656651461823555693928609257949010853888", "10986851974009108772466944793958920414593191662170826761830400"]], [["544029478299504247271356106985164505088", "8811533727803303482724692856506679296"], ["8811533727803303482724692856506679296", "157871352767872626165927920216313954304"]], [["492759221421388962780881033253935580780825782123565268079562719232", "-67057277340628881899749318264345420967477701372800790801814650880", "15667148292109114664302510424963714978383707781097514371219718144", "-3735998803934049599119259903888230294137869271319836877257703424", "777434328159340763008988253916399275060983178831004819754319872"], ["-67057277340628881899749318264345420967477701372800790801814650880", "9125508461043352339994831633346888452551107945692676923276132352", "-2132068285054560101982219186230858509412547644237520373016428544", "508414448778875538950070328319545328336455411155884698836664320", "-105797369366578643673023881358583787259903227046137790424154112"], ["15667148292109114664302510424963714978383707781097514371219718144", "-2132068285054560101982219186230858509412547644237520373016428544", "498132809973392421600401228808530745552899037646188761225101312", "-118785087596204141772539189483159214889815219347019709269671936", "24718317541606362824838239091107588583764497603448533011136512"], ["-3735998803934049599119259903888230294137869271319836877257703424", "508414448778875538950070328319545328336455411155884698836664320", "-118785087596204141772539189483159214889815219347019709269671936", "28325572523503452718793655562460677829012901625671089712529408", "-5894346759787486227582490888892407494946020019266595065954304"], ["777434328159340763008988253916399275060983178831004819754319872", "-105797369366578643673023881358583787259903227046137790424154112", "24718317541606362824838239091107588583764497603448533011136512", "-5894346759787486227582490888892407494946020019266595065954304", "1226570926175934699946951247793484201231564996050019055304704"]], [["1215889188466728266596462772159734874112", "18864518398996758947529482425912524800", "8590230364153366876909451947584520192"], ["18864518398996758947529482425912524800", "48589783374362387833590734407937818624", "1299635430102737514246501562285293568"], ["8590230364153366876909451947584520192", "1299635430102737514246501562285293568", "12206712530947654937524490688956203008"]], [["145282105223973715606818982994284380160"]], [["1158642596590770406983903875984401629184", "4250457548182209262164336403479003136", "-4362156554515093861062887564814319616", "1603333319298485083913573268805648384"], ["4250457548182209262164336403479003136", "45313397744671071914269217110513156096", "-1024303170289407120885754739126435840", "-8291714723379484002983883114020864"], ["-4362156554515093861062887564814319616", "-1024303170289407120885754739126435840", "3890675525756095405572696130076016640", "72642520078585541151610330001965056"], ["1603333319298485083913573268805648384", "-8291714723379484002983883114020864", "72642520078585541151610330001965056", "1236055004592427965172231538630197248"]], [["186487851167037577129924182479311208448", "-7698636169367133498015262517388902400"], ["-7698636169367133498015262517388902400", "11921874888545953069653906404816191488"]], [["148898355389469753102463742497731379200", "1120917391429505194078238441067249664", "-374959532616121086632089032402665472"], ["1120917391429505194078238441067249664", "7512865426208971036330162287573729280", "-409768066001753579812502040834211840"], ["-374959532616121086632089032402665472", "-409768066001753579812502040834211840", "1193290847474646972474934161276141568"]], [["14394080704386329374148604475098529792"]], [["13715938192959854567369212821915041792", "234779205427218840465797024799784960"], ["234779205427218840465797024799784960", "1558462333508038265439156248114102272"]], [["1352968716528949371125058569362210816"]], [["1201821505712304994433420725963037081600", "0", "-1785739671781241581359969616483319808", "-462852635523459063095591331581394944", "-211372786852025283301894643121127424", "-123245923227602054462271529232105472", "-130611700768435132911419875603251200", "-130946879702724400449630145808957440", "-130710573425247258248792485077712896"], ["0", "3502073976959749045219132924341019228526311856403240580895760973824", "0", "0", "0", "0", "0", "0", "0"], ["-1785739671781241581359969616483319808", "0", "87077447982820662881209613979886813184", "-1351716527623913109369266811298643968", "117715818188990501594780008372502528", "-125978218798022382291629547102142464", "41407120896153470540579988324745216", "-8806465892232303848756555974443008", "1522241551740836188805789118365696"], ["-462852635523459063095591331581394944", "0", "-1351716527623913109369266811298643968", "2997441774528023808263941429519187968", "-190461499722208061926995241283354624", "-30364665823911871028179624032993280", "12428694811825753804091412856176640", "-2652289750454384411509808215097344", "455762542666595271016351648448512"], ["-211372786852025283301894643121127424", "0", "117715818188990501594780008372502528", "-190461499722208061926995241283354624", "112625276671514589803518242162999296", "-15754563345544348937060540055814144", "1099067030543301737085823187156992", "78580190939599933649341521068032", "-44612246711050267487151549579264"], ["-123245923227602054462271529232105472", "0", "-125978218798022382291629547102142464", "-30364665823911871028179624032993280", "-15754563345544348937060540055814144", "9774541377941914712028341981937664", "-2181335850602770949321558885138432", "368584604927917945547715246030848", "-53381925751079235388208027009024"], ["-130611700768435132911419875603251200", "0", "41407120896153470540579988324745216", "12428694811825753804091412856176640", "1099067030543301737085823187156992", "-2181335850602770949321558885138432", "1032198243047361443789658428276736", "-228848082140286693141571239411712", "40799810610906995159331162292224"], ["-130946879702724400449630145808957440", "0", "-8806465892232303848756555974443008", "-2652289750454384411509808215097344", "78580190939599933649341521068032", "368584604927917945547715246030848", "-228848082140286693141571239411712", "132459115546037673938263597907968", "-29366751679350133092409724108800"], ["-130710573425247258248792485077712896", "0", "1522241551740836188805789118365696", "455762542666595271016351648448512", "-44612246711050267487151549579264", "-53381925751079235388208027009024", "40799810610906995159331162292224", "-29366751679350133092409724108800", "41706995442340924662540572557312"]], [["684060608013882647045117590678871736320", "-9766698940190761136864329579907514368", "1767850500594578428218678295536861184", "-525849312785501768043743552364085248", "108056699379568696646190655028068352", "-17493434973456131163668247039967232"], ["-9766698940190761136864329579907514368", "12052920500973252259854499439284584448", "-295260984841557800042865417988866048", "-129038659005722743464810064264560640", "33201819101042318894497301937520640", "-5641792711287876504013134322728960"], ["1767850500594578428218678295536861184", "-295260984841557800042865417988866048", "405851908818587811054659262069342208", "-60960865668496400519120426777968640", "6747768192143345589110249430712320", "-615625993835687363207504236380160"], ["-525849312785501768043743552364085248", "-129038659005722743464810064264560640", "-60960865668496400519120426777968640", "33196066352805906935691990265757696", "-6286115126959091936941848114757632", "935923437927520607286414589034496"], ["108056699379568696646190655028068352", "33201819101042318894497301937520640", "6747768192143345589110249430712320", "-6286115126959091936941848114757632", "3130560466109174159425644254986240", "-606766179928490614791863648911360"], ["-17493434973456131163668247039967232", "-5641792711287876504013134322728960", "-615625993835687363207504236380160", "935923437927520607286414589034496", "-606766179928490614791863648911360", "640127923635127208307383464886272"]], [["55338214953244619390176069397214396416", "312807196372016712001150541004537856", "-386197147783756674073472167072235520", "64322769670316847619653235210452992"], ["312807196372016712001150541004537856", "1577801799220521309279852759722491904", "-195539318689914295572219369078390784", "20272946713772377943609848631394304"], ["-386197147783756674073472167072235520", "-195539318689914295572219369078390784", "95065813510907895522947359286755328", "-14217974867705310370031747800760320"], ["64322769670316847619653235210452992", "20272946713772377943609848631394304", "-14217974867705310370031747800760320", "10995290234373721433582143130304512"]], [["5514090139246766522691417387497947136", "-368114144634938796782705966969782272"], ["-368114144634938796782705966969782272", "223385419632212974644313020734373888"]], [["661580371185991658110148652731715289088", "-528040511389523457240245668480548864", "-1457278721723816874089765221481578496", "223752162494179520044643263742738432", "-55676502393602224971266300561063936", "13894005605109891508864036252942336", "-2920862245299678692012472496291840"], ["-528040511389523457240245668480548864", "9950366044753442797267337505801240576", "-220143977123044910287014665056681984", "5225975600534736499241789476044800", "-17263391393810698741432520378679296", "6058298608093425921701125438832640", "-1361203730987627603662482626838528"], ["-1457278721723816874089765221481578496", "-220143977123044910287014665056681984", "394651470400128363912903751616167936", "-27549352698581853708741071100444672", "-5323315834701857209183089188667392", "2122677011797750667858376002633728", "-451977534768269125731144244920320"], ["223752162494179520044643263742738432", "5225975600534736499241789476044800", "-27549352698581853708741071100444672", "18418752688228790876263095262511104", "-3130062066492614430954400574865408", "339671959372285557104340497334272", "-19883985589678598089426023219200"], ["-55676502393602224971266300561063936", "-17263391393810698741432520378679296", "-5323315834701857209183089188667392", "-3130062066492614430954400574865408", "2243604284303610647823420235972608", "-527962829757448323172734699831296", "93698031295854284959035911307264"], ["13894005605109891508864036252942336", "6058298608093425921701125438832640", "2122677011797750667858376002633728", "339671959372285557104340497334272", "-527962829757448323172734699831296", "301042907321903366993735590084608", "-69704949918821909298060810256384"], ["-2920862245299678692012472496291840", "-1361203730987627603662482626838528", "-451977534768269125731144244920320", "-19883985589678598089426023219200", "93698031295854284959035911307264", "-69704949918821909298060810256384", "70944178766168609595819697373184"]], [["67576016524880291444951759965225222144", "-1554134513090498552193039929261948928", "128795503915017439910676351690997760", "-45301019154202906665619499979374592", "10480349709304570316046103711055872"], ["-1554134513090498552193039929261948928", "1490474670488409922408899053690552320", "-36018017829165511614360291538632704", "-19757261281861001514220092393521152", "5031389387398310933470513628971008"], ["128795503915017439910676351690997760", "-36018017829165511614360291538632704", "68902510974943301817530252443779072", "-11962067491858781475311554517794816", "1534384141743196669885437259546624"], ["-45301019154202906665619499979374592", "-19757261281861001514220092393521152", "-11962067491858781475311554517794816", "7647796006435819175328971535417344", "-1508782258615102205763325593124864"], ["10480349709304570316046103711055872", "5031389387398310933470513628971008", "1534384141743196669885437259546624", "-1508782258615102205763325593124864", "1240579776732575128669230288863232"]], [["5293991532828958727831831819401035776", "21112926441449243469882294676750336", "-39958793550861092126154244896063488"], ["21112926441449243469882294676750336", "254412195689609807318410968266964992", "-33818025926394176660399302895468544"], ["-39958793550861092126154244896063488", "-33818025926394176660399302895468544", "24427349549485843939698977263321088"]], [["589668690029547401049929332230717440"]], [["66138468874035452294954343256234655744", "108122084500942697392662879548735488", "-151895701444459717833919404693258240", "28774150538645722551356007919910912", "-7722554468526655528288538268270592", "1867775301114732326490111620415488"], ["108122084500942697392662879548735488", "1219825467836766413201793882645331968", "-35268209125932952004690727067975680", "3242454434206846428569458186387456", "-2791593229317556752894184585691136", "887821202442821586238421346549760"], ["-151895701444459717833919404693258240", "-35268209125932952004690727067975680", "59980325418386568272032012269780992", "-3316604281581252832469145087901696", "-1162724241865079223477657868959744", "407843192882655764939487513149440"], ["28774150538645722551356007919910912", "3242454434206846428569458186387456", "-3316604281581252832469145087901696", "3990176399237864343346957112049664", "-811101754481973590593191939145728", "112794398157355674033275923333120"], ["-7722554468526655528288538268270592", "-2791593229317556752894184585691136", "-1162724241865079223477657868959744", "-811101754481973590593191939145728", "662493195898372186522028347490304", "-162027282557459252062976974258176"], ["1867775301114732326490111620415488", "887821202442821586238421346549760", "407843192882655764939487513149440", "112794398157355674033275923333120", "-162027282557459252062976974258176", "140226117449504240814798739079168"]], [["6859137101891729731349897761079164928", "-156570165331573759749155873466875904", "17780793572147009017937488053796864", "-5753318832629693529612022924181504"], ["-156570165331573759749155873466875904", "193524938084736085982350217712762880", "-1688524103762645903180108272762880", "-3418260012375569754347707025063936"], ["17780793572147009017937488053796864", "-1688524103762645903180108272762880", "15995203908882205762067361039384576", "-3039936271470610428827784064270336"], ["-5753318832629693529612022924181504", "-3418260012375569754347707025063936", "-3039936271470610428827784064270336", "2747339771374737994227651346169856"]], [["527723041719528120736202600275247104", "6129242406228776338099256128700416"], ["6129242406228776338099256128700416", "58254436415146761779260689104240640"]], [["6593983090466033388290033808085876736", "26553563008697724155251900693872640", "-18292948955304446827033002420207616", "3610982607572319024001960036532224", "-940250524919538900419883009310720"], ["26553563008697724155251900693872640", "157133424811643031391354387831980032", "-5100973790648571590284836853514240", "826382770475456583706975523569664", "-483028341608494396557812249395200"], ["-18292948955304446827033002420207616", "-5100973790648571590284836853514240", "10104346690925661490749216187744256", "-294499696521968498256001527447552", "-293491813844833750280886995124224"], ["3610982607572319024001960036532224", "826382770475456583706975523569664", "-294499696521968498256001527447552", "1153700973532631017299965982539776", "-274775778919907145303646837669888"], ["-940250524919538900419883009310720", "-483028341608494396557812249395200", "-293491813844833750280886995124224", "-274775778919907145303646837669888", "302226871803598926624499242631168"]], [["701955750952639643333478022884884480", "-17459090790006952695638892751093760", "2355889549737781910263951555297280"], ["-17459090790006952695638892751093760", "28427306982389347595919544763285504", "376931895812248836985652118552576"], ["2355889549737781910263951555297280", "376931895812248836985652118552576", "5788354699998487115687917342687232"]], [["52127436934698096357217231584624640"]], [["657104739016299494740614231365779456", "4483614381696318292661429516369920", "-2192348232407641046745374571626496", "454741630965576890431124887568384"], ["4483614381696318292661429516369920", "21784833663595507593402569436692480", "-865111357886769295123460732747776", "190277946977087602669725115482112"], ["-2192348232407641046745374571626496", "-865111357886769295123460732747776", "1994037187990180583824743173455872", "18675432822922803144377631768576"], ["454741630965576890431124887568384", "190277946977087602669725115482112", "18675432822922803144377631768576", "576963323448831596885895276396544"]], [["71924417345748885352017507995615232", "-1979095018817155250120830683709440"], ["-1979095018817155250120830683709440", "5411220278008176284704942445297664"]], [["65253776428469839118019112279736320", "667513888904549295788795990376448", "-264755370332333270566780394274816"], ["667513888904549295788795990376448", "3430742956645062949208870916980736", "-171490403785190580279119295021056"], ["-264755370332333270566780394274816", "-171490403785190580279119295021056", "558278380529487973431613438558208"]], [["7391332517838707382118984852701184"]], [["6458844074572950185191170738487296", "93209271564405688503708560654336"], ["93209271564405688503708560654336", "729778143452907116581469672177664"]], [["636562389318604996728819376193536"]], [["74391831194533398025430956947058109402219034950379792116603682816", "-12486083246002710183551403322646454770033613579850204793295339520", "2555170188014933755732067234319620352056996426646898293621129216", "-1643633243446502956333120206949222032993952972930763653560401920", "300355633573191936509795008007796230670602520356494095295709184", "-69367168872139806638691754921033514620378664384665530795032576", "13354714812744350269040565033772439179962317639641296288088064", "3213787589407640704962081534717652606491489662699503838298112", "2741839636727936416982052598106288502282754817559241982738432"], ["-12486083246002710183551403322646454770033613579850204793295339520", "2683344274860245002942583913142685663931448278666396182178168832", "-594598807447550814774392459410982227971825300729221625830965248", "370443066360640031278682699483177278046649396458740563033718784", "-66864512568708105845071696388364066344030086525489826433597440", "15345507290075718972149179193576447543306843180741260820348928", "-3025271861096409224097711535421759881335750987613578278731776", "-1015023992321704622912426865884814859135685767055169279754240", "-1300951754551378440872770904755275941991625336613538191376384"], ["2555170188014933755732067234319620352056996426646898293621129216", "-594598807447550814774392459410982227971825300729221625830965248", "134504794673600333528943916216888262377762207090285012001488896", "-83126437582118645563075497385739114871124429243452394953506816", "14956396852853723219040927042956604393439469441441493352972288", "-3426864637348622485761617664383245737518349370514356240908288", "679749167482831755219718154447404872463289926600634377699328", "244521271885047909939525025090213055344677609291774615879680", "331290203740135848469340891194898948795172826800998540378112"], ["-1643633243446502956333120206949222032993952972930763653560401920", "370443066360640031278682699483177278046649396458740563033718784", "-83126437582118645563075497385739114871124429243452394953506816", "51534551271863951889660579410486413947517787707082611066142720", "-9283819053648080940418679466807805784243248799725166132199424", "2128511283194683590114513670664636431301992498530650209386496", "-421199154204946828691130847671102419177084023262743109828608", "-147547902575081043046028570474830930083475443701353229058048", "-195883295621215339843487487052013714629287695495004357132288"], ["300355633573191936509795008007796230670602520356494095295709184", "-66864512568708105845071696388364066344030086525489826433597440", "14956396852853723219040927042956604393439469441441493352972288", "-9283819053648080940418679466807805784243248799725166132199424", "1673282246253694012636005899809537063188748398604661446148096", "-383733006965797411663759079410812967881508260552993419558912", "75862660048943203382561086118624187193209813602010992214016", "26291117922443932890398529705278612971136026004749593608192", "34608257661415596086273583475150407556126237868201441492992"], ["-69367168872139806638691754921033514620378664384665530795032576", "15345507290075718972149179193576447543306843180741260820348928", "-3426864637348622485761617664383245737518349370514356240908288", "2128511283194683590114513670664636431301992498530650209386496", "-383733006965797411663759079410812967881508260552993419558912", "88012874842292708163601921897518304753649092923335148306432", "-17391302700644824081098343077958293614231628180608023265280", "-5993543719592758276011595260246370944735366995802194968576", "-7854203985035197431373702361379295223445493194499884580864"], ["13354714812744350269040565033772439179962317639641296288088064", "-3025271861096409224097711535421759881335750987613578278731776", "679749167482831755219718154447404872463289926600634377699328", "-421199154204946828691130847671102419177084023262743109828608", "75862660048943203382561086118624187193209813602010992214016", "-17391302700644824081098343077958293614231628180608023265280", "3442803653819053391636586971102816098360927766000292593664", "1211290362312593622472089143988337646384612947500499730432", "1613576368950702934730454783317520756652019472540658302976"], ["3213787589407640704962081534717652606491489662699503838298112", "-1015023992321704622912426865884814859135685767055169279754240", "244521271885047909939525025090213055344677609291774615879680", "-147547902575081043046028570474830930083475443701353229058048", "26291117922443932890398529705278612971136026004749593608192", "-5993543719592758276011595260246370944735366995802194968576", "1211290362312593622472089143988337646384612947500499730432", "523775403201994736510478149507134996261457247420385591296", "798911904809096466704733748107839112850524470998640623616"], ["2741839636727936416982052598106288502282754817559241982738432", "-1300951754551378440872770904755275941991625336613538191376384", "331290203740135848469340891194898948795172826800998540378112", "-195883295621215339843487487052013714629287695495004357132288", "34608257661415596086273583475150407556126237868201441492992", "-7854203985035197431373702361379295223445493194499884580864", "1613576368950702934730454783317520756652019472540658302976", "798911904809096466704733748107839112850524470998640623616", "1303923790330211019082040827961023682121757323859551322112"]], [["281186717491023548580482905869910016000", "10316295666357812306108728398237925376", "-6094265325084411694624097609778724864", "1263189243034895249698909883438465024", "-200587837124100020404944079587115008", "24632214764274121480473357913686016"], ["10316295666357812306108728398237925376", "1275649460786117342835505537981874176", "-424149954582631509767970357348663296", "79992753724034084833502131539410944", "-12120025824938629362667850777493504", "1161228455734082808907595203477504"], ["-6094265325084411694624097609778724864", "-424149954582631509767970357348663296", "201333563967920608426019102172119040", "-42818131868189696932352284178776064", "7219174442807313245396972827836416", "-1369255397709810558397635031465984"], ["1263189243034895249698909883438465024", "79992753724034084833502131539410944", "-42818131868189696932352284178776064", "9848979718096964554332631591813120", "-1800408468572126883254080645365760", "494356216255641171164098161803264"], ["-200587837124100020404944079587115008", "-12120025824938629362667850777493504", "7219174442807313245396972827836416", "-1800408468572126883254080645365760", "569465489158752561509536054116352", "-139969987634413215670558575820800"], ["24632214764274121480473357913686016", "1161228455734082808907595203477504", "-1369255397709810558397635031465984", "494356216255641171164098161803264", "-139969987634413215670558575820800", "1200725803734252524869372675620864"]], [["17794240460731800338544139275205607424", "-2075522853845827834750037906488819712", "241783512058775171708077173228175360", "-26324657760404248603179366475628544"], ["-2075522853845827834750037906488819712", "343496662619175169141450852704190464", "-50278464689395570089497388090654720", "6899035110318528179048195341418496"], ["241783512058775171708077173228175360", "-50278464689395570089497388090654720", "9285279089856643296669132589629440", "-1574793568401217646605849004605440"], ["-26324657760404248603179366475628544", "6899035110318528179048195341418496", "-1574793568401217646605849004605440", "1440559097082755310064578649391104"]], [["354386765680158749865262884864393216", "-38819132218619922838098187133124608"], ["-38819132218619922838098187133124608", "7978181173086229221418544117317632"]], [["1048393391626499650952173074620910375719190461013470090362880", "-212218011185142290859896293217475486391160464870063021752320", "20726902694193410303573671090680241745507590662050063319040", "26891475649853516129349999743032753353838168776446884970496", "-23101225097384576639181015625476263562235838871325168893952", "-52246597411813789741638034797189749360107834745325346619392", "-60550098286980556015132911218519644717623436519891286360064"], ["-212218011185142290859896293217475486391160464870063021752320", "42957619373684362464190109761395752050460098848348400779264", "-4195583549955020082323070527189733121441675804356890329088", "-5443429466292093766292101914762775407066505697156495572992", "4676198920427582990377756593143461811789531932515903733760", "10575866924079215374751000648853293395316237405599647662080", "12256679160856231957825352378922886868753875422570354835456"], ["20726902694193410303573671090680241745507590662050063319040", "-4195583549955020082323070527189733121441675804356890329088", "409774135096430322798124840206121213213017732054702358528", "531648714642371871346018942786989466216320117762621964288", "-456714863461035597383831677424101656354063651303803846656", "-1032923470623285818179274846964852676630025360412818538496", "-1197084992467412220215442243266585646241562162921771892736"], ["26891475649853516129349999743032753353838168776446884970496", "-5443429466292093766292101914762775407066505697156495572992", "531648714642371871346018942786989466216320117762621964288", "689771099667799445752377796915752745815287495791000682496", "-592550503608496689604893107684472863479448393936466345984", "-1340134450778788341019915667012359971586858193448614232064", "-1553120714691290090075786107409176799771762655774826823680"], ["-23101225097384576639181015625476263562235838871325168893952", "4676198920427582990377756593143461811789531932515903733760", "-456714863461035597383831677424101656354063651303803846656", "-592550503608496689604893107684472863479448393936466345984", "509032778404001007703447591121826692648356688373674409984", "1151247629966683514107002860885758504205663243800292622336", "1334214295290624635361518923688160368192104591857740152832"], ["-52246597411813789741638034797189749360107834745325346619392", "10575866924079215374751000648853293395316237405599647662080", "-1032923470623285818179274846964852676630025360412818538496", "-1340134450778788341019915667012359971586858193448614232064", "1151247629966683514107002860885758504205663243800292622336", "2603704833428244325526094873085693318185680769235919306752", "3017509108425084013694334231481028631525851781902951776256"], ["-60550098286980556015132911218519644717623436519891286360064", "12256679160856231957825352378922886868753875422570354835456", "-1197084992467412220215442243266585646241562162921771892736", "-1553120714691290090075786107409176799771762655774826823680", "1334214295290624635361518923688160368192104591857740152832", "3017509108425084013694334231481028631525851781902951776256", "3497078894092424660735055125904065954591981002968396726272"]], [["2813401618900728870358642988635964197317781434214641163042816", "280541431737345802152853816975189874279471991237463779573760", "-114092840675899326634234373335414044849897829818161057234944", "33853457827554748275533286870184758376263366014626569388032", "220932840062690606822530964505967832424480297530258427478016"], ["280541431737345802152853816975189874279471991237463779573760", "27974496919494704538177839714460775847187104524082360614912", "-11376892889790818892306850691617029319243011112293952913408", "3375734720701878692088278736248075591754508340084690911232", "22030560746319188557381717462136014926517534812386222931968"], ["-114092840675899326634234373335414044849897829818161057234944", "-11376892889790818892306850691617029319243011112293952913408", "4626846094793357746667938195685521930216283020064643350528", "-1372870884945547932353599056466856802884843283198462918656", "-8959565229508717846833787410852365113449687491725559332864"], ["33853457827554748275533286870184758376263366014626569388032", "3375734720701878692088278736248075591754508340084690911232", "-1372870884945547932353599056466856802884843283198462918656", "407356205094465955546961787838708576468751114324494254080", "2658468856183630358790524607136152240203010317065323020288"], ["220932840062690606822530964505967832424480297530258427478016", "22030560746319188557381717462136014926517534812386222931968", "-8959565229508717846833787410852365113449687491725559332864", "2658468856183630358790524607136152240203010317065323020288", "17349574085067283611100487389801505356624260167406201077760"]], [["11324684355487089368860059122117115904", "-1716371201098988917598057933800734720", "240762657778134779557789541238571008"], ["-1716371201098988917598057933800734720", "374202106720734532869164304504455168", "-63655686613569634039916943598682112"], ["240762657778134779557789541238571008", "-63655686613569634039916943598682112", "17664405813588660338337413563678720"]], [["353224060661636815417353585444257792"]], [["11665893523033691742171169427483376020442818074193492787068928", "6971378600455673052810707804603863231530064906097998172258304", "309116211164973373894496118283842656271873703838157021118464", "-143352941251915912820646626265864836515509985628458112253952", "-567407490101770132408410260561176042718109735999413485043712", "-108935447525833614114554114160003600338725419650409474031616"], ["6971378600455673052810707804603863231530064906097998172258304", "4209279079557912397189784891207695810825633079059471554052096", "187586980704286684268670667496111588492057028458347996643328", "-87636230149434021494585416509494427023824966503163836235776", "-339458326965525480955264879500431431924155720192839865335808", "-48107893253070925843787537611340629183132147359203031252992"], ["309116211164973373894496118283842656271873703838157021118464", "187586980704286684268670667496111588492057028458347996643328", "8380228637952003908991976465816253231828347769862152519680", "-3928853442253239415992278022313289487001493338403073163264", "-15060204653395162189393955019476520519316369294516109180928", "-1762401249709053014437818951992415819493135611894442229760"], ["-143352941251915912820646626265864836515509985628458112253952", "-87636230149434021494585416509494427023824966503163836235776", "-3928853442253239415992278022313289487001493338403073163264", "1851266587469694538237907425661883232065964723636090699776", "6989876500891350270746724862593394284303990963850748887040", "565045842710535856013766975795245135608630788191974064128"], ["-567407490101770132408410260561176042718109735999413485043712", "-339458326965525480955264879500431431924155720192839865335808", "-15060204653395162189393955019476520519316369294516109180928", "6989876500891350270746724862593394284303990963850748887040", "27601046989654968274259317135670491616965277790949588598784", "5147916757011346175494894229756078477625271389814060482560"], ["-108935447525833614114554114160003600338725419650409474031616", "-48107893253070925843787537611340629183132147359203031252992", "-1762401249709053014437818951992415819493135611894442229760", "565045842710535856013766975795245135608630788191974064128", "5147916757011346175494894229756078477625271389814060482560", "7687412310015416357477484001765309062800365488325714247680"]], [["230896300370622465558584901571565282563004705201340209866735616", "27922976869713771406838422936548500508066695309650372581130240", "-14041280338749787834952367923290412394349820561821518033584128", "-2110249730836111754880245700495426363640656606007994391461888"], ["27922976869713771406838422936548500508066695309650372581130240", "3376808705964751794649651843908331461890679874679036927016960", "-1698053825421802684089001439812996124333580413473325714505728", "-255198781136267922042536379022277995633237429934864646275072"], ["-14041280338749787834952367923290412394349820561821518033584128", "-1698053825421802684089001439812996124333580413473325714505728", "853879222988391471411765373878170499877900326538046164959232", "128328639341036002511560013146298896053837401649890627420160"], ["-2110249730836111754880245700495426363640656606007994391461888", "-255198781136267922042536379022277995633237429934864646275072", "128328639341036002511560013146298896053837401649890627420160", "19286380593131705373984394674065918794862745268390851510272"]], [["490035159994593204668355995348671087727244971018259791872000", "-422478664175457091190073644175721651220795047880846378795008"], ["-422478664175457091190073644175721651220795047880846378795008", "364235541150655389717169915437049611588867504355431881375744"]], [["6678422514909757520120485540953373134648995267975412387103637504", "370272521645184196859810760834939199620407757855337609091350528", "-7098095826842849069646948616177669473814712666424638647042048", "-1780164451337774597114836769891100216972204308404954715914240", "2920173203053747423667404398608014869845468697262814713085952"], ["370272521645184196859810760834939199620407757855337609091350528", "21592362228096599033459539168376521074510934079678202098221056", "-262488170168170340142800271995627940523827450648723237896192", "-111614963840985870049116966063150686656673493689600080609280", "43881777423644055794699188967231021567413539930129465081856"], ["-7098095826842849069646948616177669473814712666424638647042048", "-262488170168170340142800271995627940523827450648723237896192", "23696394291669378680207138838985059274458196880270003535872", "299991665162891517974522679920056564205825519118750580736", "-17649899308036001862388500685789024980436791512012377030656"], ["-1780164451337774597114836769891100216972204308404954715914240", "-111614963840985870049116966063150686656673493689600080609280", "299991665162891517974522679920056564205825519118750580736", "631429565726719323091714827241455507770788153309333028864", "655355331369329533890186916022008540330527863225930743808"], ["2920173203053747423667404398608014869845468697262814713085952", "43881777423644055794699188967231021567413539930129465081856", "-17649899308036001862388500685789024980436791512012377030656", "655355331369329533890186916022008540330527863225930743808", "14376739987553355747199787221016185374706796026670375501824"]], [["324161794072091826857653038260574553649000230156678576415440896", "43220376983552981866049461306580728025554853526144669274079232", "4606253980883010889241684885302905021981060362621884617981952"], ["43220376983552981866049461306580728025554853526144669274079232", "5762557527630794923910504164001252544170143982251473949949952", "614150208866008960490903291279961481435956496972286963744768"], ["4606253980883010889241684885302905021981060362621884617981952", "614150208866008960490903291279961481435956496972286963744768", "65453659636650182621337488569485015958686314479593308815360"]], [["8030129337631604413467755019231035392"]], [["1343891499140908523784883909737019310337103968134026085930106880", "-46893426400726730332622412733700880728523672170150671828385792", "-13715124810608293150441141579396295918671001397417456282107904", "33396008083137102179920444058775722135903823130650820476928"], ["-46893426400726730332622412733700880728523672170150671828385792", "1636287930242951699774035246762574901645693292723168033636352", "478572262935049803600876779515254330797559805068473695993856", "-1165312265257853411869875894598421293192995960384808550400"], ["-13715124810608293150441141579396295918671001397417456282107904", "478572262935049803600876779515254330797559805068473695993856", "139970115660981784874969578112609021715263410018641172758528", "-340823957387265067447550759596718462630664343706809663488"], ["33396008083137102179920444058775722135903823130650820476928", "-1165312265257853411869875894598421293192995960384808550400", "-340823957387265067447550759596718462630664343706809663488", "829898363522588896628505662653251663829584221875208192"]], [["64124181448504392157173403823971487370328586660969863717060608", "2276232827796665019503890010358545674066372529005315378642944"], ["2276232827796665019503890010358545674066372529005315378642944", "80800031584029634885999909812772622295127151450436505960448"]], [["154131253823882005255175897040369483776", "-15572696234897335188612938904071307264", "3015108847851219177739417691424292864"], ["-15572696234897335188612938904071307264", "1885031614001054697350544229039865856", "-318276983526885235990082673195352064"], ["3015108847851219177739417691424292864", "-318276983526885235990082673195352064", "84665015530540257536592401374642176"]], [["173362045037630268135665361097850880"]], [["462070814696767911141283981768523776", "15171679564318897435471025415389184"], ["15171679564318897435471025415389184", "36969563929137888490673090573893632"]], [["30106555731198796841932994977464320"]]], "claim": {"K_lower_bound": 9193, "sdp_bound_num": "74391831194533398025430986039795444697931801609331267151274704896", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.4127853456776378, "theta": 1.0, "seconds_model": 0.32999277114868164, "seconds_solve": 18.091376543045044, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q11_n8_R2.json <==
{"problem": {"q": 11, "n": 8, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["150733260396657727618202185603798272551528955904", "115236922140450906440404914011080305888198656", "92922827143726360997700932115414842161793859584", "114857030172041306458136330231440327210696704", "257371989286993452901907357239178337823865438208", "114594385714667736185891081306063755102126080", "210819843026679556234386259282962325044669186048", "114604080912301020230265475009176004083056640", "343149481509559632145129130521439669633431896064", "114552963453046962831778728727044979223953408", "326622786253462471082291929010651252241209491456", "114556160741956201747485606368405574496813056", "325794927082062401066270266890462996121025249280", "114556363350199853280307199644521355410407424", "325967401677817069727667047130332996418913959936", "114556320642131777896963454130197081486262272", "115148889787060340356524121762578956078284800", "152326453050609858273201923858937041656425218048", "25384482415800506315928602208648001777244831744", "115236000707581608205302249508086124430491648", "354978207076889279450498638485668739371453382656", "62910174979444089258074346897082353459514048512", "114752320202801275061975743343854770137858048", "212141373659333116533423176047488522568893202432", "206886642029262273720539797529626463535852683264", "114605265335371073701566497564033028412407808", "343825132198591581600641025180918451210192683008", "201087731036480847681860066332328862999098949632", "114579985816674801262152102599905080147705856", "326611837891144594164969192266300446060144754688", "337205863619936946027179043863462927577238208512", "114554899778519680974290062641556207416901632", "325793484139405998170200264789873874731341447168", "326608482300665390008071635425317321845308915712", "114556263015001356476251947499427800608145408", "325967502492216142678084902339843707516693250048", "325794364277639966652970872791112615490157019136", "114556342024728098013364434732589469369630720", "114715236688066755285694636668757682476285952", "656246675587211940022589092568778036144169287680", "21082937501254574048722935782509579605324595200", "115169098032327766282491695446012121317376000", "218640458233227706460908607757569931700791672832", "56268123886038033983717225651909827470819328000", "114775456529207427351244510228641269193637888", "344242309279570833500767043783631461544634613760", "196496224073405791051274147247893855005954801664", "114581511409982579980592616234628883001901056", "326672540884472940081478524358219036963542925312", "198827824704383036317407082973995726175004000256", "114581990771623717850669023418478107299938304", "325789552285647730083759512246768649096317108224", "337198074766533312630684162809564953332456357888", "114555001188649189277359271442984970739515392", "325967283350610691249207033997508924289109196800", "326609146842407279382637426050217075100170059776", "114556241538230268061583904931062113508524032", "114543385491471586504921636076383985159110656", "231676056144611106771491620645834835080219983872", "19863339312401776986350109701809792079810789376", "115206150172573514369526023312932092029960192", "346004587336791321243072167276808046993305763840", "55087415491734232724723241418169126733748371456", "114753282281736493480421234420498288747741184", "326597996161362215338234490332040881730261876736", "194178414122921736275809960865321347131893612544", "114583571868601254042746464116272611649912832", "325859209466892026808811828007739515915410079744", "198828564128243130611974407299140754718821711872", "114582091084810120565861971828887657274933248", "325963801854988516198756270357654881541730336768", "337199269529468073535443094268041544094741168128", "114554979656210824172199291419206732044304384", "114541814670149241995792273909303191397203968", "349623922911981621883127709886564603355906179072", "19626181974102339484759380932402172759350706176", "115186826651038323235458357745652125262675968", "327060148794215738244452360466474149856768163840", "54872147556053724834820908015518349660333801472", "114755486785415441874893741354656580155473920", "325865701039094035331350631608482226377565667328", "194207773533903837389786474762845945294634352640", "114583662208381368743502355107487154192777216", "326040897376636496687244821871202776927153684480", "198831718157684960946130387980332566458503528448", "114582068632690284353651075564157921359036416", "114514735208552834244982262157477602043887616", "328311967988211431540833877739919232360324792320", "19591777241591808812748020420734520263318700032", "115189290138458064286255841428266272893698048", "326350771822838058785437573869359493228374523904", "54875198395327629184921834100212189797462048768", "114755574306373281711797683823280437858402304", "326043423738815027570498313792910762016140951552", "194209373228220135709413618698461562419200131072", "114583640246268475142045734907833719118102528", "114515996633786095254896050537396529166024704", "327627264675734735177311927816731346363511472128", "19592273830080110496403713516394891302389415936", "115189374600232433101250873372633011176079360", "326525279341312170236408915961964842279464075264", "54875220347748855013391241797502575893857435648", "114755552740840649588568433022851545177260032", "114516097076738621753749129375097852587409408", "327766101062410821653575924282939306385908695040", "19592144300145036109170397212433844509710745600", "115189357445497685231027665880955200609452032", "114516075696721074340224152989432228761042944", "114801692474705800511933365553514693470978048", "114580357964289366232238717968260757356281856", "114603692816390386623416726486539785425911808", "114552888305703760438829610600388424231813120", "114556162088770339068168491466781896327823360", "114556363528602299024935593133119610474725376", "114556320629680552223030313617656192058785792", "98756353479744224390943656028001202563866165248", "23280053034906899650039616636372016534199992320", "115283308936484861764837261084331097431474176", "386673838752126762818736532137847002933097398272", "63837538386661053241221929496977282163464470528", "114749279567222532908894721968364506929168384", "221146626723959434606566166785308820345024675840", "215442304901880956100329488249480926851015639040", "114602744236870358180978319777817781782708224", "345310205746204446525253913787297105711487516672", "201594798595030835760454415932703784781515587584", "114579821599780119287289085108820112167665664", "326597341106803415488457023591065453854837440512", "337190411166421317913563158413562327457268236288", "114554901561943073965659531130385336880857088", "325794599994027950037564544169326884401851662336", "326609603745083082563826539851233072467524190208", "114556262877039505131864685518898470798229504", "325967550045389230258318534094569533016654217216", "325794411780312774987094771030750833692123332608", "114556342018854978699064062226554351085682688", "368182045771825182975426108481863596150427222016", "20565996369043969814154420453084504549981421568", "115184913854781491090638235456498019457826816", "223851066040774607471501356942725713407563005952", "56607227964525967157932395286574316061749936128", "114774054066115092165930770178471167793299456", "346705325523521881288039458370463478162957271040", "197296271262661610651420249585195647530000449536", "114581240471569188846179508215125576706424832", "326652015409415965838724379100667653344802635776", "198820220864591158861343348111829631255843962880", "114581993297010954730673372744692475247984640", "325783843337224116347949021439796788345712934912", "337191958988420860295582235840709993540477779968", "114555001894507501761163979692632933545279488", "325967139396527206551168775077593981002755080192", "326609002320844690273181518539132861752528601088", "114556241556009523291719279306994538841636864", "219314538614958856235457229120858592798931156992", "19767810572918763791751307044486713941828829184", "115209379311396227168874176002188365243875328", "347218447992623125285809394958067644376167743488", "55118093755234087292363401513759351524357570560", "114753149232031393337393527502610785944731648", "326634936794318434260019306194240925726477910016", "194191471600373493304299367679384081707082711040", "114583567322146463763299394068432377100632064", "325855373609533076779161421401526561042558091264", "198827136017140613279610339757734163354992246784", "114582091559096933034946132227524441262784512", "325964282600491590342820263507011598579090325504", "337199783987265662451011608507128231044455596032", "114554979596835803173564025785486012678406144", "350082370994418712058883135020822028125818847232", "19627624827966201723264662821413172009787981824", "115186776954719795029238124579444038698008576", "326977927537042553661919483599462245992908193792", "54869832701867418834655999839433420308488388608", "114755496910181642870818545799417852189474816", "325831449023904049588193704215929537956426022912", "194195607178807673647339488285834802259810058240", "114583666443834598377077408470978411620204544", "326041441601021736972395052451453050521768689664", "198831920555065709923403472724591478354414141440", "114582068565475250436937096686910259580633088", "328321013827662016004379528654015490461943201792", "19591809453159607169878224183072094743181656064", "115189289024964581786442017952601496847646720", "326348015542405600506261726796871880141189414912", "54875120464485107870769756672501033616164257792", "114755574647177818000331559313490165777825792", "326048113234222854335792819287841817390743552000", "194211037074012184778491991301745289631142772736", "114583639667087606236843504733519816433860608", "327452548058429602576053202001364238179812507648", "19591648712619508437969295418360857180919300096", "115189396209036160006945706264476680684830720", "326543867364944249997463924988941258388653735936", "54875745314240396353252574876931508263899365376", "114755550445102857307729207283713378197962752", "327763422193999727129306143730792362093414711296", "19592134728411720354938744719062657951326011392", "115189357776363251554313523022419923415597056", "114563381749109237978470099707500257932738560", "114601852525260216241624466349708913114349568", "114552842053706823598915287439360182980706304", "114556154622521892946515459022310011960295424", "114556364014736578955512942659665682216517632", "114556320656745962118096953908168318336892928", "63312564545223890648521202142814869263331885056", "114750989889822712537221337822586567556857856", "218008215984593870310577561887829546690282520576", "114602026731641670814510316841409341248503808", "202069501249862930791481233090351220687265333248", "114579668611813632778994798997914685393600512", "337248689986799548842234850344659788661178499072", "114554894836628659124520814521736707134455808", "326598793204413793415964403764055092998810107904", "114556264207008655618300715593287636751482880", "325794001567567341318860789016937259858407718912", "114556342069572812656168020814245016945819648", "246428043564348608691367732974026560835971710976", "57949808662346597293055803567415577464608391168", "114768662889635894703542848542870200148557824", "350030437376655775692583361529508667277558415360", "198368609425705439787018985810134718738048483328", "114580880750718597681194134014131532711591936", "326845691060278581973489685543599467301624086528", "198891954804777496213642636708409799525053497344", "114581969480421307045885997947736621940998144", "325768999168461219847884950120170302286971535360", "337176057033270957816662021486341895639774789632", "114555003729966590157859051194599340553273344", "325966968874416079352387949250778932421746229248", "326608831126523234877906303439874166901698461696", "114556241577070126762866525479348877597343744", "353934440681490279034164437233393205587033980928", "55284620164401051521198239018967916922028425216", "114752429598981645823476050056226580773994496", "326631724429710868836938235613213430369371553792", "194190336167143822661853237050736887737471729664", "114583567717466215079445132139585834437312512", "325816045763361549136129503197484931052732416000", "198812493284415736029920404268655821141760278528", "114582096422455787019338069251953776830447616", "325963224121762423172715570777106473574838829056", "337198651282751223801107585314828785558354919424", "114554979727564658070495925028003536244310016", "328073284598436702936297320159977476768722321408", "54900592046124310132612391238839803568250159104", "114755362444054804776467120448608828389326848", "325867527842836431786916850924479128841240969216", "194208422387663850500917962910122651411409797120", "114583661982511889874372468783956735901564928", "326042714440600946044020422830523768587493048320", "198832393923847973736959813589436540611219947520", "114582068408272666514355240368550295554228224", "326250848890843131425717842634921735094741762048", "54872372482793749159559249370489805718176137216", "114755586665178932690037060947218377530671104", "326063717301975984169009885407670351324841508864", "194216573300579874083073648329727197352854290432", "114583637740011442601768424026985891979329536", "326529955415613961795437084127355150426341113856", "54875352415007879355048339447497474848852017152", "114755552163291454979786534032150082571206656", "114598472735052189689764590406037683610583040", "114552647902841085864242479622694514840305664", "114556163791641716467261836696089952010633216", "114556355404062470353389518320595186256707584", "114556321086738165835514851228667028378222592", "213703141024625215746989444189466537655000891392", "114603240361204191398908254877562870115074048", "202243695369332442394624929130441948458746118144", "114579612652466401428591347660149384403746816", "337230485360307459514228239147912847745259405312", "114554896937173626837497748442975813339447296", "326670681830455718722137239749059535863579410432", "114556255364548734821855658370015425588101120", "325791147805494625489582757349294492524629458944", "114556342422409447735414264188083587602448384", "199616426044758880895499624539283811129672859648", "114580467032843671586377036340777068613599232", "198812703528047613735503167797089242501022220288", "114581995793858736800273036637945732125425664", "337226456314199051425167857040136203470221869056", "114554997913301223828863084647423204873207808", "326605071611834706736343480671960427068823437312", "114556242039577281174049392740014248259747840", "326494334048502486981834223454649644431691481088", "194141766077457512960918800306320875129254445056", "114583584632273763810584046246371345393778688", "325809905026075405104735489332418275560262729728", "198810206811219198723472434504172020017810898944", "114582097181937457960612037858818243594027008", "325965325506717672753903999991536005321244803072", "337200900027504438565708173365103688740090413056", "114554979468031078479693393104244197893865472", "325863298132127721759006545653630037090075934720", "194206920052297080149751610974754391834172063744", "114583662505485200490097207277202212810391552", "326039748448163553699603792899222493361109729280", "198831290869622174307852486954113926052024680448", "114582068774590706305906817729053109642067968", "326017345304650601133136699060582698176904953856", "194200120175413556371965468902524670920429142016", "114583643467415904969156245646810013348397056", "114552255298922628221321044750378441272983552", "114556107013523597276952099395353272989515776", "114556354601794204650465322612784862307811328", "114556311566983041923940436235000737945354240", "203212001428844042769340195972203061048514707456", "114579303336860924955080987018517665940504576", "337596101684066855952055179910226166570683465728", "114554854793878942414222448981775761415340032", "326646637378189967395298942227217032223316246528", "114556258321636176146760415606570124058820608", "325868224852633653202783982065996088268868812800", "114556332894842362627051342667919568911990784", "199345860258264480127794919739838528443216035840", "114581819175583576060400729213322311074054144", "337281607750155770412995192979699290422862938112", "114554991550174308333635402724922373749866496", "326684875322705872848678338979683019415026139136", "114556232224163476910701249943465738442375168", "198830086346698450782456120594906467524914708480", "114582090579277023114073284903406333153247232", "337280542528532066582158523993814462794118987776", "114554970278511959056786019400961031248281600", "326167141781968362507182335802426859348415217664", "198878661467499257009320311571070702319382298624", "114582053046746286811622575549770268107866112", "114555954023477732981149845753657588063404032", "114556294744102459485335762006237692404170752", "114556311255104044233503413436366560363020288", "339028025202370078239396559172990858804712177664", "114554690616554038298365655098184678745571328", "327165793955161473249847729208775593103261171712", "114556194570243534241227507114330791732051968", "325874889398738980930532148030397152977104142336", "114556332071243256094164059415265526985785344", "337692268984435056973912197787096129926854606848", "114554944235289570535212116364535261254647808", "326705961001044458807836827306504546834041536512", "114556229631543142092929669471032380695248896", "337256568036790005471529320615519030282729553920", "114554973044342635879297294252785031993884672", "114556138072231468451857008184272865942568960", "114556251858382466740861249073338805257240576", "328275878402039015282731351885822056053442871296", "114556058930863000177563110869319760622911488", "326370116497813686584432801569054296190310416384", "114556270965632966825311587656389949537648640", "327174038928827975031279519496407531730126241792", "114556172164417773062774891591024099647815680", "114556099710624468851424307665155774964826112", "327588371424301421807216104507636483455457427456", "114556121432827296403940344142921514308599808", "115721275786852438130457475931986240689143808", "114921749596282195952404414694794033515986944", "114604316729819359862706157368029563586609152", "114606931855910192411013625821460405917057024", "114553639279471953761430221344092282240892928", "114556162363615186916226120801308168379432960", "114556363413910516630291809756542377142517760", "115358696892013558269441331533798777510952960", "114775631263780253406487534176398871139188736", "114608351399209586136733296098119641016041472", "114580730417423918113042471871317587605323776", "114554901383295986510467560791861516887392256", "114556262951027536784476208390089822644994048", "115210968496105093900479237164908000644694016", "114780341580595094874802776220640619924553728", "114582304407862755685467754766014110287003648", "114581991000342563308222069520743839817531392", "114555000991382438809922024909026307556245504", "115214175224295966148056356782011213817053184", "114754230203137104099703809505914539684659200", "114583565882315928349669720176432464168747008", "114582089970141481393795165424345540989026304", "115188012723206802974036219820181891145793536", "114755473783690974443001674163124939368955904", "114583661072340823794489286523622366180802560", "115189294581500245926357813416922270301945856", "114755571914633214625576432058109689325420544", "115189379408521816591881940217919681832419328", "74660227172994935526747384985127180259890823168", "114891767577540596402090749700535979629084672", "245056597614247118677049598796306219626055860224", "114596949944505830028853158702122913388036096", "202176325431590479572384203378410930933214478336", "114606744450897904091275064368377207260708864", "337392978039576263181952922174892422915935961088", "114553615913983620707707348380681125014536192", "326605718595256212469380081795662753717880356864", "114556162841575626065970904297876900273979392", "325794538337797750147958849181493454290726944768", "114556363398263236784053560148520123951480832", "299812091430318439204081342790953342592624885760", "60923497846487666604482324463983744845164314624", "114759146266774233700073647884678130594480128", "206876007959038172876119200507650714547148292096", "201875810852026024251559408316457613503399723008", "114606841160964491179823434120676271525462016", "337839492609908211637008245038636860645593579520", "199025408318649609318247034767391714259368935424", "114580662339760378543563270835817239266983936", "326610884042342692658449228605770076703084773376", "337204846889347545997858514449439090161999675392", "114554899895859204187278517340735384814878720", "325794511835426701423389177637361475079060324352", "326609515144856216943829944202234828359246807040", "114556262887939205699280987508344989046276096", "214913845819743848159645505669750181367535108096", "56018140913312206213261705481814734640370417664", "114776501300696601747479718343640941177339904", "338569459752316290085217248641537521132242993152", "194634720976245804602564096111905682999287480320", "114582150439254550285340943064738241989050368", "326644905802872433689641586208866545204021166080", "198817586962145208803183041372036296220138799104", "114581994171827696180365536875703855852027904", "325791336936024041445264114512757341077408579584", "337199986595763254584988834067076424750331854848", "114555000967998865613856548358429260176687104", "342489088503892873504660933178557255896960860160", "54997537367013028707915809204082702438178488320", "114753672933755415750110857653159215061008384", "326697224305483939064320273019131383110434816000", "194213485776383210260947689467833826414438645760", "114583559658463199482715574722360424848687104", "325869142190382696879283467771752693216946683904", "198832262075719494280867253649655026132803649536", "114582089856724653445611395192886915695116288", "327209244030922990446989943649439680143885860864", "54876342707964720882853196166747062858699243520", "114755468438738064850274034034679663694970880", "325861473580045627194502466760396989778012143616", "194206271991497179347324854441939072527416426496", "114583662731082139431938181420931939508944896", "326280122273493577560895395295830305405466050560", "54873200510125448397696156275715311736505499648", "114755583043763863666082175706992013528268800", "114587163584570585124781885811880397434257408", "114605268598739443872296488024184973198098432", "114553564508838555025809876757551749722537984", "114556162206112442148198816898453963500683264", "114556363401539925418757561773587317070495744", "205768969663715674332867329950318684263011057664", "200821503747102626275229896747063122140638216192", "114607182742993408646381233368493402328399872", "337965342463901533433780685564034378268225306624", "199069078245281083634587987340388551538837028864", "114580647868953917198161779283455793382293504", "326605681571941731170030579665327282460702015488", "337199301453260358494050634227556461918245879808", "114554900535863033326905608191981918925881344", "325793141068812010276544108687789627646242979840", "326608137511493834095407021866438216736967753728", "114556263057418049802403545832712699878834176", "339929782658014481046612038806862072276901167104", "195083513796046100687258667202333377659427356672", "114581995258319993114350845589518272184713216", "326763224478138423929030543459405964969466920960", "198861414750850475597068644335607730052819582976", "114581979618009897850082642760580138423812096", "325786842148799185120357896818433309541408964608", "337195171499639417890467333047831715873525071872", "114555001523729287802071105739696064790790144", "326494334048502486981834223454649644431691481088", "194141766077457512960918800306320875129254445056", "114583584632273763810584046246371345393778688", "325860157963126442648109638727922725858337357824", "198828917256662719302898879609000802133221572608", "114582090967534475058900642751893274686914560", "325879149495776212694809492021645679612139667456", "194212550158639363242146248011967158466440593408", "114583660545647993584967537314893881032048640", "114602894138580016197244842932589110480601088", "114553480763235816775987313265186374928039936", "114556158021192672634036714726030995967967232", "114556363794081006426243649562744399366979584", "199749010856067395660193828501448015469388759040", "114580423377855730411586152396895867168096256", "337367232698875007393683537218772381908988854272", "114554881164096958046991710457740803188981760", "326601807037908576513648915900141297450598006784", "114556263836222271254948558130536433777115136", "327550758272887937766580472828090660724880179200", "199152818005484984884343279200648695014494306304", "114581883015214563648051429959762582716809216", "325777471146306286961308518184597148815675359232", "337185132712860674799364489513550486137861046272", "114555002682398807216802854473790390020341760", "325818248703563172037202063315413451142699417600", "198813313530131113084907763899857329154439512064", "114582096150004813149888779736295335641743360", "114553037190021661911660366615291854480998400", "114556151587344223398498114306983036526264320", "114556354176528609507603878569005096045117440", "337080614871694315663813100157547771579735212032", "114554914238639550654158151848034469490458624", "326675490155611567716043585231767281087882985472", "114556254773253018261955068352977323107024896", "337228816255235975323901011045728689730158067712", "114554997640979104662222931793818463726731264", "114556088730543013722116848786797408473317376", "114556355124245862188915673282751147058135040", "326694576847078268827134402635056816496540909568", "114556252426270896125303811795233892735123456", "114556303451173438756243505904725415562313728", "114942773028875375566187695785558247466860544", "114609564145064430391689897453725283136831488", "114607817276333595625403715590789568456032256", "114553640936244216827672261800710607367831552", "114556162458663663583659861316178671894003712", "114781198957137512954403821369086685229350912", "114609416234536517088295572849765020042526720", "114580732984049265028916694669338593808351232", "114554900610901179804281976301243600272883712", "114781288537173850145247928758592919234936832", "114582298506847423241269689691137383671529472", "114581989254187528511144474160991330994487296", "114754219094871657122784350465275376873504768", "114583558583758082330310257117067708920233984", "114755472769337400054541030143041069169770496", "114608755357749317471427620305039428696408064", "114607758516131897764547324946796443368161280", "114553638253414522859553806591029621890744320", "114556162543993419625875081199293122880733184", "114609106543182165630031007969562776100143104", "114580716738724388763700560531522980266639360", "114554901012518421231955272378188695273996288", "114582321717608482998563395611060371722338304", "114581990408781140250049422623022488909512704", "114583559984139677688048431940967189855600640", "203845326086308065243672488834163788814915469312", "114606212534000971740018184707564253957062656", "337516074263920201586681419907355507061566734336", "114553601728903846778892978685686224865198080", "326618668794178393627737482864780361493966225408", "114556161248455362847131818352812677180424192", "337184793684413974083842392825450928515068198912", "198798011810427011207400863969193149592762318848", "114580737794439071287723580510088807728545792", "326581874287152570134084963453302591611109113856", "337173924779171078514528536857347666844309258240", "114554903464876782401786411470203552824033280", "326646562887515777454701479174618043634056953856", "198818200867819553660719821621452777790623449088", "114581993967924770061932723717304453406130176", "114553639927832046526078971862625291144790016", "114556165775208679072802904090589221863030784", "326561396032247743707286942925602325176975884288", "337152096682448237707840844408398446972222046208", "114554905984661285879110943908505169604640768", "114556157817381685846441548189887801679937536", "114611005833492753064224436617777961708290048", "114607844431332800339033933851114200144805888", "114553638068923521571468284437916103752024064", "114609410458438609254766703581229471867338752", "114580726740999067112260900347283094865182720", "114582301396937297100281652232575399718027264", "114607730772112226103300374208839606381576192", "114553639888701356095486958355595926003777536", "114580732711604777965273260546320624030580736", "114553643702092700179708617562408757116272640", "114607821690585555417223041234958688997867520", "18139849792250650699336043718767658303225856", "4030432986110278156478846758472505274400768", "60419613447760542968765435816477819880341504", "89998796556727834659412765530195353814433792", "3781202783600369659496068132651320551145472", "210907612857335004714579554768757874900336640", "72944948741545165282294101571625066472407040", "3688945202119979661882535594251402306650112", "865212916937697313269760239031882597619728384", "287374524445409247073453561108943195084947456", "3388403880929181809938839609602852947755008", "3442680202766046611134139376759702399987220480", "754742281615852483842843205880773541590204416", "3330012577907695615509858446686507134615552", "17676777553982730933956927978744965737249505280", "3100283225095370215459879796298394189072171008", "3305371271781247550541072852850601380282368", "5265430111097302550285600282715749657898907598848", "9961185855086963946412336032298807522142191616", "3299909873598738137878992854552370049187840", "26776000442230832580754298146621594838815377195008", "9575657869630320073239624419699015835549958144", "3299996240334833437952045078887783680966656", "26930358451634391158247701680940888442017603911680", "9383177876984614452209087529320682963836338176", "3300042896425938568799112781769162964860928", "71188397482760948519773900601367507169705984", "73448706467670106909942665990628961584939008", "24342736861000168531216182559808459536072704", "4264440391377148336413106808770571993612288", "194537456832105180120860754528574110032723968", "75131577520044435981858853689399270701006848", "44401467122946806558030679703467002865647616", "3812902560509997224705159733398854250266624", "673686015784214122476885287597034046354358272", "317340088661202652482150308732745582706163712", "58941377656228267150268363631110918108086272", "3550657552501571469950566485006961774428160", "3044080283534302312418229496075201975685218304", "777048779162029748751359707407026831161819136", "232177045372168025571803848135192313824542720", "3363412741442372621721039764960769449394176", "16449911552636934579599251526224281245950410752", "3141374685616884497734567193888840766199955456", "643237246226908963790419125684196885930180608", "3318887437267831155848999831271558491406336", "5280985107756678208032434598520468922837179039744", "9961130348976821853902838285193561266834112512", "2638987458178653255500445051941770049808760832", "3302945837850017508712605009362310769147904", "41704635765314618210759563483577624139043675570176", "9574432204815034543141838534129250640477552640", "9944747607228643810224287536947444407630561280", "3299954032709449092005755114691088533684224", "27036858580201850272359491327543973914807281647616", "9383164998906021351274392451955867784642035712", "9575624829770436819540841297018278932480262144", "3300019570973951076641206604281033510617088", "166244073965473161677203200731686448536748032", "80417340479159400597106913001315098066681856", "20361624034830675518071499922655410009407488", "4243092335580656691442297063967822777942016", "564380576443206080622001338908185420202246144", "349197319544405727997199456888267387919400960", "38624470542532350531837799842269700691066880", "3666849670184564005224579347821829086511104", "2607001125883359594880810633175894626920300544", "811790808999448496165980210109063342277525504", "55350149675189206505901103109755357712351232", "3526623784442154553718852467718131741097984", "15224586943016549353622845517249948451216556032", "3190409924743876945578395335209410126480932864", "218824068369219746296312171421917292988989440", "3352436131690619555933495446334974761893888", "2489033424615172304800252685449510318390086991872", "9982250611829132063395652048929879378018435072", "619185392213492625707033531162478540027330560", "3316486204709424750717493942325088723402752", "10818659237550489666837642884506158690510068252672", "9580711549977434926318520977793763670375792640", "2638312615420989120501563823444676441886687232", "3302989325326240324513005406691010939977728", "27338324287074343693559502857025698555406084734976", "9383129089614182819275738380750224495084568576", "9945993931377931559572048252505278139330461696", "3299977221609843348219695655881724317925376", "495893576655765017701352507680095550887165952", "381824725733854427553958624484204397916585984", "18828602452843263386867180979882587202781184", "4073430962435908635748905737023856018718720", "2259617594413390071496304705192554567431094272", "852606369238656926150720525081769460254113792", "36738200613088183087135123526300012285788160", "3644255134326918663834677759080810342776832", "13434385655181299891837019071689647191276650496", "3282059720655234446535759193587054527949832192", "54418969662931280979312153511161626179403776", "3515130234800294818053840050465937781948416", "937996581182152331560788264448858216300571262976", "10048890878952930312443244905555482964670808064", "215773083960884559868381881265875617386070016", "3350033578607527347705212671114146595471360", "2099796784335034670904843415007450082226997297152", "9616070921802651233567495796730408282554892288", "619213946226393192531050619368841421499924480", "3316528164181065707470188683767626355179520", "7326728286834912060403646220443103993895069941760", "9391933544085850650164190541942305659946008576", "2638619295176068447307785373045758526939463680", "3303012213754357866109612236490620452995072", "1941186830132593266275408976406675832128405504", "908861068677108765533245896753331566811283456", "18310960614736655837589006329088571309293568", "4048385948150649771409490979772145980145664", "12027850043097094723883640631345059041808220160", "3378581608888808597396041332624267699051036672", "36259425210907889992273987039578917947047936", "3632646583026227665693206099201865554067456", "186603344542536742807386465511116511853714341888", "10501927978904426251343875498867111547671412736", "54215169771580558232987359229577118821122048", "3512543946442397008714366822077426976161792", "678995981405006085682964765138871657590842982400", "9709110087378034497678465777014299596517539840", "215792018945539193177730677194128894801739776", "3350072663116058223650264049976090468286464", "1749635259771358795408822154838860926042756874240", "9430467047227390851564587847275428462817443840", "619250493141646042002375020085551715525328896", "3316550676825176672059349177463530865033216", "10041498515011183478737847919213572982904455168", "3577358771315704001909605647495776000217710592", "18172678523764292939952332112158105354108928", "4034978997144662840639836825981019660222464", "125713759914394438086931299695461903415738630144", "10796222122001686822449534290914925633656061952", "36160843740425429169565922548379046983499776", "3629965037670640645228880364694701875396608", "159428854883219693777998971289915306671935062016", "10183670261356348249546482188945484127078973440", "54217854733918635554268984962193045697069056", "3512580662297903195452455527352835776708608", "614322002380452367771664396045217355122788532224", "9525349573989975655791797559661680057085067264", "215799239184893126545571846067535672409849856", "3350094963030256057303431612539664448094208", "57271393491149989142985125749033497365361721344", "12030965620450449384082557690811393511874625536", "18145597136367488089193024008377533410050048", "4031783653574792087219495452464414768234496", "105279032064705352651973808222710883733724987392", "10529613616942411791943709368286475934224089088", "36162862783190869253978784404859945603825664", "3629995940506483284486178397668608781058048", "154678392994975408378230654282007958959488499712", "9985440486442407235647258325097197890929950720", "54218421010309274847304482484505207094902784", "3512604714393284087341173683152357014110208", "52200635498009600697534036728646819356853927936", "11721686039759329770890770389869708634841153536", "18146155626159093451056980593887555652419584", "4031819303527401765394107932103419579334656", "103468851638298818085732476816063514640411262976", "10315011141174488658353124628014896820130938880", "36163080102626704358317153189009908431847424", "3630021976130130110942007815124662123233280", "52040778403426674579629443593438324997119541248", "11442284616914178243223941370873205887300796416", "18146175002959563861614777131835234625519616", "4031853167004522566866646340699871946735616", "140161239600391543534752302331070977947992064", "48715051683695458930951584188295285103919104", "3920802371685906935589827584419574516285440", "472802194656814858072184250781251150289043456", "61217000437770705865259881727103458720350208", "3725035242132953859935437703209838274674688", "2548750565781499890544665868402382479514664960", "235670339508618703313361886730036010838654976", "3397191834328190103625573348543914049536000", "14514348121056070990602668434001614057383133184", "646609026402391077214730884615611969213300736", "3332471422844721867645476727418073160613888", "5427036138904763314270164945753369066529045348352", "2638951969013495690935198949851088409547767808", "3305987443089195704207714833854373111529472", "186039145877459820337232538699241308720237882900480", "9942908154184131504725814096114235851759681536", "3299911883161234871852642762134740587773952", "27945598996989763887922803495513189511166064328704", "9575514549090681304357064759221068038894780416", "3299996257356598264551357316803068860301312", "396176881556892760637849814269054279491780608", "62789396709079120954299510340262199973380096", "39780330640173840032470205428279989443231744", "3851321785486522249134613859131978284007424", "2040136726811276949667907829059262206470782976", "241231173372214934838755985111600930186330112", "55678612249052314722095859530017707900534784", "3563236101691664474920740066057720044716032", "12808735447395119997396752361990848958039064576", "650467754330942020487700276448953652530380800", "219418891110256380983010887063051162429161472", "3366248183978108509843173955700224004456448", "2085425367414375965933222904854983962718382325760", "2641009753967831300226919643713782661968297984", "619215204601189113076529380272524234984521728", "3319551897671069677363274493464491231019008", "22715024644500873939680093563858846895575238967296", "9946730469920695444035822547732092729232982016", "2637975697055077084096776579681420260398858240", "3302947423374615664019729193682402199732224", "28617525240618356677410988018639201087479798038528", "9575437512535677573281817817603319764285915136", "9945832188887321382467836889409239832300879872", "3299953913298781038336968337761711452848128", "1594711773643813508283365822076042900630667264", "249470381797630480310597291477450800075112448", "36988945925814790860574934105586770865291264", "3682307043462139871324161929650720903004160", "10682285211420668463093515180125918053149966336", "657110520901376139445071701752497284344446976", "54475820438583308388927652560384988817653760", "3530233849501366594479509767497548071698432", "807414699207771432927231537590607303229661249536", "2646314378104814313575711154278195838847025152", "215781111745493573674599221154431150508212224", "3353160571171494198239916968481561165955072", "2640416468508563817414759283105050729505687076864", "9979955884106378903664893202862526249769631744", "619176561225754068880965020747624223497781248", "3316486458065017357241673096014041960153088", "7323121073933837213293268797179103672369565138944", "9584763121789179141683878883208792306123538432", "2638619763254920579499008381130922755258056704", "3302988843978797640736051786201452918079488", "9101538421776341624356446051842589755707490304", "664206707221491069299027880418707779442704384", "36294603987973284144324912326603051601231872", "3648678702104058044608235496270665057566720", "181588841428139864927572646672520263969940701184", "2676547576775147354683570623015801888392085504", "54215604746736639602434163299699902942019584", "3515982136511974872248788476602437280464896", "758143133338613170772264652109163968745586032640", "10074494872962835739855850322842623316273922048", "215784859601552215943499663352036451692838912", "3350030740268565256171080706242294279307264", "1729175046918929583672975811691177223888255844352", "9625518847476040739036813437773559829001928704", "619253086474167937686440264621614114596192256", "3316527041434089837719205610864059432828928", "118448048131906852494955296992851687056936534016", "2697744299500485199546298694748141204073873408", "36161481786756276284151329908788235551637504", "3633632572565414580893408988605248979337216", "164867967204604204480825132104705592325738332160", "10580430545100322011426372356182492521907093504", "54217246452424142475531988177897703394508800", "3512535229705595276950235396517497428508672", "606796221943385884323011722851805641096483045376", "9725657270194847755977060469819944289769095168", "215800179372053575265664324603852227105259520", "3350070696435259452255594754691875408445440", "109414820144938075060225816994650734226516738048", "10936127942230240447013967013383671362571206656", "36162393256580191001294827212707932594503680", "3629949424057861733481335034265567527698432", "153513067829550417034163855316365133106777161728", "10208799495798629926681688597196055742045487104", "54218565277312173305416344515105974984376320", "3512577679989868617508162646563274614636544", "102185739017633768189312216385519757013171568640", "10561590095512467280436985109836248503998742528", "36163238810177739510398385110355776343375872", "3629992151714888177934776796529330877366272", "1308362132277203574961135149614958686752473088", "56541684659897197202712793363864696484003840", "3743872670547421844061001521350872529895424", "10878791061991942352235322004341671520649609216", "220087739627600479124919469822798945455177728", "3400662579720782481921625556423442287296512", "1025900640619848782141838177348488266937033293824", "619405149470370401052175161506678425490817024", "3333225898808413284426475180523888092119040", "42851931657664935131953923182785384807678865309696", "2637831741963930432179532095982586025083928576", "3305989201944487771068135146742146249261056", "29328386889216452768439072388806573644672986513408", "9945748408294425225286735925532053539112615936", "3299911570401421358434405706720143241904128", "9147182235117625381354857494310457581605224448", "220933875259512932656721549472310590693179392", "54522482660613834921440390526806880503726080", "3568078064376642396809596591561105286889472", "495355099010250263635309740075446469838558461952", "619805952767087574201702155522698945092386816", "215817446667705637540588900344845978067533824", "3367110208493673065394525758166009762545664", "3557769931338221057152500400857861115200227246080", "2639626348764479693686865181324938509048348672", "619139125249024734875693586445707141768544256", "3319554084406071204061323535459979217600512", "7201824289373874249158590195654091286151023296512", "9956121564372562197613439455147752334622195712", "2638635776037624212528566366849623087330099200", "3302946388830885226744095606322578501664768", "127710428296173759139905065373749972593648074752", "622046550565265677362262652042917144548081664", "54222434461967762067941972490559309016465408", "3531303244803130532344565870848519287341056", "894033085256967340433152533724085885546560225280", "2645474328691618319235549893361799756936904704", "215775524786900579668013735942935503794339840", "3353161920347848365337027150128414933909504", "1698651747329196280245358279050144630569120563200", "10000913115588032257999024233128335596744343552", "619257071464975107521073099231865898568515584", "3316484148544691480973015928322778124517376", "179813683335747385286172369634456768199731970048", "2676937104412322875006953962054922598581534720", "54215764546096280428410983817808978183716864", "3515981464435988134393066445419305871867904", "596843148590419825891119214868461072353266237440", "10110805348562642570639698300013818167806656512", "215801459225676723402901630448170579481591808", "3350026739716071219253595481445419288887296", "152043083714078992884030445330980080923476754432", "10638016220476823513432845450387523541414182912", "54218750416411675367916661662283862273687552", "3512528917355568374849994140068177950801920", "255177433771462327267742232531840558839690690560", "215905983696642800411068338261112927073337344", "3401680597184284133927440692996895080972288", "2228276649435007377823561482380582803063758127104", "619203417816843665620539893813677276595748864", "3333231742619236696485470514008232290156544", "4007388608914414102645167700607528484521501523968", "2639406636761414451401177410345997220618174464", "3305986729647209828157180183113099770855424", "883901752325494530511626642162069499977444360192", "619465234654738136438839291137587829469609984", "215776121704750315459342306606296626813206528", "3367120269432316690207258787099116732153856", "1404759961466924768880623771726913640791262887936", "2642631353067653353875647861616093524752596992", "619304305609191078621529332730761283064823808", "3319549337343712461611565446741570019655680", "544021198808748303566933159108749104563372425216", "2650520338285047965266913574009392836368138240", "215809035616913959797376208681390735097856000", "3353153828990491784480107190765327904407552", "806687454140954825689221576300432873631694979072", "619506792348776641921959666679496873508601856", "3333222955842831520454247201747430323257344", "36150445271685776244757420490086237454991360", "3628744961129914296691691782843141621547008", "130817937014317741554485886932577333029109760", "92539730882707074963104446718831691812569088", "3649861510883043377029373350115765655699456", "555144500828290523039098594432277189987663872", "352829312003162740555640706494735473088397312", "3381008340648896089757603371887501902872576", "2584198382189891448620012352977848521816276992", "814027485814623536498604640532606239566200832", "3328942880883017467055352141506820733665280", "13421756082183519357548554989225664817148198912", "3282814385851207800182694622793272456156020736", "3305175340368807846856934521438087271153664", "361083519081150448878506152562167458019338616832", "10223889951333247105275497661378597891359113216", "3299881784351814947337523564089515402330112", "28509595030553958014613520403286833312696411095040", "9575449641890551085354749008873588518293602304", "3299996265065605870905537010623001076432896", "26434230772525793439204344994911577138111358959616", "9383239237271951350573147147240761125190500352", "3300042888836252451007592864866242045935616", "155719383263872327362008981015755926846570496", "83135382063047571252947337902954057528508416", "47080162598660347181221179020812202348118016", "3794363712883258632575065872802712913969152", "483327764096666519747713560624014214240927744", "389624291511261262482427773510877930586112000", "61044874774539609127855200574136329600761856", "3543302437916470623700813120185060173021184", "1958762537722690611933733829810894354595708928", "905058841959422064270252832877239113906913280", "242422006977552453707103754366142398202904576", "3361354892246605469910633341033941039054848", "11751624591150289330904296741703001695395512320", "3401037152255921202041701998183330347160174592", "653452837170784055182033293398797821268721664", "3318619749775590141611381561706420455342080", "307045138416678625512105661457892730569352019968", "10275092827251538005266004617782823725018644480", "2660524595426328214720272494892870381823066112", "3302912373539966627937825213758470201802752", "41932153883330299692621661224474223448142238449664", "9574420278397794664012267877121051430886572032", "9944734740401927832252673413357367634910248960", "3299954034126222065423180107106541014876160", "27384790178169288287776707136127291743801358417920", "9383123625143614133310759554147358952315158528", "9575581741355855422961553296313674582680666112", "3300019576091491199994410492624629779136512", "402389281301847780707488236693657142855467008", "465027862247246752943700999242627598751105024", "39718757981245674216614131935606130130026496", "3657283789011460294983432796670533778276352", "1609243339827756103742861718966617633516945408", "1006019129763263798913681788003506649261146112", "56088486805881712782078059553570085377409024", "3523668383902233852928667664669920334970880", "9910066932862287319736087596979779080353218560", "3594341460047785594674780425309603251609403392", "220523847880903541139486581405915280436101120", "3352040298976589520671351354440776622800896", "245835009613757721574317030348487513180320301056", "10361426986046284509256553130641566485694119936", "620594102141474695238372844634598849575387136", "3316445882498273548467940519967620237099008", "15609404256089926616353291657828186984726961061888", "9578108270506579731671874109147189153969995776", "2638115162623632466089817294285987866310868992", "3302989634824112584651413155454103781900288", "28603813169035284497780676184926681924061831888896", "9382986610469845175846918164133368323259760640", "9945833845913583371696640442695488799061835776", "3299977239233028215920500820288103702855680", "1392539585924969005793767507908243063113252864", "1114436461899965846254073768967087133084876800", "37113925923493060827664724047912629795028992", "3640599208982291072264437776818241527611392", "8051637435511058915838959774599234181545328640", "3922734166083919958800938878118671153824268288", "54566737647102985534801767800193698704130048", "3514515470098025543751614251433504893042688", "175004062309325698216251808816743063971140993024", "10541248989368144615711989461943605066580623360", "215989705289420281025192958208963362733162496", "3349981415620543351005113645159874866184192", "2673219222342733186161247900593530519230221385728", "9606633969878324526853755345284097933427343360", "619174779540183656746388004044407653529550848", "3316529287829284762429661117142865912266752", "7377189100832116189052831201949724634730370957312", "9391851194870781076791425624831687117143801856", "2638612795291439431762246108007982952131592192", "3303012223939652830889625730989984579584000", "6666078624760016378458070627967966595854106624", "4364728197241206023627184006338658233124651008", "36347559728729851559880225691661681861591040", "3631764335060045916671986924239805925556224", "86584276896995721498869254284327930048790134784", "11232152425193208093516275346981470373616287744", "54233371463937815069172660876774510553989120", "3512467570174343206928617459581827242000384", "786970753647606046505896897519564539752437776384", "9690099123143156654293855600585298618987053056", "215782609840440502638687130976704564371128320", "3350074930918652547321868908421922408103936", "1736729698169039939804716347143002488448489619456", "9430844776770853940320890043237464973129023488", "619252121803856009110168971813658699241619456", "3316550630108663079300631194240192281051136", "59816353509563047388823616153668063201907965952", "11924389497209654133800102689717995655563051008", "36172306266234990801316769991125512126201856", "3629849571000592392531272323220256415809536", "167523701564758897854010167102088491696270606336", "10152334828259848464460182151799356121151438848", "54216963805190613350870114995453116033269760", "3512584401840760140374792200500953674153984", "608159426737647143406797089467473007588656807936", "9526846425905260755933461743459156898808332288", "215800007342108665794454960162646943166627840", "3350094777906155361358627445077971981828096", "108514907486302179447421919550902201081751666688", "10498302969908060826387140547934907305241346048", "36162492374076992409983072486359205456904192", "3629999672778001908946588340561633804812288", "153826738474072331939491241340491725392308076544", "9989010679308420631266431905379416110864007168", "54218526229884995544518657792923977698508800", "3512604272761341282853254275907962468827136", "102642447091612987788265138743728787336443461632", "10323297127271055020514184424518575870082809856", "36163181865209348771742465979676792515985408", "3630020950774649207878914165724766223204352", "315708896732288446654168972318027935184322560", "65432581588739813402620558594221299430588416", "3710488930782394766734828784756023160209408", "1361627779658306410962214390257137835812323328", "256334713516413638402817288583579909450891264", "3393248662877078177587379101127708482994176", "9225182334008317723779755225670100853024882688", "663557677018138560452122454557838885571788800", "3332032800867799654787862980613768166244352", "187396029825052680385238477990503523240885878784", "2675325585844229256331477699608397217355792384", "3305931134666642280187182298543524503617536", "64399942125601240703403900217660005532853115813888", "9943911970969120440904362579595565077459107840", "3299911772603679692043118503794806867623936", "26780067156596422829032563485257514521151431245824", "9575657349606162193412226953138579098971406336", "3299996240396594278601250896948792735563776", "1095158461595716992960627685011835491448782848", "268639947067023338994731873406881872553705472", "57021414216999344512795913139401324725534720", "3557874176288264516047763264892041233956864", "6984238305841358537853069152463313257659105280", "679233663537570246232305063699169197279936512", "222598913572404728400659557931778021106122752", "3365510568159012713581187725570972040822784", "123845049794019276381453301774505304341063139328", "2695069343033349117332856420915378661286215680", "622141130457228339425065328037708101318606848", "3319468206283733096091161108870807496425472", "10555510876090401417765941500986721217231129149440", "9951750468181751040113828675851348990872256512", "2638328655375022883050045392576255050796498944", "3302946870117526606384129736073383507918848", "29192663879351711195837145032483549881088979501056", "9575374390480021271380574402449201825446887424", "9945764089057797778617195111974776966354042880", "3299953920795694435352128813182032065593344", "5062288357218511811859104873097834818577629184", "705274412709106792112753700048071652414586880", "54785989383132473240217296265620217256738816", "3528939139011147549950015234230537485811712", "81909775943878568222078674825969669626138722304", "2725434164568136782192596990125140284266250240", "216293104807000127848580194738144677441044480", "3353037232092539741222318210330117011406848", "2278736558752178840821718085667734159119616049152", "9985946558176376134547955767634468965162418176", "619199607621395832169058225091301596182085632", "3316485796893398556831736790780709066244096", "7742533971369564651611137695558638910161417142272", "9584083614021686223985650325188681405839704064", "2638568263211783607199072290558804295373815808", "3302988924679380552089810971948293128454144", "49154665259654715284127989450789850488808407040", "2787234058008164298523650406830225073710825472", "54259250729046700617120504040349436125118464", "3515798729118733106282734523621875822624768", "746054277931539879136495992797010545467069562880", "10076664592679476458091136441807188740844552192", "215785854794968067231004434350644513388625920", "3350030500406755809711543485638786047541248", "1797459119410731475994818675582142266614568976384", "9623483784277202768899609271639451491324919808", "619244661823833280752757418533765850085720064", "3316527283085063981151285519244280457068544", "163641204344134886476790416290862528315644706816", "10585523236259663417249011781904111955387351040", "54217380114331523294639172846811399608860672", "3512534668692527555599619908946899725451264", "626858528727931706576458998109909971359330467840", "9720670909832590516898069672679476821563015168", "215797723152866610807636071756085027678453760", "3350071288373613900342813912539525982191616", "155684025361263900485905975873943775076784537600", "10199341290783356036243905967159542209142849536", "54218298249911517693268742014551944717139968", "3512578800753263792668319187194804481032192", "4555038015851824757873544678505089363179732992", "226447875001984510265674740362801222525124608", "3399187413658348368267082054117171526631424", "74587768268171462589364580295604071127895244800", "624211963933892461510840913155335257583517696", "3333087777094744257002703353415185905745920", "3358712979177601339759831089887506853481800531968", "2639742421602667907735795340159700453432492032", "3305986202908333488658517037961210377535488", "51596069349504325517205466728804749068663645011968", "9944293010855273220468939296294467256732090368", "3299911730642865452365909452719736078991360", "50833502935138665213612785696441354666479976448", "626662662293476267249735809366911571153911808", "216642832604213886491981492850644241245798400", "3366910077183646072345338088141557224964096", "1276090046323495545763049205204346326542486339584", "2643132712426135819893242844543078716432973824", "619331836551584367040312074957373157765283840", "3319548546388804775042085655831313580556288", "10919524063187813847306892755061211054398708383744", "9951437702239033293143811636581594892450398208", "2638306672306172709677573685601514179161751552", "3302946904571342611619617828216059908325376", "510789443966513775712725712965127208027337785344", "2651360756591042279952708695226852565332262912", "215814605498924692637306814224766074963886080", "3353152484361968459778180811518465091305472", "2073154209059112256753199653532677162001705730048", "9990287933572473481794475059988227886283751424", "619216292887803550083406451787894770936840192", "3316485318245321419242386692560214401482752", "672448232978927054299136117760400998592141066240", "10091584301813013066635489666760130934995943424", "215792686732638309615016403269331060910981120", "3350028853831784693973554909080498183602176", "696477776989212663642479339001347634948145676288", "619582084912979429141401684168200427617124352", "3333220776449548019830806821491769138479104", "8399427963595279324103466126837042054235517091840", "2638497941804267006948403685959986201732579328", "3305988155771749857044682143527921277468672", "2162448989700158180199840948870525136129769865216", "2640890628714877990796184626832064691222609920", "619208655796389859747670310967863630838628352", "3319552085880926948431349582126662847299584", "54199422835651917249998465589556827777925120", "3511369510687051743773684724057635362439168", "340891548121953062815260195251584114859442176", "587516396076786620497852137275216052101316608", "3368115821072736338233395436098985658417152", "1746967146728179712374805645217146661618319360", "958766949268482352028939176932050664905768960", "3326888979976686988461693110671587374268416", "10545692662492824923736386776848393847462428672", "3517446720384269831147620301158874204193423360", "3304953380812661088157579672261155346186240", "167772284681024491211915598583396026862662582272", "10568689356618188490151941501323905598849286144", "3299847037024947025333309282207704257921024", "22164825684445682422105082548911347907935443353600", "9576370347056631021535314032454482005057339392", "3299996155723520508379171648506711766990848", "26570396593049321117598707490167818825408329023488", "9383222168267871880934463739225819078960611328", "3300042890947516546777299476506448173727744", "408996211706294418081517574186861072683630592", "456505518460135830398336443633524447570296832", "62479028310854620375245390784813303993466880", "3538587778007229737633499122202442995859456", "1481461256967996877662449586064848007181893632", "1063357240043827746539208708539027498335207424", "252489851046109138867657533202490792565800960", "3359497476175298956371584662065237813362688", "7903231710272731149131291267733386638919729152", "3958952704604981938003198691663011931624570880", "671638391301326215929555899191449326557593600", "3318163469127836187515702381885789382377472", "133525659376569243157503069186479054248420048896", "10742249175038593625527454218829426146509062144", "2690823982719479720615625996134566505975119872", "3302866202536718084489823101059640311414784", "569926905710848290589486652290453775854793146761216", "9572395411913248462182133141321137234437472256", "9942550229220643491689957556599977627455848448", "3299954274717061516755252023305465822707712", "28281776681114220778193617438906553813992143323136", "9383021658069204774971101137880415615680774144", "9575475548494885133942001592533745691195867136", "3300019588704039308199963847053708762284032", "1170447399620866377033007330694448903666794496", "1313969289040067652221197652909889284426694656", "56831075924222707305410855520450909969580032", "3520778218633210399775878029031652955521024", "6516908705916846318048815137789576607753568256", "4431139470781172727664177449089722360952520704", "223108833999542790175988501602727345162027008", "3351450060019547331773954381847517806460928", "100570842007219248159099432674636547363056910336", "11033103142227722595854760454486501783626579968", "622865244852767353779398554766001872738189312", "3316381260549637169797595229156554307534848", "189748797911626577669563209169913892137111811558487839570540673516961792", "9572234638287692012365732137391934244537761792", "2637669375234272060833395472194925809180344320", "3302990333745266608843241374415653647155200", "35988970054830037203166225486647425000704642646016", "9382355043607706298502552281989139742689591296", "9945124239082729589383546209083387467031117824", "3299977317357712282856643685782291377815552", "5733032298702327226090696355394198379603951616", "4885321720068691982649637274364431866471120896", "54716708253259757526911835070598981057773568", "3513895154854931656411536586719038281875456", "77404160796526529193356248248757093526690332672", "11407663499003371452877726585323117253937332224", "216326355917800173437060887032388658590121984", "3349900559806069004383312724497655165616128", "2991857874431108000765590129518877662014632624128", "9602958615477482615470351211127976467772735488", "619159506034696535255714910875224681127870464", "3316529726047729381454499294292399886434304", "8844430234686672234053505781018787282318360838144", "9389868063838804885985322845966818041745375232", "2638456240531287056753482144153682861730299904", "3303012469275557558698278777498450897403904", "45215856313987919027129660607822075912322547712", "12744789737907485249008753664229658902382247936", "54264468665188239757677653751940255204769792", "3512337209177272708906722110856009336487936", "737934040351398670805173215908749855872681771008", "9698034309895575760723104521362732887595548672", "215786541591499999590307405658852274129076224", "3350073983255192434797036068920557102432256", "1847517550367989898882511344478946462049222262784", "9427774827934151997557192217759902986921836544", "619238881527182274730407577542865732279205888", "3316551009899648613140820298067429914836992", "165947604864166927178649217430929743746384789504", "10158181618544739028054878965601988974458437632", "54217130455963430097583943475761636129636352", "3512583702338598033175952629134618368409600", "608291663796799899935927293649830376550583762944", "9526813982926336139582807459380719456425607168", "215799990695462386060393792984460527734358016", "3350094781917944172217953729499315748995072", "150874450236127593828231915415006733177414746112", "10001719591398882173786805822328915750369099776", "54218900176525553620315103313249378370584576", "3512602703231850947063378052973707499929600", "845001492937816070971608442235399259692204032", "289675844325923175271451550714803196778250240", "3388086510759796559026852168637504037060608", "4900221047582122604183716286496105695373426688", "708539199932866540805575171401707771534508032", "3330970930003244640260078753764125569974272", "79273123069487206936419903764514234922122084352", "2728453723700528394497306978317937976799133696", "3305851590467374831863055457134011951874048", "3558721766537332232758534530464933896464466182144", "9970231670420011136608143927957875130313474048", "3299908881772823633136199603211623972470784", "28460081637081237472686635667743555597167363096576", "9575455237071155865252902198386001411057909760", "3299996264401063924856528414273071566815232", "3782212406285975608888994564711747203834576896", "740175231853832935342624946691262231789699072", "228771757918467091172714000425496516006772736", "3364138155682301833032841325983761914920960", "43890978333807498848175449408020677869646643200", "2806317658455267881749998233785423527942291456", "627887017552231874768778826328515024137486336", "3319306136335783045693318063924136181235712", "1299343445431765732230360228823113329080451203072", "10019040946231889292888721421068452193940537344", "2643034740193319982759134704609905177813581824", "3302939507534727262088142500825396846526464", "29653512552228621858288943006641866038103613898752", "9575325579471245262687918443549163466044473344", "9945711428860994553758965913334257957786877952", "3299953926592973705715327466743829482176512", "24770156601797249629331729369828381016719360000", "2952017223346830226306308200932862320929931264", "217618702513514355721406068645281941627600896", "3352720633780050525902827770459435841880064", "553085669439713742246834196943553330665528229888", "10124374529321545874329550558195020019313672192", "619725014933716706246443819047296084136165376", "3316470737040664102890427103615793655447552", "11112397833251076003595081261527666538004155990016", "9580487283090280179363636883268260277329592320", "2638295608350957238202557650754441266270830592", "3302989351982188487933599415597390006059008", "262713992884120307781961332676338187002026393600", "10333444645691993030383731347299582705288609792", "215900743272300602936654255887342082918973440", "3350002825045530427461735265382410286530560", "2154627677258914311463981262205684218354221449216", "9614950399451651775778481122185110266746765312", "619209299426003546127219139946597951073157120", "3316528297485075969112047806512391555907584", "662092933529797633221831205072610856952775311360", "9712655740830630087048023291148389106558435328", "215793769812490301236488006382911822067924992", "3350072241140531298901868844396876576849920", "20706380254049493701948323327541065508315987968", "638108075948241466154764944757606336383942656", "3332700242943105786432280804991976437972992", "508692753057580025780186980091536226156491571200", "2651417482816599767322076235094693634614755328", "3305967971543685996714158863460795781480448", "19166726036475458368476980736691829168069960269824", "9947536878094286758541585523739141244111028224", "3299911373552444282630956015912850858967040", "261531729560213711284684880784490748034720727040", "2664542528400002364265958195908076372756529152", "620500088627774729101942151308966626001420288", "3319515047918596708295341011757256503459840", "9670207730664892689465067940763088649627598061568", "9952609508186285030946378608331090002307973120", "2638389028641378648759025620275792373214085120", "3302946775498144101233171367856793681133568", "2447772244924958613473708717690731916050481283072", "9982925491279840486985440232977024317699129344", "619187988682427807742975520136825547777900544", "3316486130219714246229595478550759172210688", "6754695867583955890548445522354284323848255963136", "2638699772119016699725675178416793020295806976", "3305987838930145889690301676730535399915520", "215723459775538577755154203632361749298020352", "3348917138494775251769589442280937813442560", "1074600265309596823369011418757691974896058368", "1460177272489809564326303698142093524219199488", "3322929537181619532797902125379756119556096", "7501374135230630752710243887301135177372139520", "4068122101368482239817292877349396077929824256", "3304533090290427968276719931302603460182016", "110958733849827269492649272481850575287499096064", "10920939649156009640497079481292637652425637888", "3299813805255489575922242713281077748695040", "33954777131468818194027757677869292804967283818496", "9574933920152359439220945243454771157677375488", "3299996326321429045498795656076525706412032", "25011337930966839321457020568537239001894532153344", "9383428725808740612334863401274209307790934016", "3300042865398942760970371444984148530298880", "1296518408955594174979659186125153703785660416", "1184650911073292959737360055506238128810622976", "258781221224954380102878720392068248507514880", "3358411108756475374524489893960097460125696", "6137145884372204131499886666541079015681163264", "4625766656322354548634364749785393958395838464", "688475385958869003376702668402367088918790144", "3317762617427303540219943254677318537314304", "74358393889699494131885099644260980612604624896", "11476946295330119550748798452902619451544829952", "2734674805396170984329518492900796357287084032", "3302801195528332284309460490288641687420928", "594483785841932540475838161579760266372201909577469299978845426659885056", "9572234638287692012365732137391934244537761792", "9942376781398551995190717521297923176092663808", "3299954293824245558725034598346485412134912", "28017573066050748413520511211461590556595323928576", "9383051013492701832745949657446221368090689536", "9575506120480297111385679166892513050455179264", "3300019585072969577576347695884453279694848", "4369374941379644812902623224616137628426698752", "6655269057918767978386264641841816199067860992", "226927243074072806993893292266013530599194624", "3350603154827374890006501119806329363365888", "56299632494534651299985613012755018029933264896", "12074747529895682171064359368944682353700110336", "625913505942509266242331188976501229174652928", "3316295267889294178490885892594189119520768", "316340392840830009205860308687860688208943209760364199441927598512275456", "9572234638287692012365732137391934244537761792", "2637669375234272060833395472194925809180344320", "3302990333745266608843241374415653647155200", "90236395792506182300986130628519084301623215783936", "9380884819152394913979990404412014135223517184", "9943472367585541200752982473487758314474307584", "3299977499264920581157861065429309917757440", "47648130268003240324066222798145972890373193728", "12564015309280260642274283255423309305333415936", "216704574043799911967180283875293997935099904", "3349810024719945639596533954066404985536512", "9617055830923706449950337215273283915103944572928", "9581771753293109357606378110425595050123591680", "619071247047054503083329054043648313987694592", "3316532258748503646393846861162189814759424", "9555166332756253679206190125617436536429801897984", "9389126608584559113787843837085062959057600512", "2638397695449600919818734985210513575758528512", "3303012561028647786178129150527076860690432", "539702476649744691366672108793777861868424003584", "9745074572155215965637880618640018806811918336", "215809720672256353699419016308972764593651712", "3350068397152395986842379598183979135533056", "1811886456429998318985457650753808702711361699840", "9428721003200795266565856359178159081910173696", "619242963112720158960025129454851532043321344", "3316550892819584360798933575108029029810176", "677448972334839490556268555830076569425924849664", "9511606714907062381703488715173827356085190656", "215792175555773570554803704158159791852617728", "3350096665411171656587618535271870572265472", "2652937789205986104182188144531651148659032064", "807437253606201657049484066647146029006192640", "3329053997765458765484702331681347632889856", "30953867282206094251159011817799147763961692160", "2883369725115488032164816782818935849353216000", "3305636402596928976741457419946908360638464", "1789889780946852033470885303272965862698961076224", "9997912611183163108041803289335465710542913536", "3299905857856578703436819680308935727775744", "21348655285208990581556732080728829854987711414272", "9576528528318172218964542034481576985923420160", "3299996136940178756635729933605550960934912", "22971797471927279204154210150986706673209442304", "2979818283708011440884263356586297241267863552", "636174685103649444313956126217170905775210496", "3319077555853888355604067285633130714628096", "469247395411438098780375979295545279313472389120", "10157595104851959013196163170823312018931449856", "2652579693954265784461301577413605948821340160", "3302924654958046170686967098616855929028608", "39955546816441582230374824150255290939028040318976", "9574528428261016986390158061737248809619030016", "9944851418031291201163360198276985185615478784", "3299954021278921828053632788276705734164480", "149782151278051098663059338137137045946939473920", "10649263333662402245611790465613050962325274624", "621600397397378596073990273879384400664199168", "3316417191307676060216397000172049795121152", "8118764937851502730220860824509577099572303364096", "9583533873528966746535508294046014917947949056", "2638526594386080031194311519676884140387467264", "3302988989976751337043299291354069632811008", "2598099893826127702228401366427973382844459253760", "9607632241881073421170720494933388151790501888", "619178926126416783563263687880467210819338240", "3316529168861620561171049797206095381397504", "103565838727535560915960778014065001234666881024", "2706602555908177911279536154009538043788132352", "3305883927824734187556522882945028829741056", "10894147025600730097597078799312436230979862921216", "9951458828204242652287472094909695819572576256", "3299910942128493265980900047935807179194368", "18719195271302482911689532761079570976062089733142850976944868636491776", "9942376781398551995190717521297923176092663808", "2637669375234272060833395472194925809180344320", "3302947903649827276927451000077763225845760", "619031398620816482275498148890261385432268800", "3315384706853765291423966875608630232612864", "4653618690704723580476566489951479237598773248", "6088797674769503558131971476940308015682158592", "3303642507661861807976479251857728260276224", "67555826155654293573159098614267545383182794752", "11658136853689311022071586246457084009800269824", "3299750758158261882183196546064362395140096", "101716113571860113336480744519741301170430741053440", "9573135540774058453024859791550850204423946240", "3299996539978987646305867217727099064287232", "21875477364997541214592819357975974249215591186432", "9383933397282351004107894123066305943305191424", "3300042802982152037783320545608676457578496", "5454651202471449247254215021831840106710827008", "5107440271794255571619982780248931504826089472", "698276642875399835079312305394130289952817152", "3317538215241118277719209130446444707184640", "51388837343307142696780025437160891011309764608", "12327402057939099965777390595251730265961136128", "2780379796810327114522051992292708303293644800", "3302735624791768302115909736145076334100480", "226673906118389589454712130993184369596445357842688428063072185380503552", "9572234638287692012365732137391934244537761792", "9942376781398551995190717521297923176092663808", "3299954293824245558725034598346485412134912", "24937334476191803143370005280233412990027585028096", "9383439172737736961759875797694184030753259520", "9575910366380833689316920569783741128896413696", "3300019537062401767690557825796490771038208", "27984473234626787655193710155894341381457444864", "15421277546592375672264132514398962674676269056", "633034456739697291497639520879149112623104000", "3316097626994509469591667026819958412673024", "2327094268991800898343207119139410122050948300800", "9611771555137759757873798778294360941642383360", "2640662461762192782182187271245854128709042176", "3302985645611311175501702729891924792049664", "423832674585948472089612241901741544301559069066207393232948869512298496", "9379909693188275255948938577945347607618387968", "9942376781398551995190717521297923176092663808", "3299977619946290866055039471549642268737536", "2050564271573554732347577286495708309407580291072", "9617128334251357740827982406856810935374315520", "619218330381220847105054810281186938064994304", "3316528038413483291688124485191149507575808", "23995178856925781344278749239440507575115456873929293233903629011779584", "9379909693188275255948938577945347607618387968", "2637669375234272060833395472194925809180344320", "3303013702808431590593725085051161201868800", "1375415364054785347993917859121353221561460457472", "9444317030180480317373349194403732783238217728", "619310130723438611017286000736112745669197824", "3316548966343086501822057924357557697118208", "12006386843840987109344806327469355840252674048", "3380278996707188149330518374556875698919702528", "3305079394897898698542287282915873648541696", "387235299039475106755524925275666903879475265536", "10204377074093353423911057791560192170781573120", "3299883820998429529351032124155989134934016", "23829486986374424701787062831433745981980834529280", "9576081321910426483860034071254708224824180736", "3299996190045611888609603847354169446891520", "290119022208383972479203647865143156534157508608", "10295192969602410361567209523401974841278988288", "2661870248315200809456188276762017015114235904", "3302910300666849844050003721205758050697216", "8256835680567285832538304868415421216084434354176", "9583344708503245001565912569091337536264994816", "9954363217068565300395478323940831344778543104", "3299952974954110509393975378201623421517824", "1175131692092692431163203014700196215065434652672", "9650847252500055400257340044445428097648427008", "2643603136599574381343906980836131673961660416", "3302981049922394798364898967803435639898112", "1635311164305241019856273384179438570616075059200", "10003194275140317944333254638472056105007579136", "3299905282779906630800420447486585155354624", "2637669375234272060833395472194925809180344320", "3301850998747281194002347467047100190031872", "36598467204545093647176684786359126649477267456", "13650754660303738063556278493750499895020617728", "3299614430954100818887794879500995585376256", "2792514068600966858740260019359893287931662565376", "9605159392535956142928272392265752844473204736", "3299992747342205629264468271913909398536192", "308170622670506227806610074716405300826359148574468229849406299388772352", "9379909693188275255948938577945347607618387968", "3300043300812849061767542198537465268011008", "41368433323540732271565096852329902272688422912", "13087882993122397476536197544782659960044519424", "2817301766228020305596578621811314314570629120", "3302684209982666521345849225055724185321472", "1721456894277125856373051301095899958105729925120", "9625759083088643547480951584908110755788750848", "10000133145748841419491602272371949428606500864", "3299947967974610570386980107956626101633024", "371715397334670218655865476804254768128549938485405216311453892384653312", "9379909693188275255948938577945347607618387968", "9572234638287692012365732137391934244537761792", "3300019973762258222368794128790688389660672", "432184232470645119003812869597773572911044493312", "9789047403756744653708599794441346440744665088", "2653866221701655857253775728163191502221082624", "3302965090663850162543146428480494730477568", "4409654518940581553508415599114067450060196544512", "9399904514799514564356311805481390807952916480", "9964844354928210558593906323072556024079581184", "3299975150400412401639598307227608033525760", "41963118848852477535622958595636650152555914728840496307067253537374208", "9379909693188275255948938577945347607618387968", "2637669375234272060833395472194925809180344320", "3303013702808431590593725085051161201868800", "90405270472464982852895820759120012665354715136", "11170904013377385714845812462516597953549828096", "3299791494940328320935912445161308843671552", "13512669217575440633976102836179201266136251367424", "9579020316868407064986044802427865739311448064", "3299995841132932297128037458355998202789888", "4200923787363575049997013576760641846268853532486239860821429390934016", "9572234638287692012365732137391934244537761792", "9942376781398551995190717521297923176092663808", "3299954293824245558725034598346485412134912", "9942376781398551995190717521297923176092663808", "3298817052009071535034078252079702444343296", "497253363041260223799780488191752948179802259456", "9760119037814266367260316857751403683278487552", "3299974746926921092503361892321325293240320", "13585235845848399501081358260325227540840239249647430052923613495951360", "9379909693188275255948938577945347607618387968", "3300043300812849061767542198537465268011008", "4085699691460213359228442107611897213601576335677611145540291782508544", "9572234638287692012365732137391934244537761792", "9942376781398551995190717521297923176092663808", "3299954293824245558725034598346485412134912", "4725026867768355346923410952538170865728354254848", "9398567304038829718863093896053593368887820288", "9591665993925528622138698843608323483917877248", "3300017668987168854829808307485271446781952", "795736541660119369792132743991821758985868222313067835705517328564224", "9379909693188275255948938577945347607618387968", "9942376781398551995190717521297923176092663808", "3299977619946290866055039471549642268737536", "7098915066887944643536379737433429907096462712492158207162758327173120", "9572234638287692012365732137391934244537761792", "3299996647041449382040427350620486775078912", "9572234638287692012365732137391934244537761792", "3298859376039289926613083413367532350865408", "1523803948437703250438380719480256296097975107584", "9438006173171059092943546131617568581547458560", "3300036154052129755107177026050426134331392", "3166459617597469055122020976982811375248743632576252580332422681329664", "9379909693188275255948938577945347607618387968", "9572234638287692012365732137391934244537761792", "3300019973762258222368794128790688389660672", "9379909693188275255948938577945347607618387968", "3298882686684733604599035205678601041084416"], "dual_psd": [[["1155685019535647514176931395690090329243259367571475160247444197867520", "39404965273616574559176031653826894575975174315504080222742376349696", "4296938315178789627281474772924895396337621618035483163989762899968", "-1804550643175791206152025375800599415457445331938051508233046065152", "283766238792772171563528537209232208099328459162970361419647680512", "-33852197973068358925214652751916994277427716223707087747879534592", "-102286031838220180427930823951102128222156525680473970147506257920", "-22283836973337089803289699823216171408402548894115196913699520512", "12557121158277463598205988986302654524238780817770243433634463744"], ["39404965273616574559176031653826894575975174315504080222742376349696", "1397179460468299146297858444698178573324210381389956178868369883136", "177793217955761209613270510653479536773710881262811573990102925312", "-74886711494921210866304340405510306028949304357372640654738325504", "13636394813023570813276396579415027805759090989931704409827311616", "-2134209247588465493512847428198419356010664591309929965974192128", "-3749943158230196139349866869128775706249695488665955262271586304", "-678462202749320297795852960025585242729083547301427200550502400", "450590516616124189458716700775655817251126570026812538982760448"], ["4296938315178789627281474772924895396337621618035483163989762899968", "177793217955761209613270510653479536773710881262811573990102925312", "34232299479953623275933456196397272680349741495978709931069014016", "-14504841800730039986981963435226277754643947006752676842011885568", "3366620508112939121693089614523017762940277059109351707964866560", "-697761802375611402621643562587949220500684564807618921471410176", "-533403882684932175762877868292676448429690413456067884539183104", "-35383180257631460974854372792290760278054314312204667299299328", "59781306263920007895975082834182189977245229463557765800656896"], ["-1804550643175791206152025375800599415457445331938051508233046065152", "-74886711494921210866304340405510306028949304357372640654738325504", "-14504841800730039986981963435226277754643947006752676842011885568", "6146385340877982017198655283626385325316096411010472621736198144", "-1430133048596679249229527773979369539063312582605282245378834432", "297061338277025476616040876375204278920767004724771865076170752", "225087607290081203987605752346555836970976414584718016450134016", "14525253268183751062108793157172788649992570793502433519599616", "-25198088730999999337030029166483255276781207272148867745841152"], ["283766238792772171563528537209232208099328459162970361419647680512", "13636394813023570813276396579415027805759090989931704409827311616", "3366620508112939121693089614523017762940277059109351707964866560", "-1430133048596679249229527773979369539063312582605282245378834432", "362363333540543285217689682167994584662470563722706785581137920", "-80725251373506090044577063016418779386951345632282571834392576", "-44500114120056239482270867937720986783613285484657224657666048", "539074925332862081640633226866997969988329784130994859671552", "4741075004301336344769972427023522056777266101624137469394944"], ["-33852197973068358925214652751916994277427716223707087747879534592", "-2134209247588465493512847428198419356010664591309929965974192128", "-697761802375611402621643562587949220500684564807618921471410176", "297061338277025476616040876375204278920767004724771865076170752", "-80725251373506090044577063016418779386951345632282571834392576", "18907191612832893112709829565079936809031195176890408863006720", "7792118345551450139063895447813222459757656554612166253084672", "-834342894898857982460635525382356391915483596713135620227072", "-777976235808872912265643265401771459660228124244153913573376"], ["-102286031838220180427930823951102128222156525680473970147506257920", "-3749943158230196139349866869128775706249695488665955262271586304", "-533403882684932175762877868292676448429690413456067884539183104", "225087607290081203987605752346555836970976414584718016450134016", "-44500114120056239482270867937720986783613285484657224657666048", "7792118345551450139063895447813222459757656554612166253084672", "10336883925385828429610994206468435770816868328998623829295104", "1574184267473593777253087954621287811049491422711677496328192", "-1221188612281632420124679632269759276064537380151350161047552"], ["-22283836973337089803289699823216171408402548894115196913699520512", "-678462202749320297795852960025585242729083547301427200550502400", "-35383180257631460974854372792290760278054314312204667299299328", "14525253268183751062108793157172788649992570793502433519599616", "539074925332862081640633226866997969988329784130994859671552", "-834342894898857982460635525382356391915483596713135620227072", "1574184267473593777253087954621287811049491422711677496328192", "553109871293000453152136568624846244287060156789945991692288", "-208080781857916652052293974863244733045401181285629500063744"], ["12557121158277463598205988986302654524238780817770243433634463744", "450590516616124189458716700775655817251126570026812538982760448", "59781306263920007895975082834182189977245229463557765800656896", "-25198088730999999337030029166483255276781207272148867745841152", "4741075004301336344769972427023522056777266101624137469394944", "-777976235808872912265643265401771459660228124244153913573376", "-1221188612281632420124679632269759276064537380151350161047552", "-208080781857916652052293974863244733045401181285629500063744", "145829633348079273534942469317686526570259215581185660944384"]], [["290697760041571538215579271307466155799426490343961458944397073711104", "-37579497249363154460616247191291642369856747925380319915996283404288", "1207147691436768367560305835242660027901713432123254435203516465152", "515269770248897064799530340492865692136206960948052647243038064640", "-164563100944636251659251662150129323848406734519385115890850725888", "-32150062797126176403543781656385360506453678213784247171226271744", "7284171480930060408826638628346135830313688555767195714487058432"], ["-37579497249363154460616247191291642369856747925380319915996283404288", "5816428204579531532515714151609987900808373741226707561613939965952", "-314140124307617477778738027074533630958788256295814682385621975040", "-44598264755596993619878230859508392518788226667898760945008115712", "17909611451992821292942506238611278449061584294385070653598334976", "2055621869919319592853091211822659168986836106189461712969662464", "-888734486368255573559523681810400005128014963826587166952128512"], ["1207147691436768367560305835242660027901713432123254435203516465152", "-314140124307617477778738027074533630958788256295814682385621975040", "31089452767636784495514405908920569121356907576489627533694730240", "-1491254590997919702029555486875111994411181999077078416555507712", "-128465464888778422147156411493828356537962783639906086893387776", "212976705666802326679631103683729154587323467539683650744352768", "21519748045687175900093867675435211641810065563397471839715328"], ["515269770248897064799530340492865692136206960948052647243038064640", "-44598264755596993619878230859508392518788226667898760945008115712", "-1491254590997919702029555486875111994411181999077078416555507712", "1418910128833674345774472758919041263625159612603171308109299712", "-368957384356448429159330447450141268398499505729858212624072704", "-105231668886879813877783840614506396251113939141738591621742592", "14126751534357932036597622229210846609946299094805311217729536"], ["-164563100944636251659251662150129323848406734519385115890850725888", "17909611451992821292942506238611278449061584294385070653598334976", "-128465464888778422147156411493828356537962783639906086893387776", "-368957384356448429159330447450141268398499505729858212624072704", "104966565806763474152439151510194411887867137241037381344165888", "25573010328260936231522028662933412065680118187959206335741952", "-4309282577841678815348885588059800810719003610698099613237248"], ["-32150062797126176403543781656385360506453678213784247171226271744", "2055621869919319592853091211822659168986836106189461712969662464", "212976705666802326679631103683729154587323467539683650744352768", "-105231668886879813877783840614506396251113939141738591621742592", "25573010328260936231522028662933412065680118187959206335741952", "8159414989005154036276315430117707053224756089756847504883712", "-921576558180383864121738042047830043781400375281985739816960"], ["7284171480930060408826638628346135830313688555767195714487058432", "-888734486368255573559523681810400005128014963826587166952128512", "21519748045687175900093867675435211641810065563397471839715328", "14126751534357932036597622229210846609946299094805311217729536", "-4309282577841678815348885588059800810719003610698099613237248", "-921576558180383864121738042047830043781400375281985739816960", "185445017011431353823291475136459311535013520365634816311296"]], [["35872202872657715799884105907592903969751649085208213681052854517760", "-2938870824652927493536739258663901354276407566150570545646548287488", "-202843162236020146880700001221061367542845234554715227395700293632", "123326330650151530567451978515327129043019495565437791479376379904", "21635963829101238736725530432691905367878518077550774155619598336"], ["-2938870824652927493536739258663901354276407566150570545646548287488", "240770318863784877388659244574206633910104974929279416734721245184", "16618155667550554141954953657593331391496043654765230152474427392", "-10103649233526366041029371840650705368756495461281301352213905408", "-1772550826786755735147828636587608333924846522139240872999387136"], ["-202843162236020146880700001221061367542845234554715227395700293632", "16618155667550554141954953657593331391496043654765230152474427392", "1146998097997208245220748775908678837481027026443168018457427968", "-697361770194191632003018353553154264906298543824109508306665472", "-122342844031588008655205845046423047439423850508102679559929856"], ["123326330650151530567451978515327129043019495565437791479376379904", "-10103649233526366041029371840650705368756495461281301352213905408", "-697361770194191632003018353553154264906298543824109508306665472", "423988007807106416849951576229632900947635333742598702363574272", "74383054717731332647301561301211216491165015088073511666712576"], ["21635963829101238736725530432691905367878518077550774155619598336", "-1772550826786755735147828636587608333924846522139240872999387136", "-122342844031588008655205845046423047439423850508102679559929856", "74383054717731332647301561301211216491165015088073511666712576", "13049517267616167122496683127637094841919248746392582078070784"]], [["3282525945337608293767975945785230976731869871648067512049147576320", "-19117760561802326346516843067842204759524980617751949752781504512", "-34074255820502100527995458803732355503257650483696061000202584064"], ["-19117760561802326346516843067842204759524980617751949752781504512", "111343756297656262730892255783562172811356947507958715930116096", "198451885817755333327122569840750544059086829629205328171106304"], ["-34074255820502100527995458803732355503257650483696061000202584064", "198451885817755333327122569840750544059086829629205328171106304", "353707763184673503519123938001304218174761899699319294214012928"]], [["463766190135020947741528702751314624380928"]], [["2283188697589559398525140025534535244078317001736605347946901148794880", "60666326857433574042107644192831008048662771893784083431208446328832", "-3031039353249733038511728460431916893845742265683722483839050711040", "807536517902746944691341205132126413104253934309286360180349468672", "-339096049874113418981522595617445033334259634172743061766485835776", "74583573215203299221490729312682955704528984776078854508932759552", "27084902438294565857465464492442512155996202158544349593228804096", "-12472592255163278236661160475308949085039868512483210374745686016"], ["60666326857433574042107644192831008048662771893784083431208446328832", "14558046881617804324680555096895681098112141129358289039964845899776", "-1349212339606974437932209123485758586918960701270818084534186147840", "18592970286967972273629330731880699188117651711502361207389552640", "14596272657986603693470031688142252720785389331714182765990641664", "-2462705465607170158743831380704652115412859451209122059714035712", "1049929892507278875315529128727438595940914202417877087225380864", "-330736460772537384880439317694396729124077363318166143771869184"], ["-3031039353249733038511728460431916893845742265683722483839050711040", "-1349212339606974437932209123485758586918960701270818084534186147840", "489820408604429162417226265631330630312184407917123382317907181568", "-105164289401628531425811212880215946540441239125262073759900106752", "9113684298837316279013975381762875270408228029840874305283424256", "476935976024255685197002791291861128841856781586264585379250176", "-226152921957847076331272428018143595102199957329829350931955712", "-163656249858938398235601083164089826750934207080333166759641088"], ["807536517902746944691341205132126413104253934309286360180349468672", "18592970286967972273629330731880699188117651711502361207389552640", "-105164289401628531425811212880215946540441239125262073759900106752", "30423435372317123621161646070972174661770088038099920042617470976", "-3294674530004315461886567762009833937003184190022831390991581184", "-13179253820678952461495380045784956577256952360138001258381312", "55079794637788098653220755484440118863265506379637420657213440", "47605451740976046721057160525794182941705450079847597121470464"], ["-339096049874113418981522595617445033334259634172743061766485835776", "14596272657986603693470031688142252720785389331714182765990641664", "9113684298837316279013975381762875270408228029840874305283424256", "-3294674530004315461886567762009833937003184190022831390991581184", "426743908201953877490464363449405625365110868844051665583603712", "-14917460275116100743684698193297819623910899049545825886666752", "-8213328286475176778604264677689175141728629649725576206876672", "-3616975423680147613970756812341527941271255041041178254376960"], ["74583573215203299221490729312682955704528984776078854508932759552", "-2462705465607170158743831380704652115412859451209122059714035712", "476935976024255685197002791291861128841856781586264585379250176", "-13179253820678952461495380045784956577256952360138001258381312", "-14917460275116100743684698193297819623910899049545825886666752", "4016719775640342312676227552903163744272790076770038721806336", "710079462671953668541152815399694479741867568217875835518976", "-477640664391885350344368222314086223525572253698395627061248"], ["27084902438294565857465464492442512155996202158544349593228804096", "1049929892507278875315529128727438595940914202417877087225380864", "-226152921957847076331272428018143595102199957329829350931955712", "55079794637788098653220755484440118863265506379637420657213440", "-8213328286475176778604264677689175141728629649725576206876672", "710079462671953668541152815399694479741867568217875835518976", "398642138227266604088701869374252219241245257808614338330624", "-69282382010465225564198851090661295673824260068030317330432"], ["-12472592255163278236661160475308949085039868512483210374745686016", "-330736460772537384880439317694396729124077363318166143771869184", "-163656249858938398235601083164089826750934207080333166759641088", "47605451740976046721057160525794182941705450079847597121470464", "-3616975423680147613970756812341527941271255041041178254376960", "-477640664391885350344368222314086223525572253698395627061248", "-69282382010465225564198851090661295673824260068030317330432", "157916992657349801921849785540616837877549334124024637161472"]], [["722345517794984193572492593770970680096864209687956208213980184838144", "18429949011527501732115431841101619255938988072457091321090998796288", "5191652176292942306063311172743277193364685235101998030199220862976", "-759000204372925190269251411456125376038327769563056755699462701056", "-339584242867241762402698152733017809428892214029839356932407689216", "39843503567843307730606697041121485543805877473881296173998800896"], ["18429949011527501732115431841101619255938988072457091321090998796288", "850283723230101217770614698462457444213308263443795704753384587264", "-74278650494802168687304576946668263008742531591953716712958853120", "23302814849307288034408601000072665174245128888833660999195164672", "-6859379397816848649260599556661846534060101181865082531595943936", "169605239102151620229101411166093464555087176589750448280305664"], ["5191652176292942306063311172743277193364685235101998030199220862976", "-74278650494802168687304576946668263008742531591953716712958853120", "149771329538457809816087661798220517092286039285213844502845849600", "-28664820860455226575948927467754239561692729832037175603373277184", "-3422397859151077196609993158849668847244183805083130597168119808", "747079025537180522757767325100723929129488838592228483026386944"], ["-759000204372925190269251411456125376038327769563056755699462701056", "23302814849307288034408601000072665174245128888833660999195164672", "-28664820860455226575948927467754239561692729832037175603373277184", "5587678074725690102306271743031670683074813910613086128708780032", "559432108896004368174470524455934621178800023792857147728986112", "-136950515889716033643457969657711100716423854663979687743586304"], ["-339584242867241762402698152733017809428892214029839356932407689216", "-6859379397816848649260599556661846534060101181865082531595943936", "-3422397859151077196609993158849668847244183805083130597168119808", "559432108896004368174470524455934621178800023792857147728986112", "168213396070270051663507101672113160509918168355767385973587968", "-22752908428486271107073419215822503598399160141648227448389632"], ["39843503567843307730606697041121485543805877473881296173998800896", "169605239102151620229101411166093464555087176589750448280305664", "747079025537180522757767325100723929129488838592228483026386944", "-136950515889716033643457969657711100716423854663979687743586304", "-22752908428486271107073419215822503598399160141648227448389632", "4085158496010158573222564902516470945759214502520265088434176"]], [["57708162019324936449233777867053629916998838439894807476323829678080", "1333554071806569980697950672608224692082459009819124004861304111104", "305555212683433061889717277116075492260246736870906503905320894464", "268593418387588416399481242724148346111153488792594154030882619392"], ["1333554071806569980697950672608224692082459009819124004861304111104", "49964003140301159979608200906225316494480078019190901306998915072", "26338692808715783369499797074881955790259463255316519066796032", "3037610315352100383862491548511908802287679705190950703642705920"], ["305555212683433061889717277116075492260246736870906503905320894464", "26338692808715783369499797074881955790259463255316519066796032", "4202320227259023971801963069418869740670874245204932738901082112", "2586496351188512080849174044447578171738262428101293946232111104"], ["268593418387588416399481242724148346111153488792594154030882619392", "3037610315352100383862491548511908802287679705190950703642705920", "2586496351188512080849174044447578171738262428101293946232111104", "1774678149712626533558874639283350858948463265807427252145618944"]], [["396811665151858821785433141123648881666273564816574518917993594880", "-112834959261720226587063747574492186023439452924036293162214359040"], ["-112834959261720226587063747574492186023439452924036293162214359040", "32085064905341588150912637715983907811883380861852725089792950272"]], [["775236849470535111885296422782939864457529543688551311762176669122560", "-28389728770115274201557074356418438350718214675196002217453254868992", "-2860554033734495929063796393462592383546125029884389623299410231296", "-841161364465139283721700121518426319382329162926712606962663555072", "-220610994337284343666063512620159913224480650679387058718837309440", "76286243352989437658015809545919795581425900037468423566858911744", "-7340730609021573809160741314133078236163990369990665147349204992"], ["-28389728770115274201557074356418438350718214675196002217453254868992", "16328203489656914865166222192519875491403768510966060359038921605120", "980015343756942153430539127194754130067682972708315030781589192704", "47015592048246609822397565163459559281272513338008387986963562496", "-41335868518754337565372598619043199841310900969551620636577628160", "-5465479103126447060860172681918099770232576763257237104972791808", "3778935163723368546971052081530635464369410298638563635565166592"], ["-2860554033734495929063796393462592383546125029884389623299410231296", "980015343756942153430539127194754130067682972708315030781589192704", "60663251717209744827124072462018216489894606992301244234294362112", "4031916755212355538719887273010610509037680908946149138407358464", "-2014931170717022808425403227812286050660803810151483303956316160", "-434449473026296365282906687112065328795150479850087564787580928", "228038326026472004042723649813107105419433275393445603984801792"], ["-841161364465139283721700121518426319382329162926712606962663555072", "47015592048246609822397565163459559281272513338008387986963562496", "4031916755212355538719887273010610509037680908946149138407358464", "929882467723839455241974221435016233836307256069515710893654016", "186972867798524210031677599505502880387823500358311473372463104", "-85606609871605163804535921983418902267495685550436741342560256", "11687020726009071094431142229524995024224508731381456291495936"], ["-220610994337284343666063512620159913224480650679387058718837309440", "-41335868518754337565372598619043199841310900969551620636577628160", "-2014931170717022808425403227812286050660803810151483303956316160", "186972867798524210031677599505502880387823500358311473372463104", "222495554553083588512781372127413801704309440043886691697557504", "-13073243240878226783830996678180648318307885604195770365378560", "-9256219828658205882329152142608024609683229554113713421680640"], ["76286243352989437658015809545919795581425900037468423566858911744", "-5465479103126447060860172681918099770232576763257237104972791808", "-434449473026296365282906687112065328795150479850087564787580928", "-85606609871605163804535921983418902267495685550436741342560256", "-13073243240878226783830996678180648318307885604195770365378560", "7973782172012047988207296518272193493529943251757030304645120", "-1335781792531510210831582507639956266901277599695030418669568"], ["-7340730609021573809160741314133078236163990369990665147349204992", "3778935163723368546971052081530635464369410298638563635565166592", "228038326026472004042723649813107105419433275393445603984801792", "11687020726009071094431142229524995024224508731381456291495936", "-9256219828658205882329152142608024609683229554113713421680640", "-1335781792531510210831582507639956266901277599695030418669568", "875399376909554205470956622083455739680003017117295097937920"]], [["347382930500250573921054054593235942331104628382366291844859705688064", "-8628447546961099663899708895666286676124064811235274386938265600000", "-2462656101365564786985857353291379895204016940842284425753688801280", "-566494168599690730396823981426734849846362160868415923510665281536", "165314684195853400557283722108145779105478017263685042347614142464"], ["-8628447546961099663899708895666286676124064811235274386938265600000", "5112420971276057771937253581091784359352907454480802378803027378176", "-183431629892327652927121284793683793436644993066968057075199901696", "66614061656552083610921952365177003431692974708123288193703346176", "-117261317920451880003611300957880959121970484204126815310053376"], ["-2462656101365564786985857353291379895204016940842284425753688801280", "-183431629892327652927121284793683793436644993066968057075199901696", "29672958000652072731671630487289175060026702587953447221287976960", "1392083151366124091013717619752396338183396368940963664242933760", "-1371140034812505112367602929203325930300844963243780121600983040"], ["-566494168599690730396823981426734849846362160868415923510665281536", "66614061656552083610921952365177003431692974708123288193703346176", "1392083151366124091013717619752396338183396368940963664242933760", "1487454420791598654390389703248213803420404685419385717994291200", "-226796732927387791253826445738190846544468731062499031459561472"], ["165314684195853400557283722108145779105478017263685042347614142464", "-117261317920451880003611300957880959121970484204126815310053376", "-1371140034812505112367602929203325930300844963243780121600983040", "-226796732927387791253826445738190846544468731062499031459561472", "81919408919386151115225244894261176742122067186426112200671232"]], [["218278347713882274498150836667863612785335851608031696099737600", "7705933402885658361876453655282854600478126808344754328610799616", "-231319791819501875931658977449165500640353943679242848213925888"], ["7705933402885658361876453655282854600478126808344754328610799616", "272044434235619545168119733805209361896628818684742356519232733184", "-8166338664368993726868758772786692421368905452912651149064011776"], ["-231319791819501875931658977449165500640353943679242848213925888", "-8166338664368993726868758772786692421368905452912651149064011776", "245140421154171034569185973726919367425750013333328793973030912"]], [["4110042427951183662954756991857946594902016"]], [["1077290145278102821356436226640846361564698286559976763694831919693824", "-8572489807515266283938167989221453095144787706391184853413211930624", "2768501563379025536124593164839418371333677650690160382996346044416", "-866295245623326437467730423019947109772669347382964260302355431424", "206854466226022159361222777239930662553523310380416400624285908992", "-3152021695660140720724909616755569048111190775094302545912266752"], ["-8572489807515266283938167989221453095144787706391184853413211930624", "399050007043312394712573961439661994685429942713624737058815737856", "-101503098300799041697662750562933384253128466114226481650366152704", "30578970938705400899843468237747957143303158719973150627890987008", "-4792373925923577635173063948312274458692204482002334377710714880", "96599933868638500931564127342690538322842464931685479206617088"], ["2768501563379025536124593164839418371333677650690160382996346044416", "-101503098300799041697662750562933384253128466114226481650366152704", "26205612387352702185296953089452659288478262051954511064158175232", "-7915974004872424337805970830777392333432978534783833244644147200", "1287401113884842530409818307313736953179565372471284180929478656", "-25280265452000227664297227511315355643511924115974719499403264"], ["-866295245623326437467730423019947109772669347382964260302355431424", "30578970938705400899843468237747957143303158719973150627890987008", "-7915974004872424337805970830777392333432978534783833244644147200", "2392339242725536930752205462955565278897716782216888949455978496", "-391596447274056484115990808856342278406347640109131777458569216", "7654855809835678875135967156976580778263749389723900605104128"], ["206854466226022159361222777239930662553523310380416400624285908992", "-4792373925923577635173063948312274458692204482002334377710714880", "1287401113884842530409818307313736953179565372471284180929478656", "-391596447274056484115990808856342278406347640109131777458569216", "69641517098222612022958283328820406860595002221951808641695744", "-1285387699875819317215197904956090842356352674647055402008576"], ["-3152021695660140720724909616755569048111190775094302545912266752", "96599933868638500931564127342690538322842464931685479206617088", "-25280265452000227664297227511315355643511924115974719499403264", "7654855809835678875135967156976580778263749389723900605104128", "-1285387699875819317215197904956090842356352674647055402008576", "24682733693428255613013556946758559627232307912381822926848"]], [["31400094339376228132329439566138190120091648", "1656307344408595737794295373141965065420800", "870124305033144285952412820872702713659392", "-237459045745903706038457538156071588200448"], ["1656307344408595737794295373141965065420800", "677896188846366634712788076531651423764480", "85427367149382207443458547848477585440768", "-33665584433790496188991615279875328311296"], ["870124305033144285952412820872702713659392", "85427367149382207443458547848477585440768", "119625598430505909203873458440431766339584", "-23718095876004023877334720890168145870848"], ["-237459045745903706038457538156071588200448", "-33665584433790496188991615279875328311296", "-23718095876004023877334720890168145870848", "24395523783023202924157180229820757311488"]], [["4131994699710558151522639236262586468007936", "340798500227669424412752958036325523521536"], ["340798500227669424412752958036325523521536", "427700402648431378831413793275155157352448"]], [["26169740554221251961972980524763484365258752", "-287148474914328270758911368433738983669760", "-174573841124887054955941116667200597393408", "-2496175941928495808077928543382608543744", "1915247187155202933218111256329615048704"], ["-287148474914328270758911368433738983669760", "732758458101790429384010144116646369820672", "13834790450286794203712217710027664785408", "5151691350838107059732264469722981990400", "-3351025501177203798690066459527401701376"], ["-174573841124887054955941116667200597393408", "13834790450286794203712217710027664785408", "46735228314573752788353377188212081950720", "2165493138697218842160541511546405126144", "-2421644047672891809690135553360586080256"], ["-2496175941928495808077928543382608543744", "5151691350838107059732264469722981990400", "2165493138697218842160541511546405126144", "7135812665072360416393659739095965892608", "-1390916268878469325005558754403694936064"], ["1915247187155202933218111256329615048704", "-3351025501177203798690066459527401701376", "-2421644047672891809690135553360586080256", "-1390916268878469325005558754403694936064", "2374784981730967097707776663056707223552"]], [["4182735856728843720229721639686633582231552", "-147352866573950418959978334305146648920064", "5152494516565772624414397892015624814592"], ["-147352866573950418959978334305146648920064", "156493064478887041924212387681476531978240", "13972160219481025168043490484919059087360"], ["5152494516565772624414397892015624814592", "13972160219481025168043490484919059087360", "37613728507106633176830788947448843730944"]], [["264499459648738903016883015683571315638272"]], [["3551123546724513840241980752469707982897152", "8281051519605081523141956926105255411712", "-4771463019903141661603712143288015257600", "3415625477808941421097738179663393456128"], ["8281051519605081523141956926105255411712", "113757362665210405373663538165938456100864", "-4072480007257382201102837653779377029120", "1957834207730332417795096601577335554048"], ["-4771463019903141661603712143288015257600", "-4072480007257382201102837653779377029120", "11025908715779502989086090514134839853056", "1033986714441746044531752112735089852416"], ["3415625477808941421097738179663393456128", "1957834207730332417795096601577335554048", "1033986714441746044531752112735089852416", "3836489825220974778226822368570002898944"]], [["351779798345986228282132675232223660605440", "-10073576951380684876279143542928688807936"], ["-10073576951380684876279143542928688807936", "26914310138804145041021781988265978494976"]], [["329731733418042049245347928101431487234048", "2907069603246868722096010178384344645632", "-1142824812395852250965679049747621478400"], ["2907069603246868722096010178384344645632", "16888152877865914102301184290017985429504", "-815809528741636842404706791741460578304"], ["-1142824812395852250965679049747621478400", "-815809528741636842404706791741460578304", "2756896840769222175977529825183339118592"]], [["36117624532030886240322577256228971347968"]], [["32738291937174487995280777463690260643840", "358150877437263547707178697286966312960"], ["358150877437263547707178697286966312960", "3590525787234640688507569115644708257792"]], [["3236164534974694803076007032245926756352"]], [["29788435649578306253758191884960629635678208", "0", "-21457686321599880082109066631701239693312", "-5544156791711554115048855050211496558592", "-1339230098971543523372572402789805719552", "-371907728854810870125565313917755850752", "-404423254522160962940559590806207332352", "-389098479681196827974275779355192852480", "-396408570227194275456720296765189783552", "-394471999151618150530789776340696432640"], ["0", "84086071949937540768802140781420419400233919276749418050341009562271744", "0", "0", "0", "0", "0", "0", "0", "0"], ["-21457686321599880082109066631701239693312", "0", "1453600480566455116624966339110486822354944", "13008086051586277286155780703394811871232", "261606843520974806886729660179303890944", "-2648057239898730921527455659187096256512", "748015599147635332192529138649804046336", "-129704470287436558506416305871817539584", "16906845658430001326129589715954827264", "-1621127226385864299393286171464302592"], ["-5544156791711554115048855050211496558592", "0", "13008086051586277286155780703394811871232", "44135138935150127448305503179098673905664", "-2056326104725035256902917957800517697536", "-554875121008625867048982646306728050688", "133199550677429274895704298210505785344", "-12440751525487011154955584825253167104", "-772419161835684232531176887811047424", "590421887953399188969318179546333184"], ["-1339230098971543523372572402789805719552", "0", "261606843520974806886729660179303890944", "-2056326104725035256902917957800517697536", "1362471737361630065634189590165670854656", "-153243864871279196183490965180923248640", "-12097174033777692642033469955860594688", "8956391571272320988709761536629932032", "-2375653156501700513891447177486532608", "475231576313674902432643027142967296"], ["-371907728854810870125565313917755850752", "0", "-2648057239898730921527455659187096256512", "-554875121008625867048982646306728050688", "-153243864871279196183490965180923248640", "93722064878703641646140529888360136704", "-20780709791482969851874571055014084608", "3124487579180213693859666961463508992", "-343984390449516543864116901652201472", "22154671064338256061238699542708224"], ["-404423254522160962940559590806207332352", "0", "748015599147635332192529138649804046336", "133199550677429274895704298210505785344", "-12097174033777692642033469955860594688", "-20780709791482969851874571055014084608", "10044549577462698905692814996362231808", "-2635403704253508114338343173337645056", "534898186021257093500949353553985536", "-93108392410538431056913364204650496"], ["-389098479681196827974275779355192852480", "0", "-129704470287436558506416305871817539584", "-12440751525487011154955584825253167104", "8956391571272320988709761536629932032", "3124487579180213693859666961463508992", "-2635403704253508114338343173337645056", "1020591943018521158572468129006354432", "-257912256116023226405051821318995968", "52793064764929393603708954301431808"], ["-396408570227194275456720296765189783552", "0", "16906845658430001326129589715954827264", "-772419161835684232531176887811047424", "-2375653156501700513891447177486532608", "-343984390449516543864116901652201472", "534898186021257093500949353553985536", "-257912256116023226405051821318995968", "105445207405787464387827002660356096", "-27066857445942783257352798883282944"], ["-394471999151618150530789776340696432640", "0", "-1621127226385864299393286171464302592", "590421887953399188969318179546333184", "475231576313674902432643027142967296", "22154671064338256061238699542708224", "-93108392410538431056913364204650496", "52793064764929393603708954301431808", "-27066857445942783257352798883282944", "22877019755981728905441424185491456"]], [["12114435318702594063360169122456325115084800", "-15111999367466207159062336168314078756864", "39086421887727551071261200583440145055744", "-12658736919016675592569797982608519331840", "2173783018277742021988914105262068989952", "-272230625383392001232535210969664585728", "26360020066454579079381212692196884480"], ["-15111999367466207159062336168314078756864", "209665342695520197985466531506875021656064", "-872188145752671265104548774945576976384", "-2854576717577423194169473319494697877504", "515817914334407076478508398900370472960", "-56064346289693217481051733222706118656", "3307895871294783245694730377204072448"], ["39086421887727551071261200583440145055744", "-872188145752671265104548774945576976384", "5392044657400497777038083244429645185024", "-676781152901011529770190336831707414528", "9165112171839611885961240019134840832", "14345822790399198486180509094516883456", "-4034415352849766784606382430265278464"], ["-12658736919016675592569797982608519331840", "-2854576717577423194169473319494697877504", "-676781152901011529770190336831707414528", "365783416093884642319297931555704406016", "-75528279504663278360903115264749469696", "11585202151702076784325016893184278528", "-1507167464575541242465620314069925888"], ["2173783018277742021988914105262068989952", "515817914334407076478508398900370472960", "9165112171839611885961240019134840832", "-75528279504663278360903115264749469696", "30978160826079549415939006122822729728", "-7153324678884474500487026465635827712", "1302324221244601137056607175205453824"], ["-272230625383392001232535210969664585728", "-56064346289693217481051733222706118656", "14345822790399198486180509094516883456", "11585202151702076784325016893184278528", "-7153324678884474500487026465635827712", "2758765925986453853502241736050606080", "-644572904554495318607173805477462016"], ["26360020066454579079381212692196884480", "3307895871294783245694730377204072448", "-4034415352849766784606382430265278464", "-1507167464575541242465620314069925888", "1302324221244601137056607175205453824", "-644572904554495318607173805477462016", "418296341012559041164980304515956736"]], [["1092978934074654971972750825421132059901952", "28912983508611751597288475738604470009856", "-10159402043852199850163534381575615545344", "1297801966551420569313979722385145724928", "-123286629480332986764634878844222832640"], ["28912983508611751597288475738604470009856", "25511476678776430714747099065681830739968", "-2784219173165492114232353273382191497216", "148000989271874226452864558239620005888", "9396510638274872392452050003844661248"], ["-10159402043852199850163534381575615545344", "-2784219173165492114232353273382191497216", "1227619124132578375946370631094092431360", "-217523299465291801914661579585080000512", "30446998350382295100836409980605169664"], ["1297801966551420569313979722385145724928", "148000989271874226452864558239620005888", "-217523299465291801914661579585080000512", "82769400830604981537152957021293641728", "-16624481297674392315186313511686897664"], ["-123286629480332986764634878844222832640", "9396510638274872392452050003844661248", "30446998350382295100836409980605169664", "-16624481297674392315186313511686897664", "8697393729290940822908287450741735424"]], [["132303281908723517842995723857157133697024", "-8028421704697697401742149483167496536064", "405626411599929240999253658140950921216"], ["-8028421704697697401742149483167496536064", "3294205378320106539294398081237992341504", "-448621613016376322486258303928710987776"], ["405626411599929240999253658140950921216", "-448621613016376322486258303928710987776", "208179944156670894660882828681954721792"]], [["5761594184392777407907418356229070651392"]], [["11674866664466299848571019763195838178787328", "-12916131117233059664486370691644877963264", "-10700721559158512816657037993576421654528", "2885819229464626404263422743367076806656", "-1284925242428047601285456262347599380480", "353205189449556096856627702551011131392", "-72064616743824591190567579512635129856", "12246338697342964059366353498485555200"], ["-12916131117233059664486370691644877963264", "160537179043400036971869257597060875550720", "391494585889298695797884749901992034304", "78992613663874049472344579608357634048", "-397674410363456446052242879738709803008", "117457339908484630214991094525053632512", "-21991870329301960338635954236382248960", "3216852040896682422988852663966236672"], ["-10700721559158512816657037993576421654528", "391494585889298695797884749901992034304", "5596691561957154139050834625820706734080", "-290084643678021994053751361100041945088", "-93192329377675335031200823269019090944", "25279983791164349537710732045577093120", "-3425893563794224057632961331032227840", "219684883829773931513792048868098048"], ["2885819229464626404263422743367076806656", "78992613663874049472344579608357634048", "-290084643678021994053751361100041945088", "199646142997928525845103845575862779904", "-26692425036738198169051499154550816768", "-1127903258281118336454562821875695616", "1333773666462002338591810552611209216", "-381208151015847838019294432784809984"], ["-1284925242428047601285456262347599380480", "-397674410363456446052242879738709803008", "-93192329377675335031200823269019090944", "-26692425036738198169051499154550816768", "19850250787760937584971128340591149056", "-5034128803682498714314983853835419648", "891780640273900562694146713815351296", "-127052275224376323263656083935199232"], ["353205189449556096856627702551011131392", "117457339908484630214991094525053632512", "25279983791164349537710732045577093120", "-1127903258281118336454562821875695616", "-5034128803682498714314983853835419648", "2510894068312825955592266518714384384", "-680228098478189289268810691152707584", "141799069181933130432837679518318592"], ["-72064616743824591190567579512635129856", "-21991870329301960338635954236382248960", "-3425893563794224057632961331032227840", "1333773666462002338591810552611209216", "891780640273900562694146713815351296", "-680228098478189289268810691152707584", "292399384130061789346615120223010816", "-77781395363387141109498545149313024"], ["12246338697342964059366353498485555200", "3216852040896682422988852663966236672", "219684883829773931513792048868098048", "-381208151015847838019294432784809984", "-127052275224376323263656083935199232", "141799069181933130432837679518318592", "-77781395363387141109498545149313024", "49395517559990552393517609424781312"]], [["1173104440001672896033192901376411265138688", "-13637731497867482729652967613833301458944", "3043164978701475594520611174275358916608", "-1248034837695632783461162985080007688192", "260648581952747848935489845965306724352", "-40732667088775658862496701892119232512"], ["-13637731497867482729652967613833301458944", "24430393832878283300975773745874225594368", "-62118593683864895238538815245702397952", "-403311172219935638648100611245175996416", "78139597314105858397454636480676757504", "-9728983803041678047142460845725843456"], ["3043164978701475594520611174275358916608", "-62118593683864895238538815245702397952", "794998208873813629736742837783652990976", "-113645975495806688966569902125994737664", "4019039733065331203878691534312308736", "1812726760781340622509555285900656640"], ["-1248034837695632783461162985080007688192", "-403311172219935638648100611245175996416", "-113645975495806688966569902125994737664", "74420755641553603707261866358868017152", "-17294602605424358650583507772379234304", "2953734297105399805337635346138005504"], ["260648581952747848935489845965306724352", "78139597314105858397454636480676757504", "4019039733065331203878691534312308736", "-17294602605424358650583507772379234304", "7936598997895181264756572482508423168", "-1924819526718674075035847621716475904"], ["-40732667088775658862496701892119232512", "-9728983803041678047142460845725843456", "1812726760781340622509555285900656640", "2953734297105399805337635346138005504", "-1924819526718674075035847621716475904", "1051216440262746122916737825449705472"]], [["102931071996548986549175728407643248656384", "2901625466384573354794336687834064224256", "-1085615262672612925651177223297955790848", "147005260994569856187959641867399725056"], ["2901625466384573354794336687834064224256", "3588017508560042289582985389159307280384", "-406973274841718625870647922094948483072", "23124906415888089955863821084453240832"], ["-1085615262672612925651177223297955790848", "-406973274841718625870647922094948483072", "241086123225777234281557962781077012480", "-47583802837362564604347667191166926848"], ["147005260994569856187959641867399725056", "23124906415888089955863821084453240832", "-47583802837362564604347667191166926848", "24880461870314692859524039501261307904"]], [["14000241679948029168870989806115319971840", "-829561891332642013222598094979971678208"], ["-829561891332642013222598094979971678208", "652226909751098250610092898503033356288"]], [["1167464920194614626304657110053255901085696", "140818210024888292147715780198067601408", "-1210321632264372562279380283949081165824", "441648192405259526371682881108673822720", "-170856865061212804609810484452522983424", "42823629167267460001916288841782657024", "-8209911545827783143097808005244125184"], ["140818210024888292147715780198067601408", "18495759716773754616062430047378947964928", "-89514823171503233292583831532029870080", "52326174466129988791468987264480051200", "-58645102298313582128987004911226978304", "16604521632585260604704993064800747520", "-3148331097148751563846463566620131328"], ["-1210321632264372562279380283949081165824", "-89514823171503233292583831532029870080", "806123566018378049975146012559999500288", "-30803906990587760463660527184357883904", "-17721924195290198868963941312152731648", "4645145523931382468694631387527905280", "-674881138186367971030519091208126464"], ["441648192405259526371682881108673822720", "52326174466129988791468987264480051200", "-30803906990587760463660527184357883904", "37062118449679566846478470094977499136", "-5663804035734214141845247460898766848", "-92033765943566988681511444055851008", "245876967420188678700776835648585728"], ["-170856865061212804609810484452522983424", "-58645102298313582128987004911226978304", "-17721924195290198868963941312152731648", "-5663804035734214141845247460898766848", "4929822394197594882467945127671234560", "-1376918014387683885538316171907956736", "269867986347762431923534830327824384"], ["42823629167267460001916288841782657024", "16604521632585260604704993064800747520", "4645145523931382468694631387527905280", "-92033765943566988681511444055851008", "-1376918014387683885538316171907956736", "765311003092666184590358064685645824", "-219122708547742914324606275083567104"], ["-8209911545827783143097808005244125184", "-3148331097148751563846463566620131328", "-674881138186367971030519091208126464", "245876967420188678700776835648585728", "269867986347762431923534830327824384", "-219122708547742914324606275083567104", "126969910738855101049138417420468224"]], [["118077701362191428347339828041905420107776", "-1515631487488555694668904413810592317440", "443315050992895500933113047665638113280", "-152626088963269304595265833533398056960", "29873002706497674502794429817509904384"], ["-1515631487488555694668904413810592317440", "2942855467654441933704862883821364707328", "47157094390584340407006049096288960512", "-62373272801548362413068300329156608000", "11641277394391076987726607570503204864"], ["443315050992895500933113047665638113280", "47157094390584340407006049096288960512", "154060681110389927437534651223642210304", "-23739454394861257620112153016654626816", "1164949864732523626853587797265088512"], ["-152626088963269304595265833533398056960", "-62373272801548362413068300329156608000", "-23739454394861257620112153016654626816", "19242809277687899755399839371361255424", "-4863221771120037736430253073934319616"], ["29873002706497674502794429817509904384", "11641277394391076987726607570503204864", "1164949864732523626853587797265088512", "-4863221771120037736430253073934319616", "2970998214160857365997492118556246016"]], [["10008199627453885041469370495736572018688", "399882337304068728316115919688869871616", "-123294394968529904840028813523247169536"], ["399882337304068728316115919688869871616", "618289576186970341229529557901760266240", "-70763484317194785511078170977149911040"], ["-123294394968529904840028813523247169536", "-70763484317194785511078170977149911040", "72310889315002067244100996852669743104"]], [["1483001907097941964925745035170925248512"]], [["116702478824507704351214527298158381236224", "136562789779967664297759808701379641344", "-165318975743766624008230419572109344768", "60792459778053994475428016107726831616", "-21346376539210838050433709121933934592", "5123903470109789731942653944521555968"], ["136562789779967664297759808701379641344", "2227087140203783181897264788580687937536", "-17417879264616311786933322370231828480", "14374975149251613403234720769197998080", "-9483598665910139199899576848019881984", "2478198963235749037953754746188726272"], ["-165318975743766624008230419572109344768", "-17417879264616311786933322370231828480", "122326102862178671032546586917964087296", "-1103007358026181778332983052105416704", "-3809114759366162914018305713083777024", "916569735141492678647547180359876608"], ["60792459778053994475428016107726831616", "14374975149251613403234720769197998080", "-1103007358026181778332983052105416704", "8401373734938714031586998014172987392", "-1494581384544116732150240924332457984", "24883509171510556578710217216229376"], ["-21346376539210838050433709121933934592", "-9483598665910139199899576848019881984", "-3809114759366162914018305713083777024", "-1494581384544116732150240924332457984", "1591610172546925725967924488990359552", "-488786846536681812441453590241869824"], ["5123903470109789731942653944521555968", "2478198963235749037953754746188726272", "916569735141492678647547180359876608", "24883509171510556578710217216229376", "-488786846536681812441453590241869824", "345961967980110641714995451956035584"]], [["11964852481930968483263136514428079439872", "-196461601288937484716657205542159122432", "59450302227533758478256592267702697984", "-18230552365937222925921623248035905536"], ["-196461601288937484716657205542159122432", "379809654208856445053093647681740341248", "16583125271865442113141497813054521344", "-10478108868661220284155788104526987264"], ["59450302227533758478256592267702697984", "16583125271865442113141497813054521344", "37215029415445920548370955747312271360", "-6028221272393643132339009308950790144"], ["-18230552365937222925921623248035905536", "-10478108868661220284155788104526987264", "-6028221272393643132339009308950790144", "7833886538602555677223973185847820288"]], [["960295394595432165106362798674045566976", "52242436184876981844757666742606495744"], ["52242436184876981844757666742606495744", "143071564769068493587405187776398753792"]], [["11661828100679901236286396456773575770112", "30274973604097362162222394766539096064", "-22593868376229501744587732756822228992", "8220541438495796226525440481479884800", "-2648950918921630663727753268637466624"], ["30274973604097362162222394766539096064", "281366991405780515268287706813521985536", "-4561512515533889640582463855999844352", "3188670377678142479361351690800332800", "-1561103764515175090778323987388694528"], ["-22593868376229501744587732756822228992", "-4561512515533889640582463855999844352", "20270939841427109357874267605566488576", "662883368429545320443851492833624064", "-891552464519637989920429261818167296"], ["8220541438495796226525440481479884800", "3188670377678142479361351690800332800", "662883368429545320443851492833624064", "2574127683268405918736581218824880128", "-513710194828914161791339524505206784"], ["-2648950918921630663727753268637466624", "-1561103764515175090778323987388694528", "-891552464519637989920429261818167296", "-513710194828914161791339524505206784", "834770509853409015387499015849377792"]], [["1215803936755121595810335407064098013184", "-25539263639128404053702490544647700480", "7782266253595492139682616724242300928"], ["-25539263639128404053702490544647700480", "53187505681733363874613104118117433344", "4447622724799752131761465730965438464"], ["7782266253595492139682616724242300928", "4447622724799752131761465730965438464", "13862771550415779156584062072920211456"]], [["90814249510971820033730783936130318336"]], [["1163013355832229573557398365903526035456", "5284136071059444167579032635582709760", "-3083462258848264732340465472741834752", "1086309579441781862134328589128040448"], ["5284136071059444167579032635582709760", "38297156543108470260879817222672875520", "-1135367729377444867504173186285568000", "669406530922412504707306254512422912"], ["-3083462258848264732340465472741834752", "-1135367729377444867504173186285568000", "3807647529886813177406572328298479616", "377839126413900145539045277191634944"], ["1086309579441781862134328589128040448", "669406530922412504707306254512422912", "377839126413900145539045277191634944", "1348469115178918591447470784750026752"]], [["124142378647357705457977724092316385280", "-3332648213498002728000164402831556608"], ["-3332648213498002728000164402831556608", "9414755279829086199753436383552733184"]], [["115775715987101073376077767821450280960", "836579340218511701086025108061945856", "-416941899757468977791586550807527424"], ["836579340218511701086025108061945856", "5956817031633905745920812935303659520", "-291580168954819964245370163997704192"], ["-416941899757468977791586550807527424", "-291580168954819964245370163997704192", "970635520376284794098514710195339264"]], [["12747510869239132044854640381421158400"]], [["11493906531854968885560569200306552832", "125357929048570333992032838136889344"], ["125357929048570333992032838136889344", "1262213485325800653542984068420861952"]], [["1136855088383918542607082047680806912"]], [["41135916498710918178901105444575239448828838602283820646921905635328", "-1700096395061091265734581263400197370471042247894885020986287063040", "1617399631600416247466492830774391573615232898373871467984177856512", "-560785304918502286584410605927939581982163404558469976852678049792", "72620137400052638898894823088283236350498872562039638574550220800", "-12761395615740142831387355875370513325053067592292955186054299648", "1716851623975041295743730323006524666866186496921359900775284736", "105269669993855482867572594330733170467017149922052236805931008", "295712900956539001825999298717439763819025875800703987691290624", "204226137883531652684038912083942190552616210912478876569436160"], ["-1700096395061091265734581263400197370471042247894885020986287063040", "106405269174112089506663213045478380132020180820878950420266876928", "-95886071508015978431246651319882543494903819040660695894085074944", "33462440732704672130107374496559164578976326012323981245963829248", "-4334862700870552734910394315055635653147733494743750426715226112", "753620074901855682932291057042074374503848900635374411946393600", "-99577389361959899851707472575160174141891419156496933797756928", "-8903291713199211934534357523123864431453537282366779946958848", "-27094586197378636380515654470524589843669895201209498545946624", "-25401906913970721669696310838267172031507278095724483906109440"], ["1617399631600416247466492830774391573615232898373871467984177856512", "-95886071508015978431246651319882543494903819040660695894085074944", "86928449571393696819770811938506667179651792999197963416361762816", "-30314054835781395172166982627262524280856427792599413129301983232", "3926847062850846051809110194009345961052830614442887144296939520", "-683519064170775539945723851517921649023133230962840576137887744", "90502145618886885414472433078205859652491305396932690499862528", "7797141470578786699541916415483846997503983536752681711304704", "23577755091895712793309245256457136543229110297405173333491712", "21658663656137839655128835839995257960292338140869900711755776"], ["-560785304918502286584410605927939581982163404558469976852678049792", "33462440732704672130107374496559164578976326012323981245963829248", "-30314054835781395172166982627262524280856427792599413129301983232", "10572196109855801242904148279246688341567577105563816699067629568", "-1369516716561217948554641177620643119055850672207800994199764992", "238346798054204135907036701931228956977117327563332521713205248", "-31550615108428799998278887240537882595687513004429555972177920", "-2730735241567235432570955554618375980488452192209911452532736", "-8264099812553130175494923826876692147228460755547382465167360", "-7611238364261770386158994765313844484343797255065905997545472"], ["72620137400052638898894823088283236350498872562039638574550220800", "-4334862700870552734910394315055635653147733494743750426715226112", "3926847062850846051809110194009345961052830614442887144296939520", "-1369516716561217948554641177620643119055850672207800994199764992", "177406523547626151934078077379382690172430396761097076234780672", "-30875071822351757353965163619399672901799330010822114973581312", "4086959985674163995127508936543098177857944983100652062244864", "353820342932105013256193278621929648269813398703651415916544", "1070823892685773571051690899583120749158002149319686595018752", "986370849405936511789007853085010066760209331216030642470912"], ["-12761395615740142831387355875370513325053067592292955186054299648", "753620074901855682932291057042074374503848900635374411946393600", "-683519064170775539945723851517921649023133230962840576137887744", "238346798054204135907036701931228956977117327563332521713205248", "-30875071822351757353965163619399672901799330010822114973581312", "5374689127317909153728769625144400979749157959321416141635584", "-711749708211413863532182584826130449246067449162730169171968", "-61151204946439357479034738335180675157516747197490650939392", "-184825335359015087638589635039024187777013202693558510813184", "-169514404053821237783684663286069274950870946036927002836992"], ["1716851623975041295743730323006524666866186496921359900775284736", "-99577389361959899851707472575160174141891419156496933797756928", "90502145618886885414472433078205859652491305396932690499862528", "-31550615108428799998278887240537882595687513004429555972177920", "4086959985674163995127508936543098177857944983100652062244864", "-711749708211413863532182584826130449246067449162730169171968", "94321136542062138459215396865180685670448836518519137894400", "7998878661598410426446254939366582404170668573554615779328", "24120295940699975105937556440621234661513610027449848954880", "21955816953057217222871844080575964047700984943834971504640"], ["105269669993855482867572594330733170467017149922052236805931008", "-8903291713199211934534357523123864431453537282366779946958848", "7797141470578786699541916415483846997503983536752681711304704", "-2730735241567235432570955554618375980488452192209911452532736", "353820342932105013256193278621929648269813398703651415916544", "-61151204946439357479034738335180675157516747197490650939392", "7998878661598410426446254939366582404170668573554615779328", "842857765620760729251306147264331720316929273169033822208", "2630224293954867126889653901641872098857429470765868122112", "2659160081403239015879627767048349684951475924478266966016"], ["295712900956539001825999298717439763819025875800703987691290624", "-27094586197378636380515654470524589843669895201209498545946624", "23577755091895712793309245256457136543229110297405173333491712", "-8264099812553130175494923826876692147228460755547382465167360", "1070823892685773571051690899583120749158002149319686595018752", "-184825335359015087638589635039024187777013202693558510813184", "24120295940699975105937556440621234661513610027449848954880", "2630224293954867126889653901641872098857429470765868122112", "8246305477593596087725560606401848013053054046501884395520", "8448026048699823751042902643073147679158486116909178683392"], ["204226137883531652684038912083942190552616210912478876569436160", "-25401906913970721669696310838267172031507278095724483906109440", "21658663656137839655128835839995257960292338140869900711755776", "-7611238364261770386158994765313844484343797255065905997545472", "986370849405936511789007853085010066760209331216030642470912", "-169514404053821237783684663286069274950870946036927002836992", "21955816953057217222871844080575964047700984943834971504640", "2659160081403239015879627767048349684951475924478266966016", "8448026048699823751042902643073147679158486116909178683392", "8973882168530321139940301029147082164061568215293225861120"]], [["42177439575369224467278287133355256175973573567978575757312000", "3470726931961519440295244988886748487557406612579135868895232", "-1977137953457738980415488279297293660465421838812067085156352", "475563073639531198880604438205940625495224375997761727758336", "-40797165239055731021056528882970263364507081311371567038464", "67513922143558221243131896089023371092708982721569831780352", "1027868509688134731056192015245165734824941586265521556291584"], ["3470726931961519440295244988886748487557406612579135868895232", "285601628679176893488879738707190177614835273467499009540096", "-162696124097499449471294511690166163602686334273823489130496", "39133470029105512007875799007554799666918101144878941470720", "-3357145942675101461155660600199346803741248599378144264192", "5555633301240985525883543728857762304191096850189077446656", "84581969768811634739982700130109361845648193438099181666304"], ["-1977137953457738980415488279297293660465421838812067085156352", "-162696124097499449471294511690166163602686334273823489130496", "92681645124942037211256681427133828017238129504648127578112", "-22292813684802811520189741723614587054414433272937786114048", "1912435287672811243869893879262292059567319610545896685568", "-3164827908016777608796540658183251027023144417030997803008", "-48183053834667594137006160588040659073826919324232250818560"], ["475563073639531198880604438205940625495224375997761727758336", "39133470029105512007875799007554799666918101144878941470720", "-22292813684802811520189741723614587054414433272937786114048", "5362113947323421663559220831362361043434290777446286360576", "-460000073313965260499204881663711512606745178575019704320", "761239388907819595000139018206472205236967116565276262400", "11589520669956278873398440454264171133495824314086706905088"], ["-40797165239055731021056528882970263364507081311371567038464", "-3357145942675101461155660600199346803741248599378144264192", "1912435287672811243869893879262292059567319610545896685568", "-460000073313965260499204881663711512606745178575019704320", "39462060957223169804903245937988502047270278400476971008", "-65304500826929972123026056797444626386415778740219936768", "-994231083156064119689032792688749104031029787310763802624"], ["67513922143558221243131896089023371092708982721569831780352", "5555633301240985525883543728857762304191096850189077446656", "-3164827908016777608796540658183251027023144417030997803008", "761239388907819595000139018206472205236967116565276262400", "-65304500826929972123026056797444626386415778740219936768", "108070326911648214129825017750634889818140285625027264512", "1645321177282309096933989338469256782873117330516129873920"], ["1027868509688134731056192015245165734824941586265521556291584", "84581969768811634739982700130109361845648193438099181666304", "-48183053834667594137006160588040659073826919324232250818560", "11589520669956278873398440454264171133495824314086706905088", "-994231083156064119689032792688749104031029787310763802624", "1645321177282309096933989338469256782873117330516129873920", "25049260548890450795052611495563041535990706833323487920128"]], [["337085730463471344332543501369563999633408", "-30803712148386870911294332190734671675392", "2829558073598030701479326706136864784384", "-265505127252165717841192953302761865216", "27203857001111039356833074612937949184"], ["-30803712148386870911294332190734671675392", "4525549200273719723325021196909837025280", "-671237061428327249805965294506740809728", "97964523432734189115773640375472750592", "-13953875290333353210581950599773814784"], ["2829558073598030701479326706136864784384", "-671237061428327249805965294506740809728", "155825354623906811837035782208168656896", "-30425581177195418338654581586866995200", "5273482232600965969484065427754582016"], ["-265505127252165717841192953302761865216", "97964523432734189115773640375472750592", "-30425581177195418338654581586866995200", "7129272511805819500120706488779931648", "-1407223057882321901270463709685219328"], ["27203857001111039356833074612937949184", "-13953875290333353210581950599773814784", "5273482232600965969484065427754582016", "-1407223057882321901270463709685219328", "864231345062786177450853103745105920"]], [["10804861025305681161040672692247187161088", "-1411800428547688556822477162266339835904", "178046176117679045893661034589292855296"], ["-1411800428547688556822477162266339835904", "328710907553512353225719089684100939776", "-54143124881520861294679622952937324544"], ["178046176117679045893661034589292855296", "-54143124881520861294679622952937324544", "11241512895491598225913598054003376128"]], [["383179608649967453504788114413633667072"]], [["1584359060814726515030267193645887437840256704335244389498486784", "19855293150050758857721411366592213840426235690924566636396544", "9747942718515521771251558519899046020554067552592555608637440", "573336854027529429439195020095121140415565296051856116547584", "-1968019352565449539399896383670762889929605049028702512349184", "-78242701950574691830975216840433236753855203210507604459520", "-6238108843867265039598455944053511977047777434995521621065728", "-5632125909804098452858927274862062620141552486592142936899584"], ["19855293150050758857721411366592213840426235690924566636396544", "248827854635252905212690100022475551837778512482863258009600", "122161866632996626507194464282551286417877399446940276490240", "7185095596064296825360807520315489902641716268919087431680", "-24663349449376844434397069717773487190883599513032968896512", "-980542745961786372664453228827744979644062232547824762880", "-78176395023244531737341845130393923896714998071070740709376", "-70582176580384211254120085084167332440290161662081974140928"], ["9747942718515521771251558519899046020554067552592555608637440", "122161866632996626507194464282551286417877399446940276490240", "59975285649325175981699745919121550367796743690088829943808", "3527517814427930123508386806785287171667641267869284564992", "-12108454700838411071964268236220114933604584275705696616448", "-481396796736137605633358120563858462535483050898394972160", "-38380648166087713979026514374937877482266208533769183297536", "-34652271767237753057514100215595085622092903046438430179328"], ["573336854027529429439195020095121140415565296051856116547584", "7185095596064296825360807520315489902641716268919087431680", "3527517814427930123508386806785287171667641267869284564992", "207475159082404638597619191089525725375062538790029492224", "-712173176000233020537233481734105311336894400956439986176", "-28313925609696092693246093804339582657751495432317435904", "-2257403506617369939347535722364520057952243725253044338688", "-2038114610808936682628937056563542723482182624234249912320"], ["-1968019352565449539399896383670762889929605049028702512349184", "-24663349449376844434397069717773487190883599513032968896512", "-12108454700838411071964268236220114933604584275705696616448", "-712173176000233020537233481734105311336894400956439986176", "2444584859495462520558157315405933489748285882330872020992", "97189554719091601374693665606807777714376359155716849664", "7748697395543274555929396710150948958832062511957218951168", "6995972731635687937361227875319422983392812285013809692672"], ["-78242701950574691830975216840433236753855203210507604459520", "-980542745961786372664453228827744979644062232547824762880", "-481396796736137605633358120563858462535483050898394972160", "-28313925609696092693246093804339582657751495432317435904", "97189554719091601374693665606807777714376359155716849664", "3863972858133801782682298289700036247489046956019286016", "308065578742587111965365349292757614045484435231104565248", "278139444402396900271088202444563660855032160062437064704"], ["-6238108843867265039598455944053511977047777434995521621065728", "-78176395023244531737341845130393923896714998071070740709376", "-38380648166087713979026514374937877482266208533769183297536", "-2257403506617369939347535722364520057952243725253044338688", "7748697395543274555929396710150948958832062511957218951168", "308065578742587111965365349292757614045484435231104565248", "24561352858943603766414876623707223870747745251138528608256", "22175411695916970340378457788457652644466301296689094328320"], ["-5632125909804098452858927274862062620141552486592142936899584", "-70582176580384211254120085084167332440290161662081974140928", "-34652271767237753057514100215595085622092903046438430179328", "-2038114610808936682628937056563542723482182624234249912320", "6995972731635687937361227875319422983392812285013809692672", "278139444402396900271088202444563660855032160062437064704", "22175411695916970340378457788457652644466301296689094328320", "20021245845354527077488121034927818483863673737142924738560"]], [["6048957129394699631221455175057954049818988853169354660904960", "1086536446283693708890756441319786401229160162467265426489344", "-331742510801372908098243834213187654506294266184453790367744", "-1068496818236582973846288125930938577128918001214092738560", "-8344112415307294273866753792147161892256776988280360009728", "-1347698679221766625209324288940117289919750509929430939336704"], ["1086536446283693708890756441319786401229160162467265426489344", "195167765922145516228039599764213316214171178043549901914112", "-59588838382695355727390192869386386203436191201161751035904", "-191927420035854083741698522495666592214011274990547107840", "-1498800877107036207575006029785686856599970763509891858432", "-242078709149220953993651148280714923635903155332048354279424"], ["-331742510801372908098243834213187654506294266184453790367744", "-59588838382695355727390192869386386203436191201161751035904", "18193730112253530246731157697727775702209613246873886261248", "58599492388955401022875329715558893755482172977059987456", "457615543282903827235553196113706442327376920864098353152", "73911739508965857045936518953037510630901968692049870848000"], ["-1068496818236582973846288125930938577128918001214092738560", "-191927420035854083741698522495666592214011274990547107840", "58599492388955401022875329715558893755482172977059987456", "188740873205022465256475338274486546938083233104920576", "1473916474533912838171383701906346554389788425698934784", "238059506768929676022258976121140618124206615869077323776"], ["-8344112415307294273866753792147161892256776988280360009728", "-1498800877107036207575006029785686856599970763509891858432", "457615543282903827235553196113706442327376920864098353152", "1473916474533912838171383701906346554389788425698934784", "11510118274925252614571079131315875836572077522851725312", "1859055873737507002222737596219678340355991252172451872768"], ["-1347698679221766625209324288940117289919750509929430939336704", "-242078709149220953993651148280714923635903155332048354279424", "73911739508965857045936518953037510630901968692049870848000", "238059506768929676022258976121140618124206615869077323776", "1859055873737507002222737596219678340355991252172451872768", "300265267404506286196130954984794903303393399283374421442560"]], [["227422486213645693179995040770875233140736", "-23630892879134384566446998292973077135360", "3009726675013216889709915926879660933120", "-472778658481679110935270805451334221824"], ["-23630892879134384566446998292973077135360", "3798422189717545517423879095027259932672", "-644901694231621467837853796927587483648", "110148729784943513735297277280135413760"], ["3009726675013216889709915926879660933120", "-644901694231621467837853796927587483648", "167687249027849477164178886810767720448", "-37194628163957699565593614873635323904"], ["-472778658481679110935270805451334221824", "110148729784943513735297277280135413760", "-37194628163957699565593614873635323904", "13046880216503878139180901202810372096"]], [["9374100962552795834471992143784861237248", "-1160175791085812683208435509999861497856"], ["-1160175791085812683208435509999861497856", "432284705778955496457638484374714318848"]], [["1714731067858279552253908862097452258812150931187520979341410304", "817368711847416799643319673099762333045264252290692638213931008", "12786025975982354252823666515370497142736388076075183931129856", "-20785824834480193934559261497319140177598674723253321254043648", "1613566213669114548212301117171169327408873498799389041229824", "-15129547652392345931049170641395031245064815044537026361688064", "-9056908023432391693722179942172223962026931329474335214665728"], ["817368711847416799643319673099762333045264252290692638213931008", "395456697798545949275658331615540598139693660702037141127954432", "6013354840757567970087313952745523916761393440968325017370624", "-10116557040040425482898918164850567390012029944050467479748608", "888476255761970528836447100247567948523859080560348151939072", "-7337259293632177653141217265323721836832874628251113209462784", "-4063918542038939544473996479625083661005260014665288109785088"], ["12786025975982354252823666515370497142736388076075183931129856", "6013354840757567970087313952745523916761393440968325017370624", "96475530113008818440203736661679631316671669628226638970880", "-152083459436716186376204939667246711406047981985866511810560", "10367408099479984551547140534454760273883854232643937763328", "-111065884804578371263983307504673204593751624082838798729216", "-71065974668621429797757864414590433190339574789007600517120"], ["-20785824834480193934559261497319140177598674723253321254043648", "-10116557040040425482898918164850567390012029944050467479748608", "-152083459436716186376204939667246711406047981985866511810560", "259409444804852200078852454431842954691207500572910495465472", "-23821093158047605778809186035842694294634079998771682344960", "187877031417464899262573385759825562228188781485061803343872", "100741839410496640778977410847901856763074000507177491496960"], ["1613566213669114548212301117171169327408873498799389041229824", "888476255761970528836447100247567948523859080560348151939072", "10367408099479984551547140534454760273883854232643937763328", "-23821093158047605778809186035842694294634079998771682344960", "3957591038559546805912131829710224089313320569789302702080", "-16799999759173421461000199849723085772236145997141415821312", "-3345309398037576251761182095354693770487300305752109875200"], ["-15129547652392345931049170641395031245064815044537026361688064", "-7337259293632177653141217265323721836832874628251113209462784", "-111065884804578371263983307504673204593751624082838798729216", "187877031417464899262573385759825562228188781485061803343872", "-16799999759173421461000199849723085772236145997141415821312", "136185375041970706518272156072937361042305339181194599727104", "74471503301543940638967997475862570649690562377043553550336"], ["-9056908023432391693722179942172223962026931329474335214665728", "-4063918542038939544473996479625083661005260014665288109785088", "-71065974668621429797757864414590433190339574789007600517120", "100741839410496640778977410847901856763074000507177491496960", "-3345309398037576251761182095354693770487300305752109875200", "74471503301543940638967997475862570649690562377043553550336", "58825773259755813286182695364087712320159397345777500028928"]], [["909998289387936978942021444355481030962657158806905143364157440", "75670617127087708107433547905338573085256865325071216364486656", "3658874642027440566219234737665426563765033214058626421882880", "-7531046333321494286554337766298101272405667642980881838112768", "-35623214699929682106667567960260072486513733758344700356460544"], ["75670617127087708107433547905338573085256865325071216364486656", "6292366000210422517448494247860675793439504347560956630401024", "304252552319730499077341231699941516847620764432087568613376", "-626241752650357144317240218000627822548679209192787177111552", "-2962237041354767123661326549137469286883155027792345190891520"], ["3658874642027440566219234737665426563765033214058626421882880", "304252552319730499077341231699941516847620764432087568613376", "14711416276480854968445236293336693737115694172600178573312", "-30280446434088675900832313238681046761878217902225981702144", "-143232002140068731522446805428759762618220264649247541952512"], ["-7531046333321494286554337766298101272405667642980881838112768", "-626241752650357144317240218000627822548679209192787177111552", "-30280446434088675900832313238681046761878217902225981702144", "62326115923561388701077790920481098559545646649236615331840", "294813829405629356576139230465667172114831860362572822740992"], ["-35623214699929682106667567960260072486513733758344700356460544", "-2962237041354767123661326549137469286883155027792345190891520", "-143232002140068731522446805428759762618220264649247541952512", "294813829405629356576139230465667172114831860362572822740992", "1394522869280141253325098493450140293621712579263865976520704"]], [["1050070065286794653554389156818362915150135715612048108411682816", "-141421618149804642317574775603523447471434230566819174063013888", "116937929736247164843803991630621643702074509604303369001762816"], ["-141421618149804642317574775603523447471434230566819174063013888", "19046418654594008242559057781749549260297855156050972477751296", "-15748997893651509476066798072778595120018085091527636765638656"], ["116937929736247164843803991630621643702074509604303369001762816", "-15748997893651509476066798072778595120018085091527636765638656", "13022444752069673930636536058096943010241404363951501586989056"]], [["19887417250319604832980399038203178932777034886746158596620288"]], [["2263482544767914950418445707533512553508593670197741626919292502016", "87282044820689070276174525482826052879603928879928393024288063488", "2921583764615313758561301700064115613313907676745510880259604480", "-972265659817261222484588431599893572699602664762002601114861568", "-203106677232950391221037356625719203691720474735148938962141184", "-68711646738585673644959973173530000531261704697345769033695232"], ["87282044820689070276174525482826052879603928879928393024288063488", "3393856953283124650740535442151887048556153835056110913231781888", "111914551372743556698010202569462441536922336238301013050654720", "-41051279061939086007552796774371878855711863852052045807747072", "-5211560972956095277817201666745644477376169668920895497830400", "-2556482496101703481846535818030435319536817505531168408207360"], ["2921583764615313758561301700064115613313907676745510880259604480", "111914551372743556698010202569462441536922336238301013050654720", "3826571165580137271161522619498790610321078129964450993668096", "-1094247860303395699832334251236733210648364543080400139845632", "-366954104903342308802200055719097926461597778860539453112320", "-167827567835443556521844670171787367715595686603236055187456"], ["-972265659817261222484588431599893572699602664762002601114861568", "-41051279061939086007552796774371878855711863852052045807747072", "-1094247860303395699832334251236733210648364543080400139845632", "991161084855645412749773498932489841781064278466008117673984", "-309861767481260585490586620813098916661748046976432176365568", "-124699342536942678658925613717046082297164064644080957652992"], ["-203106677232950391221037356625719203691720474735148938962141184", "-5211560972956095277817201666745644477376169668920895497830400", "-366954104903342308802200055719097926461597778860539453112320", "-309861767481260585490586620813098916661748046976432176365568", "297159518576164932575265047688044559155564785071750534660096", "90829264840108359370172047327817941077711763089516019056640"], ["-68711646738585673644959973173530000531261704697345769033695232", "-2556482496101703481846535818030435319536817505531168408207360", "-167827567835443556521844670171787367715595686603236055187456", "-124699342536942678658925613717046082297164064644080957652992", "90829264840108359370172047327817941077711763089516019056640", "166286842952072649612498228696935126158134772294254623457280"]], [["22859414962583766796176873757050037944146197955581587558846431232", "2194145486861966837060153561386047253330063815051202279700955136", "579676894590730498205485841947167173824596074838267126276423680", "2049019797543457537386485687411857577358024241148994881847296"], ["2194145486861966837060153561386047253330063815051202279700955136", "210700618634605667128436991430918323964493130681192871765213184", "55225510565979922134242363358362151721437230345304619423367168", "812605222656665294113848709999876192541588856390089170747392"], ["579676894590730498205485841947167173824596074838267126276423680", "55225510565979922134242363358362151721437230345304619423367168", "16469023050405921105838278783988939236667017853470657180860416", "-2578003473938394237101463448851548733890965643889920717094912"], ["2049019797543457537386485687411857577358024241148994881847296", "812605222656665294113848709999876192541588856390089170747392", "-2578003473938394237101463448851548733890965643889920717094912", "3909302746910329171395634933307618756846209201648415486771200"]], [["5162160094640918400171725523131540908271570393376659290443481088", "-186171061899041954767916896999608034813310092635901137506009088"], ["-186171061899041954767916896999608034813310092635901137506009088", "144343549663626623500202655064656443896130428648463766426484736"]], [["139726657082330608985482248108831573060375239298034620596817494016", "-7164401309581795537203350656794311222729525185300658474203480064", "-1280674634474572125625319031559693296008486287887757457200513024", "-28260366714945275350047208264341809418302861716960780941787136", "43031693431439635455193178127134351302933791882132371747635200"], ["-7164401309581795537203350656794311222729525185300658474203480064", "368053628961474105014464504244959788145305624274092553628811264", "65491018324594191716899917724689592021721671965165528761237504", "1541078636152502282461827731716251626175868992196978313003008", "-1680695778840141401515402456256204738393928076516918724395008"], ["-1280674634474572125625319031559693296008486287887757457200513024", "65491018324594191716899917724689592021721671965165528761237504", "11781571717160508448474802420437681040316849238682420094435328", "236140680511527226162456630719673442155609103086247546454016", "-525102254070179191472353372212040389700980744187985111547904"], ["-28260366714945275350047208264341809418302861716960780941787136", "1541078636152502282461827731716251626175868992196978313003008", "236140680511527226162456630719673442155609103086247546454016", "17763848047409367429903949916779151448958151661956997578752", "60110819605975524993445201355157909369460407137995807784960"], ["43031693431439635455193178127134351302933791882132371747635200", "-1680695778840141401515402456256204738393928076516918724395008", "-525102254070179191472353372212040389700980744187985111547904", "60110819605975524993445201355157909369460407137995807784960", "406294393763604603224820982978410514660266489612548444258304"]], [["47868062705481842834429383747645768512569583457706262014139039744", "1857716691151314540268908843630011051586300556858743311938093056", "422238120004097392080990688863014261820938081522465250627026944"], ["1857716691151314540268908843630011051586300556858743311938093056", "72096322882667400369578827958895147055474600428723192742281216", "16386683705963606001904489098165486522947399399126558826299392"], ["422238120004097392080990688863014261820938081522465250627026944", "16386683705963606001904489098165486522947399399126558826299392", "3724508992175640676761076011628260447861720838140262187270144"]], [["88132165210659214536987703856184765637447440936914953527361536"]], [["53303034685032757490284981580992663089243193878091846341607030784", "-2736133064775883988414080902106613558094382096264961329863852032", "-120441377424689622273198841778712848267633082319069630714347520", "-148100693083332727611943114424391511794479523290160213528674304"], ["-2736133064775883988414080902106613558094382096264961329863852032", "140450242512402855852590460140678300351275072218830429073965056", "6182455409642545007805023538144893729563882099972012131745792", "7602253898975784159154455864139826372036187347554243222437888"], ["-120441377424689622273198841778712848267633082319069630714347520", "6182455409642545007805023538144893729563882099972012131745792", "272144456346118452136994232407606720779759468931953322885120", "334642325299284877366967961779766291187154617190222382759936"], ["-148100693083332727611943114424391511794479523290160213528674304", "7602253898975784159154455864139826372036187347554243222437888", "334642325299284877366967961779766291187154617190222382759936", "411492805641747655275803723089065142545179163300010479583232"]], [["100201691911629255700785735869656721260544", "-7383963198633729508185739342411858968576"], ["-7383963198633729508185739342411858968576", "1404028608948759789721267130657639759872"]], [["21014534756274035265025487715813929517056", "760478878488915538424706816208197910528", "193703949407192232850510156050548654080"], ["760478878488915538424706816208197910528", "570208173069289655682013183577860079616", "-12776799283116546362742088715636572160"], ["193703949407192232850510156050548654080", "-12776799283116546362742088715636572160", "81219185242192305955316755410060312576"]], [["987846614845514206895769254584763023360"]], [["1026673816501472390012128837173889728512", "21729555791880901409990437755020115968"], ["21729555791880901409990437755020115968", "98460874874694594535531672651220123648"]], [["96983747106918546989346533798519504896"]]], "claim": {"K_lower_bound": 75448, "sdp_bound_num": "41135916498710918178902078751220878361424644428608232846844726607872", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 0.7629079724559136, "theta": 1.0, "seconds_model": 0.7514564990997314, "seconds_solve": 47.969560861587524, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q12_n8_R2.json <==
{"problem": {"q": 12, "n": 8, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["436017605919434126000256377150344412699767603200", "252639164920727568148606068066161406943166464", "223361120703590414909092824993016941026020950016", "251883265949268445828925451248936827098234880", "623422704838043749257774135073774839484643278848", "251335969642118481850089899077638452198506496", "560345143550602726560757983750784151092851638272", "251333457852798457662926551749203733287796736", "889780968253908049588549254042821782233019318272", "251243637461945369933531758163325593965297664", "869293110254397987019902686906648703776342409216", "251245489534390630476802209184733265462820864", "863591300553695781801691628609042786266359267328", "251246448256423121567373760759062355014320128", "864331354152734389777802486555473550250703060992", "251246322992606329220163072254551906167291904", "252492864437549991689698758414084650511106048", "350176193092992219398059427424044127313842929664", "59109222137119856508787474752794367497590538240", "252675054573714644606651261464358214506119168", "869035077883553826857262780837401072736841760768", "144450941283500797486611271755368331901522673664", "251672401535839741182583474338710966444752896", "565413921911162962643569922022692434755239018496", "502779108291887408912869089371612733709614055424", "251346365776811480841467468722100461407043584", "891466706582683533687999689092436426249371385856", "530946141222548341081770291899268177879059398656", "251291592477602619420893593618548417026326528", "869323872352891060666484009603447182867782696960", "871484876726959394705403729005957606298796163072", "251245306907628778826504433724595815202160640", "863588773816908609465725927771745082513129734144", "869288601856942874713457570341189126717104455680", "251245969189729853733793887448811571760857088", "864331682059448671085411551122270079190667624448", "863590533246180621805290528592672660969893134336", "251246385643118646760474139806666356516978688", "251599538354991707045497247848949182191632384", "1621102370681120315245603870365890299745324236800", "48897228632396652005874151759496604980294451200", "252532197288460124700547307376222109731651584", "584812969087363362079412993517347458951000621056", "129830647576962783041253125157256112600487297024", "251707828657769131177923456456974113085325312", "892767297419219363881175843287434596887417585664", "475709049342816282870612158377172355539768705024", "251305403273556795938301303728603220238401536", "869477898371004809669746252300108473913059573760", "523849179880935905920018940584163544535079583744", "251293383895996561855379565519213214188961792", "863583058109090637726974412212230734427853946880", "871443610429282463103567327281524906572830998528", "251245789615661290199122459355069905176100864", "864330367129667668203800741794264638487321903104", "869289054527281451011025789815869751955067764736", "251245906473904413932005013575551278932557824", "251234683127845523476500992861074009943441408", "622472195382547335489899786518327059468114722816", "46165879243084127334293657289588373694409867264", "252595324463058459814101300200255927984586752", "897825920489628990255436774327695525669446352896", "127099069737691317243211143555623208351359303680", "251670064356262952761661331452957313701249024", "869375647765382362948233363527391466042205143040", "469613458446241558520573892810414338460906160128", "251307306638422693886298397895517120298483712", "863727465373773615380326172317713118859240669184", "523831477160826921066893262179120821748363165696", "251293867431330754431424146832621535116656640", "864329584799259238221148724840095361873035132928", "871449090314592288262990364390918701769811820544", "251245726482240249487555400554602142776688640", "251220776968014197985083295219734669038714880", "908091234557618216321488666445734276942071332864", "45625816321407480525887920246982106697296773120", "252563089075102890069255354208225904274964480", "870672021623225033036174435888285002320696049664", "126586088435044010775210351371146656130501967872", "251672264506738959353433198141117895270203392", "863770641389371865354245396796794148502535929856", "469641827611444960354234761798356939834652622848", "251307778029380043892169789521982683504181248", "864497079105550132153800216152697499450425212928", "523841842562651727081115606734273997965143048192", "251293802344036802888801237403887429520195584", "251172714899231632203848969179031969902624768", "874037096087562310363020685073287785441268858880", "45542589818288320424668897905872622953074524160", "252565825950440827646780983496772642888744960", "864995902647351213180175417532736135159800135680", "126586983806673778778860615332073315670152970240", "251672741875931786345883591365780162392096768", "864540917607883020831371152436878445169852022784", "469650332136441564666342650205166742055256326144", "251307712885406383729085944375333626153271296", "251172894852366190479661663656189560482693120", "868208855964928287666556115890932726013450256384", "45542407737625560545569561787766186830003699712", "252566315879698699913692465974104965085396992", "865782670384534978221701104142639882696394801152", "126587907453779799152738232095075081747064422400", "251672675333931781074444207349522602292936704", "251173373854171751670384073006003035498872832", "868824362919526867623716869088472194511796174848", "45542040723144275171861152609482992138139467776", "252566263828883986265086103633007445144502272", "251173311212375522358673510893398338985525248", "251780441123377907338380295588391986168594432", "251307335107391812983437248727012644539596800", "251332447251020780652710709830094814904844288", "251243503311588028449880305908681723428732928", "251245486964795757560531630456974136439734272", "251246448470290534071144342524432983322001408", "251246322964899349472096547924291659365351424", "236938261465227884581824713494406593688473960448", "54696703897191901938163468628192811035758952448", "252762220077176168688276711374297187758374912", "964361703003461933443482912173960749355913707520", "146864027086995049175958614644969505388455002112", "251665197170798053795026486041328035460808704", "589583828135218506870076252612864897003206737920", "521800605923736988867335212795843372699265007616", "251341785410508397999538689634747472435740672", "895579473498652616930455526052356658021066080256", "532402321844913759091229696453878171683453403136", "251291267180501696279696185977604368288972800", "869282359629225799047269678859569668558728200192", "871443157363327212263654986306220174522600914944", "251245310375274160788498650696137279388254208", "863588421040276219460038463243176089771967512576", "869288244408177925460961509108308927017115451392", "251245969219589482464413602397572806079414272", "864331875398609882617073047074012318881783218176", "863590726253907140262956907360056258974231560192", "251246385626782175983804776150481163291459584", "920698602662526280961406429505686326576154673152", "47800406059019930715773366883883171048744550400", "252562127206888948676419479475676682494410752", "598550879156116199682793745742371713246426038272", "130495577100508537568826769224495528550286229504", "251705342138912179837460926023163750224232448", "899704257075127678950204875630637728449624539136", "477671514143644631831969241073541458724911054848", "251304857850076703677965559416936846921302016", "869437381080265645456223279695714165878591324160", "523834472210645223393121938618955118380050284544", "251293387280583357137072935533660057058148352", "863572037598930413299129391167411779853917093888", "871432388384403319554679137619028592792474484736", "251245790548478602484152431391229204695613440", "864329608200276565639724388690590414137867632640", "869288286864903954514920430355211385534383390720", "251245906538031312337278625668162183000752128", "589531538547778688967228485807125581789252288512", "45975354470718966487485160434297023558116704256", "252601051971213180579585571176562138688782336", "900755682762589159260929451820346125865266970624", "127157618536515196117354673890651516543317311488", "251669834902092084973607571507901712889282560", "869423019524135004241913077434496754859439554560", "469627280569292467156526508072271068280488198144", "251307302680282888333119950672728478537744384", "863717256507175274168370823717008711482276315136", "523827722166606557082765988499956756345960529920", "251293868295488406291495672625936890853326848", "864331326626707207689950082874182750229623734272", "871450860955217061862993755908492808175824666624", "251245726335062271270379168050883605680881664", "907400126711500020101338542048198665637168414720", "45624070410087129147862664492743199849302720512", "252563142575543389209938533281673653535113216", "870429032624988705729772299032716109396163166208", "126580950921409075920838000803641067576315871232", "251672284814844058549176746283635737505038336", "863692252405805781407902955772289715354006978560", "469618653148486132181475937913595553279572443136", "251307784665426889702528848715879242054762496", "864495083293412103964970004383009673759604867072", "523841109749322190818188482198248560685215645696", "251293802512675452135500650994160005145427968", "873942629567287147552407041333778023046275137536", "45542333311933148331221899371260175326195482624", "252565833839302047587029561461774163447382016", "865051843803629500724484786008169012055748116480", "126588181808462475897095665362525650866539593728", "251672737140630614711015288583423115701256192", "864549181122351125529433681268619795321218662400", "469652770739185754454788085486541151498823270400", "251307712187172093337065593360369306161905664", "867707129262803906847176788117842157378304212992", "45541026435628044626141775998785592057887981568", "252566358363245720139817847058572141981073408", "865822821642572872871799771061766276586236018688", "126588765772582151642765448291780624683255201792", "251672671941326244043560258028979981052280832", "868887956351903229462434395086313592606347493376", "45542215443352595528123854213060925328533225472", "252566258455261316293418598943865176584093696", "251273624931077500128660872115850948879843328", "251328741402845647878442688339167889368023040", "251243400157417594782983659907283279264350208", "251245474101553413009217370584864230199001088", "251246448954082651254434381136954310417973248", "251246323076006448702022284204927897068109824", "145810943886535064179468545904138678117710430208", "251668311817760989074791049246036021567553536", "528812073767229279606883891183372400637991976960", "251340180208763811472634584943060469992652800", "533857319865844666119159503939803554327373545472", "251290943920854958645002706323210291891929088", "871598950522976881900300281653754095712467943424", "251245297427696388489803659802275197526999040", "869271643988472538855105664254356397529132695552", "251245970606338788026098183945382238726651904", "863588462942070329461229146863253222607508471808", "251246385818352941501282916671179474077745152", "671344617282577696103385364555963648012837715968", "133655154080703250332884748727996110134759653376", "251693865558563616467778901732013934756495360", "909201426071375631602693017366658642695604404224", "480335354406744677148733677459562380499907248128", "251304124629265907889391348642315748327292928", "869966583243350697914880462789660154217315172352", "524026528298971782480466535533624504534213591040", "251293343098847442951650374402085263874457600", "863534942901312670873538785178558282161251680256", "871394615346275940542725716114568944111398682624", "251245793688487961049108648423983880947630080", "864328604403307919882054736166986012961114423296", "869287271517297101572712210576263704271822782464", "251245906622848823646518026618086675173081088", "920256761048658158307751823100018076825348472832", "127539148364317116918511718899309617120572080128", "251668344846899347851957855519546333722574848", "869404639825266329960773349268955705122727395328", "469621917826373079142862138317305846713483788288", "251307304215944496396458639640263523739631616", "863625712424279727865484265571213346780141846528", "523794049139784372424561445574072149298580029440", "251293876045402958923784368611079131106377728", "864326956124143222639457845493947181102715109376", "871446418156248731585580746120274529684398538752", "251245726704354719497842042880928744734720000", "873906124949533582938218916945055422661066227712", "126654234410601730846165629298992846008435605504", "251671995288320884909052700824534469591433216", "863796006091625115059098343392172933888413270016", "469649325873437607582176112106206317470340349952", "251307775882380286817774389650512029564272640", "864501562717690420775133414135660519896777752576", "523843488830362159702188552735626795854310932480", "251293801965191161474652768709403549636755456", "864726549618435589834908686947814501562743521280", "126581213653693812395468354609051111037023027200", "251672764684678399234498894093753922443280384", "864584394513470384285011210228764527672573296640", "469663162141058041911486737491271970053200805888", "251307709211929503716736691739690712682201088", "865845790673304712185156792749025385467510521856", "126589256754056422429828913810070380591324332032", "251672670000685228634011694422211413000847360", "251322206976574141319688322757536428534530048", "251243001783823984094756122831479787768250368", "251245482640344344552245732709591056440623104", "251246436733046124163506160850828305299931136", "251246323142110862236611305597789259750703104", "521759648024194803010531586188277038450334498816", "251341794914193034931284597778093395473858560", "534227338083844663983934650721712167916159369216", "251290861994179704002693374754654331726725120", "871584517468113692648340736245180004401565138944", "251245298626996694460652188728352849860231168", "869418786285826539197167694788685231503104278528", "251245958316358428898313479803548646061899776", "863590178422744810165174012897382015250169069568", "251246385673151488061390665163491476296957952", "483403366059545198687559759091385980257524776960", "251303290178778895287858840641078524611919872", "523822586822863227543057239827708287805802151936", "251293390015834374736274703995151596468043776", "871487044798779540020543623524419894166155165696", "251245786005464498184053733005753699646046208", "869285604271481978412321425991372539199771115520", "251245906762123396512083820125161235503120384", "869036086270518087856578591809592759440489054208", "469514360975442472224027155099063083670016360448", "251307335023065635124030058066674515175276544", "863531874593673952400363582976777514853995642880", "523759529478950523968810034471669059379819184128", "251293883991206924984041239894806169334579200", "864338649932916295923157870611890314117155651584", "871458305403594732054450076965804785109202632704", "251245725716276417491453438054057686593437696", "863804050098005071459177800204640008903183040512", "469651703784375955393455221510990914424575885312", "251307775201520276903197750849870735003877376", "864512166981910684463342955368027160403379224576", "523847382418193250750012657329920964467697385472", "251293801069192840101414233904053588261339136", "864469086541689169475059043738814576171115610112", "469629133547334529552783216344421937266305269760", "251307718955409840844833843033608050758909952", "251242207021645568942878269905110383401631744", "251245374530674323122439110339871230522294272", "251246433079898616248138908825241216291438592", "251246308992107450833326971886712598961324032", "536557548899616506423783191927096529555275382784", "251290348653949714825134905660662480434626560", "872595541852466114924228511134275946914577907712", "251245214712909227476854798687574756950016000", "869393450987955398530009325116532537204309753856", "251245960432178833932048435088878005716516864", "863753654346631632634745404627949864545857568768", "251246371838894785268563139268479625692446720", "525453337088626017422456967007319372922120830976", "251293015878914826718713940846421822347935744", "871660453154728986781602384712469753293243940864", "251245771595620126678212307448660247961403392", "869462220254441952557245554315626189006332493824", "251245892011350932398267523843380924108505088", "523859645206958661527867815333973692942005567488", "251293860949257167494846000981335387966275584", "871634693076614730734614708076600044893490905088", "251245711057947967610499627858956408030494720", "864834749452831072469778270624853016028081291264", "523965807651312291711260516261351079401402400768", "251293773823363820689747308312701887781535744", "251245095401074967220699623706686280565784576", "251246329561905626886723569295171509018427392", "251246305289514240904026203751526682127761408", "876126686817665645602036300695627944844047941632", "251244923151029275476466945051037405693345792", "870771065160232133431232925179853386245394661376", "251245845562548031132338758394316971692785664", "863807659419112652899565827503412119815346716672", "251246367269831273222440097891707203597893632", "872608027412493923050727919308207060820625981440", "251245692955513377447677135241718727733936128", "869546005429603835484085152656703984503386800128", "251245885015801505875601919826354281499328512", "871590899869589833000266144108287126408995536896", "251245714696736975440447382548549925305581568", "251246059498873864097209015850679352499896320", "251246200567042236343098704000746118979780608", "873461631702738788683542851472664310792841068544", "251245622260190650527271452368493757690019840", "865079114473070548585909795474764146501880905728", "251246259864081470109733778120858769582718976", "870821931421700002669496724267845809731039920128", "251245778650177262534576733347281740989726720", "251245945312783161879527254836705221016551424", "868138976483137053748622150865958414232559026176", "251246002673224274527472903100941461037776896", "253663836435904871330434672940327058595119104", "252031304807255413809960345750939300819632128", "251355704970621809074066204638418268047015936", "251339374634454726579439686608097026586443776", "251245130318360296226663899956285932686016512", "251245489940857249468607968271019600190111744", "251246448305032748589334873880120911917481984", "252930851006823129800883080099100722588549120", "251719301997539513298030226940641084134391808", "251352970508291590001359631709134045046636544", "251293207154753548851586721984934050279718912", "251245311270428048598619527625330850955001856", "251245969216042833769462559325197811142623232", "252615111363524279243198939504653800367456256", "251718087425915571159165339609405228658458624", "251307122534503567375826376880538893766623232", "251293388833993658166857121408900818014306304", "251245789012983888545150040250834959825108992", "252611738287189209741549095781241128426143744", "251672104145421250804730743391060186338689024", "251307305150826633245894740276701367306813440", "251293865214586386474599964879300946538004480", "252565651884687960188589861183141540792369152", "251672256232305607194534480653856215058612224", "251307774896024583327811548617684202377183232", "252565874033712363010837778613032171849383936", "251672734832447935009244063478751542810509312", "252566321793777112372120549333152023074308096", "170087503599029334267242774258523097985013776384", "251972264770236805688130627074906242922053632", "596041876729057552577175855358077058505425027072", "251340624479642527012341807756284135884193792", "534177281883082557527793926003198077153728004096", "251338980373649937123296299199112322989686784", "871990391135387039307631499860505712989797613568", "251245084859624323846231774207690991565012992", "869283894034570402705001399941734355392436109312", "251245490304267917753255630074626426686930944", "863590887823314639663948960900990682816732725248", "251246448291357254685910220832436884193935360", "724045838427761753573314244135298127559332462592", "139797728688671830669638315246804910480212099072", "251686997365162298242766270717810799896690688", "546947111316068446139191088177329388825046155264", "488124051856011911294316951646433781855671025664", "251350138299000445641364683914105562360446976", "873171792475420682319669634921120235548336717824", "524402183138839380996619656675645677325304987648", "251293076648909133026888565753666873254215680", "869300854978043553312283063507411742656450002944", "871461744776147874180389942768126063454996922368", "251245308830277732161404308944655698869878784", "863590921742928481477246713249593442786269462528", "869290778229885315048850718041240054969141297152", "251245969007926276669952368768392164014030848", "568203311116726323722646916350893490959630204928", "128993532634798448360102807977599751213109215232", "251710995590545294290569433776399541522661376", "875405037062958601418071746005793194063180070912", "470734243282179880650926116850225034063738044416", "251306806297321231685291182122677844681162752", "869377250089251407856104476849679412754835832832", "523812643814156806126857676398961886557181575168", "251293392304170162043735169739627629167771648", "863588738545386819189432175437914054297215041536", "871449394746106896934136682778404977389376372736", "251245789134857144322814128838382697851125760", "886068845464101873250890697649961418391734452224", "126860777758298059493393814624753383539482820608", "251671000417840004478200483878389269571567616", "869556922348841357125457127239243151388719448064", "469666346965201243831559316169879620345831358464", "251307291494386686958069065896148597710258176", "863760780274550244707181005559013850271327453184", "523843730703176047650220053434208339629170491392", "251293864611441261363224586258082514476204032", "870634235109103848726383014193088729715709050880", "126585289676126460583203379604655942757641093120", "251672267664048916204694861554233601079377920", "863800502512829446686905071991644446755672555520", "469650655075416091014145628373607413333276753920", "251307775501793071742277990853131264950534144", "864900617045870839707760682792144724732458041344", "126584942923596236812515612843715224865593098240", "251672749943068137325360297170388212483358720", "251321888621890099758702969206273423624372224", "251336219355404704895223282318463912854421504", "251244986914901467124031843556507319409836032", "251245488887447464074078876362765395759726592", "251246448288486243953840195464975233679622144", "545576473571752737050320311988434309720244748288", "487032084890268191988755708962309760919778885632", "251350428487688001231249383903224371785760768", "873401224410495863708979234018299122879918243840", "524484927398997661424618507349316021102630141952", "251293057651193236361581630586300804332781568", "869336583482250331792173126444613053314494365696", "871497651131122796244326218166254405579096195072", "251245305845907582850457070047175281047764992", "863583797297680621953148211300669744862256431104", "869283559429408943919933117326086305030185418752", "251245969610953193362856464997921028501929984", "878962887676071179246492288379496543727262892032", "471761090996047772903585222913669208229038522368", "251306514274947491146573575138486660014014464", "869684040803712203235884978851704759072143179776", "523924000605794019831136001260290167280771268608", "251293366680901367956449143987389483391647744", "863576531620068214225231536065460791487796084736", "871436964588488875809838111029779233835942150144", "251245790168084922002637751804505069566558208", "869036086270518087856578591809592759440489054208", "469514360975442472224027155099063083670016360448", "251307335023065635124030058066674515175276544", "863725573584380850514876481564672338572943032320", "523830781331251756338138788071657004193286193152", "251293867591464933871598655029096712796897280", "863843824993132096772490688958734248760456511488", "469663461453942152765375611181491899435520622592", "251307771835083841564856569368644477331177472", "251331898803559626950796128397679790355644416", "251244802488945747795176826096081625247907840", "251245482506521243671839554045399873087340544", "251246448473275989883966222727548508072574976", "526485432795472940790363083895122024454904872960", "251292600162308568677922438732741784373297152", "871846838422062378915624414019370141880988729344", "251245276835897918391999226903912621094731776", "869276197526946540953410750153900303400526938112", "251245970225944552947445904508294948789944320", "871898672932357488496821171387173746388271890432", "524726926979895339749439183375693534933811200000", "251293182249099283673422789659429790818500608", "863560566242070115228318310340393120790699048960", "871420707250847260858141856509334817824305053696", "251245791519482562029335700219821996415909888", "863661142676703426687199413251954789455490973696", "523807081924695967962024600165314103047306084352", "251293873045763165851462963929194987736006656", "251243934671257689148074782262224136947367936", "251245467503758577693085876261915837608230912", "251246433914221021844604484519689750860267520", "871195658321075362059677334636114830601870114816", "251245330953821780126914258830232825284788224", "869427213530590711506378560982154723821157875712", "251245957612603361685974161216390996523220992", "871523123022861624918082777798001703590199033856", "251245783006972661765442132877346812958081024", "251245377677282417079842746956032596923908096", "251246430553545484080122377251818456062361600", "869547031406974278562246120460597299879253901312", "251245947608147794466684452687298895586263040", "251246337601728643243585873130852835424993280", "252074055903775249113466507123754452232699904", "251366157724511394263981704772264163914285056", "251341271152971098736352063723174461131718656", "251245134353505755879256541574444429887930368", "251245490022127874398408783355556316793798656", "251730557906376643541246369100367260381347840", "251355237596206690600503731143205919626625024", "251293216458035480656617501140425749053833216", "251245310104230417734587095778730967459430400", "251720067902353282527720137012686874006781952", "251307116222043274734157495934516701532520448", "251293385205620895704903470579236914205818880", "251672103106826814887719025555448326445334528", "251307292406228897814585154404780291185967104", "251672251983497183311539316393487229712859136", "251364349005168937431655047006237548561301504", "251341165790753370582228317766942731676942336", "251245125789000195190907860416922206563467264", "251245490332219474839003688415037943663558656", "251354627567474811941301302458729365805989888", "251293186555101072161499493904417071734718464", "251245310890035814031070733362767798003040256", "251307154877239926077584382504823910421233664", "251293388129972859697444960233454422066200576", "251307292320532548112656276290099412744536064", "536863249113856293910445510874364881490138890240", "251338388716256260747951981196118553821970432", "872310595788966071711843825397891264802826747904", "251245058286666699108746957125254752361250816", "869320865630888073994274985951999217579574951936", "251245487215942813319992210878007365804752896", "871330314693736161306621942989558732476007841792", "523737427448700642095919896800274189707833769984", "251293229491810443486575292159066297438568448", "869216538118111419929960420247630589477139775488", "871377008229491228516299060269960063227741077504", "251245315874162992983422357098102008875843584", "869295127128755914856314944842068937183412092928", "523782830084050818920300371138854471542446751744", "251293399166178341874139090473452121026985984", "251245139699309536323306123556475570816548864", "251245495931342806679776864653170484233371648", "869219712187271004525225080397836890932827389952", "871380198096816311639366820229110983909760303104", "251245315608974429016761850955786977122713600", "251245489365913131312656809257125958232571904", "251369189468680481904023447568218973263626240", "251341332607211012606703499671192525070139392", "251245129059243341575805281695698947814719488", "251355229063964461865295030672695460529963008", "251293204183799995616008148845966356937441280", "251307122003898341562626797567977017227345920", "251341110241860826626029892344741190470467584", "251245132184511765714885647434896015685058560", "251293213458411434181595806495638322543591424", "251245135552053057586528873669948642131181568", "251341285123338041198006922613943523461824512", "34837674948410692964059113745046468934238208", "8697974688429474222211922939684677142708224", "117429889160617749446352264718209326407221248", "181093083051310520030465648548302187780898816", "8057103234005644257410316409151269053136896", "410132727490268801492880690774994650174324736", "154752137780150482470524221294631358803476480", "7793520246863328313616139810929921465778176", "1698882719674164690595264453001524196719722496", "590431605468476950512925318246180046688485376", "7158305046424694465826624047446208624459776", "6499392842761264045327821333598971684628463616", "1559103279320955674421372238935628326780272640", "7030509598944920971303387278768030781276160", "32240583215821940746251228213340504103275462656", "6573097286545706640201163531098066374671466496", "6976489698846878561851950784198050138030080", "19200903557724601083090565563983809457114591526912", "25026300047202327243663045822896009705502539776", "6964085041526513788596672805796906163765248", "85935613314667861807857084906001828301035471372288", "24592034632398341697698769703643597437822566400", "6964151522608035827609433093017878172532736", "83204035932021094412229342618835117132545540489216", "23908093304531391703095563451221008305033838592", "6964264378492254970275647724540902024151040", "136550264359738779987335433326716441426132992", "148932948077794364470420090160455622852608000", "46769959858619208804133214566646367721095168", "9237460394826715150490322186806460904636416", "379485461713554220283212012024911183707373568", "159616045999996627416666351040732917825273856", "87699338762228825126965847814246046426464256", "8105627786697592563677674465486071884939264", "1336307273800574914829262392483502969789087744", "651904276734136402625202216071461799267926016", "122671533848557107582235200735630125541883904", "7505270558960672111953636605586319572205568", "5780597537638962729237824605130007189571764224", "1607039199192758203480739133197800582917652480", "474089598877899625505047938453504785224040448", "7103822227655184498860114006704984611094528", "30316695595979730257027656213529184354468626432", "6659254294239847226437523919556127122492751872", "1311871589048709319529520243085420688425615360", "7006312746497863250671031460119024530096128", "9056516606867664998527053858163832374861875904512", "25062890750821745609352985643205403226549518336", "5463236823823426997944519431629895407341928448", "6971031305496894124091549616769268271022080", "136720291304809143860801007182433560398327495786496", "24589420850722574609021854446456915234301935616", "24998293350634068500630482087849484095015878656", "6964119472293438058375162043018874753908736", "83146451270433662780060248981773049070276703158272", "23908098062358742035805976405031784711928676352", "24592270707366754058709382426682127604871331840", "6964207940424999689651527419397851114897408", "322541792531207331299987137019478429742923776", "172419502994439183616287913864315879024492544", "39056118556405385687701600244338017370636288", "9160068858104915260925190836522454978920448", "1122771819518593297639441561421364850673582080", "718573802712333504207533159008016811316740096", "76062467157140233498489987765205409539817472", "7797607659668434688135653330826653289414656", "5004952619284838796278918153833341925627789312", "1679394341732423636408341977889256193505886208", "114937518343442880543524995109203057720688640", "7452774650230398015956528259262319698116608", "28280831694602204083913540955377150233176702976", "6766245492556402210832261910706050931970015232", "445049953138564142823684163941864386380955648", "7079958873189852503668953507698249595617280", "3971492628327479633477301848558470679723010686976", "25152012140855895758500951902023896103041105920", "1257856794930879939224413460932795280127950848", "7000897146666322518890522759679137799995392", "30772492550334960468641176766514151105596022063104", "24604656532551261683712624175274941549444595712", "5460912103554352847126695999870603312240787456", "6971067416151771486967282840694302470832128", "81075775111867471469347160313103056701239607689216", "23908273640562653097312012970090226301857169408", "25001430776766314049085144668285904482247639040", "6964175665057430195858172622080305004544000", "985844637694150525519761124609969406175346688", "788680971733776720330996175574051002418987008", "36113862866432455025132954534612817271586816", "8794970089569175386816215527045088539574272", "4376562707934737841294974407288543189579857920", "1764399584175379280658731946215459286771826688", "72415219620326800923699906967835338195599360", "7747773252204563683490224040425536371032064", "25375326614358805437377169391008678556907601920", "6956825203195355898208669582231044902195560448", "112856971026660621596019635598082741494611968", "7427769172048786855875112038241279903006720", "1745613359452194031439088620921965731439599157248", "25356782297658117401999305066942688175532802048", "438264802180066968455952733600264710569066496", "7074531640205557385831121672181069484392448", "5518245055898491014067339900005290048558844608512", "24695020955611056151806547003683495153867161600", "1257745136914151739358640916965446525200105472", "7000933207463375863488560290920297480060928", "18185629941886459436082822700201453339212150472704", "23932679982412330426928578246069131709050257408", "5461582930016482943030595135222797744847454208", "6971122872018537415677111522968624827465728", "3799386260097392940520179354808243476920008704", "1879506883665599085851889512738327702232104960", "35160067811288932881809156573781585098178560", "8738414288282525306683589688730382183170048", "22823498578825732748515029655588589201935826944", "7176813876645757619993317430377442638399799296", "71459569079109426932346066647197714764267520", "7722200329376720167800023445095276567592960", "430720333828014693405459163879856167514814808064", "26533396195824965195297685376281044198772178944", "112386578242430443981241478016909646780956672", "7421922516541889658798101091912266928881664", "1740463615312494506400163616713153320009890529280", "24937251486614122516075379179237407173761826816", "438265127751398092312182264986205416987820032", "7074564846358173288872412250683707123302400", "4267301454322072621084174241409430090492430778368", "24035850649677834685327742010945425863230881792", "1257829179176664641639976733741467130224705536", "7000987638171509509048472478178717112205312", "19283511266052953100030009957960326231843930112", "7616476086410218459098592135633811990938386432", "34900726752477432786776964444579940779687936", "8707919085146827700759608165878144687931392", "274371460937539446278860589184418190967699406848", "27498703297619673303922473054643023561296445440", "71255030340769545550896613690572196221550592", "7716064728350215050885637585700678975619072", "406307844320023218508824600745590811925944467456", "26168405036440394130732005101536972225722187776", "112388340207092465843015671126653692022882304", "7421951473089205095910843574665506002567168", "1498879408255578871521046088590598123076362174464", "24288531915671762431796507394358408959666159616", "438282915801990590942626876396724970372202496", "7074618451926405628724739820036588390318080", "124307270542590290631246247825393021937613012992", "31283763707176106821712882362523855107987079168", "34847441101432780951660249999630334796234752", "8700393700569294336057663767392341968551936", "254097594830897079144320795828453220843635343360", "27218502519856270132765525255359913936390455296", "71256506853316518167439552286749281728069632", "7716087017108386348183757474835667984842752", "386598930796443877941237343785376779082731094016", "25476279750046751443485346150927962902129278976", "112389925083744325936842753995040719663792128", "7422008661894133160409751290760698622115840", "122247725673422157283151518062940449581173833728", "30773871923421016797245665466815172056614699008", "34847605681704771202992266866674147673505792", "8700433792473762469393567947869057349320704", "246001687394844994802389957701458369717880225792", "26473343376291157704311972899292612608816840704", "71257164480805967218741275095149258481860608", "7716148587754779343826872175803965003268096", "120498243521602756635973041836396464133187305472", "29815161410920710141454295429131837182868193280", "34847749905093853654642467847514865992204288", "8700512888368638924478040600713302470819840", "275296459503248208835663232295064837786959872", "96104926381264088897288631733580616347680768", "8387093642705651403548273972580042365992960", "944272687790373625462481277903475500795297792", "127532065917309475317106578616517669444124672", "7878202818957374258267341733190183711408128", "4906302040870134549324691268011845442718400512", "481121067268869078131447695433136428820725760", "7178077310154032047257776049960382625742848", "27083790000916142085283592276128241655528554496", "1318682942818193938501870281811246850185887744", "7036294377430379082360444974607442196299776", "7267766750164470230952590064699994228737898971136", "5464048068727457384707226578013701287727595520", "6977992957569431512988982967652549197299712", "7101336158587953775927060267442307839846602778994085676096135027671171072", "24993723433291535304847957702746658163577061376", "6964087567371087194940060944256736419643392", "88461949081201554694009384900306040031346163712000", "24591833655212808387749306920680369504108150784", "6964151538725540703420731428672637178478592", "783010313385802123103819549110538701648166912", "131180934781069185788130394608946411066097664", "78366103101398675689826734998915926877798400", "8195844715774827610717652621326163434799104", "3986991716535715206430257633336891001578455040", "492251287517095771122792273370761937507319808", "115615414781326536198106018560989456655974400", "7533400171739005085805017746025653534195712", "24102282773244389604706362576140953155553722368", "1326673419119452802105409041840544636196618240", "446267481644865151398424179682010646641115136", "7110464620718799627219102856507278462287872", "3338762611224788876376161916591355593596615000064", "5468886553626032177137976585522245492491157504", "1257932298521322141059933882925555653476876288", "7007917599063697059306049992764052509556736", "71737202390304838230679156022877720633112713494528", "25002434449486305622225801400547694454805364736", "5460358767286335499502648516008353743190884352", "6971035993873322244723183853533662776655872", "90128632890939485781061191504566168083613695868928", "24591707235871957694041473056744246261388935168", "25000656407551304656508216913032619847944503296", "6964119288916454209789198089979996571435008", "3151916625934896870057066042552459727114076160", "508897786061420723825239900350141172700676096", "72883777718138741076650315637004603932803072", "7832627622074677405556104001724106154180608", "20433272170530988130438174864367092072273936384", "1339916672501139776643193218251082934419193856", "112978500652735056756335099326482660508827648", "7461163555398423152503382327309061062656000", "1518048378260563168887531944451683375022656716800", "5479651763662911986283940958454559246102036480", "438281297520922988833761327230797384742076416", "7081698711544772105241924993180575180259328", "6961187408228582303870172737456222795645562388480", "25083785250975379482612137378949358000202055680", "1257685717351939823557998254916814895080013824", "7000902446930175541605476284090428401123328", "18468000644786468939224178248567312644219636547584", "24617770894360409210924329110921834582966796288", "5461557851232469221951759828119019981612515328", "6971066363997001048356841014387939282518016", "17401408617042381210208728195801909667475488768", "1355402463335904582118475620728319297741389824", "71529351298152706565760791467627667123077120", "7758053052568832247737479748363784103657472", "416895535926847348249204108706617536941180059648", "5532399182831024682791376822936926547072778240", "112387550695892673899080585127515627483824128", "7429811622361705356015691131939729249927168", "1935987266832877239496547123445809053571496280064", "25320614234789780156281412781050637286218137600", "438253982377539983428206539667585590177562624", "7074534459577865847056380243464580524670976", "4244231277707368924219874830225584051372364398592", "24728239201272376984474482504252647892536262656", "1257831194490008235263696066145148291828940800", "7000930541305861570175905823827061786017792", "259078512581408574419082990612166295670975627264", "5577485751656336013055737920810516056610177024", "71256122682707122086694454076792014752448512", "7724583656011647958410070752702201673547776", "418590707364164991845898804492755729787385806848", "26580844871115873916378953040903735628116525056", "112387427999233656575120447194218098975571968", "7421918810630042751863841338432628532969472", "1487775672113128492099161086988415003973272993792", "24998084234008098031372720280748322890417438720", "438283872280065405008934102775018596897652736", "7074559962294890834933756614400374862774272", "261967464101112083631373553420293393499335688192", "27629822307788436152347320431652534874860945408", "71255906557929377227006323886101183575621632", "7716054453712889753129251289267325026435072", "384721836173695169246518012556715462751971966976", "26263311771919069895879885659898021626555400192", "112390084500534304604891253460503373566443520", "7421943866217904295657498816159750354370560", "243618642358043178753413653705596003564358991872", "27344493923928890918263256910701414929542414336", "71257366383423410121603854640118463188697088", "7716076938502476921655747937049562853670912", "2648579633304343600937700181705612274853478400", "117334803497356575480716489838831390789992448", "7920726369384101401843368861949773477838848", "20710563763138690352025994843245393631428739072", "447624791934402311979864675972248642546302976", "7186100173777041444369656988410970808254464", "1792515821753428019107103096993165307401650307072", "1258341263367104195712628046994181254075645952", "7038095228118344089609967084181246823104512", "526780582458334440735203571186033899521611761975296", "5459999768972037143084013277545751658402676736", "6977999564914546378852514658807206564069376", "93234386903427190627500973138691231960602431717376", "25000425399582138156063287379084655970513584128", "6964087047192710586269061453129023532040192", "17639192154088795027838827939219470237204217856", "449315729247348385650010278125844692832616448", "113077536945525623947808572317639550137532416", "7544433239581057926551013140414064693870592", "934744643142602990092545364425653086645062205440", "1259152396612025172912164308738046176417284096", "438360274458437025499647480484219465242771456", "7112508792940446921086316556605690493272064", "10455870361091987944749369308316133919329494237184", "5462795790776574545876218614902153021271048192", "1257609775304980079861364226927773952811991040", "7007927611422469794768215220297551281389568", "18126523030582674398313154596695768563353370230784", "25028233567792333515584458842118783436182257664", "5461588278527553835390144829806617430274867200", "6971033990384642125591821037538056242987008", "291463551463725963551568907947996390745989709824", "1262907079322874102033993555640372437792587776", "112400590876214917103925533721986952121548800", "7463697845048807917187877904378906403667968", "2369527302104501716927525645883504442394737115136", "5472553215614808159500831873574987217586094080", "438235831453053249538904096684341138802343936", "7081710582951732367486818269176585082896384", "4172286894160393679068070608211651644442156204032", "25144348476022803202438526878279003571801292800", "1257837622412510758827394118326885385326559232", "7000897740590237944925239832347711230705664", "461611859117035119920259672934679706841955434496", "5525296360200597140280660151108819868786360320", "112384615838820372462188075820774657454243840", "7429824449159224172167528262703459678027776", "1463651416120576032386543855673857208625859133440", "25427938058657351107903534020529186257384767488", "438286000379453790265409802225637155170942976", "7074526116890351374385299683313636832444416", "379381185096382718246897132561576252617422536704", "26756444405777891255563594392162976821306982400", "112390546699916460383646811851190213088903168", "7421905210039005757760838916719656942174208", "519821568155464771992985026515186911322071629824", "438524426121419283816280567375217303798939648", "7188495045046398997820499781012888005640192", "6786379091646830277064785573406523632007268794368", "1257691570465196570028241760190105712083337216", "7038115563253625256121903247566878525095936", "9761526979385594293978470787443163772251757608960", "5462998812459559672939025370997434441575432192", "6977994669149084259309739678629635402235904", "2435359135611913840010190668354957749974676275200", "1258108134782104861032027776379156602093043712", "438233640541649166004411933768925724335407104", "7112542140250370609209134510786913381646336", "3410883669932297159610008227230514986772053622784", "5468697148193296801041025292424025549595213824", "1257922277298457460858241996909016580108582912", "7007917910083209808714642302173880053137408", "1315339842629692897064575205382842181239546314752", "5482701736902493230055759883571353586537332736", "438300799273853357156902104284305079704485888", "7081693620311123533692845814088868615421952", "1938574766802667432052957149141757678643467780096", "1258274712071745414112137569542368594409553920", "7038097310177248768777912814475766562553856", "71236530016099065512538173219533655715610624", "7713900227980036443032795622453573295538176", "258215879219400842722385101904837622372499456", "198907883397380124420945196892427149046185984", "7707353927927988638383325162075272675065856", "1086008667061095217793867615057908596400455680", "734486475541188649715306251469926205721935872", "7141324037663521649305342263423199415894016", "5002638206757534648142849744299064534885203968", "1679655085838775389223757176273991846955319296", "7028234963479784895752409844919587894722560", "25232043855173191062548930904382176916974600192", "6967672679160660067234193533774200242448629760", "6976070403532927071306811012650954414620672", "703304815245156788480861145137466567218689998848", "25914666962891264452873000438684131785426599936", "6964018610022339208717003041717554144870400", "86128116229485751969683621233229567877358391656448", "24592018903155184745933525205929076547146219520", "6964151523869443892747215155386634398072832", "81241255591320902733602293735459526682702457602048", "23908259279875897270575114223113208476672720896", "6964264364409060452399781841676930406940672", "302113700585019238079857058879223874786951168", "178885460101925004764896819021041323672076288", "93216369756120401639465931013249435487436800", "8061529569974996336120146635426352907419648", "956398992609669929009067071805773864425750528", "808597199312705777330962512273892446843174912", "127314050266208327178269451504703010915745792", "7488563569769114468659536863688234478075904", "3872519061598936216397599527982343417034178560", "1862110674983963520755717663071052963118055424", "494054406959310213150063478032005077508554752", "7099523388322914957127396006014517363343360", "22307176074612640034573071090945983341263847424", "7229431358947486809488739512058048132274978816", "1332576021340726013574101520891915254894690304", "7005731416132417180206718868922475554537472", "613488723473326489193203726246588879315117539328", "26055221340694936193112286755889702695572865024", "5508972072953203144151020799794291511840997376", "6970957460697174406069302669460642325331968", "105443281902139115805555593452097886063754773266432", "24590732727669344712089031179455194591712509952", "24999649219242459619855687437273185502527225856", "6964119367071632388431063468595798939271168", "85566907502702572643436198654258240011663795290112", "23907903600602311287369878276337399200787464192", "24592064956673269205168860986668549724698574848", "6964207956925273101372753980705702544408576", "796092609210438860781758749616367393784725504", "974503900818987072884824474605416311729160192", "78237427648595863506018641719643877268258816", "7775448502880330194888217812601128615936000", "3205501483406353278341747442423049428488159232", "2069145950199459441314373242282183974918815744", "116438595021956939157217059162862905028771840", "7446549967752330908742533561252191991234560", "19093054328079175874645484290625121859976298496", "7646603226865660801999397901139800298304307200", "448445906373911782144664353063828890893418496", "7079106063685758589119076819649884619538432", "497953092586084589902697503451923537289902292992", "26314526554665067260144676646057130318349991936", "1260641973307431124694309088891915062808150016", "7000811060750130343794028759099551525109760", "33971302387733119819265650815302828568156068380672", "24602804214887930314725551479952215860129562624", "5460820852757357556497341244761045768891006976", "6971067564852167590744151453121110725361664", "91333258144349204775690995060573656396142416494592", "23907481863711755256876252174886607699780304896", "25000564941177176051603503866809488879636185088", "6964175732240552876260011964824436365852672", "2775941033385301633746211578923353584938516480", "2298762565831455032605136623308824628936310784", "73112758344336182155822309077355439209840640", "7739872725911046873749480298060020059209728", "15933862851571010739835582724719429734377717760", "8306153615346177706791268676328168857832259584", "113155172246094349282292759763026974716461056", "7426481076460633390435968779693269696118784", "362018334170966875805219606932861161398001991680", "26847256353906896353922540621401953600784039936", "438685742456694892778672148876480769326841856", "7074422063300726694587717774326499620421632", "6389962668875165147192016404057273457954621751296", "24679953835194193196081401514510885502469537792", "1257706030471912211859686696961664746436689920", "7000934419144830541861295693492035233251328", "18812321481115013310835738985588521178920799698944", "23931630810347966686260167990157758485573402624", "5461528289372359539998480840068167296243204096", "6971122961038738525963005365211384787238912", "13385201869469853331149708021669611719484243968", "9221458184162383703201151052950892485441224704", "71617681917831600261565923228563464234467328", "7720358433774936284647320169438601952624640", "190287805402870738764872446980444648481176420352", "28772964671792916600537028074234779996883255296", "112423642814774231625210836428803194742636544", "7421760928109394549586219425890381359742976", "1914872926573290014117250272954774296347260485632", "24904750575116269867233144084833847170190802944", "438255076303394565934702906289018275811557376", "7074567465532370867289764506058204785934336", "4299669433315178695373918290029540941625001246720", "24034831523936246036781506948076061189887492096", "1257826388114180483685360692392082496116752384", "7000987724637599253644492377788630687547392", "129035272507644710142266536446383991794952044544", "30997922876856466351279544437491643072947159040", "71275879305769376075651065195027104205373440", "7715820326575438174158308417879706737573888", "419835783185675694730602449994080265941943320576", "26114211045252653224380295259640071377779687424", "112387338511834759272397087988583336163409920", "7421955841600371433659130922639958405545984", "1497579334794518148252977562675964391312785932288", "24288873596020078935210179366491009470712250368", "438283027057251317687950838457483066439892992", "7074618422938462250805160299711605055160320", "255985906594114972174564206052987890708263206912", "27197012218136821610033698524395203866256211968", "71256359450681537895122063611099547298693120", "7716088745536888456416444506930129697505280", "384871046853947316712452784332637727320942051328", "25483819192021971227247173854497071465871966208", "112390071771549152036398826558259677982883840", "7422008022186467093613740799083153004167168", "243169631335913223836520804192016467483871412224", "26506564679250459703160343594364838908302196736", "71257404868904166699665503987978077745446912", "7716145769012115325539535362442819004268544", "635282238276502149098777212728115551516229632", "136498686250441931731248284344260165569085440", "7846362570762406529051018624819656327692288", "2721045053697998787347119689106285296730767360", "522249782788738443857827926031188301841432576", "7169653301758549869027093263204328251850752", "17927569274675965274207664972521294200601313280", "1352311047525535704432146352794291758732148736", "7035360874283391117263970853185041456955392", "383634021569417559456290975772754963265071611904", "5538771900051202001170198243586515578275233792", "6977872735358347448327496099991204885692416", "76260158381514365464868798202796889697928553168896", "25001917633617088717831637083117126310973931520", "6964086931409764189105649257225461818195968", "82723057566432970022851235194759685537564937158656", "24592307935565043722181403233253263549711515648", "6964151500690721513333509728713804146016256", "2189940690694186770740109043884860627268665344", "547745600742375575544076079834978949647040512", "118433625670068566231205620368654605618249728", "7521737664071869494742984938999617643610112", "13922063341834555289268266829165414783094095872", "1382310587491855773729435581149960441251758080", "452392479989491857081994850413725628810395648", "7108931071780594923508756300298654905794560", "253592631334372067417486661444950214396526723072", "5580084460468480169253576944748078044358377472", "1263724807350059357940896453224331133293953024", "7007738652316351668797320591764405673263104", "18161900161756008866408127316729089564810189733888", "25028166253691155606991094080738760221001777152", "5461585073110955814773201498405950408898904064", "6971033995606694483260064507661813731557376", "88180345838153253489573227490040368361969404608512", "24591855487114187305293789207614231012901388288", "25000809630511267784820410328180758706711953408", "6964119277027305326516083322048922100170752", "10346369396161958641235478162018574123764023296", "1431428985676284578086684365638208211260538880", "113590810069551285455510960582032465590222848", "7458508396734920106353760733714748561948672", "168794405750200410352124560779248869265014521856", "5642458116674562253371769277564602330539622400", "439295114022612314164955727649994154820239360", "7081434647821990569045363076175953253105664", "4950736431759543458550787690648924204743778107392", "25120544148064949082229056268034717567047172096", "1257777999241512744671358135434177179463712768", "7000899587705846750434754897725667317645312", "19622606311856182088441922156524273380707983687680", "24615840168996148773716465978829594602663575552", "5461462816439605359197840963253272406164242432", "6971066518827159096566314394339438380449792", "104281055608458121815193526188079115738959314944", "5761609276658432721974929527591038874457997312", "112478450711845308823183400474621259517263872", "7429414697017181413885842963482779930591232", "1744262447268247594824545912806417116335511175168", "25357067570481710822075335728739143835841462272", "438264887399865175359638170349127009753366528", "7074531617999952088448153352227190688710656", "4427051561662518557319245507399876267906906980352", "24722290904025134697557929874477234943957139456", "1257815800536716707742008810416685018427424768", "7000931018200373609662799464737910485417984", "403087380049328582707003729924385177261687439360", "26645923093689870569072668025439137931756306432", "112388588581904429818127847643070740832452608", "7421913749258321625352034983975659694456832", "1523737572709297977039225982599096716982375940096", "24988175086939190994914612982872614778561363968", "438280825065978992772909697457761491666075648", "7074560756246291616705105559845747040452608", "385096481083299899946336308939868320649820766208", "26261567663069567460334119966345453553424793600", "112390052558739073998950440622224546226765824", "7421944005513949990410111962089557709553664", "9301461516610149665416967184929901154022719488", "459814841593313202445181217558643778544205824", "7183043070608847282992175904654970025148416", "153473837075441113645366004738835517782160834560", "1267846387767735487512483946593522945030619136", "7037800117527069457950832568799274284875776", "6011700683499313180369730935543671839234231107584", "5464906511603926615826024001178646326368272384", "6977991557740002863547201977956529919229952", "235398114707513561689275567066258732872057430736896", "24996377458561914907236017550920063245694795776", "6964087361343463435715609642495926408839168", "105680606711023067258973816086264126593031995392", "1272600786060293123956281851770792136386019328", "439978961515474172531452311125198817443446784", "7112084252073208218021425223490890954178560", "2563431830488361360858509161861944528550370476032", "5471597324150307813965704717807376870934577152", "1258075663720124919350207231664313754214989824", "7007913150114881697555065168445278443798528", "31432130126878775127944941132381434263305925427200", "25013613378144684522901127384068094059765301248", "5460891766050237254439924629954304932394827776", "6971035125240870202167071901220670860689408", "1138855376604765207769710402311734678254509883392", "5486245541725724328284656020049036181009072128", "438323433564348358211103777885536826249183232", "7081687711857399779754600623396400656285696", "5178005955082533597522528211391775988571070005248", "25114950820881091100750259257460150622725603328", "1257763973946840536749857622197967537678843904", "7000900022232653439775595525764659638435840", "1625919158042326906069134839282005031836304015360", "25383926622993758661881345488498353174097166336", "438272902596002193231034685515155479390584832", "7074529529530571941735243382171933069017088", "1452812693972548171315512234814289072121186353152", "1258547846610264568883182513499001009467293696", "7038088766566982773874396399198657751023616", "24947672101867131524215326845248622619122903023616", "5461138379405800091163400504198267942282985472", "6977997705564692545808282763514743076421632", "5544737712491269496525254447231256630037055537152", "5465324922331045840240872834527154660540678144", "1257743767205053165253083949016017489560076288", "7007923451172521949923606532266179203956736", "112357261195765201283497222564110063810641920", "7419847036667986146428189868640870938443776", "678669350445457886622539927321861974822748160", "1236358572793634683532213787081444005089640448", "7113249566220020847893477219689650444042240", "3424679588567905239484407564091780612331929600", "1987057364950501423398105483189145703848869888", "7023688349594317410092359274073384932081664", "20150090705645969455077879240580125989982437376", "7489261089006133780826603384310628690413223936", "6975584004560523163093314799613729564524544", "327817791452139236213102977063440398554889191424", "27056591867583171160329146496554789030462488576", "6963939627001037447109254953160231585054720", "68929803591043350383383060617963496353810524143616", "24593770980033603950204879515239039870334664704", "6964151383371404209122841486224398592507904", "78710317987016584269895098740923986002376549990400", "23908485521843147402877409197526724798641602560", "6964264345212490277730642678152998416285696", "799893225445251535323244519776518498099920896", "968868732006852190034938278676190347934040064", "130718706705293466951536737958818241539211264", "7477108666389734690089213023550881704968192", "2955811564124251726932815648929978152011169792", "2188479305661271274813138663891467376695181312", "514408091742342263970633499360870682838695936", "7095489052896766549215212261267305702359040", "15596888694065901859997381459898888374496264192", "8400767852232180358378079903498329093929172992", "1367728042208096404466056945133531586352906240", "7004784946156156097446122521652081910087680", "265965020107070316445419107131928772850112004096", "27586091153773809785074766767875905816994250752", "5574378488523312907366299223993419149600620544", "6970853962748404007700684297614688505561088", "2093332322876059687154143534716662300913099130011648", "24585287929148681719385843330257876069107367936", "24994021853978435937704412774449678175168364544", "6964119803856401041163865881925356728877056", "92062730380109822970069401565458369639024374579200", "23907432277294031732231188133232007523988406272", "24591566272397072265211762626973519054913929216", "6964207996918638552596074111216015489630208", "2342099049014295442520703966492535943161970688", "2715270525201025838223113432078391422367039488", "118018972436222978788679266439401633721876480", "7440178338719276395116304250775998113513472", "12984234363390239146732866855741564304901537792", "9421908333425341094423806858109638294141665280", "453456757665040653063293432721059327458148352", "7077871405730425724061909863145264931405824", "205222226043924366249863039972087427377691361280", "28459802338743218497535286354681132100811227136", "1265210859752147003069765114244391057965973504", "7000670668318894028622531682846154157981696", "1471081945582599173448704152687694249806697886808666501831273675394908160", "24584999188905581332445540638897991591493894144", "5459943177500216702043596833832824076566003712", "6971068995347601979499428524122989905575936", "124800747720945116575982746507437768570295117938688", "23905803777827135670380196463320501651836502016", "24998729904429127653305305838834910561694646272", "6964175874642671499958710841936637522345984", "11397497606261051150537610235333570067230097408", "10480693700157329634349034971125126704832446464", "113475914022172240074710798256243984039936000", "7425103667098894488239199903016008311373824", "164126415488887776225956363700922748136172027904", "29483582731135403011841107354234836862506106880", "439327633106420865652973931220973319224295424", "7074255380530678022538766441778414077607936", "7636453905359473063800845187046896921581491060736", "24664404416789696947353851853240334511360704512", "1257665624690702269220501504638005967744663552", "7000935671164842214473230718174953274867712", "22763761598060523928803986304835951883967476531200", "23926347359369972388475124228512721138656215040", "5461253072234612872683909888340236881344069632", "6971123409447922168697262027252403233882112", "101270580530516119520280681188076833772740280320", "33183444861686953866522284859541070165949022208", "112482057319455623720383981893438531394600960", "7421506491953037299563963667520492402638848", "1803550150069996896578917158835272201799141949440", "24924759742854109931494503132245478682361069568", "438261267518501259608883118405594281471377408", "7074565852230885406700136192646572471746560", "4541781446371093645149055440793113797125489033216", "24027671609879517169329608644829907579280818176", "1257806773052868111271765052457324993971224576", "7000988332315873091060180198361990776750080", "408786145150097603116833378577487675910961233920", "26158191230293812310945386899589233212980723712", "112388151736136412639068728152158942852546560", "7421952295026934547245818278404380579332096", "1481065968536246070351190596462550741064471281664", "24293266631020640947981352093760326489360826368", "438284457208909632114877577019786348931842048", "7074618050308827848874207282503989938094080", "376490255701538370528679793847502118242232565760", "25521436322574943519855690052042661751865475072", "112390802363287740641700334862441065369042944", "7422004836091700334257660510404777080782848", "1727611016343097355330114564470761016900190208", "587038971206919854111055105681109997074776064", "7158806639286232493831143485978079425200128", "9883249398780624332043826309349388493053231104", "1440769485325193788271396154158749366244868096", "7033114395981625761902709515120612411965440", "163234131582012980950353536337674130858035904512", "5648890303788701894647512232132062366146756608", "6977701371706347201544660684237523415728128", "7455358818800611455659125022741437195461779783680", "25077795508222193193845340803286609561523322880", "6964081062188503487992634184979743120556032", "82335062528626114878719691417762782030374484574208", "24592342387526951551432618027015555182414004224", "6964151497927910401324408390375478099181568", "7642375114580932209199544769661128999696334848", "1505104985789725144582261658590897580525223936", "464803013125046106871555754786711440229138432", "7105949587307411216231378760042076564357120", "94465852913533824188969144692421125054553653248", "5794875763324476205232896956880313028427382784", "1274422689172704949940788733730243109646761984", "7007412464775613079456721642817228418056192", "2642237751308061499455825432839998602323704152064", "25232404352765107311271339082671509239924523008", "5471249014271752127675359694493811169388658688", "6971018279588785856785683656383195957428224", "91594445294334427172320502342672737173087623053312", "24591599856234005013293082286562861036358074368", "25000545426875019625042031590302555495198621696", "6964119297527955591590928972026184671952896", "54374171920580186561615518932936053150143479808", "6069397323411666846440659269469087949092028416", "441714191911530824904613344444940603948531712", "7080809538046803733555934274909193352773632", "1170307027949654829030743390117521435369167388672", "25539151665545986364147082392630088214536781824", "1258811084265039529014672153907290145709621248", "7000867607796596398922472741566296585404416", "30313037621499541427723225874811838786540803194880", "24604954720891829689147623312082101375525191680", "5460926792219213329414964673792769963409276928", "6971067392215894456567545207735764861845504", "576360649761278384340751303625195144512282820608", "26126700732492574588177728154759831630177632256", "438488139062353130060615990075261738641522688", "7074473475729322841984066542088572089925632", "5506430754069761007700560581801587448183525474304", "24695258071067730732238225671387776963613556736", "1257745751981118185031264656288438251826446336", "7000933188406629038454063939912891751202816", "1682541329344469485557443114346676535255474634752", "24949557756658553024283408756104954139635613696", "438268926955277669575668845533123653603950592", "7074563856405559727701556508489990501564416", "45756951717926177987846717367264211217076453376", "1292991563808179874214478825954363948788613120", "7037040457407461022386629075768294049316864", "1040605683470997619249960252420211534930708004864", "5488742001029238583306830566836845497529925632", "6977952865222198664859281299980275895238656", "38091037832180786982596467783987500116537753206784", "25010134022457965515615541761661057358148665344", "6964086294144902266090829933261655505895424", "552436490591719458881036423852051298825256566784", "5514444562692067282262563388962772842499276800", "1260327293773338725530423388064956967676805120", "7007843410421483690277406858068931960111104", "21198521355251649018171017154859866083849953869824", "25023226604511862497210499913109503597531365376", "5461349816160006883146864763983099619564322816", "6971034378888488849149482188175320830443520", "6866813392376687434808791600598097090888205336576", "25085027536773750861274722503499305049823117312", "1257688840260014885821919415546650065448730624", "7000902350164371293662304872212479655018496", "19902810365214519064570292493538220850131584942080", "5461441416153565957189262398503767191817551872", "6977997210836739364040828138990725886902272", "438154796247732662618742060042036553900359680", "7072558399374515597328409965132708164141056", "2152522009497909171316311018874910246459932672", "3024039331724018370557478143324249486734131200", "7015185240717676431146430106797728797294592", "14568579694237614550681651911173362811442036736", "8732768857474642132653552159361932492546244608", "6974658963274302868355166931694369164492800", "214292627252739111928039508700507584527482224640", "28293722527082842323889692379775972093915561984", "6963861255620594881250739176909728710131712", "106905994536905531392840563751317662044123096416256", "24590654262016356469929445062805385525063581696", "6964151633313107400028047362754231194877952", "80815372632081315330948122172859353077499199225856", "23908296357871109983740734961834626549966438400", "6964264361262977615704705719813382334316544", "2548773054568512386382041468174835428192419840", "2481948713447657741102807226482322179516006400", "529113748544313108552456396396160255317245952", "7092769949035507474741312449175283098976256", "12300522919638735579147880890109418040790614016", "9817904143570503228316520958324374339611262976", "1400643601723197197508184407234338009556975616", "7003941977949549321642351949812052483112960", "151925578777193423657153713332659059825987026944", "29915153198635910084682204992371331196191244288", "5663478835400256956011878034796560757771206656", "6970716823083242041876172401885496786026496", "2350987304199378278097143783428483383422891300479999329790239610899529728", "24584999188905581332445540638897991591493894144", "24993723433291535304847957702746658163577061376", "6964119827024707513979606080428103220330496", "83382864340690725247263585412667160170718908383232", "23908078571065374241049988371843784702972395520", "24592250084556177639359000445883212968360935424", "6964207942078843204887809052855335963852800", "8818781738624059619756050674389019697824661504", "14335326426511239131644238098325827117402554368", "461062345622607413073133784923989662133911552", "7076049479500049042586900203046297311117312", "116657462065929926764539799822270138800645603328", "31808699784664511318749703673234265695238225920", "1271160453826224383634366977204770082308227072", "7000489370700201058822274198486220055511040", "1072654375010528228547066189412322038026019655586845715152996548070080512", "24584999188905581332445540638897991591493894144", "5459943177500216702043596833832824076566003712", "6971068995347601979499428524122989905575936", "601089161010738239014445758005443726775281542849231657022643441867161600", "23901225455852055749707069182694808815904227328", "24993723433291535304847957702746658163577061376", "6964176263260121355134711137426827278024704", "98261351962391100114911443585159712756924940288", "33519810923782076807539527032231356064700825600", "440117312614365341626532978255336604165996544", "7074050998450341426045465084537555122126848", "103176328665067515091408494794894720795783046885678758433632043250221056", "24584999188905581332445540638897991591493894144", "1257458530876170500851069212637562926517977088", "7000942089477034418629645044918641928175616", "25717412266370072037594278202660814007526708215808", "23923459419025939819652812019427745316764385280", "5461102598579052525773680251417581603862347776", "6971123654632636571077461286614743132405760", "1283654301416530668761435650329093939444758609920", "25065053927790172623083350283261978354028380160", "438304404422458737841343485289941999105867776", "7074554612939175102009583014281382480314368", "4287390263047869603145214169020273268274375950336", "24035216319497882631655236019601520512372572160", "1257827441973653717860421212423472902140067840", "7000987691989374836672025472336349647339520", "1604249136194502834538931679291956532126427381760", "24262708249868254735153310647573404735089147904", "438274498399483432973282438156732114902450176", "7074620645153139171997051288030105567232000", "5552940557504117385614393544869252320269959168", "1625566684296738413645204599016660214657056768", "7029213624435292669920704911897743234957312", "64974592431173087505071888359786873575130005504", "5960844718135461421511204681961714169768050688", "6977250329825528441061694753866915088695296", "3633703729431912626506597817306936948124551217152", "25166828562277093646615283091438446530602729472", "6964074220541981482251847258623313222565888", "71584322503339962510071919403809526188768917192704", "24593445589160800631315933890071890651850473472", "6964151409462797518484808765950874934575104", "47701686691663976050493615444760630468213211136", "6165666403425658119966606956265060187395588096", "1291503707628794892879142999424716352029458432", "7006902912915663219171957706534022474104832", "1085127428141744887211272318648006717207385997312", "25582975721267475226558801925928430238877876224", "5487554437371137392879753059237542045216145408", "6970991888485367421019155787639571991232512", "143977464729380049363146274530085041943401356853248", "24589197939123370295518686687071052733219864576", "24998062964295723897250219173364741548690898944", "6964119490173640504551152946153361818779648", "339545239519024223408488788311798502400951582720", "26979681787056394038894264943579490884540956672", "1262132663510386576158766234982462520404475904", "7000765142588390017624756336474948777279488", "20240532274977604386939213327766810509082395410432", "24614897475484630953626155476694650307089530880", "5461416410657613531025876422844942821930041344", "6971066594433162538759889054723240238252032", "5859359423012105135776592273107129171593750642688", "24688588829432325790995216443113377831768293376", "1257728447986944652641537631376960687116910592", "7000933724547007202321779518525196929597440", "247523543920159854640402265879089201447673266176", "5583096676870092285035622051728990212743757824", "6977802944317682680397642459443668262584320", "29428089361045060272695031744742339356075493425152", "25014969026570522636204387038898692969065349120", "6964085919336667635078137049505273806323712", "129025978360211789758894649901697935072630151470151712383889211482177536", "24993723433291535304847957702746658163577061376", "5459943177500216702043596833832824076566003712", "6971036671281221226493182938794667121049600", "1257458530876170500851069212637562926517977088", "6998949035236666379336726195006002924879872", "9261978809505132392923056931258355836988162048", "13300737527397180964542055108887370304088702976", "6972746371545220422400682631350954835836928", "129972955323321880793794305358475961952133709824", "30944292891774982805174623377189112011032625152", "6963714444231252799767442143871669284896768", "135167752083124987341923874233918160317560247025664", "24589471647248540593789584334094234752722665472", "6964151728168158010840153668375410345246720", "56713081252365447723578919533572493197158865960960", "23911302662437515224979253752173825078132211712", "6964264106209299830824204184042289936465920", "10710997835570040108147517413338718700390318080", "11137084521995181713493365292989943817451864064", "1424718845337248158676213653401914516042678272", "7003350195252618804379348952212173112737792", "103586744631507186368003514030006768466913132544", "32942090877830600039120236014962121975378477056", "5763743760621270038612836616812124686042267648", "6970567575719208531287450019051435439685632", "750178573176962698822613958673408841100297139905224573409771916873433088", "24584999188905581332445540638897991591493894144", "24993723433291535304847957702746658163577061376", "6964119827024707513979606080428103220330496", "102940039822165058391058264613745710530980135043072", "23906776272138800283201168200635996520585363456", "24590872186174632401113202489800699200046891008", "6964208052585504522630055692512752408985600", "57131240552312123238154053298311090428780216320", "44431634854586268551701396569178816137406709760", "1285758064211261867871345190031450615270342656", "7000051695654682755998189420462189194510336", "4896177565246675973489180210471001564771673702400", "24709069947476346503682506037574829427159728128", "5466038597805615289109539147669468208728899584", "6971059070108351402059619392431746090795008", "1575426559090120094342357799623567527394517534644777215197386326782509056", "23901225455852055749707069182694808815904227328", "24993723433291535304847957702746658163577061376", "6964176263260121355134711137426827278024704", "3845355476929650714017700426105993876536651939840", "24743192984800876286806660064012167664302555136", "1257869863248369441537318612983222401778057216", "7000929343425024428965509728639289718210560", "80161187096432090851137037886910159026126160134144", "23908354079838788127853747554247981780604813312", "5460315090781528878870563047489043671589847040", "6971124938033936772542486705562808601280512", "2655773486173868995391669032345467737695716376576", "24118283322534240054911992681003539088149577728", "1258054195750824588830790237119999883694047232", "7000980668510075928948625135204079392260096", "26146258385580885428009924113870356696224759808", "6901039825292088320841499531231706566170247168", "6976137842676793354631972302709709116276736", "812934290133490284775229610682786020664427937792", "25786532228091855596312882777438374658228355072", "6964027909289529403991898820257947666350080", "48906065005248614171856628298612028778768653877248", "24597364243831159679507729938953009368867536896", "6964151095292276638028041817039795489079296", "592430179243464758219965142779868511159491493888", "26094615356366785375889251324660403898150813696", "5510731067021383038039009887658994890312777728", "6970954645108066204266693086665007324725248", "25621257193421429359290776751871713858924178309120", "24608612500063063633738359710228791065388777472", "25018128800574627896709925274119447987395493888", "6964117934106205641303119571719358727061504", "2655480963550932029023712279891194459492917968896", "24814739244501073501990245585668346748034088960", "5471192514495034305498150602641377232313909248", "6971050695206861606929240029161132662980608", "7277914179411369957009942234288021227379175194624", "25079852354027868597952271590434242594577842176", "6964080903584177476193631380078517223948288", "5459943177500216702043596833832824076566003712", "6969092911185647377533293430199773709729792", "70898454468325551735960518342842529931784617984", "38602042161553162967678656116051632234673733632", "6963403578521803663573826796769874280448000", "5887029095040271596668585044978358547181146734592", "24688099905131807721421680111118762177147699200", "6964143848635563228020933004896224868827136", "784578241599709812024117164134670968221518867794800356889827514530136064", "23901225455852055749707069182694808815904227328", "6964264961408478322995133797822800058122240", "82104396316638993711850302896555969507747692544", "35931892772249098536001839467405649074636980224", "5848894736035221367353348742601011452591472640", "6970444848810853018932636757854438849249280", "2842961352134768948714635202663221872055115841536", "24799456773495632728509482028281288247283286016", "25215403130637002153806016791000937478920077312", "6964102767754406166839943862237881559941120", "1688138241352877801813267088627340330258871157511549652241717430168059904", "23901225455852055749707069182694808815904227328", "24584999188905581332445540638897991591493894144", "6964208523735478472262503546488797534355456", "860580032739932144644515142937105194745591758848", "25307996528436541569735264062655461477624840192", "5494804923663595389716839145933085759600852992", "6971012527143082486336851326865860336812032", "10399988549878235634367133769462728413192386510848", "23956281717468789188564538344345001395090358272", "25053934182454281529731986824096087417959743488", "6964171599820511195378167556686737276141568", "280260510768400188791170551055447487427789565712068033222705389682819072", "23901225455852055749707069182694808815904227328", "5459943177500216702043596833832824076566003712", "6971125544269808375314996446007328386318336", "214441878416630365647614561319128635223188701184", "28291122719733806577202426987069897284429807616", "6963861413128053391284115594213097235021824", "11033865453574979152294652708122559852947192152064", "24639900341403489368643953480063505185646837760", "6964147691474656428144960310534772193492992", "11835479556952810806620279865925690398886414254080", "24636174159790506412067568635737470300890071040", "25046615940836562373231730749018891600971956224", "6964115729266252143139544319394979290021888", "24993723433291535304847957702746658163577061376", "6962147680093765375108154528159764897071104", "964293027008535575932619981255120907184069672960", "25228201297672180535789079263021021220420190208", "6964101792032956520001466729690385057054720", "24796573497937891998495292930694513033318095604410062139065128846360576", "23901225455852055749707069182694808815904227328", "6964264961408478322995133797822800058122240", "3575125057723668522432444066778392839613601611778095158792195747610624", "24584999188905581332445540638897991591493894144", "24993723433291535304847957702746658163577061376", "6964119827024707513979606080428103220330496", "8714153759645139844958377622067654357650717540352", "23966962162126583350031547361479877790479155200", "24654556401902046949570074125351809433760432128", "6964202958058886199779677160655314577522688", "8330087503119611488032679928271583963062699294720", "23970001734061427708738867541450287668904591360", "25068940670764254187618642955797815870388961280", "6964170441027106333568885144551724849037312", "59180415136196615139313970838999630108519717500094203220554535816658944", "24584999188905581332445540638897991591493894144", "6964152086977201177302412499481165494747136", "24584999188905581332445540638897991591493894144", "6962179921777617260960316465102152844443648", "9486675609374649316937183615748672244213138587648", "23961595549771054189520849203735801243549827072", "6964259848874557616658204891941294531674112", "28349263007013059976855310893063915264685200325435942660257440598065152", "23901225455852055749707069182694808815904227328", "24584999188905581332445540638897991591493894144", "6964208523735478472262503546488797534355456", "23901225455852055749707069182694808815904227328", "6962236326575851123077942036690860941246464"], "dual_psd": [[["4717253064900038321168077529114609573634532799242432381444742681985024", "190232276250084327009907805957442897323815926769432883318264491409408", "13448759273175603871364389980124907703710737172115757878927654125568", "-6227554342126097866191560049374003525716066649657781383668105740288", "903360051086541107107505170627512185561412322280998138026349559808", "-77583692928778366346335711462162638851294524933144216745313042432", "-287869178764101034323752172936299069089415988465137901091329933312", "-50316066167738557895025448341731107494402544777859245018043121664", "24294584385631971058396736974072019009301395300601298222311276544"], ["190232276250084327009907805957442897323815926769432883318264491409408", "8106009642990791186031910382625433744700690633397815802819755638784", "652057243150096102860389436739306411970043245138399879046805585920", "-302272290818492211822679052434536073432465854011724980506448625664", "50586792840175770165680585154153283913300963606387818257327325184", "-6221953101841645749245583841486799324111357383559831742425595904", "-12565052818469064405858404136581820381384981713107528693435072512", "-1500302250494276730013606671431446087172557599373763453416112128", "849720059970077623943667577887707383442285613922610083201548288"], ["13448759273175603871364389980124907703710737172115757878927654125568", "652057243150096102860389436739306411970043245138399879046805585920", "66041818569354510622050226353398255585746351981520701958905659392", "-30665017102290441717946881901116485152103464358845492794849492992", "6149848209479748242183472831345131619019142164878707662356742144", "-1002174484525057650684626422943646580590590340045921534450073600", "-1062123663054591970221073478665642526427263648433142340144594944", "-9940278338229070814203511747000836919474436204402613728313344", "36439210028457282509950994424760942368583689654090711494033408"], ["-6227554342126097866191560049374003525716066649657781383668105740288", "-302272290818492211822679052434536073432465854011724980506448625664", "-30665017102290441717946881901116485152103464358845492794849492992", "14238750867969798764625216967350277721267256510857229045090746368", "-2858553409754070366161722097895354872772220337577788357025464320", "466428398731555675723818285913793946015948051105068649317138432", "492555386070947407892883751420743516558545702417772275180765184", "4198870928824414544854003671075202541214456061655469652967424", "-16774125737878485158318367250982392892770193744027292696313856"], ["903360051086541107107505170627512185561412322280998138026349559808", "50586792840175770165680585154153283913300963606387818257327325184", "6149848209479748242183472831345131619019142164878707662356742144", "-2858553409754070366161722097895354872772220337577788357025464320", "634236227488755214193267631356504675717857243107759733853913088", "-115636157402752453350450389255489665195940300167442391745167360", "-86279834069553837651645842363238049585470677383554584511774720", "7592537814727853388104439067841410379933304238955288783224832", "416820026455139258522898798160221813195240992300353105952768"], ["-77583692928778366346335711462162638851294524933144216745313042432", "-6221953101841645749245583841486799324111357383559831742425595904", "-1002174484525057650684626422943646580590590340045921534450073600", "466428398731555675723818285913793946015948051105068649317138432", "-115636157402752453350450389255489665195940300167442391745167360", "23295617640563488977515026165092169763409853942287020798771200", "11541180102073101603541677055145942600925116199626160602087424", "-2936714438539902651568305335416140162862497245345538509897728", "525892785684208930993118921870722790907088021185587859947520"], ["-287869178764101034323752172936299069089415988465137901091329933312", "-12565052818469064405858404136581820381384981713107528693435072512", "-1062123663054591970221073478665642526427263648433142340144594944", "492555386070947407892883751420743516558545702417772275180765184", "-86279834069553837651645842363238049585470677383554584511774720", "11541180102073101603541677055145942600925116199626160602087424", "19671202200334745354976081661432068383882628912229273294602240", "1906927814790150575309179803841574713375608494721380661592064", "-1196494470901076974704240268652517614752397124274654397071360"], ["-50316066167738557895025448341731107494402544777859245018043121664", "-1500302250494276730013606671431446087172557599373763453416112128", "-9940278338229070814203511747000836919474436204402613728313344", "4198870928824414544854003671075202541214456061655469652967424", "7592537814727853388104439067841410379933304238955288783224832", "-2936714438539902651568305335416140162862497245345538509897728", "1906927814790150575309179803841574713375608494721380661592064", "1180189684890601674680227656491567872736852076270698639654912", "-417343039920138547359784777144129842169414716967295479971840"], ["24294584385631971058396736974072019009301395300601298222311276544", "849720059970077623943667577887707383442285613922610083201548288", "36439210028457282509950994424760942368583689654090711494033408", "-16774125737878485158318367250982392892770193744027292696313856", "416820026455139258522898798160221813195240992300353105952768", "525892785684208930993118921870722790907088021185587859947520", "-1196494470901076974704240268652517614752397124274654397071360", "-417343039920138547359784777144129842169414716967295479971840", "164017002801013484557535167870266597275604797808479932776448"]], [["1399609815311027205793462795716647440597398063973978241988803208151040", "-149138091266084488218943984882444661308571742570400683888225139294208", "3608781554452039447323324749515694010138368612419557666309632163840", "1737358998759322538464773847939462404139395761491518856894779228160", "-473302515452960158490057368125904222178589803978392505486095155200", "-112373007131728065033779155672664196741220445104108027864061837312", "18991151088152655763790840022613388515017728558908449555098894336"], ["-149138091266084488218943984882444661308571742570400683888225139294208", "19862220543345714978219702049664535971230056854624506386578097045504", "-1079835495458740419569378039464414427484823275962033407401803120640", "-72805436523207929510197489021094171038639060729066883172456726528", "31242123810973712507891716787157234061812845673688740571857813504", "4006764771912452763933158558538429131950635863727618450079612928", "-2012177993035260581140462316969852206888604072349849342126850048"], ["3608781554452039447323324749515694010138368612419557666309632163840", "-1079835495458740419569378039464414427484823275962033407401803120640", "131060830544511614986186369101025430626416558052000188979885375488", "-15189543454756079577472272957478848432780610325506538624474152960", "2140332814822828691889578166781612317434805329518748209873158144", "1105450723191602759689738409728667643621699739002708500437532672", "46960298650541741497137185335224584683371115217437763282403328"], ["1737358998759322538464773847939462404139395761491518856894779228160", "-72805436523207929510197489021094171038639060729066883172456726528", "-15189543454756079577472272957478848432780610325506538624474152960", "5334092212368373300189971846044353591752064731627281049830031360", "-1130427066648482683333172844241065987623305551710867059233521664", "-364878845847250890889928684134168568423722723255415531519344640", "23898232819072400207433207068466897238281796110555194385760256"], ["-473302515452960158490057368125904222178589803978392505486095155200", "31242123810973712507891716787157234061812845673688740571857813504", "2140332814822828691889578166781612317434805329518748209873158144", "-1130427066648482683333172844241065987623305551710867059233521664", "252817695251018292969263533056107208118227851913951898043940864", "76511078030573619862294946912703179272039289126238177344880640", "-6477582927927985147931470169361666551048360968006238302371840"], ["-112373007131728065033779155672664196741220445104108027864061837312", "4006764771912452763933158558538429131950635863727618450079612928", "1105450723191602759689738409728667643621699739002708500437532672", "-364878845847250890889928684134168568423722723255415531519344640", "76511078030573619862294946912703179272039289126238177344880640", "25009781952002019062814274087154234207650602334049084540715008", "-1547773453207187696335898177923885519018392324707292217868288"], ["18991151088152655763790840022613388515017728558908449555098894336", "-2012177993035260581140462316969852206888604072349849342126850048", "46960298650541741497137185335224584683371115217437763282403328", "23898232819072400207433207068466897238281796110555194385760256", "-6477582927927985147931470169361666551048360968006238302371840", "-1547773453207187696335898177923885519018392324707292217868288", "257721911154698395296797437012586193363136199471810188673024"]], [["112984221682438848188240153319908817966273305177182421798294277586944", "-9367527957285351686825731123168656442148888665630234839550357667840", "-671630367547596425087541092641390043350438590750358903861651963904", "356859253375340293781229968673417804859606127168024398180720312320", "66875858829641185310454578737353228303446671823947899137307967488"], ["-9367527957285351686825731123168656442148888665630234839550357667840", "776662251806809210133793761231941651484515067651798404629591490560", "55684910258065149473255784461000630930468138813115695925295054848", "-29587220082864569308772952456444449844530263041258091096131502080", "-5544681088434698038381519130847072731357552472477422480158359552"], ["-671630367547596425087541092641390043350438590750358903861651963904", "55684910258065149473255784461000630930468138813115695925295054848", "3992480931363817404071888774425459002347063884751301115929165824", "-2121336129401276811044407832927790753777068103022167446987472896", "-397540974987256635687327154756244132559599187497877082740883456"], ["356859253375340293781229968673417804859606127168024398180720312320", "-29587220082864569308772952456444449844530263041258091096131502080", "-2121336129401276811044407832927790753777068103022167446987472896", "1127135495764530459331966581736636652679216661012275776955875328", "211226565049567393917137866964539410056101622697180991221399552"], ["66875858829641185310454578737353228303446671823947899137307967488", "-5544681088434698038381519130847072731357552472477422480158359552", "-397540974987256635687327154756244132559599187497877082740883456", "211226565049567393917137866964539410056101622697180991221399552", "39584115619015142107868698939813108176321198073544840583315456"]], [["9755425930213923286565832362382791238466942696191961648462991196160", "-123678209853094618149078286860461889999264620210066650693606834176", "-67812093680964968859382097352838353343589825199212232243750633472"], ["-123678209853094618149078286860461889999264620210066650693606834176", "1567978651254100961829061620905995934837351505875416967351894016", "859714215744979165085158230155952101537136090517069182728667136"], ["-67812093680964968859382097352838353343589825199212232243750633472", "859714215744979165085158230155952101537136090517069182728667136", "471376655646969851617337637492708538959424664736091966825037824"]], [["625337708514990654846900605715848248688640"]], [["13034569084308746281867812826368426781881189926682812506350642777817088", "247517801396200412396362680455304382609427593167254606422394892451840", "-14073924683342886920612633218701909411828961250929408570152756183040", "4714949025390675786858891609781442277745532343341114643293273063424", "-1288979907143454546603066840718577100820982124226011526200496750592", "213619202790521464179583226405463012867101824217250153649810702336", "158456230831363317507927149128090142592520640102045775158906454016", "-63586556516711657088816032240998884928440198102397604614870401024"], ["247517801396200412396362680455304382609427593167254606422394892451840", "56057531889721276498014446766855033781405894931020734829784815632384", "-4832135793364819367978351942692849330274109110201863465368624824320", "95944475956620054601843760245385567125103155764711895862337339392", "48750151407680771596145563172340731314463699992118954689812234240", "1821647673262453173622568900057186280408106059853636258003681280", "1556587263363280966721539516806281261883750062346400812484263936", "-1646032325539472913429436901023868976087311102973013487746285568"], ["-14073924683342886920612633218701909411828961250929408570152756183040", "-4832135793364819367978351942692849330274109110201863465368624824320", "1339635197725354084849059988221887875658810616799481791282409373696", "-269872300533474864338553969370391968470039268808244892185380519936", "21891369085815968347023259911655692601930298974212826596468850688", "1753074196085463518490872365299520119563619682786897080931581952", "-500205321611218964006101379463547300879200878651401444255596544", "-394429121453356999989837786406421359341321556842585499778416640"], ["4714949025390675786858891609781442277745532343341114643293273063424", "95944475956620054601843760245385567125103155764711895862337339392", "-269872300533474864338553969370391968470039268808244892185380519936", "77692438875674850891298174861428653064412026174112641759028707328", "-8224609114355737542657480066180747784224579941062778777050808320", "-436389766421742994388022357204468463056291271822682353666359296", "188915583939036463103845925092785402521624047140125328371875840", "121336852111858664285112167252886499236568099219956984069488640"], ["-1288979907143454546603066840718577100820982124226011526200496750592", "48750151407680771596145563172340731314463699992118954689812234240", "21891369085815968347023259911655692601930298974212826596468850688", "-8224609114355737542657480066180747784224579941062778777050808320", "1025888418319978126208476564895230703684285336458732832645185536", "28168079870708620838846274602932534046442913001090104678154240", "-31211286810839969666410886449063386323327183361544283660222464", "-9097457339368238346063449211066771167557022169661674964910080"], ["213619202790521464179583226405463012867101824217250153649810702336", "1821647673262453173622568900057186280408106059853636258003681280", "1753074196085463518490872365299520119563619682786897080931581952", "-436389766421742994388022357204468463056291271822682353666359296", "28168079870708620838846274602932534046442913001090104678154240", "7066733567474124898909425379518113959270885789580540659105792", "1769753194922309527545257660459833369092417695435828664205312", "-1998569060325272509891886294821834915063334370473349021171712"], ["158456230831363317507927149128090142592520640102045775158906454016", "1556587263363280966721539516806281261883750062346400812484263936", "-500205321611218964006101379463547300879200878651401444255596544", "188915583939036463103845925092785402521624047140125328371875840", "-31211286810839969666410886449063386323327183361544283660222464", "1769753194922309527545257660459833369092417695435828664205312", "2195903175139286568927510274053643210147858013299443993935872", "-510181532062483366742489332826031486570806896266847763562496"], ["-63586556516711657088816032240998884928440198102397604614870401024", "-1646032325539472913429436901023868976087311102973013487746285568", "-394429121453356999989837786406421359341321556842585499778416640", "121336852111858664285112167252886499236568099219956984069488640", "-9097457339368238346063449211066771167557022169661674964910080", "-1998569060325272509891886294821834915063334370473349021171712", "-510181532062483366742489332826031486570806896266847763562496", "588321291615447786255139678000171520631129479815565347389440"]], [["2822137254164493362617684886868360809747475258619035401913132520570880", "61428043681340173929718093209040931803980272310997958416736163201024", "16322486790730433539742941212501061805095596049339092475626131554304", "-1982242959217371886010381565503488725509359781089216071787318607872", "-996348356997460647383757649211971460554778074704994521731924230144", "146747571588917736686401835144961567127642775397578391897803587584"], ["61428043681340173929718093209040931803980272310997958416736163201024", "2200379862069778700593404810634833138802159785745414861782727524352", "-156787515897970101985581164640368522058762837186973037430367584256", "66454018557216106786625379761205340837106223861437791114159456256", "-18686715189621475532121329673562847082969327771438934563858939904", "913546617657930749554800871319483087522050860362399832701140992"], ["16322486790730433539742941212501061805095596049339092475626131554304", "-156787515897970101985581164640368522058762837186973037430367584256", "398140118596579249154098132259510940244126513954680273056999407616", "-76474383167325843006635060740346130098239091209094135905995718656", "-7542241815902999446409336564586828584100258105970654735528624128", "2201508451069562043159473261690213822392812554213095794093850624"], ["-1982242959217371886010381565503488725509359781089216071787318607872", "66454018557216106786625379761205340837106223861437791114159456256", "-76474383167325843006635060740346130098239091209094135905995718656", "15306568599581283166684832069480683969353576194400875790523695104", "1080726780144931310561385387026046417206550409214777108054671360", "-392610514732037259240580702561980788297498127547971598458814464"], ["-996348356997460647383757649211971460554778074704994521731924230144", "-18686715189621475532121329673562847082969327771438934563858939904", "-7542241815902999446409336564586828584100258105970654735528624128", "1080726780144931310561385387026046417206550409214777108054671360", "362185357221482900773571595563214797711886929556334351430451200", "-59734874843333672371331890105252794835782857608719710002610176"], ["146747571588917736686401835144961567127642775397578391897803587584", "913546617657930749554800871319483087522050860362399832701140992", "2201508451069562043159473261690213822392812554213095794093850624", "-392610514732037259240580702561980788297498127547971598458814464", "-59734874843333672371331890105252794835782857608719710002610176", "13655537709556687931479877914915258588714647881000865920712704"]], [["189180848093721008330362443883360804209344202937215853576043160928256", "4165634336913720091879985177681403890122929234040538972370931548160", "917213446150113975648683661713649600119326672872860715614675664896", "685922092441512219650579843063377540829148263894507182106769096704"], ["4165634336913720091879985177681403890122929234040538972370931548160", "137467501793604374406525506062930220524192095618644090036068286464", "1907840130808927699375246979756506000471655615874279104132939776", "10067526186881802527383817880667415239749686661010162226909151232"], ["917213446150113975648683661713649600119326672872860715614675664896", "1907840130808927699375246979756506000471655615874279104132939776", "11758941684319716300139302483631059704951883772257001679639019520", "5339039356915056751448706560069709590993732044493128513575976960"], ["685922092441512219650579843063377540829148263894507182106769096704", "10067526186881802527383817880667415239749686661010162226909151232", "5339039356915056751448706560069709590993732044493128513575976960", "3041413351393083397441834195535142140088281139705489812036255744"]], [["1008581562081016648744131422134572654414262262911310506842598146048", "-315420310146448366461827586066636918476812805458458028428973047808"], ["-315420310146448366461827586066636918476812805458458028428973047808", "98643457101875828266713729929221739171938753241467006654483529728"]], [["3301034838083317080671189904733230431246821291035910201215111823097856", "-93242344791223620929353377038637606913856694232581459225526369517568", "-10768669783655667588759915119392027008441339552506434820870923878400", "-3199355702941004783588496285577879172330707059488371804112834002944", "-495683810949650653210303528522261614811976154929220850608597106688", "155046178038524977052687669232780007636839503562704480014960689152", "-6285434688245739302528903731863889588442719215411438174760599552"], ["-93242344791223620929353377038637606913856694232581459225526369517568", "59323088274115514017632163674921016449440181318449479145593929465856", "3069508798478185760866734539092568893040572663452566126784619216896", "187692446694216206274717777350555653576070360569645675939597647872", "-134321957108965080522659852577609421818208959028312826826398367744", "-15513711002580096358696012988457969363994480783882762921671917568", "9353006243312416943263605899960842961492197343673207929668894720"], ["-10768669783655667588759915119392027008441339552506434820870923878400", "3069508798478185760866734539092568893040572663452566126784619216896", "170023921802037033258075867809460813370685016280347005107967098880", "15184393358250455780726214604981410014449015995166824276990885888", "-5618254093053101217064019600230429369706977285801101072558718976", "-1048925590950644598142099362366047518406822000997015285439397888", "468088019978686556531871355519131134769544127628751189133230080"], ["-3199355702941004783588496285577879172330707059488371804112834002944", "187692446694216206274717777350555653576070360569645675939597647872", "15184393358250455780726214604981410014449015995166824276990885888", "3267887664198836171778867957427014153144863292292078859527913472", "225779729288567026359205766528736454481691950700737735413465088", "-169385228868334017384086938848224590442512489167718100722778112", "21843933860880768839086248746818638290483627850908247357652992"], ["-495683810949650653210303528522261614811976154929220850608597106688", "-134321957108965080522659852577609421818208959028312826826398367744", "-5618254093053101217064019600230429369706977285801101072558718976", "225779729288567026359205766528736454481691950700737735413465088", "462508222110730268322577742957704344012873522530036601971539968", "5850057872194662642891072430748112579034905053774116015833088", "-23063073377323104970221239036994845117354268739669260662472704"], ["155046178038524977052687669232780007636839503562704480014960689152", "-15513711002580096358696012988457969363994480783882762921671917568", "-1048925590950644598142099362366047518406822000997015285439397888", "-169385228868334017384086938848224590442512489167718100722778112", "5850057872194662642891072430748112579034905053774116015833088", "9469202400256434243829754701112474168748203340811421203038208", "-2097351480006415930725535147915181508715042080412050550423552"], ["-6285434688245739302528903731863889588442719215411438174760599552", "9353006243312416943263605899960842961492197343673207929668894720", "468088019978686556531871355519131134769544127628751189133230080", "21843933860880768839086248746818638290483627850908247357652992", "-23063073377323104970221239036994845117354268739669260662472704", "-2097351480006415930725535147915181508715042080412050550423552", "1497065212221239076606418863430964257055213639218458561347584"]], [["1222618400435018338560381914480448480897991594808908315971688939388928", "-35543096144928868254320315957201897603819565562584759135375542190080", "-7294525533592403611342231250685561377877246718311137636966543130624", "-2078744254321256891693814790969010324214808624624224988040324448256", "472460343491092968137719308150503289440383592218501264901962465280"], ["-35543096144928868254320315957201897603819565562584759135375542190080", "15193128669059059213658922375286397204656931414367024373582887124992", "-563431079109099468670104339396560513024613237281540987602251808768", "200969755505008168339299038702292723021831102314139323063628464128", "-12768341594024906613972642062657698144521754655856791624265760768"], ["-7294525533592403611342231250685561377877246718311137636966543130624", "-563431079109099468670104339396560513024613237281540987602251808768", "85992828461590739258831292027571110254888453019748659861703884800", "4705596815128946339656529648576245983812950787309067373444595712", "-2871789627543337173935385694205121782659991407406189332305805312"], ["-2078744254321256891693814790969010324214808624624224988040324448256", "200969755505008168339299038702292723021831102314139323063628464128", "4705596815128946339656529648576245983812950787309067373444595712", "4929217783281229498718730380223477653883730534322381304587354112", "-793701288486861669153993970578647889224275718911082170127745024"], ["472460343491092968137719308150503289440383592218501264901962465280", "-12768341594024906613972642062657698144521754655856791624265760768", "-2871789627543337173935385694205121782659991407406189332305805312", "-793701288486861669153993970578647889224275718911082170127745024", "182640359291199725883520475881078372249009490926992826921123840"]], [["47095576296868998363172532860934863214761774141767651077287575552", "-217160559978536651603021162588174156695874943837781159933628121088", "2065660166909666998014337090341994785098718733546275764155973632"], ["-217160559978536651603021162588174156695874943837781159933628121088", "1001340518967740358443808133021137628448280580109594504735620071424", "-9524884370111916422675763077888505041897187077409217279139250176"], ["2065660166909666998014337090341994785098718733546275764155973632", "-9524884370111916422675763077888505041897187077409217279139250176", "90601968606570554549059465262680554952839747631230480889675776"]], [["8603387270669947633737725938753452000673792"]], [["4188864134245555004346761513267249121946780203610585443479828725497856", "-52165517026391136195928386022392271163366317254043056058528174178304", "12124951200559721690984189973137875505400665134338308327741411295232", "-1861166290741192027524910217738333901721074121198966174089385869312", "435750777428114236739736424597902635224880629291114339174268796928", "-24052920953224992806658699328211730903128691538500449842564694016"], ["-52165517026391136195928386022392271163366317254043056058528174178304", "3978488154123359483490726477947877698193966646022758528895223332864", "-741029419480828197227173948163466429832298791778496673736472657920", "171757117420677340550438686011289540476767155150516565545211396096", "-25358436396763368519064792127336853576573485775621591026836176896", "2073222524363430503750135274250177677719655802159517241553453056"], ["12124951200559721690984189973137875505400665134338308327741411295232", "-741029419480828197227173948163466429832298791778496673736472657920", "139683983937697157131906190107176390791943789092155418881881538560", "-31695020949979842323973967488574747031692643265705705447220051968", "4787706091887494076217204168477400022120907520777906962699386880", "-383229706238757691659482745486814705960144409817920593251532800"], ["-1861166290741192027524910217738333901721074121198966174089385869312", "171757117420677340550438686011289540476767155150516565545211396096", "-31695020949979842323973967488574747031692643265705705447220051968", "7604237237462337620704801931570951148825491339942964732572467200", "-1117419091202163237017857360536739495051113102893342003247972352", "93933831898053718811760709494053153308751306527859461651955712"], ["435750777428114236739736424597902635224880629291114339174268796928", "-25358436396763368519064792127336853576573485775621591026836176896", "4787706091887494076217204168477400022120907520777906962699386880", "-1117419091202163237017857360536739495051113102893342003247972352", "172692823654150614047139012211622882475094103422352830452727808", "-14079782446683180029550358722613319873436247774638841033392128"], ["-24052920953224992806658699328211730903128691538500449842564694016", "2073222524363430503750135274250177677719655802159517241553453056", "-383229706238757691659482745486814705960144409817920593251532800", "93933831898053718811760709494053153308751306527859461651955712", "-14079782446683180029550358722613319873436247774638841033392128", "1197505058839672934965298338436560831936584392278063630516224"]], [["66255814313331553500659722043766934203269120", "3972929974280365147021608536321409394147328", "1680081043431455454562288491960764010070016", "-371019314622867958493364312577817985417216"], ["3972929974280365147021608536321409394147328", "1073753162234206390349722507761654949740544", "150293379204992277973865512123916231901184", "-48425123666308734099610225073340784050176"], ["1680081043431455454562288491960764010070016", "150293379204992277973865512123916231901184", "155933687261298938060408078809960445640704", "-26799884663927662387578011466885524094976"], ["-371019314622867958493364312577817985417216", "-48425123666308734099610225073340784050176", "-26799884663927662387578011466885524094976", "27544771087317548601726139406709797421056"]], [["7064213389272631586455852584506908984999936", "367412636275985777144782739155042825142272"], ["367412636275985777144782739155042825142272", "634834218996686295567401315974660162060288"]], [["48928101030848159544431715422270599399997440", "-563766616236864878371212179202285888339968", "-347030373544499826126157852627574955442176", "-20414199267075760287485409321286522372096", "8470222548141083024511408977385994846208"], ["-563766616236864878371212179202285888339968", "1170393434669042489767902659648248814239744", "11635481524255117220556854884629148073984", "4806939827132908241028643112089282412544", "-3245521928171324879069144708287603671040"], ["-347030373544499826126157852627574955442176", "11635481524255117220556854884629148073984", "68341124529659467892926182991963476721664", "2443474642277233282124091386100577206272", "-3019526998852789848286481464402437472256"], ["-20414199267075760287485409321286522372096", "4806939827132908241028643112089282412544", "2443474642277233282124091386100577206272", "8964642956622180053764225646953674833920", "-1655951080000242104957203741259593678848"], ["8470222548141083024511408977385994846208", "-3245521928171324879069144708287603671040", "-3019526998852789848286481464402437472256", "-1655951080000242104957203741259593678848", "2574768688872492164578369203951951151104"]], [["6797382971712482211736533738774764479053824", "-230775407683875410840849057599977372516352", "5944659748347726797868423842698467737600"], ["-230775407683875410840849057599977372516352", "230181438863898553350695402770547601309696", "15228635038973432047669002408337283743744"], ["5944659748347726797868423842698467737600", "15228635038973432047669002408337283743744", "49718407278612406385075256926913712619520"]], [["393008852943532109590546173939322783268864"]], [["5734266670763915433712822835129908188938240", "13946640062188945591654182406746640744448", "-5333863403661325084093580487258225508352", "4573862143576024305506563308952821432320"], ["13946640062188945591654182406746640744448", "172511200827125522276264541400225770635264", "-6195852385574416922333897052175449718784", "2347399396818937010557829694092105220096"], ["-5333863403661325084093580487258225508352", "-6195852385574416922333897052175449718784", "14592085373375299751872286894682544275456", "1012062903578844042841498795039988383744"], ["4573862143576024305506563308952821432320", "2347399396818937010557829694092105220096", "1012062903578844042841498795039988383744", "4582244137574931675143991605447310180352"]], [["524015468979998945615205492915592337817600", "-12778743972163884485843313799657980690432"], ["-12778743972163884485843313799657980690432", "36494449430780332996469394995596668960768"]], [["495629783147524552266590113113788207071232", "3874541328344102216448808507996945514496", "-1403647273377399000334046117674199547904"], ["3874541328344102216448808507996945514496", "22945567008705588990000945324622696415232", "-968121488499019636381830403870339104768"], ["-1403647273377399000334046117674199547904", "-968121488499019636381830403870339104768", "3398806371433335788905183923569803919360"]], [["48635750391134839661310260213839059484672"]], [["44560422693864034915660256119002065010688", "394793015262021804633607050473710288896"], ["394793015262021804633607050473710288896", "4410271444941775106851854230495915147264"]], [["4010153796175292815282310852289419542528"]], [["62968969055148646813159904143557971442401280", "0", "-39462710658616990022418331137649982570496", "-10041446715839430325519013664277342978048", "-2080448822194920140575759230892448415744", "-470708099221912002870016090428397322240", "-511040444136934023864306135684238802944", "-497884234801110807645248807622435405824", "-504505099589640226961155832567803412480", "-502841304061709992586096768001115160576"], ["0", "385088230685253429107624071712674232164438240044241517272249273988153344", "0", "0", "0", "0", "0", "0", "0", "0"], ["-39462710658616990022418331137649982570496", "0", "2872746384016197868467781671523551778177024", "18166115918201200721944271571569424203776", "2588525677416773959969534916259634741248", "-4341305255194373497734770495751307919360", "1050881275001302341839859686595083894784", "-157937614265542201088230738545826856960", "17409483588136642364316976225187790848", "-1302256889785898294430083106400632832"], ["-10041446715839430325519013664277342978048", "0", "18166115918201200721944271571569424203776", "81608924311752827131197989385380273586176", "-3235892491255176927946782340197593907200", "-969481080131796092463166863391840010240", "211459870380959605415181619918490566656", "-19121147559022879062064459139231252480", "-667079821941718844490927102054367232", "638282681379604585444453198233337856"], ["-2080448822194920140575759230892448415744", "0", "2588525677416773959969534916259634741248", "-3235892491255176927946782340197593907200", "2179792955626137995179462889148793225216", "-255718135826387295597641449330106695680", "-8906289690697974127108895150706786304", "10028956487396300730618059548079947776", "-2598006813396010658900122365511860224", "491439732358319598434266884780064768"], ["-470708099221912002870016090428397322240", "0", "-4341305255194373497734770495751307919360", "-969481080131796092463166863391840010240", "-255718135826387295597641449330106695680", "139182351017790358683473537285975179264", "-29303003656834482300659193835105026048", "4322145112505753607229275764930117632", "-500136421795799270552944247757078528", "44657739636091477405680032200785920"], ["-511040444136934023864306135684238802944", "0", "1050881275001302341839859686595083894784", "211459870380959605415181619918490566656", "-8906289690697974127108895150706786304", "-29303003656834482300659193835105026048", "12363815786645490371082074701548224512", "-2975578282802604706424673235082674176", "558921218619269349793827792009297920", "-90507500656989928184813618315919360"], ["-497884234801110807645248807622435405824", "0", "-157937614265542201088230738545826856960", "-19121147559022879062064459139231252480", "10028956487396300730618059548079947776", "4322145112505753607229275764930117632", "-2975578282802604706424673235082674176", "1021033124267053258494913886161993728", "-235106201753739602899364646362284032", "44118704964650567142560131736141824"], ["-504505099589640226961155832567803412480", "0", "17409483588136642364316976225187790848", "-667079821941718844490927102054367232", "-2598006813396010658900122365511860224", "-500136421795799270552944247757078528", "558921218619269349793827792009297920", "-235106201753739602899364646362284032", "85848883175826232400822517375172608", "-20150896075857257742099340121341952"], ["-502841304061709992586096768001115160576", "0", "-1302256889785898294430083106400632832", "638282681379604585444453198233337856", "491439732358319598434266884780064768", "44657739636091477405680032200785920", "-90507500656989928184813618315919360", "44118704964650567142560131736141824", "-20150896075857257742099340121341952", "15931715796307495627804492297142272"]], [["23995627738501229176170278033011414640099328", "-58059370804824512931537316133144428019712", "67104571259085597358446227766714795294720", "-18939159054872404219097108270972850405376", "2877552483921586209151138244988128722944", "-312435175039715149416177015108522737664", "24587886183611637253744556563910098944"], ["-58059370804824512931537316133144428019712", "369708377594847065344709650060627356418048", "-886203209843880019997929967690312581120", "-4388896112469080679648545357610484760576", "724827663868294633540615492470891872256", "-72153530581916130244744955790924709888", "3884635696140976468196863028701954048"], ["67104571259085597358446227766714795294720", "-886203209843880019997929967690312581120", "8809830289396637888126985978568117321728", "-1109011615065908828524035477381700386816", "35086093012564974819476562852263755776", "14584666438493333340778256408890048512", "-4222803602333182456606068722785845248"], ["-18939159054872404219097108270972850405376", "-4388896112469080679648545357610484760576", "-1109011615065908828524035477381700386816", "519724816322429614992277881827669049344", "-100452271514891457101231162053139365888", "14622739478650679207253300487078805504", "-1825812582255097618129981914197524480"], ["2877552483921586209151138244988128722944", "724827663868294633540615492470891872256", "35086093012564974819476562852263755776", "-100452271514891457101231162053139365888", "36441676865440783399538961386664099840", "-7731943316457828638592170601255796736", "1300527586856471350098135078079037440"], ["-312435175039715149416177015108522737664", "-72153530581916130244744955790924709888", "14584666438493333340778256408890048512", "14622739478650679207253300487078805504", "-7731943316457828638592170601255796736", "2641390198921032733810102380705873920", "-563787085476493871260224176942743552"], ["24587886183611637253744556563910098944", "3884635696140976468196863028701954048", "-4222803602333182456606068722785845248", "-1825812582255097618129981914197524480", "1300527586856471350098135078079037440", "-563787085476493871260224176942743552", "331330207788467218637972340482244608"]], [["1939985548895486576769760555694881251524608", "42926616611368692264898470956932769251328", "-14549134728836364275811583302832847060992", "1702490012243966746934492892318637490176", "-146256323393551933901496177621867692032"], ["42926616611368692264898470956932769251328", "41057343996565345650514202905394697732096", "-4295371929325234776195828665444076617728", "238905855802481562578487488397078167552", "6157758691093558934436582441342730240"], ["-14549134728836364275811583302832847060992", "-4295371929325234776195828665444076617728", "1678437545995576461264052533983795216384", "-278635486515704099645358240615939178496", "36685451674250018518304059456015564800"], ["1702490012243966746934492892318637490176", "238905855802481562578487488397078167552", "-278635486515704099645358240615939178496", "93921530382448893074672209908203520000", "-17371178919443934346474614075038892032"], ["-146256323393551933901496177621867692032", "6157758691093558934436582441342730240", "36685451674250018518304059456015564800", "-17371178919443934346474614075038892032", "8003556021360700376647402938899103744"]], [["205780749314685667068322386993495115038720", "-11818419712561162912880116957453609861120", "580881039929872907986746279453347807232"], ["-11818419712561162912880116957453609861120", "4396913520684337726045833819579597455360", "-562942798435882649889042288505293635584"], ["580881039929872907986746279453347807232", "-562942798435882649889042288505293635584", "227906636929320125906451690344895479808"]], [["7604586027396226582386897352592621305856"]], [["23213575484635692235349429266327027870334976", "-30640320521211692501370653987681014382592", "-21340249775108233902485121546450517360640", "4574194003455787145381141572652204294144", "-1713735183988535040583730084578865446912", "427942583141694704356397655237981110272", "-80282698955929404283475990546875416576", "12586448529448059204355092722541920256"], ["-30640320521211692501370653987681014382592", "286973118868288585228196790930402313240576", "-562554309204563293598700614555822718976", "234091501053098814005382954552456642560", "-550079524039307149314774805269878669312", "147412549292920057726968942827768119296", "-25298666754614271770853669872534028288", "3403653486374189130973633432357175296"], ["-21340249775108233902485121546450517360640", "-562554309204563293598700614555822718976", "9086384787500306822933328568038054690816", "-420936956441966526303752164485416091648", "-135531918630205815521551803191396401152", "34159711690613505420823784707288203264", "-4458429853354674498369394491976056832", "321723277489929398753527997023649792"], ["4574194003455787145381141572652204294144", "234091501053098814005382954552456642560", "-420936956441966526303752164485416091648", "290326798907969926460348849905622581248", "-40405826295764998941240970890302193664", "-4545097803488605133885258283876352", "1250008907748921732227525433152765952", "-357832754228988697496103964425322496"], ["-1713735183988535040583730084578865446912", "-550079524039307149314774805269878669312", "-135531918630205815521551803191396401152", "-40405826295764998941240970890302193664", "26120812539333835988917341891042738176", "-6260257969679970755205128090552369152", "1068329231650490348818367569501093888", "-149920060041453473589989073009770496"], ["427942583141694704356397655237981110272", "147412549292920057726968942827768119296", "34159711690613505420823784707288203264", "-4545097803488605133885258283876352", "-6260257969679970755205128090552369152", "2738791061831356371476533674575396864", "-680254301187135345935282378259824640", "130986276263445801397981239857643520"], ["-80282698955929404283475990546875416576", "-25298666754614271770853669872534028288", "-4458429853354674498369394491976056832", "1250008907748921732227525433152765952", "1068329231650490348818367569501093888", "-680254301187135345935282378259824640", "257717182052264626337346600826830848", "-62425389970299594986215517676634112"], ["12586448529448059204355092722541920256", "3403653486374189130973633432357175296", "321723277489929398753527997023649792", "-357832754228988697496103964425322496", "-149920060041453473589989073009770496", "130986276263445801397981239857643520", "-62425389970299594986215517676634112", "35625340911354804982359076718510080"]], [["2115430726469764762799942220338158949629952", "-26304423452992321656299537129057304969216", "4325136296222436038670318651043120939008", "-1614519821387058642936994876179508887552", "312889552269539192749866632120903925760", "-45353496549958138109368785561679036416"], ["-26304423452992321656299537129057304969216", "38811014787367345516002467296662242983936", "-136317740854163681403715760439471112192", "-541851840523908382550762205439854641152", "98104992017088916454815560283788935168", "-11493346476409690465109270465475510272"], ["4325136296222436038670318651043120939008", "-136317740854163681403715760439471112192", "1176136098016008852467972726962111119360", "-166291545780693628111934749176143806464", "8338415436441890999099817507812278272", "1472381740058067451141574974714675200"], ["-1614519821387058642936994876179508887552", "-541851840523908382550762205439854641152", "-166291545780693628111934749176143806464", "94163026680250640105871541926870646784", "-20494644800009835837321527659486773248", "3304874969652288123615351051602886656"], ["312889552269539192749866632120903925760", "98104992017088916454815560283788935168", "8338415436441890999099817507812278272", "-20494644800009835837321527659486773248", "8282214045235345680196107748344070144", "-1843551964242283612615030096164552704"], ["-45353496549958138109368785561679036416", "-11493346476409690465109270465475510272", "1472381740058067451141574974714675200", "3304874969652288123615351051602886656", "-1843551964242283612615030096164552704", "884140171849672872895584383793102848"]], [["165758815398067637169145349838754518401024", "3585144342081832982347629837944327503872", "-1391594161031194378091020687373238272000", "176799443049998632090157378307968991232"], ["3585144342081832982347629837944327503872", "5204247852193028565383211374619507294208", "-564363900747181855113919846092499845120", "33261428598962991022103550308021960704"], ["-1391594161031194378091020687373238272000", "-564363900747181855113919846092499845120", "295432145796886704989256601838704132096", "-54663264748117536023037637560268488704"], ["176799443049998632090157378307968991232", "33261428598962991022103550308021960704", "-54663264748117536023037637560268488704", "24841047972819259269851751191611965440"]], [["19749338497949549680971683051052466176000", "-1109697673680609036946578683808601604096"], ["-1109697673680609036946578683808601604096", "784132483385905369747652217974690938880"]], [["2110921827688794332860840366632480886751232", "-307580990840587061294403360319428624384", "-2095175779004411445864857767139591847936", "608406382454716471200540093921586315264", "-204372403719269480125643420432009789440", "46433716508898143424384220538437894144", "-8128718999903969499468956523888115712"], ["-307580990840587061294403360319428624384", "30225994835556204205880426590060656197632", "-278304952559030311485445894901669560320", "77931688289594025961530184963958243328", "-71302693228214393100319977474694840320", "18494794210174400171654482523018231808", "-3230780586114201531166419727377498112"], ["-2095175779004411445864857767139591847936", "-278304952559030311485445894901669560320", "1172716180679309124468264086674822135808", "-41131782872982141117252221016194678784", "-22464579020958231909181210757823463424", "5522397508257345792689806265785778176", "-769015421233827304277774287822127104"], ["608406382454716471200540093921586315264", "77931688289594025961530184963958243328", "-41131782872982141117252221016194678784", "49518905563162720192270725077178253312", "-7779489842844482760345421498332217344", "162590137547871880941617005560070144", "200182801926661591351774318361051136"], ["-204372403719269480125643420432009789440", "-71302693228214393100319977474694840320", "-22464579020958231909181210757823463424", "-7779489842844482760345421498332217344", "5768417621969155165395894897815322624", "-1510239353050251090699305624973344768", "280971868974681994809203195721547776"], ["46433716508898143424384220538437894144", "18494794210174400171654482523018231808", "5522397508257345792689806265785778176", "162590137547871880941617005560070144", "-1510239353050251090699305624973344768", "734593000561416474488111463552516096", "-192640039151590490287759274994040832"], ["-8128718999903969499468956523888115712", "-3230780586114201531166419727377498112", "-769015421233827304277774287822127104", "200182801926661591351774318361051136", "280971868974681994809203195721547776", "-192640039151590490287759274994040832", "97791194856581583467112652899090432"]], [["193728548016887223094158794969325982711808", "-2544155897837919077470247114821618106368", "560411924115432116337163675426329985024", "-177157228252437751736002870393016680448", "32061656821377501623005352022425731072"], ["-2544155897837919077470247114821618106368", "4243746712772773043055909367729912545280", "50013429542121798846000224357612257280", "-74629423768703325575770334066468978688", "13065401241255424311476120098097332224"], ["560411924115432116337163675426329985024", "50013429542121798846000224357612257280", "205730090769661398024365563788107186176", "-30963319628229046112725185620841857024", "1860050980346421406691207921186897920"], ["-177157228252437751736002870393016680448", "-74629423768703325575770334066468978688", "-30963319628229046112725185620841857024", "21683761869863099911055822216956477440", "-5123471331585381062126509956079288320"], ["32061656821377501623005352022425731072", "13065401241255424311476120098097332224", "1860050980346421406691207921186897920", "-5123471331585381062126509956079288320", "2719430810778348416175861965011288064"]], [["14748374343669995046483324029935240085504", "454933643862205397911462461485004881920", "-142679489719147689052437187369042444288"], ["454933643862205397911462461485004881920", "805274674731693686022106035137219133440", "-88099956789529764438452262347573559296"], ["-142679489719147689052437187369042444288", "-88099956789529764438452262347573559296", "79304431158058658451316703649131921408"]], [["1895438550556101556118588187694222802944"]], [["191876031955895305950279098558632156987392", "166698100437706266149108857574824869888", "-246633664723569171194392028471613194240", "73248485799064594384729013432669437952", "-22766395153584128520422408083594018816", "4987147713359327739950254525203349504"], ["166698100437706266149108857574824869888", "3322441747123470739293157138095662956544", "-39447530005900844544234227215221391360", "17403002879844647255319235249949376512", "-10236909385922243792186610572928745472", "2465642524465223983792945522999820288"], ["-246633664723569171194392028471613194240", "-39447530005900844544234227215221391360", "160688606674348501863289228032005373952", "-1570500523503529295851669521048797184", "-4261264248147937811958876568679350272", "964563655269488750373234860049301504"], ["73248485799064594384729013432669437952", "17403002879844647255319235249949376512", "-1570500523503529295851669521048797184", "10233409338580763063722920399607955456", "-1830539145777876423679241599473156096", "81714162901559554881693717180186624"], ["-22766395153584128520422408083594018816", "-10236909385922243792186610572928745472", "-4261264248147937811958876568679350272", "-1830539145777876423679241599473156096", "1650569708339436722658415156475723776", "-473316618278426215084552599042523136"], ["4987147713359327739950254525203349504", "2465642524465223983792945522999820288", "964563655269488750373234860049301504", "81714162901559554881693717180186624", "-473316618278426215084552599042523136", "290275053885493612769520037954322432"]], [["17849490153856480817242180979366549258240", "-283064970115930664171855709630942412800", "66824946983131121727154116211328942080", "-18995624526140240259376822057550479360"], ["-283064970115930664171855709630942412800", "500101596528903504900017099024250175488", "17136213700607836032130393410501607424", "-11211566891652216614385913324202098688"], ["66824946983131121727154116211328942080", "17136213700607836032130393410501607424", "44591434654225471406471177696031277056", "-6989557973563520708463185159201488896"], ["-18995624526140240259376822057550479360", "-11211566891652216614385913324202098688", "-6989557973563520708463185159201488896", "7844872840793171858329640673994604544"]], [["1298745041159474189461302325942394290176", "54235051383014965584227033703426031616"], ["54235051383014965584227033703426031616", "167389154592589949432916832387157983232"]], [["17434447818665841578231195871056869982208", "37681887608682096759546382390084501504", "-29048133654623880601337691666229755904", "8737053587083068104488587750562332672", "-2525529425389037447673853097818456064"], ["37681887608682096759546382390084501504", "382963227607753379832401195961644220416", "-7146191557307932041903689109774270464", "3340328941102775330034279733138554880", "-1500550978486943527807622763648122880"], ["-29048133654623880601337691666229755904", "-7146191557307932041903689109774270464", "24153877850743140777428548552671363072", "609953793189100758291993826789687296", "-882678871270813110115524275479773184"], ["8737053587083068104488587750562332672", "3340328941102775330034279733138554880", "609953793189100758291993826789687296", "2825875914083406718869441908563771392", "-555156393468481623188877048885018624"], ["-2525529425389037447673853097818456064", "-1500550978486943527807622763648122880", "-882678871270813110115524275479773184", "-555156393468481623188877048885018624", "763633897576850267339296686150254592"]], [["1648022222752104472698875218835158335488", "-31738420112896426688580240304951525376", "7818897482011985679211010680065884160"], ["-31738420112896426688580240304951525376", "64391348250559035582374344615991967744", "4220608588128331453161634104447336448"], ["7818897482011985679211010680065884160", "4220608588128331453161634104447336448", "14834007581855286252746121295670804480"]], [["113148692563670868774271087901019209728"]], [["1581385375997524132536656742950614597632", "6063199585706540751024545654045147136", "-3437738200881073885651130335109316608", "1023058011022350469338299136334626816"], ["6063199585706540751024545654045147136", "47466447236558587340728921696019415040", "-1374569743049598811260207197440704512", "617640950716489304176164121255870464"], ["-3437738200881073885651130335109316608", "-1374569743049598811260207197440704512", "4155385346188348559604216062806065152", "327553003293156624047710051867033600"], ["1023058011022350469338299136334626816", "617640950716489304176164121255870464", "327553003293156624047710051867033600", "1318754914843035235567288239427420160"]], [["152713335631575978081329217400775639040", "-3596712394791031450248183183132590080"], ["-3596712394791031450248183183132590080", "10613251799573060135937176064621543424"]], [["143213022085692012550025828405176434688", "863555984338254342281567620961402880", "-405488177579723140277423281402806272"], ["863555984338254342281567620961402880", "6699518364792795017734698239784910848", "-290116890642180859985185402886553600"], ["-405488177579723140277423281402806272", "-290116890642180859985185402886553600", "991215918364924541559634294976020480"]], [["14210018251179280917107062343561379840"]], [["12940872389723914438777215214002634752", "115374832723813919033285407645106176"], ["115374832723813919033285407645106176", "1281329120550565278290025917232185344"]], [["1165954737372911705579442638277312512"]], [["187773402993794579665383345638431791821173630852493965609208255610880", "-20027884253897674920114801247566935076402016922940177664870656770048", "5865996346589332348628245810395633664579609045472075162539788337152", "-2130893530178765188334061258847903184954157052001455642922081845248", "287597484618136161605286390524924237477865009242650981357192216576", "-47826633310893559613491265471226160068912187959535322039981178880", "5942105096607460266274044051940780103542760421373564442493583360", "167671889580249181822468797142268755732778317146188332599869440", "757150281967675228412327159470228231407944866590785677314490368", "636866097145734186436130743514536664054106482195946977714241536"], ["-20027884253897674920114801247566935076402016922940177664870656770048", "2877392071567000727795539580032477528150362506087092718914232123392", "-855696978885845961967456701207779906487995681301367174264610881536", "309793400694140487855698620777176476761593505516383587789139083264", "-41610359515479702252528656353282479517296900784093573972569882624", "6875172424569673575821434128071675670104930937109439066205585408", "-852200447058570147769094888459150086189586282931592651643813888", "-35128431215297028812545917788493309227966818722259696537829376", "-174715006921303902740002299987151832694683053552150924637503488", "-159359223621501004075378404979546012879381781903737590179168256"], ["5865996346589332348628245810395633664579609045472075162539788337152", "-855696978885845961967456701207779906487995681301367174264610881536", "254640096227714924977955689159885035154125861919726051372639977472", "-92175587322351921906478617440337241882501167995815715670182592512", "12378125995255904864130807654133980936819832106502215473012146176", "-2044633296817497691234761723733697816522799112715231269736153088", "253413336836974478892010846357778217749824017971382875353776128", "10589714457600020059559306029064641791334725050305951714770944", "52811977731548251555031342349487010433406332163814878997381120", "48270319197709054829632210070842118908720738973083565253722112"], ["-2130893530178765188334061258847903184954157052001455642922081845248", "309793400694140487855698620777176476761593505516383587789139083264", "-92175587322351921906478617440337241882501167995815715670182592512", "33367136471717591013887320943298416995847625092694370377483157504", "-4481029898651929397559835689320415921505627010365056192201359360", "740227461079305218740599287529702826669959973327004619388223488", "-91746385882598989152542887246626248500753872837396913190862848", "-3822440588662017494639569044661519307484538349526258110431232", "-19051639249544289991811708253667428547690408057463576660541440", "-17405401886590396319285299724596771324960957628175598466629632"], ["287597484618136161605286390524924237477865009242650981357192216576", "-41610359515479702252528656353282479517296900784093573972569882624", "12378125995255904864130807654133980936819832106502215473012146176", "-4481029898651929397559835689320415921505627010365056192201359360", "601818155670172340514065287670745261150375276766583704373952512", "-99423960931983672570491015441344002492408745446729615105064960", "12323349845369224703491160696261890481207453213870801909972992", "511219291954903992003449974036931851578209245221435983527936", "2545823802067119029947516210003195617913281230769133067436032", "2324323724626900517099960771359327554772239972891228186345472"], ["-47826633310893559613491265471226160068912187959535322039981178880", "6875172424569673575821434128071675670104930937109439066205585408", "-2044633296817497691234761723733697816522799112715231269736153088", "740227461079305218740599287529702826669959973327004619388223488", "-99423960931983672570491015441344002492408745446729615105064960", "16427389712460166310653029688806545802191288470786074707230720", "-2036221621541547375716327293688444756190497691915576236048384", "-83978754566567310173954271815619537559943044790761530851328", "-417720994086047105571584963399322669846673905682562353725440", "-381037873567939116235320680176409374452982867582753672527872"], ["5942105096607460266274044051940780103542760421373564442493583360", "-852200447058570147769094888459150086189586282931592651643813888", "253413336836974478892010846357778217749824017971382875353776128", "-91746385882598989152542887246626248500753872837396913190862848", "12323349845369224703491160696261890481207453213870801909972992", "-2036221621541547375716327293688444756190497691915576236048384", "252399411608914900417621441439589723142092883483092680966144", "10387468299139114747494126329308014575717488970168069521408", "51646636512840220986242827748787795643240559544232048590848", "47095808854769410486561620826331191291927842028420891410432"], ["167671889580249181822468797142268755732778317146188332599869440", "-35128431215297028812545917788493309227966818722259696537829376", "10589714457600020059559306029064641791334725050305951714770944", "-3822440588662017494639569044661519307484538349526258110431232", "511219291954903992003449974036931851578209245221435983527936", "-83978754566567310173954271815619537559943044790761530851328", "10387468299139114747494126329308014575717488970168069521408", "550918853938933229508313474816712939041495842579038601216", "2862025104464935703824625967785068814152465308952085659648", "2695843219905818962665379686455880832100685614287257862144"], ["757150281967675228412327159470228231407944866590785677314490368", "-174715006921303902740002299987151832694683053552150924637503488", "52811977731548251555031342349487010433406332163814878997381120", "-19051639249544289991811708253667428547690408057463576660541440", "2545823802067119029947516210003195617913281230769133067436032", "-417720994086047105571584963399322669846673905682562353725440", "51646636512840220986242827748787795643240559544232048590848", "2862025104464935703824625967785068814152465308952085659648", "14963111763491679064983251424920907644493616650373765791744", "14157861710703219873547387933723400792261942310969551093760"], ["636866097145734186436130743514536664054106482195946977714241536", "-159359223621501004075378404979546012879381781903737590179168256", "48270319197709054829632210070842118908720738973083565253722112", "-17405401886590396319285299724596771324960957628175598466629632", "2324323724626900517099960771359327554772239972891228186345472", "-381037873567939116235320680176409374452982867582753672527872", "47095808854769410486561620826331191291927842028420891410432", "2695843219905818962665379686455880832100685614287257862144", "14157861710703219873547387933723400792261942310969551093760", "13438273798255562528379524407107779548532639442934192668672"]], [["25516654717329160809140484889376570565422376448743527172538368", "1822479963385496958382741714010069913339540760029462215524352", "-1692362111876362310758830000460864912454844748988299062804480", "454484997440297715294725055159259253499542080118698222288896", "-44795120268464557211353530551611709583497786069079214260224", "35540259579265561267442276058720659546402645452778549280768", "804619554685563045255118998839338046342794516782295208165376"], ["1822479963385496958382741714010069913339540760029462215524352", "130167267368551757157824969431196770060628975804808138063872", "-120873840001949506362505254757969291706552513057533206724608", "32460752033131281396369360430054759467059313956382117462016", "-3199408780308382260983001202087724199460725938604298207232", "2538397438624376581407894061160706819984661694176894648320", "57468466490112417019242517634427685398086069236944640933888"], ["-1692362111876362310758830000460864912454844748988299062804480", "-120873840001949506362505254757969291706552513057533206724608", "112243926542985590103685282288034005884963787617930083041280", "-30143182897789078004569868256884326177213542394663654129664", "2970983664555748611033871774790767525728266632212344995840", "-2357165914752621311510717890092279541137309177247810191360", "-53365445584835980899932527246156972843365921682638938046464"], ["454484997440297715294725055159259253499542080118698222288896", "32460752033131281396369360430054759467059313956382117462016", "-30143182897789078004569868256884326177213542394663654129664", "8094972291098501414512456014333641846242734777699200401408", "-797859686000481238285029203724567182662540877800381874176", "633018511354481956961908101243573760526426931346985189376", "14331326747284460546164351455985926575815146678614765862912"], ["-44795120268464557211353530551611709583497786069079214260224", "-3199408780308382260983001202087724199460725938604298207232", "2970983664555748611033871774790767525728266632212344995840", "-797859686000481238285029203724567182662540877800381874176", "78638944724343401705018498623627601406212669044275806208", "-62391807227945625632573683031667977933984200599164420096", "-1412529585942166588796361272848484842160154532125574430720"], ["35540259579265561267442276058720659546402645452778549280768", "2538397438624376581407894061160706819984661694176894648320", "-2357165914752621311510717890092279541137309177247810191360", "633018511354481956961908101243573760526426931346985189376", "-62391807227945625632573683031667977933984200599164420096", "49501396830978781254518092130570056374454148259031023616", "1120695018718784792325847562945745545980083835561815572480"], ["804619554685563045255118998839338046342794516782295208165376", "57468466490112417019242517634427685398086069236944640933888", "-53365445584835980899932527246156972843365921682638938046464", "14331326747284460546164351455985926575815146678614765862912", "-1412529585942166588796361272848484842160154532125574430720", "1120695018718784792325847562945745545980083835561815572480", "25372159280060938073910736678415635850471072857806117797888"]], [["369293269582654533707862397820229711298560", "-31481021988646295311190452199795065880576", "2704086179252979768384384401425045651456", "-236205407703723926964521782270339579904", "21466819348169459766058049891345629184"], ["-31481021988646295311190452199795065880576", "4798324512747348763339787606099031490560", "-703130966416293515004085523582478712832", "97707356822022718829011557897761456128", "-12656309531818077195414006683601469440"], ["2704086179252979768384384401425045651456", "-703130966416293515004085523582478712832", "157929740355046526281981252392743600128", "-28429697152345539605732487086020231168", "4364938051843287712637261649266343936"], ["-236205407703723926964521782270339579904", "97707356822022718829011557897761456128", "-28429697152345539605732487086020231168", "5987207659751741701793182349483048960", "-1033500805695120611033736257332051968"], ["21466819348169459766058049891345629184", "-12656309531818077195414006683601469440", "4364938051843287712637261649266343936", "-1033500805695120611033736257332051968", "588047528794691989754703942961332224"]], [["12908038710337927220266713922485637611520", "-1573614567649759656732472300934786973696", "182740512561060170536912245562762330112"], ["-1573614567649759656732472300934786973696", "336552451941442723310048295189475229696", "-50091840701394275192319099041572978688"], ["182740512561060170536912245562762330112", "-50091840701394275192319099041572978688", "9141569687143439685992196056882872320"]], [["384984955256558485843708521304366776320"]], [["13680647633283527497255240945617456951567797055938234590091542528", "601541000003546780375187704363362215377814283946146483033604096", "38427341731388702038608412028068563335434609161961578082336768", "-8898826819771427905192482396167281003228338585909437361291264", "-3840082824737779426849868845567460296624177811721820072574976", "-1158180096682295311982147831152807345458311233186376106115072", "-21125417823193786449565340743623062798905332149566769004019712", "-20166170198173991136122773680093636822767993772593840283189248"], ["601541000003546780375187704363362215377814283946146483033604096", "26449886320068762607098525628804222565264174083434825503473664", "1689658427890489029836499683553672955049459552044758325002240", "-391283316953533519774976768446896088142044739718879765331968", "-168849262433257138756839842755125413123843355581016977702912", "-50925426355364535981216924176755031467829792216523632279552", "-928889136208729885354152655877488535098708158079109752160256", "-886710813144433458495195311227898652600852432738006197075968"], ["38427341731388702038608412028068563335434609161961578082336768", "1689658427890489029836499683553672955049459552044758325002240", "107937915815357531720389204860971121061316614456074244718592", "-24995765432906579177413092338026357430174211937217240104960", "-10786344253471414099540784204278413140544832152159314247680", "-3253192652475431145022124250781864813176746143774410801152", "-59338831879218321521742121250902889980402923184326168281088", "-56644417310570338785001889087445188114471491432299582455808"], ["-8898826819771427905192482396167281003228338585909437361291264", "-391283316953533519774976768446896088142044739718879765331968", "-24995765432906579177413092338026357430174211937217240104960", "5788404240134418324907383951881045366843865114758459949056", "2497851925356432104390080329929551011840865727944297807872", "753359371774726331291245361210388062484181012285885513728", "13741413399651599327121551199870242974552655681104801431552", "13117453283058828775143684221585414411674063192760497733632"], ["-3840082824737779426849868845567460296624177811721820072574976", "-168849262433257138756839842755125413123843355581016977702912", "-10786344253471414099540784204278413140544832152159314247680", "2497851925356432104390080329929551011840865727944297807872", "1077890206379564580228010242518449712983444435500972113920", "325094806652465861623844469224112223247720242220902645760", "5929789021894806416848353797857035355445870557973859794944", "5660533469946575015938408204839414443214617261189764218880"], ["-1158180096682295311982147831152807345458311233186376106115072", "-50925426355364535981216924176755031467829792216523632279552", "-3253192652475431145022124250781864813176746143774410801152", "753359371774726331291245361210388062484181012285885513728", "325094806652465861623844469224112223247720242220902645760", "98049534810587221644367433033106564237849166250795597824", "1788441535281913200105561983559217681916171878329216925696", "1707233281340426428489931350672631578157579880539942289408"], ["-21125417823193786449565340743623062798905332149566769004019712", "-928889136208729885354152655877488535098708158079109752160256", "-59338831879218321521742121250902889980402923184326168281088", "13741413399651599327121551199870242974552655681104801431552", "5929789021894806416848353797857035355445870557973859794944", "1788441535281913200105561983559217681916171878329216925696", "32621502297797293604019721291812749594475845452394441736192", "31140248820794629417147717639443050067790789325763265953792"], ["-20166170198173991136122773680093636822767993772593840283189248", "-886710813144433458495195311227898652600852432738006197075968", "-56644417310570338785001889087445188114471491432299582455808", "13117453283058828775143684221585414411674063192760497733632", "5660533469946575015938408204839414443214617261189764218880", "1707233281340426428489931350672631578157579880539942289408", "31140248820794629417147717639443050067790789325763265953792", "29726255025553483476858004115774920853022854012800547684352"]], [["5764598101954690857495823765978328822000334582434213849464832", "1623605088618598637735480834375308733720727197201158404833280", "-714125885683245586750569677543391185310505192760192838664192", "152951013224241341514056682293381295118042170655856287285248", "-41181574019432232874197320618856598753122875616228439752704", "-1670965102222074674142905110279928092871738438630958474199040"], ["1623605088618598637735480834375308733720727197201158404833280", "457290072467384467305297278452859193133414335522161360371712", "-201134303103702200472836850960354727783740452844357319393280", "43078812952466374654619878753799762299648076667544370413568", "-11598833423027620280067088375048503674985823515200618233856", "-470629069865585762701585919076275236820545270689578981785600"], ["-714125885683245586750569677543391185310505192760192838664192", "-201134303103702200472836850960354727783740452844357319393280", "88466840460214324381239145164632193118409019814397064773632", "-18947769792984201946104293831952836900822703000975382151168", "5101626774377397791742735272029166228309199459612662693888", "207001322983038571513428162440642433297869355756592339877888"], ["152951013224241341514056682293381295118042170655856287285248", "43078812952466374654619878753799762299648076667544370413568", "-18947769792984201946104293831952836900822703000975382151168", "4058220891130204283004759956614740433949111303768668897280", "-1092663072262649947802592927123256047560948230697974235136", "-44335407417310204681151751736862614821162888993607214170112"], ["-41181574019432232874197320618856598753122875616228439752704", "-11598833423027620280067088375048503674985823515200618233856", "5101626774377397791742735272029166228309199459612662693888", "-1092663072262649947802592927123256047560948230697974235136", "294196058202724232859918412942206097506379912111900852224", "11937167487480704591851907752047917660106340546103337811968"], ["-1670965102222074674142905110279928092871738438630958474199040", "-470629069865585762701585919076275236820545270689578981785600", "207001322983038571513428162440642433297869355756592339877888", "-44335407417310204681151751736862614821162888993607214170112", "11937167487480704591851907752047917660106340546103337811968", "484357161325307301228615363819329009249471331712040611872768"]], [["179857310141544422421491491523140561928192", "-17670141935718641445432895289012244185088", "2052038800449976882970311547727896379392", "-275719939153548781598167628367754428416"], ["-17670141935718641445432895289012244185088", "3279341600952817471640619636011384700928", "-553789491686294002553954339363787636736", "85112307817286629422192445566201364480"], ["2052038800449976882970311547727896379392", "-553789491686294002553954339363787636736", "142458919108759920016825065569119109120", "-27833311116132831543532994533919817728"], ["-275719939153548781598167628367754428416", "85112307817286629422192445566201364480", "-27833311116132831543532994533919817728", "8537976748640817176929938807277486080"]], [["10083775749213291454040845266497795260416", "-1189816963080281058842263395750096404480"], ["-1189816963080281058842263395750096404480", "373681859808528237033275536932127899648"]], [["8902200367092590757955962299350805538014980525742048456996814848", "3491121971890995845406905420343723101254280735027609015657955328", "7091948622403645715262168504185906349797895241516430179434496", "-74428992290947233202452972461535013988626006471762441037414400", "6024271955127232567464976257106201370004643640473622335717376", "-50847279604463695481718130908947994058400005648915114733076480", "-31894216913265145852397395262658465469821134018860908873252864"], ["3491121971890995845406905420343723101254280735027609015657955328", "1389234998130028111368426804379677328487953588523750310857932800", "1794107134726003129093689996590538910320606853580950461218816", "-29889204519134297187099631756501757846235311273581380647256064", "2780030860446133486192448863667340880450802874381759875645440", "-20424714955559966488059898130712762589945191973850983551729664", "-11636740589998267093160790307807506178465886966948351398903808"], ["7091948622403645715262168504185906349797895241516430179434496", "1794107134726003129093689996590538910320606853580950461218816", "54022566026885884742043632107301535250045103040385045757952", "-24949431979670520815530055913485911417990589286243278782464", "-15661726702392801544127364607556345730311081389592548474880", "-16777122399462374441472345416547261053025463819027448070144", "-68092916488334579790326308507830682310144231221223982366720"], ["-74428992290947233202452972461535013988626006471762441037414400", "-29889204519134297187099631756501757846235311273581380647256064", "-24949431979670520815530055913485911417990589286243278782464", "646666036747282935778192527159004825531977956321258574446592", "-64894606342074859615360264308187126008390702221278767480832", "441969470164676891482572915603092042498864252067015412416512", "236353527012563300615167306242672066950787455331899554136064"], ["6024271955127232567464976257106201370004643640473622335717376", "2780030860446133486192448863667340880450802874381759875645440", "-15661726702392801544127364607556345730311081389592548474880", "-64894606342074859615360264308187126008390702221278767480832", "12731420172067258572810068575374956808360877414711478452224", "-44446850899514949281410967646175927062997974537052014772224", "-3528507322474488651508511729701799036513041374017954512896"], ["-50847279604463695481718130908947994058400005648915114733076480", "-20424714955559966488059898130712762589945191973850983551729664", "-16777122399462374441472345416547261053025463819027448070144", "441969470164676891482572915603092042498864252067015412416512", "-44446850899514949281410967646175927062997974537052014772224", "302069262448999591465115270719026482743114150840865824702464", "161232444181219457030998798496975633667660062830864883515392"], ["-31894216913265145852397395262658465469821134018860908873252864", "-11636740589998267093160790307807506178465886966948351398903808", "-68092916488334579790326308507830682310144231221223982366720", "236353527012563300615167306242672066950787455331899554136064", "-3528507322474488651508511729701799036513041374017954512896", "161232444181219457030998798496975633667660062830864883515392", "151933372294865786692696173222862944919980038431456029048832"]], [["2060238595068626272513263542871683167544592386543676041008775168", "136410814288285314067489482772639602509904262655367445286486016", "10495882503888376833409281968207845193117361473682529780236288", "-18330386465043105425466059631847740596429634521775253747662848", "-75041314895240957413979970424337986117225198838785421059555328"], ["136410814288285314067489482772639602509904262655367445286486016", "9031920040393786424279274019341829349552022143804380878471168", "694944693520746789579052271337824353719517273920269606453248", "-1213676391608518375725104478389354216873719859682100406910976", "-4968573491742823156434552940333286026846453669815990947414016"], ["10495882503888376833409281968207845193117361473682529780236288", "694944693520746789579052271337824353719517273920269606453248", "53471258037353974339024751690983694958857965810282510942208", "-93384126988238290678569968923149174477146425137095176617984", "-382297868782281564271473687924722475534319226450256561438720"], ["-18330386465043105425466059631847740596429634521775253747662848", "-1213676391608518375725104478389354216873719859682100406910976", "-93384126988238290678569968923149174477146425137095176617984", "163089395937970600492984378663856280285678735460485574950912", "667658739219446326272874485709299935083910026888404615036928"], ["-75041314895240957413979970424337986117225198838785421059555328", "-4968573491742823156434552940333286026846453669815990947414016", "-382297868782281564271473687924722475534319226450256561438720", "667658739219446326272874485709299935083910026888404615036928", "2733275143318600872315968299334556905753759877346178069692416"]], [["834248950666244206958483484975717049336863575412175000079171584", "-197705880560879657933524133816170398066266681422429943733682176", "105816731815800224145135128875155035739670009120801161702539264"], ["-197705880560879657933524133816170398066266681422429943733682176", "46853658224127024240960004649037390289303840598509047708123136", "-25077154876862265633767964150184602922889377362821532644016128"], ["105816731815800224145135128875155035739670009120801161702539264", "-25077154876862265633767964150184602922889377362821532644016128", "13421869722742527218540029314738888161983577824637235696238592"]], [["140011116990183637052859210433387888115712"]], [["7515326174645448610540238226442302047834669971405253325750196502528", "264045167812593976411354518235403261048795299511678307046034243584", "2468011250450987645140682161231898504127837210339132377283952640", "-4318303439456281433236996271423697998951069198708395858739593216", "-135149572183915959772309269733271237604239571461625113953173504", "-193093406756665442542551912640536413004208872418512995612622848"], ["264045167812593976411354518235403261048795299511678307046034243584", "9317101791410513908292184418797581989209403155328554459226701824", "86767277155955851148234388945373294433468773569765222853378048", "-153397277468509037285306425001937744300674293210813711391916032", "-3342449544945211419955546117029620685860967436185702653493248", "-9230675812302619700546795914293018199943982412822073661456384"], ["2468011250450987645140682161231898504127837210339132377283952640", "86767277155955851148234388945373294433468773569765222853378048", "1537619797301518806886924884857776007929632963240179416432640", "-566973885627802147982558416055381509359746714061801586163712", "-555710442494648709594992008070790568162507742348941872594944", "-520753284770749037798881062240259561065584974483377782521856"], ["-4318303439456281433236996271423697998951069198708395858739593216", "-153397277468509037285306425001937744300674293210813711391916032", "-566973885627802147982558416055381509359746714061801586163712", "3553335586142437755378144500309005856979649357140962383495168", "-583695752082045488152459867785757491470737573522626586869760", "-319557808664267087499929105784317047195026921975609452134400"], ["-135149572183915959772309269733271237604239571461625113953173504", "-3342449544945211419955546117029620685860967436185702653493248", "-555710442494648709594992008070790568162507742348941872594944", "-583695752082045488152459867785757491470737573522626586869760", "414107391927947551589917289252338586231843751761174153134080", "238125748718134271409948862304165236094683815650842726367232"], ["-193093406756665442542551912640536413004208872418512995612622848", "-9230675812302619700546795914293018199943982412822073661456384", "-520753284770749037798881062240259561065584974483377782521856", "-319557808664267087499929105784317047195026921975609452134400", "238125748718134271409948862304165236094683815650842726367232", "437726750680040849726474326049217938675869510487769574539264"]], [["129562162610366332619209450529375887554347013817159697851008155648", "11144595537681359311401674122255057234498789849208835385482805248", "2052674233203952680213612735109077435856350092984073015758159872", "-97768837094383242926726454487759736967742596945270603872468992"], ["11144595537681359311401674122255057234498789849208835385482805248", "958640991780042041343891039471703352744853406077431796761362432", "176790417390273115916333423161357067035543627963570169776701440", "-8795256145509771132479577153611822029130824389747345150967808"], ["2052674233203952680213612735109077435856350092984073015758159872", "176790417390273115916333423161357067035543627963570169776701440", "36637542303334704478650645015693407824405014206916454713917440", "-8607597047855804573931787015789701927849497000785610440441856"], ["-97768837094383242926726454487759736967742596945270603872468992", "-8795256145509771132479577153611822029130824389747345150967808", "-8607597047855804573931787015789701927849497000785610440441856", "12176755671152694786875047658050594042691565042345716477853696"]], [["10577268288751585291934467093460593076002439316805812376253235200", "-853118769347400607473384478264093742968034241383832076305825792"], ["-853118769347400607473384478264093742968034241383832076305825792", "296376160055731552669502891561999875358334099768917240162811904"]], [["395064126086106615410301387905293353403513160582866052672642875392", "-20289731330202750907455371070159606252998829906131970533028265984", "-3198824406269578054045086602389771384020184587460493722630750208", "-147703866075640350073149714751539418803704771917874836919025664", "70611931513237973751565092230234476520560014124372412896116736"], ["-20289731330202750907455371070159606252998829906131970533028265984", "1042112931303741521058906509543741190144929252861221251605069824", "164480364131291855021039566552094309408113081216876609758298112", "7467246320795716308637748314955702486820206000185944687247360", "-3927051445047877854767180167230650343547670651753392773267456"], ["-3198824406269578054045086602389771384020184587460493722630750208", "164480364131291855021039566552094309408113081216876609758298112", "26432340086587078730372225245526347883061439850125501113827328", "872693132828067387343633338844901091981031252050520246845440", "-1391379221329007174102039541771094705743524601590253428408320"], ["-147703866075640350073149714751539418803704771917874836919025664", "7467246320795716308637748314955702486820206000185944687247360", "872693132828067387343633338844901091981031252050520246845440", "251817770697510638512919769703828841992437724509102000832512", "472071574093350980505753046677559092539662026573639999029248"], ["70611931513237973751565092230234476520560014124372412896116736", "-3927051445047877854767180167230650343547670651753392773267456", "-1391379221329007174102039541771094705743524601590253428408320", "472071574093350980505753046677559092539662026573639999029248", "1276505911420154294468925955809310340869357721828343588847616"]], [["117616403314930499392406376705046095343086882822429435375248211968", "4296965733071843746706953214550362649986635186556981153223409664", "1112291255370049278548615463060961250860873584812678182359531520"], ["4296965733071843746706953214550362649986635186556981153223409664", "156984178998864143427735766512918701875495710483433024303136768", "40636146615731848291470583855007391744649201197818016822198272"], ["1112291255370049278548615463060961250860873584812678182359531520", "40636146615731848291470583855007391744649201197818016822198272", "10518871534100279471695734338424837357932484088911900329377792"]], [["682716799840971052974893044702117776912858858464166310240583680"]], [["186680228835829852584769785172095627998548578256566568214843097088", "-6058803007578057177673429278480144863405873686864435128899207168", "-285994800654879562856995582496355391789838270718678528648282112", "-371998715123567389731164669163292038218941284311711110282608640"], ["-6058803007578057177673429278480144863405873686864435128899207168", "411389956230224996682030034323810175301309986074629635953393664", "-377325833109378894501652528307836024437886282632204860260352", "9522140952173680346838365672101035386837972987043493185585152"], ["-285994800654879562856995582496355391789838270718678528648282112", "-377325833109378894501652528307836024437886282632204860260352", "872628799387247395561223388027156380046495283672815509700608", "684660106410029715644640938130861906534652964918514157617152"], ["-371998715123567389731164669163292038218941284311711110282608640", "9522140952173680346838365672101035386837972987043493185585152", "684660106410029715644640938130861906534652964918514157617152", "771593645841110503820220597534489135092759161219071336251392"]], [["1754246921025775184091049731602162094581966672228295062977511424", "-109666920327472397155042295859072567273453639909684517365874688"], ["-109666920327472397155042295859072567273453639909684517365874688", "6855838405621729446522432684036485231985641360767750147932160"]], [["49254780455499211807437245120512939524096", "3108624489114882236548933956084030242816", "301360065348492756091371338023443628032"], ["3108624489114882236548933956084030242816", "962595479096801606797532289261507706880", "4741379570619037050916463972165091328"], ["301360065348492756091371338023443628032", "4741379570619037050916463972165091328", "89351328211021558928489056572379496448"]], [["1213666018318329031923651985058924855296"]], [["1402215145732971235879645382898207424512", "31852400037130564970122524782558707712"], ["31852400037130564970122524782558707712", "120889637269603485981630082678207283200"]], [["111588090720446482312338823241225207808"]]], "claim": {"K_lower_bound": 125156, "sdp_bound_num": "187773402993794579665385403612310350117057257427179985435226609287168", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 0.8706128266501134, "theta": 1.0, "seconds_model": 0.8672332763671875, "seconds_solve": 44.929911375045776, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q12_n8_R3.json <==
{"problem": {"q": 12, "n": 8, "R": 3, "lambda": [1, 1, 1, 1, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["6032886073964159835319101175863944172011520", "3155241171392633021872887217825901445120", "8554337909959005004014341943280788182138880", "3148581890189190732059092359692188385280", "34481260739776669906174821558796568808652800", "3146420717014811280059740151567855124480", "199483082029639216378320187354089693370122240", "3145917537417907298819477811507159367680", "196095127761053410443312463941624517613322240", "3145918304492626340740536207815831715840", "261369188596829811855946831182331953241128960", "3145893054842554910478891562931123650560", "239505382527754320461420006664647311789916160", "3145899967843501224147386087539306659840", "242922251906911644243202171249067319550279680", "3145898805361772364837472687235310551040", "3153591821044254427619758900436313047040", "11569818555245887323034640198413739706286080", "1412649414417211308773980608693360069181440", "3154451631663967071465904869836524093440", "40328038806481590533200837796844572214558720", "6449555818020623912022118735024590705131520", "3147669084452609098629221019780969922560", "214152408386963615724912169806422913350369280", "31730108310685200912221006196817171945881600", "3146179852633976460290890035034167705600", "196215162097468233361942185813896872329216000", "195865357420488606522191885611551475850280960", "3145918363698205573340970071153883217920", "261367593407613361054348517965289638959513600", "195933083425166830747012567991790022636339200", "3145905700602035258397272680891479490560", "239504830338683869649311611739768588389580800", "261367616474337187339119191080475385082675200", "3145896511500865046198192045608560230400", "242922321405639481006658661884241480914042880", "239505130450130982164022364856522338090352640", "3145899386618420492380934709424643112960", "3147423422930618119803902293577784360960", "56615750102253513726788538389821471881953280", "1299758550376374745646289022967637312798720", "3153767491159303614675916756668855091200", "260771162411813026268558734239076757998141440", "6213734702499326302768384867450485693480960", "3147461411769757901221078236949118976000", "196590944838146517961074721978628522524016640", "31306701694779038497090755674376095190220800", "3146183981605397326613179007049148661760", "261371689395748637344125800797475408141352960", "195586576508904583140988525518812499243171840", "3145905790088793632231328689738502635520", "239505714501655177488566378368083634610503680", "195933688111478606518143920005070520802344960", "3145909156904438480944394333315294822400", "242922082975935912521195677202344021831188480", "261367697863396495614590277423871349175091200", "3145895930221934051047428392307696599040", "3146133631803489117655121914665180856320", "422851162695685302161157073036129456210575360", "1280537833094482911000991988058672857088000", "3153615340467413232133231054316906741760", "197944890328197463836022765991302396567879680", "6166747244343597037723846810554491763425280", "3147473469343237264269837324564855521280", "261375557699613087634952852580150190182236160", "31290085463444373341566801428299862025175040", "3146171501740628377966146979375853076480", "239503746568720090484127979255047095750492160", "195583573074131328591290809872186959399485440", "3145909247323982451561882511192243568640", "242923169030504865252006568251090664339537920", "195933848660809107721255409195026549938585600", "3145908575591464215838030965816258723840", "3145867925987289810854741906125467156480", "197387873758505866544163962033210907804303360", "1276108800661804107282351977456233925836800", "3153642205599389512887946048907362959360", "261485122573854857358520978623353372761128960", "6164840597199797330038761749500495512207360", "3147461308043628157776632680302866595840", "239521181312430065940053623138044075583733760", "31290250714145087717779640281845855997132800", "3146174957112102909363778265362370396160", "242923150909432011288281267368254816512901120", "195585033654670567130399869776249718969466880", "3145908665674289298167405606896737976320", "3145867835910035445427192672822870671360", "262667397028137134032432874393951052087951360", "1276078377079332882246671042132611285647360", "3153629683606383478458591334761077145600", "239633665052760570205459759250056604024832000", "6164860566178304333454526947941522488688640", "3147464762715668233722851656399658680320", "242944582800949799408346707663476763456962560", "31290346087081197898056920602095334195200000", "3146174374777830545589423471918160281600", "3145855190685343920084050701539260497920", "240176474801286136280178863627019497011937280", "1276066560611150528902379567535973591941120", "3153633229229042536329654030226308464640", "243039223099877773025928132345152291418931200", "6164850704569736592110216312589495954309120", "3147464183439719449050645733013087846400", "3145858647032931846390422883717013831680", "243474545783624793674747582752444470137978880", "1276062759967924925190483346699510087680000", "3153632668312938722984697607679587123200", "3145858065779378561570197199182060584960", "3148279872819146708819622447910936903680", "3146379092018340320849621574111429918720", "3145914139011345868399171927088069345280", "3145918273617856365190184500196907417600", "3145893055073430177632322351947820564480", "3145899967938822380023065287294189568000", "3145898805350630931033821871679545016320", "11340442413324860405564709164624090077593600", "1409169334035725240937694709873662073241600", "3154469027360824426550838157811310919680", "40702978882873281103488063391557783430103040", "6459071248645674727657142493120547730227200", "3147666821338964235342954974412716113920", "226590237306578355061232640503902666531799040", "31990286028195703783778227559836019337461760", "3146177315478198139873397369686311567360", "197215967296770203647927031562165774912061440", "196862588340393233269209510977220406306406400", "3145918107739857116624311633243495464960", "261364271700728970825219503213277474843525120", "195931216723606212884055638409472425653698560", "3145905701083592786132846819912900935680", "239504915920512899866246360106915253662515200", "261367718393689350792977050974224627772948480", "3145896511486009801126657624867539517440", "242922305226481024573716530780827010476277760", "239505114722701275958829259878267385922191360", "3145899386621515335104171047079022428160", "34215599089432871477556882830275956839546880", "1280512743656402382094276301331208517713920", "3153882508869145427747950470668432179200", "219240015764185078536625230348290490409943040", "6185812863496491145813839536516144415375360", "3147468608187116280703666136651850055680", "197279761283710093088474329360111105789132800", "31324118706269590276934971199301877172797440", "3146183805802856433173018550032148725760", "261364271700728970825219503213277474843525120", "195582422827673800932066405361206961750671360", "3145905791163323025738985123339000872960", "239505096178457236436925273602322334199316480", "195933274300034868791137701825357160434892800", "3145909157011520039168371616156819128320", "242922037610946363787365317943508261813616640", "261367645346035068274733671183343216555458560", "3145895930229361673583195602678206955520", "195582422827673800932066405361206961750671360", "1276047468576027209467743379376502000844800", "3153642670714636828452070380142382284800", "195931216723606212884055638409472425653698560", "6164773393137185322626354254414662944686080", "3147473983701146117791977342160034856960", "261364271700728970825219503213277474843525120", "31289923715020673796837028091458473689088000", "3146171503375943272924227795949883228160", "239502021722967755347806316941932014684078080", "195582422827673800932066405361206961750671360", "3145909247621706321537218193543533690880", "242922933955017074319714513188193766201098240", "195933695731805124368720523073314635749785600", "3145908575631078202695456087792313958400", "195931216723606212884055638409472425653698560", "1276047468576027209467743379376502000844800", "3153642580191106142333841257078288547840", "261419460557427592919995907202750826539909120", "6164804090673510235081489925394248824258560", "3147461317559031594639076432457509109760", "239502021722967755347806316941932014684078080", "31289923715020673796837028091458473689088000", "3146174960418013906324834147770354892800", "242923999925829637614511231224101136676945920", "195585584018977539113030697242958922808033280", "3145908665531926532898534074795289477120", "262686782936299450969630482088804521911255040", "1276078834586020777072295758231641847234560", "3153629680812359467920825700387431383040", "239593052496297745350235552505590588637184000", "6164833682861710600488025301432050101780480", "3147464769723011127674567373445304156160", "242943940442666975549231557686641784080302080", "31290335431296492229371515006400900271964160", "3146174374885531072358048022290560450560", "240051390336697684253757394397229399775641600", "1276063027852282002262690593672194508718080", "3153633250806286002733400156558894039040", "243050314837226296204762758336672859863121920", "6164857840857702710232144970051826441256960", "3147464181579100003840959535200243548160", "243514868649555468165747190784698726251233280", "1276063867400062092834504458557608469463040", "3153632661548850467079358030268155822080", "3146308471964661717708254715502751907840", "3145905877286606327959789369406584258560", "3145918177204839976753204820848976855040", "3145893054479839343315592789837867909120", "3145899967786556118039837474698727260160", "3145898805390244917891246993655600250880", "6270409034246563880281337039651164378890240", "3147712974649886853676191756719059107840", "31839581989508246721182263779812886875996160", "3146178780033907906299989328275995361280", "196926153878822924019463936544080996073472000", "3145918091512358781606898776270994145280", "195931216723606212884055638409472425653698560", "3145905701083592786132846819912900935680", "261367933060902971953228333796437772363366400", "3145896511455061373894294248323746365440", "239504854584056274114530893250485491377111040", "3145899386666081070318774309302084567040", "195582422827673800932066405361206961750671360", "6164773393137185322626354254414662944686080", "3147474073870626796371969437563134935040", "197290990122681417071154543932912535947182080", "31324401784670836849533603994375364448092160", "3146183802946935568170526162570916659200", "261364271700728970825219503213277474843525120", "195582422827673800932066405361206961750671360", "3145905791163323025738985123339000872960", "239508498038637227421936084838098676796620800", "195935550980484238612626712706544791086694400", "3145909156424737858842761996886500966400", "242921890124105556669996500872748302640087040", "261367474608144335641731072635981845757952000", "3145895930254120415369086303913241477120", "216716535133971145173644196322972159778488320", "6183433227753073592786057376492724955381760", "3147469134338851783934841687555723755520", "261474172829910155768796897973641380395745280", "31291498270585356383024095904079042010152960", "3146171487457310241685801436884437565440", "239504554745204097082082483485121106149376000", "195584112020929235011497796705643770077511680", "3145909247184714529016247316745174384640", "242922433398023546090782161810283429846056960", "195933370093140375061485421495858281075179520", "3145908575714638956222837204460555468800", "261495566835924196339773038013387177291939840", "6164846402315828509779580374344762822492160", "3147461306530250066114063567311381463040", "239511360687861838793214257468952800762265600", "31290083109960300899617897178164720954245120", "3146174958806838784607996764900483399680", "242922263371475787954349868770357162530570240", "195584458320342987192202364723046884919214080", "3145908665823460717427397081837820968960", "239502021722967755347806316941932014684078080", "6164773393137185322626354254414662944686080", "3147464785438622476268689982383466741760", "242945709282645755280007224120177535242731520", "31290364773545154652224563989643229942251520", "3146174374589045139472006875001022054400", "243042855902487104583596230877998215573012480", "6164853041949614184883800576042854630031360", "3147464182830035432573087215100362752000", "3145891330342339259807238267590494126080", "3145917832864591998397862916704981483520", "3145893053919672810409815674395211857920", "3145899968125750880506540081618700206080", "3145898805208268165764950339578096517120", "31289923715020673796837028091458473689088000", "3146184241239181001445312043300411146240", "195582422827673800932066405361206961750671360", "3145918436794676884915381862408053063680", "195931216723606212884055638409472425653698560", "3145905701083592786132846819912900935680", "261364271700728970825219503213277474843525120", "3145896511984898448112355254753485127680", "239505725888335053919067692074690802027069440", "3145899386515671713969488299299249848320", "31776637266735308893421238348173137800069120", "3146179305754841302456666677690268385280", "195643957997570056928044873373891991479255040", "3145905775247784837223795101927934525440", "195932911946726523387197270006487545020416000", "3145909157104984289410109013319074447360", "261368103521006484618592163404764266983587840", "3145895930163132039305937976874489610240", "261364271700728970825219503213277474843525120", "31289923715020673796837028091458473689088000", "3146171503375943272924227795949883228160", "239502021722967755347806316941932014684078080", "195582422827673800932066405361206961750671360", "3145909247621706321537218193543533690880", "242926443326639619508993542211935456964116480", "195935978750735779713481070072760679362723840", "3145908575042439116735904665929368207360", "239502021722967755347806316941932014684078080", "31289923715020673796837028091458473689088000", "3146174960418013906324834147770354892800", "242919123337433256560975740147154018359050240", "195582422827673800932066405361206961750671360", "3145908666349583980377574483082304552960", "242940461503023799151182897853244191916687360", "31290277720027990611409188124221840996433920", "3146174375469218409960421303906499297280", "3145917973955376908019260242203582136320", "3145893038054271074011054322985090416640", "3145899965118182722065467149092881694720", "3145898805211363008488186677232475832320", "195582422827673800932066405361206961750671360", "3145918436794676884915381862408053063680", "195962229688455210824189532760457660218736640", "3145905693089614032013386658651129774080", "261364271700728970825219503213277474843525120", "3145896511984898448112355254753485127680", "239506762081396093580063664963588548638801920", "3145899386336789804566427982876125429760", "195655935284878881102311951093534920141701120", "3145905772151085208353515644955991736320", "195937466787426341362456584247833642034790400", "3145909155930800960214242507247562260480", "261367906694482355211739199732529338190397440", "3145895930191604592359712283294779310080", "195582422827673800932066405361206961750671360", "3145909247621706321537218193543533690880", "195931216723606212884055638409472425653698560", "3145908576269853740771436179656204615680", "243097125935119336708788857911543139338813440", "195697794866789756547957090473673588662599680", "3145908636518394971102515832520085340160", "3145892867699891310556142672737436958720", "3145899945722803375543339069097713336320", "3145898801617012669721504125436339159040", "196673490968196723777688825047914214378700800", "3145905510446851751676272717924967383040", "261472683700892745508755850797643892942438400", "3145896496285380281679061601618094981120", "239526145510242568750018054557710179683532800", "3145899382993121726381888781084713287680", "195931216723606212884055638409472425653698560", "3145909157541976081931079890117433753600", "261395048587979272155411204085782052350197760", "3145895926259916396760268927171297280000", "195945098131971869907834749475724425890365440", "3145908572691596584165582583662840381440", "3145899852384822716913984483141070356480", "3145898785754705776045979111680597032960", "262018649953387230590871047809373055976734720", "3145896417418265228358174620008254013440", "239629547316741726916523902564645061598904320", "3145899365164351766361994821736354283520", "261507513524451512630092074539573943856005120", "3145895909977329861269249259950844149760", "3145898712947911743366488524876331089920", "240081104448986523038342326429639060771307520", "3145899287485037350219214231877294489600", "3160665099866338248932339454882537799680", "3148957870125377270122682441349023662080", "3146443073561958262322989487976527953920", "3145918197820206324775097204200471265280", "3145918346714327676764596291451077263360", "3145893055055480089837551593552420536320", "3145899967889923864995931152354996387840", "3155178662599249409411286103816037990400", "3147734584476476416199128182140939796480", "3146183895898679854939985809261021102080", "3145918436794676884915381862408053063680", "3145905700553136743370138545952286310400", "3145896511496532266385661172892429189120", "3153909691547459326167090492848524492800", "3147474073870626796371969437563134935040", "3146184151143357579678344784071538769920", "3145905791163323025738985123339000872960", "3145909156902581575310452530722667233280", "3153642670714636828452070380142382284800", "3147473975699120772592102702996877475840", "3146171503375943272924227795949883228160", "3145909246804048874058177785256518615040", "3153642388615389825647362310751670763520", "3147461309845445591244828462682503905280", "3146174956256069412116607270161051811840", "3153629777354121313644437026157541457920", "3147464763426244122977914781845149450240", "3153633245678750578875435930783244615680", "6438882876891485673001290024974281227632640", "3148962683559642429929174266263864606720", "33052059113378926923355883312725170554142720", "3146433132027150963289316631722600693760", "200691403527119539037428250957696617351741440", "3145917238712972180217876423778794209280", "195931216723606212884055638409472425653698560", "3145918346714327676764596291451077263360", "261368770708793717547774473502436216075714560", "3145893054902594859309676513426082365440", "239505507280177508358109388229534273912176640", "3145899967821837325084731723958651453440", "34547017269411314969758705295281600572948480", "6281452300950098148240047499412544421888000", "3147710196654685748096197362634645831680", "215427216068942388819218565810426754073886720", "31757953180925978473264776591728712414658560", "3146179579114871423386604478644669644800", "195977447794644569790939608096508668364718080", "195628489426610727933949354392103082765844480", "3145918424878913431910834625516813680640", "261364271700728970825219503213277474843525120", "195931216723606212884055638409472425653698560", "3145905701083592786132846819912900935680", "239504596304249118034992886999796786952929280", "261367337760294439060658284650875368589230080", "3145896511541098001600264435115491328000", "248960155801719841260568061771488661990277120", "6206718336326694524334164501476190988533760", "3147463214034086658652187773878801530880", "197601406753278152152240088999386598143426560", "31332216651890701591102277599595674006978560", "3146183724131194904055362386023772323840", "261374178444527672425453665570825876327628800", "195587970286809703948350081172633049880330240", "3145905789727934970701971719237874483200", "239507038012374357696760456415194291655147520", "195934573866534144685945182445190593338408960", "3145909156676658056514199881952977223680", "202014158088717857377271543664838660608491520", "6170619598636157870124893530666689280081920", "3147472461218646132006206239021832601600", "261364271700728970825219503213277474843525120", "31289923715020673796837028091458473689088000", "3146171503375943272924227795949883228160", "239502021722967755347806316941932014684078080", "195582422827673800932066405361206961750671360", "3145909247621706321537218193543533690880", "261377247422157021442443627265201347860889600", "6164780611710691117202027478587309775912960", "3147461323679392564111257777758042849280", "239558916458003487498821711575466191827763200", "31290894611696873155752957046154172322283520", "3146174950602410725308465643140918804480", "239597426653285898953949055064597645366394880", "6164836578736688151563386836005761465712640", "3147464768968488471749548253307627110400", "3146420170529340116621178943861004697600", "3145913865538044503798784167983385149440", "3145918334798564223760049054559837880320", "3145893055554368736823249223438366146560", "3145899967979055335425137676801120665600", "272103980556094087517675224465406775263232000", "32764001946797821675608624131439977048309760", "3146170008600332251184093177407938232320", "196369665483886032673745184650376598561751040", "196019310196939474136991921365843725737000960", "3145918324013656301826059596578800271360", "261376906203393638202571496758931435626168320", "195938316877328785040262538349389507052175360", "3145905699253302799610876731112973926400", "239505618288623663463400239296751754889134080", "261368554842162380265568879934109867803934720", "3145896511364691966375793188815870361600", "195931216723606212884055638409472425653698560", "31289923715020673796837028091458473689088000", "3146184151143357579678344784071538769920", "261364271700728970825219503213277474843525120", "195582422827673800932066405361206961750671360", "3145905791163323025738985123339000872960", "239502021722967755347806316941932014684078080", "195931216723606212884055638409472425653698560", "3145909157541976081931079890117433753600", "261364271700728970825219503213277474843525120", "31289923715020673796837028091458473689088000", "3146171503375943272924227795949883228160", "239502021722967755347806316941932014684078080", "195582422827673800932066405361206961750671360", "3145909247621706321537218193543533690880", "239502021722967755347806316941932014684078080", "31289923715020673796837028091458473689088000", "3146174960418013906324834147770354892800", "3145907677770162582440710220006408847360", "3145917919773965352320696926984910929920", "3145893054119599650330883086868115619840", "3145899967558156725064995755805533798400", "195582422827673800932066405361206961750671360", "3145918436794676884915381862408053063680", "195931216723606212884055638409472425653698560", "3145905701083592786132846819912900935680", "261364271700728970825219503213277474843525120", "3145896511984898448112355254753485127680", "261540930467690537244197005679845884202844160", "195681330168383583739381592471122310206586880", "3145905765586923792369243480017464197120", "239502021722967755347806316941932014684078080", "195931216723606212884055638409472425653698560", "3145909157541976081931079890117433753600", "239594825222701462385265771291791850429480960", "195644306313861813897154755592348558939914240", "3145909231616417694048174380155467202560", "3145916825736540223016332555872098058240", "3145893055554368736823249223438366146560", "3145899968423474750481875763969990328320", "195931216723606212884055638409472425653698560", "3145905701083592786132846819912900935680", "261364271700728970825219503213277474843525120", "3145896511984898448112355254753485127680", "195993321162592734337894471906946929907466240", "3145909141536068485897388809198491402240", "3145893053674561266729497732168370094080", "3145899958609728475099449061933181829120", "261364271700728970825219503213277474843525120", "3145896511984898448112355254753485127680", "3145899951969433928123562990696923136000", "3149031159955034569805083130767972761600", "3146449652238186618573578025543055441920", "3145918526875026093066167433365028864000", "3145918345596470485131631130689268613120", "3145893055090761296882445842812344729600", "3147735200901679313511036773635058565120", "3146184225320547970206885684234965483520", "3145918436357685092394410985609693757440", "3145905700528378001584247844717251788800", "3147474054839819922647081933253849907200", "3146184149531563489416860133670791413760", "3145905790636580794244160454563641425920", "3147473983701146117791977342160034856960", "3146171498916893877285312503520165888000", "3147461304799614015280303550982468403200", "3146435765449869095607033839131683717120", "3145918414094005509976845167535776071680", "3145918344883418721697978935120274391040", "3145893054934162255086687157500751380480", "3146184241239181001445312043300411146240", "3145918436794676884915381862408053063680", "3145905701083592786132846819912900935680", "3146184151143357579678344784071538769920", "3145905791163323025738985123339000872960", "3146171503375943272924227795949883228160", "195582422827673800932066405361206961750671360", "3145918526875026093066167433365028864000", "196020586789527008923132336249654934230794240", "3145918323684365036073713270152841134080", "261365642134123045380171616812877403180236800", "3145893055356298802536123613558089973760", "197409015414950668896152170111898055490928640", "197054944919296746953152359971058689350041600", "3145918058665555022810352715281570201600", "261377649525648280206282198502741504111411200", "195938734593370455770340798438527669014364160", "3145905699145602272842252180740573757440", "261364934423151546330675807935809358282096640", "195582793935498306460996404549637155009331200", "3145905791067382901318658656053242101760", "3145917968585205814659567144324594401280", "3145893053616378223532654584266038968320", "261364271700728970825219503213277474843525120", "195931216723606212884055638409472425653698560", "3145905701083592786132846819912900935680", "3145893055458428612402922756152607375360", "3146450000492791673278239794946008678400", "3145918526875026093066167433365028864000", "3145918345486294084184417510193364992000", "3146184241239181001445312043300411146240", "3145918436794676884915381862408053063680", "3146184147564481454527843920547298672640", "3145918501298007891151778522512616325120", "3145918346714327676764596291451077263360", "3145918420788769288881690781489110712320", "3145918346714327676764596291451077263360", "3145918497043218115246461515271933788160", "333261593022207262778861493207800217600", "3458318561291737073574833029707202560", "1718546930671783335001911428318295490560", "856071337639084713864322597733101731840", "3457332085991817138538448869738414080", "7974831201419663572184437951855161507840", "1110236403557698463227109842364493987840", "3445523069961937720765555022097285120", "47213356909445493905418492354903492526080", "1673316709847423820921446109292957532160", "3437110042890510258496765230663598080", "421234673083619375722100529218088515665920", "9942339802607886736890166422338556395520", "3425185698339574552299115175970078720", "9770116194479284297922895990784097223966720", "40047982891503224030051958874006408396800", "3423385899027366011194239923760660480", "2460336274605226254451328481163512007391969280", "207205048497341413664584523584674138685440", "3422912613746254877929858598814351360", "11291933022416468284370040835027199414407004160", "279705353499473477783696045092185581813760", "3422883297267888777985791274537451520", "21196574251773777815209256893797911934051287040", "260095311146536758487976370325241557155840", "3422889613046151157751249282468413440", "2203275554252351616724704385263520972800", "771519102448310650616517609579243110400", "392653282908439317734051903884870287360", "3473890202914727652579682397926195200", "8649609094452149538620550774901859942400", "1098307995844974351752166712333314293760", "611844681885425148338689221226219438080", "3454255271656321481492466897455677440", "40225640322556372346472720240632943083520", "1683682580798503039723326263762438062080", "998757736214428335941355231411877969920", "3441885021329162207746619491410247680", "281548430368435928300128676350411187159040", "10060146318343099987278956021062356172800", "1625370977874550641212257343225085296640", "3431234348593808399569014143896780800", "6613537737696085252300834060458829849559040", "40126487438980427863609611218935370219520", "9727369595603560457859835446178590228480", "3424298307618889416517830930931384320", "3298633207186368654366900491239856290136064000", "207200613833029248575875513130245454561280", "39884977474394865567058292909611721687040", "3423149838540076783551093212373319680", "66893945142386749512781396149191886519203266560", "279699594752184603657147473884037869731840", "207188241249142488464707300879086460600320", "3422897958168964301394005925266718720", "20076663179760482500559238886294572365732904960", "260095489175914169358191390670506290053120", "279702321944488922849669621994441418997760", "3422886455365691400751771145616752640", "8338503715106856002745442912768496762880", "1103535971443124678795521795462382223360", "347135413134157264312471984616201256960", "3469190491323216364098576429235568640", "33567493852195883900871521111649508392960", "1697777822757679670579571839351170007040", "581319927802302665985544157767013498880", "3450423592198282851963039147412684800", "206984641996898982089809274635332448419840", "10191327571199533893222410821180839690240", "979170786776775655136781057035536957440", "3436021336894876472086081801971302400", "4558840441171888368978618787255077757255680", "40236517448174178700213543216981097840640", "1616614682214522029250983496270049443840", "3430356879122200401377822857400156160", "1950315723469204465696103129307703276638044160", "207209612002171435503322656342999312629760", "9713131704733051607762945235833554206720", "3424062691582919477543595206152028160", "16349933769707064970930339203254129832681799680", "279703210150795080550801269931722418421760", "39884592512026773094705719879406505164800", "3423135179179424091310857794711715840", "11877063044049522180134316204059770078762106880", "260097815453863625843071948516482204303360", "207191213849610118066856632907461432442880", "3422901115028499269999382400189071360", "28763839853392011335477104528218359070720", "1712240596156401857380989299716207411200", "337168066119178406628461171374722908160", "3465317678398775685514252324102471680", "161399567085683501179166908570706903040000", "10335050332762025176086347822181635850240", "573454314634570490728264587106572042240", "3444573119023495034511850836747878400", "3181792689352533125084578147585909787197440", "40390803122335782790430164279861664808960", "974859079891948001001904751675933982720", "3435155395718353252131424002449080320", "179813486093078147198052199365322094558576640", "207426603966592529427059868116177607720960", "1616056140211603288282367956267963514880", "3430121171054638905495892187330641920", "1486810507795057341667285042747863705562644480", "279751051964882993091430715521257292431360", "9713146785148357219600610441160598487040", "3424048019691619964934680251874672640", "2620247751693759437537907919098610326700032000", "260117939587339003362018596456481800847360", "39885102333496593840682585659459344793600", "3423138333532606800675663713969111040", "130704856174825541659082106212805645434880", "10492838726863685739328068939003168030720", "334113490934354667895720272368542679040", "3459458758977953764220161230561607680", "2189952140559953255298846767576278169026560", "40624366337067834869790660481218647162880", "571573179722060014528458804554713006080", "3443717356668660270881752914560286720", "122239604400486348016934003016638634016112640", "207539364274572407206070821254531813212160", "974568257268706316136437574829237862400", "3434920116969984841565146680152555520", "146933926353754811680515538651882998957342720", "280231865114403385036820383244594750423040", "1616059390301541018869075359743627755520", "3430106434435895758858913014622453760", "690748522591420218083574917034105615773859840", "260190090751949008168780294893386858496000", "9713219914962885325616056316082310348800", "3424051170397066600787711485846487040", "1502472303253172698126862269007625914941440", "40972137920185170767531205191707027046400", "333335529779218371445867428152522833920", "3458610490819067061058668308610416640", "86937754734902882225016264167985594740244480", "207682542699339380536549759148066498150400", "571427795053321207892708815152013639680", "3443482552106761431061925807542763520", "89154702894323278015998443181986012064645120", "280578663861433034769481091990218164142080", "974571140632160714110078284973568163840", "3434905317952381979879582696818606080", "121884071235696753292157940341329425271357440", "260648325025732695954199603455547492270080", "1616063043305339076326698381677082705920", "3430109588963531715113667642418790400", "69927564541999577779796838064191998200381440", "207803297602563572370221845739818388029440", "333263181291779016399462115487105679360", "3458376116520426229914280324874895360", "51336295061888792465270109843230180769792000", "281230670152096198286892179739581758832640", "571430399764564428202274335353313689600", "3443467620627462724273122732712919040", "73659785182751173037245523485841461377761280", "261013757167322910664524634335797701509120", "974573381635011225506653592394242457600", "3434908469977566342313373114931609600", "29005386059569740465875151839421542443253760", "282421813826624780159368432898041152798720", "333265422123794209473391584386041774080", "3458360909698057357841784851650314240", "43209248277672138200419399069680372107182080", "261667189263868299484706027966267444428800", "571431596116871019155314292715411210240", "3443470772920508520037314067011993600", "25106131693452810777089294189160069102305280", "262814803503221562702208309998155338874880", "333266016832485717835918855100505784320", "3458364069096066045959114891156520960", "7656521304244936264788184973089072742400", "617510270564535198864332245247302041600", "3462734722455265149710607391685345280", "28592910659427870245198312352525708165120", "1008949512804486148539928677618171248640", "3446596846696278049311827377583554560", "178211007223343088463487676077128506408960", "1630830205964044248875353140254044323840", "3437293982057359987175028723673989120", "4504724676504001262766626289508398913290240", "9734071928002940698608466487042931425280", "3425210945385905989238376347876720640", "32303559166901722669466324955516650816863643860074473401152883371540480", "39884495216413233348472911975088820060160", "3423387098560194187457397193514680320", "365026508162498206762523417960730929419878315062233395276415441399971840", "207187599534346860567904243705132666060800", "3422912618508344004378906754642083840", "36665519498051433719208032036349256612876124160", "279700558927587042049579109392467697336320", "3422883297985913445928049983755386880", "22789638862793779065736879925403876065280", "1018097720124298287736212682169332531200", "586120333844223544289144288797450567680", "3455111388183340557858448876807127040", "133098464923699358236167168956949080309760", "1635904274885015582131811732628009123840", "981748953078590924345138183236453662720", "3442090530538160511714180680311111680", "2973817260822419098840559944052684378603520", "9744912167458595346423038087097860751360", "1616920288356760294811830215934696488960", "3431272206499714990187001362629263360", "4403388993915103700675503399035518683950612480", "39884856480741176150360726931503893708800", "9713104756152355106208268996090118799360", "3424300077959388544480183719705968640", "24936448896545682719034904329929662835007160320", "207189320992692353991222334493865101230080", "39884559009598533468336297568120036392960", "3423149841622528046665097874191155200", "23294275041207001850618559631871605046803169280", "279701783694251264209189393791316414955520", "207189442351224905634760873585639811973120", "3422897957841147846069268243242024960", "107126204901025128353631797341402788003840", "1640793644067632013046158431183500738560", "574488429432642836763817613539147776000", "3450667146023808204442513125440225280", "2055074214839559328808473636189386886348800", "9759209164667253128023446607574650060800", "975022864341508635528856673038809169920", "3436072631957722931588505132230246400", "186641812086931315796869154831094364262891520", "39893020171000092318254694229437453434880", "1616055608829583582781781769463047127040", "3430359397291501918869655935516672000", "1861976966954352521964527462160452763474984960", "207210656467527395010931328373888374538240", "9713133999775569878133859593902327070720", "3424062691297717555810295376594862080", "3035878954581336631039188003646713481584967680", "279724196523296889550754534936766201200640", "39885019214201335998711476719108478730240", "3423135176036318897628543317169930240", "1477556497883671189397049175987874137374720", "9777357208191043807706042057532836413440", "571645114825167141450770946466240266240", "3444638603790217196400609343077089280", "119462967258366789905639633966861802138501120", "39897815697862766129952987208511505039360", "974568437858968902423212383171038412800", "3435159005637418852559830424569774080", "153453410967206236593698952511002887470448640", "207467715418733079884853343235966616207360", "1616058635159916549202687691190718955520", "3430121159814621214073040216659066880", "717233540396168138540296111282226812189409280", "279807541368888726647049588867151775662080", "9713214871301413078624464579297584087040", "3424048011230736660231988388057579520", "72955246510150447063919376670209437608181760", "39906311921625137417364851972366810480640", "571428514906311010129080013410218803200", "3443722609395619650956043731305758720", "92567043783624547107881150826031821870858240", "207652376150148335279204419230399159336960", "974570747918902003026131575350000353280", "3434920086030010625062660401864376320", "122594335461168641791485286213299770480394240", "280338015187541055266054155875473172725760", "1616062919174911258585078669708005212160", "3430106418538134102139097416948776960", "55494619303553665539732485498548020125368320", "207964027378264036739318283698988185026560", "571429923148881553091919280444759080960", "3443482474827609272341399603249152000", "73704541075791496329871946801914476987678720", "280763884942258547299706038975630021754880", "974573373806297072808013861876326727680", "3434905290211255638188991172061429760", "42758087272599158174173695062242557595484160", "281540096083082238569634657849793660846080", "571431675854874814794906690267591475200", "3443467574288558678658396569500385280", "99256203489481862293862428062022788710400", "984224226436793076258994764813717995520", "3446892645278545097016607590234193920", "1755918248023830223859676218769368112168960", "1617530293840741201334607776717324943360", "3437353552178521191224753648566272000", "1728068801457977715474341534336265492124139520", "9713137926140017025066067684321059143680", "3425213542991002630522385671032668160", "358733805576846992446211889743403002423875107035616668955640904055521280", "39884495216413233348472911975088820060160", "3423387098560194187457397193514680320", "22072540129082592039515826911962792806234193920", "207189544353750699881184020321259812290560", "3422912617977532387156834462004674560", "1213334965529342766646949389989278656757760", "1618196893668783027399483379918558986240", "975343891609668945471133701118435000320", "3442169784259459443495190470328320000", "163581280579123805048909795122229689209323520", "9713660105773011471144223571235003432960", "1616057581447673135123155689109507276800", "3431276093626246045234965323867750400", "2574777748619672339014694063845129048188518400", "39885113055215873957266443215972723589120", "9713119972534624015077250906325369487360", "3424300076068189166861406206353735680", "3012610272348282495471480361234194933995274240", "207201849520219257707325513327626000793600", "39885023261488715965023164176497566023680", "3423149838202806173056801166359265280", "83988224166684862971052041423818040300011520", "9714206760899739186253577885974234398720", "974571795961393548136692994608306585600", "3436078236486744868820099606501130240", "160342463158105021645930597254255818865377280", "39894418780786622580287041821567426232320", "1616057903925333147992361135187144212480", "3430359386950403434812114355869450240", "707015401926745964219346764209728917895905280", "207248332701463843338211147543031914168320", "9713216772416875321858140599695221719040", "3424062681011681733729279213588971520", "102828603339552966576848977244681362137415680", "39899971359869969499968876144373509652480", "974569723991424957373113159015318159360", "3435158989658309904655827277405224960", "121524932340869133762396793116872318323261440", "207541436489374624773421975952998740787200", "1616063106628297067920755860401375150080", "3430121139670187170077923467780423680", "72205167224170553888014894497029511771586560", "207783820450744114257785223809331772784640", "974573641403730043071890950376443084800", "3434920050086011578990941564200550400", "65257966994991525493912360421918255181987840", "1616081636664859431382936989878169108480", "3437360100034834601386783144767651840", "2091784780451767210891693491778752822368010240", "9713128433150050132844520090224421765120", "3425213544171478101383785117888020480", "1626023002031795666779108028896910154368286720", "39885473561723915396799143897735029063680", "3423387091352680628939402060538839040", "183691507047944026766017130057692027551744000", "9713596958113101406639382266295730831360", "1616055833579538018383211300612420403200", "3431276101505873534153557064810496000", "589278685603472303572049802275135191190077440", "39887194924842955131769066863808563118080", "9713243434228826119789122517120434831360", "3424300060723689204124932355066429440", "116775979560174154679393291207037304512184320", "39898122303713480226208568396400065249280", "1616063980611882109862509457119987630080", "3430359359570641159996966907632680960", "377414033743946060180355620507455887035596800", "9713333311999533104238386898920275968000", "3425213518694673868708988792560680960", "571424039176951030059222161650121441280", "3443425458355248326766462183187415040", "3213604137481415554955469430092673843200", "1398745225335127538686680152175783444480", "3443318938822493501951244176940072960", "18226898000719497219882723674547447398400", "1773263522357019315109161724664862474240", "3436712161051618716422824692170096640", "155447500966105318779720116398209871380480", "10360452629589639336745826551800696668160", "3425138078451999442305611105587691520", "2120144562012252834901141270809277492101120", "40649194296041194410010388367580531261440", "3423381570842641236432849407028756480", "160249896617360302611061579885702251974492160", "207455819821694920618863455318135254548480", "3422912545395470857505862774203351040", "10608170402288747340025484367420409646237614080", "279705800079016336021023166417497835438080", "3422883297201010783224937676726599680", "19047363925097202212428260321212867767015833600", "260095671263857186046735960153249210695680", "3422889612983778289879384127837306880", "4178682917226698840143246878680002068480", "1270981165667001757312809487558760202240", "661943029783263503403906823648758988800", "3452779956064556320979097618606981120", "19237452737347323144400241236434726420480", "1764247142234890890803595185360952360960", "1026565839682415688975212048081768939520", "3441563746587972327363198186757816320", "114136629457334373205845238259345145200640", "10616557605290734369941171557066153656320", "1639251506479001867867875622794769203200", "3431173014647071563399016412652503040", "1137371115614904366592033485700953695846400", "41333964329525488957945033946575059025920", "9796746981535124285671479210483552092160", "3424289771062326119175868545383792640", "78253949744527374074539618287816877969244160", "207737612119375795089006686550973690675200", "39904833923441862840499048152423286702080", "3423149692349785932868448890273136640", "12300489336794036983449610541958277982909890560", "279704785418628021331580950538333800366080", "207191089430015670479649712201452622970880", "3422897957391607962347710737945722880", "22316734652350198360223012904922407875955916800", "260095150951643625241838883173381796003840", "279701930805391633481198344161899367628800", "3422886455424267495019080002222161920", "18048017735772259328891262725992344453120", "1774975056979144280163350125627205222400", "590107624662578176620971563444359659520", "3450118637678835142318439099069890560", "89030541140226153263415303260789853388800", "10902531282558185413658776869149280829440", "985346445871141297502407174196318699520", "3435945768871181922871111962958233600", "735409368854824599398939679596561930649600", "42171649874506969482992739512454312099840", "1619600643518041522512104305094547210240", "3430343459304275560560681255048314880", "36420711391991045245460386455938807271260160", "208372977175216987214940536563675944714240", "9715674415688449568749089836287634964480", "3424062375683998149011964253804953600", "160442556880307979200998942101872171225003519993739951748831168356679680", "279698425266126608239405902142230862233600", "39884495216413233348472911975088820060160", "3423135179896107610367924975771320320", "39162353498248714664125032184076609005226557440", "260093847034873788054244843850840156405760", "207188695661740944772830087183877747507200", "3422901115715790850107745104990044160", "72635411882248441062179968325925250007040", "11212455485158800354420262885688082432000", "575955087773603681766400448282681671680", "3444483283864231105565171932263874560", "524768239642914015075713827113666399436800", "43165225853465481285044492306985139568640", "976373736054620299578784690525773496320", "3435136617839635588297370028044451840", "16176698144352391365602964521171824096051200", "209875640677451063926555961009816941363200", "1616203073816938710383456050912375603200", "3430120509161859166126315887321415680", "13748650179688023523128621799887935840641351680", "279704115482956901662407629269053084794880", "9713090192851225277207026123348471971840", "3424048026724283598723444675025305600", "3830293550440100816211452800167853264585359360", "260109782138052648307727878258021776752640", "39884910534325823882548940743815368540160", "3423138334945393814699429485546045440", "398317838178751769686689898736776705474560", "44322622940535952271013317781826767421440", "572244977895527206204965715604102184960", "3443692998932875011298179276645335040", "8787622056965775464011451019914724539105280", "212190458259142789943459950582877304913920", "974668579690422745257841934710761062400", "3434918870844133240074845946988462080", "207091106633362658587617188564356944038461440", "280076698446345890881550800606906464337920", "1616054227113528989222239805644493291520", "3430106457696394790491954486695690240", "761515286533288607981929518245916428615024640", "260180983296630574712654062116382263214080", "9713207222187173294835880820322273853440", "3424051171974361581587998647999528960", "4980848998945666234724483140220814926807040", "216180005527969423238414896885547862589440", "571489602877826346761423830395377418240", "3443480307867015822124669020552560640", "133870655303930571622368211334736985813155840", "280284027846688981668450981120252491857920", "974567582201804530397755840624978821120", "3434905362156460341583168890029998080", "121095175967820393629982194265720003451944960", "260651956320358474496323955722942792335360", "1616063182905028761892828225295729295360", "3430109588334665113905268269923696640", "84510398208595628546805315068323715780444160", "280627198377238280634920303064888524144640", "571427902932110917375672236444431155200", "3443467711295984223013729400971591680", "70226356660778065253066687619290719699599360", "261058984342885784274147516301257096560640", "974574012051998074570044719337245245440", "3434908462146380773339481007257026560", "39116384755353458248526700199944572821831680", "261833096624260542858952021725778028789760", "571432386834331560968050565889424097280", "3443470744207105904845619199077253120", "15198951081162684818019338592200530329600", "1041330879977209239758353677276476866560", "3446230770204341634293712183424450560", "69817317407417749639954974186852078059520", "1654334015745296750524781622389700034560", "3437191055684683738145340368313384960", "657062876296345497777779819884812907315200", "9858822139683694934669695715411880837120", "3425195694522861691115101925576540160", "32602942588332800673334790982666272542556160", "39933347291488825650197158429515558420480", "3423386739096384166962370549162967040", "36622810664880327820301070194394837009668505600", "207188771671150646777006609040971535482880", "3422912618188423326997972717267845120", "11439393501167084021656863237493991358458757120", "279705264188305957600810831206619891630080", "3422883297281262487995870175045877760", "51574195119987991499242191975710982144000", "1668317177277054859050756076250490470400", "993330744432590316688587510572635914240", "3441949825957444621677656867717775360", "435115823133123252024038610105881465978880", "9934859023852593610323726829101420380160", "1622066049443112603473862291814455705600", "3431249107142564770755825188732928000", "14925094021069088409601407718906804442234880", "39991364586031039070076823993930953523200", "9719408612605504189430976899593871032320", "3424299294977109374305258584617779200", "106373002022585458788712274122494815288781502636813987623660954467696640", "207187599534346860567904243705132666060800", "39884495216413233348472911975088820060160", "3423149842092440170846923874117877760", "14297748773912690042782580019458753831318323200", "279703896948470428292390688609413407703040", "207190601917738189239152246040619678433280", "3422897957524665043295444883682099200", "310239693767362469302848068827405489274880", "10027012228946633742215590989895418511360", "977631535720718856526148716875554488320", "3436040320990545109771783550344888320", "7456905095955425463270950394701146258145280", "40098971222694730385919469792262010961920", "1616391916564302103103237249479527628800", "3430357882290497323982825633957806080", "7118449772775596599171902208149738336225853440", "207193630053942833095693552475165719265280", "9713096584256044576248234124299133255680", "3424062695947339070112437072497213440", "4169895778899506129144180529276577780271677440", "279717187475305529153423731286315410391040", "39884876709922526701563894221522463621120", "3423135177086004018052391482781859840", "4292182893383222939039553240706872319672320", "40258592424062373333954428549954965340160", "974781816316420430183613750821812961280", "3435156355159680806584497180487188480", "199058105548423850573595307659064339637207040", "207403473324835261985402363699740582871040", "1616054736034418146562781832026091683840", "3430121177380592634472394033190666240", "844766154271167190562375083212058419202621440", "279791062878672062718841800079045809930240", "9713195012672390434499124590954057564160", "3424048013698507277247154770998722560", "117686849576345545087565384151376520502312960", "207552996409646553341434514887767018700800", "974568557849735093563906848642343895040", "3434920113236046895693209477253693440", "125683758146830725228818084153329764658053120", "280322258412075016780233324485351760199680", "1616062395517618990282391268233859563520", "3430106420897214991190995447452794880", "78411585661487587850109718401279646771445760", "280699696473830212510258860113646908866560", "974572600234265217724588193963720048640", "3434905299820814073637308712951480320", "281361466913204274303595335992809095168000", "1625377213017047032782893569378866954240", "3437318287775080133827136545043251200", "6923498522060995680854762964523840973045760", "9726729109739648499518744717237944320000", "3425211855249247156709082764421365760", "5036959879642914653780483793324420718154219520", "39884811038971114748195705675323791114240", "3423387096233480321148818648916295680", "671635597424754184050836964306040463602074255360", "207187663448044717362045970292163540418560", "3422912618490899624160957793315061760", "3871488339255732557252515955919861716090880", "9737513542679976571735156981450628136960", "1616716468056140945371243895584047759360", "3431273124484449344908220208827596800", "1388587907878285020166491071395458653418946560", "39885640854109616279803627629655338516480", "9713151273661893520815131875630771077120", "3424300072177875149918228639247237120", "8969662044562209922667753001528955082071080960", "207192385410643793328168915614794619289600", "39884672567580001194685778796830785536000", "3423149840786047820144866304678952960", "144560543676595890800052420522841898326425600", "39895502452109707661351464427038263214080", "1616059682117975204091236396354513141760", "3430359378938408328809302423806935040", "1051180619820894610776071006417100513340293120", "207228444240867810471586555500612267540480", "9713173082122916683181986169487611658240", "3424062686440982985850653532917596160", "145410010567208737259453111669048546363965440", "207483232226055644678550287643852857671680", "1616059576566507222481998891155340656640", "3430121155573436203574473416580792320", "347031741770192251498404205740808401573642240", "9713355198224050404820050166835293716480", "3425213515973171105210228015439544320", "32120999016566730526756732334753508892323348480", "39884544740867009911148261709325113753600", "3423387098195335577712087867567636480", "5855490715604070505056343241717224954323271680", "39884766890278336471922926891415151575040", "9713099442873755527768766217557335080960", "3424300078619762699780124908653117440", "974560487480359067916575996295669350400", "3434863267605634459506395457572044800", "7342328624996415939861323012480811663360", "2072112103219082139456416976823344168960", "3435751810889998197000683527423918080", "56572934199382542714862174373621991997440", "11726405738118846931501293806503392706560", "3425006182463114960226724303444377600", "754787547490390602946993666036248776540160", "42109654213157580247082530987752931983360", "3423371571639917942685941628508569600", "22645989057913941050911972146848001593180160", "209100656320390001924020939757949749821440", "3422912101139505959972878325813084160", "93433868882174782429541881071960287616801177600", "279699262558259052533468841939701229158400", "3422883298180058914125212327576862720", "18228932891526325428731655150854792746924769280", "260095830724120693424272858342251288330240", "3422889612956161956496989562098155520", "9929660237836752359142328758074710425600", "1930175644226302669521939893814558720000", "1080619400304264848160687881079100538880", "3440986709733237777638869996991938560", "57996825975317966916713125443718222970880", "11667032672989933627379634775236437606400", "1662362193670217087796809102783875645440", "3431073172430929235895017928445132800", "459104314726583420378212347557724385443840", "43679098630732574883411885733442444328960", "9923020644180664910038422889257731358720", "3424274540144451363781718892494192640", "9039051868175432675275082544899088376135680", "212048034443104269513660878674924142592000", "40061264120995030433695011453708942704640", "3423148545723023991611353697448099840", "7613577986800969112051163233104755382246440960", "279708700866284856458895584707369878159360", "207193237864927577491830492604811496652800", "3422897956805252002915699169962229760", "52931606720489550041187089993880687528200110080", "260093397683645494055471973341192037335040", "279699903241713198156833910212489254010880", "3422886455727914936278992891590737920", "51355999262282347462732665795596632719360", "11978630434966701960776775494931075563520", "993412036091998756137090823392193413120", "3435848494577215203412380409260933120", "326261737589481284827988520847806478417920", "45439311445183219971495108095196172124160", "1624086049030065373887675058419557990400", "3430323393461405122300136930295152640", "5053837002316909791710963554626507122933760", "216044584603986695598708229257952399196160", "9731787071877863172284991081237530542080", "3424060377733740508851011608494735360", "463638601994779443731384460406775580941352960", "279867260284712893910177453275202023587840", "39887926573961351094718986378035425443840", "3423135154622430765536890594818785280", "713369430944118030654591409834225834988176629841367753704426685281075200", "260092119652478150841983483319100951756800", "207187599534346860567904243705132666060800", "3422901116014961498610046836985036800", "243006461550151772808454788965772463964160", "47716109820072500342395494838912942080000", "978484631939875516592118315904369950720", "3435110545413426944280290480766320640", "3262101950794660743952863607644963314073600", "221239286879444349086462940498926921318400", "1616842598178208256382400654941754490880", "3430117629696813808651501462722969600", "107800910592421185137845874560558638531870720", "280426013874170816872901361886599095255040", "9713958578399950738456397948925624975360", "3424047918820015536075291165783490560", "42737094908133750496729003154922920589776099530494988444410201841336320", "260092119652478150841983483319100951756800", "39884495216413233348472911975088820060160", "3423138338004658313636355262654709760", "2269127131879396937868234302667003537653760", "228006202948835747604593132468308310753280", "974979228336662079319890108422270484480", "3434915013844358496869888341384888320", "33902077133024894727234083006056543121571840", "282025185361270214031552559066107189657600", "1616118653202212601997090197147054243840", "3430106167462737447135906851727605760", "2713849142694269805535906614812091679286231040", "260117048965445584351916035255526825656320", "9713118094819267602233523890689734082560", "3424051183050031866312133847663247360", "18463522303000258064158977032214035866583040", "284000667171372085852542550078161263001600", "974611930446327789681702973726607278080", "3434904811269884365652864300451102720", "176059474109338410181347492124966422734438400", "260476921407390926846688574357166987673600", "1616056449893945546203259004079759687680", "3430109618667316113756551483668561920", "99736132232515811727795119098856733545594880", "260772161908132228563654076633150484643840", "974570010385694691485210625153643315200", "3434908511856356988987704149121433600", "37235144073203820029268287774571123179520", "1689361557576591498894303733191310049280", "3437042990657407456736499584351600640", "220455876763135845720879505310610106613760", "10160756943915370892844419200570978467840", "3425160333210202807314629298676039680", "3580377654342168495066422446507645992960000", "40333803515316257165910421038945722695680", "3423383825283136932005492080477470720", "403028897366769007024594132817210125162905600", "207294164548991826865951656031100432547840", "3422912589437647992519637871005532160", "508571196299388880086370732914898941805414318080", "279698579091692911205525566851951120875520", "3422883298282420686080886849971159040", "145267228107490758949640492134995308052480", "10409070809480878332350489274990660157440", "1634221699216282020278403804359703920640", "3431195119254864205779039585419919360", "1903638356105666492628591144075988775731200", "40738026893440756725907387021955495362560", "9762897327751026398000206570949758156800", "3424293920938709312347339213127024640", "80268834070438071645295996287129510393937920", "207723770139034254295968638620380356935680", "39904323133481244813112385823870686330880", "3423149696108582356668724840444723200", "91713707567391826404043002442783390973408622867417538708859710404034560", "279698425266126608239405902142230862233600", "207187599534346860567904243705132666060800", "3422897958344107012147468588422266880", "1172573197738226088408577277997729322106880", "41288917238891854162531980905491118161920", "1618271920262279752849848953921612021760", "3430349424862152709622142972293283840", "25827386983069335491735547193824549084856320", "208863101772151151532746126578964433469440", "9716737571222370216594940387449404129280", "3424062243649722675735081548261621760", "45791414307631245750922616528039694187519760460196290212957922357411840", "279698425266126608239405902142230862233600", "39884495216413233348472911975088820060160", "3423135179896107610367924975771320320", "10512296157568109726420262162024360207974400", "211353174417985792081857680212353959854080", "1616290086355017906666840236983666606080", "3430120117252795865579117226523361280", "3952438914822658595007518568476781918698864640", "279718219815084411171766949682381167001600", "9713107200665873412179935780185802014720", "3424048024610727402766187250183045120", "186451844092916918547475608253739806312366080", "280118634255041620530932700226792760279040", "1616055623090618851454825680842931568640", "3430106451407398213541892427339530240", "975762886517124823333802466179232647086080", "9810742879474306105708164679074840576000", "3425201526319469725322733765902991360", "24258425315043465065349680091544087575920640", "39950179312350139309892662939022996275200", "3423386615446489843669508030799544320", "7483294595918436821125778021887304303294545920", "207193336030402371772654252350214546391040", "3422912616942675462153765868284149760", "9849731433109887440897328004255336177336320", "40046656050187897958995678704227749724160", "9722671116549750574316147117739579801600", "3424298890150553357695297275675279360", "3203302911687048345119874726966540800675020800", "207201001163613701698254320751133096673280", "39884991826571395533778406408374368337920", "3423149838434362139382439869583196160", "1182059225260878053688676152346345580884131840", "207223921087326978102357888958701313720320", "9713163144697441552061522450718539120640", "3424062687675897767798278108678717440", "1171857409861865251245557708665143275154309120", "39885852742584130227027686870335975587840", "3423387088559331952978303574259793920", "1616041616198882862221784338340847288320", "3430064449609739767447692470428631040", "22314952003319646641716242097055591301120", "17199591103867915152046625977644236144640", "3424687880384624836926632435468206080", "244580451277519620591143522936006702530560", "47655889381747827142245529076353770455040", "3423339182158333170624541836894535680", "6902538741119405984470052232434591937331200", "213599018516360870637937685453213836247040", "3422910921114755571102375884347146240", "3287057810828154637320125031054935620992368640", "279722227058161922259926981805901652951040", "3422883294741135944153574938435911680", "8312465478494497033014982348625932700394455040", "260100258035441836048071133554149802639360", "3422889612189412027296258361550438400", "34079221842970787502858093823014752747520", "13585013539904207661807256884142827110400", "1696489387699024645986156014884859412480", "3430930721362934943810624578251653120", "252322778997381127592088403175882537041920", "47372660391811767785494556715014852444160", "10101954795819442871430706032534481797120", "3424253609701372392953325016590581760", "2950929108746084272852148665833715799162880", "222832914975464757276516425926199822254080", "40430956425308317743463375771462092718080", "3423145871159621450612743543707402240", "203244810311487089426790312084375898108723200", "280083866923410933691642691565524594196480", "207399021933936188053661798974392065064960", "3422897900698212833244445904040099840", "285458530731169583367576719470971223652160652611279130708738088097546240", "260092119652478150841983483319100951756800", "279698425266126608239405902142230862233600", "3422886455949261170598349609327656960", "191224012499176511783597015053482841866240", "50395781271376349626554410591487787008000", "1629815248658375597772844502531136552960", "3430297924370223578055340089472450560", "1851772858168065982440598626150173229711360", "233289439602733570013909789292105994076160", "9764299903173082090655298017448469463040", "3424056366265093411542174693819678720", "81473985353397773880220176478768664779161600", "280661931592199245976044540672306147491840", "39904029698183110612505609074573836288000", "3423135036072850094943736900437934080", "250058768265573878629531678441279096523652511089607491265984550173409280", "260092119652478150841983483319100951756800", "207187599534346860567904243705132666060800", "3422901116014961498610046836985036800", "1162708251829631768400395466818547036979200", "252112532618293293742739975894545748459520", "1618290869513858035013383395002925711360", "3430111117270726085007326376320040960", "42933828531738451666491307041019756051169280", "281532508129869589505310934825684948746240", "9715281255823507559825496857265737564160", "3424047754503219143956447923850444800", "1359032078647432319808604308496067374507622400", "260141905717672598987629083796521583902720", "39885665769831728589766264774789819269120", "3423138329382431020160938923282923520", "21062262575326569505106256749333824520847360", "283462696533282596266452325405523517112320", "1616165619525223771792992447245120962560", "3430105955898370860843240738237972480", "350204513642796044769149981561723557616025600", "260285430094207437869655836718620989194240", "9713352735099385898394343264364160614400", "3424051153892198955757252014810071040", "80151110863982107899394952927103566091386880", "260938872038018724639092058252950718382080", "1616074200188597601538051717873344184320", "3430109538701663288498671568132505600", "106834916037677164114025238188610929295360", "10684481678178640899037017171969441792000", "3425103738192603997265437772816056320", "817935972751317042376573859286762116874240", "41929055254601743812008503133188820828160", "3423372770384679478242189676212387840", "36740074674043002185365746317505817655377920", "208362614838043984983639607633831180369920", "3422912299610528766164886982848675840", "108673776495509234310408570649140246925704647007884876880852689721753600", "279698425266126608239405902142230862233600", "3422883298305456334890620210380800000", "474281597390470565822171318842569082798080", "43546520009911965564722043384227860316160", "9916162069277131029778876122628022599680", "3424275357448468332732323128714199040", "12289859288838049355691329684867761789992960", "210740348669958704751966510220906573332480", "40014354500651749650419208174052992614400", "3423148888627375940622350217558097920", "1086283893612258741405334903023172879122432000", "279770461091994402771977731103653846056960", "207227124092016795162011290406964418314240", "3422897947558502675043067281706844160", "5882362836826350833629732714984411811020800", "214751542426744389010602042330971237253120", "9729148308569763212112248361255142686720", "3424060704483963580440510556778004480", "143184848290318672122493554873303305834987520", "280245859764953208917013584497454654423040", "39895608237203033667887568282589121740800", "3423135098058862626404349324747079680", "44629945430482094003845805805486156294389760", "281462366041610906208657596106678636380160", "9715197707674655621905784614511412510720", "3424047764881123664673083765702000640", "4245477966674303851491816642804232350597120", "40262746935084174078160341908371663749120", "3423384338077183903076790627477749760", "116851057822159711784700643273545464917524480", "207555614598651297500159249522090626252800", "3422912518241125487217942104522096640", "31393278889856257132916693403473623111434240", "208564068967497311684403418287019225251840", "39935232082049986775132361393433435176960", "3423149468829313152854786626981724160", "9713083330792009156553296657354693017600", "3424006111140208953761040464609280000", "91655405143439605791928487490724885954560", "70611653786028897945513008412766167367680", "3423259237672001299070737554320916480", "1800035520861076625519342738644506362511360", "234137254191287274597898567792745911418880", "3422906109576506364575749141545615360", "996349454220289817767414927646620824675287040", "279776965156171065703730386549670034800640", "3422883286546395135477728651897733120", "35900905929097693338464362295741222990774565047826145379004371592806400", "260092119652478150841983483319100951756800", "3422889613598883947948881693806428160", "186928877507217870656663537867131610726400", "50702813698709715378621725751704656281600", "10245451160807762095346601126215087554560", "3424237352934635239640957900323553280", "1714339408939453911158733328455713119272960", "235669601899953118662116306588087888117760", "40834519576956139234709822079164995338240", "3423143006846526743744827726988574720", "54541722109480686821238181700892073729720320", "281140155665855825511723185245315022192640", "207977644057373616294829094048460460523520", "3422897743531865059049744181472788480", "57303743417452298479479990126860617265203882989035236292868988930621440", "260092119652478150841983483319100951756800", "279698425266126608239405902142230862233600", "3422886455949261170598349609327656960", "789094071849583546606792142714698727424000", "280956673162186369840115841412256193576960", "9834133227031000612118988029119262883840", "3424047839854444211910091064538562560", "28539551451742131141785811257963626333470720", "282466706085665205254207779806000111943680", "39940312463719730627833859233176889589760", "3423134769313170573727661096435712000", "38216017215070038520147287543421353841010060573031439196461002884382720", "260092119652478150841983483319100951756800", "207187599534346860567904243705132666060800", "3422901116014961498610046836985036800", "10794546052670938241460224427699197202923520", "287138495904151392822780009671105729003520", "9721831170286376518216507599877255987200", "3424046941463621173233784848761487360", "386666071427728820479177073973115047987118080", "260267189176056651398116656250382136115200", "39888609715152440652299196707677981900800", "3423138307699755873113893948411084800", "56804563909353235586754699332094415381463040", "261288486132951744563015546646591889735680", "9714744467081997169580417207611026309120", "3424050980976059803605380269615349760", "306139620196620084202700907500497388175360", "45859114329153620054198946769356843909120", "3423348817176799045841525855024578560", "4691977620580005144684033939216904916828160", "216759218539657380772119499874917102387200", "3422910121411561004145187006237900800", "3727353680637769508116732321428784095575408640", "279719415246328050608449337781811056476160", "3422883295162171691709582922733322240", "2721539508504800704771101104684689879203840", "224260269929831502261742292522911641108480", "40477700886329918496817522254831031418880", "3423145536463195126078490305269596160", "118646680742723387582329462449945581337968640", "280359346137509918388869958965155961241600", "207550035241065573871464969291018125967360", "3422897859595201258969741147294924800", "33080458419651266343156221686110624436715520", "282083467841655435267670453581361289625600", "39932641261402978475203375228493066403840", "3423134825673290204860831182996111360", "16292847459369309982995375388360931499048960", "209856231208398528346706412472951237509120", "3422911899399649974467078974026547200", "39884495216413233348472911975088820060160", "3423093285805936684506628604307701760", "593790909636528520943830145868916410286080", "318223124266952363451067588649678127759360", "3422892887213939056600429188549181440", "25701590300748427637977870647824429623541760", "282775741835620704189484144144689313873920", "3422882842453172043865414778832814080", "1165444984490993108988518929632628912172128171409463587682926481899520", "260092119652478150841983483319100951756800", "3422889613598883947948881693806428160", "1718547856158463425966644309033743747645440", "235590292547250444920066658677465441894400", "40832137844280271618871664268050966773760", "3423143023584914854876417717142814720", "26696306078088902766982843852527302753648640", "282659865664700629147854212617072331980800", "208808140491024739414177505783994447298560", "3422897519473317679470965363897794560", "11826950112937528121955645625194561263706173032051723538341764330946560", "260092119652478150841983483319100951756800", "279698425266126608239405902142230862233600", "3422886455949261170598349609327656960", "5326880529456299736990345005496950996336640", "295198402774586028181262715610554936852480", "40185379300372884280166718661844753448960", "3423132980138322634261755378291179520", "1083400567939123319561401014777628419623485440", "260154574996189869338663778971491479060480", "207227229301459471149874234267468635832320", "3422901105200635796999536818090147840", "376095510029687956812191398549375107402301440", "260272113095037799161024054140951215472640", "39888725369748728543087861781335082270720", "3423138306848003549781305329377607680", "1200442464475281944905016111542999764172800", "250405813625362796417075969226188877987840", "3422902858525894016142840004702371840", "33926991488611212584765064048681073728552960", "282023462497176593300200117159769942261760", "3422882952971887076958484194247311360", "37738843353739270337858459447420935313817600", "281786866132717860461816120668020591820800", "208331346074116763063395565371457934458880", "3422897647888663446136313953753497600", "207187599534346860567904243705132666060800", "3422856070060175732830038710928015360", "4695651321969974724551042156204834275983360", "297414014840174238305910601308363785502720", "3422880803205049007948162887801896960", "818524815694115886977586886264962880194478080", "260174792055133080969704272380853380710400", "3422889599285123016455310899077447680", "10224229154794770705052650605224178661457920", "287565182504257486904134306316095523389440", "211472966742217791575919594484034678292480", "3422896812416499207335359757911326720", "86685959685074800137480698903047682782709125820843264098574322892800", "260092119652478150841983483319100951756800", "279698425266126608239405902142230862233600", "3422886455949261170598349609327656960", "770619624283525025629261482499441777373321311927685616187212111544320", "260092119652478150841983483319100951756800", "207187599534346860567904243705132666060800", "3422901116014961498610046836985036800", "10640065840960256621240749599470468317839360", "287249432480192612300493266418517294448640", "3422882197172580194472997488332636160", "279698425266126608239405902142230862233600", "3422841410380329605914219591583662080", "66059308466952161476283163925557713745746082392319805666791511818240", "260092119652478150841983483319100951756800", "3422889613598883947948881693806428160", "58444254801267836443055168809000326002876222273029378674105149030400", "260092119652478150841983483319100951756800", "279698425266126608239405902142230862233600", "3422886455949261170598349609327656960", "260092119652478150841983483319100951756800", "3422844567946848375935172406589521920"], "dual_psd": [[["6245713945415767928622157319809872095966883264395440702108697886720", "17626314579113158712030409292383968460648837145161789721112739840", "114939398208841466312704092321565266392523757562275156339143475200", "-43265167210438207957542311651113982686789884755494276802984017920", "6940243084836970673914977027287345252846116606726257925265817600", "981269372766814576673495201340321476883730990329111102766448640", "-3131826005909052045227168047183287719160121132992008731628666880", "-1898951246590211559461304497605148531833473487328328152745246720", "-224161680057155036632629782458090197278147470662185559250698240"], ["17626314579113158712030409292383968460648837145161789721112739840", "471167478866090608395565603007085142393381005910927158968309514240", "-57065675665742572467279084140314006097994319702790719877519769600", "1337786132214092545684192215773085817385077125338728310337699840", "-2363980679510256399509893741264587934649399230364820489036103680", "3508827968352631358558514521247734259216826710067257492960706560", "364743274953706973284055082180947031426220785421479157967093760", "-294411520725394574655937377554982967817340455063162756089774080", "-41512789103496572189118726450414038873992427982969361599037440"], ["114939398208841466312704092321565266392523757562275156339143475200", "-57065675665742572467279084140314006097994319702790719877519769600", "9140421965649858927713501825550785621677761148883515783879065600", "-921501388297463537739760476460418176103668860175295658432921600", "401449218276753385770046689815303300536196210351634888932720640", "-412451397388518653373003159015402092860530216409582070598205440", "-102550849105248787305561080887007306615097317846561657160990720", "-340203945596701360190484354443986475962968286772631730913280", "1287488542189218006993015669641851575640989795117836575703040"], ["-43265167210438207957542311651113982686789884755494276802984017920", "1337786132214092545684192215773085817385077125338728310337699840", "-921501388297463537739760476460418176103668860175295658432921600", "385121206034571207878657105410787325411911241638576224720650240", "-81065025387779075832441348336290693687302467067447932019015680", "-1187086833703169678684070639144979287560907082293747646464000", "23764437445143466947154191721437076238005770160913300670382080", "11326649473326809561498309648968453826908858952153762365440000", "2092484097555447290747914714177146890790152984428628976599040"], ["6940243084836970673914977027287345252846116606726257925265817600", "-2363980679510256399509893741264587934649399230364820489036103680", "401449218276753385770046689815303300536196210351634888932720640", "-81065025387779075832441348336290693687302467067447932019015680", "27874718140545918815319104964641326335573797088724082334105600", "-14985165285964479768404232202357881091982904206336770304901120", "-5658859254598712020550856391362865486654403956339754957537280", "-352701982686330903967679904752755710966683282252647555399680", "-253163989739455474631877397500864693120788595456213956689920"], ["981269372766814576673495201340321476883730990329111102766448640", "3508827968352631358558514521247734259216826710067257492960706560", "-412451397388518653373003159015402092860530216409582070598205440", "-1187086833703169678684070639144979287560907082293747646464000", "-14985165285964479768404232202357881091982904206336770304901120", "26587530561731535502431872096740479480044254775939995910799360", "2228910007640237598516444291070937579641020706444676337500160", "-2388937333937767465727723738657143448870966045728131073966080", "-382730002076702539585594577407313727451395818279831674552320"], ["-3131826005909052045227168047183287719160121132992008731628666880", "364743274953706973284055082180947031426220785421479157967093760", "-102550849105248787305561080887007306615097317846561657160990720", "23764437445143466947154191721437076238005770160913300670382080", "-5658859254598712020550856391362865486654403956339754957537280", "2228910007640237598516444291070937579641020706444676337500160", "1876933078878618494978364355810796415821267697402013034741760", "712484257624257011339471629859031880874242536236654536949760", "87499374987973299934569966302378646789641179698362465648640"], ["-1898951246590211559461304497605148531833473487328328152745246720", "-294411520725394574655937377554982967817340455063162756089774080", "-340203945596701360190484354443986475962968286772631730913280", "11326649473326809561498309648968453826908858952153762365440000", "-352701982686330903967679904752755710966683282252647555399680", "-2388937333937767465727723738657143448870966045728131073966080", "712484257624257011339471629859031880874242536236654536949760", "765443840380273949178638748750459997202995985849826913812480", "85558577972730295589900089924850589779038244267556801085440"], ["-224161680057155036632629782458090197278147470662185559250698240", "-41512789103496572189118726450414038873992427982969361599037440", "1287488542189218006993015669641851575640989795117836575703040", "2092484097555447290747914714177146890790152984428628976599040", "-253163989739455474631877397500864693120788595456213956689920", "-382730002076702539585594577407313727451395818279831674552320", "87499374987973299934569966302378646789641179698362465648640", "85558577972730295589900089924850589779038244267556801085440", "17081718177417810352322382013357945189261456330020460953600"]], [["1925972738705382539214079634468353340006661132671544302168860262400", "-250535543411984625749425023649681628826336951827618129895185448960", "-53248970502979396237758553768986256954802644798892453286924779520", "22618488641507012118113805319216581026810441398546006767115960320", "-6666299230155359762982908484909598699529867845794158096846684160", "-6363953690535691893931381159292117723704709301182969031614791680", "-5939210041596120094655037164518094083400837428683253743951544320"], ["-250535543411984625749425023649681628826336951827618129895185448960", "35092999228276293494253780953850465540901119544833456402019123200", "6771358497356420778834423254374470219823556223894483122352291840", "-3076332205838414827958204191607858045626968810389206043354726400", "947449288513714717992165500079067779071192991260279423379701760", "969407204388705812213861212588058324739703536625748161855488000", "406287515410809454308533656279429968522970394503275025174364160"], ["-53248970502979396237758553768986256954802644798892453286924779520", "6771358497356420778834423254374470219823556223894483122352291840", "1481868645131593513999370251982739049712857590260848941764444160", "-617027589887075700494263822747881373289167568107620315546255360", "179323688038591016049936945904777845848661318922401620038778880", "167158775777607515558094667266676135500039796849022386852331520", "186951983727334435391003077083209967220456106062391878310952960"], ["22618488641507012118113805319216581026810441398546006767115960320", "-3076332205838414827958204191607858045626968810389206043354726400", "-617027589887075700494263822747881373289167568107620315546255360", "272811106138873640822673022787089916690256513260700420129423360", "-82588866210912367852549434557071858282289073117841422632878080", "-82321123331082818768453873391273782686590623333541036404244480", "-50128186354262895277814209614816674516148887303723143460290560"], ["-6666299230155359762982908484909598699529867845794158096846684160", "947449288513714717992165500079067779071192991260279423379701760", "179323688038591016049936945904777845848661318922401620038778880", "-82588866210912367852549434557071858282289073117841422632878080", "25648988717673690758937991835143089948540509007149428207779840", "26568448317247004234560770187448099330623782357796685736837120", "8807186071907607222539662957236725796111814917472100013834240"], ["-6363953690535691893931381159292117723704709301182969031614791680", "969407204388705812213861212588058324739703536625748161855488000", "167158775777607515558094667266676135500039796849022386852331520", "-82321123331082818768453873391273782686590623333541036404244480", "26568448317247004234560770187448099330623782357796685736837120", "29036237999409096011693658601856121538334329420873841497866240", "-1095439012609458027377182048075785911129461445815691032657920"], ["-5939210041596120094655037164518094083400837428683253743951544320", "406287515410809454308533656279429968522970394503275025174364160", "186951983727334435391003077083209967220456106062391878310952960", "-50128186354262895277814209614816674516148887303723143460290560", "8807186071907607222539662957236725796111814917472100013834240", "-1095439012609458027377182048075785911129461445815691032657920", "71927838441268690136971282679427568667993847610468237427343360"]], [["300625768982864097982601732585122719186268347772559674248831959040", "-61238688868403545270933053329564623851606313928818882931117260800", "8336724168947365963997740040789068781870003009724341156000563200", "-3756298630207686118367635659363097972664609571536855623280885760", "2908216825408103410460626318317464145895387459229021297254072320"], ["-61238688868403545270933053329564623851606313928818882931117260800", "12474569385749813530701478201932329285298846996921104540746383360", "-1698224537740703362448743532427226134599620490105574877927833600", "765173271374520290366121334263762150685302487193357227351080960", "-592415566821135335785123907063053382258890518498529634282373120"], ["8336724168947365963997740040789068781870003009724341156000563200", "-1698224537740703362448743532427226134599620490105574877927833600", "231187665995035717534080994704770779423230075494289199406776320", "-104166804070682622126705262684897277743116297910733119307120640", "80648447333538802244525334264442985954479177367162703493201920"], ["-3756298630207686118367635659363097972664609571536855623280885760", "765173271374520290366121334263762150685302487193357227351080960", "-104166804070682622126705262684897277743116297910733119307120640", "46934697072174168034741401450830180670555282420103335357972480", "-36337972338792049225871407903562343124352130528503935858114560"], ["2908216825408103410460626318317464145895387459229021297254072320", "-592415566821135335785123907063053382258890518498529634282373120", "80648447333538802244525334264442985954479177367162703493201920", "-36337972338792049225871407903562343124352130528503935858114560", "28133732953773780473737280075863133244597473714164558442004480"]], [["548387225812214984509604752456742338560", "-163454074971183590620684724555407687680", "69144872967724479139125034550569205760"], ["-163454074971183590620684724555407687680", "99513292249198786904056505690090373120", "-42225698446718954564580312484769955840"], ["69144872967724479139125034550569205760", "-42225698446718954564580312484769955840", "23980787956866099230240172830695096320"]], [["151502042121743721265082902618400693867663864526737568883015680"]], [["58697921149082330366463500617828127681845432318892238901708188549120", "-1182075280117252064205944529175845172288225066399179118992036986880", "303704975446393875879776786599331844794780640201371726936549621760", "10802579700407881303467928336525350506793077005065947307206246400", "-29577394503731605127859760457202650707483697083851111333573427200", "-21116018650713952226709457485840127231614124099054390586187448320", "3666468293163220774569027245969071186222896676502331793751408640", "-2587578556719353382064352523741507522300318404330932628115947520"], ["-1182075280117252064205944529175845172288225066399179118992036986880", "177957235933121169603205372935239712802965422093467291035201699840", "1778969172123503249992529929313525684479436382584631642795540480", "-2024321395540135633294147415954618059592970872946793379706961920", "-1116812130162361584119830229496683698540757373612677741370408960", "1052222041056139513642006157353118264241149350655143038135828480", "343457485504459979341482096949740530057963452028235749963857920", "-22458335728042247691041389894559367484355149462303103369871360"], ["303704975446393875879776786599331844794780640201371726936549621760", "1778969172123503249992529929313525684479436382584631642795540480", "4107935991383743562715776863353048517182671542916322451123077120", "-514213612231207757440883980068035995957611480964285340382658560", "-302235117760021618055867168807214081231110972434022120156037120", "-42660275721023209655682991011381060647310312808446267752448000", "31111499699792696510354656206274384917790035393371729182064640", "-13817635533211177038133316052780807494950546464270974472683520"], ["10802579700407881303467928336525350506793077005065947307206246400", "-2024321395540135633294147415954618059592970872946793379706961920", "-514213612231207757440883980068035995957611480964285340382658560", "130131042064186794744837765818894885861667061753215570338119680", "28401655274632341571352012425022749150790408168013234784174080", "-18958347773017486851210990270520194433141416916409686866001920", "-2148648421515426113381305651193328586227078251868678594232320", "-361434240233693526624205298312160632640669043408369153474560"], ["-29577394503731605127859760457202650707483697083851111333573427200", "-1116812130162361584119830229496683698540757373612677741370408960", "-302235117760021618055867168807214081231110972434022120156037120", "28401655274632341571352012425022749150790408168013234784174080", "35700734208909918918147569519619294515919096164418851249848320", "2680612939733960366475815885415849562066453634864253606297600", "-6216908639644973314689059806964981049056928644838910832148480", "2034456583317489226420586530755619565272486690110447267348480"], ["-21116018650713952226709457485840127231614124099054390586187448320", "1052222041056139513642006157353118264241149350655143038135828480", "-42660275721023209655682991011381060647310312808446267752448000", "-18958347773017486851210990270520194433141416916409686866001920", "2680612939733960366475815885415849562066453634864253606297600", "10704083865815942112085452735982131750213584454275495488389120", "228987367532901175935832128942521719677078545112071279738880", "682387584906698194575751381917667876111990898656994698199040"], ["3666468293163220774569027245969071186222896676502331793751408640", "343457485504459979341482096949740530057963452028235749963857920", "31111499699792696510354656206274384917790035393371729182064640", "-2148648421515426113381305651193328586227078251868678594232320", "-6216908639644973314689059806964981049056928644838910832148480", "228987367532901175935832128942521719677078545112071279738880", "1398608749781912432069780830686736870379978396983012318248960", "-378160357786053510858270018896299280266673385620084851998720"], ["-2587578556719353382064352523741507522300318404330932628115947520", "-22458335728042247691041389894559367484355149462303103369871360", "-13817635533211177038133316052780807494950546464270974472683520", "-361434240233693526624205298312160632640669043408369153474560", "2034456583317489226420586530755619565272486690110447267348480", "682387584906698194575751381917667876111990898656994698199040", "-378160357786053510858270018896299280266673385620084851998720", "155527256795009090235975968877456082256111409133481015377920"]], [["7996331161837611065463116455970375214678872811980209714356446822400", "173492182705060643389711735987918690637651595328420276959109447680", "67424613102575551401026010186900759254886557620841266291220152320", "55508904656885326336828791782725692890545896950608032388255580160", "-7955337286593022700112111349083031074795028671729926179148267520", "-1651854789452588505402655607661646986083765448788854858863083520"], ["173492182705060643389711735987918690637651595328420276959109447680", "13038843475760838619399169785305104751979969477882346236375203840", "773061145499335696693955721156991184414516379684922813788979200", "1249488986498845868669685804462727504556965910702543368209039360", "-604299031456142938777721582699901329513161192717210036406845440", "760050332189355500584499487955644666221976120120101073416355840"], ["67424613102575551401026010186900759254886557620841266291220152320", "773061145499335696693955721156991184414516379684922813788979200", "619826366910767170387213896099147049407797995155051352424448000", "464690495150998994369802735389361213717285508826622221038387200", "-34971023886848054802183064321550002619368461665856192742686720", "-73123607419654949331188529438282424628353333311726327944970240"], ["55508904656885326336828791782725692890545896950608032388255580160", "1249488986498845868669685804462727504556965910702543368209039360", "464690495150998994369802735389361213717285508826622221038387200", "385551239020259645778116175090232709364656502696292529555374080", "-57325478163645302508823356498634225342678329325823498083368960", "-7593099100692233217795456897230559869849157481571221273313280"], ["-7955337286593022700112111349083031074795028671729926179148267520", "-604299031456142938777721582699901329513161192717210036406845440", "-34971023886848054802183064321550002619368461665856192742686720", "-57325478163645302508823356498634225342678329325823498083368960", "28008160090963745132499647232161771902216071914910439408926720", "-35401861910632917071941610317431703667350675376469482573660160"], ["-1651854789452588505402655607661646986083765448788854858863083520", "760050332189355500584499487955644666221976120120101073416355840", "-73123607419654949331188529438282424628353333311726327944970240", "-7593099100692233217795456897230559869849157481571221273313280", "-35401861910632917071941610317431703667350675376469482573660160", "68639099420355008334455168335850842904004449054750172229140480"]], [["626065025092094922652710248638778272898125728642943009271693967360", "103152786700140209073014963835358561452083819283120541416774696960", "-5107523472938724017202309690260014071098608965406573448921088000", "16611703194157112605850482003228365036126657651361792900391239680"], ["103152786700140209073014963835358561452083819283120541416774696960", "16995834262486381320041230328223621510008428736355042715961917440", "-841534438523388995656917442294776689734294233461999740523642880", "2737005594683814387855056291039854193435881241332303274516152320"], ["-5107523472938724017202309690260014071098608965406573448921088000", "-841534438523388995656917442294776689734294233461999740523642880", "41667869919394821279617209992047748695159352579320224929546240", "-135520529959596254742070543813994965572765406985239390731632640"], ["16611703194157112605850482003228365036126657651361792900391239680", "2737005594683814387855056291039854193435881241332303274516152320", "-135520529959596254742070543813994965572765406985239390731632640", "440766808479961388552941118037802914139873159441302175717785600"]], [["91968056951772235146812484415251910570033521939566172257459896320", "-34237078763587805890168766774794099462557828124118547222547660800"], ["-34237078763587805890168766774794099462557828124118547222547660800", "12745485781860123737502987168520757911802734824656165697434419200"]], [["6670066350651987678927288418694465608908398457688342442460693135360", "977285484755617272805008273476233712017178690681790887116186583040", "-48088127165887963019666824067812209597307643799113550014793646080", "-2244332414798659152793420103077120837470687695526656844150865920", "-26955652426157141554705260483234989794393496061048694968271503360", "-3314866987028377997371582231376579834083202531691137428661207040", "1857623528236382943439358443818348413176202041055509276419686400"], ["977285484755617272805008273476233712017178690681790887116186583040", "171341646747843378684557265524787457443044140059229525231062220800", "-8582212194982648125785405603633862038653381097500292726957015040", "388378153693080593591649244571232968477837588437246089300541440", "-5944217060312014591912415871227489608938257440211705443343400960", "-728929833133381449604604705853625994770912129799948637799710720", "395514841249084359744846464594919898559149630518147119610593280"], ["-48088127165887963019666824067812209597307643799113550014793646080", "-8582212194982648125785405603633862038653381097500292726957015040", "430547158656727888822317518753186988467670986586189403237908480", "-22962736426845696960626660100882836679076296040722767680634880", "303204041575424018678905572414514458622779969458405957833850880", "37174077689836044084418009689936620729511811961008072100413440", "-20124105779976979876055294131697925284051012012273511841136640"], ["-2244332414798659152793420103077120837470687695526656844150865920", "388378153693080593591649244571232968477837588437246089300541440", "-22962736426845696960626660100882836679076296040722767680634880", "19027475289130354906530616609878254078738355690268917466398720", "-41749246843152815392221242694132872514068151336784125115760640", "-5081642580628334365316790731553655854420890566280700053422080", "2517242560311354049953477171919171527062286101383321170739200"], ["-26955652426157141554705260483234989794393496061048694968271503360", "-5944217060312014591912415871227489608938257440211705443343400960", "303204041575424018678905572414514458622779969458405957833850880", "-41749246843152815392221242694132872514068151336784125115760640", "250274828256527197862080153515569152510981470078615106439086080", "30631591908228842607797659641505694714924369338627221576744960", "-16246585406672396369570382824730561062419950388012592041820160"], ["-3314866987028377997371582231376579834083202531691137428661207040", "-728929833133381449604604705853625994770912129799948637799710720", "37174077689836044084418009689936620729511811961008072100413440", "-5081642580628334365316790731553655854420890566280700053422080", "30631591908228842607797659641505694714924369338627221576744960", "3749121872071267224111666967705845899269928167132295174553600", "-1988898912433981156160643617550367382362025166276195023585280"], ["1857623528236382943439358443818348413176202041055509276419686400", "395514841249084359744846464594919898559149630518147119610593280", "-20124105779976979876055294131697925284051012012273511841136640", "2517242560311354049953477171919171527062286101383321170739200", "-16246585406672396369570382824730561062419950388012592041820160", "-1988898912433981156160643617550367382362025166276195023585280", "1057731687914946208223547307928598458939478511124919059742720"]], [["7066418066408941237253577861994586931995437671202060783008947896320", "452463459354562415197537417742804638908506025071143070717454581760", "-53344841883384896438530464249216637575787958682149705898314956800", "-31231879529368625760524575371226279286202657949419011615584419840", "-9165076755616689457980601676276990562818213840605690664457338880"], ["452463459354562415197537417742804638908506025071143070717454581760", "45425895613952017609353636547525482394726404698204533919475302400", "5079780269355822762103761170094402391545814505234929223498465280", "-1729002992592221096709518804716215160854565828076927874005729280", "-1058906593235121066089574047983111992736883174361680277122580480"], ["-53344841883384896438530464249216637575787958682149705898314956800", "5079780269355822762103761170094402391545814505234929223498465280", "4788875591668719241988537231263465257985151270864369682418237440", "375572808001079876215397476342434756505127136088416168443904000", "-174538053509002053363352495850611862302757113874536103757742080"], ["-31231879529368625760524575371226279286202657949419011615584419840", "-1729002992592221096709518804716215160854565828076927874005729280", "375572808001079876215397476342434756505127136088416168443904000", "142493362489404401418343227222617799649723452910927255437312000", "32739127347031831080411369498069361314809033867888546965094400"], ["-9165076755616689457980601676276990562818213840605690664457338880", "-1058906593235121066089574047983111992736883174361680277122580480", "-174538053509002053363352495850611862302757113874536103757742080", "32739127347031831080411369498069361314809033867888546965094400", "25430094685142095106817454124336076784310655240504687502295040"]], [["687215068440192576729300499357193993558591896331230592699990016000", "-23469857933623884610372642168614277186230954223594286511984476160", "-5728180482421990474682745612459910761842232834114699301622906880"], ["-23469857933623884610372642168614277186230954223594286511984476160", "801545624828549272160856759744477750471109415345197068740198400", "195629560984082735183462420049410593865006653426652034870804480"], ["-5728180482421990474682745612459910761842232834114699301622906880", "195629560984082735183462420049410593865006653426652034870804480", "47746408869752424135520090491080628106826942582202049631354880"]], [["1470532412766570856471535060673311539200"]], [["5178998024255193399872831477801518278089587039151428893823677235200", "-559834505051440159463913799205309850375820873553147149415727759360", "-67670186080926448573794902820128185203042228063509457333607464960", "9185405876271039324837129711301771292829978087253403181609123840", "1810189919729508349848596641781581256772330590293006845676093440", "700512294353415508200246615152070859210110315811532152158289920"], ["-559834505051440159463913799205309850375820873553147149415727759360", "60516468934406293735950854434531242573013430435205701770684661760", "7314948751462892415911367102432755602731949815042090596931993600", "-992915449736692511568387509227239117263337297389146038211706880", "-195676224052357395085090932035687120127583418619470740853882880", "-75723325584429502511744682096489576659179942375289705516236800"], ["-67670186080926448573794902820128185203042228063509457333607464960", "7314948751462892415911367102432755602731949815042090596931993600", "884196916619941699991211497046645897723872271108988805043978240", "-120018992470167515402644085825985394700865451528223593762652160", "-23652430090959462691895046422578927674753497442808816321167360", "-9153082717711526048250307638897246483271537291669559417241600"], ["9185405876271039324837129711301771292829978087253403181609123840", "-992915449736692511568387509227239117263337297389146038211706880", "-120018992470167515402644085825985394700865451528223593762652160", "16291120544300335983266047846203803107104609684955206443335680", "3210530115666775342843295085414175866984882210254002984058880", "1242419810708333549994385994999036309128708928232790362685440"], ["1810189919729508349848596641781581256772330590293006845676093440", "-195676224052357395085090932035687120127583418619470740853882880", "-23652430090959462691895046422578927674753497442808816321167360", "3210530115666775342843295085414175866984882210254002984058880", "632706853747369570409747570117136810763988794231303207649280", "244846645614912422396070294064770694311297265679809590067200"], ["700512294353415508200246615152070859210110315811532152158289920", "-75723325584429502511744682096489576659179942375289705516236800", "-9153082717711526048250307638897246483271537291669559417241600", "1242419810708333549994385994999036309128708928232790362685440", "244846645614912422396070294064770694311297265679809590067200", "94751431115068522476653948320856599716568444336453567119360"]], [["6614862538409866816370055779189135677351585061269779524584734720000", "-838467780454262502637516559232048385106104563221321492613688197120", "72909790149414795519878918333647575796504115585425124115244646400", "-6435993190051132710093151915211482162530154528634758998565847040"], ["-838467780454262502637516559232048385106104563221321492613688197120", "106280094979705634543336889343448883031610704759835006728352563200", "-9241690143218213272260861388908982093836841830262580502394306560", "815795172423665314264601782218251384265681677918054416499343360"], ["72909790149414795519878918333647575796504115585425124115244646400", "-9241690143218213272260861388908982093836841830262580502394306560", "803620251934905418448909480683686501229442850669347714881290240", "-70938271228610002576384179447843975091568431206346501065277440"], ["-6435993190051132710093151915211482162530154528634758998565847040", "815795172423665314264601782218251384265681677918054416499343360", "-70938271228610002576384179447843975091568431206346501065277440", "6261960562576180167551315547265692624198970785891705988055040"]], [["25880483000708114276878182050546061918020149322065386440868495360", "-422653974188456902978017668261681294600507331820361416515256320"], ["-422653974188456902978017668261681294600507331820361416515256320", "6902358889222033324604058436992570657915360375869472201768960"]], [["1334578610167176210805596353802031260527550558519136904401398005760", "-30244501937912175844308299834302511010199459668095996530954076160", "2236887922973032575275188624568207396458889538344999662387200000", "149091761709606773424166393555659203785099034297972492693667840", "-818575039385429289771054248847371374686710350627445968019128320"], ["-30244501937912175844308299834302511010199459668095996530954076160", "685407281747000026964447050806605635719113776627836418491678720", "-50692825889645864576607538574554865893972618558694652767109120", "-3378748948619891310189049947708431336181492159625994258350080", "18550720187189207834691416979159440746991112219042560291635200"], ["2236887922973032575275188624568207396458889538344999662387200000", "-50692825889645864576607538574554865893972618558694652767109120", "3749249045221732290957659615060313550977525975378751578439680", "249892781618324061487067120039920912346686570969411092480000", "-1372014061741236174946618571021750576982938400238147542712320"], ["149091761709606773424166393555659203785099034297972492693667840", "-3378748948619891310189049947708431336181492159625994258350080", "249892781618324061487067120039920912346686570969411092480000", "16655709330521368682525384769517359915383528427789263831040", "-91446688702883296302908997517772035964578810132639304908800"], ["-818575039385429289771054248847371374686710350627445968019128320", "18550720187189207834691416979159440746991112219042560291635200", "-1372014061741236174946618571021750576982938400238147542712320", "-91446688702883296302908997517772035964578810132639304908800", "502079899977508862318739214584437639808049709650142287626240"]], [["1410196615218637208298264493480633958400", "-4068425140910770802102379069088727040", "2923375126069460453485717183361187840"], ["-4068425140910770802102379069088727040", "66026275568716635795008570418958172160", "-632089741913350095861924652143083520"], ["2923375126069460453485717183361187840", "-632089741913350095861924652143083520", "10203241278945968360302676598734192640"]], [["133757777360896648980162501426334924800"]], [["1172982000659474497002582436676024401920", "-4545099690170351290888544041775923200", "398779586202482600188548762210140160", "-322713165164736597796225285305139200"], ["-4545099690170351290888544041775923200", "48315720311497620017850727765880340480", "-238174718634720800405053743688581120", "-137282291261400188920580403395297280"], ["398779586202482600188548762210140160", "-238174718634720800405053743688581120", "3789368711087087739556862494727208960", "-120339390320416553545956641325711360"], ["-322713165164736597796225285305139200", "-137282291261400188920580403395297280", "-120339390320416553545956641325711360", "998262363526653162506882831572008960"]], [["147214624422893516028184973778521948160", "-692219233209677898666969992873902080"], ["-692219233209677898666969992873902080", "12473285881033048512073640169512632320"]], [["151057755115119330092454642595135488000", "-21789237717071256666587445162147840", "17479186429499831614190165572976640"], ["-21789237717071256666587445162147840", "6255943243818714385235002597048320000", "-10082076567109552943881865637396480"], ["17479186429499831614190165572976640", "-10082076567109552943881865637396480", "1137252702819787298709787895157227520"]], [["12142175722207250669534110239770542080"]], [["12426015023022038081957129023326781440", "-6044865376081554124559604724531200"], ["-6044865376081554124559604724531200", "1133769004249810118879951374767882240"]], [["1144457452113746278165920717880688640"]], [["28024560392525667044727943826054847324487680", "0", "-18254747956821088744235307997593600", "-5793470582666148586889755785953280", "-3313610160513790673538612335738880", "-2778964286674907879197403900805120", "-2695645345961977397222008254627840", "-2716050748233090932703535430369280", "-2713736096802190504853777240555520", "-2713868733121877580708985566658560"], ["0", "132342173020299889692111711751037179339414571517431831375275622400", "0", "0", "0", "0", "0", "0", "0", "0"], ["-18254747956821088744235307997593600", "0", "117543462092885795943794432439365516659837737369600", "-370788551062457010482158507760025600", "-49443248469146415369200522200350720", "6011571933325185269350534930759680", "-1835794854600243949673240875499520", "601214317631228673870608455434240", "-137238318340891375701306648821760", "24343300329233824560305720524800"], ["-5793470582666148586889755785953280", "0", "-370788551062457010482158507760025600", "459154148801002268534940772106323292510150983680", "-27275414292036923843781417731358720", "-2464793421836638821628628403486720", "-101417628792333293473581225738240", "175418831661647226556992580485120", "-46727946974578159245698657157120", "8444581196101797261574951403520"], ["-3313610160513790673538612335738880", "0", "-49443248469146415369200522200350720", "-27275414292036923843781417731358720", "1793570893782260190538245142688372914158305280", "-2708716448592937439678539612815360", "-123482827829315346900193420247040", "71551706489640026452809555640320", "-12678231219547569874735170846720", "1503445561022819968101242634240"], ["-2778964286674907879197403900805120", "0", "6011571933325185269350534930759680", "-2464793421836638821628628403486720", "-2708716448592937439678539612815360", "28024545216671669642243489295106793747251200", "-252164677924768173044007268515840", "13164047488165716027119177564160", "2426253760770441664552845312000", "-905476099981600270528653557760"], ["-2695645345961977397222008254627840", "0", "-1835794854600243949673240875499520", "-101417628792333293473581225738240", "-123482827829315346900193420247040", "-252164677924768173044007268515840", "437883519150899125864647660637678540554240", "-33494830429496056860890409369600", "4658894402207473826082069381120", "-518072195851766717033382543360"], ["-2716050748233090932703535430369280", "0", "601214317631228673870608455434240", "175418831661647226556992580485120", "71551706489640026452809555640320", "13164047488165716027119177564160", "-33494830429496056860890409369600", "27367719958003858599145008605025545134080", "-4815345970863037976399655567360", "794036100716350259686076682240"], ["-2713736096802190504853777240555520", "0", "-137238318340891375701306648821760", "-46727946974578159245698657157120", "-12678231219547569874735170846720", "2426253760770441664552845312000", "4658894402207473826082069381120", "-4815345970863037976399655567360", "6841929987911591473875342570654711889920", "-887353764913937078637538713600"], ["-2713868733121877580708985566658560", "0", "24343300329233824560305720524800", "8444581196101797261574951403520", "1503445561022819968101242634240", "-905476099981600270528653557760", "-518072195851766717033382543360", "794036100716350259686076682240", "-887353764913937078637538713600", "6841929985558756087447468752482309007360"]], [["286629678425921491986113961830803046400", "-864998823338405412298783847350272000", "-168152784164307028009560975479930880", "22103318449807441040709660841082880", "-5617411990383124496604371752058880", "1322090079662541492084353752104960", "-238985435491194875901381496012800"], ["-864998823338405412298783847350272000", "3951472182276835650501020756968734720", "-93196031219277554776862492008120320", "-3572632279956371552306529828864000", "-1050585671601623123992626730106880", "469673226653166297289216701235200", "-96137584301875619014041843793920"], ["-168152784164307028009560975479930880", "-93196031219277554776862492008120320", "124783438263239258806592959256985600", "-7761837575399931833724993483571200", "-583149732877153505051274117120000", "216106386667728320086579001425920", "-34667620984069357368120610652160"], ["22103318449807441040709660841082880", "-3572632279956371552306529828864000", "-7761837575399931833724993483571200", "6436567265426950782826335153684480", "-836358266275164698334162730352640", "55289315739083768003314015272960", "1912557645850975554037088256000"], ["-5617411990383124496604371752058880", "-1050585671601623123992626730106880", "-583149732877153505051274117120000", "-836358266275164698334162730352640", "610046291793120537244816386293760", "-111217395704727005322673992499200", "14814257110995750707126615408640"], ["1322090079662541492084353752104960", "469673226653166297289216701235200", "216106386667728320086579001425920", "55289315739083768003314015272960", "-111217395704727005322673992499200", "85299313196803936127299249766400", "-17177359178644550730930860851200"], ["-238985435491194875901381496012800", "-96137584301875619014041843793920", "-34667620984069357368120610652160", "1912557645850975554037088256000", "14814257110995750707126615408640", "-17177359178644550730930860851200", "24171023075307074174162679889920"]], [["24869299820559676753388332166739394560", "-311339421595644597368486028178882560", "-257455623694834888481543930511360", "-3202948991139516121203370874634240", "832382322300858498304345060147200"], ["-311339421595644597368486028178882560", "482565111256320237594606228524236800", "-18067535026388734734692124343664640", "-1853673215334788787614344575713280", "466282762301387451213779010846720"], ["-257455623694834888481543930511360", "-18067535026388734734692124343664640", "22430956051481349356030975488819200", "-2529513687301823764260926175313920", "177029373175518205074665059123200"], ["-3202948991139516121203370874634240", "-1853673215334788787614344575713280", "-2529513687301823764260926175313920", "2144671542258751583371400356823040", "-339024886882077972506277524275200"], ["832382322300858498304345060147200", "466282762301387451213779010846720", "177029373175518205074665059123200", "-339024886882077972506277524275200", "422872442340701843415359626936320"]], [["1938935280677366299433835140229365760", "-31536857748892917673017886113792000", "-3446088857668854804514189030195200"], ["-31536857748892917673017886113792000", "71502324917888486729702955936645120", "-5940094721127461527437316152360960"], ["-3446088857668854804514189030195200", "-5940094721127461527437316152360960", "7866243360788414988970823295959040"]], [["149345119058769096982688709287608320"]], [["287086670726196973945621201784143872000", "-464453515472104266381186004659732480", "-90166567812608882054402798266613760", "-14989777111002823529772168196915200", "2777396155610963560786858617077760", "-510025022655772656052357268766720", "123265796460553957766221686374400", "-27852461419716926952819728056320"], ["-464453515472104266381186004659732480", "3598345009487574033212596897877852160", "-42196528310854130158150951674839040", "-6808217978555002267755156036648960", "448184832222570188902414417920000", "-143725325010443094542920471019520", "58893340051572407517157533941760", "-15108256171042725966005498019840"], ["-90166567812608882054402798266613760", "-42196528310854130158150951674839040", "98681737849629236148768813455769600", "-3415321463322033284479698516049920", "-332941288881385191948755958497280", "-26562483172992387937319434321920", "27744427759120989194129013473280", "-7205579447098405456109056819200"], ["-14989777111002823529772168196915200", "-6808217978555002267755156036648960", "-3415321463322033284479698516049920", "4712732059508808920186972987719680", "-407094928220531891430148024565760", "-27305462346775989437567902679040", "13589628985564772631195691253760", "-2469837413630229467077458001920"], ["2777396155610963560786858617077760", "448184832222570188902414417920000", "-332941288881385191948755958497280", "-407094928220531891430148024565760", "336809742398172798625168113008640", "-49975650655584065706287062056960", "3053128617644760952771989995520", "399873619323010385676757893120"], ["-510025022655772656052357268766720", "-143725325010443094542920471019520", "-26562483172992387937319434321920", "-27305462346775989437567902679040", "-49975650655584065706287062056960", "41169686633124461790675889029120", "-8735901119552494843508285767680", "1308618734147027183560721694720"], ["123265796460553957766221686374400", "58893340051572407517157533941760", "27744427759120989194129013473280", "13589628985564772631195691253760", "3053128617644760952771989995520", "-8735901119552494843508285767680", "7215161695563266895986986844160", "-1680198666685668523674618101760"], ["-27852461419716926952819728056320", "-15108256171042725966005498019840", "-7205579447098405456109056819200", "-2469837413630229467077458001920", "399873619323010385676757893120", "1308618734147027183560721694720", "-1680198666685668523674618101760", "2350098513578115227853740605440"]], [["25774163751245819041278587833291898880", "-104832906314933271495887204049223680", "-23312400502173143825161236617625600", "1684649777973499520065713230315520", "-359408595940920421012362252779520", "98762089057824950981018360217600"], ["-104832906314933271495887204049223680", "431837560867725673802614318804500480", "-10672549980858241808242894763458560", "-437486715296255958488528380231680", "-134592839527531321689176832737280", "58939109685139810735093878620160"], ["-23312400502173143825161236617625600", "-10672549980858241808242894763458560", "17413094893512176369222816932823040", "-1037024837056650459708478413864960", "-108132912781977170227740027125760", "36142730860945462614428410183680"], ["1684649777973499520065713230315520", "-437486715296255958488528380231680", "-1037024837056650459708478413864960", "1218884357668289350131609344409600", "-170456489087744725015204315791360", "12846797038288985122769857413120"], ["-359408595940920421012362252779520", "-134592839527531321689176832737280", "-108132912781977170227740027125760", "-170456489087744725015204315791360", "165165061071942556980633686507520", "-31962112516612918819338741350400"], ["98762089057824950981018360217600", "58939109685139810735093878620160", "36142730860945462614428410183680", "12846797038288985122769857413120", "-31962112516612918819338741350400", "41342752635408168551519008849920"]], [["2272062986478710507863390854473318400", "-31717806598574531866875458003927040", "-98987808268644552480935085342720", "-290028625146306895356797701324800"], ["-31717806598574531866875458003927040", "59360045982765876425776622532034560", "-2032361313083498407956825180733440", "-278383766136784985858912173424640"], ["-98987808268644552480935085342720", "-2032361313083498407956825180733440", "4327688863459708567611519522570240", "-516069290823166883828157508485120"], ["-290028625146306895356797701324800", "-278383766136784985858912173424640", "-516069290823166883828157508485120", "761534847006077830015348176322560"]], [["178072009212112448711183451134361600", "-2597910116285637103245926407864320"], ["-2597910116285637103245926407864320", "13815751250177682279350881725972480"]], [["26129582167014939712229631479670374400", "-35635994862937705830481990967623680", "-6192860329565841346195596100239360", "-1402871461325402665154304068812800", "281217444104194839506439100170240", "-60814934320832961751544380784640", "14978654947430816615475078758400"], ["-35635994862937705830481990967623680", "385414562139305200744929082516439040", "-3885558302694057673566008660459520", "-795770906518907067463278778122240", "64966476486499224772946920734720", "-21813683330286624829393034280960", "8002063199599394693000189706240"], ["-6192860329565841346195596100239360", "-3885558302694057673566008660459520", "12791741305131501997140469780316160", "-436110738965688832854027990466560", "-36262352997102856315481609994240", "-7286972677354266044986986332160", "4630061001843457758915943464960"], ["-1402871461325402665154304068812800", "-795770906518907067463278778122240", "-436110738965688832854027990466560", "781638092903878593774717826498560", "-62699007997336395567755113267200", "-6937467230142067394333009510400", "2850727485534106368633093488640"], ["281217444104194839506439100170240", "64966476486499224772946920734720", "-36262352997102856315481609994240", "-62699007997336395567755113267200", "74383217112047269487969367490560", "-12086582954683793311151869132800", "908915980482881499162342850560"], ["-60814934320832961751544380784640", "-21813683330286624829393034280960", "-7286972677354266044986986332160", "-6937467230142067394333009510400", "-12086582954683793311151869132800", "13126099173138075163586079621120", "-2988071804859766035701693153280"], ["14978654947430816615475078758400", "8002063199599394693000189706240", "4630061001843457758915943464960", "2850727485534106368633093488640", "908915980482881499162342850560", "-2988071804859766035701693153280", "4030062133582278521525450833920"]], [["2349470554283615049699176629162475520", "-7457378655497679927745689660948480", "-2144253487582936621463150316748800", "187536771269036937499174156369920", "-43987285233402350122619319091200"], ["-7457378655497679927745689660948480", "50119849332750233488603605557575680", "-1222977386632015251411800885821440", "-29635200273605857437716148387840", "-22931378488466953751724671631360"], ["-2144253487582936621463150316748800", "-1222977386632015251411800885821440", "2712180843984796098843801204817920", "-142328298082531686355209069527040", "-23117357809716355160185661030400"], ["187536771269036937499174156369920", "-29635200273605857437716148387840", "-142328298082531686355209069527040", "296263465543339697430439982530560", "-44809045554010159684430541619200"], ["-43987285233402350122619319091200", "-22931378488466953751724671631360", "-23117357809716355160185661030400", "-44809045554010159684430541619200", "73302530839294920046476011765760"]], [["209006578467137243540387416296652800", "-2816466003835805041336776570961920", "19040145501196106214971654799360"], ["-2816466003835805041336776570961920", "8229601309782473759420589067468800", "-238760834156305212917470545838080"], ["19040145501196106214971654799360", "-238760834156305212917470545838080", "1277529138252402400551359804866560"]], [["16421342565359793519814588571320320"]], [["2378256858005149107338177705127444480", "-2637712982542938130735013088460800", "-428072078608646857249786492354560", "-156698572421307141436235946393600", "31303007050379526979648298680320", "-6850104029690616081849841090560"], ["-2637712982542938130735013088460800", "42416056789299994012966571024056320", "-346839634801411171535508555694080", "-96380299609175938977451034542080", "10015318157192417492034398453760", "-3377609175262392423372564725760"], ["-428072078608646857249786492354560", "-346839634801411171535508555694080", "1786935011355651840512016179527680", "-58895635494002386031267398287360", "-3490970065763342499039726796800", "-1777798269179514995257041223680"], ["-156698572421307141436235946393600", "-96380299609175938977451034542080", "-58895635494002386031267398287360", "148101320906702788192600577802240", "-10453312512221859772235450941440", "-1940160099641056075585400340480"], ["31303007050379526979648298680320", "10015318157192417492034398453760", "-3490970065763342499039726796800", "-10453312512221859772235450941440", "21681998181339366820839657308160", "-3897087311709221868340405862400"], ["-6850104029690616081849841090560", "-3377609175262392423372564725760", "-1777798269179514995257041223680", "-1940160099641056075585400340480", "-3897087311709221868340405862400", "7018128827820670980223221104640"]], [["214234863828966163824688546216673280", "-475047148883289608336782928117760", "-212857906121655884804680612577280", "21069576225498212298838329262080"], ["-475047148883289608336782928117760", "6206083259835805596813961356902400", "-150768766418903992777400049991680", "-189948484431612342879010160640"], ["-212857906121655884804680612577280", "-150768766418903992777400049991680", "505240139287313209011188394885120", "-21688120867928299486315838177280"], ["21069576225498212298838329262080", "-189948484431612342879010160640", "-21688120867928299486315838177280", "118110358422333695723242877091840"]], [["19256636839301725891004381433692160", "-257770024090067848679875254681600"], ["-257770024090067848679875254681600", "1516284187825782152307787557765120"]], [["216439910845075918179695163856650240", "-200472095598446472014663170129920", "-24976343079176501169580482232320", "-17079202981451603963089476648960", "3470383073837832710962953584640"], ["-200472095598446472014663170129920", "4854841932039283620445344308920320", "-29005223767803147025622079897600", "-12480111470906010977940390543360", "1600708422750739562859142840320"], ["-24976343079176501169580482232320", "-29005223767803147025622079897600", "277879434644832368512091553792000", "-9149505323394585482741667594240", "-162569958233278529524067205120"], ["-17079202981451603963089476648960", "-12480111470906010977940390543360", "-9149505323394585482741667594240", "34787122315886740800058876231680", "-1956884202922765485828341760000"], ["3470383073837832710962953584640", "1600708422750739562859142840320", "-162569958233278529524067205120", "-1956884202922765485828341760000", "10915212052331441675086088110080"]], [["19519295065394714893107684484055040", "-23853251024545636028796496773120", "-21266352574462018384333551697920"], ["-23853251024545636028796496773120", "865764687034533866845705485680640", "-21500963068764298777057327841280"], ["-21266352574462018384333551697920", "-21500963068764298777057327841280", "139798907187591699750255738224640"]], [["1774060575577585485427369039626240"]], [["19694909028212321635027123301253120", "-15958961793783395810978278932480", "-717748693502643945465918259200", "-1867946047122382925189118689280"], ["-15958961793783395810978278932480", "591498029037453720145444900700160", "-2024835523209469249109140439040", "-1763408551525331765537443676160"], ["-717748693502643945465918259200", "-2024835523209469249109140439040", "52003156266176604011687407779840", "-1794309466551436259638483353600"], ["-1867946047122382925189118689280", "-1763408551525331765537443676160", "-1794309466551436259638483353600", "12872099590565161629854560419840"]], [["1776646712920954401650054497566720", "-235190595502210868450049392640"], ["-235190595502210868450049392640", "161299571703745736892627717980160"]], [["1791888317561151945769026941091840", "-1385648757717744919697518755840", "104574894289291562141991567360"], ["-1385648757717744919697518755840", "80872009513665793601311101419520", "-30896185587342102145227816960"], ["104574894289291562141991567360", "-30896185587342102145227816960", "14666405726085277847330456862720"]], [["161534927095647327287182448394240"]], [["163025109672829937565083338014720", "-135474572648620318456283136000"], ["-135474572648620318456283136000", "14697304176041952517566360453120"]], [["14832777959245594696489205760000"]], [["16862094395962361691503137277611606384536230526159514531654533120", "12984065960598230310692151606702274842417623014334415607965941760", "-2742920720618405259707067429051019499621912202115205798842859520", "1139167069328589432917273974767412868337176323695752149016248320", "-283094086915322861714072780230951852172722170763669779492372480", "41815602897367662056499491527862230135619252723572737740636160", "-9200427692029317244446893680551000849075585863459579614986240", "2466176100912072132494844379002046206522808004095474091950080", "1448661993436641202541814696186577733549151520372020534312960", "1000086278550823011565991655207089852761080784611051887001600"], ["12984065960598230310692151606702274842417623014334415607965941760", "14083263403979481664116369271911914675155668688796170691354296320", "-2968016112901852751954343696268395224948027414455805211888844800", "1237701710850229621549058920440149934516843000989550800032235520", "-307249007449369259476901566642262013238778441713827658176921600", "45224629823385542251976501396404637470969573233308820276510720", "-9879549799000844334217076545053527048282515612461949821911040", "2657047805365094017404840335086440546886455984769795620864000", "2323948600717685895039182209002706216530473843758053395005440", "2451501613978903872817988825718189148303350125589021830676480"], ["-2742920720618405259707067429051019499621912202115205798842859520", "-2968016112901852751954343696268395224948027414455805211888844800", "625511529391228753005156658873941943806597158255911210152099840", "-260840268271963805134934144547182316649051633592024170663772160", "64751805483404498833594361875830913311914663967248784839147520", "-9531151161959214399414345777582988401512674238023342227456000", "2082216266778953391617660960004865913426798343619720312258560", "-559988999526841778770685899022042136071346940232394835230720", "-488836637676101237439040394192844938063945660833794160066560", "-514959080012359367228950999772046329038413254564282231685120"], ["1139167069328589432917273974767412868337176323695752149016248320", "1237701710850229621549058920440149934516843000989550800032235520", "-260840268271963805134934144547182316649051633592024170663772160", "108775662079056896689712468246083139977540996843073505727610880", "-27002519725067173943491111887918786862316820752472227646013440", "3974500040392538874249478488086855211487090589468617384919040", "-868223784166714754357170895884990205667410032298910013194240", "233507016834475316095975635875006481381115766376606203904000", "204513350911717266044508688925466117073160290955955567329280", "215946937170119513346197509164374463214733676626949659688960"], ["-283094086915322861714072780230951852172722170763669779492372480", "-307249007449369259476901566642262013238778441713827658176921600", "64751805483404498833594361875830913311914663967248784839147520", "-27002519725067173943491111887918786862316820752472227646013440", "6703136829447000300662530715318408644366178593767808617676800", "-986643643825312599894264738262036605679387245213098736353280", "215534973306811106471334541423884983452174598012211277332480", "-57967177968353849671250181040039479231304161972949478277120", "-50725379289821792494731613500165130355583607933910887956480", "-53528312762856870150231255263655224214371431698499475865600"], ["41815602897367662056499491527862230135619252723572737740636160", "45224629823385542251976501396404637470969573233308820276510720", "-9531151161959214399414345777582988401512674238023342227456000", "3974500040392538874249478488086855211487090589468617384919040", "-986643643825312599894264738262036605679387245213098736353280", "145229773868558064628757057210582139810602915792639471124480", "-31727800158453868579620424158192797934090806317796724572160", "8532805374346263287209048614071792852225293379859610337280", "7445609078872840517350328067594142055749110153152880967680", "7841234804405535353039423387461405708667685027030069411840"], ["-9200427692029317244446893680551000849075585863459579614986240", "-9879549799000844334217076545053527048282515612461949821911040", "2082216266778953391617660960004865913426798343619720312258560", "-868223784166714754357170895884990205667410032298910013194240", "215534973306811106471334541423884983452174598012211277332480", "-31727800158453868579620424158192797934090806317796724572160", "6932332342946960065041152389469777540954365741458425118720", "-1864256036156787942058800559966153903067048445391005941760", "-1617225413325621730259437474740639135687518762105305497600", "-1696059130171523858757578822705070608453675926175757926400"], ["2466176100912072132494844379002046206522808004095474091950080", "2657047805365094017404840335086440546886455984769795620864000", "-559988999526841778770685899022042136071346940232394835230720", "233507016834475316095975635875006481381115766376606203904000", "-57967177968353849671250181040039479231304161972949478277120", "8532805374346263287209048614071792852225293379859610337280", "-1864256036156787942058800559966153903067048445391005941760", "501353118527840742049123778678279545938259297785098895360", "436110335870509311065446864407647701726827429340289433600", "458264320527142654460248674899241998130906386794876231680"], ["1448661993436641202541814696186577733549151520372020534312960", "2323948600717685895039182209002706216530473843758053395005440", "-488836637676101237439040394192844938063945660833794160066560", "204513350911717266044508688925466117073160290955955567329280", "-50725379289821792494731613500165130355583607933910887956480", "7445609078872840517350328067594142055749110153152880967680", "-1617225413325621730259437474740639135687518762105305497600", "436110335870509311065446864407647701726827429340289433600", "481923790818207365298040372461479713176429697357526138880", "583289730018549864230951827753979466061546030231774986240"], ["1000086278550823011565991655207089852761080784611051887001600", "2451501613978903872817988825718189148303350125589021830676480", "-514959080012359367228950999772046329038413254564282231685120", "215946937170119513346197509164374463214733676626949659688960", "-53528312762856870150231255263655224214371431698499475865600", "7841234804405535353039423387461405708667685027030069411840", "-1696059130171523858757578822705070608453675926175757926400", "458264320527142654460248674899241998130906386794876231680", "583289730018549864230951827753979466061546030231774986240", "751344297086376948275088944091380251149902766780135843840"]], [["21585761741225671965161340683597905920", "-488531669156790975308110909302374400", "22491660552656225984116239064104960", "-17334059660194837708929590907371520", "6254536386345032206818652779970560", "-1796538724648691233173000400404480", "702178164089238709753327292252160"], ["-488531669156790975308110909302374400", "153607637381892531123368822896066560", "-8719981196412767135379281066065920", "-1977250590375542420767271383203840", "883382794059467815568672859095040", "-269771113286311530920872173895680", "114457889786221544736385306460160"], ["22491660552656225984116239064104960", "-8719981196412767135379281066065920", "2282904216282798654216717320847360", "-408467265452213220132586373775360", "61071823342898087821103710863360", "-9464277632436003934564673126400", "5343857487780342460745011691520"], ["-17334059660194837708929590907371520", "-1977250590375542420767271383203840", "-408467265452213220132586373775360", "312447368098378412805870311178240", "-106232593195261251040909857914880", "32635076385952439869633084784640", "-13214937723878260698365307125760"], ["6254536386345032206818652779970560", "883382794059467815568672859095040", "61071823342898087821103710863360", "-106232593195261251040909857914880", "50642071425347693979715208478720", "-19959344928027093328036374773760", "11404371516392620100607981649920"], ["-1796538724648691233173000400404480", "-269771113286311530920872173895680", "-9464277632436003934564673126400", "32635076385952439869633084784640", "-19959344928027093328036374773760", "14885559344898601835921890344960", "-10293818800962365227321833553920"], ["702178164089238709753327292252160", "114457889786221544736385306460160", "5343857487780342460745011691520", "-13214937723878260698365307125760", "11404371516392620100607981649920", "-10293818800962365227321833553920", "64540618700550143839739023196160"]], [["1026521183028149499565155910649118720", "-2562122493537309675790756667719680", "-12092837393974226925310896085401600", "3134097099040706224033486728069120", "-736465544600325445140766512906240"], ["-2562122493537309675790756667719680", "12361728819372609955626912873185280", "-2556836976063814006641280124190720", "444039140488350707854268191211520", "-86526135413181808964164669931520"], ["-12092837393974226925310896085401600", "-2556836976063814006641280124190720", "1063791746614629022176146683330560", "-274909317643998298344100032675840", "70776455558365739938470313328640"], ["3134097099040706224033486728069120", "444039140488350707854268191211520", "-274909317643998298344100032675840", "116886387285424465204693790883840", "-43335427335744533301096496496640"], ["-736465544600325445140766512906240", "-86526135413181808964164669931520", "70776455558365739938470313328640", "-43335427335744533301096496496640", "61101894191246368213016153948160"]], [["90496085620848569280745057969766400", "-9796360454787170008904243179683840", "1189667562365364671986564815912960"], ["-9796360454787170008904243179683840", "2243299221696422795009629932748800", "-433764185276137985933287505264640"], ["1189667562365364671986564815912960", "-433764185276137985933287505264640", "246096537898692528567829942763520"]], [["2388323281777452656551064607129600"]], [["15715909008483159317638935823208832633378317707480687769026560", "417372156393412352397975840907235647648879911437540083630080", "-163823776719548858804681874696651676479619058299875738255360", "-6130294382878222439208377212140552103545371013719166812160", "34460570111999666983874322228997357471616901298949644615680", "-53402976088866391268753407956819776488650336227156903854080", "199150407207159457066309906598803556134318700059382608035840", "154502363870064383628272200871108931082299957207893897379840"], ["417372156393412352397975840907235647648879911437540083630080", "11084278794481626746140689401865147993705583564576134266880", "-4350717665940845624288981219868378721395609817098768875520", "-162804084993503769501569075214349627351796873268685701120", "915179799702293980480298097014449947300219567124764426240", "-1418239013506533453447436315097099029029098951497702440960", "5288897693396356911638725388274638953561619388320647741440", "4103166081135141704714681533680715172489598969486791147520"], ["-163823776719548858804681874696651676479619058299875738255360", "-4350717665940845624288981219868378721395609817098768875520", "1707710944695315143156029039179237426835945846333117562880", "63902633801633214524903863858114242253748056155236597760", "-359219485219681673048093350285474270184301966160476241920", "556676500635188905738643553538056569674820768305313218560", "-2075958306137686177677520348156777910893923752884190576640", "-1610543860250950479856297147325693062995164327905308180480"], ["-6130294382878222439208377212140552103545371013719166812160", "-162804084993503769501569075214349627351796873268685701120", "63902633801633214524903863858114242253748056155236597760", "2391239934111873272186062904991229188796574963198853120", "-13442012121552104418191287785081290777720025801126051840", "20830864073938689474952135697091053727762183320261099520", "-77682469529385738012824697932844982010248160531479265280", "-60266636367303737231247581871744856006874101329344593920"], ["34460570111999666983874322228997357471616901298949644615680", "915179799702293980480298097014449947300219567124764426240", "-359219485219681673048093350285474270184301966160476241920", "-13442012121552104418191287785081290777720025801126051840", "75562342071999929924398390691141210796133899660133662720", "-117097712944817171838586786505642599579990666998416670720", "436680854212715697708640241179387897343186191406129479680", "338780247446253052750610610883356401070154061844751319040"], ["-53402976088866391268753407956819776488650336227156903854080", "-1418239013506533453447436315097099029029098951497702440960", "556676500635188905738643553538056569674820768305313218560", "20830864073938689474952135697091053727762183320261099520", "-117097712944817171838586786505642599579990666998416670720", "181464390871336820194121746368758416155600353956229283840", "-676717104220717087227121904904077480322837957784578293760", "-525002151588102719890193414439298574643710568346276331520"], ["199150407207159457066309906598803556134318700059382608035840", "5288897693396356911638725388274638953561619388320647741440", "-2075958306137686177677520348156777910893923752884190576640", "-77682469529385738012824697932844982010248160531479265280", "436680854212715697708640241179387897343186191406129479680", "-676717104220717087227121904904077480322837957784578293760", "2523613789713538143057122331934572991119769811165516267520", "1957838306603352755284794612486705613585997633179256094720"], ["154502363870064383628272200871108931082299957207893897379840", "4103166081135141704714681533680715172489598969486791147520", "-1610543860250950479856297147325693062995164327905308180480", "-60266636367303737231247581871744856006874101329344593920", "338780247446253052750610610883356401070154061844751319040", "-525002151588102719890193414439298574643710568346276331520", "1957838306603352755284794612486705613585997633179256094720", "1518905488005988602934886269686869034127334358111198904320"]], [["38320881737177311089405895568253434448996711130254708572160", "-3996401570077058489252613341269710383437346419854236712960", "-2601202813731725024914225894924943254944322965137868718080", "2083122803639552724436948957798692072808330938385988321280", "-3981943813881385215405778895245510328046962837419689246720", "22276824400699606228600032919068444447566808833599482101760"], ["-3996401570077058489252613341269710383437346419854236712960", "416776044505306530642308344239270171241146000065880391680", "271273794820306377096192284245499549976868085808507125760", "-217244355202476964604939682207263939090367160429282590720", "415268276449070927247796957549355173463912471405977927680", "-2323201658794851826735241256029316828837316192353323581440"], ["-2601202813731725024914225894924943254944322965137868718080", "271273794820306377096192284245499549976868085808507125760", "176568381831734561032930135037835300659820540427669340160", "-141401362728701265306267918785913898907787193378154741760", "270292409361659522219244443986744315525322856684501073920", "-1512140005391614419001081331658181073749924396439898685440"], ["2083122803639552724436948957798692072808330938385988321280", "-217244355202476964604939682207263939090367160429282590720", "-141401362728701265306267918785913898907787193378154741760", "113238537806781901684607422066041795190305135121976524800", "-216458431699213228603743079965080946354073560261486182400", "1210967984079606876490824996159387926633015543504201318400"], ["-3981943813881385215405778895245510328046962837419689246720", "415268276449070927247796957549355173463912471405977927680", "270292409361659522219244443986744315525322856684501073920", "-216458431699213228603743079965080946354073560261486182400", "413765963082553649844399586451168445983417235228422307840", "-2314797027131274523133350762263551108809859414464816742400"], ["22276824400699606228600032919068444447566808833599482101760", "-2323201658794851826735241256029316828837316192353323581440", "-1512140005391614419001081331658181073749924396439898685440", "1210967984079606876490824996159387926633015543504201318400", "-2314797027131274523133350762263551108809859414464816742400", "12950038801878722581101575638929125471101629247353205555200"]], [["244554410093280936722300399517696000", "4523767431359076210014594468413440", "-4861722641615438092909102309048320", "1390649564734460738498841280512000"], ["4523767431359076210014594468413440", "7094908490624028245383413057454080", "-1773480760179315857153474911272960", "399777484829400283047309135052800"], ["-4861722641615438092909102309048320", "-1773480760179315857153474911272960", "857131737472949684797899024629760", "-291272181838324592103438208204800"], ["1390649564734460738498841280512000", "399777484829400283047309135052800", "-291272181838324592103438208204800", "285426207142624635804338324766720"]], [["37874690155193431596923308159795200", "-4868398827573312214456719995043840"], ["-4868398827573312214456719995043840", "1877988934653857334625216160071680"]], [["4457752816659988415658817962475150656074264963056341111275520", "530450188612079943506871650738007892466983569049155608248320", "-38091634708886056935637367804179999940673747927301430968320", "9896118039993579080307643814592877498267172430665314467840", "36194421100810319228981927705677736413368083003913315287040", "-116110039715362385088489960544258573051432056742011249623040", "-86708768471768257937871309151970732346680746047567361474560"], ["530450188612079943506871650738007892466983569049155608248320", "63120907365931461294142171084495446360423213701867073699840", "-4532713151000662972938463354269025195817267513202856427520", "1177588326847775944680418857698579387857734849590470901760", "4306954263588666249652769570538621131373050780242610749440", "-13816511368000125517522315293404320228764198757838817853440", "-10317907807389797432695887010099696335274544621622122250240"], ["-38091634708886056935637367804179999940673747927301430968320", "-4532713151000662972938463354269025195817267513202856427520", "325494188323114575453372412208972803005172129823604080640", "-84562632546328194268782922396575641853758386404222566400", "-309282439781496030647653956732020951351554968402851266560", "992163854928728503271267218932064379959683304096970833920", "740929089284341634420563045687786946651746769409367080960"], ["9896118039993579080307643814592877498267172430665314467840", "1177588326847775944680418857698579387857734849590470901760", "-84562632546328194268782922396575641853758386404222566400", "21969175118018873821911320183958757414232593152218234880", "80350858007700266806580671185591016595741721276406824960", "-257761860272677556808345894783933709082324835589517475840", "-192491652901215465673287153286562540464369848043658280960"], ["36194421100810319228981927705677736413368083003913315287040", "4306954263588666249652769570538621131373050780242610749440", "-309282439781496030647653956732020951351554968402851266560", "80350858007700266806580671185591016595741721276406824960", "293878142801943401148396041945483258320139713535331532800", "-942747578063809656620310184367443866082420117635339386880", "-704025953948921313421152313366279931673116282141768417280"], ["-116110039715362385088489960544258573051432056742011249623040", "-13816511368000125517522315293404320228764198757838817853440", "992163854928728503271267218932064379959683304096970833920", "-257761860272677556808345894783933709082324835589517475840", "-942747578063809656620310184367443866082420117635339386880", "3024290910073431163887021729222175729308311603167494144000", "2258482909451065958905631293473133810795734826783537889280"], ["-86708768471768257937871309151970732346680746047567361474560", "-10317907807389797432695887010099696335274544621622122250240", "740929089284341634420563045687786946651746769409367080960", "-192491652901215465673287153286562540464369848043658280960", "-704025953948921313421152313366279931673116282141768417280", "2258482909451065958905631293473133810795734826783537889280", "1686592065364076843406149155229659713241292909692810690560"]], [["926980008553529087703846802434293760", "-467448913471020484739519741952000", "2110684478096214100726623554764800", "-960278003475374017201518202060800", "-3958161881616422658131582244618240"], ["-467448913471020484739519741952000", "17289122209586253517888252689776640", "49941633278154616000844723650560", "-721897728437692895220905143173120", "-172306335074514957208226019409920"], ["2110684478096214100726623554764800", "49941633278154616000844723650560", "842440786691062358876094883430400", "-329322739872162843045159921254400", "127249451280650817125780627128320"], ["-960278003475374017201518202060800", "-721897728437692895220905143173120", "-329322739872162843045159921254400", "350669663821788347695825504174080", "-302202282854967216779531649024000"], ["-3958161881616422658131582244618240", "-172306335074514957208226019409920", "127249451280650817125780627128320", "-302202282854967216779531649024000", "1267291716401014750937971634995200"]], [["107248368534924840150996085930721280", "9748376207377474050895366890455040", "-4434565017251708084312142627471360"], ["9748376207377474050895366890455040", "7251428748800809759965257064775680", "-2234630948794940360688569784729600"], ["-4434565017251708084312142627471360", "-2234630948794940360688569784729600", "1839483808835239916352799443517440"]], [["35671888497996780272970761282519040"]], [["40532716668970189532303538397595012934006604940250206699520", "51100738083267971444965968675205887257442972654679684546560", "150431310985892257020468707067495339465439022783964119040", "-424155898855186620612516216016690898085904700750482636800", "326988427833884586961957657808619265449609973407877693440", "-7146018632523352420919036743659887674073867050308159406080"], ["51100738083267971444965968675205887257442972654679684546560", "64424140480310232468497064026838711501260175673822732615680", "189652992796313978472353461188189662056561256117965946880", "-534745294067408864073801018887517955417759103323251671040", "412243525247703069489385859990998173617732819629752975360", "-9009187059224499608901754468129607698653553836337806704640"], ["150431310985892257020468707067495339465439022783964119040", "189652992796313978472353461188189662056561256117965946880", "558304036476260445989002945305282896481292428414812160", "-1574193223961206043751632000269132734127551046641254400", "1213570219815733705700286109537732750360473652439285760", "-26521413800870987361258127280046922818545399751927398400"], ["-424155898855186620612516216016690898085904700750482636800", "-534745294067408864073801018887517955417759103323251671040", "-1574193223961206043751632000269132734127551046641254400", "4438592853476085825122774019143727459122365092876779520", "-3421780771810880138453598280325159429896798846247239680", "74779738578983456446397318196194920254722556401622712320"], ["326988427833884586961957657808619265449609973407877693440", "412243525247703069489385859990998173617732819629752975360", "1213570219815733705700286109537732750360473652439285760", "-3421780771810880138453598280325159429896798846247239680", "2637904407286485927780925502298965755627463700625489920", "-57648872072197715876022534063075489077320665882152140800"], ["-7146018632523352420919036743659887674073867050308159406080", "-9009187059224499608901754468129607698653553836337806704640", "-26521413800870987361258127280046922818545399751927398400", "74779738578983456446397318196194920254722556401622712320", "-57648872072197715876022534063075489077320665882152140800", "1259860835751540137471564533656805570051852271662729789440"]], [["835381632055248901761997715684720640", "38015601908287205527172278502031360", "-675558428394258040111265690419200", "11292469391602649561233653623685120"], ["38015601908287205527172278502031360", "11337026426349977904895170308997120", "404213410513749144375043660185600", "475095897321867547447902150328320"], ["-675558428394258040111265690419200", "404213410513749144375043660185600", "1496622131544847140285637648711680", "-720741628399765759323351432560640"], ["11292469391602649561233653623685120", "475095897321867547447902150328320", "-720741628399765759323351432560640", "2914486009089023212315503356805120"]], [["103083656728462868972009691367342080", "35527666836481928204677147105689600"], ["35527666836481928204677147105689600", "38154809188727049906590900174192640"]], [["933153958350567501105165146905607240756576022664797414878085120", "145792946574550508307354664267962051089757676686943455868354560", "-255390942804318038115100744887003490391932158431907230515200", "-2958322316826859232095414671142162686100241744086314170449920", "981039072248723139895108942360295879497361753118339980328960"], ["145792946574550508307354664267962051089757676686943455868354560", "22778216906951635892685375977801379236472304625207866042613760", "-39901452216640410709432587305555653178388233687987650560000", "-462198679679615036735191451770730856772605531545437533634560", "153274361393397939354071920387442479406606245821579421286400"], ["-255390942804318038115100744887003490391932158431907230515200", "-39901452216640410709432587305555653178388233687987650560000", "69896862230293931462251993098677332115110138984173404160", "809650667880067907445815509708964368214215972746543759360", "-268496416210184226262316262473968494335746438759144488960"], ["-2958322316826859232095414671142162686100241744086314170449920", "-462198679679615036735191451770730856772605531545437533634560", "809650667880067907445815509708964368214215972746543759360", "9378592730512757203638266157953378266065065606395251916800", "-3110129636316888310725193749605874996960227668996348968960"], ["981039072248723139895108942360295879497361753118339980328960", "153274361393397939354071920387442479406606245821579421286400", "-268496416210184226262316262473968494335746438759144488960", "-3110129636316888310725193749605874996960227668996348968960", "1031381427111802170645637804277139345078417892129190707200"]], [["131050314547959781353886030021026487532384949479720484234854400", "18177476262799877534357759150727622685587027176692364198543360", "1389721561322633104909618604876284117852458198515187166740480"], ["18177476262799877534357759150727622685587027176692364198543360", "2521326594479334368909105640819976419861933550487543060889600", "192762839066658509521325412606805459108619751986661100093440"], ["1389721561322633104909618604876284117852458198515187166740480", "192762839066658509521325412606805459108619751986661100093440", "14737286397723374764850896467655281348363966921235759104000"]], [["6931032893544557862404195780587194659039356596713328570531840"]], [["887853288782651171002677466590865233177959217379740566044016640", "-38862140280042355120188063209463901598518058453640334163312640", "-8520743446738533727060985375985706527220745913308481690009600", "505225365749750481708994287329893963438073511673826472099840"], ["-38862140280042355120188063209463901598518058453640334163312640", "1701030976881820850562966916836340466022028181086678831595520", "372960635840441271267513707936892236708507634311137276723200", "-22114170533425819875593997277769575245808021830726718586880"], ["-8520743446738533727060985375985706527220745913308481690009600", "372960635840441271267513707936892236708507634311137276723200", "81773722981512874249129404559527056490469806817653282570240", "-4848656617852676692135533328514157115058136791721474785280"], ["505225365749750481708994287329893963438073511673826472099840", "-22114170533425819875593997277769575245808021830726718586880", "-4848656617852676692135533328514157115058136791721474785280", "287494199122639442329430162014146646791741022848197591040"]], [["25745293411795609447381525505983267946253881960283949152337920", "-302424415024213673194651701182359919693926003955628559564800"], ["-302424415024213673194651701182359919693926003955628559564800", "3552514447585744273009346201982133833236039990085911838720"]], [["751401782243519880169905028123852800", "-20510705409171338065382685372579840", "1150214870166989546631475746570240"], ["-20510705409171338065382685372579840", "14244660672342616840398518542663680", "-35668115196577912305303567728640"], ["1150214870166989546631475746570240", "-35668115196577912305303567728640", "1268249146459768107562871983964160"]], [["14176695038703207057101179620556800"]], [["17833628879102388354421134647623680", "620921234107477449982948147200"], ["620921234107477449982948147200", "1222336572306203369086513525555200"]], [["1204379282008253792008275309404160"]]], "claim": {"K_lower_bound": 5605, "sdp_bound_num": "16862094395962361691475113728983942892169216089388517061296128000", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.280924329799764, "theta": 0.9999976170163727, "seconds_model": 0.006554603576660156, "seconds_solve": 47.96394896507263, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q13_n6_R2.json <==
{"problem": {"q": 13, "n": 6, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["44681538299122998260938701961421576470528", "32531794155396642104621417642495836160", "12950141084526876685024864305942911516672", "32533474693118276489508657772187615232", "71259829259959316252242047696642781478912", "32372434274273280408283008796381413376", "67007309617771707834340695741811585449984", "32373601120912759793851631382187474944", "71149233024832406361324254512657545035776", "32371759424484094598170961451746852864", "70308177036877068788029700375387295449088", "32372111288412701050457698141296656384", "32508125595842793867735541691522744320", "13894224480648651060653088071509212135424", "7985745283241041261124103713336984600576", "32584362780524098664827371778310406144", "91943418439716148811953507192807771602944", "9940577779963490468594785173197622870016", "32463406724137337083700257257034874880", "67062912305089202861794511064588682788864", "68080126004616730802576260751534353022976", "32373354652321854648158682168273403904", "71140680260390226610903776243688010678272", "66910957246432295357746263473305170214912", "32372692392750381819526877816842878976", "70307991224652087334164028988631451435008", "71146530602915068813898114788379712290816", "32371935654915257725691668223030722560", "32451948581470348015051087619985244160", "131985468572860640498592217871755035803648", "6642360574226494051311259342457486180352", "32516134345522689580506309746371854336", "67786761884711887671559636466954936516608", "9592246467180580194089026169430970728448", "32467491931668459400645587519561269248", "71133707462697255719675359026679373627392", "67917175210044795524964321185216237404160", "32372460349074445573785387488767901696", "70311023281043993179393758959249821532160", "66918879128425229423300548965268507852800", "32372866219699198009728717546332356608", "32357734566928265103420307278292582400", "68469698473481061055217681683743472877568", "6355077215693109624983538373524629487616", "32523567174088416940785128769765507072", "71345607802343530272180174025465310216192", "9578215335971097256967908061254491570176", "32466716248868037301361126989337985024", "70310068199172127675257534853018080509952", "67930803584662356232096772542139744649216", "32372632931992654199388450536963440640", "32357967842245737114349854505272606720", "71369511960066642306670929140876113346560", "6343178714968061441903576590258177835008", "32522939481664150027819725185894842368", "70511103792963619675313138398008191221760", "9578376020518871857127608672184415813632", "32466891105756369808967833593055281152", "32357037491601245110291300156025339904", "70635022108414443784005193893859674816512", "6344061506625707053865981205438357569536", "32523093593015486647587717304171888640", "32357213002827931039233735344508633088", "32527922196265353012651711183752003584", "32369126264273439431689451287229759488", "32373588152910563886078229810002264064", "32371761195209831845914459935629901824", "32372111327804339956780775169922695168", "12481740034661688045320954071177760866304", "7498061112649991241365613318354979782656", "32593012618389515655859644392200470528", "92188942571726450765391364007452135653376", "9943440922893364413370786885833983000576", "32463376197254070243073767974406979584", "67975405155363394492238672561938395824128", "69020704389453625556583559758064434282496", "32373144870499884206657612026004635648", "71165118856120355716282571515054266515456", "66932575760243956557044974275330916220928", "32372687333937425499491135541764685824", "70307618962573872511633297262278051102720", "71146149408019986833091848065132999475200", "32371935733833935230134660747849891840", "82547478261677554926113655569482803838976", "6448012953877800013736584584718551351296", "32520932705000373245576132992715194368", "67609137461068098522894361396557025116160", "9588681696241779971077674757417892577280", "32467532787159372920488644922067386368", "71113659682226287642174277449815464869888", "67898899251240358642204868137869390118912", "32372464502334263156565458675136724992", "70306635251447026153050155053752768266240", "66914904273220405310391909365911193124864", "32372867149977287609742784516132438016", "67555810174569835511453440268241821761536", "6347107759306701150911813608771516628992", "32523776166796147887033151414324953088", "71318938088949499573583224394344409595904", "9577734503679416215444985443940678238208", "32466721773750911302507167213839974400", "70307064749534404530423651108126770331648", "67927999962513492908204219637945233047552", "32372633568729047687135178338007515136", "71624177601272066077621847031162362396672", "6345183875458659462298354126015470501888", "32522886785760331071160190043147993088", "70533811667864558379546529023481553616896", "9578794934050554499156942621660021784576", "32466886292899371489528396911948595200", "70597994877369426354960027188538273431552", "6343762677380368383915062702028177276928", "32523101447046276789588305876134920192", "32365669377858785111740509881123209216", "32373421274381370661279805363380551680", "32371762639138741535431399912939454464", "32372110685040242332435506303793627136", "9819733220518654720595697936996275060736", "32464711456474654543589130700140314624", "68643116726624081900928767836728001036288", "32373228394698773201902211547472592896", "66887053668817789252698988217823171444736", "32372697990084180190177644481485996032", "71145142092605138924763135287245680934912", "32371935942383310520215110418062901248", "74724498904195288507416990691382477717504", "9719947432136216548234799091667764772864", "32466048194610461753268801719179935744", "71151341113836429304308420113624350064640", "67933250015434850034306626426317544882176", "32372456697879103025321583299524558848", "70309317090838480444772560026434831122432", "66917333595186187213560778118630953975808", "32372866581404967535147308101721391104", "71113659682226287642174277449815464869888", "9574023062050419874721400882653225287680", "32466764437874640069930035502315995136", "70304188577721372000848709938972444327936", "67925315142875477479914491746513934352384", "32372634178532991765507197384947400704", "70439117807064001228266403217853728686080", "9577046484791000215537734609600239370240", "32466906383462118974914087866727399424", "32373267064500161891280306248200749056", "32371718884805708639535941874433916928", "32372110887501467194936683450186334208", "68588146510478561375626774885497164529664", "32373240631095330853490475462721273856", "67068624816439651224491610898302127570944", "32372655572825521639701282926360526848", "71145581896374984507584608159442566905856", "32371935851329435638480470237543137280", "67898899251240358642204868137869390118912", "32372464502334263156565458675136724992", "66912687966469204133749024743262624153600", "32372867668729774658019392640901971968", "70367242053525277427591963388016599236608", "67984171960311806066279927759031383359488", "32372620821401753040176957058338258944", "32371713965261006739105480525507198976", "32372068392349300235050534910392532992", "67338497581512671205066965397482896359424", "32372592950088462894551039585585987584", "71377778592950639741607360376991536644096", "32371887935194315318407971264194936832", "67034901805102758041300446104280587304960", "32372839114339546507178781842268487680", "32372042318902131987516540893676961792", "71443507665600618636157331128202819534848", "32371874427924161203497704472476385280", "32649679507734670716074297360822304768", "32558207297878991293466935699794034688", "32372911376303974702860223460122034176", "32373618584760172046798719668977664000", "32371760062852537942397438638644264960", "32616100861508578947675529732281073664", "32467297929420867176629468721787699200", "32373395740337560312679515033765412864", "32372691468886852618388033248033767424", "32523540494669599463057490189928628224", "32467658442604414358502177329974870016", "32372457890172521213692689820092989440", "32523826698200493779432944029543694336", "32466709589882180513174540939574640640", "32522924131594519151380997772660441088", "10135478075457503743111905197630915870720", "32556187544482156334193090034701172736", "77146021126793028982005538996078952579072", "32371312225417305196027806779824930816", "66887053668817789252698988217823171444736", "32373629241521061053849460229449711616", "71145565752844590601083180098927246442496", "32371760183687091464518853908875968512", "91317808017085009915534375531617357660160", "9933220292244855320417414378149289918464", "32463485250791630296978521077533638656", "67455313339227502235369964294856794701824", "68484557130458701570176878567290776322048", "32373263743556756893501670746841153536", "71154565132143290960601705481879989256192", "66923239987357687482803689865616144990208", "32372689518139971571830104358654050304", "68464670312497612753817643006106548568064", "9605705356249354525893533589789988618240", "32467337954955191311358846588311044096", "71134605076896810477259895681368002134016", "67917993482389422810241939849218961178624", "32372460163170668736726171519150981120", "71388106835795577451382836636702388256768", "9578980914684898897405746605692725231616", "32466707453328236695126566414554497024", "32369204335474601511713090570574364672", "32373497242834990542958960363188518912", "32371758320766253361324505303550525440", "66887053668817789252698988217823171444736", "67898899251240358642204868137869390118912", "32373395740337560312679515033765412864", "71113659682226287642174277449815464869888", "66887053668817789252698988217823171444736", "32372697990084180190177644481485996032", "71145077509926921747216874585081652445184", "67927540166427960719691194917258235215872", "32372457994601951363643587189561884672", "32373268188631924518139390640485564416", "32371762453244636104929100976720183296", "66914847142267785249463656686929869537280", "32372691482257572183325831920284073984", "32371710140662180328397726033108795392", "32560658719042915160016149043371573248", "32373154437730885395859184432632037376", "32373622151350050035352315695583985664", "32467466249016233750097391260014739456", "32373389737629173960490522764996771840", "32467666349537798366838938587080163328", "32373162242524544756595155977161932800", "32373629241521061053849460229449711616", "32373389232230481515677108504031657984", "67857815081643096228112402261900227772416", "32373405085537245471458293213856530432", "32373142882339166894666139437818183680", "4220034419711718505546300074745659392", "654186123073151541871140709318262784", "27549285516257340285165710650728513536", "13992409193253444482334801279705939968", "630378458506316572194065113963036672", "103350892653925133510884597779373490176", "20680972850754932430969829199844474880", "602700523931055603209820527229140992", "1157614620714286129701055759952048553984", "129721323520409733771983070297851953152", "571657124300941034657827203271622656", "39282703369224589481860913020641822638080", "531025245538231187606671218223649652736", "567604508946221640795593686072164352", "1830022555947354763341820162051426192719872", "1250171900525311563592253183953846927360", "566899362572464728317358268519284736", "2835038146115471523989263622634384299917312", "1235082470699309878112479145378722086912", "566905581679666019365757132560400384", "33597219599798608145543981488029040640", "12820260474535930199632836510630281216", "4826242618161067665973153664566558720", "689362587662975357930544787728891904", "103232817021854225026224836985132941312", "20685707301640952130902921495984472064", "10195856183120270427380037628624633856", "621321239696494117689652357688721408", "669723366316376433541217513642399891456", "141252426957496797265059757855294357504", "17687767930588507105485167907066347520", "588071698293156438137424738680569856", "19061114239191849327147226823878930071552", "538751505118085997633456453608374534144", "117367925271761917435362059316388429824", "569750890699909404244855525807751168", "40382131055939878997235704999523315708710137114472441364001857732608", "1249318434104338426168635229358329430016", "523942567748199664031847030804984102912", "567255900191023658307492231832928256", "2451223722806684937130248670898712802754560", "1235166726726006263116075185735662043136", "1249955500576137797368551919245271760896", "566902485486594071909323678418993152", "90822692650727332881210814543895199744", "21268027108602241295069925333048229888", "4425671184992040595383852809857269760", "674946906273207543698542855567966208", "487272406587707684275129422239192055808", "153363929598397674491258166296384110592", "9459515189140610937746198185281323008", "605585127554142822177905376302727168", "9584419722741527029094078608612530323456", "554240730813847384178036880543617908736", "17263684026197539749973365200164749312", "586253007961334544517556593819123712", "712352806054017368554841357060985069764608", "1251513327782917733891028186503789412352", "116668765227407124039518446823996915712", "569407942136815567395410939448655872", "1024293070275955859756528853563941366792192", "1236034391208964620375566945527623843840", "524210710053792907172564054791478575104", "567258668322599413958944712592195584", "398592632324587466666420242326986162176", "164911701407640421353885168091460009984", "4265191437708928187889382812391833600", "656791541052840165865539452738207744", "6066766778623885438009427633587999473664", "573468910972001628048452212590366425088", "9293587826031382772976108538116964352", "603838418118831079577713006537080832", "45277409376743239683401535500882670518272", "1284768450590652251677423580583171194880", "17239205444203813491413692339363774464", "585900618883930230352039122437144576", "245934705946538859883483349250140486500352", "1240773082972868502000727596649316089856", "116705014939045617938669222224765911040", "569410184650435795827949125685477376", "3658805458316331191501017103119274737664", "611511250613658429067993178808594202624", "4224907391179895411896759133579247616", "654886711653522123473162344008253440", "22877810716128382290361664500682085892096", "1321482343147522529681225865472851836928", "9283138190480421549107386742384623616", "603478734329720415514639933271703552", "37337639123779294104379462436264553218048", "1276759873153657107210726445621096480768", "17240601327712780500167331540935639040", "585902294870162645224246948206215168", "9446463700292284104055130373424584589312", "1439725764834038213435992990999795204096", "4221920485260552903945948548770562048", "654483508894643530050864343819485184", "20166980497712533023166400620422146031616", "1315046722553725387217908783095000072192", "9283644551535847215107972974000472064", "603480083021769175959320370794725376", "9175653044591013614476580165552594485248", "1426470050567842110715193476113084973056", "4221976176304686323880785867911987200", "654486273670639069828288003203661824", "78328768632302062717758016268001083392", "10526404247824182724037628325575786496", "639870288371326798823359463687192576", "357253162610514756771221017148126134272", "18106015076556064857363374233532497920", "605208844877598587130848505319391232", "10506951276540747990291980759306592059392", "117959260819424602591487665117398564864", "571908429917571426363807817887907840", "2285960057133298855358881601257005475954688", "524062683034970400048856901660495052800", "567612569567996900006554992491102208", "3761380606492586270729706079925611377197056", "1249733525075961009611274536276918796288", "566899452744334957905089790597922816", "258759748540918047912498345768694841344", "18462170886372163376613314535251509248", "9624517322847232743392926340103536640", "623577023162845342749664300301811712", "5367176839386901239278787486686883348480", "119241236988303947287835673379645423616", "17288152052392607900778438396905259008", "588523986827237489499912618507239424", "431028655292199552859932087220126026301440", "524580228164415217380264701188949147648", "116681237952874125480354532073096085504", "569767168323616597059366003524239360", "1688224531409161984485581335887296038174720", "1250243638302828920374424879439921807360", "524105224451712978898387668952898600960", "567255709588919544959678977480327168", "3096455019932375639363869476060198338560", "121216114129278134297153960155182792704", "9307264655439996057583100380451962880", "606219980777126787889143005608673280", "44706247791705930036387047360394378084352", "530155820155580676810900048451412688896", "17239289302455502814211854673991696384", "586281181026870371401846190587772928", "290299855924651640242367003612845361332224", "1254718169954484049066617486288632152064", "116696551967975256653670373506989162496", "569407280420997054227890685683433472", "24554510048350239137802985917452096897024", "535366177054062393690384225351449444352", "9282880980951122576597067533207470080", "603883673409420728346426624064880640", "38368573769694027669030994528756182286336", "1291366598474064008452954834873505284096", "17240387429043838162678820954448068608", "585899253689417138017069504772702208", "20470714312399256839517137094126598094848", "1330519433220313354582040877051135655936", "9283581142196696827863881560556044288", "603476862490172568516229963496554496", "2378605917825652688084892256365214433280", "17358403214489658070963585227742511104", "606081373610191223397516463990374400", "339095304008069628770027047754995100286976", "116689802001095874474060926550024388608", "571938596740561994836565093492195328", "1565429252706497927686001650068850487590912", "524117987827945183794068655641282478080", "567612504696423511842780423879917568", "59520722040148786131690798922644133511168", "116878721189815353866699149373662560256", "17237634878302866778228921611164057600", "588582706613165801847517688534925312", "294128486594533585302624078429620042465280", "524877552645005885931640991531904532480", "116695941344717971812424842285233995776", "569766817769296410912087939265593344", "38039610536400960316560511116513327972352", "531259932176392155279562531631108456448", "17240454422335459159781812601628917760", "586279833574408575553446816732151808", "145542425217958298793597261669508860346368", "116743228024843701303335201978248593408", "571937313860400694849800827297595392", "9279372895713191574682317256795357184", "603203270682232628358890891478302720", "61815507772319878147335548801157955584", "23893589696198275553852100297560686592", "600348123271714091533410013095657472", "367471184335053376885654822625692614656", "170899961816703691649020215259383726080", "571050766480076006369196425665839104", "8354077785222668863451818754791364886528", "559001453281193111477525032158017617920", "567574147029776283264119551450677248", "1234138864711663891343803043064128301170688", "1250584400349656910048774614782564106240", "566899277780851565202152996026187776", "2422742561744513492376718561311334118457344", "1235174043526453652720585261032419622912", "566905562388255864697726425412665344", "75645012705406850744599754383283978240", "22316567890440740103371305115761770496", "10576832870244689330635679298203156480", "619960424266365466301185317545181184", "333531972425209101485095992297630203904", "179389416104804313661815412244403453952", "18171514416257437176833716845497286656", "587551666363709240726324242569756672", "3029434073067620591662504483548443967488", "633508221318633156445686280273606475776", "121321184745144905896014756908051202048", "569660781199066003021901389908410368", "228718378171910469196573478572806148980736", "1256180011461680256405003175867912814592", "525145558581747770423430677939986890752", "567254493314756492006948986926661632", "3815084217874659854273966093410776207327232", "1234944264739471002827794722054937247744", "1249727680070917821352346443872087310336", "566902532357099084367610832895344640", "271609225012039549372279661811950682112", "204460589064263072726554695735055482880", "9607611411606350609159740829229645824", "604988117399192875331069208592121856", "1931459286631937598659710661774740029440", "718978129725196214626317530978181971968", "17387779427209394956410648884555022336", "586110957381598504463133217023590400", "75255590560661167589313399967043029041152", "1270408491810841603280901387847896924160", "116830753501627477745477267866054033408", "569404088986946274126135361129152512", "2494248972742211798907558259115311690153984", "1235155990589078935545735591069604642816", "524052650379997520118557518463252824064", "567258853463637325579366348462489600", "1488855699688838444610494997032788295680", "808440524302569142630155861206541271040", "9337569799641369598197071682232909824", "603653675951076865875208838727073792", "21877077753225592474540045052799206031360", "1324983295497994057006848359791130050560", "17246229088820033933181938862831697920", "585892509403423874373943307324620800", "314876920195656651770660567390001121198080", "1239403999791009714537716937028062412800", "116692890588201554757890291519226642432", "569410473302894702595340580063019008", "12375433748063459989295907459602258591744", "1389600689476102423081604672646180503552", "9286335995061256581502908679919239168", "603465225213738455219977069109706752", "38619397407537463470885422451613182722048", "1275312502948031973167443309016003903488", "17240337116065791506610998366791794688", "585902600013864360527008588286132224", "19902063828478619994292253087236515430400", "1316189153038073108275881261978441744384", "9283701438130244981455727810368765952", "603479842643058217893586124264177664", "208976487186136102508960181975104094208", "18781398082745884144906325028490969088", "604482256983801784853398800778133504", "1332311432630564249984770664069806948352", "127842858700427762327664896362781081600", "571694142440153494683477885606428672", "57636535999666056617466316390377350758400", "528749140130967059517002599995717713920", "567607120633657378578057478952452096", "2013589700993577448010237947017647548792832", "1250094046701154301211148848210435375104", "566899378582028516783266077247275008", "911395388263753367009491409220262690816", "133771039981017969983763813024403554304", "17564758245777407785349926505821503488", "588208655782918842460896083264405504", "22954281103652655839692551646885175099392", "536181162090333155220680090255229976576", "117245481533445326881500996730785628160", "569753779139343703450306006824779776", "1389806980839779669383890491094877962502144", "1250442475685074090096583981819393736704", "524140163059404472981695715238553321472", "567255668663099466331084525232193536", "9594295172200918617381404859408750477312", "554207743343029152505419407622844448768", "17263652019257824026466357683307937792", "586253044871686262646987328877232128", "297476505406874207402197092322108092973056", "1254587351403057877921451986730155507712", "116695420260769123376219768927851380736", "569407307365383425479673185476542464", "40218718359621571617868681338795245699072", "1289370283831041424221184332519421509632", "17240031070749740568426703660133646336", "585899665263464086319046605227950080", "8234989341441594368403453305739030822912", "118325759685236167314667156105683009536", "571899841606517433809269150726488064", "1680808742848362380426579279904998233735168", "524105942322708730667134833177321799680", "567612518824426488340038272243728384", "673021033017860615633697861818621580279808", "524350771468627594039493152125245980672", "116669881918642365949229242711699095552", "569767439131906573922993288580694016", "17232644178935217666631118830268579840", "585633548923894680496847956735950848", "190238343430893821845312138352252682240", "301557756518328810967380639129794510848", "570225215321879957992163815918141440", "2276806126001530608897291174138223788032", "680552483565818443512591480672755908608", "567471238696515392556454080248020992", "420926564401824438309306943212724464648192", "1253037474306752246578760837760032964608", "566898774691647796527208053166047232", "2260396620058197283910740583462136386158592", "1235219273021006877135124151673313820672", "566905552860932250947908055467032576", "244556313617101062452382014271026888704", "223033049633632553203063587836860039168", "18538993078415411123522302611522846720", "587175336460301954282291767405445120", "1833518418958182220946028526756050239488", "733564495370145997519136621751624007680", "124575218611064903084219456621041942528", "569590920464669759528960290346500096", "34588162805234159363671850798349224509440", "1296134590429860922724538429545581117440", "532001340630257102257586071539147603968", "567246597182334866132639457659060224", "47491553373580102762359017359693365645773326725791110767814316654592", "1234544642152307417748754177895960674304", "1249318434104338426168635229358329430016", "566902616596006474327752829577461760", "1131262783503610905680221948517243944960", "975954220186108891572445803469139345408", "17499211496028695307800837811056148480", "585985176665780594346681455033188352", "22768395136385502441117702830464262209536", "1321849266694680186132511055379039256576", "117250370992688716393782323968739377152", "569394157465891197137697708611469312", "5440827395483371357372104744316712673674894244635920815915525996544", "1234544642152307417748754177895960674304", "523942567748199664031847030804984102912", "567258982473485589713951237611716608", "17150340173353593121542541808794152730624", "1347475431521374675497575707865625133056", "17249976938052659970182322800079929344", "585888184940993134607527143756791808", "348044813393880873621985640793100823560192", "1238939265411163068631948774077055893504", "116688769467362565719635911128668700672", "569410571430876936851950725521997824", "38411374100876038294254263679404520505344", "1275540619906005167308426566962425888768", "17240378797158743609315841017989038080", "585902551874819554565966575337209856", "730632104961072547245552488460748587008", "138811765194304689832113401351049838592", "571492196730366783001378645887418368", "6628763284919620980270196163841393426432", "568909623623568722661852653165589037056", "567564110703355266539739248114794496", "975595555046401830532516140476230057066496", "1250920325188988400892727028501299855360", "566899208770981064319775238216744960", "4035968515199461319319498527436779290624", "602107085438359039436025468928571473920", "120121473694095118250701326807417749504", "569687497256863228349245825187053568", "112578335962464585209337472525094879232000", "1263338108259777567674242364170573971456", "526392412024556044971841308447775653888", "567253041935639557947714043157413888", "37958111487329707700707500376662636232704", "1291836763364795255190242638574190067712", "117009243326030289289399560750227259392", "569399855735668831806332911923232768", "25940188351414007694719894027468802097152", "534743368804108428616505985606617137152", "567600290508386864045370913884995584", "116649660407816122182184355311638282240", "569148993270803925447353537803583488", "978974387244105366995388847824257941504", "1127231837940884423947944413331525206016", "567283797415183116801893848900960256", "32110598491245254642957314415908802789376", "1299893022938716053879941684641927266304", "566889529981281590350555888851353600", "4245516305441718896544293188279653142726167875675191667271745404928", "1234544642152307417748754177895960674304", "566905695040399283938908492852625408", "1538459469835800910325019690166055337984", "794530286625468880032941388908816498688", "126219958195201110440124197745431937024", "569556986258354440698950245872041984", "20155731285364443227450781066571687133184", "1331872251270606165578344178110588518400", "537925797613150714045811428025876611072", "567239935987296007678597506363555840", "28392669920284656440843218357976978470169692911352353846501704728576", "1234544642152307417748754177895960674304", "1249318434104338426168635229358329430016", "566902616596006474327752829577461760", "7496190607670963083267762900350554603520", "1499170921305146585272947823870925078528", "118493561454031977748826054470649511936", "569365148477962628398642820236181504", "12377965331024675556136131090260747499310689576146191671254799351808", "1234544642152307417748754177895960674304", "523942567748199664031847030804984102912", "567258982473485589713951237611716608", "291605873647357907027390370552073634709504", "1239793440229887685555232051048726134784", "116696341870297237321455138889237790720", "569410391129797155891111338813947904", "2402309470742498953872617358620329246720", "670088570353223506137557345621258534912", "567478627832521599101579413755527168", "69379366859925186521906907256820642873344", "1272227511462358812428903079307429019648", "566894906080791959049439154601459712", "60310976572228296928502698924937056354304", "1275744995751868167904434863357548298240", "528534128759202590790549683802229178368", "567250564906335324648973124994334720", "523942567748199664031847030804984102912", "566998453242975330319821634900328448", "14385949338309466913154433464595327746048", "1368130979053986465696115611339744870400", "566877199553437129693444877831897088", "338942638447938725072966187367205169004544", "1239057712763945673908843201969294147584", "566904746851846992742932556810289152", "19667177815019429374243182832072406335488", "1334062079796963072287010793445935546368", "538282662865491328188803057551620964352", "567239539431050953900763262138449920", "134321002893377679992673210988281307594752", "1245996599725557152633183117007992651776", "1261047424806868992181455595990222372864", "566900223990133740124043859999064064", "1331758785901580814313316144673927393595067390700955672067209953280", "1234544642152307417748754177895960674304", "523942567748199664031847030804984102912", "567258982473485589713951237611716608", "13941002093526708562216015172387853041664", "1372296329841125618008796560153802440704", "566876486612691486302401380130750464", "1249318434104338426168635229358329430016", "566642414529185535748392991510757376", "283558829712974869042974029984214373221949336792670654094865596416", "1234544642152307417748754177895960674304", "566905695040399283938908492852625408", "131056411199912300331827412001668301432713562594831726192355180544", "1234544642152307417748754177895960674304", "1249318434104338426168635229358329430016", "566902616596006474327752829577461760", "1234544642152307417748754177895960674304", "566645490148275023030193729279361024"], "dual_psd": [[["6230880091497398126896087739258874415458869494152201295722708992", "1766500445664524064265766868565675462502904994257066749553803264", "55720283022590967144561033010505573724630337248172023293673472", "-66770111889664353992052989777097864849226468263319107396435968", "12764554077875915643260988951225353284252779247764120813961216", "-13315447259917960821400043444985128879270124065043337183232000", "680053964216516999566786447671714585076978103037934889336832"], ["1766500445664524064265766868565675462502904994257066749553803264", "500815900596642896468544350371186675314341994855334554290356224", "15797111057597931232543097016890928051696825787291427128999936", "-18929819010819183140903079462842073063993920057502321906548736", "3618845193000315141588253074184832360681314161014789432672256", "-3775027471795693715544570812931793854574249107497020729327616", "192800312832806376956804204978021030261083679312421574410240"], ["55720283022590967144561033010505573724630337248172023293673472", "15797111057597931232543097016890928051696825787291427128999936", "498284334560434324833104585018106141565359767479936824115200", "-597098560285096052561684928925094009385432037302721356759040", "114148331444697755790272932989446659489045313126903299702784", "-119074750115550668145119170835037976091376289911967152340992", "6081452186583953686599889898509535867536902938900190724096"], ["-66770111889664353992052989777097864849226468263319107396435968", "-18929819010819183140903079462842073063993920057502321906548736", "-597098560285096052561684928925094009385432037302721356759040", "715508527895117301100187282431684482387172082768972880019456", "-136784963197169268866203825525301010529943855901791618072576", "142688334609242277133100247971480234528316837398858841456640", "-7287458371042799562886674432804575218437722174417400758272"], ["12764554077875915643260988951225353284252779247764120813961216", "3618845193000315141588253074184832360681314161014789432672256", "114148331444697755790272932989446659489045313126903299702784", "-136784963197169268866203825525301010529943855901791618072576", "26149410422671540920957263930106776837498478373289494315008", "-27277967819066393897255301373234411530947325574283949768704", "1393155617608670025103472527116186656541661415011837280256"], ["-13315447259917960821400043444985128879270124065043337183232000", "-3775027471795693715544570812931793854574249107497020729327616", "-119074750115550668145119170835037976091376289911967152340992", "142688334609242277133100247971480234528316837398858841456640", "-27277967819066393897255301373234411530947325574283949768704", "28455231544834290090242244222850332341983818256983288446976", "-1453281488562080044967044704404021237759884434196664418304"], ["680053964216516999566786447671714585076978103037934889336832", "192800312832806376956804204978021030261083679312421574410240", "6081452186583953686599889898509535867536902938900190724096", "-7287458371042799562886674432804575218437722174417400758272", "1393155617608670025103472527116186656541661415011837280256", "-1453281488562080044967044704404021237759884434196664418304", "74222804396073475942754666918072223629926005106915934208"]], [["12761872491538017484669078454908541287187185360795611702434463744", "-1598085850795723861816082383902865541493935115006581230442381312", "133700311177072814398675783741652280409992411217688538843709440", "16250280481315444367250139884343469058973837594046407009894400", "-34825146607516861769230268255426523286943332554838544840916992"], ["-1598085850795723861816082383902865541493935115006581230442381312", "325862982660383787564198585336315508690447364216220925248405504", "-49764755999476303901391844342877273371166040596730466084585472", "4893957633341599959583743130286656047998864885112214501982208", "-4518843338608175793859807474050304683300312729956589450035200"], ["133700311177072814398675783741652280409992411217688538843709440", "-49764755999476303901391844342877273371166040596730466084585472", "10072821256889686856308041593585957314082392415345299261751296", "-1649367365454418861222701138027973503440281953049432293376000", "1967097786063198474732612099343914205760500691258528659144704"], ["16250280481315444367250139884343469058973837594046407009894400", "4893957633341599959583743130286656047998864885112214501982208", "-1649367365454418861222701138027973503440281953049432293376000", "402490644050811942417314598437148776558694031799850050256896", "-533642092172578912584056929948818642057273883766082613805056"], ["-34825146607516861769230268255426523286943332554838544840916992", "-4518843338608175793859807474050304683300312729956589450035200", "1967097786063198474732612099343914205760500691258528659144704", "-533642092172578912584056929948818642057273883766082613805056", "722096694850570893811602259443927414935293074022696633761792"]], [["16101112447939772577833064757641347072", "-4619062802663380652541283350691708928", "1165277800388736779860294161368350720"], ["-4619062802663380652541283350691708928", "1538359640089393856737717398815113216", "-410599117921452593852196957691314176"], ["1165277800388736779860294161368350720", "-410599117921452593852196957691314176", "209731656749726369941526672050225152"]], [["21604411256399327350952012299349209899991645060726462749868032"]], [["159315487862098965418878137325156192013118064975713649110877732864", "2325363165194182775400173234005574500842665699793913780321124352", "388132276777869915603351369721484984364903071464171618187608064", "-156916524536094241988080113679756932893742855803486222873001984", "-84723432580014887997244361715630985443595238972040366493007872", "-4770477720578881639070133651128792406849068845814606039351296"], ["2325363165194182775400173234005574500842665699793913780321124352", "586178360083732010878318745722049801504227969914455599693692928", "-45201145342635944266472150597014826705718235783028958923063296", "8351074973462421104668710231103738073172672206053399148363776", "-6374113835635897718725000275159541848600304134068194859024384", "-266623038338605347937113557305849446324594944154292765851648"], ["388132276777869915603351369721484984364903071464171618187608064", "-45201145342635944266472150597014826705718235783028958923063296", "6043622474593172441492592884772469523423514571750827209261056", "-1728418376336127481677263241025711117866660617117927076790272", "535642191594716529048835228219574260796422471907321411796992", "-25450452953433871637677067184604711173171902898943696044032"], ["-156916524536094241988080113679756932893742855803486222873001984", "8351074973462421104668710231103738073172672206053399148363776", "-1728418376336127481677263241025711117866660617117927076790272", "684062522427245647548204028013481319399157600242242129231872", "-253899366945805983824388353878529689476815994757070184251392", "29249951801361732894833087598445763464977931449029309235200"], ["-84723432580014887997244361715630985443595238972040366493007872", "-6374113835635897718725000275159541848600304134068194859024384", "535642191594716529048835228219574260796422471907321411796992", "-253899366945805983824388353878529689476815994757070184251392", "267946302614405762012652689891853960786792806827856194699264", "-16454944688628457092563408046038448246528315892126510481408"], ["-4770477720578881639070133651128792406849068845814606039351296", "-266623038338605347937113557305849446324594944154292765851648", "-25450452953433871637677067184604711173171902898943696044032", "29249951801361732894833087598445763464977931449029309235200", "-16454944688628457092563408046038448246528315892126510481408", "2689811295054637150508245818675996197324817650083478634496"]], [["16296770599410663704773919392996949223171939749137576975610675200", "942693194017577037670231399255744211688365743232104099383083008", "203464169238936692984696896430980923528708236901707185804804096", "5597643120708907522433378619330869069438071040448358103646208"], ["942693194017577037670231399255744211688365743232104099383083008", "54553225256316988055017099273697532289220799009009699402022912", "11726935847178430595546003646062531335409463928980128145604608", "383538008364210353483510820022133831868987787223830437560320"], ["203464169238936692984696896430980923528708236901707185804804096", "11726935847178430595546003646062531335409463928980128145604608", "2619705574327686885897230029934345317313808725086197033992192", "-41738802814628745559068713343057093401936889270544946429952"], ["5597643120708907522433378619330869069438071040448358103646208", "383538008364210353483510820022133831868987787223830437560320", "-41738802814628745559068713343057093401936889270544946429952", "158717109177197324431644906892348316513426018810510308278272"]], [["1267703567237324161917181414486725776559480474574027625779429376", "136384843697846457621694139429501036959373062828412261657214976"], ["136384843697846457621694139429501036959373062828412261657214976", "14672851028590492666315582374398285872342487240630314316333056"]], [["166516283489342575299214743912912519168", "-38821222929730356575991174655138332672", "-5226074741110876081823896846309785600", "-362904987554644835574817919130927104", "276026672694003629521171389821747200"], ["-38821222929730356575991174655138332672", "42323072468901349973987731549875863552", "4152774191375028195991945914368393216", "237531070204337362461268573004234752", "-180559260380906669576348728037474304"], ["-5226074741110876081823896846309785600", "4152774191375028195991945914368393216", "484059147494020199739819012376231936", "35832104528561961201793864929640448", "-21462609099003620255674087352827904"], ["-362904987554644835574817919130927104", "237531070204337362461268573004234752", "35832104528561961201793864929640448", "34342786495348235550608324474961920", "-5207930489272481051122269239115776"], ["276026672694003629521171389821747200", "-180559260380906669576348728037474304", "-21462609099003620255674087352827904", "-5207930489272481051122269239115776", "8332509912015311376175250748211200"]], [["6016734030411158234947111519504457652452157132783398224153018368", "476166483453980333557917269250016882890824481108412795151450112", "-29583014125539057677769036844337593610762683534474055939784704"], ["476166483453980333557917269250016882890824481108412795151450112", "74723236101586563431251024025471981467736239459793288021671936", "-3605363181733805646163185332717938674771058881279964596928512"], ["-29583014125539057677769036844337593610762683534474055939784704", "-3605363181733805646163185332717938674771058881279964596928512", "188599098461790521755281930221091148188692622869399659872256"]], [["1885474297530175348460759729081155584"]], [["164543032433969994157395442995260555264", "-6749632676713736049897794274833989632", "1070319740250492673153103272521760768", "-210989674534727696047818240818151424"], ["-6749632676713736049897794274833989632", "1967537773885707514245171541100724224", "-226173748021695240137724613237932032", "30135350811793829869309654302982144"], ["1070319740250492673153103272521760768", "-226173748021695240137724613237932032", "112748722640088711452572565643460608", "-13533224282722613476115450116964352"], ["-210989674534727696047818240818151424", "30135350811793829869309654302982144", "-13533224282722613476115450116964352", "14838475976990031448911605345026048"]], [["3671338014989220363766817191024918528", "-82686262015860943285213681957208064"], ["-82686262015860943285213681957208064", "228259968793569741201661311433310208"]], [["3303121018389249509369924341075017728", "26025639181213185007014453088092160", "-7411644648050763783273205999861760"], ["26025639181213185007014453088092160", "150311246972110754186767036573548544", "-6505851317513815438430807657545728"], ["-7411644648050763783273205999861760", "-6505851317513815438430807657545728", "19704314156003174017054670655062016"]], [["335887249690814870410111067879374848"]], [["282607468120529702410394143599624192", "3740209094663307776905987699507200"], ["3740209094663307776905987699507200", "26312392866442714149069230465613824"]], [["23186882948003636279316027709325312"]], [["3178677393142505779217404298539302912", "0", "-6537918885577192324487622101565440", "-2959735470260684282874969490194432", "-1658184788400648890074142993285120", "-1400217324009371455695073040138240", "-1425521394064171864073114172260352", "-1425377995514993916688828844736512"], ["0", "18801142238797771127975777311366452129082647269788647254935994368", "0", "0", "0", "0", "0", "0"], ["-6537918885577192324487622101565440", "0", "415958298002230678023142356851621888", "-14242392955770296196286359766302720", "673234551879593209240902516604928", "-51182520099757427480870416023552", "8808191441885050936218110394368", "-1811179849878279114994378342400"], ["-2959735470260684282874969490194432", "0", "-14242392955770296196286359766302720", "12325019383683718021544188284239872", "-852696597145658569315904342982656", "14626232253608600396762722598912", "6510130155650806926686275239936", "-1300640627483020028765223780352"], ["-1658184788400648890074142993285120", "0", "673234551879593209240902516604928", "-852696597145658569315904342982656", "547365069833351921725451586764800", "-68204670881812557249572635672576", "5884263821879858605935063728128", "-365611698352596455898650509312"], ["-1400217324009371455695073040138240", "0", "-51182520099757427480870416023552", "14626232253608600396762722598912", "-68204670881812557249572635672576", "39261496633109834148954735902720", "-5990071357182075259730306007040", "705824205992569454436416487424"], ["-1425521394064171864073114172260352", "0", "8808191441885050936218110394368", "6510130155650806926686275239936", "5884263821879858605935063728128", "-5990071357182075259730306007040", "4732389303851651949587295371264", "-776483938322374394771935330304"], ["-1425377995514993916688828844736512", "0", "-1811179849878279114994378342400", "-1300640627483020028765223780352", "-365611698352596455898650509312", "705824205992569454436416487424", "-776483938322374394771935330304", "1358614159107849192399360229376"]], [["2842558913046654257937092458957504512", "-55561771723770530748207626079698944", "2589820179069619886151384814321664", "-225045835765784878800997674123264", "29668670152042205178388943994880"], ["-55561771723770530748207626079698944", "44955690951114505523574236589850624", "-2117474081944448405255648062734336", "18444287756034136142955499487232", "10826430898262136846575550332928"], ["2589820179069619886151384814321664", "-2117474081944448405255648062734336", "1692089353904082675037070342225920", "-175194515113646429863948801015808", "13763081627951177766154845290496"], ["-225045835765784878800997674123264", "18444287756034136142955499487232", "-175194515113646429863948801015808", "129161459536212346466591202869248", "-16677507418591480372058919010304"], ["29668670152042205178388943994880", "10826430898262136846575550332928", "13763081627951177766154845290496", "-16677507418591480372058919010304", "24118828775238979770790325518336"]], [["179281312076802487767049497967853568", "-4235978719267916712340081252237312", "54718117105408373526838116352"], ["-4235978719267916712340081252237312", "4816981163516700911554955520770048", "-358947487762503212468632452857856"], ["54718117105408373526838116352", "-358947487762503212468632452857856", "459751233932917021849658398343168"]], [["9366520558452480888084180611629056"]], [["2739061357619469042953802914952380416", "2471104105899197552697687626743808", "-6396040609765660867784204670205952", "578017896454988607360438213017600", "-42141984776045882643145222520832", "3534980009580493195341950091264"], ["2471104105899197552697687626743808", "41428416461227380859892577094074368", "-1686440110636142360170565698846720", "-9514245475483876484447064817664", "4025106580625622384155935375360", "474791838149431836175939665920"], ["-6396040609765660867784204670205952", "-1686440110636142360170565698846720", "1492133785129552785278203890499584", "-122754027571531534730912092651520", "3058739349541690904604124905472", "760020620389429194819798827008"], ["578017896454988607360438213017600", "-9514245475483876484447064817664", "-122754027571531534730912092651520", "86146649444837507408761876119552", "-11392133834434956758761689055232", "1071153090034531332120823988224"], ["-42141984776045882643145222520832", "4025106580625622384155935375360", "3058739349541690904604124905472", "-11392133834434956758761689055232", "9219208050271304578751644303360", "-1472873871691444282183267647488"], ["3534980009580493195341950091264", "474791838149431836175939665920", "760020620389429194819798827008", "1071153090034531332120823988224", "-1472873871691444282183267647488", "2132662862150291582502943326208"]], [["238074656522338952327429109399420928", "-6112919650363355299584571315585024", "71512847064984661976357938397184", "665876058101748777249448919040"], ["-6112919650363355299584571315585024", "4955337379361532703438547105873920", "-282115997764438560985403040464896", "4922535233742445700855992680448"], ["71512847064984661976357938397184", "-282115997764438560985403040464896", "277249062662488699342830323105792", "-30204203337581697220526672445440"], ["665876058101748777249448919040", "4922535233742445700855992680448", "-30204203337581697220526672445440", "40689326591097395000648329592832"]], [["14396733120317344498793328163160064", "-421221699628743224035977793110016"], ["-421221699628743224035977793110016", "816536455678570555602358664953856"]], [["228021392440346340610041106896257024", "730816072634011985997270714679296", "-533447974254942410488854777692160", "49770441899166597293483661197312", "-4250908670874867968563268812800"], ["730816072634011985997270714679296", "4512779955800702197596042274275328", "-193315768287156998365640562573312", "6576941331571936586486513664", "324343689511193582630065930240"], ["-533447974254942410488854777692160", "-193315768287156998365640562573312", "207692849007541188448383185977344", "-17432492587495432127735041884160", "406590885821060983916620414976"], ["49770441899166597293483661197312", "6576941331571936586486513664", "-17432492587495432127735041884160", "18143026757994246171532233539584", "-2552944434647871335572097204224"], ["-4250908670874867968563268812800", "324343689511193582630065930240", "406590885821060983916620414976", "-2552944434647871335572097204224", "3605103784637784444044912361472"]], [["20180910710180424143163320308858880", "-482496994706984934609122263826432", "5331425346131449508730058571776"], ["-482496994706984934609122263826432", "622387476749740472173939310723072", "-35342153397089143461282108669952"], ["5331425346131449508730058571776", "-35342153397089143461282108669952", "70930165241951839836519964606464"]], [["1234948769793929998226380506005504"]], [["18904681870487539595500822290497536", "106833794908844472292676030431232", "-49136609421055428630874584776704", "4540913576582805742732275875840"], ["106833794908844472292676030431232", "525073626768231954827377920442368", "-22561703899709760697590330949632", "62910629152896228103175536640"], ["-49136609421055428630874584776704", "-22561703899709760697590330949632", "35489252668468008261698958917632", "-2950679074093786473427634225152"], ["4540913576582805742732275875840", "62910629152896228103175536640", "-2950679074093786473427634225152", "6156637229657685399311147335680"]], [["1722757759116897866930304204144640", "-40670719940906173663720278851584"], ["-40670719940906173663720278851584", "106282065702926470290965044133888"]], [["1567026268185415329153047471325184", "12978658932495482531465551413248", "-4471143405078181352095061377024"], ["12978658932495482531465551413248", "69004769702691462918117225660416", "-3016581022358841518814119591936"], ["-4471143405078181352095061377024", "-3016581022358841518814119591936", "9108190522918388984133544050688"]], [["146947635283197229661238612459520"]], [["129501897500207419388263898546176", "1453945891573165768233038381056"], ["1453945891573165768233038381056", "12124749390783714837960446705664"]], [["10670673381433781853250704637952"]], [["1066082041214373047339400792452716200555255401531578042338508800", "-274192789927611311647460358882522974970148757964792608755548160", "112514890777554961874390672963165085299670695399726398228660224", "-32297759962958468376555638554505481893360859998147055915630592", "3434088183671649913856213787434765903400064697827627271979008", "-662260040006490284820513511044385412628983435690764375425024", "300555170549523866744446792464373095016734298889279676350464", "154863089480113167092740625663950203905435134879776580304896"], ["-274192789927611311647460358882522974970148757964792608755548160", "109073059841133558669896768140985209357631020430716483179380736", "-42542986231327074089019133677002934644529661677959049239330816", "12430362574514169039571649591039587769634054335098996310147072", "-1357877453353905459795685726741211718056774092225004601081856", "271568536590760589969097607784205285767065003207895927488512", "-162186275924635238422007372161007628600120472922096865902592", "-138422482864898688339609727195329098449015144272191419318272"], ["112514890777554961874390672963165085299670695399726398228660224", "-42542986231327074089019133677002934644529661677959049239330816", "16675807004723930300664882666240944319474760490866889084370944", "-4863866676588631396851021509651856012475520056964331065049088", "529932484675347102350952103772841466585724668586824294203392", "-105621130629937700134530768613738163961569198428840532115456", "61675776148677850025121094008250573835801265142909093543936", "51136695564120291214446953191354245935133646249462383771648"], ["-32297759962958468376555638554505481893360859998147055915630592", "12430362574514169039571649591039587769634054335098996310147072", "-4863866676588631396851021509651856012475520056964331065049088", "1419533871849576167150604114502281093125971778609515910397952", "-154806027745612860586969897700431925057244672935663004286976", "30892045771378394195075036864966553136412398754848831438848", "-18184807689267982822044418508936135914910535048759177379840", "-15237137963142475169893319486259538488407772368100279713792"], ["3434088183671649913856213787434765903400064697827627271979008", "-1357877453353905459795685726741211718056774092225004601081856", "529932484675347102350952103772841466585724668586824294203392", "-154806027745612860586969897700431925057244672935663004286976", "16905677293977623083061012539690112558419176844957474357248", "-3379707630861070197368247182382206554727722877023311364096", "2013240317208821564598575818659283910690295596660681605120", "1712701144641749252997773927709142188731324856705965096960"], ["-662260040006490284820513511044385412628983435690764375425024", "271568536590760589969097607784205285767065003207895927488512", "-105621130629937700134530768613738163961569198428840532115456", "30892045771378394195075036864966553136412398754848831438848", "-3379707630861070197368247182382206554727722877023311364096", "677254186005648013892315814273612683502238989155940958208", "-409616477311339845054023462874850778802977950038359015424", "-355108060041703105095588415454121884298175908804214915072"], ["300555170549523866744446792464373095016734298889279676350464", "-162186275924635238422007372161007628600120472922096865902592", "61675776148677850025121094008250573835801265142909093543936", "-18184807689267982822044418508936135914910535048759177379840", "2013240317208821564598575818659283910690295596660681605120", "-409616477311339845054023462874850778802977950038359015424", "271636204593845343157132150198935660790815865921005944832", "260744220105053779646695334570097723995815418286923841536"], ["154863089480113167092740625663950203905435134879776580304896", "-138422482864898688339609727195329098449015144272191419318272", "51136695564120291214446953191354245935133646249462383771648", "-15237137963142475169893319486259538488407772368100279713792", "1712701144641749252997773927709142188731324856705965096960", "-355108060041703105095588415454121884298175908804214915072", "260744220105053779646695334570097723995815418286923841536", "274636732840079990460266834421068247723702464937992388608"]], [["493054336703103610203835322970669056", "1369241129218792379009276382806016", "-6453839526984522858229850808778752", "2044814575355594710007454260789248", "-1233235231052220053244775847952384"], ["1369241129218792379009276382806016", "2431159585925475568272020275724288", "-564784415282461417280815402844160", "132988320453349525985541725618176", "-71686907472525971440137125494784"], ["-6453839526984522858229850808778752", "-564784415282461417280815402844160", "288019857679463385187190919135232", "-91767143628196536090606367145984", "58539747512753269984116514750464"], ["2044814575355594710007454260789248", "132988320453349525985541725618176", "-91767143628196536090606367145984", "41101732309354686220293715787776", "-30080824447375877745612213452800"], ["-1233235231052220053244775847952384", "-71686907472525971440137125494784", "58539747512753269984116514750464", "-30080824447375877745612213452800", "54967425374271498189562210942976"]], [["18525907780530354470217150728503296", "-2026202773617418624033658689814528", "315115332107460589959136170475520"], ["-2026202773617418624033658689814528", "450625307720652135924378625900544", "-108692551579530763257458265686016"], ["315115332107460589959136170475520", "-108692551579530763257458265686016", "73271854143551918585677017513984"]], [["439764731309994343959773619159040"]], [["58248376234012567237457131964706499781919683105659035844608", "64397533605833390123058613339110786640005988565168219488256", "-402216465659600236827963301172072135183942920000092766208", "-5120015863183879283358896026060271346896369180033966669824", "6986817282186949752603455860941908434830429685807121956864", "6699025867299572373832522404320430064169086423913512042496"], ["64397533605833390123058613339110786640005988565168219488256", "71195844461890551142087988074994650615769494360658221727744", "-444677603716771268147378602663878631090429679892313407488", "-5660525064031826689015276818614571583043223601502920638464", "7724400744148553782704605917344161243251835327593708519424", "7406227800799476423641909584964086168004855640728597954560"], ["-402216465659600236827963301172072135183942920000092766208", "-444677603716771268147378602663878631090429679892313407488", "2777383606330204101394014271580564604499501349597085696", "35354714032498688917391246624995728296338915489665253376", "-48245344078959933706258191195842070712340193061875220480", "-46258087897291732913908218562708692045535635493496029184"], ["-5120015863183879283358896026060271346896369180033966669824", "-5660525064031826689015276818614571583043223601502920638464", "35354714032498688917391246624995728296338915489665253376", "450047952134110791441123571093229537712689624938897735680", "-614139271011575559960045636808135406794254876925453402112", "-588842486709954172616537999080653676231989506168714166272"], ["6986817282186949752603455860941908434830429685807121956864", "7724400744148553782704605917344161243251835327593708519424", "-48245344078959933706258191195842070712340193061875220480", "-614139271011575559960045636808135406794254876925453402112", "838059683218459808743596954518126668043544444780989644800", "803539475768864981917558601279520635749268718390888890368"], ["6699025867299572373832522404320430064169086423913512042496", "7406227800799476423641909584964086168004855640728597954560", "-46258087897291732913908218562708692045535635493496029184", "-588842486709954172616537999080653676231989506168714166272", "803539475768864981917558601279520635749268718390888890368", "770441177457992477067206429087556016926516994442604314624"]], [["301304717778062910577486936154739939533691405058232121556992", "42690826231500132876950915486357229180368306709089797275648", "-34459106367353788391049421854843313417377532454524000665600", "42821690819112016627400939486766445391777485231314893275136"], ["42690826231500132876950915486357229180368306709089797275648", "6048715923759860420468972137331265996908106103577559171072", "-4882391928244098114258420084037958929592406576366044053504", "6067257675813377739196384611397541465526732187869441425408"], ["-34459106367353788391049421854843313417377532454524000665600", "-4882391928244098114258420084037958929592406576366044053504", "3940960567737434898775232847178170334102539713505493254144", "-4897358427200677387800233960487474421297989396948041334784"], ["42821690819112016627400939486766445391777485231314893275136", "6067257675813377739196384611397541465526732187869441425408", "-4897358427200677387800233960487474421297989396948041334784", "6085856265809616694448388421869085118599245365251674210304"]], [["8215310860070763767743183935504384", "-1303863947044821334638758320930816"], ["-1303863947044821334638758320930816", "549095911748949623161721502826496"]], [["324183306550768416530198112465879174227576227894060073877504", "669206666719086321961250759125840340374932747106352902438912", "9571616300485228350000207161361781008015169208288198787072", "-31090846813860122221303662383530436653782833074592316129280", "-6251336016590204022642094969631658527985940334280290861056"], ["669206666719086321961250759125840340374932747106352902438912", "1385692717575389863819651058804026297952665411974336526417920", "19898567585372564353884619037335168068871705676199946616832", "-64625402083429369266901924820065863551851664875380275150848", "-10257617671551269457726558614777591667478589200853956034560"], ["9571616300485228350000207161361781008015169208288198787072", "19898567585372564353884619037335168068871705676199946616832", "287208131049082198162737391390523779282376682831288991744", "-932597106834126991824618583397885221361505288585752870912", "-97560139605566776787252902455595781677694163794639454208"], ["-31090846813860122221303662383530436653782833074592316129280", "-64625402083429369266901924820065863551851664875380275150848", "-932597106834126991824618583397885221361505288585752870912", "3028269872754655615774049328961255010987035102306675720192", "322985479222124004746427226379131073878595088180360249344"], ["-6251336016590204022642094969631658527985940334280290861056", "-10257617671551269457726558614777591667478589200853956034560", "-97560139605566776787252902455595781677694163794639454208", "322985479222124004746427226379131073878595088180360249344", "1765353994242142095616066489499833948631363636501294350336"]], [["616214364280779833968638873636438016", "72819393504581119370596832556089344", "-21711219736099391018756994704080896"], ["72819393504581119370596832556089344", "9648962468901183807789841208311808", "-2889380534110710985694675025788928"], ["-21711219736099391018756994704080896", "-2889380534110710985694675025788928", "1351801503701409644524327237844992"]], [["9907315523052719345084505413124096"]], [["124083282771691790701675395864316959546008706352612605652107264", "2750027309829331365458197164712447538125044285423916018565120", "-465770456090171763935960823403428442834323956480764014493696", "152710094447018842151703859626977147689765488648141303447552"], ["2750027309829331365458197164712447538125044285423916018565120", "762372920478885627042164950961377146781630122702526209851392", "61075445662205488557993769045188775603811036053971102859264", "-29215959047930894327607789904895201598660517346230778462208"], ["-465770456090171763935960823403428442834323956480764014493696", "61075445662205488557993769045188775603811036053971102859264", "9015999978901904480407705437378511842396964125662901174272", "-3891633259885023488049351798946811265406543495646603640832"], ["152710094447018842151703859626977147689765488648141303447552", "-29215959047930894327607789904895201598660517346230778462208", "-3891633259885023488049351798946811265406543495646603640832", "1703126494090229363540503807190979632100256287417473957888"]], [["4536886153007065732086922750580268473592921883473680225271808", "576346148242008229003320699192018927856666367534567052541952"], ["576346148242008229003320699192018927856666367534567052541952", "73216490648157905648031577465052256594705293852355573317632"]], [["14430305631031097160791264166065486511269807623209604463198208", "-315540393133428827687441757735619990506378380755617378729984", "35537151675087324533181271143308274267120407499406695202816"], ["-315540393133428827687441757735619990506378380755617378729984", "6899766522248253226958148845771333513260297678069312782336", "-777073410440171321073054055594710548323455188900371234816"], ["35537151675087324533181271143308274267120407499406695202816", "-777073410440171321073054055594710548323455188900371234816", "87516451935877942376791269969343742463409338390243442688"]], [["100846599055996870328586318266869527716488717468436160053248"]], [["5584260420940474563982956831965184", "312426873914503989216709410029568"], ["312426873914503989216709410029568", "533337238453496112263403101224960"]], [["389968221675613904096189344645120"]]], "claim": {"K_lower_bound": 2233, "sdp_bound_num": "1066082041214373047339400865094278025699934451912361207167713280", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.295750943345788, "theta": 1.0, "seconds_model": 0.13097596168518066, "seconds_solve": 41.46421790122986, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q13_n7_R2.json <==
{"problem": {"q": 13, "n": 7, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["525305790031214969325887399657577534862655488", "323615184090224908692008884157880631033856", "165467182922791438328207078217865931306041344", "322860808362599811326486896689220358766592", "699386581937675449698215831089740322422390784", "321577492851800635333546291441174711369728", "810776499904789706837658856570652391496482816", "321504678948759972798647431646703649816576", "1042006512003188013901382785715432721716609024", "321439731599063529093547250397963119230976", "977007375265465635024726242389921885606379520", "321452935017593549166297684889918328799232", "984392394581984842612856877670930564591386624", "321451347365611374825253297426721245495296", "323415943358380920112972119742384997138432", "199240486411788273861815601952534030322761728", "61053765661910507561376184099659810917580800", "323941779940289449924771911671426549022720", "936960899150838993698738993796141756211789824", "113455753130528048118032444544575955093422080", "322342924326630443374551824671522701705216", "809968379657434571542746163587809442487336960", "573904310042562411308646175675409025430716416", "321557307221571936516015485156684342493184", "1042221778708641522865403109664036389390385152", "760892774702492975156706997792596015433383936", "321476370023408293520126512284305725587456", "976990750181422047314976061577511966104092672", "1042083454674260038647435033076202636025266176", "321446330411735621405559806128965445222400", "984396197136412558346317840834572145395761152", "977004127996357676993529611518462892936527872", "321452141162664530379945352524812221677568", "322232066737164518265253191512185729187840", "1533867467771309039184222990740880652958171136", "50610819375348448072081030480832543800164352", "323484149988828636464612970334288558948352", "823848492581347731091915717077925962541170688", "105614705651846066862518948064444447683772416", "322358150761211058714563324706030205534208", "1042208514210149144935683904727549984441892864", "548819558706502762340602580314532314987102208", "321528863072839285129158892249463662837760", "977059467150176903709682385434103824775118848", "760860716943797334311286697903190296223547392", "321482983386792016816369364496710830653440", "984376115916142729138273496885650535902871552", "1042076170101142056557368672095266210140127232", "321445536931050112805629712739025930944512", "321429699686157074179525606521222973095936", "845145498044866182893813974175788927220187136", "48082154098391751730464441041480569476612096", "323539753891550400817286176686857498132480", "1044812037995058463655014804508773223436910592", "104532203779297630320608567619055115864899584", "322331477477455282127402022189152918831104", "977192382540347778167773740227113597435641856", "548848490493763287988611164512306680714756096", "321535462941313608231503544378750790533120", "984492006892129664029116135662489233340235776", "760884389280418919246016033151995110687244288", "321482184805835326836998420106657358938112", "321377240269337942433856251422513521754112", "1047572626216280907696945460595882692054089728", "47792343617315308396832571349223117332414464", "323515822041880775068342928024506132856832", "979355461595814386685663251177250432133103616", "104531824998341415631610877448723442324996096", "322338123918577667058396896311896352751616", "984649497823138841933555052691473422065074176", "548867813724608058192890218924604780521193472", "321534661695456703537916800051307767398400", "321340603967612830057502496018792926150656", "983980791338478903091060663210090297672335360", "47797467088381310396779226259782928917594112", "323522279034841820320931720678124552192000", "987111486135301264937933002595226458890698752", "104535506784449432078192328285939688661843968", "322337290324070600687300699116778909859840", "321347206028076632221487866405086839177216", "990511156835951124928958946808260543507333120", "47795215197116015274255863002031446692986880", "323521577742749471127833415297968816259072", "321346412343980244006419798525372627156992", "322754057567898346713078411807970308390912", "321540005791345049343435484359950612824064", "321504806147127791477384062623109070454784", "321439711118336240633368727756940857311232", "321452936817336156050188878833900557697024", "321451346960133090022611807390506124574720", "163328256383992723256863751481022714526826496", "57199778550443786631073259244054336537362432", "324057629041674988976580361513365487484928", "984450000855926467763355518254892101278892032", "114122369735820041718028351102939248266838016", "322337574891823620781245072073331253968896", "828697987858429822380843815420282739812728832", "583244473182485936459896283798401175559077888", "321554422013005519584793945145312408502272", "1042812061702368459415583105852092161374289920", "761207347027897383177700009248915339515789312", "321476313893786376125904874492566664380416", "976980592371979386439043758638124853278801920", "1042071898239826967215708010658972866705358848", "321446331511350716581270259871411326681088", "984396407778485071048180355240096697258344448", "977004335486705996564751755405976172962512896", "321452141140203036822141591471973786976256", "903594128035901374024041435531393929463201792", "49472216086623415828898502660217563462500352", "323531742388525606255116273452250520616960", "825276524983856495270735162780153413858492416", "105638139108395445398980942659782625997094912", "322357932504183565306843607774841339379712", "1042338077976510928168027557124881328772218880", "548855484629357387703142021621175573893087232", "321528850742919355645592792845939418071040", "976989548379855097577916976624844193293926400", "760818316637996111937533922748366993307467776", "321482990956843946193011696680645251039232", "984374535815184815931718332638430676836679680", "1042074399333364423262920520489515911751925760", "321445537099541798762625323124583582138368", "819599482231573941058065105115169875791183872", "47997042565349764630823560193248829219274752", "323543614453293036296895039650661140529152", "1044087526060331676415807293888131596466257920", "104524947056531788377154481908368934063570944", "322331546481730669857024033853896380121088", "977071906693380341727818308859197672034140160", "548810483085012818963944468283537583687860224", "321535475986526433874515935041463104045056", "984496276324423379237452747126859762761728000", "760886939529836383234514735689225849486180352", "321482184350577306659623039801267379503104", "1049325839421557596093907046130814934096805888", "47795986875801663221152771522936876736446464", "323515655113165608707793870237874696224768", "979708516902995531134886150426162190805368832", "104535845861394720753630171483317075405963264", "322338085686420017240851668832287648120832", "984621766469011372473831001613069732131373056", "548859196871468282463060369587509516151291904", "321534664652621872642008207744562832080896", "983279287779672221662266340290064308915666944", "47795810704169148279891440361838374434111488", "323522354923147333496652589867604157399040", "987089878161191780601615470191928478831476736", "104535264448525906446129188483781727860293632", "322337292628228588768550438702120442003456", "990627575174221127259567425184013616605560832", "47795486230580958119160296421008105927606272", "323521565324565035813239344984274463883264", "321497071026355078946563505558439738736640", "321502656091888659542857703371780344774656", "321439712380091770394521148384574433132544", "321452929378802357477205704365111645306880", "321451349101492678387539400474551077830656", "112950702666103806071161626074555073830060032", "322347019394605860711919391723381921415168", "581547589989187152332831175237668773946195968", "321554939293053106011805155009871369732096", "760954760262842553463414543455053125395677184", "321476358959556876894583098386163605438464", "1042082087396139318727369987217315787094097920", "321446330541833216014138989978664208171008", "976982790770349139758239221389714971791720448", "321452143472533445347428372663332138647552", "968916708248861653267416022664046791580712960", "107681532495720662052100374808351670964060160", "322339266919889859187776668836798696259584", "1044392675999063344530504441508648697060130816", "549424626549648408991186437098390998506012672", "321528655626382842704262534387537174069248", "977128280978471248365501492349447878872137728", "760902445876893312002256885782540912928227328", "321482975937429647234747147418310553894912", "984356846045640348073857307382609532434776064", "1042054575007498485477666352442213842773082112", "321445538985899356375196718762432835616768", "1049627983196865136095176807282298502443433984", "104580211113307153599541437770832678431490048", "322331021217040083136539496220586699390976", "976934149900636817287945066117059561899687936", "548767018893466409523669865171967121331060736", "321535490906876747584036677220476458631168", "984453789634460451058187322791864819616055296", "760861560836528732237190834209044012650725376", "321482188881193976256375626017906911870976", "977880045941175099265993944973281942275358720", "104514993778791652163766028939249688044896256", "322338283989341152840432917444816596369408", "984779079682464676922578610111798170588545024", "548908075332328498730362318201010683625078784", "321534647879552855492427529482602851336192", "987349101652104552541135324405127515767570432", "104538171044320963127275952100247026817564672", "322337264992686337064057726620408676876288", "321499494509031043487921276393278308089856", "321439465339969868480340663899240408285184", "321452914993832638137708367333646837743616", "321451336744668907515193952901712891084800", "578722860291908388860829358908194888737619968", "321555807118818171293986783857843038584832", "761886736415168193517758260919077267520356352", "321476192827513999511012839024970141007872", "1042175786170509803552843133142904221244325888", "321446321627108533045009466354352871440384", "977102709714758606339160727541590280516927488", "321452130491977299501261929723394909011968", "550870067147296660508858430228173638363774976", "321528161905320842089348403932406797565952", "760784720808038516403037551205410263944658944", "321482996955564656879278885407028678754304", "1042163216918781931391422041442568940753518592", "321445528649102504222349994115295363465216", "976684648316272134892654511267977697154826240", "548688283981832528193182505076731444641923072", "321535517940952523346305064904493553942528", "984663087176629488795374949776417407601999872", "760986576311560252659867730330948979367346176", "321482166566294183054691091882339253354496", "984856862135267061849585218889401332664369152", "548932240402679727803089370670320781734445056", "321534639588202782825765526325944710594560", "321439204738198433489298736605358096121856", "321452681440326557124233677779744107528192", "321451319956932467295150267797679361753088", "764672280013255820867390413195804890389020672", "321475698697578044565697420439576345837568", "1045176004975340696047527105276041537024688128", "321446037024382468901213815251625368879104", "977226321956798513533212597228228676566384640", "321452117114977664744168523338525091823616", "761358233935148354389431525864825949417111552", "321482894624283643479547999854290106580992", "1042527769350817373189401129447245625193136128", "321445493979300842059310565283670408560640", "761102309232854433993545559754890474770399232", "321482145914840726866606847459566421016576", "321452185477456346961707449319772764766208", "321451058218081848234494602157010246959104", "1049240933045302032144400903105831772205613056", "321445654019911512819462757715803958673408", "979657451388690808531743287355118017149140992", "321451854710703635551648646777772953305088", "1045408488639948993964833813856862188328714240", "321445220866785432956345969902161124917248", "321450698931904196255387819501767194836992", "983141979803227815007041626641932088195940352", "321451480871459171663571131668131538272256", "325254982769902040617969631696870684229632", "323144486589727521241476924540473046990848", "321606939294361660086308801779031986929664", "321512981148608013547602655299887133884416", "321439725377245287832396506015152946020352", "321452935346659056589019613422778832650240", "324344651449128635466749688400405048852480", "322410712598736587962831401620434990399488", "321565529984001030519989575118069128232960", "321476383315870859904480227766726698205184", "321446331273365100123921078338910263705600", "323596783560494659166011921023482764197888", "322368409101128057221447649209644669206528", "321528866187884208688481809266772361084928", "321482978705495142547859219289762246426624", "323552789080714267704008127217354661691392", "322331442848469122029621223711089539153920", "321535459266909810711219048979234958606336", "323515663184499693042363450587398736445440", "322338091214570317918812787287985104093184", "323522369789733292329989624017611097374720", "122102441153077447836737465187638999055859712", "323084697107999747426175844113730649456640", "651299555779789986313559043635691499959615488", "321588410167663694297738280692696133664768", "760633402725114180182697856723615570641027072", "321513083616676140043201098362810611531776", "1042016920892716769940488207464328743396311040", "321439730608554898250273429873889000816640", "977013511236803502095089760251481193839591424", "321452934353361656322245652484425712140288", "768716422066727461553425852320769778506530816", "110526570778104820705196250896281620436746240", "322367197255048432454347470750613571108864", "769801655923948653806477878313705718729932800", "553443070310584789137252813716955721319317504", "321563968311027737534216994823894418325504", "1042287885757048731689981737048888436798259200", "760928009109217963993816499456613841549393920", "321476363734169980809435030060076898451456", "976996250006665363782400094497728305186209792", "1042089711774987596070085556610099239526072320", "321446329816371880372002585141454733049856", "786460230864257374362043743569691119036923904", "104974939612520535636443606673742528988053504", "322364147243376435892686394144182321020928", "1042368888160662709128164689365093623414128640", "548864027169452098059958177931153695408390144", "321528847811322909597911450695519589892096", "977069142131179874968577778590468843629445120", "760866583962879365407149276167337068908773376", "321482982339374663397126970045386522099712", "1046706683837290004970644563105517986295840768", "104551137839166924197257852961622993972232192", "322331297478464265573478586039270224429056", "977739313732897016933381858421055882478485504", "549020983288672267609012877020061530882834432", "321535403759643059997113420998769664589824", "979023436358155260324492268526696275199918080", "104528041278230246282703850808983221094580224", "322338159898568953534619427681514393960448", "321564157943780792350544699843777644199936", "321511465061609289788912584566732098633728", "321439704830532700428209001271320115150848", "321452936221947656215845950240891863040000", "760633402725114180182697856723615570641027072", "548688283981832528193182505076731444641923072", "321565587394763380750533403262087151484928", "1041735212787146828959588831400137661582671872", "760633402725114180182697856723615570641027072", "321476416338483432619834623345669575802880", "976926043911023593293024272513351193704005632", "1042009839295812896394513614135509562316292096", "321446337416784598697128689912358899810304", "1043317159315662361291195460650342393072058368", "549126831297059254844192387106202512097542144", "321528757667802362300390377988126882660352", "977145722072530974030716837577250437884542976", "760913022007423779284441685298523189104607232", "321482974049530544788255631993143165976576", "976787040867731343075041604056448328450179072", "548720598007434872143617601291676644079042560", "321535506844810369251031970570813952753664", "321508620788297377301602480354370898624512", "321439697127037643486818745044772048601088", "321452928331580908069180221342290123161600", "761476446202774766542927803154588715974656000", "321476265914827907178728734481368597135360", "1042259766571771340705451787601074024242741248", "321446313638375688346747063502404170285056", "977127866655411458211858966400486994517950464", "760902194633939467721760853468735576247107584", "321482975982278357947997546707493475844096", "321439286335849364498113085672038896500736", "321452855842545471257518974730652367192064", "1041851699761172059685864631095084875564187648", "321446352468282280168542618414185474686976", "321452717222919948241137147999841222131712", "323199225655104590042927369573909745631232", "321617855669281969440174311333165325615104", "321513035564306898311372444014888303460352", "321439727025559045805772307247580877684736", "322420667069810364655759371963743743246336", "321565560355630929412794058500175858499584", "321476375595478230911854352132874310778880", "322368503784266955111384950802605890600960", "321528832696492525201667288674922544496640", "322331420741851193012652814101955907420160", "321618108323611430773298052154221775552512", "321513083616676140043201098362810611531776", "321439731282436533700555001522220290801664", "321565436887647175800846461644362116759552", "321476366409252561831782904103580471394304", "321528897044899565009740151359420332244992", "773370956120630529579590123970695523163176960", "321510845323121036551825334037140148846592", "1042523778243402666260624270508856134095339520", "321439682400006522192181557354555731083264", "1041735212787146828959588831400137661582671872", "760633402725114180182697856723615570641027072", "321476416338483432619834623345669575802880", "321439757422849275317893974312865379647488", "321618108323611430773298052154221775552512", "321513020545193109297644420814285368721408", "321565503640514747948217893962559352995840", "321513035609163965119888019620926794498048", "32578080544054293991296034761555945979904", "8435968692166333347139976491057704599552", "145799477174022959499663729759426485157888", "140769389088931741135972648770603946344448", "7802189636060717437564335764062934663168", "517121470994572928009812592559516934995968", "181717368175252253608536617509140106838016", "7336992203727010466395213927981342785536", "2591891849632428295937409299253449757556736", "843683510605029961464755418147437049544704", "6826910553615046489362336930815016960000", "13461466277511695213895837739765441264353280", "3140449793370088360729306075345229583482880", "6732901353806180640590265806368064667648", "36579526067903376327956430348772248275025657856", "18529350611315622811704641181156369747673088", "6705668916656425994742752378311906689024", "67558597537644333365868683780312526538437296128", "21285236000449102017374689739936419708665856", "6705040011216077982951331958001986699264", "65173367682939151793345891803624866656043401216", "20488637074252738725387178416360990005264384", "6705204280345468212331273192481132380160", "170169709920395263071255009240266292854784", "123669534972178188119704060703515745452032", "40291713537170340914559327736698691911680", "9053545411108456346957970600284406153216", "500850441938564745562965466761403991851008", "183815794144530431474388612607152928849920", "83570476427755941810278143827442684395520", "7702217694105212637981378722986081648640", "2105111954780856336492007848613882615562240", "912356284118365730675154972125981227089920", "143641036835421112823167442817898720002048", "7107188109361098830984578725526187802624", "12935266382178178069799469101713597157867520", "3170538806293793713658476835226034571837440", "669438533989579393186283252275702000517120", "6786607893479555788240661022441039986688", "4868650989243791533752875434253639931796652032", "18590686850508217197915863158632845185908736", "2547728890651320081230805020483377334059008", "6720926251329971597236581322247020478464", "101481215191894278770302742973033869795462742016", "21282994523505148363372210001120718103773184", "18523349772066776827119434758934949911330816", "6705354953471678387686962477442359361536", "61842172567890626789505836323986511152728244224", "20488984033657102397594875167198425131253760", "21285855910576817579140588847916730957168640", "6705122095438499416051036484563380469760", "430363233220290774636822364404553961439232", "195571694995836793435134409921011673726976", "35246182469899705120963305770896404250624", "8816257208853549960524734706147538239488", "1806899026064238769764929090928876500025344", "982643761290475107831266477948269183893504", "74576120808186057083890627744248664948736", "7448495372446544341135307319426466971648", "11937416028943264885832238840900034433646592", "3236857562235765705382391672423252676837376", "135997752158515136155099186035377666260992", "7067650119565360729915336697791717048320", "2153077884206438611150935844287307698963218432", "18680653306235688349249636319844384288800768", "636686093214900905156130973888782383710208", "6774567956000109393321839313840850862080", "13302806517682965559668567834711886992360079360", "21312622565433395483435789159367178845159424", "2546883899720951465881185563675852741279744", "6720615949924318508458525747462696599552", "50698683476771054375930896830291415360149127168", "20490476182846245240081332134582813133373440", "18526737047189237467087717557779907100016640", "6705436663126211867371250343309173850112", "1614628587181853080775437940745780991098880", "1050685405107313638768141513599710950064128", "33248938602932614180369537844529183326208", "8504249436956166934862400378845733584896", "10863154426321982108838526148729594450018304", "3326043267981235992734601677744918566535168", "72095464717889201177616641562474901929984", "7408927179489728285767911006247111884800", "481502322094481665920507197931441108362985472", "19260795107623769694273519440156143141257216", "134503403561039585229480120095624247902208", "7054834685314086810195430869243082571776", "2556648417758452001608782075646640447605964800", "21457115688674760942348309894484219840692224", "636656375243813007922452382247672912805888", "6774250070134091280195849462002627903488", "7505853707235768923049250072357577172499562496", "20538243431658590737190619448775726828879872", "2547260550536984419123289450373576948449280", "6720695855442330921734435796983968956416", "9512681400006234444433588009239407428108288", "3477184383921671671217344999130244923260928", "32690034105758023311873260512512927858688", "8456484901258569322550562013978862551040", "248823402420003423293572867354275906339209216", "20009262207902522151076866325516838936510464", "71640764260584853643738501727073947615232", "7395192273994130376191675732016375005184", "444703334710338209906665274648514626217574400", "22347850286821805689885527633507816568782848", "134506512725418665896390920480359264026624", "7054477752778319102997696852515459432448", "1924535822251136736640194805448690708351287296", "20702528217553396210266490489789433631473664", "636708451906257257963038915227331424419840", "6774328024834830674330857061017213468672", "103450122946133705989156226684928439470784512", "22558455647970158483735431290563765550972928", "32588343128931441119772518978424678645760", "8439124590422183078571346994409817243648", "233533576204715484916492771169880609078116352", "23411701103574327467319672570898312863940608", "71642114748187922782139598599606799171584", "7394795080705216024655886630977154318336", "411976846557855789994330646871972329425993728", "21553784704802287953074338648381842394185728", "134509744590859076737366956716777078259712", "7054559793952174996588658767087259353088", "106504214673816686645133542701319732005437440", "26591201827093080785996902628939341143998464", "32588048751230589977259807012747370037248", "8438645823964968996286545480829728980992", "220357288579895384491546128890427345347805184", "22581111116063197573434723232881842088574976", "71643428947022178355424690204845403013120", "7394880995062560662809373264471704731648", "99868424772166772718288054282535788785696768", "25766747465988897921467963473535477752004608", "32588711308124950054090575412279300325376", "8438731511762745166572837192272982310912", "380513267380010517561683542861426462818304", "88226032623676883658630678843302868942848", "8068521607749525647872123476712590671872", "1493310099830540897190086428811143443120128", "147772048433890265846342728421540808884224", "7405679136143680536959633010510364934144", "11989747001238607925216419104755931066400768", "672181892435274683318927574928353994473472", "6841034232285221806315246889657385877504", "2239612220124787727702199937106673858699591680", "2549294880002485362834687291351635511476224", "6736250312904423347512728571048544436224", "102808465751820993032758199586179844954728969201171564936777584435265536", "18519969325065551543015597040985492097597440", "6705670145923414825812375381728781402112", "77150869943924011476532594105928153320755560448", "21284402242517664740421477437928143820161024", "6705040093953656041954278682698576822272", "1224465343381896588974801421396606757896192", "151053980120687403869886948592803142172672", "76069522294974787146765607033023957565440", "7772857490271860823725568173446633881600", "10317992578293129930233542571311090553061376", "678343638784426763957129275967997552361472", "136241362427480150024862709804202805166080", "7126339018281971262370598446120384331776", "1220466757642297457304564063185271874289401856", "2551720320013811866882386151469485238779904", "636829994201560997198926178690287102066688", "6790132642105601276916635781613991493632", "21021487220986035753477091864151244003895934976", "18536299839687205414019688245795097321406464", "2546704870414112344948422549442832384393216", "6720933380441833257872122484615205093376", "70226621948565271459587246112623914999638654976", "21284981224084603960667904343008658084331520", "18524854648185421428353314338811629409402880", "6705354756288462186468474028907670011904", "8432076262195312622220559951611540524761088", "688467019696480329100855609081398577594368", "72233680020841000913920082438273636499456", "7472698702077828226800007598039178936320", "378895507181687017301716562816700583006699520", "2563625422049627364335107010643321174360064", "134513579108120348578968999187624740519936", "7071705072937582129447907489706005233664", "2906420895538635763158567424910909104426319872", "18638736994928474161523261997703880649998336", "636637296345785866008027360641120007618560", "6774573481073838478114897919926113140736", "7898753787184454482494141704948858129664180224", "21336009204377684682324293340484290956230656", "2547217551091674329920256484377371072266240", "6720613626996401191827106692274025660416", "219054446359537086359492053495565891636559872", "2576345079833356150800794209101427326844928", "71643567484060079075931478621105099374592", "7413732770294440594826342527952662560768", "458051717852425660345649534453727625534767104", "19300320835391808351682043549778070625845248", "134505327157175506507699779128525034881024", "7054829393379192912544998442391759224832", "1944375583896598401976237983666448608268386304", "21513972929831823250432613578497166713815040", "636706302541835090701227951130022732890112", "6774244417955067832305152640806318768128", "227815195202802137099192835714659125280374784", "20158751396477995684568838838080056409980928", "71642666420526295855527613001241689325568", "7395172005903855245704017420246941958144", "412034669450284741658693008981755481913556992", "22437249276545564888169561509448466519031808", "134509738427739928834001267483789953597440", "7054468880065298366549212079701564063744", "220220121004293847555864984250656912811491328", "23554455831483431541857057375440360871821312", "71643443455434326652303006728151281696768", "7394780924856577754198041632922765623296", "7166780930009526594131632661180757435219968", "137036981148076759981267601744323244195840", "7434867706994671466047628984408642420736", "799062961624776743390097792285636551617019904", "637005284561719510657525188367287475765248", "6844881140177649525562619949746040602624", "15987596677748902252997518661223370676701757440", "2546802017762328928665807670668208438771712", "6736267735809765499863815258317235683328", "67953423345429814680091229336139975845373542400", "18525018118053487084417013416763283044564992", "6705669484205351828523944980029231857664", "414451386796268412805628992295231231212126208", "637476886118623611895719572637141323218944", "134509482377530489934400917967702906109952", "7131141674206941731045710704520212774912", "2979492447374611617995098165632237255843119104", "2548574496579618957413380964818918041452544", "636633876320189544812824509602309234229248", "6790154945033537637765021490362603012096", "7706060927180978200296227174240454637053280256", "18564585576956978990973004906597537992933376", "2547238091552688675547356904884985143492608", "6720929667500050784565749697091907616768", "432285251526835210710804533708255602149425152", "2561484926441741246846054598097064490434560", "134507681428422291995518216547687943110656", "7071721374050210597985544420063862325248", "1917449518463959143898037161470823362117763072", "18700591752030731581816863881256012997459968", "636709230393659834408969730232713130016768", "6774565336569299718007217893858531606528", "414050442111857431009759550429808251392491520", "19387132002529925846733696959855800661049344", "134509524650578205687480865674407398342656", "7054817846361801940161060881216678395904", "1412843687876418296807176761674381346927017984", "636784751442152913415212228592900002283520", "6844906612677528851194853910165694971904", "3912648986058248613104863252659271478997417984", "2548054683260009226463244718081163650924544", "6736258976511763746329252743128056594432", "1557732551590562998459596704419717728035667968", "2550565742644658675508894357793482582523904", "636758057353420856153000068206703717384192", "6790140821299158374794559442322351718400", "71620143524075439225749141773015821844480", "7392460106096364358387404281656083742720", "332563406331436289332673905671222184640512", "225739364568589801625673891059976628076544", "7279673552898678264980365850276742037504", "1569567374335919309986178201866401663156224", "1070687979918120861315734147574777310609408", "6815218362441844514941142320011001462784", "10453710656108134214918047804204377855492096", "3366413683273236259173960547843457484324864", "6731932581503486435148756736005327814656", "243107024420228402147286201176941941361737728", "20047168938845715873712751189084481421049856", "6705485187171438056570294584820705001472", "44875496632646275543938764300399423663592439808", "21288626304431293800263843336935930933018624", "6705039674847625507086318783372069961728", "59299807752660875529147944755703892246404268032", "20489275069757582848630939410074308312039424", "6705204212016953686881490908931633971200", "386474623239929155535887111959371929616384", "206213589876996819484736893438204215033856", "87911621933519853978312515181045597863936", "7667322574100629110074046205211988459520", "1438901319783347384296301779179614028955648", "1141392945511808201361683072282281218408448", "148327058234286206727699106454120874115072", "7096095783179926563442226017629066231808", "8112030193681794335263619744407747735584768", "3711427128555278126659484249835264804913152", "690691947616475999025537445123716357816320", "6784491464729597905609123002106666549248", "220176437698570457101199568957827405664223232", "20220828546531559795478191118931527523631104", "2576190679359811913203120938405197279920128", "6720730377427353170281638448646064177152", "56093918355030447137872324301196444176742350848", "21286606725687385681364368003411616603308032", "18526085897995487195199834026566644274298880", "6705354594982209159477582774478586249216", "69602279849561243587899813939597821703012483072", "20488227228073093422336705288993230620196864", "21285039092967653145222727907938102730031104", "6705122176492211244556821395034964230144", "1199433744045043001284055153419179083694080", "1356170516450701120347476480482220858933248", "76168275374949861337449121808258925854720", "7432977125307317412704212222423909531648", "6751047725874992821052050282460273363124224", "4088530077756342216416201831578936461492224", "137198531031556672157404724710207414861824", "7064436944105781549707671172954313457664", "170065830604452940584328556788478475912609792", "20783239736449529496777238207665981267902464", "638889016306163603374350882978873523306496", "6774319416269491301718571525285936627712", "18021877909801470293733250633359801731245932544", "21303685295777712786483724955568821422260224", "2546756223578108582663817492135266337423360", "6720616838985081465901722496668601942016", "76460380013188572668356973762549437231840362496", "20487686297903717563408616351321357526499328", "18524456254917919537850120332194544158244864", "6705436961936450827311559389399572545536", "5861339286586365719493798731023079046119424", "4502428417445852187145996702361918958993408", "72506101000015033657450091845084174614528", "7404617620950276254509223067913071624192", "107096279879873699446253243911601813024931840", "22392215320096989210267933042424507539652608", "134634883941485668159323614213375843631104", "7054473340758430259143968585643867504640", "2874432030922699341162651008852623112066301952", "21437225067053504200691205611879111040434176", "636638848280646203059873827172947408715776", "6774252054542331560091728939344008839168", "8181923419349192280417460284852878470597836800", "20533600798320228518324197255498207177211904", "2547189122200589800926890341010103427137536", "6720696352680535925762639046734977695744", "76982612626252449154087836534955296239386624", "24386780068354764128825291741550451416367104", "71686836785894371679749509092734322868224", "7394701690967090833454877466415463399424", "456851761538212325754577984932199158511566848", "22318026286845356794782967468630802713018368", "134505430899244556148051803153315500392448", "7054480728581967538000217719307306532864", "1937851986392090040089868218820659196303769600", "20700998021042948328804623411022436950343680", "636707004425561267589516626729418119708672", "6774328188691828249103010472917664268288", "224176960512376063591902786747357397398847488", "23510071723971585681256203182317914780860416", "71643032068142327971557290308586465918976", "7394785307653458562487624190170945814528", "407157807498544141792989125789032600886575104", "21567139614647679422742979614290536933883904", "134510264388194907594205222539754018439168", "7054558364187311537965353958970662846464", "214779715074077789931371253589453961007464448", "22641363259472809017790196003804731083325440", "71644033843441256267202220238670118518784", "7394874550601247918653149720933038030848", "989894334988272318879079838094803098140672", "155602690366591346005614845957084469526528", "7387048665674452518792976093467650293760", "5542359096828449382682777348895198815453184", "719078593049818693811279591952982407643136", "6836496545842210317650029185715518046208", "157787653443324163517535169586477429424128000", "2588164494365513798449986834714798480949248", "6735983001503228136838073161762713108480", "25664916743495963226594751590807911673655984128", "18533343104892072749775091091515128336613376", "6705668393881870852133579029423237103616", "47380021888672411547555766925579557146797801472", "21288092471603272333444999111393739184013312", "6705039727804652769607914665391945678848", "4418836136613190442779682599031871480266752", "743608745252854713425957439947262522294272", "138686079782486323266073972386316161122304", "7119774248390137998427205124783236710400", "96987067948447404693129831048995327960940544", "2615054665150523676527098855452885802549248", "640702619249648496587762667687304394440704", "6789695065627339271184750538320936697856", "8154819585712095341516316403173993357382778880", "18562124761808633539761894829880225317257216", "2547191757826616507686630763687408585146368", "6720929990070640055835489072232781578240", "52978450043026413012666236223576218219701075968", "21287081766449402237564687700612085022982144", "18526445716996659454462611758089911211655168", "6705354547846308718507693871714730508288", "55136924364173033522841639320717506090369024", "2669691102310406502932382358586641642160128", "134794573618737793102852019419918276493312", "7070930147379007737692043685074374230016", "1969974290348654590095772437236158514656706560", "18695730171787014143742268186033412301127680", "636703593262698314108526077184636539109376", "6774565974748418403116445093793525399552", "7410018807022485624794775910898668013071892480", "21339811092191994424417148801810291994132480", "2547271730823539424829977954240601174048768", "6720613249847046485450152480634241548288", "427027959953479732411627267828043716791107584", "19359583902184572217822862633138015547949056", "134508196694045876320836334610739625984000", "7054821499397403861123655743356832579584", "1814820349915521897953892808136388045671759872", "21530979846195811202058456606601710250491904", "636721186882924488173052807617222633586688", "6774242733099102309230220012245697429504", "368780024436961115469913982857091950489632768", "22581478608510730865603094147602353986994176", "134514889002424161870229789561325768146944", "7054454713669378395940661270433243332608", "45016309756908113107281094215815369844588544", "645626564583531164960566533353406612897792", "6843899128085045715675775420390065569792", "2750644131592911394729942112597661498105397248", "2548755879587100852041142265016779253219328", "6736254077145778935245429763175427866624", "103249426692897919435970415882346868625691901952", "18523291869395417897565257142549512852602880", "6705669710414854366888425864876504645632", "1318004861560106551363659585088593567154176000", "2551325562600713165983802018227492562665472", "636805404028102646178547519829224061927424", "6790135437789317708618415834840497651712", "8667801918479214594929969662194572216485543936", "18559624554923668063322862848575653518770176", "2547144671552547085968447371589037361987584", "6720930317892444943237116748404277379072", "1603838451313042022644732100179248074637443072", "18736322863927506486240223897122780907307008", "636750574852489523915842021539607409065984", "6774560656315642295859850122352679452672", "4441416340585490867977603641955696008614641664", "2547857142792085315966257598552203310661632", "6736260357245384877691185448753878269952", "134465841720646745772136000146109408215040", "7052251590023946397284347841312888717312", "983152118033041294395432972906234185252864", "1805182672304044253901756481269919595364352", "6797613169031701575900971485044769030144", "6751134060081123772770635208449833675259904", "4088498413742428746060336748083872679329792", "6729555834237181998983419387812148936704", "122240823025589454211954989520412409675644928", "21826818927284153849104951611581954575564800", "6705302318347792857328544192126980718592", "109113594835640454777526642550593232786893570048", "21282682307949828447148904296928940992233472", "6705040264651043552893208520915828080640", "62275098872908353806561908418882689431813226496", "20488936843148451338516710136777059218751488", "6705204248240067079882070356344390549504", "1164802401045042178122794563500050577620992", "1403346394875850903288137524316031112183808", "152014537266757826171960390163954130747392", "7087870340362580839696061177421650460672", "5975277833386093658940618446584557015662592", "4437431289140518641368955732717074038915072", "712382167916621278421861143981048891179008", "6782462982240995246549446319697031069696", "83451555639462474089402465822137474349006848", "23802286965368072324838842639079269558386688", "2626541263380118633823928077151835288240128", "6720394289040276396266601875635527745536", "1564371624541693864776740031646910531118579715139847115816096988397568", "21278531915549867914537622710283925337407488", "18519969325065551543015597040985492097597440", "6705355396526956537724368921368501157888", "92286002854871019238572888137705495189291794432", "20486744940810420996303546809691121475649536", "21283439272330084383017994254420693273804800", "6705122335262207944135894563508300283904", "4515992602262261078520563065167751719944192", "5838509989031151262105026889577102355464192", "138592499750541077851498263278935924015104", "7060780204090661554883821325035176460288", "68028911927378131832676742752923892404191232", "25447793790161280281095411335067866058719232", "642509375297965409875787656968013638270976", "6773914698624203947665298208173462650880", "8546235251733902464770936592175847938382102528", "21331643730115270055131670188331867620507648", "2547155318858354141979602863911596252463104", "6720614060219699781924533299507407880192", "2462706186813922007570392047220981381062585215885912905053389327433728", "20482198058786313970441227049417678400782336", "18519969325065551543015597040985492097597440", "6705437549991189560464380361575329955840", "58479811336214299169060744687770213904547840", "27103318170766707625300199670780354575204352", "134775738978712724523488488166317946306560", "7054087055199751239481878949226929455104", "2112903634437707815032257497599393094797623296", "21495002792637302993549074782076791475404800", "636689673037577856703187438921021191618560", "6774246300451635533443800956746168532992", "9527180978926200597256421128596231952036528128", "20526326987975029598723142772772442956890112", "2547077155493001486088535029881087551602688", "6720697132177116043765717589787213299712", "426152439081776121302303584800135700065288192", "22396845327372120254855323071559703283630080", "134508283738878711283122041218134488121344", "7054472881320416229726577751326713708544", "1844993459904370168342546410642456477861675008", "20712133848217934441014960834632581113708544", "636717533562919222366687502420071132692480", "6774326996794782835944864197289850175488", "390238631672619972810836276382007634765545472", "21616783962319466901529491040783004591980544", "134512191040071925364771835175852232933376", "7054553064801826325706574777414414499840", "3354893599150447072399294141363805849911296", "785530460509430310346542345253028343316480", "6831002581352918107193021227537275027456", "36428508227139066586477609103920864964902912", "2737769768022830069495268023796855635705856", "6735025149727514271992791329562333020160", "5599704954596201085933764286229921820881977344", "18581423884394174694961818550696531009208320", "6705662115864934309642553163137509490688", "81398427035440650570993127447928213371399176192", "21284095835259606322211704129951548747808768", "6705040124361466160191962271418519912448", "25495923358844991751521271944246048854114304", "2828935298549358912538914364627284108771328", "652794693065497106604806684959144132214784", "6788362517289673217557315201901791281152", "772153864453010103678033197137692993261666304", "18975083228538708372954194955721729550319616", "2554821629311726206936958600260602233356288", "6720877029785015383219999310713544769536", "50386535553000686235032865744753391860046626816", "21287521761869753079099800114499427793633280", "18526778989091952572029105839123002986332160", "6705354504189658176320343791535982116864", "283678241001931461922478822733083067482636288", "19813495872935490279982811945359249128816640", "637929216630474584424023539326726602489856", "6774427490201613827245806766216401911808", "6687651812374844458773143287855518361541672960", "21346451292613295528849136748111598924595200", "2547366317857808079512089173315237800050688", "6720612591457850344096982445875722715136", "1685213130368097026628282684851242060073664512", "21550643524324715976007573320976334090928128", "636738367985880922522580667230415935766528", "6774240788356613909364794471318084911104", "192318500261304419748337152475591806424186880", "2580564387091301309599524044165417575383040", "6736034633443028058198395554018671722496", "7853836299435832049572183483366589266596462592", "18563744107008084333090611714997089969635328", "6705664420571879662870049688790874718208", "2563941303824022947964636948786520529211228160", "18654716865346101059937792765006132186972160", "2548927866022890310246318301105988529291264", "6720917911499433459765210472146517622784", "636497874596295151501226703002717615292416", "6772112039043563121591955068332309217280", "4120706474513431772228574798712468108476416", "6665111333544034642401735106761488626352128", "6725276516985167989460089812664455266304", "65229779641853906595541898443256068980080640", "25862950627605471939061001207795614455169024", "6704980868874063180447584319213177667584", "15424509122173756844140604819529663331113631744", "21307926782933560240292524742025117664542720", "6705037761993631862420474601083536146432", "40706587082535027764798643229665172176951574528", "20492509206499041166173874171719117982138368", "6705203865710454353114560355450732150784", "5166248626226378988716452498453260075532288", "5021396463276686631657390743146363390787584", "725935366100613611067630797900594563514368", "6781257589788164676441132942501781438464", "53028204746858561499069337937898278697828352", "28459314516409287727062977554838640079667200", "2674841353605643960095113063453072788815872", "6720083807968789758382318193918435393536", "8103257512133199740107908548751897115607695360", "21334554818057946477295824424552393829515264", "18562393616761511226129297733853136600170496", "6705349847924592482352462041548960301056", "71949160430260300648883176352231031136472530944", "20488030509036060585149816789350605651968000", "21284826775186093121919219913409886246928384", "6705122197561757738410037688636046049280", "29642503249348700884015051055133817776898048", "49357300650482089934833750698135988851441664", "650464966552990639923135629438886143328256", "6773041340164089757269508593900459130880", "4050325350423370621716940959638573946180206592", "21390909840373476823697990705216193822720000", "2547998279706587789073465982319548675653632", "6720608193837165110369505430516642349056", "26678224256094916089278436816978433366999921597009829959735676306980864", "20482198058786313970441227049417678400782336", "18519969325065551543015597040985492097597440", "6705437549991189560464380361575329955840", "2190724578757478171248657840868260941916012544", "21487237691450670108413687688438246400851968", "636682857815875161628670840628242641059840", "6774247071978478419993835301086666162176", "7963899999994422442423823227764237395837321216", "20535011652100909517668130682396641033453568", "2547210831610674352201912380207019998576640", "6720696201550607600120297789119321341952", "2032641823947903921964398560646395443000901632", "20690690681300777123432757909489169922523136", "636697248849485946210434262701360577249280", "6774329293057389726087049514110475567104", "14782663312542858100568666201809933104578560", "3076307550291449302335631424876747081908224", "6733202339916390461189037375919400943616", "407389923965155831113108696589013632073859072", "19401984661320597237183714678683258497007616", "6705559771882897665333997738025893756928", "12225549927862939828470691218106016946804145410534976100408068356964352", "21278531915549867914537622710283925337407488", "6705040676676399189055744187875786227712", "362293864237159501490764962638760286454022144", "19517686920489918648496267363865323020222464", "2564420508670760277318074145873494492053504", "6720810851070060623933229915604745453568", "10453795445025588884126524344860453576351154176", "21321932364765731632680204412099939121758208", "18552837577044145532391149024786056824750080", "6705351095528109735777555244708928684032", "2151424506783139146119582067839836162009071616", "21491088203157909552830791883963504888119296", "2549413831401242461102511126868642454568960", "6720598351396981161935532693644157911040", "743963258573143939821376758758046297367773184", "18992768879331015542822608988289525769830400", "6705609705295073536594827026210788212736", "2546396380344135331930762877398946628501504", "6718497372519653491281040206933711126528", "34529358673448399752896919501286551217766400", "39944225824643632652815192401418643593756672", "6704368144292349765784961068768591609856", "17545579455611561594018092628032195905846247424", "21304368947363721209216156710264589590200320", "6705038114347043804018075610777691095040", "627188065218093576805482809008746455513104908288", "20482866971607507754293844145532720207888384", "6705204898509585791574215320596654325760", "45606483635242614429339195225198020029054976", "31182701039957965653650727089758249141927936", "2696979784586820587321451790642757637242880", "6719945224464107730744767415255547510784", "1835495943292861911754824298147936710533578752", "21528102842188333201397642379987386510606336", "18708738614651902165427105996175913166831616", "6705330900898455632725491081738983571456", "3345276199280065681535951616974874757497642986254658522655002770538496", "20482198058786313970441227049417678400782336", "21278531915549867914537622710283925337407488", "6705122822428922364883614710931583401984", "759422099247576162714931701471697369546358784", "21891930095144664209120425428711586207367168", "2554963354420943508191087437887197046374400", "6720559870601652790463460100918707486720", "6622378808535824326856615530669411471789654016", "20545743500660332531253113273717781612724224", "18571907028785814295587731766996458377576448", "6705430760460039158330227795016957296640", "3640694047041030174656366416609208451817537536", "20598080900680577649568324733256075967463424", "2548178642953694995368601009460035058663424", "6720689466760940874983212657573726519296", "107646793263847684116091318203449471305515008", "22368297456189670851438404598478791776403456", "6705252453859978029219099683144924659712", "1477906958645477702864747881121146173342613504", "21589370226935522049518045547362565679480832", "6705010257057458939874871220642642919424", "3368732343902759869593444945738294861267730432", "21413791711774594194014612050377801017065472", "18622347689614635741203117555910497617838080", "6705342049755260586313600182916470538240", "18519969325065551543015597040985492097597440", "6703243050283341740490254886722475130880", "415476539780451256913162155453300919383359488", "22427132140430376405321199298428521613885440", "6704932471180663123778763571588753260544", "24612050145891491938458433223157965052232859648", "20499257582530765654046684061430915792896000", "6705203143456498042332975118329067864064", "646640237959172756262745021446456376469487616", "22002554375040680011416312000982568511995904", "19066025997535656096283148376698359463804928", "6705285865863495478365238458663049363456", "14278965761566490606634806166215447439973810176", "20511620573140718659145068343754542133805056", "21310288533098572433297860970938484098334720", "6705119673835970776529702873129992323072", "627557123901927314900172577460398457861258268105886694912620658425856", "20482198058786313970441227049417678400782336", "18519969325065551543015597040985492097597440", "6705437549991189560464380361575329955840", "365669691575763801166969559152655820495656407209131976651920929456128", "21278531915549867914537622710283925337407488", "6705040676676399189055744187875786227712", "21278531915549867914537622710283925337407488", "6702928528685360082462743763538585583616", "256527676619369270148936960897559018136445642688044374231933213736960", "20482198058786313970441227049417678400782336", "6705204970194261771209470987193435553792", "124649200278156766058988292199410564309423534740559458547499832180736", "20482198058786313970441227049417678400782336", "21278531915549867914537622710283925337407488", "6705122822428922364883614710931583401984", "20482198058786313970441227049417678400782336", "6703010622692419162617000618739627982848"], "dual_psd": [[["6811767069521283677835273122171887786948100847467521697022545494016", "1410530590841813363312594610370814890563071951392053817457609015296", "-1148900556042130551084671156344635155106667216966380414140678144", "-29355664208449002534872320998257689551088691391895970982221840384", "5878387512979386956340030377949613896977292631948757450130194432", "-1826822578230977122423657962925519854180412865843053393422057472", "-836345903617643219054208599613554457822632458560671813883396096", "28505507787586180683012536047339077879012578328053945517211648"], ["1410530590841813363312594610370814890563071951392053817457609015296", "320567817286992787622194383152463915551729598834391782806750494720", "1517138305445070144439587708173035116186675846742461487295496192", "-7205768145153705084159196828950356091803455935584616403297107968", "1466458328968305294073100713190524287232220720999859130405486592", "-511644552582737657347370388794171041627818247951654702448377856", "-109351678543161878783679485695789440345226091792284555392581632", "-19131612264768229994140538560572226246802293963666388278050816"], ["-1148900556042130551084671156344635155106667216966380414140678144", "1517138305445070144439587708173035116186675846742461487295496192", "108325195259234245157142094870760619740847584958360766879105024", "-64486059761865058037563562804150093515604584125937908155678720", "14362500320823099992075023816781085655870003822575182720008192", "-7908403231746815122070730781250601036371006928492200403664896", "4073907077556619496629616148774303421322183357803947756617728", "-1547217361544777737057192072819655964104414850851241650552832"], ["-29355664208449002534872320998257689551088691391895970982221840384", "-7205768145153705084159196828950356091803455935584616403297107968", "-64486059761865058037563562804150093515604584125937908155678720", "171099387329841151769393535304655591419653445817793973837627392", "-35192872235371491185861492062190968358373882398842998325510144", "13149081325355742596584810961810191146006858923613880772984832", "1078773290805934493744602094089423852505824987360538197491712", "867622524313790874451648754155416371071834046968069508562944"], ["5878387512979386956340030377949613896977292631948757450130194432", "1466458328968305294073100713190524287232220720999859130405486592", "14362500320823099992075023816781085655870003822575182720008192", "-35192872235371491185861492062190968358373882398842998325510144", "7253070419647320580482846634991196946159255895961199085355008", "-2743196908494038070509979133043824614970273956965955204546560", "-163306906839554224831376382482586343361050467303557580193792", "-194412784248302145753588887311042036114009252539883073830912"], ["-1826822578230977122423657962925519854180412865843053393422057472", "-511644552582737657347370388794171041627818247951654702448377856", "-7908403231746815122070730781250601036371006928492200403664896", "13149081325355742596584810961810191146006858923613880772984832", "-2743196908494038070509979133043824614970273956965955204546560", "1114273173352324586372747603847656417659096014325363649806336", "-74546465644006635440459490401585535461986501865689501925376", "109557437759691491577906181495417101764600506087958426681344"], ["-836345903617643219054208599613554457822632458560671813883396096", "-109351678543161878783679485695789440345226091792284555392581632", "4073907077556619496629616148774303421322183357803947756617728", "1078773290805934493744602094089423852505824987360538197491712", "-163306906839554224831376382482586343361050467303557580193792", "-74546465644006635440459490401585535461986501865689501925376", "245727644046742497509401431837713021404235977675192685035520", "-59598838787323862232583418160033069440140423922856423849984"], ["28505507787586180683012536047339077879012578328053945517211648", "-19131612264768229994140538560572226246802293963666388278050816", "-1547217361544777737057192072819655964104414850851241650552832", "867622524313790874451648754155416371071834046968069508562944", "-194412784248302145753588887311042036114009252539883073830912", "109557437759691491577906181495417101764600506087958426681344", "-59598838787323862232583418160033069440140423922856423849984", "22120545174526404243486671438688507021171053450108092809216"]], [["7020577899929645141398392525917137962709940449088187459632065675264", "-583021526864341207419513272849805218205128841680306416505619218432", "1207505122217673368863071934713987677574528741060342443866587136", "8472193782225580050701849240664295809784204694185077170965053440", "-8354608437323754313294870752864837389204557948579379572006453248", "-1781829748494231091756680244951394385595500022285365350334726144"], ["-583021526864341207419513272849805218205128841680306416505619218432", "48580895278515107351699351631891579012347758502470872811253530624", "-148730537417710462054913064526025456521281458175503354543734784", "-691040605682754813144335734349389249611005954092790306092089344", "666612646476813912997818754304416754615670400126710488997298176", "174829290992936316297214082108750512772832645430869189436899328"], ["1207505122217673368863071934713987677574528741060342443866587136", "-148730537417710462054913064526025456521281458175503354543734784", "14517272426620261591673299332360554905102619020471073975042048", "-2243209862640645158475728679459553314848016837070042204995584", "6593822233153151354019052022555033511666171743738900818952192", "-8238259760712538623098714048638977735687400541715411190677504"], ["8472193782225580050701849240664295809784204694185077170965053440", "-691040605682754813144335734349389249611005954092790306092089344", "-2243209862640645158475728679459553314848016837070042204995584", "11180855055402031019039033160361701914128526087688914483544064", "-12158773242526616984742743348719128571297349631182456733302784", "-99130192253577601986188353794379973914736920216040527364096"], ["-8354608437323754313294870752864837389204557948579379572006453248", "666612646476813912997818754304416754615670400126710488997298176", "6593822233153151354019052022555033511666171743738900818952192", "-12158773242526616984742743348719128571297349631182456733302784", "14449129253657788104512274209824912602517560704015474771361792", "-2331044101997170173995294362378300159726767958705672317566976"], ["-1781829748494231091756680244951394385595500022285365350334726144", "174829290992936316297214082108750512772832645430869189436899328", "-8238259760712538623098714048638977735687400541715411190677504", "-99130192253577601986188353794379973914736920216040527364096", "-2331044101997170173995294362378300159726767958705672317566976", "4848817596612392846653450287772193210334997305321273625149440"]], [["176877306542430019462268733939518426250892151417998659971585146880", "-32458970163605514244408492146107800032892895911843261621156708352", "4222782602744242323525224126813316652771764569993971262365368320", "-3179931151025722797900848054515785213072395799872811758379859968"], ["-32458970163605514244408492146107800032892895911843261621156708352", "5956585187083312797607609796616061782651529251156804117003763712", "-774927983635863366614657983926489627897664651543082389479620608", "583553042338438762957252764058549898380528436168922557119987712"], ["4222782602744242323525224126813316652771764569993971262365368320", "-774927983635863366614657983926489627897664651543082389479620608", "100815040994316890075349273428055764186730823687530311399243776", "-75917924153004314516701955248404014788284352616568881762271232"], ["-3179931151025722797900848054515785213072395799872811758379859968", "583553042338438762957252764058549898380528436168922557119987712", "-75917924153004314516701955248404014788284352616568881762271232", "57169358370108837367349280403862867874683719133700017059004416"]], [["26852956465149725139244658813947108551125141663154314248957460480", "-2194916497132054053067171592223383784419777764541987931656552448"], ["-2194916497132054053067171592223383784419777764541987931656552448", "179408864555934259618432387792280633784423144282273575503659008"]], [["95291921321748053462866571023413059782386460067283325396738553937920", "176337313246189664500530572102054240149363614509996788353379336192", "166989436487591669699041913894655999741034918894570185978846117888", "-7505874179158182959266481172089947357774090242751074135680483328", "-17786468577917425063061853253152949902615692234482444625774641152", "3407454378758632362877954116686909982634228811288094786277343232", "-1187990666611657015134027585114651558090359555271842738881953792"], ["176337313246189664500530572102054240149363614509996788353379336192", "281511919553315886229493626887886594741141062973509322919439761408", "-23644584650782647010223840276228212969404040608325904826086981632", "844138635883673954042800474010326959696067788175525689109250048", "117990717213857933329830928892721532880740865197862606665154560", "158366208761454636134160066226179639475030484149531897166299136", "-9735588322571925919532786851765300817979471499531938296758272"], ["166989436487591669699041913894655999741034918894570185978846117888", "-23644584650782647010223840276228212969404040608325904826086981632", "2357613054013448755991916241424221459087592191521956399079751680", "-102134462637095543871620038491549363059211704112093917064724480", "-38975448331738083882175559332589010642818539952459442869501952", "-8073225645360139907644775937059619980296301381914276113940480", "-1279752899970933258281822288404896063983584318127113817292800"], ["-7505874179158182959266481172089947357774090242751074135680483328", "844138635883673954042800474010326959696067788175525689109250048", "-102134462637095543871620038491549363059211704112093917064724480", "13543595025511449315263938857440909433728691890638473245229056", "-1422515455791660421339049601347220658504061724448372553678848", "905072948065874230669343230472447411313585272580875619401728", "-33498090589378015047962294314695512643737367595060683603968"], ["-17786468577917425063061853253152949902615692234482444625774641152", "117990717213857933329830928892721532880740865197862606665154560", "-38975448331738083882175559332589010642818539952459442869501952", "-1422515455791660421339049601347220658504061724448372553678848", "4444459725236707316356147574941642052365532187391819549507584", "-779855431296350401666724379856907455872862376399788067258368", "250768742429812055731056100202893985679335670647745379565568"], ["3407454378758632362877954116686909982634228811288094786277343232", "158366208761454636134160066226179639475030484149531897166299136", "-8073225645360139907644775937059619980296301381914276113940480", "905072948065874230669343230472447411313585272580875619401728", "-779855431296350401666724379856907455872862376399788067258368", "252781964106138864698015938911709526495807155570951514488832", "-53701096509437957509008204125528570374727256812570848264192"], ["-1187990666611657015134027585114651558090359555271842738881953792", "-9735588322571925919532786851765300817979471499531938296758272", "-1279752899970933258281822288404896063983584318127113817292800", "-33498090589378015047962294314695512643737367595060683603968", "250768742429812055731056100202893985679335670647745379565568", "-53701096509437957509008204125528570374727256812570848264192", "16060646756887683480361686212840352531423546053526374318080"]], [["8877089765793760677832001654749337622732413121515414577913387810816", "301334739220837450299723148975460577471089429491025265994718248960", "75382604114596121313892592250014364207110539125812470999496523776", "-4513159613626332073246470967614094584034104812266575316331266048", "2219509633879841153138499193285597178575014667288732893813145600"], ["301334739220837450299723148975460577471089429491025265994718248960", "11712123150795159884386732786079687094086118765623595609544982528", "997452988399031214765331865649126149511361166067135620010999808", "371455070978604101542532035687431565701551143080652741374115840", "87247524003521971430448968600691265814815404397404936915124224"], ["75382604114596121313892592250014364207110539125812470999496523776", "997452988399031214765331865649126149511361166067135620010999808", "2283857184169511634207750051041356005730680929193483387185135616", "-590632539293250349905238557389687465487189068915061816605802496", "6314373645539970728540046293555626046787114454684234890084352"], ["-4513159613626332073246470967614094584034104812266575316331266048", "371455070978604101542532035687431565701551143080652741374115840", "-590632539293250349905238557389687465487189068915061816605802496", "187875591862401123186393339195888923738651619906810045324591104", "3082905194071783772179395261607513818366401149126252745981952"], ["2219509633879841153138499193285597178575014667288732893813145600", "87247524003521971430448968600691265814815404397404936915124224", "6314373645539970728540046293555626046787114454684234890084352", "3082905194071783772179395261607513818366401149126252745981952", "650502381865963965981349949317292732131152305294450681184256"]], [["704524980805472466562360946983782761628212287000312793073843175424", "39600521322386416552716180387790549469327114253212579378396921856", "6832325451562305789931123487808658156679424961566145013979545600"], ["39600521322386416552716180387790549469327114253212579378396921856", "2225898771129280679379956667821395022026634326021873265369153536", "384036985341166007285867639341031439080970833059913328681287680"], ["6832325451562305789931123487808658156679424961566145013979545600", "384036985341166007285867639341031439080970833059913328681287680", "66258361801020567944446279782744045727262975215637271152689152"]], [["7501494766076429498636158006889946284032"]], [["3505894685850064303248441950753873070720990225745106755761154818048", "-989461225704982558496865997737636902271122446973188246239507906560", "-88307791939374878922855082016839804465626970531227320121282265088", "-509459189906200132897382622871735725287678389802618881373634560", "-427186837331220258525124970316267616286862287877524640424263680", "945619916752711760875945226141202112954162645011830729642868736"], ["-989461225704982558496865997737636902271122446973188246239507906560", "279253544359169182444952127759898155895686088191715846272185270272", "24922920932078243848565937816277586618193335175390886877592551424", "143783587261130454298834365831811875133912512477881596716777472", "120564035587480008508740707735324910412864732998728395721277440", "-266880304664461513632379671443846006747259737745902001593516032"], ["-88307791939374878922855082016839804465626970531227320121282265088", "24922920932078243848565937816277586618193335175390886877592551424", "2224329826187320129290221303766338116850326001198465236047233024", "12832449395989425911569800022219099540080581196615637593489408", "10760142483041576857165270747700759220902335539122275209969664", "-23818629578167176722422449573308379801286190088832447068241920"], ["-509459189906200132897382622871735725287678389802618881373634560", "143783587261130454298834365831811875133912512477881596716777472", "12832449395989425911569800022219099540080581196615637593489408", "74032077240491799090993773988757675767135300753204476641280", "62076667894142977260791355970812417816451654351954999508992", "-137412786154811503460268362364989516670170032812289112932352"], ["-427186837331220258525124970316267616286862287877524640424263680", "120564035587480008508740707735324910412864732998728395721277440", "10760142483041576857165270747700759220902335539122275209969664", "62076667894142977260791355970812417816451654351954999508992", "52051932628091179654732895207580286966544208798353293574144", "-115222052500717535905328026785520133211740649563000500387840"], ["945619916752711760875945226141202112954162645011830729642868736", "-266880304664461513632379671443846006747259737745902001593516032", "-23818629578167176722422449573308379801286190088832447068241920", "-137412786154811503460268362364989516670170032812289112932352", "-115222052500717535905328026785520133211740649563000500387840", "255055301737505590071290560445482231473435376931655194247168"]], [["4708890027232304920681981199087514226431638545130578489298485510144", "-213192685572845057585422468058409230671825505570501034433696497664", "-46617568425572129985732738479280594735060451384826533631326420992", "-13083447703469124317240554748486696804950006596231896232139685888"], ["-213192685572845057585422468058409230671825505570501034433696497664", "53373794001960651189447368555234562411395493379467207182708113408", "2109312662956091243975874236110736600043247721178028447279087616", "403171868411799161350910644471958473478810544662751168404914176"], ["-46617568425572129985732738479280594735060451384826533631326420992", "2109312662956091243975874236110736600043247721178028447279087616", "461509580472906528273505401841356178761982123357030953416392704", "129530417974559158712455240357662739803888564109998930358435840"], ["-13083447703469124317240554748486696804950006596231896232139685888", "403171868411799161350910644471958473478810544662751168404914176", "129530417974559158712455240357662739803888564109998930358435840", "37170317131487780301517280728115906675930912256888116843905024"]], [["19011849926181239896275308154493895442432", "223141299702847346061285794389247918080"], ["223141299702847346061285794389247918080", "3052196508261316528276670692790483550208"]], [["2531499458517500077367102737752783361438277910041941377797161222144", "-384737440794837578687156554131307207908764894988492907607083712512", "84336705537136787111471560424363219287035645339787090585226051584", "-14291793162489257519445223642278961584502926212543193640268201984", "2063114432468139960536251460794405356195243215285817758101536768"], ["-384737440794837578687156554131307207908764894988492907607083712512", "58472419518527769515673939806335314068088889369951778789404966912", "-12817497607693645108830200409329200782686724846037608198647578624", "2172067589113910089760607468354957349779509512822752315254505472", "-313552256210841587779705032542520717835792799974690634929799168"], ["84336705537136787111471560424363219287035645339787090585226051584", "-12817497607693645108830200409329200782686724846037608198647578624", "2809670717853147568474340968648460698187784651102860186262437888", "-476129966169688251269636676323689457527508804055173371837546496", "68732495199654720947700914741776286593085390141993108916666368"], ["-14291793162489257519445223642278961584502926212543193640268201984", "2172067589113910089760607468354957349779509512822752315254505472", "-476129966169688251269636676323689457527508804055173371837546496", "80685520635659535509412567939855460907679063989359410214338560", "-11647486093735317231014682118975305805915446764481184454934528"], ["2063114432468139960536251460794405356195243215285817758101536768", "-313552256210841587779705032542520717835792799974690634929799168", "68732495199654720947700914741776286593085390141993108916666368", "-11647486093735317231014682118975305805915446764481184454934528", "1681391298401066106319015058749933244057587680103434368843776"]], [["45279069454593412906521534323646072356864", "-87290768507303685757406819200475856896", "70379175118855866540367415727873851392"], ["-87290768507303685757406819200475856896", "1379120969882069644857339776995820568576", "-41724139893082257020936236035796369408"], ["70379175118855866540367415727873851392", "-41724139893082257020936236035796369408", "237020786236465786134085718858667130880"]], [["4022645379423962827340723780150907371520"]], [["41829112519294858861512861296092868771840", "100507386226059942865294601027244261376", "-71752780494539355375445301167344582656", "19063370087500828374464190193812373504"], ["100507386226059942865294601027244261376", "1339789014073598229752296121014488662016", "-31664222624590249203413631819080269824", "-4006912026405264390581258068162510848"], ["-71752780494539355375445301167344582656", "-31664222624590249203413631819080269824", "85815075988011537264411517100331368448", "-2500398747151982685265301756335620096"], ["19063370087500828374464190193812373504", "-4006912026405264390581258068162510848", "-2500398747151982685265301756335620096", "19838436592530768284192856974928379904"]], [["4840814848422621660641445061355756322816", "-161286916159185645624520184000407404544"], ["-161286916159185645624520184000407404544", "290151815754774987368078472412091383808"]], [["4198219180501813560405996567050699407360", "32588078191206312859505840245102870528", "-8274995050120563908791673309240492032"], ["32588078191206312859505840245102870528", "177354266861252524338902404085405712384", "-7515733627436121903527090054525616128"], ["-8274995050120563908791673309240492032", "-7515733627436121903527090054525616128", "23594771688105569711062369749818146816"]], [["341583777237088721683892181410357706752"]], [["330673717016926749652883341230261403648", "3293859737034557584958518050783494144"], ["3293859737034557584958518050783494144", "30401301979204559322259535010587475968"]], [["27217243905697478903705379618601041920"]], [["58232922083415684336123216157240186634240", "0", "-53935156979059327302084286417502994432", "-11829486065530319545565024467734757376", "-5064733749596982902468740521702457344", "-2713565895526273162410331299251224576", "-2816789814503707427908952354258419712", "-2839990704460911263000382660126179328", "-2833713494487004047174889700667162624"], ["0", "155594000557517339304579353727698474823027913642075832960898979332096", "0", "0", "0", "0", "0", "0", "0"], ["-53935156979059327302084286417502994432", "0", "3586912098416796962166266674093198671872", "-82601697922367376591223464992171884544", "4608166131717261040875592329807790080", "-2401250059387927558040809575106478080", "657782462906408877445594751373934592", "-117954380394948392805517081719078912", "16938544320728202365798894603862016"], ["-11829486065530319545565024467734757376", "0", "-82601697922367376591223464992171884544", "96325994722520236135477809432236130304", "-5984326234768546505432333441321402368", "-550867059931403494600870772858683392", "225587033415120676425255762826100736", "-42471183766225522709939894867722240", "6226830408033130399491100304736256"], ["-5064733749596982902468740521702457344", "0", "4608166131717261040875592329807790080", "-5984326234768546505432333441321402368", "3025142993011044127835007949639516160", "-441293041307663596664050306363949056", "44458824758520999761451992890736640", "-3005331203733853408039712615038976", "27600493361970352234241904869376"], ["-2713565895526273162410331299251224576", "0", "-2401250059387927558040809575106478080", "-550867059931403494600870772858683392", "-441293041307663596664050306363949056", "197572394395563899021117723219329024", "-37830264848086468025059206326386688", "5564731896769136882024140540739584", "-702013401289191828829359774367744"], ["-2816789814503707427908952354258419712", "0", "657782462906408877445594751373934592", "225587033415120676425255762826100736", "44458824758520999761451992890736640", "-37830264848086468025059206326386688", "13976152278020631099286915446210560", "-2605943673457479286218146514468864", "393162981656739043240048372744192"], ["-2839990704460911263000382660126179328", "0", "-117954380394948392805517081719078912", "-42471183766225522709939894867722240", "-3005331203733853408039712615038976", "5564731896769136882024140540739584", "-2605943673457479286218146514468864", "1309042916603898838788490137698304", "-244730142008470174803905612873728"], ["-2833713494487004047174889700667162624", "0", "16938544320728202365798894603862016", "6226830408033130399491100304736256", "27600493361970352234241904869376", "-702013401289191828829359774367744", "393162981656739043240048372744192", "-244730142008470174803905612873728", "341109128743905672386362575159296"]], [["28051886034890811355678382887722396155904", "-392243343680350399291840462146880143360", "37925621901498437806424487676646260736", "-9381355831221840336748673753780584448", "1689879437724841045648235858218713088", "-235769590573543195569638677730557952"], ["-392243343680350399291840462146880143360", "379644444622797947677727696407169597440", "-12712534253533273988347969594158219264", "-2002989223855311452511183343695429632", "510629145651349539680531430498107392", "-76171890636624152925224168459337728"], ["37925621901498437806424487676646260736", "-12712534253533273988347969594158219264", "10598625953233526141025529113543180288", "-1478930556960716969497511920266117120", "157819382473076903259517802749362176", "-14713529646461726620432118363193344"], ["-9381355831221840336748673753780584448", "-2002989223855311452511183343695429632", "-1478930556960716969497511920266117120", "604050877449797306467700863823511552", "-97916205430943969831940229557125120", "12548762881575190184812786770509824"], ["1689879437724841045648235858218713088", "510629145651349539680531430498107392", "157819382473076903259517802749362176", "-97916205430943969831940229557125120", "40060166824590101798452442962067456", "-6593781476216826704918760252243968"], ["-235769590573543195569638677730557952", "-76171890636624152925224168459337728", "-14713529646461726620432118363193344", "12548762881575190184812786770509824", "-6593781476216826704918760252243968", "6395104077676269970015360821231616"]], [["1847881412758361941471797028126631919616", "-18533886290795036136884871695756689408", "-5502775976965007245746226032980000768", "898599515841952058607185624672763904"], ["-18533886290795036136884871695756689408", "37468572522848664708473911047618560000", "-4040070262990949231944757814828728320", "366123035494512810176464031204769792"], ["-5502775976965007245746226032980000768", "-4040070262990949231944757814828728320", "1598748853842670684665489018541047808", "-206509646740110248407032109759201280"], ["898599515841952058607185624672763904", "366123035494512810176464031204769792", "-206509646740110248407032109759201280", "137718534635335890831931909381029888"]], [["119848524656017867440918383795114082304", "-6912117476950919811069997557800239104"], ["-6912117476950919811069997557800239104", "3674455169989888013624363640856510464"]], [["27253944488061389002542246663085392658432", "-32408813378480187700479733274066812928", "-48602406237018432784043594304966361088", "4607843484440535982519474634681745408", "-624491161771377572891940937560752128", "120471208585188753949161195097292800", "-22006505052526296008924680779988992"], ["-32408813378480187700479733274066812928", "339869834671311874960621430954170253312", "-10025098173122852723439148686427291648", "-136425539160307230804748332735397888", "-167672176803296068938624285812981760", "63227539181501537681849479285702656", "-13018066340016289018944078441611264"], ["-48602406237018432784043594304966361088", "-10025098173122852723439148686427291648", "10347418655958495941844241619452166144", "-763543764732795643821569793050279936", "-63615121585100104743666460741599232", "27996671827378677941217143809900544", "-5324165533206895315312463826649088"], ["4607843484440535982519474634681745408", "-136425539160307230804748332735397888", "-763543764732795643821569793050279936", "410236742269866696628612805848727552", "-68479458804947348059516115422806016", "8187085615403483652238037823258624", "-788757940250367366585446314278912"], ["-624491161771377572891940937560752128", "-167672176803296068938624285812981760", "-63615121585100104743666460741599232", "-68479458804947348059516115422806016", "34751167240601169186509980543483904", "-6941029210959687637947122788073472", "1059119114182952378296961140260864"], ["120471208585188753949161195097292800", "63227539181501537681849479285702656", "27996671827378677941217143809900544", "8187085615403483652238037823258624", "-6941029210959687637947122788073472", "3204776537832011261530202158661632", "-628433158570219978342608884727808"], ["-22006505052526296008924680779988992", "-13018066340016289018944078441611264", "-5324165533206895315312463826649088", "-788757940250367366585446314278912", "1059119114182952378296961140260864", "-628433158570219978342608884727808", "584315934952233265512661582348288"]], [["2305341287487171505412302629523762970624", "-50495786969448979712647875757695041536", "1244688933629953808801859965139550208", "-405479811923781456333861755635630080", "95701022748735176963324662134079488"], ["-50495786969448979712647875757695041536", "39125553986242349029975351852168904704", "-1598986825449604510038480200006631424", "-214673884577026209067813635822190592", "58244810365729876355122166652469248"], ["1244688933629953808801859965139550208", "-1598986825449604510038480200006631424", "1455415451678159287885372363217305600", "-225899815849521612804507639245438976", "26300523212181223488427101788307456"], ["-405479811923781456333861755635630080", "-214673884577026209067813635822190592", "-225899815849521612804507639245438976", "108556970519794816893452301757317120", "-18278086707925750086146629163810816"], ["95701022748735176963324662134079488", "58244810365729876355122166652469248", "26300523212181223488427101788307456", "-18278086707925750086146629163810816", "12841711087353782138380618121084928"]], [["147128753872548124156392755814211780608", "-2297324079726213657632141567309381632", "-408646488290766639409811249118052352"], ["-2297324079726213657632141567309381632", "4876554118895309787849253570224324608", "-565129605993604106616031047923531776"], ["-408646488290766639409811249118052352", "-565129605993604106616031047923531776", "328655846593970454816755467579031552"]], [["10579951102864832065635341358350729216"]], [["2270848475673003258825505841403872149504", "1669293309989759046840384468012761088", "-3939128116181660622489860757119827968", "436189001968261086899135713286029312", "-75555296053911658049214910073667584", "15150987511293464171067424108445696"], ["1669293309989759046840384468012761088", "35000669690018872229547220430546272256", "-1176984537216879278141674170559234048", "12748485911094147451387184358096896", "-21926851970134750979519829222883328", "7274368159714719704376195430744064"], ["-3939128116181660622489860757119827968", "-1176984537216879278141674170559234048", "1293729002496404990492821484055035904", "-88202733424292662117013866137255936", "-10822509776000285965727484604317696", "4116236600682357680191910212272128"], ["436189001968261086899135713286029312", "12748485911094147451387184358096896", "-88202733424292662117013866137255936", "72644940145380634278245745081450496", "-13743033292646102907556500776943616", "1852211708838619632131053333774336"], ["-75555296053911658049214910073667584", "-21926851970134750979519829222883328", "-10822509776000285965727484604317696", "-13743033292646102907556500776943616", "8074928071880293758358995274301440", "-1676628392850839521365695930564608"], ["15150987511293464171067424108445696", "7274368159714719704376195430744064", "4116236600682357680191910212272128", "1852211708838619632131053333774336", "-1676628392850839521365695930564608", "1209773868118361805755714629533696"]], [["194677094261878298484142161725996662784", "-3964141930695686814776441331756564480", "139325334756152667259474192686383104", "-45376745348608828402553093420482560"], ["-3964141930695686814776441331756564480", "4289225738750377605199816283142488064", "-150315779210452183720620854916153344", "-30205290236521088300943736609701888"], ["139325334756152667259474192686383104", "-150315779210452183720620854916153344", "267663906565189344168592956444377088", "-44569808063919245277167809525186560"], ["-45376745348608828402553093420482560", "-30205290236521088300943736609701888", "-44569808063919245277167809525186560", "31099816740974192657712015027994624"]], [["12458034277105659809956892640381239296", "-157258324977974150321669511191724032"], ["-157258324977974150321669511191724032", "893773975601325664790392482264252416"]], [["188898268058591815771814632068598464512", "483344231504663534701497622451978240", "-370498398621320844095014405180227584", "42477717413707523774569054136696832", "-7347271267703812736573488591011840"], ["483344231504663534701497622451978240", "3768519465578823844874279242503815168", "-128393281860802924456612802112520192", "4185693375480442504415701488369664", "-3183739817792912705708415615238144"], ["-370498398621320844095014405180227584", "-128393281860802924456612802112520192", "183185285328099427316298845960273920", "-10371252322748889504249508364550144", "-2251772830933781145574143785172992"], ["42477717413707523774569054136696832", "4185693375480442504415701488369664", "-10371252322748889504249508364550144", "16669670991306666391990222165377024", "-3527592979246805979652764676915200"], ["-7347271267703812736573488591011840", "-3183739817792912705708415615238144", "-2251772830933781145574143785172992", "-3527592979246805979652764676915200", "2885862908637984873838284176883712"]], [["16558735948490848767132970061465124864", "-342143828377151318098086305026015232", "15405143073192012320969672454307840"], ["-342143828377151318098086305026015232", "540904761336628073085361840090775552", "-14377360130568607556051797402451968"], ["15405143073192012320969672454307840", "-14377360130568607556051797402451968", "75681003330254513927526638170406912"]], [["1050850471313388437575024827275673600"]], [["15706303464842306427285446506779246592", "71054650620643187631270788776067072", "-34425169525007470243428580200546304", "4151683303473938574224414623137792"], ["71054650620643187631270788776067072", "435024175767251713054640322895675392", "-15706069137740330769969586875924480", "938682122381826096784555213062144"], ["-34425169525007470243428580200546304", "-15706069137740330769969586875924480", "30958567493428594802170736955883520", "-1276423611184990945671968244891648"], ["4151683303473938574224414623137792", "938682122381826096784555213062144", "-1276423611184990945671968244891648", "6413135091702799574440898996469760"]], [["1408286302224945585072881753699385344", "-29778274480049681825249934459273216"], ["-29778274480049681825249934459273216", "90057279605137252424778315051565056"]], [["1302853329744997459336790313812361216", "8787846218762548001439675112751104", "-3214586710004952746756871102136320"], ["8787846218762548001439675112751104", "56706861914743708059776488635891712", "-2214112170574104627228515219013632"], ["-3214586710004952746756871102136320", "-2214112170574104627228515219013632", "7689398512427148068253738893049856"]], [["119846255948299973833577874128371712"]], [["107840454208164509484637389393494016", "1000212487061787958290384175497216"], ["1000212487061787958290384175497216", "9903584474553077933731635294896128"]], [["8903360341468213805285637405802496"]], [["830593926423038376103120829284638728812404912094514370898959532032", "-184186054796587039839627256168457112523952954296093963113264578560", "31929036829528768394202455797284095128065593436140390655117492224", "-13244049527647362587346143778442447491594142362454145141135376384", "1976385169062960273821718450956830038215027386508815150423736320", "-374219783286534909402327545861505014466864127791238127852453888", "58666400602195618677176418874447141009352066744078467615162368", "17716296660748755557515782812971091872355059871242607480799232", "15435512907218557229634688907621819456197216456094303270207488"], ["-184186054796587039839627256168457112523952954296093963113264578560", "55874566273651415255903177454996772720980703948305656741902680064", "-9822421612248000442356419792105104448889024968087207851023400960", "4059590228857520361142345405826588257769702949460314217154347008", "-605746974094987530975717199092287843823153509088895394067251200", "114672129285590437803945302704585760066540414702890111981322240", "-18611476109788084250894988378416838728875076727364381430513664", "-7715785633508224334855577727170069583685464921890829560184832", "-9316530050342012801355500562038207603734670708899162435354624"], ["31929036829528768394202455797284095128065593436140390655117492224", "-9822421612248000442356419792105104448889024968087207851023400960", "1727629664159441428129470931213721401876628159031145016892325888", "-713930127112317499890716311930180002849890493213270178441199616", "106527860642885187985675736389216445395634160165997459485491200", "-20166313851061011063223490009703680175287081765141733917589504", "3277193249158316203713066368026313622284270631790802259410944", "1371926971121059261973532233867508119149867221832941510328320", "1668542072111078225734695015794353404098765402807008604717056"], ["-13244049527647362587346143778442447491594142362454145141135376384", "4059590228857520361142345405826588257769702949460314217154347008", "-713930127112317499890716311930180002849890493213270178441199616", "295036556845731274072111777197571811611306101676234018861875200", "-44023414944281255303780237979941600363799997124760437499363328", "8333892524140961196017071900801257195285229221169863289995264", "-1353883666338740003058686836754490826992264952935967472222208", "-565362830984389657736682717654997728636190119629123420684288", "-686335480309251374093820408212223460626643481668761566576640"], ["1976385169062960273821718450956830038215027386508815150423736320", "-605746974094987530975717199092287843823153509088895394067251200", "106527860642885187985675736389216445395634160165997459485491200", "-44023414944281255303780237979941600363799997124760437499363328", "6568884655141646502443364053603359678620998436672768586022912", "-1243528736745878519008611853954522379096693247727689795633152", "202015874424246743858621006134692579131663183201421135708160", "84353388559455406011142070802005637265323551697610280534016", "102397756184970711823549164141486600261489428981377562312704"], ["-374219783286534909402327545861505014466864127791238127852453888", "114672129285590437803945302704585760066540414702890111981322240", "-20166313851061011063223490009703680175287081765141733917589504", "8333892524140961196017071900801257195285229221169863289995264", "-1243528736745878519008611853954522379096693247727689795633152", "235407374509333758965864496060500455034147505824251431092224", "-38242098189427573551155542864358690168507935355353530630144", "-15966050224025282198164276566634006730371946194685940203520", "-19379394909367431480627469814727421159785946139772974006272"], ["58666400602195618677176418874447141009352066744078467615162368", "-18611476109788084250894988378416838728875076727364381430513664", "3277193249158316203713066368026313622284270631790802259410944", "-1353883666338740003058686836754490826992264952935967472222208", "202015874424246743858621006134692579131663183201421135708160", "-38242098189427573551155542864358690168507935355353530630144", "6231629935253389075343922805972474892034670150017129381888", "2662822607231743488340311731274216916110185305997144227840", "3286831846604141648612109679598012370688648120285081370624"], ["17716296660748755557515782812971091872355059871242607480799232", "-7715785633508224334855577727170069583685464921890829560184832", "1371926971121059261973532233867508119149867221832941510328320", "-565362830984389657736682717654997728636190119629123420684288", "84353388559455406011142070802005637265323551697610280534016", "-15966050224025282198164276566634006730371946194685940203520", "2662822607231743488340311731274216916110185305997144227840", "1332087995597624644476382136569115087224720441052185493504", "1814192831577943125695370668428862035285851876690736709632"], ["15435512907218557229634688907621819456197216456094303270207488", "-9316530050342012801355500562038207603734670708899162435354624", "1668542072111078225734695015794353404098765402807008604717056", "-686335480309251374093820408212223460626643481668761566576640", "102397756184970711823549164141486600261489428981377562312704", "-19379394909367431480627469814727421159785946139772974006272", "3286831846604141648612109679598012370688648120285081370624", "1814192831577943125695370668428862035285851876690736709632", "2597779065881458280946050553696286664304275025546113449984"]], [["6765873598470014255319945765943701929984", "179118531670128766151603064611637559296", "-108283454335649072275054283989943582720", "20213369302351887538441516565691105280", "-2862850375696141815790073014141321216", "3011376903360768365026586816990412800"], ["179118531670128766151603064611637559296", "21271181510463700214845655437019185152", "-6278847028972221397633821611657265152", "1061258099714859976283198223049293824", "-145263218735735334060561172921319424", "141053330835616350755464170199580672"], ["-108283454335649072275054283989943582720", "-6278847028972221397633821611657265152", "2766032728787751557431682107762016256", "-522317936207775837225958770888146944", "76136409682574584908415104144375808", "-98779313707102336635965211584495616"], ["20213369302351887538441516565691105280", "1061258099714859976283198223049293824", "-522317936207775837225958770888146944", "105350544114305061277268067762569216", "-16068503099483064397825679483207680", "27711016688402888134894712923357184"], ["-2862850375696141815790073014141321216", "-145263218735735334060561172921319424", "76136409682574584908415104144375808", "-16068503099483064397825679483207680", "4407714129226329613388118325460992", "-3666832635616207284857843715407872"], ["3011376903360768365026586816990412800", "141053330835616350755464170199580672", "-98779313707102336635965211584495616", "27711016688402888134894712923357184", "-3666832635616207284857843715407872", "76360518703935071609624565246853120"]], [["304770504720250232853830870648007688192", "-32561357542544370161797362024552857600", "3397873500527454236918366876932767744", "-338845793683337561808504725627207680"], ["-32561357542544370161797362024552857600", "4780292145344511713064747983444115456", "-594409985943795098951323430305136640", "68316087420919644351259187584434176"], ["3397873500527454236918366876932767744", "-594409985943795098951323430305136640", "89007298764851249339351666066980864", "-11990386560534628922876817741709312"], ["-338845793683337561808504725627207680", "68316087420919644351259187584434176", "-11990386560534628922876817741709312", "11190008838381557026048060501786624"]], [["4583465616887810551149000133462458368", "-409115395173663553242240773986975744"], ["-409115395173663553242240773986975744", "67039842161294046342799581413113856"]], [["6874678616485838155647442069239885771530716952802843202420736", "-883650959835067731786066675120580836892025900390851752755200", "68247691060712786038807735328042224123945544155512363286528", "101181733392392690966594878673253930381761054427769745702912", "-71258263436873166022324976845621981719466058938560792231936", "-190462010912819752036861806783507511418231378948971135238144", "-220521171612273948316009371300499559511051740911487370133504"], ["-883650959835067731786066675120580836892025900390851752755200", "113581894133195370276022082253803140466849056809487765078016", "-8772357382308223272063511381086174664025079404232674639872", "-13005602271436437932695083889235477896066212506252070617088", "9159327496586370570570213085744853472427965195288940904448", "24481426426485375598507016638964469534607595370680000970752", "28345142490275273901011610316264425388188870911826463817728"], ["68247691060712786038807735328042224123945544155512363286528", "-8772357382308223272063511381086174664025079404232674639872", "677522193393735483024357068385203503615526017829743624192", "1004471636680130212925007467295817513268839942714000670720", "-707409352475091627955055606969261405062241393154172387328", "-1890792748974319533622027333190112952266479522525715890176", "-2189202089600242199254452330985311512102985237908160512000"], ["101181733392392690966594878673253930381761054427769745702912", "-13005602271436437932695083889235477896066212506252070617088", "1004471636680130212925007467295817513268839942714000670720", "1489195894588961821549660270489845344999849941933949452288", "-1048781334415334768249866048289818138120951518192358916096", "-2803225792016864424154734848557447662160427851142018367488", "-3245637452774028497439195926596589508993393536192003178496"], ["-71258263436873166022324976845621981719466058938560792231936", "9159327496586370570570213085744853472427965195288940904448", "-707409352475091627955055606969261405062241393154172387328", "-1048781334415334768249866048289818138120951518192358916096", "738614907155387496410832403131500619406781627935441813504", "1974200236182092366644833865461454499736551700198206734336", "2285773141812396491954395035439541014359743223724928663552"], ["-190462010912819752036861806783507511418231378948971135238144", "24481426426485375598507016638964469534607595370680000970752", "-1890792748974319533622027333190112952266479522525715890176", "-2803225792016864424154734848557447662160427851142018367488", "1974200236182092366644833865461454499736551700198206734336", "5276723411326292717651501425165992155556018159856165847040", "6109508260270429757631715599240325481504912763728942858240"], ["-220521171612273948316009371300499559511051740911487370133504", "28345142490275273901011610316264425388188870911826463817728", "-2189202089600242199254452330985311512102985237908160512000", "-3245637452774028497439195926596589508993393536192003178496", "2285773141812396491954395035439541014359743223724928663552", "6109508260270429757631715599240325481504912763728942858240", "7073725164785694746761663652277421289665825037447986151424"]], [["6013047029077755334095573310180145034413160030573361492918272", "358815993456096011808712682224569205124404236286004098498560", "-104647457248503950029574245906670412623638379797624005853184", "13166874918000034698830259550818932159793694456604679733248", "551376394760739596141808730249297677403136035827180248236032"], ["358815993456096011808712682224569205124404236286004098498560", "21411593246699063923556435416096459402900890773619845627904", "-6244617937244928894975830786500802501403485354079794757632", "785705696557465317247298252086759126170484267964998615040", "32902232079275664386637529179279165830726208200417155743744"], ["-104647457248503950029574245906670412623638379797624005853184", "-6244617937244928894975830786500802501403485354079794757632", "1821221463198346827452704356951005519580709032079451488256", "-229148379085459847821280892047520953541829058056301838336", "-9595823451826291672951953006720712535111831515814883753984"], ["13166874918000034698830259550818932159793694456604679733248", "785705696557465317247298252086759126170484267964998615040", "-229148379085459847821280892047520953541829058056301838336", "28831737764214416403202784067916551819389040957396615168", "1207358596639139866708636290666147076086823979013900337152"], ["551376394760739596141808730249297677403136035827180248236032", "32902232079275664386637529179279165830726208200417155743744", "-9595823451826291672951953006720712535111831515814883753984", "1207358596639139866708636290666147076086823979013900337152", "50559379833418509871355659353113795450347254739686351962112"]], [["152597265753445257163060451640661245952", "-22653902428763967467188296346190741504", "2861532201046067917614380280042225664"], ["-22653902428763967467188296346190741504", "4765830818987927286362225736186593280", "-689022075582764140759856115986989056"], ["2861532201046067917614380280042225664", "-689022075582764140759856115986989056", "151655172946685907482407156169310208"]], [["4590922426650266852331154014008770560"]], [["11765069361681549155196710889910484242945137119395822920794112", "5110873723266134709360866619805963292754602593694141336518656", "148308595850691445825253501275736106170846130996788466810880", "-75639086014251727697329715936748881989368743279882131210240", "-651509297472399609347331075444224860508053646470161109090304", "-452897592738868790765561162019387284408382009796207661023232"], ["5110873723266134709360866619805963292754602593694141336518656", "2256633454595150676054827572619185176143779926003157494136832", "60707062248343118082995705434485007391809241001195892375552", "-36560360327783248382818536217368829052553659557486360788992", "-260662696877523492827962799385510613327641855181390297956352", "-212294378230544900429195445024136493770229634411755389059072"], ["148308595850691445825253501275736106170846130996788466810880", "60707062248343118082995705434485007391809241001195892375552", "2249538416846870380631276795428423173252609862034903793664", "-575336878119719413054885822803241498197107158924339970048", "-10496934903267128658762612474616290119596651426291208159232", "-4120619773541186359384995415806188946804528500283583496192"], ["-75639086014251727697329715936748881989368743279882131210240", "-36560360327783248382818536217368829052553659557486360788992", "-575336878119719413054885822803241498197107158924339970048", "862632859980041188531782430966013974826881539395119218688", "1915500219284586568396965266555595675642517506637688733696", "4492634725433022368294695963760804275636242845056660144128"], ["-651509297472399609347331075444224860508053646470161109090304", "-260662696877523492827962799385510613327641855181390297956352", "-10496934903267128658762612474616290119596651426291208159232", "1915500219284586568396965266555595675642517506637688733696", "49808331794116511808045826593847686637074875084517180178432", "15531110262634582091258791835033018538188185981392122806272"], ["-452897592738868790765561162019387284408382009796207661023232", "-212294378230544900429195445024136493770229634411755389059072", "-4120619773541186359384995415806188946804528500283583496192", "4492634725433022368294695963760804275636242845056660144128", "15531110262634582091258791835033018538188185981392122806272", "24075267354501945220243485967791241474541592432369414963200"]], [["753460382431813637713100577984029061027344513949381552324476928", "78948706444957685919720923717233843736000240205577810662653952", "-36667641401970338230066074865657668126494052397021775502770176", "-9496547562936814849276897791239489911387103955518456565071872"], ["78948706444957685919720923717233843736000240205577810662653952", "8272363610167871880525834250727095860114207112197584468312064", "-3842090340211233447138226018828804882756528380701129396191232", "-995062465483680039026461107577623680951440021892125968826368"], ["-36667641401970338230066074865657668126494052397021775502770176", "-3842090340211233447138226018828804882756528380701129396191232", "1784454707019933787235130109922082519598220560326062963163136", "462155686899749083447360488838087857616336816937157871534080"], ["-9496547562936814849276897791239489911387103955518456565071872", "-995062465483680039026461107577623680951440021892125968826368", "462155686899749083447360488838087857616336816937157871534080", "119693639795696399839997953212994148069120575298085933023232"]], [["5171793825876534427233334035221354093639903305648711850262528", "-3800447071373515672804202996088514198470663169810020719132672"], ["-3800447071373515672804202996088514198470663169810020719132672", "2792725005789188148298367278199449878481184493589889015611392"]], [["43363393544915999987702706009561028207091211948001662258926059520", "2177687528206482252410353183657904844806794030907817806144733184", "-42802035407605679429155149428274804025975331529715418459537408", "6588506894455089843972765526632234907037803522964706771861504", "10683609656346070774572740625325887830446542907542827465441280"], ["2177687528206482252410353183657904844806794030907817806144733184", "118529894388528253930841768417681721956544547363371874238070784", "-1262088876758192207401946810897895225852769713559911167688704", "195000785071324416721952105778185686401548332246791738097664", "-158852604267217344688903921846538532974377027057047702601728"], ["-42802035407605679429155149428274804025975331529715418459537408", "-1262088876758192207401946810897895225852769713559911167688704", "128148026636761427867168210754267426335765918228677832736768", "-19655349012764746740993361717769820553827498245723437137920", "-77857142124093632853233286328188643534676442942553532137472"], ["6588506894455089843972765526632234907037803522964706771861504", "195000785071324416721952105778185686401548332246791738097664", "-19655349012764746740993361717769820553827498245723437137920", "3014757196649939727847766952075021504327302342774177660928", "11929329377166625883438323463107150219818015995508893417472"], ["10683609656346070774572740625325887830446542907542827465441280", "-158852604267217344688903921846538532974377027057047702601728", "-77857142124093632853233286328188643534676442942553532137472", "11929329377166625883438323463107150219818015995508893417472", "55378134798932232570334492984352133585491690736923837464576"]], [["1841120994596734392666357952322364231091940724174675325956915200", "193388531401330227514461059114076940105147051803509134240776192", "11181156810154932026882761118270514997503532071468145794088960"], ["193388531401330227514461059114076940105147051803509134240776192", "20364307848865059066468895087003586043084024071852884741849088", "1071321409352304779000021293979379302248952232709598914543616"], ["11181156810154932026882761118270514997503532071468145794088960", "1071321409352304779000021293979379302248952232709598914543616", "276153120843767610708875867186762297830614296450161375707136"]], [["2768907470582927766793505277031713169249436837313083554660352"]], [["8404541613050341728169352717495885183158742767274810912997900288", "-272299721334699200763476771129337876513163756770070761981345792", "-41627338070621774581128202691702308775224401931677572890886144", "486915236867242539174124974758612458689429761102024074592256"], ["-272299721334699200763476771129337876513163756770070761981345792", "8822270345335811802125602366361063535112541017157247803850752", "1348688968228174678405352805288110466144145406605705841999872", "-15775623397079969449976843632512156978919562735323113848832"], ["-41627338070621774581128202691702308775224401931677572890886144", "1348688968228174678405352805288110466144145406605705841999872", "206178439542156335245988898746516271155807599333454506885120", "-2411670512206931081676182903071544165043296681549696598016"], ["486915236867242539174124974758612458689429761102024074592256", "-15775623397079969449976843632512156978919562735323113848832", "-2411670512206931081676182903071544165043296681549696598016", "28209325244501326961826311125144935422550994801873911808"]], [["292934251632753410322138978267255454865238404106678684058910720", "-10181626676873350589909839136940071380666805772907519001231360"], ["-10181626676873350589909839136940071380666805772907519001231360", "353886652753679124763215904949317926980533225651557407653888"]], [["128566239257454348802687735051142887312060633401870835779633152", "-1644540959403366020762821516396191314059481315521477145001984", "1495280046728997693418282961636279689713423781999045960007680"], ["-1644540959403366020762821516396191314059481315521477145001984", "21035965450770810677803046115749704534681881911632546758656", "-19126710844362188716164245980835341193619599137828472094720"], ["1495280046728997693418282961636279689713423781999045960007680", "-19126710844362188716164245980835341193619599137828472094720", "17390742943554187082509143839432532798985980019165714448384"]], [["3147685665213795949374839874553643008"]], [["10455663399162915031696661170744197120", "145338830981024148995389601964097536"], ["145338830981024148995389601964097536", "642531208704646285458397121581416448"]], [["555434779580756264811827574490529792"]]], "claim": {"K_lower_bound": 20545, "sdp_bound_num": "830593926423038376103122160436528903513323214313945430369434075136", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 0.9858701121958239, "theta": 1.0, "seconds_model": 0.33161473274230957, "seconds_solve": 18.08476972579956, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q13_n8_R2.json <==
{"problem": {"q": 13, "n": 8, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["10509566575840146101521929459318734260080918659072", "4971059328591877023274583528069898661506580480", "4735527905329280989106126863933822109306109034496", "4956888959358034089186884556276380593867980800", "13394011444466857280692627928246960491171495804928", "4946559354725591071008674275089316636352577536", "13153752012936751773346772325298169993943100424192", "4946170188056145172847730816162122284302073856", "20435472443600935255877750526032970016969828859904", "4944725505170970628956117694451063034317111296", "20409981923698322870522641519446445251500053626880", "4944698663388821817944540408882229242054574080", "20204857226071871530228317926266126402791506182144", "4944722997928812541061162326374138626887909376", "20228962694666935597784700589618681488665850413056", "4944720112497609820303134020547640763508326400", "4968709112947041979956993696141831200326025216", "7232242040998888980743989213222372219841503297536", "1205747450001583712916489457754526148697522176000", "4972125072066805980313594330520742358213984256", "18785134638223800763334518733813032806402263875584", "2958540104954051069397462735646623607260446720000", "4953011386450631676956658256138336089608814592", "13298434616096155015245382608393561447587911827456", "10814714439241212518664503891024420034074309033984", "4946572484251021996907936974466609498476773376", "20472722570882748480121167398332847199019956436992", "12372365000134162037231985168955335618362618150912", "4945505367434587999477408070148941555949371392", "20411012892092135211639940398037410289076127399936", "19939348517208375346574063073733525148064718782464", "4944726938955042520396591222155060547558572032", "20204796048730866280278183636450858205052013641728", "20410102558679069234477779386226067730151847755776", "4944710828920628680047627608517574158152892416", "20228972377489249227311009773070674249726275092480", "20204843499679508691173387071025288758270546149376", "4944721555334570958738557314876493674882007040", "4951705787336259316936372283391833013215035392", "35236927460270835965490553960481906875032571740160", "995776268884151749195580622018604992334240153600", "4969409842373511108914970049033610408201551872", "13795220293899805579530763056830014239735023665152", "2670015729237486899168250708620867966267264335872", "4953483808558084980637762001194274053624430592", "20503550564312639456293752461218488378030074888192", "10201828825970986934218443686544917072571336228864", "4945925991932524251015073898767572827335819264", "20414115066854354250438800978491189878781403725824", "12176641108252340456413515468597588692512010141696", "4945508797234008870732065813826758514516688896", "20204762411374518611170225594110759576924338520064", "19938447012888750465553075941607201807908395286528", "4944739167150329706259202390421577992639610880", "20228930020905263533793973016931683943389075603456", "20410107860147250751614752817637313545780433256448", "4944709385200221278604978792690063258297565184", "4944733209032556995827273712753853073020944384", "14732593462060851369675751202200049610154842259456", "942499224303718548249620054420953865197258276864", "4970385423327243746156120000316245815272144896", "20626071749698682451562538843695253789428754153472", "2614359318956428232328819322707386518956255739904", "4952894829936861369586109670812712377344065536", "20413269252205307768692604480784884495484478029824", "10060739229874151934337410255294016959040215580672", "4945931268505089928883431278624816109069533184", "20207492786963249112096345846841414088647885455360", "12176192558448533934656623936511132339530603954176", "4945521047829268767942746119695564197999935488", "20229042609310543763308301134233492129283947102208", "19938594207183655203319408521502705983356244328448", "4944737714671558760594143084319942936757272576", "4944310992017999906316877469241038620359393280", "20882335514047156324506892738779032227808096026624", "931967064236248853717599596549776210674610864128", "4969891640920026041523260465023329726653005824", "20442850717210778910670944697670509187925354217472", "2603513412469543537965613637726866047552297369600", "4952905489428467284099664383816899127893032960", "20209055832944383061668568644698256487972446666752", "10061025874785386307259790033468387991351004758016", "4945943377912930551214576814499931600873062400", "20232303031321084686546278319390350404715420844032", "12176437060046108825581778760151396973404475097088", "4945519563612729212758904209111117637716279296", "4943529330449133608759079373800121899302256640", "20522542593614368618947075212920375499538290442240", "930234492390872131482330806808379021104206839808", "4969912377542946844287000076570099087266807808", "20236547892490113915557583816142663148071605501952", "2603507780329062981091694198602461249534506827776", "4952917722864136999873316835104380954567770112", "20233946032769409315187384179451951831753091448832", "10061211627155390774059099609315377393769212018688", "4945941888895019637427483741934107042202517504", "4943501008098455160666708701569006481533042688", "20311069997832873137419533941787776755465130606592", "930226294011461439224276780717739448024688492544", "4969924908628254168500528518431561156862672896", "20262301425958716192244590931315020821014582919168", "2603533353270366173291430466847674317358158053376", "4952916182108677348244549448773047833126240256", "4943513174814867009929336166529240924512321536", "20330326122753304478944947336617504855434612178944", "930215562481766565822929420940799848335057879040", "4969923756790525649135933972336317529073909760", "4943511732104751070803118990727534203382005760", "4955098399099049629759955099874150837519384576", "4946035133381148442819070467656580692013219840", "4946149953090277762947805303902293083688009728", "4944723328204893882682581603549918279554301952", "4944698602880120842800053112525597032969142272", "4944723001592886880237846858783276923350941696", "4944720111919063712580715604821563036164685824", "5027018558746557167125879719080720390417494835200", "1123574761739333614704783872738676243924439269376", "4973625047871679203038823765440236409002655744", "21133002618401794371513736458420351051482187956224", "3011229038057407803458975567003419389370017251328", "4952866300925787831847848923529345444274503680", "13869989309151892421063719006470723031287008854016", "11189700090162815880776008483066643625646439268352", "4946496664344553117700917373705916049373790208", "20568256850878431283415170869576723686350995324928", "12407191703178301347803696956119128801815629398016", "4945499818533104031746411214027691966553128960", "20410067526093031185875394293808131830666198253568", "19938446337077772089539125101882797553626139066368", "4944726994440045315644961857213153060126195712", "20204785484176127777793155718209908415272327315456", "20410091778334840978652807107656300404311096033280", "4944710829553367207456534145347155118474133504", "20228975174910544690973097314802094758601796091904", "20204846290431319609234922663219800854248170717184", "4944721555167425799969333041182028199492583424", "20281162237920752396709228777611540930694884622336", "975448767297306957876150670864530132224037617664", "4969926701949337073673614493850175513512902656", "14108229930956417772782814561650563940778778820608", "2681530441534233460143406919407805934630474874880", "4953444346968485935895091810900742765098827776", "20667275202930979537462533213507473264061737598976", "10242200153945188302351337448405382103311908339712", "4945916540532570456398984331591017319026917376", "20412971155245429685936418715289875909973291040768", "12176234106590460488071184783198741238815662276608", "4945508864373438996454157889868430604136087552", "20204573289455052383061056161519236525199248588800", "19938262843654768877347616027074527477492143357952", "4944739178477598679927684331157722258233884672", "20228912642872538335871263309438145150251115216896", "20410090169432456429105914224848958340388504993792", "4944709386238554360620896581042038415084748800", "13962388522076498006801182057973287350673858363392", "939184865948646337292272581686696663990220619776", "4970477926279299334784333588603025942955163648", "20691083817504148275123365811112784062917419991040", "2615400911262489889426573897600091900415725010944", "4952891093031491326435349760889636572515794944", "20413321544220795405067801017382197156649979871232", "10060751931797091183969864782608788032117408792576", "4945931265435323783834646737716471937921712128", "20207296731224305743661609186135242806966060318720", "12176121374940909715904822017935279610320469884928", "4945521059572375784577871062425909550943043584", "20229069230476401544545503663240866321000946466816", "19938620069384025034232000575732861940243051315200", "4944737713080953689477762305460686658700574720", "20833327203676287390591659715308262975767792582656", "931869230742609493248923527376593494117447630848", "4969894423361951882426082891766739297347043328", "20437509578196632236456523559011275844783611838464", "2603426762256459738002213197206980613462787358720", "4952905803034609484085275692788918825974235136", "20207445195605428896949435811207923168013459652608", "10060626659070630843983113695433692332041403629568", "4945943474393224592946453522450618495256231936", "20232214754717994591938819677978723501272196972544", "12176405086104154466237069521165393616535696703488", "4945519568887222120775780517321412073651961856", "20517099890340187431931535522117325161191968866304", "930223307102765291000381131726416722126792818688", "4969912696818018685927371327215002232907890688", "20238105586981724564114352167956305415180189171712", "2603533561228083517693089515234474632969902358528", "4952917629560576550735820721269496196016111616", "20234102079204512446449352083443591574683700428800", "10061250209761664462813557484450212636646531137536", "4945941879571339939814180523479131892150697984", "20299462918721554578046825868197273328159540903936", "930201934339050242443240758753587962668499599360", "4969925603981215905232540264117254608490856448", "20262640928014803717633674704050991042839883808768", "2603538958389077245939395089676970262111572721664", "4952916161823465682169237037998125678218706944", "20332486096729909092469036559428309578847604441088", "930220083986630879886061704110682055863921803264", "4969923627724145194872192460331568235911577600", "4945427191732818999406333810952743432386248704", "4946083705719748113238474782095154972026994688", "4944721532543612771739888412621528792876187648", "4944698420846847470901242121163426503927529472", "4944723003607527415383571513590187907121938432", "4944720114449862535017813794038203531306991616", "2993314717211343875868234526797078309047365533696", "4952915056206568295619686309679497493411266560", "11344247343914016585071301951020983902455518461952", "4946466875066086175904905682058008220953214976", "12443153296773480623767495128604837234238323425280", "4945494121419694241688834882582576766073700352", "19941217317547395535517409299805921575080258699264", "4944726824037880920656836541258367846217416704", "20409875249391441284447787098969100556197269864448", "4944710842262398469997240298901283192761745408", "20204783907479026800870833619294512199293332357120", "4944721558903709478743143233517298387731349504", "16075477595044178159473492736707583748370516148224", "2745387514927159013883606870026511126310389022720", "4953231523978190286300589931390034852163092480", "20887140794421995972960313233124901504265740091392", "10295909893131701860878104056158684698222681653248", "4945904081408088623462410525039491245129334784", "20424592949518949545898911960362141346654129750016", "12180368263537728506771172019680931394661166088192", "4945508182607247624197444044809141073586683904", "20203891203093194627083506355373138400799342198784", "19937598619251088912290475615078027913149796057088", "4944739219332243854631380809161244638781112320", "20228865309402727727441655866943312343434786766848", "20410041984294948986630024932629646058097551081472", "4944709389066726425219459221166859715451289600", "21148897165377490368866653697323999568753185521664", "2622576937098299670840886059198665793650835849216", "4952865428532421165146617223149595776904069120", "20412883652576658616748756840325006864898240544768", "10060645565286754445016480938551509336595560923136", "4945931291141931869982021648973898631230783488", "20205504802744592516332223550522440497116932472832", "12175470739856917247086225141455083367787743150080", "4945521166913680192071996427467021034209673216", "20228985139129428107169258105085364325715957252096", "19938538375465272418801622104390945383535041576960", "4944737718105395623749481623228385749052162048", "20529420953071775992124032890602418035961131696128", "2604912366295649141068361840575033171319313137664", "4952900429200510406036498792568974147487531008", "20209900044236667269032277838593959350777646415872", "10061235109880782371504868854538453491613077340160", "4945943327349184238644029109289276831214600192", "20232391273422234462062041220258422323874415771648", "12176469021380325260312843874989533302521526747136", "4945519558340343773864907332280811470859534336", "20229882160833584466158389272180410476812384075776", "2603397418880092545908428031080236641614567571456", "4952918122293792954837051034111070501951504384", "20234752965780887289594402017137121486028683608064", "10061411138763263537863186774255124679661553975296", "4945941840682813675915760306274443967414140928", "20262717927652444837865217788474817791005433004032", "2603540229616660515570049092476638053991914143744", "4952916157222840146057509655284635144558739456", "4945970877511946224343889069475924009954574336", "4944714449031388114136689566846195779042803712", "4944698470473125282871156823569070984532066304", "4944722840099102970629641271049239464551383040", "4944720107722747491823693077546024229008310272", "11249761314584467087277783170469058563735723966464", "4946484990152249674021347155675889054592794624", "12451779695772560493219273106916299089146393133056", "4945492759702496757368802919798082461425991680", "19941551698206815053748911630314066292750464057344", "4944726803478258235392593826953976167947829248", "20412654322831074062246219101783955623020783992832", "4944710679166898729832059787264714836170244096", "20204940121753588964400978306556400757350095388672", "4944721549547657629295486692307626740835942400", "10359109986287243274493352694629332218527266897920", "4945889586327055196326138366940391431473201152", "12176202972542856758731943000038944028782793588736", "4945508869509529693095872340626808593792892928", "19939169962228843413448782396756263045865809117184", "4944739122687588612918787304942623013107400704", "20410163970112992201351281327634548440042116743168", "4944709381906932957361394789271114794668130304", "20405111333784095994075219445894229073104035905536", "10058757237201309935378085008556632787748252549120", "4945931747602718506210087033795335672855265280", "20203081002651715712448126667566664806054718603264", "12174590604201848383418978257099612464776550023168", "4945521312136087024876232910254045789998284800", "20229358774400979456508935338574273875888247406592", "19938901358392349978169268742665374724328978907136", "4944737695781078993980558701294898938441105408", "20210125409410880859495314063765226915776006455296", "10061290964441098024975849469477966553578091839488", "4945943313851728851351255339000632518192922624", "20232931903433743670247604157118375420282900840448", "12176664835423950812760132850064623792194716696576", "4945519526039195584931568162820947967211470848", "20232433188757190056313662837606637682491245199360", "10060837559748150935386931872786142883424388513792", "4945941979293988180900633491760967308915245056", "4944699902054001733268614285088126250457759744", "4944696737287287940043945764322528524586975232", "4944722746516052580945237938323451047701381120", "4944719912946239069274736589786372783019655168", "12503153437329707311932135337098348521484565086208", "4945484689050157708394692970216869397029453824", "19964634005674350696871613120096465021379104735232", "4944725385911896561085639655576914898534268928", "20412805820108890588485549985243284835727306653696", "4944710670277253803410863232540737980260679680", "20208078145964870890716795498555198679752569257984", "4944721361634420620207102184446475649836646400", "12217572513114499810493023004033570520980885864448", "4945502068000696091389810912894097632043991040", "19943450085105162627563874904580745721659544043520", "4944738859518052005148339376674887975506542592", "20413631396249992586595787428723187302022185484288", "4944709178426814543737523209511848700658319360", "12177148352324985487633208531789224420056076648448", "4945520890165742962142419997460601651987480576", "19942372607765424686325863760929523448507237662720", "4944737482332011787607546347145957009960992768", "20238309619130674313989963738619366626247992934400", "12178612395861842750314666682896953630272404848640", "4945519204829536333901916372377870564518264832", "4944692092986446607243093905872583053356826624", "4944721102868983853747261406698432596455456768", "4944719814817679799294904146080794552439930880", "20040577020929111252016800504113763720511201738752", "4944720745033290355076431294892070428003532800", "20444093040419394502927679712890833949166707671040", "4944708837211533394664234200250120666733346816", "20209960969850717749477931163421771647039706234880", "4944721248913935409842364871508853212489711616", "19962908527703438670247032748820361824322407366656", "4944737664510674066778758339438561861769887744", "20416035592332853329052232448700703115306675994624", "4944709037381164201771031445731775011883057152", "19941888113862643149537910911302198922145133756416", "4944737512119349969763558515035026054193348608", "4944716669855047740064981050617247121427922944", "4944718123794572284524692513893174036700069888", "20506707674866177562351471371049943039971344515072", "4944705185527546676264582613678141194903748608", "20238431712532069978181141631250446850367103696896", "4944719546990791875615765854669343383617536000", "20444504225982476840157135816363658885400293801984", "4944707369750154041071206064222891269318246400", "4944714086260298718379009597315932843356979200", "20308109796027581665338496444357196614209516863488", "4944715401911876684744917235829093606753304576", "4990779501526754738157197935574238597488836608", "4959861851296540923652685128529729902205730816", "4946919254746405206609211037907085584007954432", "4946282103415212596634487249226791761586683904", "4944755330840370050106235940690666919953432576", "4944698656941037902445567068416247339205787648", "4944722998583775637635513952467266178121728000", "4976970562652724841544904225398461083118731264", "4953868125367370934792290214634714617153060864", "4946698957265797988019663437804037368891572224", "4945537209735712318061227419689958325721497600", "4944727005725693556770231599142124866150334464", "4944710829647799729726260894910925714143313920", "4970904624337538457677339539441053830899302400", "4953675718167156000212275400261299273245655040", "4945959615639831577284136975598311853439057920", "4945508882970566746294689308439854120427323392", "4944739156506736867927785357233668744548450304", "4970684445428193857678773043563223707574861824", "4952934233252178461389692663587156594295570432", "4945931295711234195517003311630262393177636864", "4945521012769506879690242685301131305182822400", "4969941322614193604889930427550145484760809472", "4952905416508684198089251572284287120719216640", "4945943323700228930491779126158776933250236416", "4969913306907872457629925093063672959076401152", "4952917610027964648852988564492430292451065856", "4969925085891494128811061721036272858405273600", "3464662791130401105869774876265355369164799213568", "4958792908081172087900723614587956004307075072", "12805442362843417685012727197073460328180727414784", "4946643321218500796854205852529025562250838016", "12450278359308112942839701456760472551186023579648", "4946275279283482953451921288376889070902575104", "19950099311731645351306775201921635516138269966336", "4944754614548572665127376253970929842032476160", "20409997717213891100446027654626349673176583110656", "4944698662461836431281063549038077517561331712", "20204856921777937211417768935551812688407286513664", "4944722997947037474512481066215119135327649792", "15470439410433283235638838531696853453390217216000", "2861964304751109659798687477419400047969450328064", "4953291213588091906588834943494194414082850816", "12752053851171903036118783840797093315706496221184", "10450573164699794701174013173437036302574125318144", "4946651321310583626570815162415397918713315328", "19974868003829850079352828590425509593499712880640", "12188772193934739716460162815512428246618007928832", "4945535143475051147278526731267118390499606528", "20410476920188251436487117118754426394652706865152", "19938837029616715608785534202026723409279160680448", "4944726970411437183277958658931162715294531584", "20204837464427627450920917451478652903131241775104", "20410144820325562246673901473335418126115362832384", "4944710826440141800739312644545611503616655360", "13258673127827928096721664027017926391359055331328", "2649265708296979380406616476904191726062833500160", "4953555787756787591901458287847223501019676672", "20032312964608130211648884473536668066972616884224", "10083801629606541635406469554727193774756234002432", "4945954057734493583462137465428733542528974848", "20412282850449617516090831043334700122022048956416", "12175989200131113614009447938403051328149137653760", "4945508904775634754679288558343606441112240128", "20204932982103073600031451602045172755040735068160", "19938613116707621085203197431152467825501742825472", "4944739156934347780089154211340413698425487360", "20286725404331660665192529109712912506031764930560", "2608828041645111623965279004294058324477073162240", "4952914724511517297761606458672041141462892544", "20416529685966099559544633146548312451882296541184", "10061531138112413556556528057269955407304261107712", "4945931077133691743097228851984602716318990336", "20208292247192592958019801569410891365506554527744", "12176482819113164631454141062087746629715938508800", "4945520999946536685513904073813845350161580032", "20440340283754354147715516507034959810122607493120", "2603472690199352485846552659094091188028447916032", "4952905636808697332294573060464470568606892032", "20209912715334321220507830999472362829298702221312", "10061238250305335521250703640271360505928205991936", "4945943326590285399776771011998877071328673792", "20235626420707003629647827861204307823562380541952", "2603492527718768803827247759383317171046740656128", "4952917778065676601838771151873422376499675136", "4946314172785660704708164504280922496018939904", "4946228776681945379630744488412327529020391424", "4944753094829024869341959530654232317087711232", "4944698634336154938313818132301310982187122688", "4944722999112387760178423440971156066274377728", "12739898035209859490345684528955554635687277887488", "10442407739906757392873715119719634877438115184640", "4946653152194395537750598156481368779957207040", "19978203032779370663378685563468467674879757385728", "12190013913228226729075057020840974854120267579392", "4945534939072724805190788431220591272201814016", "20411527157929065808649204528270916469544082997248", "19939839289727881879198363169388633580775862697984", "4944726908774138559793214728666568320348061696", "20204681591238535148032535086551440705075820888064", "20409985763307142262327997561804084456716071075840", "4944710835775819415142963482964064981787607040", "20108899543606365534142514750816115036948552220672", "10103170989397255024635696338239433511774992728064", "4945949406877165394716841252990361623534239744", "20419054364350134463989873059124149695160390778880", "12178398289986604803171165633123812820656425271296", "4945508507418959943066607730302885087856820224", "20204663907596521452720365574863214623464972353536", "19938351088712848637049226705148660568200715436032", "4944739173050088895993777422989993478308495360", "20405111333784095994075219445894229073104035905536", "10058757237201309935378085008556632787748252549120", "4945931747602718506210087033795335672855265280", "20207234303558860075836364108777296842712118460416", "12176098708719504716125443397274752052891159101440", "4945521063311639591070574050687592098101723136", "20211122035665534528550111833790824507057075388416", "10061537961038067366277118864739537393728442335232", "4945943254165910190698108305009882260125515776", "4946155470015371958665901652628899644322086912", "4944749584677727578262330584690275276073992192", "4944698528353232470091713802657822097553752064", "4944722993391612278554522859345614970457948160", "12238548729417021381852010269373098690319073935360", "4945526982150435668963104087834059245220790272", "19947022563752650029724239232720119802652857991168", "4944726467196284370585953638948507895637999616", "20409967718464742214785011773475067479675862253568", "4944710836834950880170907088238565344837369856", "20469487257849229764137403527710288414144284590080", "12196320447758450474182039908560591813788265611264", "4945505556257683762180804687393154366013702144", "20204455077640659292059189378936813301127182286848", "19938147727523693539071042381563446769039515320320", "4944739185557885260595759243520269141063761920", "20207099899525175269106259132813826975136915390464", "12176049909147051989851235522172849242519040425984", "4945521071362189585648811403115244917348106240", "4944734277942979464422263480693120945117724672", "4944698279197115744819903288518707075843358720", "4944722792231826203161025569427074812508897280", "19933716520155766516677328124649646880520658747392", "4944727285410841124941683306604674768424665088", "20412590619872221612974374465079711680474992607232", "4944710682904937233177398420413344429365002240", "19940723283634244698522996561853923014398198153216", "4944739027166315073081405099098661404096331776", "4944696884179398349590872769973881674093559808", "4944722695218736593835079930286714925535461376", "20416557779517309811234728747650428388489377611776", "4944710450159711525661119025858271165655547904", "4944721157887967785509166921996363496305983488", "4960653046791329599617382769168359994337263616", "4947109117038127726046432733778881682285264896", "4946318824458255796963929890955684921525403648", "4944755382981059923660423539368479200452280320", "4944698659863629773193772918678655471437479936", "4954073859133125438000934384408567124156481536", "4946742071717722384877866027873320281235783680", "4945537335675059521058842699269529961133768704", "4944726988779360077353273748245916202494328832", "4953713496458745861420532835775698880826441728", "4945959498871087180649689759280553914546520064", "4945508825621095723484793728887495162857521152", "4952934339458258814715355868316994656326909952", "4945931106130623194962416452355214678004072448", "4952905392375563067037262972841318006013296640", "4947075769336034923622469110867142537174319104", "4946317235066566762474797361196348238261649408", "4944755245173481459250530791340454186770759680", "4944698663163459488447184642866677297782456320", "4946731834009799061442679962556525715249954816", "4945536852777141486606546821277225435355152384", "4944727000298210512341173255188333907308183552", "4945960097812753890101872465982401962699653120", "4945508886709812171853688987375214965389524992", "4945931075485004347585315858706844181183070208", "12473923017862772156588531986860299151058042617856", "4946271554447408768716838768732461733154652160", "19956863650590889239500602979204451741047126491136", "4944754199138085982827689528615816698521452544", "20410731616534476048924577342123662367820175376384", "4944698619387894909891877177635177701023154176", "19933716520155766516677328124649646880520658747392", "12173437098671663158103215714409475344842314743808", "4945537671259912706718722407223164368832167936", "20408784915243888416072915254466562577385245376512", "19937222314907209682659270890197432031682410577920", "4944727069726693499662601774927956797535813632", "20410875057310359460075688130364687381449330917376", "12175488271005892005074915361516966481367633231872", "4945508987418930105948922194505590920699707392", "4944755621814500731219507804580176080209444864", "4944698733650273023301700069692067415265902592", "20410131166354483684590512529796350158172992831488", "19938507070208393419114524802561721649223188873216", "4944726990704737846675571172913541723671494656", "4944698610969446011236640345811412587265392640", "4947165160742299012972813174768432533144076288", "4946319777696465344594005842602246810483294208", "4944755302855144322872440855904072693278834688", "4946741915695178996170859434952975324417097728", "4945537138681546584881446442604069525005533184", "4945959594945466585997997587784968694904389632", "4946316197247626558270150744842658878597365760", "4944755349206480520735874719018630495745343488", "4945537240122944160960151443483659953451827200", "4944755327105019797929087553648755069765550080", "4946319114057746761400928648844701077451309056", "605228701173992295342029148913182660330782720", "169097823803392615140494413894318645934292992", "2061759761980496108727095293759981585476616192", "3266927347499156063235586472394246691259154432", "154588510944094120773171980753462608502194176", "7235833871341233842023818684708828314131759104", "2938414521881625254924885409012682795325063168", "148210409681668341934020132919817776157163520", "30117755773231191399463081938956472662739648512", "10943640644737913592738254031370152311607263232", "136053550071182639549260959107062990425292800", "110935081768837152976634792179694753067921571840", "29167514131919463330271605421167079718282854400", "133539501971760969089385686457100718527479808", "531860589487342490232870919291351962505237757952", "125196213675392485546788461079157397390780006400", "132482802227694427474769521048527375270150144", "608614698513268833644972660924293360413567600295936", "566557876090263525882685812331765398760534835200", "132231878753961221514726216605967725770047488", "2382838262406435564907868584388762801485254477479936", "556538442071736457312071780013284447504406937600", "132232968606736040885436986469206039977787392", "2249475414720777646755436658564087699432168342159360", "539822598808281568414244660155871106654483251200", "132234914840649662737570041329841667773038592", "2371141836314453511761824799048939151065874432", "2707218320855023283558618037524334702304952320", "812657805944547465723708797794741840718594048", "180363669553529020029227617074706212508925952", "6715045360173258556305888959963322168410898432", "3033968321372226176846135874504994420915437568", "1557144247008684615549713413269474371193274368", "155152232011292438541445888495921930168172544", "23958653220276401955238468673352506599960215552", "12071215130344599787879164378213882101854371840", "2289471213637795035153541554975840280428675072", "142762465227204211314963606029440667686535168", "99653035135296059309707834412511397129899474944", "30062365740779813185421524552379144262616350720", "8730158519297675921231560677356484569006604288", "134986282127909006289990863822769087995445248", "505495336200481278913324930391491246564950671360", "126752410069439335178507102275745943003206778880", "24200920986725746161608999148543570780463562752", "133070452827901031479326332429644097772322816", "195387851808334196878879154501695661833453333118976", "567675492993450213942373654278846800446338629632", "101393800423198456147237289388644601820237266944", "132373617337891549775961435873406317907410944", "4238006556344972637227414680497827131756065134215168", "556481547208255351245276155347022132683544199168", "566106568876620487677595124729451113789689692160", "132232437586206109554126935052574880914472960", "2211878694197081462998557849421275355162265377570816", "539824800777798790165450010138870609632175325184", "556548489055901670028362623820517923983787556864", "132233941366876222571321891780159119554510848", "5699024408134836301049311098326811186338725888", "3299763469116476647120570466180800594522931200", "677140061934727488358922007193138569609740288", "178231368312641428458565277006714405583323136", "20235317503056673781507645212406163235638607872", "13304643720635961183413479718896420105454878720", "1348250310452008982166606371513199444919058432", "149259917270013998481706845403538511324250112", "87387307581235935860455666655541314928685088768", "31391566456418970659998146110575916905253568512", "2140973036468468650848241948656109796282335232", "141730822341628559165016374961023384482217984", "476867883451891362439146011222763015990176382976", "128689577144214470387444589649319685376486408192", "8164381145443755950202652058198819303269072896", "134523349773143017403127278734529031454064640", "81658192780423824211366579750804227013805671972864", "569981908940661308428639866143756235209801990144", "23101755895245136802869992128033452122875887616", "132961905228320064369581181557020705236713472", "726164754406229810334325889660610271691174592905216", "556835149901119103520719103253178763010583298048", "101355355641857164428049986043390598536820162560", "132374218264016398387889982243028605847207936", "2122004380669023620239796473278801407120258778529792", "539830380828695616194465864517160871772496592896", "566181984695366851296657046035479995292571402240", "132233406791462968599887942438821143238410240", "17795170893012021115845728399668867098753368064", "14623035605686305686789333090822396950916104192", "626537776948468665408089970276518692252549120", "171076113349573176253613624669079828130955264", "77113098683624311232712694194241814165704409088", "32969532504649393447336280843915767058362531840", "1285094950589452578898847790305075857637507072", "148267794356804831093579902996799340800901120", "435161314249657845944770903880388074515854262272", "132106407110784915309928572814992536249909116928", "2099858099778821679925234673693481612156600320", "141244647025180320976420195077953516573032448", "35951316504469843418617183689146470842329404014592", "575085317411583066545919202197229513762934882304", "8028745528981923489982510160569757306409975808", "134414284250437659338509558949654869267447808", "124184666203447265601181298445892000238220653625344", "558912690881097505866184710361202085953965916160", "23099518001101854551514066641957431078977273856", "132962519511135367459159566730029097371566080", "399537329810648035317667869362704675280337521082368", "540423085703650296664098129090352164239638003712", "101366922171623510686360240770096640544657637376", "132375173944295743487382223873665671431716864", "67488817888677008925065352343115512546076917760", "35110227226730650845479826541792305134413283328", "610705407570502109365069628825726264018993152", "169916173825376955815673384227425758033739776", "394560038021243937362575485580416614898836963328", "136366386747560269091352281950724860764527525888", "1268092325302430376818018200293165426192416768", "147763942919428186696229137762753910767878144", "9330663245414056794261062721008709859390282268672", "602585949459807290924307330517294083342931591168", "2090242105357929125093645666048429568443809792", "141126837753875707104967276616439831430430720", "38608932412073051563619229847552834494573827850240", "564544357092233462957949339226266702702159331328", "8028622111030470552058391371693084942043971584", "134414870851129541166106469106997304280219648", "92888296748927520267846372459580266983470172995584", "542847097058574998938270990013032976699627667456", "23100965765993075490987014088062342248055963648", "132963455642554625227519632940698141412294656", "337974621894722515918951580707254120847769600000", "144741848800820038169972847292699588632256708608", "606314459953878334937077595115636065300381696", "169295607091196199502330932731117201283612672", "5647417985532622924319931682222386042317016399872", "629082847551599266353324781940038245640138915840", "1264312793242396702318962567759742711342563328", "147638643109946487836366951352049085936828416", "9054214788160312965545069998910073203386249904128", "592840289539999029606116572495588885132835028992", "2090256402427038970483871889536184773532188672", "141127381098573572131021690469871237046730752", "32556889206902618901861833873037167320639582765056", "548790340707829579452470074419688181659426881536", "8028932474178089316776376109426186512798580736", "134415789573666120465201239944664245164048384", "2537995125382856237771053612000358564663895523328", "728504016582356596679344280426776028844109332480", "605373062819478335586473665187055868273754112", "169137083316123079595526982734137999405088768", "5390964414567939910554899740323814831868126167040", "620445475513180477794172796334367182708671512576", "1264326258232644601697618505132819348329594880", "147639125470372095047450105294430742803120128", "8541245279135181044868651633541269525500396568576", "576094600271647234810698536358856745534539956224", "2090285384184060627793098843148188662288613376", "141128357654416579700924404092954101774548992", "2546880165718674077792197603304858264628774305792", "711944688106685420990981239645450598325984165888", "605372559080064967563573868310667765164802048", "169137996681481450741295026816770419015548928", "5189044991834768282745498143804845758715390853120", "602340230411617780012322682653294082348778782720", "1264337796656102093068926929642358735022063616", "147640181472881481040394021019801394052333568", "2487284733079426161408121297508588962368976846848", "689246316923551616450166728752139732040760164352", "605376006759645660590960476958359664273129472", "169139319985855881345162542849816173201063936", "4896103402455355988950719660261690332684484608", "1703935917282105387914479173562830074610188288", "161602906353524427227325278566926349525581824", "17060810050352975178792673499291821472621789184", "2381480901432071356636626719112106601223290880", "149979515971329071620015894404862123821760512", "85979435949226655658109129735221869101075922944", "8853507398346461505676152918778214459547582464", "136454041361940677162291755300574588267659264", "459205597524340235666735153065607057802480582656", "24318282362857406216908021556705198990616952832", "133661529216590092338373521583414688828358656", "159495620725104660011361961443561214403808128401408", "101405642494087452786997259720994397447065174016", "132515700901927616947400036839274027543429120", "62832896872130899393366774064549162020033323925147795944724677590817701888", "566030959308774847657376307422412091694461747200", "132231907483588686129093802052411790446297088", "2434389832037364291959008232899874352335635584385024", "556535689457254267305832734973580497815708106752", "132232968762130918523190822185396562311512064", "14075145768474327704547910337192264634153828352", "2454147733809380981560604093948959953243865088", "1388747387585165831749490664479133972947795968", "157049711357696846783235590708159682701164544", "70970973915029120277180829785475525299497074688", "9050592223746270766941461606006371177541402624", "2153175221831505082452045092757473037547208704", "143328201746778326980999167827674762886250496", "414819323486528171143898366723413519918837006336", "24456867374681659174194219055674287785659858944", "8185343247005278625215509818016111965820157952", "135125346764457546128582636198497000768929792", "72044667767717952683139351227346312680632360108032", "101483962638227258965557413647682961971680903168", "23102628037704019053436822042816014274309128192", "133105246616869680333231894780112380312420352", "1400947717565249141534607914389421781451346634866688", "566259747681231026584441084328274455386891747328", "101348542126755228608672397434448503056617177088", "132373694512142391826045047937306917121032192", "2566652070333396164303344690974106628028441322061824", "556529133144451664558050915646697998077944397824", "566155815234094546117434663959028452555877253120", "132232434899526091427454985865336853660434432", "56801175726153281234356532118444532430840791040", "9347978043667779344597873916054168376268816384", "1292799227097085459932110415954471933496524800", "149972051648570202858062642688690082277228544", "358103582717923333593396270354949607115959828480", "24687389149857174270270304632575858376246820864", "2102040771176022056909164691841925772977635328", "141904810128869640626154445460415594260070400", "32083324342275425221514367433005483815736375771136", "101662330395941805963028743770646797824567541760", "8028961700516013209879292481121036224656572416", "134560744849780445157195050807748729969311744", "151156833329594181074934425865164210527014590873600", "568158519836065267927019173059851775264933543936", "23098751325745094581015544094660327629475807232", "132962004769674223283156341542271819605606400", "412830321480382164043122950638140883256540609380352", "557159420437038047552955971935654496093062823936", "101366094071681322907531581830595728695497850880", "132374199948965665318640919695097531377647616", "306518534877478925406463757065982394964119650304", "24977174820833593081296378395970867883375853568", "1269264036174905782434238538846007597077626880", "148481461562264562485553501608639326639357952", "9055731648320441727405125440054579606642587860992", "102488138803496162930651859813050332531312820224", "2090256321597460425029513348343157510048317440", "141288302667339369043811024353339584291012608", "42345425174291850129526316750077941137280384106496", "573699597232230223307521218965101582340866441216", "8028474797065050527377943860614308332339986432", "134414360134366731508406047179952789238317056", "93083394356487668993332550058989894569733572788224", "559754433809503964805800095570141417691016069120", "23100953724543284041444408326588872196922277888", "132962471945173889485462909520162063023865856", "5391064362439336263173610934845020155680579911680", "103282719040859505180380724127124812239195865088", "1264326252735326289561174432128887042183528448", "147815248707605463713037258359721875768082432", "9298594860720837666609764296837739502553050120192", "602720189472232287164608348738109033122380120064", "2090243720239812697574702240848662993162993664", "141126830392373589179498297947090587645640704", "32500401077652635252881117759203789860605725245440", "566100149446230624644517295305907373604025139200", "8028935915627319229683636311584917778008637440", "134414782897321674374482320955887617860173824", "5541742295628816857284286349329208460265893396480", "630421962974385717567439995592123131113649471488", "1264318190706367308260884878669211905764098048", "147638569509795253468364751762990825656549376", "8523462460655925988893237576630501712759929962496", "595267317677814320817976509856260289700172922880", "2090286451455133294425619269845460308604223488", "141127244121713993947380901401601899159879680", "5146742934564621219303313162480609292616491597824", "623852462164945298636168758580892911181204815872", "1264340328685172465610311525173696106277634048", "147638933609117355262257469099574419133562880", "48573891218475415011131576660755806476642025472", "2183723362839085500198748601815308387523493888", "150839788763524094926458250572891306722328576", "362817962946270010647110503703846297410815918080", "8208558356317535881490704988850763491992141824", "136619481999290304129850917414924318259806208", "38712355793142342814436242702666842335949191380992", "23109008566805743959545264194344260453485510656", "133699983808956369629935028645636232590655488", "3247009894608862799622132038970598089837446197936128", "101344373836684139678950485492018056252440444928", "132515805593474770529231206455946527264210944", "2806984635009301849427577159404252314191852474466304", "566145122978597179144598554853620905873342726144", "132231901254385891435111706945102771237421056", "312877310859009463340921542670979899479254106112", "8238308997157799263735179994929735702539141120", "2103825856487592257073255612361409236943503360", "143552349488104512909286739237397438469767168", "19619477499109238053427279532037650011661289914368", "23122440835072672498600639809941946151196426240", "8030238354271972848224546383648838739629703168", "135168446272074687633241584449556938577936384", "218257099761093774129766151433123680847297995866112", "101388287459481558543551682599742247628628295680", "23097666188466076365692977673918947497529573376", "133105411359108771765155546002864731859189760", "406095678099309262138388642558231188588272279355392", "566821015101626421011231229587543963060660076544", "101366506835708537557023099317386016465545592832", "132373663870539587559223515104906114028797952", "6279657841992767385237907270221434207223152640000", "23180474840357503082538280623554329523397853184", "2090469633402957815691497524379070217578348544", "141957855514738621290307416376798813821599744", "51548319590574973940870156765766389315452211822592", "101540834609267473428971694088938333535979175936", "8028203056279760401258131866212169233345806336", "134560957956861523969867285383109399390715904", "91412227586839029940677420735825505830653818568704", "569557700755195724533263763166107675759959080960", "23101058535112119951276896913805615011469459456", "132961928329532786817178927471065252489068544", "10274876900796968593305553287423784573299809320960", "102350696732785855810903304692579543475560644608", "2090199075949320658189435672583806731803426816", "141288564225635522096082557949416570896777216", "31935280983976764123455264729566627866364715466752", "576244497937975876426406063457335068094011277312", "8028971014985004701658685121752960470895034368", "134414221052537483658603501035001218517172224", "8390949110695754187396564065371630046175444336640", "606975930322844336366731992546331472982620241920", "2090294546994451738391655904738003387928281088", "141126598702833364891368733159590239611650048", "10727727665663875895391568865407618506576598401024", "8032963541158096068231517752583766714108346368", "136669204424479931155113464312953493765750784", "144480001291445855130428445879281335682921259859968", "23098914448671169367492133611423744697051381760", "133700321842117320431217796073100422842155008", "210452384178364990146820437730710006929953210236928", "101390034157823610828796967193267908246134325248", "132515727560321827581014638396049416416919552", "53328446290708253097532028887252529148890997325824", "23105228371217244939368600249001598221767671808", "8028161320175343535361840585242394628487905280", "135169034914600115026108031922402209904459776", "73427848763495513908476039306941809878642865471488", "101481269865652917354634532924503176671911739392", "23102488485559768887967346542627665746319114240", "133105251249276897573655570948184706073493504", "28424194294280775186402794245647811607753849307136", "101703816975802366949486374800119528383578112000", "8029220368741608760236118034693450730739597312", "134560672197901531489546939472113393108779008", "41834900832503233818879430876141869663839382929408", "23107978978397753193344068086925948439385604096", "133700018274345653550537728622148364103843840", "1264029809219799008508463731724152604024897536", "147604002116832557196847844176785649283629056", "4607669878047119804360905511982366738706595840", "3824220228547357386149964305914871110327861248", "146498836780263669124832889831716122603290624", "19302728197760274597004043655976421998010040320", "13741147452941283228184151816452441488721182720", "135710064685070698159166814832855853035421696", "87613370353800087025354903196793261392182378496", "31362497199733610312982354335114927317337505792", "133496725842010731944774965504068925056352256", "428905069082862019042196674544973995417991643136", "132694001272276641317721192277320662348241829888", "132474881160586403334239074215353538572189696", "12713800193465749830254486640315061782009905938432", "592405435208032093928145718565028069770482679808", "132230532198840290506067148402698388200488960", "2226592623315879191762609491212550748136684577095680", "556547563650815096607600849333412601558804201472", "132232968091801448715345214805054588993929216", "2164509665267607975527789267583049214782661262835712", "539827684023365214261396201373431811958491840512", "132234914535512298237481162561336002071232512", "5319148138514104037966696571196130864079568896", "3442096403077720728921882588174185184144392192", "1658043307433616709872651961534987227671560192", "154217142713105117289740428588966896415539200", "17167006838444129545398085663435632185322766336", "15076361382497946352867448572646549527453499392", "2379426257798596581383202256375049873898078208", "142426709396616452106596748268831728226795520", "69302986887736399799805044914659567291384987648", "34638504563626884982505785371586721357106249728", "9078456577156615085115207770188195448477450240", "134906254743254413982478667243182671020425216", "384949930210822655650538508900210153104479354880", "137553218088661690490013116592177920275629735936", "24569264748896785948858222925406599666825428992", "133059484088066396323113335600255228352397312", "11411791812208380650580020930485624269323548753920", "595571629736737970916277076249732760274099765248", "102249224242181028461268323804825434006686269440", "132372171538472389945715207126130205868949504", "2261486629990967613129732254323430870792574366384128", "556545417209860138087430129322003123766214787072", "566172667534633479655892307835255060312434409472", "132232433980240802004339500843736214657826816", "2341900884151842738757953597871141101860187396898816", "539817486230672833801528130636343449674894540800", "556540714284835042125741563271647536810590994432", "132233941805784273831681583248776641426489344", "14332704373923926588663300843200003933453942784", "18244922009626928665651354032151116062736252928", "1386289442412536488304217323205205852216623104", "148807878925090260325771796435873967978315776", "58004931783447264766855398353198597411593781248", "38374331723213095638367456920992355999696289792", "2167877200710704564526496508043301811180797952", "141614477912672321734526296913403533009616896", "335366587852545499062268577433571982431196545024", "145225515755027493815442587464709712358815039488", "8223788161076100822485266542789467758366031872", "134507339962060551573522058959946976543637504", "9560046535135738678100051403607945797967078752256", "601653651330469786058981115847915816929418280960", "23151150771524952007383529372018194836579418112", "132960272501772919735787550306235814860816384", "683868165571435700948382124017997480385117616603136", "556861560100013227958298028172593499492440866816", "101356230615443779519284523294576265899272044544", "132374216771549863238218579834977882447282176", "2645849337229914005034121007911460009199426655485952", "539803192397352879386888071178944599471035514880", "566152077166410938884531551936636208047676456960", "132233408422912936706445809233934609817796608", "50475166305350412017689299075056631369527459840", "42576243582734676432761345474529088753150984192", "1296497487724273773620823382627192617442476032", "148117498228333114755130335726447600972333056", "286182824175446617361722676330891093593271828480", "156902514478681319421168121393184043071797460992", "2105146227542569537775645195830330789977915392", "141220785382198103444630496201487892659306496", "7120718129895010677812555776480742465774391656448", "614910644724388056359977670098829688633131270144", "8036011661504284052942430470983449010803572736", "134412249555351106776386389219334655966183424", "134544396079850340605181316379455230160618221731840", "558719069947713961026683000324484559789984055296", "23099187163808318936319068274419165857218297856", "132962530472720254559898573148019651189407744", "423551583143255205231032849657340767235999709265920", "540381643780928825448789779754591271590903676928", "101365464056922361246158990615391027211685330944", "132375176430967784394455059194691098173767680", "243644020395028605422806080029910729741385596928", "173511542798647122568517436298337013570734129152", "1270621819371851527748217956058277193296379904", "147729673819910763645731016783196732029665280", "3870799003097927764514338396528247414842380517376", "662979078707989767761456867502599299363743203328", "2090902797503261741413551505865239540420050944", "141123826976363059817832087394283828392493056", "41134620202607992814773655998464952862682799669248", "564037960488464045548936588990530770275152166912", "8028519602296632874604133368433416887097884672", "134414899584006365341385782302214820284334080", "94777800087984216798781176490050014983436736921600", "542783858132855251233376956300663689159097974784", "23100851231008924040464352067941166500164927488", "132963459436967978055939656383260134607945728", "2574676218681541543193283279478663892526178500608", "725536997222131831111192347822473248954411646976", "1264650685799736163520766223708707246227587072", "147634036939018463904392087020848143172370432", "9299374159063341773675849413185246677855912329216", "591818714229281884290790854671604843042702360576", "2090243680864269690664580169359227705779814400", "141127439090391985361576834775115940465999872", "32817431227083966052959531440695365987971100573696", "548716908752478633684694988603026544800290570240", "8028916754449214362890379231990680000097419264", "134415793979528018470417588924617862204620800", "5406944723885801501105671858133334898187230511104", "620234502779548595665665781495928230730860068864", "1264325381868095827014597705068644614725959680", "147639137420422846265119141351046791728988160", "8526877382768938018432795981267889560480871612416", "576160081820846833477069561259837612432795107328", "2090286246156384898944475520750048557498630144", "141128353725158649198303263446475475580354560", "5137605881823401777737095721774376263251371491328", "603041094815981065354613608497951030621379756032", "1264340881069109375142707256187743106737635328", "147640139414336789757831874961214663288684544", "11543339854669321733263448730129566648420532224", "2551732464549584316239092507257409123035119616", "149351961045120333228666022012655160952619008", "49371062826431268348422649757073326348242518016", "9585384672479778948443811586428816738922528768", "136293652061707938866174587057383496468135936", "318000490778136428767893279632674882283341086720", "24903902143943821915436357186698153721090539520", "133644256041979165746192621413518242366881792", "7474062531199325399728717999808954387450900250624", "102734189142248304026312091442695728571334262784", "132513461525892319307858605478011971932520448", "1543655286741085764132262443793217502523871494930432", "566238588935962998773811951547318263691922636800", "132231896156399248744467622473628084514848768", "2149495658826506586012246143559149776889196117491712", "556552553281550220843733317252036675660305924096", "132232967810132202042734479787168536478089216", "39920419569768827621254333677170808248632082432", "10047177760751880282435417048661512988261351424", "2205213572842061132371273575442165008013721600", "143103412703538551822825442892943130158432256", "253174849235316537185551748098011020070058196992", "25413503308735535300927888953231477975428366336", "8289781915315360975996972383830285250560262144", "135097249460313874437666275059343090117509120", "5041641407929163849481229396110641531965816176640", "103420040157652849525802871936352795258511163392", "23201505697528582003336445477809884277382316032", "133101978479455512451883289768825331380125696", "358822319743223605499280783258840027572446439669760", "566925266141415707092001222787531439425890287616", "101369840423390160577456576366994713120469942272", "132373658185783969007355403790803321994870784", "2254749688796215238050889768241200557048313975668736", "556545826444075920666561913827513636023261200384", "566173091049364013398713276096793326337824653312", "132232433957138972191113597075676563012321280", "192421581661460197266107795162753000740629774336", "26245288511091967271609013008695212660051935232", "2112718914378531255019785302475198188448907264", "141856408613089158258819090119381511789608960", "3357459582871925726871414161698648075592670380032", "104495285648031972061556485827227935931000422400", "8046189610952709536795016849163542218380673024", "134555916439817518130002014371458165059354624", "100412965177340811817022261981531044888216573313024", "569239781386339952277299540292842294374651920384", "23100535250529270506570798414765754146434842624", "132961945665125015708706352605223546003652608", "425172527324776021907795970069466445005173754429440", "557137593241220540685829253979364926430505861120", "101365371570882171796355691834838097981048094720", "132374201181113174876793290522737501355900928", "2076356574134557560400346886775457916269031849984", "106541191129564194682380636802607269613427228672", "2091879354169530010149851970694644656238493696", "141280893307338184060928157351417094667763712", "36307300783983506831416797367944902728714341580800", "574995135692760592948044666576956390928216489984", "8028727949078151684186495426204951198153310208", "134414289177782093087208403590103488765362176", "96078877838133666703968758553464635851358160814080", "559649508450415368048423260793197224236165365760", "23100774983925277971713631047913063497859072000", "132962477866581748969115289303539535776317440", "8795936094467690660212787480589463152365523697664", "604961061373653787740011335807251296696991219712", "2090270572033602079793581582062103403358584832", "141126707989202739121350382961200325795512320", "33063136185407483468951018421495076156805558042624", "565932373749172031743353218547515744395892621312", "8028902156951650741353437975287059797478735872", "134414792358938248984749159775970781825073152", "8502819051557133695611542991029340580044169281536", "595368266243095580526027912215081934926387347456", "2090287696010721614445765901571801168253812736", "141127238448565728486594200139488804001021952", "173037204802893801617806641852910079776617660416", "8417425474951105811692340493962609882570948608", "136563083200627846388989166799967736284839936", "3089030910417962991227066107459261271965289152512", "23269194828562612802078357764537514942856691712", "133694658951218965806081305955652463560228864", "119897435642955024447958889982738349558168788402176", "101426940162861313332188338857411870095082258432", "132515664539641450749576448949344169556443136", "6411475134253907418887920595679753009653061227905024", "566080935223537289263417425815467605861272125440", "132231904756403969662611416331674805312946176", "2122674850836206840437375073042750211202624782336", "23349267822708647549482986832681968162010300416", "8057422290554431641342220771645827600036659200", "135160770646827436418876409774176097208893440", "51111456357141166914952464864361098055007592251392", "101542544236776232398194167630608968565794013184", "23105662596620518148299732350399992855097507840", "133105145899174001706365165893511107550642176", "653458131852617450593875791283764092276443159986176", "566521685182862835887513742275205540151191142400", "101356929701507787129380064154034759724408242176", "132373680204476679555379668384653183247450112", "23003304893463048833760219307482948665028202463232", "101789645768436945790205478327434618887791968256", "8029754893485668267433116428448305555246678016", "134560522081564295909476237337617075812696064", "111267540246547337100433952042830689493307751399424", "568925147915225452843136269734096350318314913792", "23100016822007910945817160369294949319304019968", "132961962840622557903849738630602426903691264", "35392251781709610923281705607894665444188785475584", "575230666866188906910605487588757856378226212864", "8028773851770729715370636906476291092339752960", "134414276312093607761686519452216170872045568", "28297200821749136946122300344555255878213798199296", "23114087011371663280325652961024183761425661952", "133699813853615801505022094115347914385522688", "492616033442673286594257475872596246603883146641408", "101362063068437597140128412530376666727200063488", "132515775354354674202638722236530947417702400", "119619967975656242072747996158074590905985113522176", "101427139187253708212955963962500897630844878848", "23099681965414973873799577044592867074476343296", "133105344423136061768230899835824510989238272", "2089773957124414455338639095729239489746305024", "141093793304542596322363605445845671221395456", "12245708418688977715076329385961971382382231552", "23299697094694409448272990265763139167126028288", "135162435241202211925876946042891704591187968", "61013340758643501803060192292478836228979949568", "37162093031014498416342320167672036199707443200", "133408104207814680580242677371154732935020544", "349909024623819691936733286589546772057882099712", "142658068586150863296330546125340721451716575232", "132465644269612429897272658991232866442018816", "5973542614705589794718018033193665987286570893312", "625280216141398498761456122955962486234653130752", "132228980428165396375603982200757111759044608", "1850083278640383537944041927668380225402157729316864", "556575875639745683367647798479498411543967563776", "132232966493630606978828189975207747763830784", "2052449041580472973075941336275007832851064568152064", "539835034869661091869171483344652691419089076224", "132234914094436327191785544527495806582784000", "14230052882102451662783524182931517423073886208", "18414013234561567411436220625745208284735864832", "2449498409821285203748612138107595003472642048", "142183244750605312705153585587470076565520384", "53439524840183543047713994304087033866077863936", "40673127441837867099762146366905616420216766464", "9445766498785661632396092345283184942185971712", "134828344112617367812094019473633889358970880", "279456266342787863269709858426902260293522423808", "159000800450327043712875130731032768387171221504", "25175839601585981180544609594566302452410220544", "133042124345348103416789587521319041891303424", "4997130837397620199911071707503495707426946023424", "638336042857060399746622683708921735308306808832", "103438940046561687439287983266776479806517149696", "132370200540998083940281889340969372448980992", "72821288830735168952227739135540265981953621593423872", "556412738071064768206608919167675731716767481856", "566035359032295540268149532747084546247976026112", "132232441471951146609076014316518871962484736", "2607438685082628496943329588470622019998616983175168", "539804814747782875982932409259242109677904855040", "556527245540447933612313107767297697668233428992", "132233942566162426142013825906319855812870144", "42694665782800194457466462456551769536536248320", "50309733383799505893328252968165687872909737984", "2197326397126571921943840633250744559355297792", "141490604114474079697628874913652978023923712", "236147277895770027758177069729174081515580030976", "177525029778011043626874758264013950313507586048", "8309400243190813547622494865469483878677741568", "134484677230458086342826282135455828652589056", "3955391412269729283724892353281134095860125138944", "660559426063060911592605390080787537413114167296", "23230865283373331580800055828679819467843174400", "132957652300485058888084220377630398811734016", "3244053300144124822359797034756402515928915028844522247430932033049722880", "556408486666365359155691574368511046864573825024", "101341210815354581748271440628393357191894007808", "132374242394816948794165073737930066274287616", "4278373554576185003176602771390402882954920854552576", "539761172700957972050800844461157986730546036736", "566105855396344753540173098041009817219529441280", "132233410944640781001489215801377721726009344", "208291740206030033196681956401056299025193500672", "197367299400729828226444467203420294968760074240", "2110952975304113938551407506515616511981256704", "141194730492112337308810041749507117894598656", "3228631280166355943018437766225718538536094793728", "686361090867092613652023203185563616364453691392", "8046959102933877618242774986552086042742095872", "134409191058097778215083756662112901243338752", "168235286565220705293110004649501525905210102251520", "558254815837826762283446998306139910889967452160", "23098393003370705001175588986694540216829476864", "132962556786813760841907576366806853115445248", "495160250065489172417415273547548060803147451334656", "540281957691641811887847445618618512981738127360", "101361955904122465988558368439054816381438525440", "132375182414072852465341270552624097610694656", "2058229986421946174082905154390400969054718263296", "780741625295361086964545364057297472520020033536", "2091897914997228649668513866686280065441857536", "141119296052370295614070427500576329225469952", "38728121493490254823211132681242420995256567726080", "564518953282810102160312894627783866264305270784", "8028616972913296965017153666396890412691226624", "134414872291309922574200197825174003911753728", "98231777609639041886212197439120437490626880077824", "542674581505322897699822432464071547121047699456", "23100653254744963260320895270512263826790940672", "132963465995784972191185040768917695532892160", "8923907707877220162348411899378762063179918868480", "593407642071073151149511341900819114828824051712", "2090263448753162766260951069379823859415384064", "141127348977901992062145897275660768416628736", "32243974803984654652040418707264989792021365391360", "548880128655662979368891494977021697002112548864", "8028951689635582742891906027296596852910063616", "134415784188059399250596131193812656125378560", "8359186932942179291007353129548164074890659364864", "576942123120324261134922575809158263301881200640", "2090296525560414596842049542205427121087578112", "141128306867273737652174256767604806163365888", "31851975856332159482616571589955340786991104000", "10731335354220621297470672361261036002892316672", "136087021312029246574788704425726518094725120", "181748643535674685464413840647441839705269731328", "26457199882964543175995054048799654133266120704", "133602163299867101208707060617822317496500224", "3190519159402449475398649707470076324559246589952", "104665733125317131653876924477321144265808543744", "132510307285822418237754515101222003357515776", "164065681628623873671559335678653016907973648187392", "567990541764054928037903469662362134496239681536", "132231800908812714744020472258705018664779776", "2162149051385543921764033495980695017567958603923456", "556551709953625981990341400402558107177642360832", "132232967857738484678469670597816126535630848", "141727686343185314988407781630387700319964364800", "27591371468069310714613682097891274903290642432", "8508864819388737271132169333152852957309435904", "135040585805924418850470667184617553282465792", "1903581808553216447889162649481660478738525061120", "107039695813646642515518894322436776239663415296", "23378866362129462725848020943644752214780542976", "133096185955874733769231472297761381367676928", "57126431183671796988555068613758811446726191218688", "571695541695481608695699610258938864399240134656", "101521307699277265763820697811634581985600471040", "132373400283526097773649571496509969161781248", "2409578388372511008257796825286394675489204173012992", "556536999567708428399508985892654987851652399104", "566163956155349785037273979523527827635822395392", "132232434455435724470926588740332144782475264", "1105293470593066774622873466890028839114477928448", "111570821745057560961719460870530538725812731904", "8085673368621138855374648139028261829863276544", "134544929363145955162403480236602975519244288", "24567944556927960112585502910907327252098413756416", "579379521938705826718580288309330559222532800512", "23116953282485012139965793554939191194275545088", "132961402137770046912205289788162572279611392", "616652584040232987093536383574627685133333320171520", "556910990035674843614961912077465775162934689792", "101357868053708999514643215179549328065372880896", "132374213978595657353834252053565555626475520", "11810153479052821218722873260410634206978278162432", "594525050006685934216468914436541137826690891776", "8032412280947754381016506464292881691423277056", "134413257002265073127879662386769314571091968", "118320213106556160042713175333204270273093445877760", "559037396330362970041726733251399193408307200000", "23099730967183055355199353022819463404904775680", "132962512455127625969889210319004993738244096", "37001600670664920925004540970227226729092522967040", "564903171026138936576787969123777239448014553088", "8028694635268351170615917549033149511013236736", "134414850523263555634366831423389139667517440", "931914277665724574098562149858050929544587640832", "23682125790020924218775700231041848994179317760", "133681266501730133351678520458700753156964352", "22150001611052663102969406999863574095513637617664", "101807000610430367859383058507009580864978812928", "132515018210067547813540825533434359151853568", "811549950137646898105921935593283142103078925238272", "566426023920192323673919858444739128016907534336", "132231885938057810571380469162820970913726464", "11550408376640696625010066550458052006622588305408", "102238230708833544519410388114516488413897555968", "23141493850826317895490664071776591903008489472", "133103958660568176491261716505120325733711872", "392208491945776159574358180630010343973787975811072", "566849029561139752814922686148291701874190450688", "101367402740164603936733839776458439642287439872", "132373662342720009047301754936116922105724928", "136320586699714899557241891056927181088307321765888", "568391035146735476236940309671926376687820865536", "23099135491848229036329904318551518658045149184", "132961992040803364254146429142685690489733120", "270498474193232945858098670968707419596066482290688", "101379192138959037036049014337577589610496655360", "132515746082880301904289220024290335776571392", "8026952928078848130597031905980320001860567040", "134382875036158287080619233890023693573160960", "39145030217445056677952367795306673020566765568", "56328596436320804258641869565872887987273990144", "133245344069642524868226420012487203262300160", "258574410547775728208463539589124662823594491904", "166658465867084358462176224597316767173815828480", "132447933266757771812912664879441146040811520", "3864496626770167893552780666716654997358665269248", "663164317420273783861565118981765307554787753984", "132227383044633186727175587677222570412736512", "2654963144608712803660143606847954048575886508163072", "556525119283296798500834541047849246072437211136", "132232969358869121480475874112592686476165120", "2209698021668912159342246546122564151338323639533568", "539824930795352695488703006391445473651450707968", "132234914700718507945689838480774754736275456", "45672751808007854901607012657814347945009479680", "46720006927087140699976767411889613792765542400", "9738484499373134485057806138832644216945901568", "134770521600317357900271397972838559361531904", "223601151544648872927700268251950182192593764352", "185342895653905870902605629390111975589464244224", "25755439074086445020766209832296573599708348416", "133026304517328877447197275680343538465243136", "2876743991452981213134949783279148854358633873408", "704685583417900043986452412333527413352766111744", "105041589398661570677893232371820082369826652160", "132367616108815446011772059970664916207009792", "14645826854844367399165922011085800040560083443057724182967736311604051968", "556408486666365359155691574368511046864573825024", "566030959308774847657376307422412091694461747200", "132232441712065251840558706127971020684918784", "2252639700501504006912380937715544034069110172155904", "539822416836229854532532755268700254031992324096", "556545955118412431667449424595196481523691814912", "132233941509922889850911411700222950650150912", "162684659930138879928454447390544659873817165824", "268759919051096055797323658222646030608757686272", "8443563096162714318767303869941606563425812480", "134450101545447217232524464714765857254801408", "2257096991961710794651638238025713060297241001984", "755491950606307952339482989287912700332696666112", "23333981633508230014560337252139038926650212352", "132954289593807732488000554465263206015172608", "7641054778074760529692851529213413232722256660004864", "556449006327395146809208432793670277219028566016", "101342554893825204809558262241450778028362694656", "132374240101555055644567525675145941112324096", "7726816404837609137291137462761493046126846342660216607506882169346719744", "539693084823953498714178097728783878875464597504", "566030959308774847657376307422412091694461747200", "132233415031632084462770900468256126051287040", "1909561021816271479475232255449157738199559176192", "804500537204225952315115066703255820944384458752", "8060837134711688677520994176191268018876055552", "134405325952330964723153596358252836083990528", "2380381590855293251496641647564826605348315469265299083113585530896384000", "556408486666365359155691574368511046864573825024", "23095222072189648952993256439692139258575847424", "132962661872113287718295655305493581773406208", "494865931344732012187553217414482673950520288215040", "540282308302828700815102102926312046889241935872", "101361968244674134232394581902708393147172388864", "132375182393025489024042158559069706725097472", "27067048751752851030446018022488494784101285363712", "568086454491309735396797053469888589642388733952", "8029334092253540962987768025022005678268481536", "134414671305606855624966684492162664295825408", "87299917954067233610310329220707920456374147874816", "543050252538142428972950572409998913979507802112", "23101333537592115065187889342954849321059614720", "132963443458956973896043165361937153605500928", "33363925710554034444244215692800161409255205765120", "548566670053741230868796363459770068486907232256", "8028884579622036201826158988662505843397230592", "134415802997412871889661060331635790246313984", "104504296155669741084904525236779603901689102336", "29647185579559790339001432005824993921284964352", "133529610786996685067351470180473836536856576", "1265668224979349448867739399742756247273138552832", "110161792047763918471954562859004899914617454592", "132501938012336932085978077353836427113136128", "72694311156636965610698760719944616008697144934400", "570472920853116230427214091441065246830117257216", "132231666952448454525572147524613431132946432", "1658642759774149882579392292627429249954652354510848", "556595202155455515262055915862606867470961606656", "132232965402770133362306858033337304988254208", "930058971569232904949331095599383225829374820352", "113733899250292381982318212002150791161336299520", "23683326373888087166902746940159968338247680000", "133086445852886873355632204457541208559845376", "23334107800713916757343068283879589881005905805312", "580102900875370456179094539286854732241445060608", "101783260666360594829052995435225472390479740928", "132372956072073526664822333475311299915153408", "2742199989514770433316526751912866582443099082981376", "556521408129307037335453222087426909854981160960", "566147820659246601585528425578979269976770215936", "132232435335645638096440284978800901270536192", "7121471647465574091297117190270886239519417303040", "614905026230749614885840637362888353565867245568", "23170364506261704498048697129017077279678791680", "132959639291333792701336281914483020201459712", "368175861578842945788321518456026425981053062610944", "557250635800287084565237679183856304898929852416", "101369112885292086249649142713567802978648195072", "132374194800893560523015398174150431451643904", "104243683686885377291694161992300477561713874436096", "559394295710305795670395084665459410145046953984", "23100339960031395685097062268130963754737205248", "132962492278654219040168008559447190894804992", "5338202051444212227702831244909486994444137791488", "103302317157887998812313038330690582525698375680", "132512521503796907480476163579572119521984512", "556137405331293949407641699849092432469342038261760", "566607646772664037761108902806971372170769334272", "132231876043025559665851119661924305367728128", "657794629989037864671443911977753112244567322656768", "566518447296012480538706737992287863327707627520", "101356826059093195040990497210463586270993973248", "132373680381257180544969461351324400912171008", "23095222072189648952993256439692139258575847424", "132930895919238695704838635791051573193342976", "168243939081672167888683437926281396372134428672", "254848269132027412117826432435296415649143717888", "132411518271561952204079277034190297100189696", "2395381414535629746949850784788370742804750532608", "741170198474558791323317730522755724161809645568", "132224608306903672992821923875726668484050944", "1110715161796269982507532387974627574860150034399232", "556687357055948294417228465178490723951297167360", "132232960202246484797915096732409383398408192", "1336307904724160962818849569061535861773206609199104", "539911138093427049270898512757977017120708362240", "132234909528688085119817269673010048385679360", "192555818346932666088467857878557229824413270016", "213933275698895262071127838378502348623608545280", "26242793214326920122762260508308280795067318272", "133013546034261548101022526829665036812681216", "1961157698890034263101430264620381596579872636928", "795681096322259155546038887734709058625819639808", "106863283060317791429738269038275000921501990912", "132364772697313055456771805283324244785102848", "772223458462374288009424711031756936755556519138158872979463212885868544", "556408486666365359155691574368511046864573825024", "566030959308774847657376307422412091694461747200", "132232441712065251840558706127971020684918784", "4855286576969915023313961126807483283582414049247232", "539753081489644481647787859957439400746770497536", "556472257544105219084709127779453628872753414144", "132233945670892511922842474677066280533491712", "1093164055495398543655493905461692826110111252480", "1173830107595571395304992544701162330811963277312", "23593684662542284823224342454329218967093116928", "132945951440748579478499196994261687069573120", "101113020249377590210345624749112946182432705478656", "559487253925995305572869727573655773993370648576", "101442882632982733883376310714716289655851974656", "132374069094513329250267888228864137915006976", "1369157611696998815633255242313032735408078325752226119033436370584469504", "539693084823953498714178097728783878875464597504", "566030959308774847657376307422412091694461747200", "132233415031632084462770900468256126051287040", "74414244734791452238102133634101114143038112792576", "560600193596342121942724329614527218935721361408", "23102392135914401053011795696808682222398734336", "132962424296123282191059431869634461611065344", "720713620857784563433774171175116071404212412481536", "540097526882426100538668987386001755815318388736", "101355462641613431316178621141788362222489042944", "132375193489334570958174808132668532451180544", "57538972489122733585895225968708594159708708798464", "544803125316585202358747007296840814527523061760", "23104495846804738112886834492744419905793687552", "132963338713558819442084559810887165795106816", "511716869075471421550536754716925367168027066368", "126367161557814234070329412694582814005708980224", "132481503174626108349680920803352210403491840", "16688548878744568986603264852916800851512521654272", "585903230407929808734442797881952790295131193344", "132230859750862485976319255582205026282504192", "1000498775468291713314819680134871105840933081448448", "556718094914057542232576578543188928006266552320", "132232958468017897708009274826925590934716416", "12128672289440251695656798574106368340120783814656", "593740116563449354966376353369029213703274233856", "102195102750513344252840034043387747373984776192", "132372262294052286735719598660227996095348736", "819893516354883526739148760347250504044420811194368", "556786341399247968526544155867378568242164400128", "566422000806352981211705952671928750761178038272", "132232420385618009252280454553526187463802880", "54774236731289771002111240167178912355298333163520", "562118608485290407457050191767745204902191693824", "101529056015645393463862543400828340781333872640", "132373922483509237679445025813900394019946496", "198505337947420041839157162270434076741451324063744", "567649592069347538805681165236826549112528699392", "132231819398976504141961186514398359947575296", "101341210815354581748271440628393357191894007808", "132342756943737958782492134928973424148611072", "1299537362121560334388124694102809325807446523904", "1002824756428206484847889798362890998888240513024", "132218453850883051243170933251099491854974976", "152952094281722388051784123047844216429220248682496", "558439977272016077135964876044151589133722058752", "132232861624457113869387639621348930642509824", "1299721572990643589470071752159668596725020822949340286326681575742242816", "539693084823953498714178097728783878875464597504", "132234922614050348242387329106717723536130048", "1529802250377079039962357552800920908426924523520", "898465687200358434937093754571044026794045865984", "108530795077780919208233921929309241733441126400", "132362253721213497020186247898766323130302464", "64226534451374450223975986162435783062063396421632", "561270898972663586339708028953841173521898668032", "571063766611908160949337675115553531437315522560", "132232169466601740332718481335705692329213952", "7512857291285285835383741309903220605349718003475545241593440022980198400", "539693084823953498714178097728783878875464597504", "556408486666365359155691574368511046864573825024", "132233949272289996234681644044932245547384832", "18536584538141449006220210206370611934304451690496", "573626916738909406815857265523443122545593679872", "101898298173908678959000761796155615367332364288", "132373297085022748112969127105397503054315520", "235832590318576399998890667229925169853859706699776", "540930982904308356834374914638788531196262350848", "567392780758319462134167659549138265661555867648", "132233340887230655716404111677945158861586432", "1608666172710605481533481456609102557174095847714112330815575980299517952", "539693084823953498714178097728783878875464597504", "101341210815354581748271440628393357191894007808", "132375217803007245841741993366256809167290368", "4441001100817112665600960340693352350683557265408", "648713156898895950444119253336689596305061707776", "132227970363028060833187242560249784315150336", "214991158454994364455547056204658433381027851272192", "557852237756522534538846366872636372154880884736", "132232894613378176100732211364959509800812544", "181148026110710809468369911514391520542550181019648", "558122798814999301031656581076916737577131704320", "567805172992854439078496834724629534474726539264", "132232345186553753064375095506324094694981632", "566030959308774847657376307422412091694461747200", "132201023671945640842805249480368217821020160", "16156515636131995358669277044088465686395510325248", "576253889077268649953888745716671333266651873280", "132231893693139642270822097489758369358020608", "51625445518785628225413132032401223323797397668307630772021801445752832", "539693084823953498714178097728783878875464597504", "132234922614050348242387329106717723536130048", "143776242866932713574725876372274016969011564118016", "558570131423001190192567610658538979415342186496", "568268167414455721861976060980325400675346284544", "132232320096684219666017604606004676809195520", "367098218876854667374594326315147651601141203992576", "540487688155515477314011629535771427457460076544", "557253111741209596049155902962739420292722982912", "132233901639776019427520275124381558039904256", "14830303812104599583758459783129488465215467892506624", "539712725637082362380492801788935440333210124288", "566052563942088280931124535237991625940877180928", "132233413852581667381727795355553024817758208", "387998103182838567518504140740168994024843020855401768702372702968610816", "556408486666365359155691574368511046864573825024", "132232975944858494574928443643765798127796224", "556408486666365359155691574368511046864573825024", "132201557650904241723138859982047679048843264", "52714267801275121212715634158799368404833460374842379104914422932439040", "539693084823953498714178097728783878875464597504", "132234922614050348242387329106717723536130048", "80306092814996755786837424434791215539259312548870390008830144695762944", "539693084823953498714178097728783878875464597504", "556408486666365359155691574368511046864573825024", "132233949272289996234681644044932245547384832", "539693084823953498714178097728783878875464597504", "132202530515867637788267293161494535366246400"], "dual_psd": [[["13419292313465173711753367924665505238260037135070302415540161318223872", "677461768454998538185134597671923421642544726755803795087095846928384", "24673974267661176314180260651786784030193611331975560305803886854144", "-15975975946930022430983456125957876638949343567499892340626357747712", "2341416099584269317403228009759146587460578591003880044008552005632", "-197235769174184241987921588694360073267299149343554244926102306816", "-623946384986393223060404339295967491809452928624354745094982598656", "-75850383935551078011335358854324016060662445665398691632785653760", "38661306132074001568902486018344576498058427803562891120195141632"], ["677461768454998538185134597671923421642544726755803795087095846928384", "39245324354556573590296990772733550190413882961398982213298821267456", "1752111509085407292291307188838708592572921812104082285986760884224", "-1076478500101572623674066068087847973364900721209801105465633931264", "182324983972159740138587399876544854043096110810060117180638298112", "-21667611328174583896278262570911341232927164360977367639072440320", "-37227681630996389270609842742323787023405069662718897599587287040", "-1035755335119925489646454000131100040347925889235579084273090560", "1277359236310293943816208385116543640123885460525626200109875200"], ["24673974267661176314180260651786784030193611331975560305803886854144", "1752111509085407292291307188838708592572921812104082285986760884224", "96219697588106207753581037754112757869500364682591437742560772096", "-56478748866254293563445369306309714343058817914280745584130260992", "10743175996571750804341938770858785972217749262703614417610735616", "-1538432558092103453267794347303301128326082960751488609730691072", "-1722393841231340433229287703180585965118662988440965826830401536", "141014693346507796041083344232638809974537464701481690037485568", "3370676875801895973112792329118564578799430474843487672991744"], ["-15975975946930022430983456125957876638949343567499892340626357747712", "-1076478500101572623674066068087847973364900721209801105465633931264", "-56478748866254293563445369306309714343058817914280745584130260992", "33465995192677198902163443378886000139575860295942723157884928000", "-6218953627926790190463846787931479520296267546080912101364203520", "861497932592801450341566946280271016473305495313177171315392512", "1049373782232760002628961172089154835273446145322019255058694144", "-59193315006769464019154106329228286429944104234636889810796544", "-9934999459378906524390437061612409243473430014339912344535040"], ["2341416099584269317403228009759146587460578591003880044008552005632", "182324983972159740138587399876544854043096110810060117180638298112", "10743175996571750804341938770858785972217749262703614417610735616", "-6218953627926790190463846787931479520296267546080912101364203520", "1223611722784403308538895280723087017894474888314499597699383296", "-183271619106656570169164589160397152890248967335220283244019712", "-181682787438015116737449600383594282476084754773752181776449536", "22275380119202422641578035634041323160371352569934474815471616", "-1827375737587134947617438614914121095341792876247492545478656"], ["-197235769174184241987921588694360073267299149343554244926102306816", "-21667611328174583896278262570911341232927164360977367639072440320", "-1538432558092103453267794347303301128326082960751488609730691072", "861497932592801450341566946280271016473305495313177171315392512", "-183271619106656570169164589160397152890248967335220283244019712", "30084813872379813000667362955640136970841389025914582818881536", "22469056721786795952562583295098306946051555950502015200657408", "-5370317730070100538633836658057298552433253620487261838639104", "997454521973854338512663761776581011426495876281829666324480"], ["-623946384986393223060404339295967491809452928624354745094982598656", "-37227681630996389270609842742323787023405069662718897599587287040", "-1722393841231340433229287703180585965118662988440965826830401536", "1049373782232760002628961172089154835273446145322019255058694144", "-181682787438015116737449600383594282476084754773752181776449536", "22469056721786795952562583295098306946051555950502015200657408", "35516215889451726364073586891848331354288883090207784717778944", "354449817156305035343602731806670932215941351291469313343488", "-1031722968726129249817367982192904636427841624270651185430528"], ["-75850383935551078011335358854324016060662445665398691632785653760", "-1035755335119925489646454000131100040347925889235579084273090560", "141014693346507796041083344232638809974537464701481690037485568", "-59193315006769464019154106329228286429944104234636889810796544", "22275380119202422641578035634041323160371352569934474815471616", "-5370317730070100538633836658057298552433253620487261838639104", "354449817156305035343602731806670932215941351291469313343488", "1975761235660488423390914363319904639883243037398296116068352", "-592022019364312970147837434082581277975477835075232909492224"], ["38661306132074001568902486018344576498058427803562891120195141632", "1277359236310293943816208385116543640123885460525626200109875200", "3370676875801895973112792329118564578799430474843487672991744", "-9934999459378906524390437061612409243473430014339912344535040", "-1827375737587134947617438614914121095341792876247492545478656", "997454521973854338512663761776581011426495876281829666324480", "-1031722968726129249817367982192904636427841624270651185430528", "-592022019364312970147837434082581277975477835075232909492224", "201556138973648537121422065207429632513029896615005834444800"]], [["5958916043952216320705341321497466720002740496516121824792282824441856", "-537979308917158398120442801284645349692053976516302359099960585093120", "9161588327130965961080815477851122820316607460188465034169140903936", "5678167200675277446519649459135097704143231866324524740726818340864", "-1365866891657499829249976259083984973638130496147111912194808217600", "-365696526704136866680057313779118890934516944254399518259600687104", "-94169527635205213134089419935227458479423701451853381748878475264"], ["-537979308917158398120442801284645349692053976516302359099960585093120", "58877996341998822323523294278182393664586329130699116924110561607680", "-2692337620675972655979606140894998574054953824848292116549144150016", "-192067656151205052621649103500512666492376994017003674063756853248", "67557376484554080652159289500639502139744041134355820140560384000", "20002846202520235078387656881899171839574642584157781979106902016", "7534857124071875364251737472046211604707263949076528100957749248"], ["9161588327130965961080815477851122820316607460188465034169140903936", "-2692337620675972655979606140894998574054953824848292116549144150016", "351578250044966971789544263633506498418232930276847542232678400000", "-49273197147754474698614107323172467100055064468972585686377955328", "7988358344463121753806369279354463963349619283804848514597388288", "1792286373089430093422984240115818805543370794542283818641915904", "30169332275825011587334851575300945334269876789227585919778816"], ["5678167200675277446519649459135097704143231866324524740726818340864", "-192067656151205052621649103500512666492376994017003674063756853248", "-49273197147754474698614107323172467100055064468972585686377955328", "15379350265842406587239556429326227073282635938156829430289268736", "-3035343844885916457255532140511269261432897237902188226646376448", "-753128084220863021863283607056042799496575291898541565976510464", "-119800771248391351502398339545576158788049628646238874020872192"], ["-1365866891657499829249976259083984973638130496147111912194808217600", "67557376484554080652159289500639502139744041134355820140560384000", "7988358344463121753806369279354463963349619283804848514597388288", "-3035343844885916457255532140511269261432897237902188226646376448", "614635665800618188186901712271288191055788770086652462290173952", "154204299615605939839015648810668313295600627622801920688652288", "26814606619815335046060922381035092397601935896316798807572480"], ["-365696526704136866680057313779118890934516944254399518259600687104", "20002846202520235078387656881899171839574642584157781979106902016", "1792286373089430093422984240115818805543370794542283818641915904", "-753128084220863021863283607056042799496575291898541565976510464", "154204299615605939839015648810668313295600627622801920688652288", "38869124487969427039324169528832841048718709788927452961046528", "6999702557717334162112866247419452046747204048106986766598144"], ["-94169527635205213134089419935227458479423701451853381748878475264", "7534857124071875364251737472046211604707263949076528100957749248", "30169332275825011587334851575300945334269876789227585919778816", "-119800771248391351502398339545576158788049628646238874020872192", "26814606619815335046060922381035092397601935896316798807572480", "6999702557717334162112866247419452046747204048106986766598144", "1578865340993768217213231608672640454086772490647696146694144"]], [["350098235221427766305784756221867964208687650682314281105576087781376", "-29676731186507162390822672066687727678639689278509547846630115377152", "-1807148801226501603239107770714314156531523043575955794250283614208", "927688405877688278355163131739533137924489243983412882807252320256", "240610913484219861286184754123039276491332009135044369198887206912"], ["-29676731186507162390822672066687727678639689278509547846630115377152", "2515603580118541096958015011448076191054966151752777085107551862784", "153186345409875724716153027970838498594827092468657966381319323648", "-78637241426421465347322555307168905755090657322822252934721437696", "-20395833745048501527986022755558967330813569296220732987359100928"], ["-1807148801226501603239107770714314156531523043575955794250283614208", "153186345409875724716153027970838498594827092468657966381319323648", "9328201233887565984494253731044912925835931779855805041235460096", "-4788573097300149460598900576619434589308657674139288172949929984", "-1241993475317033721689370267122216528580962480340398347271536640"], ["927688405877688278355163131739533137924489243983412882807252320256", "-78637241426421465347322555307168905755090657322822252934721437696", "-4788573097300149460598900576619434589308657674139288172949929984", "2458183709082613272723080634084878987061804503442278352943054848", "637569494247163814520447160381318974455578195072057548984025088"], ["240610913484219861286184754123039276491332009135044369198887206912", "-20395833745048501527986022755558967330813569296220732987359100928", "-1241993475317033721689370267122216528580962480340398347271536640", "637569494247163814520447160381318974455578195072057548984025088", "165363906079373906918867972128972861819463047035092465262526464"]], [["26352506231190079779546187013436051084147654076483677016208399400960", "-476808935028436214175671396076489848991179110897585312650487660544", "-119714488927479433280797541201926616564459595784693366077637263360"], ["-476808935028436214175671396076489848991179110897585312650487660544", "8627139996797356686497369867138050625070904659076453772348620800", "2166053485471738799759829892408102031281334724947589936460070912"], ["-119714488927479433280797541201926616564459595784693366077637263360", "2166053485471738799759829892408102031281334724947589936460070912", "543840450446613263482639333490092245184349383583641384934965248"]], [["9255966635111923949562681709907340110594048"]], [["62685543788259211427485843118437576710667929862391794048313473057685504", "919258901537290836216409193756351836615629946930066078067255572168704", "-68633863974418025040974123555231686870426797146328006913723807563776", "24935009230239172100838261227873232906647986278253948149837170999296", "-5214249177587148894914996445435568930652643206481532074990814363648", "385275199517250295305744111516607764844750921027249707508213743616", "592176030067066275198605925527420396213650783348365961835506040832", "-158274933610485584260391221835150075410448091895208913813167407104"], ["919258901537290836216409193756351836615629946930066078067255572168704", "204148050724060623373167351658653505473211385686596149428677362319360", "-15021160542230309743815298877871481246123246858009583400952564547584", "-76871406110662027831568742005858378100144362741905950319421947904", "215488368671856432406111436457127739578164871495464668917659598848", "-14257154283342923326647731201699536578937346265849721821966893056", "-2163724534278877156828900048100644223932745970291416853785870336", "202969025739666198177773877326131680788767718179676847006023680"], ["-68633863974418025040974123555231686870426797146328006913723807563776", "-15021160542230309743815298877871481246123246858009583400952564547584", "3042191643155621129220940339911532202878917726479738103876080893952", "-558068986916344468835778551722278164547287454115869801979672788992", "42941292148619964411310156004177947408483682562762442431935807488", "7288671257028397297671369481060151220562883967232204543212126208", "-624552587401080354144685612164049918581797277854357785900220416", "-1172609604130207866241338605164838107373559576921030105111724032"], ["24935009230239172100838261227873232906647986278253948149837170999296", "-76871406110662027831568742005858378100144362741905950319421947904", "-558068986916344468835778551722278164547287454115869801979672788992", "174763315760897621277868882302609360439997384714087475115030740992", "-19820470760367097952465499634525928292438523295606224429875462144", "-1617373466103340052548715003083742767987881641513715662703296512", "485690293387120813313470502687392695423975309635473350384943104", "268645251504207542498864204655719366923191668852390338674819072"], ["-5214249177587148894914996445435568930652643206481532074990814363648", "215488368671856432406111436457127739578164871495464668917659598848", "42941292148619964411310156004177947408483682562762442431935807488", "-19820470760367097952465499634525928292438523295606224429875462144", "2659222773296775114483686528253387468599758790372620486345490432", "126772516780521896277892791357711408847085284141555233803206656", "-89307222822494278699374827958489666172641254721041727437668352", "-18131073234723573582632223665525068164783868179779980200247296"], ["385275199517250295305744111516607764844750921027249707508213743616", "-14257154283342923326647731201699536578937346265849721821966893056", "7288671257028397297671369481060151220562883967232204543212126208", "-1617373466103340052548715003083742767987881641513715662703296512", "126772516780521896277892791357711408847085284141555233803206656", "24596116630573623847923453976848218347755638146352533041315840", "2277280600146292203349414784989242704191158764884567951147008", "-4978954783221083048103030634232248806406578645513352482127872"], ["592176030067066275198605925527420396213650783348365961835506040832", "-2163724534278877156828900048100644223932745970291416853785870336", "-624552587401080354144685612164049918581797277854357785900220416", "485690293387120813313470502687392695423975309635473350384943104", "-89307222822494278699374827958489666172641254721041727437668352", "2277280600146292203349414784989242704191158764884567951147008", "6520235692927980854928882652915745565184420378296300446154752", "-1175377520267115088665271002298473520867487614102195337691136"], ["-158274933610485584260391221835150075410448091895208913813167407104", "202969025739666198177773877326131680788767718179676847006023680", "-1172609604130207866241338605164838107373559576921030105111724032", "268645251504207542498864204655719366923191668852390338674819072", "-18131073234723573582632223665525068164783868179779980200247296", "-4978954783221083048103030634232248806406578645513352482127872", "-1175377520267115088665271002298473520867487614102195337691136", "1128207792485863467316838351921643700324219510824636195536896"]], [["10142385824321561518515278025159189349557569376743827176902993068949504", "194390544764676240903306069813254156171271691946711794577494648029184", "45241161336766473752960396931395446554418679612331883058929829150720", "-3796254038875651019734120038420414428942693684616586603286952411136", "-2599395044683720529979471404528132087687296172121176224414285430784", "585318994038449961006175020347308330272120663543621475531078238208"], ["194390544764676240903306069813254156171271691946711794577494648029184", "5598218887944815071428707422952411702896380774146342989881849937920", "-314336093597758450908656998290660133663159237244440543137510719488", "184485258047879456933200459354826295503801627751408434842796294144", "-45177794635288545746852916751412265457436218088197393992258682880", "8067303144482567067212741079533407093872759505014303243154489344"], ["45241161336766473752960396931395446554418679612331883058929829150720", "-314336093597758450908656998290660133663159237244440543137510719488", "947217890809957707658480935620542203901706133341995169099928305664", "-179239709621039533875907663733040124864537809255883716403398705152", "-14524083236163095302642026108929157785448264360293667455218221056", "4598976002777832138781513354684381821856299636102231154462031872"], ["-3796254038875651019734120038420414428942693684616586603286952411136", "184485258047879456933200459354826295503801627751408434842796294144", "-179239709621039533875907663733040124864537809255883716403398705152", "36761341100126205802361967840004495284158638974537948174904983552", "1610747719996192036680048367664784431380158088179505810850709504", "-651970007833103013269897578081581732098431509102276700947873792"], ["-2599395044683720529979471404528132087687296172121176224414285430784", "-45177794635288545746852916751412265457436218088197393992258682880", "-14524083236163095302642026108929157785448264360293667455218221056", "1610747719996192036680048367664784431380158088179505810850709504", "677710471807004996176296525171653913029014879509881114943553536", "-157824094775229020183520073362626908273664972102497242477232128"], ["585318994038449961006175020347308330272120663543621475531078238208", "8067303144482567067212741079533407093872759505014303243154489344", "4598976002777832138781513354684381821856299636102231154462031872", "-651970007833103013269897578081581732098431509102276700947873792", "-157824094775229020183520073362626908273664972102497242477232128", "39081340824926440206111435263741860475058575157566751761235968"]], [["550650025428926858575536513411736524612916817412395149010301859397632", "11976597079820336873198710339978254980138764705591393093050345455616", "2105479613863911420771495175328221815647189757397187389251959914496", "1786151189164474190857036760002404716366666785348939138705387421696"], ["11976597079820336873198710339978254980138764705591393093050345455616", "332057042779361016092645002709547483583504834869707807704639078400", "17978575821288927714474525869483786506571397318559017741892714496", "32583758132225185939945626176551172313017018536500086233056149504"], ["2105479613863911420771495175328221815647189757397187389251959914496", "17978575821288927714474525869483786506571397318559017741892714496", "18861411523105551504846914585027598694124948249792842988617990144", "9264509616133090203022153817893419421699472341068688719096053760"], ["1786151189164474190857036760002404716366666785348939138705387421696", "32583758132225185939945626176551172313017018536500086233056149504", "9264509616133090203022153817893419421699472341068688719096053760", "6342186293733621376679439884596291222947363561635068643335208960"]], [["2829682513709625326973027531180770668604292729349753424725678227456", "-896854994907247513967812477257415249777942836938976826680781307904"], ["-896854994907247513967812477257415249777942836938976826680781307904", "284254109071622569383986771634006959081693853729960682537474850816"]], [["12012219008965290374116816383785123846060709905516719658256413514268672", "-264165981552426730613198357117395367828886847364182283021709666680832", "-33683051015601449453381622300237843199547494171292210156680612151296", "-9696358914683834455988207455431138701514814171536133238307210395648", "-1532758194655319395628517292840649503367757045890081248997984436224", "316768289478575500404110910819337327462571528975201162420182581248", "40886823290195463768023439101733837077464780876954829100530270208"], ["-264165981552426730613198357117395367828886847364182283021709666680832", "188511178983191201369771550464372097334080495120020828496349240492032", "8521440272883090807431886843247122237164929237678103866570421829632", "608291793110878897193119803959775235788264359770147748938359242752", "-359656197310797383332589320914621862835920424901154635531488854016", "-46244781520688535845168147501113043475635216265331334600548417536", "22780899858403862155173734496359848678253797307987929234774425600"], ["-33683051015601449453381622300237843199547494171292210156680612151296", "8521440272883090807431886843247122237164929237678103866570421829632", "425805388910366819436164918116418953446362988833318491165372186624", "44013388239365074208277474426752313070460045740846160900159176704", "-12454185476457237986946605767458761153138100807959318623888080896", "-2560992234956985864126470106349661397431906446741831825441685504", "893810837914800527229295182560959572498475886108249631070617600"], ["-9696358914683834455988207455431138701514814171536133238307210395648", "608291793110878897193119803959775235788264359770147748938359242752", "44013388239365074208277474426752313070460045740846160900159176704", "8681202885831400341975985475149654687465072855305212126195351552", "386686701512493874089784091353071661999314745767263913124036608", "-340629733396646662252986153225166865044760894218665707595366400", "18199072275239146212434900218958789095369044025636917742665728"], ["-1532758194655319395628517292840649503367757045890081248997984436224", "-359656197310797383332589320914621862835920424901154635531488854016", "-12454185476457237986946605767458761153138100807959318623888080896", "386686701512493874089784091353071661999314745767263913124036608", "1042506639715579405129244057283485426489385264862764215960600576", "44148660573535774267817964485221813690869772194815569878319104", "-56201206346907491372914452450898291905266237256879186494095360"], ["316768289478575500404110910819337327462571528975201162420182581248", "-46244781520688535845168147501113043475635216265331334600548417536", "-2560992234956985864126470106349661397431906446741831825441685504", "-340629733396646662252986153225166865044760894218665707595366400", "44148660573535774267817964485221813690869772194815569878319104", "16797743942589954713864990403922800736106347571669911927259136", "-4012709405575087244127701211325569807235793977637857770078208"], ["40886823290195463768023439101733837077464780876954829100530270208", "22780899858403862155173734496359848678253797307987929234774425600", "893810837914800527229295182560959572498475886108249631070617600", "18199072275239146212434900218958789095369044025636917742665728", "-56201206346907491372914452450898291905266237256879186494095360", "-4012709405575087244127701211325569807235793977637857770078208", "3208352394406231548279680536757043010095700711861426690457600"]], [["3784846784584391742490520738383795900990953748749086759775109757534208", "-125954671691286010136815324721145133980504264529235346687829655683072", "-20270332614617343443029325787405772233157267774287933704152450859008", "-5819481440088454593255716361211305572743532952977630014602282532864", "1271243912372689082900560475442325504985103671414336599955716702208"], ["-125954671691286010136815324721145133980504264529235346687829655683072", "41586928604682783372908500979010996747448108745188003660091789148160", "-1628548822356918155717649526201720056044145510413005938442436083712", "505650132558201195570964483508447938889552225364590516616948613120", "-55004658881862028676870199121131744468310333909605971244789792768"], ["-20270332614617343443029325787405772233157267774287933704152450859008", "-1628548822356918155717649526201720056044145510413005938442436083712", "257303303583993649451963381950766993406408772828800021687600939008", "7435022678215864376550446732273792053612585267705488054253780992", "-4979257997561616539203118488705972686611013358660096090653589504"], ["-5819481440088454593255716361211305572743532952977630014602282532864", "505650132558201195570964483508447938889552225364590516616948613120", "7435022678215864376550446732273792053612585267705488054253780992", "14509583364056187086256463697379639905233000249294009506956574720", "-2746317948318205278578782158424183131928621858102978531821617152"], ["1271243912372689082900560475442325504985103671414336599955716702208", "-55004658881862028676870199121131744468310333909605971244789792768", "-4979257997561616539203118488705972686611013358660096090653589504", "-2746317948318205278578782158424183131928621858102978531821617152", "590220358215533765201238593305076441163275966711686157138132992"]], [["293337497702888986667831902300822551858731247399904113414631325696", "-944179656336489110392108317363312727881492032143203961614953873408", "-5322111337364345963226990566966048146953839644577974992970448896"], ["-944179656336489110392108317363312727881492032143203961614953873408", "3039076935000767985219592337961226122379513776776506394649420627968", "17130538348652827997045338243621110915794030980334059408280518656"], ["-5322111337364345963226990566966048146953839644577974992970448896", "17130538348652827997045338243621110915794030980334059408280518656", "96560682862275417198630734920731505445096155369742786195619840"]], [["220853917672388710812043735012412622569996288"]], [["13285127186023268921873714048771141375163642795432693791569166985068544", "-295642910369159048361704787271503358266113478860769689789300280918016", "44405788014000421313769124605543354761126783369366322684169663021056", "-4768181238927706822415703351247624004522573891253372469160179662848", "1091887241893936617465957474840443201433079361322339917237422391296", "-131519434239740638410229223827621727008858788689460679320090443776"], ["-295642910369159048361704787271503358266113478860769689789300280918016", "23889787477893661826928247936140090300814159214164173841004543082496", "-3452027359315749300425758286704991893378104589010751350631024295936", "609435282826547097797615972689950022890908614828587137523605569536", "-79797105214055191775974953797034023465277579462958720061632675840", "6298613795915717693303000269977997626645311159008551032380719104"], ["44405788014000421313769124605543354761126783369366322684169663021056", "-3452027359315749300425758286704991893378104589010751350631024295936", "499109258095623000068452629007630911714716952222213891011351937024", "-87705244395610939590998045467662705284259900695316067813188173824", "11574617679408285805069886034263180156794500555242597137021665280", "-921812894129032659086509847818390211278328717957390736392454144"], ["-4768181238927706822415703351247624004522573891253372469160179662848", "609435282826547097797615972689950022890908614828587137523605569536", "-87705244395610939590998045467662705284259900695316067813188173824", "22258374205686215248223336077449208167598775638041456812933251072", "-3190114169478492201090166733192194512828974330224942881865465856", "250468390036810187290591207767892795830050647717604085020491776"], ["1091887241893936617465957474840443201433079361322339917237422391296", "-79797105214055191775974953797034023465277579462958720061632675840", "11574617679408285805069886034263180156794500555242597137021665280", "-3190114169478492201090166733192194512828974330224942881865465856", "504997657077892442421672289698848455757831672636491774392532992", "-42701762131578140791073009221363918520583074906389565348511744"], ["-131519434239740638410229223827621727008858788689460679320090443776", "6298613795915717693303000269977997626645311159008551032380719104", "-921812894129032659086509847818390211278328717957390736392454144", "250468390036810187290591207767892795830050647717604085020491776", "-42701762131578140791073009221363918520583074906389565348511744", "3831553640546899418381562178441731091805886811489637729566720"]], [["1291143308334287508365960907230077646052261888", "76996190073059119366713440167288892335063040", "31391719381202012317472105688265941397274624", "-5717873737871009594621525022536926926733312"], ["76996190073059119366713440167288892335063040", "15459624867991607971670390777725852516876288", "2472699437021557980723231119163858414993408", "-630695084892234823861202462126062218248192"], ["31391719381202012317472105688265941397274624", "2472699437021557980723231119163858414993408", "2236006974761646746323055601471147000987648", "-358012153185987791681759799298689345781760"], ["-5717873737871009594621525022536926926733312", "-630695084892234823861202462126062218248192", "-358012153185987791681759799298689345781760", "313185087931244939547719877297693968564224"]], [["117778457574515237832514605256368984346853376", "3885771246429303885213676196979201739325440"], ["3885771246429303885213676196979201739325440", "8099200920585391073663472633631278041661440"]], [["828983047690113328628309919498542185443229696", "-9648997504171483363331077401450155255791616", "-5952401627764084683233412039603486764040192", "-384000841762473044195861544935076506107904", "176768529925351121388403675791060677689344"], ["-9648997504171483363331077401450155255791616", "17467017973165475632984482120850595484008448", "159213587545496271703934380416926067195904", "31639027890959308376864041086674112872448", "-31957119835815160911450578907855266512896"], ["-5952401627764084683233412039603486764040192", "159213587545496271703934380416926067195904", "937820664384005773251070306601116400353280", "25593318369020818696529970038760691204096", "-32921761450818002020800441413891352690688"], ["-384000841762473044195861544935076506107904", "31639027890959308376864041086674112872448", "25593318369020818696529970038760691204096", "109495769657195303192413241290530207301632", "-19282331269760100677727579418107901378560"], ["176768529925351121388403675791060677689344", "-31957119835815160911450578907855266512896", "-32921761450818002020800441413891352690688", "-19282331269760100677727579418107901378560", "26539009138933533759498369071775681085440"]], [["101450765973941480915062500172065634575712256", "-3359448584767009341263738776721395132923904", "62066036021309324898260800079908283875328"], ["-3359448584767009341263738776721395132923904", "3149762625939886418154590427154072861671424", "142332368626878354735104969331087429861376"], ["62066036021309324898260800079908283875328", "142332368626878354735104969331087429861376", "589930708920842133701103813111935626379264"]], [["5429790308685917501349896939516782826225664"]], [["85516809914954240821002979340065777200922624", "177509261708524340666236993878233463128064", "-54421177791916658924269838607748587061248", "53531999001672920086388888502984058601472"], ["177509261708524340666236993878233463128064", "2390742874273877979897489063332747952521216", "-86647043068986896464003883881598394826752", "23866962723798556703375805151181556154368"], ["-54421177791916658924269838607748587061248", "-86647043068986896464003883881598394826752", "179980397871455259692085316465352245248000", "8354290769845275339157485531555398942720"], ["53531999001672920086388888502984058601472", "23866962723798556703375805151181556154368", "8354290769845275339157485531555398942720", "50333761596467520755640925273792670859264"]], [["7252644320259577301235776048034765105790976", "-151874827348835813090571686441100905545728"], ["-151874827348835813090571686441100905545728", "464382109217576683104757054692623730606080"]], [["6911354247992089454364896832201966061879296", "45769965631262709440775065250446822080512", "-15548952004153220199575971643325822271488"], ["45769965631262709440775065250446822080512", "291263247478300542507855297714384625729536", "-10872936828222725591233123403887487746048"], ["-15548952004153220199575971643325822271488", "-10872936828222725591233123403887487746048", "39571849028520886489775078625039446179840"]], [["613335262046240380346247191190377347416064"]], [["567806723641692588230153324859239249739776", "4069631064386123927766921310925639122944"], ["4069631064386123927766921310925639122944", "51159189545935595933800197407605056864256"]], [["46873697498670923950142406633947960180736"]], [["1216758960566935764612934929858651091491618816", "0", "-672056144818543228679975782629627935064064", "-153336039242810916781445549725702762266624", "-30661065265252543621364367759417261686784", "-5671240768340871309310265362366882381824", "-6164368688394368556243611650862880915456", "-6041031591499971622661224903747309666304", "-6108833238922251842501508502349208879104", "-6092302449424308530946230887874075557888"], ["0", "6257342046946985996999924257434679795269384738413193795512915468987924480", "0", "0", "0", "0", "0", "0", "0", "0"], ["-672056144818543228679975782629627935064064", "0", "51324681061550882124657307165219854720434176", "158222869405363836575595525020353885634560", "69820452051353405927712131345283660382208", "-62523474729995286863891617827914826907648", "12973590230995488515896384412497188225024", "-1655439772227132412377642327496598749184", "143725861575610915012536531126256140288", "-5529837968330363340235813731853926400"], ["-153336039242810916781445549725702762266624", "0", "158222869405363836575595525020353885634560", "1355163333448179673524753367497057668956160", "-46659584867334088664971106144506968276992", "-14530786872500832649893970161443465592832", "2855233516460077943868886371711393464320", "-229617320368366258572896841569759395840", "-10410631545297012948559597612281364480", "7338274165646690472241731131871854592"], ["-30661065265252543621364367759417261686784", "0", "69820452051353405927712131345283660382208", "-46659584867334088664971106144506968276992", "32379409196295102016321209057278448107520", "-3922677451858527795775000790639698771968", "-15999408243044979286857831982945009664", "103803056792716394137244680072370061312", "-26734525400113227385381180465102192640", "4825291453651515101257260708732600320"], ["-5671240768340871309310265362366882381824", "0", "-62523474729995286863891617827914826907648", "-14530786872500832649893970161443465592832", "-3922677451858527795775000790639698771968", "1883975956539723486641873331769697107968", "-372999130255092193838760637135157460992", "52883280795695051945375438343560495104", "-6076022169082617458345036527320432640", "583317776444360483259477255365066752"], ["-6164368688394368556243611650862880915456", "0", "12973590230995488515896384412497188225024", "2855233516460077943868886371711393464320", "-15999408243044979286857831982945009664", "-372999130255092193838760637135157460992", "140377624249760771177747664274016174080", "-31210087243205863138285720484802723840", "5451765527678495245758564952283545600", "-823523374605858758711355002289389568"], ["-6041031591499971622661224903747309666304", "0", "-1655439772227132412377642327496598749184", "-229617320368366258572896841569759395840", "103803056792716394137244680072370061312", "52883280795695051945375438343560495104", "-31210087243205863138285720484802723840", "9648807644894578043253241384791965696", "-2039134021246441019995858685906649088", "352849687551110017658027497796665344"], ["-6108833238922251842501508502349208879104", "0", "143725861575610915012536531126256140288", "-10410631545297012948559597612281364480", "-26734525400113227385381180465102192640", "-6076022169082617458345036527320432640", "5451765527678495245758564952283545600", "-2039134021246441019995858685906649088", "675383977122437907687080645911117824", "-145714785409082615805206026533208064"], ["-6092302449424308530946230887874075557888", "0", "-5529837968330363340235813731853926400", "7338274165646690472241731131871854592", "4825291453651515101257260708732600320", "583317776444360483259477255365066752", "-823523374605858758711355002289389568", "352849687551110017658027497796665344", "-145714785409082615805206026533208064", "110072486060792649800430049910849536"]], [["430281765021057356463812789480218214170361856", "-1588747320983973830274026461778799862218752", "1026351503380207734468598688342364534079488", "-251924572145566549646551531750733226442752", "33552926596446425196479562709391772745728", "-3053748053942861047237517250396445212672", "168271939272402773238694104463868690432"], ["-1588747320983973830274026461778799862218752", "5903483771582840667644235422685229593133056", "-14547765787573709370166287028467217203200", "-58930707546996606621091223264985228509184", "8838956528738747110071473706242356019200", "-775713871214221304109700079058010767360", "30639028423521330491025817254439682048"], ["1026351503380207734468598688342364534079488", "-14547765787573709370166287028467217203200", "132138939022855499171461927869361615273984", "-16233702161623319622731310241068416499712", "638908509148060354599183995593113468928", "146136338988265370798003680327042596864", "-43258606635763718013795395852434407424"], ["-251924572145566549646551531750733226442752", "-58930707546996606621091223264985228509184", "-16233702161623319622731310241068416499712", "6711775937223629474017877831042971205632", "-1215992808531399457459148110724430036992", "167674453643939715116241407758758313984", "-19970994433742763661314385544625520640"], ["33552926596446425196479562709391772745728", "8838956528738747110071473706242356019200", "638908509148060354599183995593113468928", "-1215992808531399457459148110724430036992", "399199035974630429335476616370134712320", "-78426335542458241922042776008427307008", "12252840582667734747840325531310489600"], ["-3053748053942861047237517250396445212672", "-775713871214221304109700079058010767360", "146136338988265370798003680327042596864", "167674453643939715116241407758758313984", "-78426335542458241922042776008427307008", "24104527867957788411855608194581659648", "-4725433479027215058304664019597787136"], ["168271939272402773238694104463868690432", "30639028423521330491025817254439682048", "-43258606635763718013795395852434407424", "-19970994433742763661314385544625520640", "12252840582667734747840325531310489600", "-4725433479027215058304664019597787136", "2559122401048302204584820184113479680"]], [["31306412736738789457551614790979329554644992", "530300541908834744696735106094593210318848", "-182764288480774695057709823464825340035072", "19443631029802673784779972034754439544832", "-1463308696182484743889388772945978982400"], ["530300541908834744696735106094593210318848", "598064801714062550205954184204646241796096", "-58811334232304429994816413295974362906624", "3148835539575764141575355916256463028224", "51136358088368950776372362290468487168"], ["-182764288480774695057709823464825340035072", "-58811334232304429994816413295974362906624", "20959071915718243636720656403806946328576", "-3278488695543973314997279852515272163328", "407246790285963272153324531594360258560"], ["19443631029802673784779972034754439544832", "3148835539575764141575355916256463028224", "-3278488695543973314997279852515272163328", "999310778343735205653764100091669381120", "-171026434233806907377236584073808314368"], ["-1463308696182484743889388772945978982400", "51136358088368950776372362290468487168", "407246790285963272153324531594360258560", "-171026434233806907377236584073808314368", "70580102614434826669938528584277688320"]], [["2881074192725719715085481732677131246239744", "-154343255050437536762976889439423828066304", "7059947922203695721860629412051658211328"], ["-154343255050437536762976889439423828066304", "54245741466709932660981960836782118404096", "-6564797484744836247455339459374569488384"], ["7059947922203695721860629412051658211328", "-6564797484744836247455339459374569488384", "2354997225094665734594463061764300865536"]], [["93887212023045807841946868385521982242816"]], [["417985204321357939974914123992996726425255936", "-648289244437880875409561000934737174331392", "-387189045379186366251858205111713223671808", "65005176911679629838724066572689618239488", "-20195307578613755041065077988316757884928", "4599928797274334656031975793491229802496", "-798624378731645872684470737464379572224", "116165230255630571779923207537888854016"], ["-648289244437880875409561000934737174331392", "4679559589493273424063681098826650369392640", "-30992923691996387692351089824902850543616", "4104180300571477503539355849571103145984", "-6618216925667627811619246631002008715264", "1622220780296327851727549302148004052992", "-254885946102880875874934790656427556864", "31214375932208244570955701167274852352"], ["-387189045379186366251858205111713223671808", "-30992923691996387692351089824902850543616", "134056839934500294489995486300792932007936", "-5780267482935163516353737387430647955456", "-1702293799039665376452363961091307339776", "397860770999339480277481766706705596416", "-48070896709269735959296041208206327808", "3213179019573838945175237315723788288"], ["65005176911679629838724066572689618239488", "4104180300571477503539355849571103145984", "-5780267482935163516353737387430647955456", "3948795091832209834024013888497641324544", "-557354372942125796648149907216762142720", "13797735243623083352354777457919787008", "10979448285139079222034110709468495872", "-3210805352125320705231252738180907008"], ["-20195307578613755041065077988316757884928", "-6618216925667627811619246631002008715264", "-1702293799039665376452363961091307339776", "-557354372942125796648149907216762142720", "313936676184770787670707481094054215680", "-70762501011929138099210096149792817152", "11529435212334565441923787625194323968", "-1564280673911883139802098033399693312"], ["4599928797274334656031975793491229802496", "1622220780296327851727549302148004052992", "397860770999339480277481766706705596416", "13797735243623083352354777457919787008", "-70762501011929138099210096149792817152", "27795287642356076413692672394303373312", "-6380661662393109456901900125356425216", "1141246279892551728643516876206374912"], ["-798624378731645872684470737464379572224", "-254885946102880875874934790656427556864", "-48070896709269735959296041208206327808", "10979448285139079222034110709468495872", "11529435212334565441923787625194323968", "-6380661662393109456901900125356425216", "2169721317639358907063320600670896128", "-481894587753487106020562783619252224"], ["116165230255630571779923207537888854016", "31214375932208244570955701167274852352", "3213179019573838945175237315723788288", "-3210805352125320705231252738180907008", "-1564280673911883139802098033399693312", "1141246279892551728643516876206374912", "-481894587753487106020562783619252224", "251937112624308904935363856968974336"]], [["34818385603819282610003548732630720116162560", "-463690378376636308523784767100578640691200", "53708071538482256007284024806266093174784", "-18396824654236415826983415562595383377920", "3331459033554266811979066928471040065536", "-449209588750262760756656223866832551936"], ["-463690378376636308523784767100578640691200", "564060094735999336164813028345583188836352", "-3657577708358331667818510804555707449344", "-6376766285452654888818560294386843779072", "1078755742774272397742519499429662162944", "-116512158652599139746404520310415032320"], ["53708071538482256007284024806266093174784", "-3657577708358331667818510804555707449344", "16023142770265116670345339622362045218816", "-2178647132096521312290378038152590786560", "119918877017329429706115858554129743872", "11972886868787882945999000528264101888"], ["-18396824654236415826983415562595383377920", "-6376766285452654888818560294386843779072", "-2178647132096521312290378038152590786560", "1093923900133033797186200531426053455872", "-223883177726075923222105060598700048384", "34149502740186999920979269266282905600"], ["3331459033554266811979066928471040065536", "1078755742774272397742519499429662162944", "119918877017329429706115858554129743872", "-223883177726075923222105060598700048384", "81411077177278903969128137405648338944", "-16735579317276200951734474753628438528"], ["-449209588750262760756656223866832551936", "-116512158652599139746404520310415032320", "11972886868787882945999000528264101888", "34149502740186999920979269266282905600", "-16735579317276200951734474753628438528", "7172572014779196664058085596318400512"]], [["2450661557944734285809251528318098480300032", "35204875427150666338859107709129085419520", "-15734860120912170137886512640463665627136", "1877806168864897453101158908317684203520"], ["35204875427150666338859107709129085419520", "68721239392107653466980975503635396952064", "-6991485352325582688712572736738999402496", "396156500788954047055797483145470672896"], ["-15734860120912170137886512640463665627136", "-6991485352325582688712572736738999402496", "3358262953345269107086706934328110088192", "-586565279341066588497013284687734374400"], ["1877806168864897453101158908317684203520", "396156500788954047055797483145470672896", "-586565279341066588497013284687734374400", "235756472833566783348360361524368244736"]], [["252840751236000520804293680157318289817600", "-13277095994906796090249999544244244578304"], ["-13277095994906796090249999544244244578304", "8855102571779198947159460519910829981696"]], [["34849418808051138028805177314715303973748736", "-14051173766698642161342771308169439215616", "-33483284934400218734420456795378376769536", "7605349862484851191079917271028286357504", "-2193432206685418887391306087114194550784", "452125033959459320255735777964110905344", "-72419028342224095962555226638218428416"], ["-14051173766698642161342771308169439215616", "454471961218616429555555798201808795467776", "-6121093349234101702328367803412279984128", "975581718328891768881932436880100425728", "-764697062870984410040142553823651561472", "183045889660304389782280624692696973312", "-29463827162416239237913728934754648064"], ["-33483284934400218734420456795378376769536", "-6121093349234101702328367803412279984128", "15683317159805713116547007861567258624000", "-540387060780345333149625385133392527360", "-249564822254172114371412278031408955392", "57478168798354147357094794871355473920", "-7452776342014970580861266924861915136"], ["7605349862484851191079917271028286357504", "975581718328891768881932436880100425728", "-540387060780345333149625385133392527360", "620390670101235939572527506734738046976", "-96958527257931615784884930364590522368", "3855488133409153044905298783333515264", "1574134526349139824203627468932775936"], ["-2193432206685418887391306087114194550784", "-764697062870984410040142553823651561472", "-249564822254172114371412278031408955392", "-96958527257931615784884930364590522368", "62393621159441630295230454761919610880", "-15323945385401784722581600152129110016", "2701874861009260489515726391631413248"], ["452125033959459320255735777964110905344", "183045889660304389782280624692696973312", "57478168798354147357094794871355473920", "3855488133409153044905298783333515264", "-15323945385401784722581600152129110016", "6675379880654330241701620174739734528", "-1614731091388316841889963201607499776"], ["-72419028342224095962555226638218428416", "-29463827162416239237913728934754648064", "-7452776342014970580861266924861915136", "1574134526349139824203627468932775936", "2701874861009260489515726391631413248", "-1614731091388316841889963201607499776", "731311567195115517150829092599234560"]], [["2925164164181664315489839589901294322581504", "-39568463686599511992873091813579388092416", "6284521083858795662044875143430627393536", "-1832074813070115726959716488104653094912", "307814649205010598409425339326708842496"], ["-39568463686599511992873091813579388092416", "56566471419159180964196008309299162906624", "308476882384934025730137551258431520768", "-790449944446230329586916225405474045952", "129785622334546096746023833139278774272"], ["6284521083858795662044875143430627393536", "308476882384934025730137551258431520768", "2536728072229846397117558604076454772736", "-363298433393961924842251861658754351104", "22594761264924747430352124575731417088"], ["-1832074813070115726959716488104653094912", "-790449944446230329586916225405474045952", "-363298433393961924842251861658754351104", "227624872354029258061418396235006476288", "-50617586129388427064899643239015907328"], ["307814649205010598409425339326708842496", "129785622334546096746023833139278774272", "22594761264924747430352124575731417088", "-50617586129388427064899643239015907328", "23819558558684048664365452628544454656"]], [["201319495674002160245411995506294298509312", "4285448440365699012833309426256671932416", "-1468269409234069889595605611095376527360"], ["4285448440365699012833309426256671932416", "9612010692538973067548218724881428119552", "-986479192094817807560964905561883672576"], ["-1468269409234069889595605611095376527360", "-986479192094817807560964905561883672576", "820163109054145544678796566406847528960"]], [["22154561322971362406353290318619237941248"]], [["2904477697135713539230260353178794689822720", "1699679958278555427079663659598699560960", "-3441748868964150268920296341586896224256", "808933830554410050127809944705317208064", "-220076793567511036586293174180123770880", "44022446556922406129212262731311218688"], ["1699679958278555427079663659598699560960", "45974111233013208197059620300751630237696", "-717313343155076112543981330674300747776", "184896444728891504869544985653080489984", "-98686795617395612844951180742884327424", "22022257840697349360674444148736000000"], ["-3441748868964150268920296341586896224256", "-717313343155076112543981330674300747776", "1961476967515189963544809070071507845120", "-26378152283622085517623977592049631232", "-42328061824223505117086130540094947328", "8988784095800766008014468084448362496"], ["808933830554410050127809944705317208064", "184896444728891504869544985653080489984", "-26378152283622085517623977592049631232", "116863072385213475135193645948329787392", "-20313296590810380590026235084697239552", "1136739425936567233142113750522789888"], ["-220076793567511036586293174180123770880", "-98686795617395612844951180742884327424", "-42328061824223505117086130540094947328", "-20313296590810380590026235084697239552", "16026821686207062983359960995223044096", "-4313904856137681657825412257872347136"], ["44022446556922406129212262731311218688", "22022257840697349360674444148736000000", "8988784095800766008014468084448362496", "1136739425936567233142113750522789888", "-4313904856137681657825412257872347136", "2344672331876465994184875921442340864"]], [["247133331823281385273264097011755326111744", "-3831920805781876505692415802438575980544", "673426333095051556662047171605224751104", "-178025586763009048481947341581228965888"], ["-3831920805781876505692415802438575980544", "6148528914954647595491522333747171033088", "140755710874942142007020943578847248384", "-107245806814803102296963850166075392000"], ["673426333095051556662047171605224751104", "140755710874942142007020943578847248384", "495004079909452238389521924803235151872", "-73269255499642976087395615844132192256"], ["-178025586763009048481947341581228965888", "-107245806814803102296963850166075392000", "-73269255499642976087395615844132192256", "74454670375162018436074024714970857472"]], [["16411931936398283765705380251854732001280", "478610427541159763168749886315889164288"], ["478610427541159763168749886315889164288", "1806552607171023324375653531577577635840"]], [["241970868867657673054243134126506071031808", "429551585076597619369445668049580457984", "-353825287080559407713885766820925800448", "85829133604920751946061313802621681664", "-22031158242069822331213022219707875328"], ["429551585076597619369445668049580457984", "4873578414503671008579621261457867407360", "-101631881496678813457350680918729162752", "31335643569670183343303613818601472000", "-13029776512573680814411163975397933056"], ["-353825287080559407713885766820925800448", "-101631881496678813457350680918729162752", "270441063293203334989684558026453811200", "3953057732164120976458321924586471424", "-7850018503305082928393943448765333504"], ["85829133604920751946061313802621681664", "31335643569670183343303613818601472000", "3953057732164120976458321924586471424", "29080393461895897282493362724281516032", "-5451472418961852631968981272192090112"], ["-22031158242069822331213022219707875328", "-13029776512573680814411163975397933056", "-7850018503305082928393943448765333504", "-5451472418961852631968981272192090112", "6658811621831694755524206971806810112"]], [["20909508001040033331293448844639498928128", "-374628172698157065498790544666534084608", "71127968895916608769797132780098813952"], ["-374628172698157065498790544666534084608", "735067203111996710808718697916547465216", "33963266297543415232308524776320663552"], ["71127968895916608769797132780098813952", "33963266297543415232308524776320663552", "147719803067740594030007360066261352448"]], [["1327915257424414745679275887977088155648"]], [["20127128556314921090852678746355596787712", "65251407535151665049843259315085901824", "-36669134661122175478180843038298865664", "8980648954531410837563425078386884608"], ["65251407535151665049843259315085901824", "554579193120893932770622165201880875008", "-15785688414281790722151508553322463232", "5177725788781614626272663547110490112"], ["-36669134661122175478180843038298865664", "-15785688414281790722151508553322463232", "43096227294819773741766666574452752384", "2398864177271635723446033252188422144"], ["8980648954531410837563425078386884608", "5177725788781614626272663547110490112", "2398864177271635723446033252188422144", "12109963828821166376926842738322702336"]], [["1773749478243586964345550670130111840256", "-37152853513536805498253981628636332032"], ["-37152853513536805498253981628636332032", "113755721241411566387803640520291385344"]], [["1671834175861275424759207330921962274816", "8491915153484322608208427635934494720", "-3803784560172968450783490185927589888"], ["8491915153484322608208427635934494720", "71650582560008590268622668671853002752", "-2779118420656165153061178715817377792"], ["-3803784560172968450783490185927589888", "-2779118420656165153061178715817377792", "9711238639633113021243439795637583872"]], [["150908750774273343005777215850882793472"]], [["138612108161782998383749517611722866688", "1024703606914635783721261864042102784"], ["1024703606914635783721261864042102784", "12490314009873812986662100314783481856"]], [["11465623277094474240097326711867179008"]], [["762034720112813645528079848350764755642734124645507780998759664582656", "-113381844952636523047951993089818494609619529152777567736951524556800", "19077160699202932211159237372238282893513856761812940265311879299072", "-7284905330303612823237547356081698129484285604431827196265021571072", "992287006915497353337915653495237071324651922562594647700842479616", "-155264288593212402140779975422856396704769186231985517726426726400", "17984082376363254394998338757026281486696673380547559001952354304", "177163347149192345143852111717574025578128210422426920130969600", "1890368744857348263313680403812581476246432297984994776400789504", "1696130484965257030989970033371991099792223277183968272887840768"], ["-113381844952636523047951993089818494609619529152777567736951524556800", "22515835913272750187844859761561953000859512606911324307413645918208", "-3862163112528130196718077293734587245364296957672239443800045387776", "1468741624770047298371638883419819649946651103538140715436558254080", "-199182168607280177416721522500517297620731677876532118232684822528", "31021417638525147147296025870813413863630832051285913132060377088", "-3594909177111582248263207265933828797252567572966527500889882624", "-66838281370649776991855450577084007627155921281953446055903232", "-615295637166875821989600527071581473318256932882210764212928512", "-561183565132545835670914908428573454447546259878190382558740480"], ["19077160699202932211159237372238282893513856761812940265311879299072", "-3862163112528130196718077293734587245364296957672239443800045387776", "663202201306717961728958606383936878418274394117430245132936937472", "-252150694786165106387979851047013562133889818381493452380611543040", "34186751128814785783347194893130918738767808795909523856081027072", "-5322977363050652586742267531462678809755192295029798030664531968", "616868761567726360724503061155408475414796845358119455889031168", "11774621479655238700934164753968603791788528645126656003932160", "107889874141959763077266417063306592103185309815341946903724032", "98455910946036273942868714591771738958054220914665946852884480"], ["-7284905330303612823237547356081698129484285604431827196265021571072", "1468741624770047298371638883419819649946651103538140715436558254080", "-252150694786165106387979851047013562133889818381493452380611543040", "95872878929929396431422997824320958240159349786337895159877861376", "-12999189422627649738278673595796792411138101586703070971127922688", "2024125321160034529995875101243595691915259220005908700312109056", "-234570303427046674025087186036120176165991905290306864747118592", "-4452697359908590743376190694875497373746041149247161647497216", "-40839427229746666439953653680953547720463261688656670807293952", "-37264093715541688280848298274601170457009230163173813654650880"], ["992287006915497353337915653495237071324651922562594647700842479616", "-199182168607280177416721522500517297620731677876532118232684822528", "34186751128814785783347194893130918738767808795909523856081027072", "-12999189422627649738278673595796792411138101586703070971127922688", "1762630037042905392218204810572638654485842129061874038529327104", "-274478464816051170832192159499599567772577370589183562911580160", "31808355024474792359642882600969300746417501559666839562223616", "600219314234812568854946490250763775169999049091396503863296", "5510899650828725811655802692076263436184231354575115637489664", "5027815431385084157634360389389552738952985126223837883531264"], ["-155264288593212402140779975422856396704769186231985517726426726400", "31021417638525147147296025870813413863630832051285913132060377088", "-5322977363050652586742267531462678809755192295029798030664531968", "2024125321160034529995875101243595691915259220005908700312109056", "-274478464816051170832192159499599567772577370589183562911580160", "42744777693758028821952327662783522283114886022408552667152384", "-4953510904256035335639951098222061734913732912967248047505408", "-92878541980739652709118044276809657231561189727646043340800", "-853727327482372027255492607519635151399948057145153907851264", "-778785383774209773128799962536543483916484931437901335494656"], ["17984082376363254394998338757026281486696673380547559001952354304", "-3594909177111582248263207265933828797252567572966527500889882624", "616868761567726360724503061155408475414796845358119455889031168", "-234570303427046674025087186036120176165991905290306864747118592", "31808355024474792359642882600969300746417501559666839562223616", "-4953510904256035335639951098222061734913732912967248047505408", "574041753330727488252252976905889714455041062803324920659968", "10770448257681516028320490929585617358626036921454041235456", "98988856144174551436074408254309797729200589886753486143488", "90300673023900337770824357087088753572842823128532138328064"], ["177163347149192345143852111717574025578128210422426920130969600", "-66838281370649776991855450577084007627155921281953446055903232", "11774621479655238700934164753968603791788528645126656003932160", "-4452697359908590743376190694875497373746041149247161647497216", "600219314234812568854946490250763775169999049091396503863296", "-92878541980739652709118044276809657231561189727646043340800", "10770448257681516028320490929585617358626036921454041235456", "331397372735738096545540397677465195112888230083123216384", "2834312163830730628459533450439844123476389903022335983616", "2608399691958772740802514003251030014747827082819841032192"], ["1890368744857348263313680403812581476246432297984994776400789504", "-615295637166875821989600527071581473318256932882210764212928512", "107889874141959763077266417063306592103185309815341946903724032", "-40839427229746666439953653680953547720463261688656670807293952", "5510899650828725811655802692076263436184231354575115637489664", "-853727327482372027255492607519635151399948057145153907851264", "98988856144174551436074408254309797729200589886753486143488", "2834312163830730628459533450439844123476389903022335983616", "24451673257068516226581618387076246520696782627585029832704", "22478230353428457758678615066770157775828091665397852405760"], ["1696130484965257030989970033371991099792223277183968272887840768", "-561183565132545835670914908428573454447546259878190382558740480", "98455910946036273942868714591771738958054220914665946852884480", "-37264093715541688280848298274601170457009230163173813654650880", "5027815431385084157634360389389552738952985126223837883531264", "-778785383774209773128799962536543483916484931437901335494656", "90300673023900337770824357087088753572842823128532138328064", "2608399691958772740802514003251030014747827082819841032192", "22478230353428457758678615066770157775828091665397852405760", "20666879257051940631249177272945132787881273670884214702080"]], [["15210488906897431273424098576382710527751459985611179912331264", "923666045056378059542048734538602106121953469652109338083328", "-966313847535181710852443035122431547294016337152655379922944", "205261955226089873665574802691864624835803303126897333895168", "2435822373120513057630838199245987977869425662563538960384", "11055193716733545202716639220093611785773769110012955721728", "572359143769189401634154794604969539158888138278451325960192"], ["923666045056378059542048734538602106121953469652109338083328", "56090173564586271229305578396090355429799361761606381862912", "-58679986902412585505488182489668331458279287347981508935680", "12464655116920514221386147517814973371357197509044991950848", "147916771881002443307013693443387852285453469951209766912", "671333256949874860162748889518567401305962866137605603328", "34756851664209759320927775698183983278325851398192549068800"], ["-966313847535181710852443035122431547294016337152655379922944", "-58679986902412585505488182489668331458279287347981508935680", "61389377925571964561067281867377354708899827333659401125888", "-13040177138367549781999339346195506232991869610737824432128", "-154746432129147872890902355459823796785998061906853625856", "-702330269661436267262040517053212520233691115247145844736", "-36361656076468759327827445900460399821477234738879180832768"], ["205261955226089873665574802691864624835803303126897333895168", "12464655116920514221386147517814973371357197509044991950848", "-13040177138367549781999339346195506232991869610737824432128", "2769961604858848709533662423749144797833498846008050712576", "32870847607235446853592331864437159206918991637406285824", "149187228075943200617778224957359504269406621195869093888", "7723851459391272934719460948745596113512422502199120101376"], ["2435822373120513057630838199245987977869425662563538960384", "147916771881002443307013693443387852285453469951209766912", "-154746432129147872890902355459823796785998061906853625856", "32870847607235446853592331864437159206918991637406285824", "390074945632019313582102587671510098501173230954348544", "1770389391112191674702069530750643114314713814708256768", "91658145664265012298699861568534315447162181529710362624"], ["11055193716733545202716639220093611785773769110012955721728", "671333256949874860162748889518567401305962866137605603328", "-702330269661436267262040517053212520233691115247145844736", "149187228075943200617778224957359504269406621195869093888", "1770389391112191674702069530750643114314713814708256768", "8035067699834653612455974963129842275346769013492416512", "415998542100958583003345388866273531537091230966258597888"], ["572359143769189401634154794604969539158888138278451325960192", "34756851664209759320927775698183983278325851398192549068800", "-36361656076468759327827445900460399821477234738879180832768", "7723851459391272934719460948745596113512422502199120101376", "91658145664265012298699861568534315447162181529710362624", "415998542100958583003345388866273531537091230966258597888", "21537439819416101319498578917101949765750435794907088027648"]], [["4152824000862581559942057243577585231724544", "-340922398231812172592696672447680565215232", "28952482119843722995174350208593152704512", "-2559473823422268681677645866188482281472", "236416454730125079067081998041643745280"], ["-340922398231812172592696672447680565215232", "52777579149789330552455293423900573040640", "-7632285719593010449499293980116775862272", "1019685388318837628411053407787546574848", "-125752490279555044372108966907070119936"], ["28952482119843722995174350208593152704512", "-7632285719593010449499293980116775862272", "1644058959188170498909925941736598667264", "-275461808755338061995295825439823495168", "39073312661140293686532886138263175168"], ["-2559473823422268681677645866188482281472", "1019685388318837628411053407787546574848", "-275461808755338061995295825439823495168", "52607707605076497831225304559474704384", "-8195574127565348081437215475086917632"], ["236416454730125079067081998041643745280", "-125752490279555044372108966907070119936", "39073312661140293686532886138263175168", "-8195574127565348081437215475086917632", "4139486959617894370524727712271040512"]], [["145735686191965752117347642725484040552448", "-17092109722117005205787672979853493141504", "1871619424506751690428724749395443056640"], ["-17092109722117005205787672979853493141504", "3476515068423959814781153513091851354112", "-476679544559474055725948288833268219904"], ["1871619424506751690428724749395443056640", "-476679544559474055725948288833268219904", "77355600321356071890135713839121956864"]], [["3945330408049877138363961508713656745984"]], [["37799833958662164630688825589099367742900617443494656286492983296", "1872418587136634939806791751200628009935573365698959571226198016", "44341843835981137542666229717643370658499282903457609702965248", "-37540228111120589267150814309820309701977777907197240477220864", "2667496210768153489106456333644677428009025597878526378246144", "-5069496722040560969800522534324203580827505445171104850116608", "-42141006613522055723647931979599901077346249596793967526019072", "-40960005782637438680010481654987717867012641146287568107601920"], ["1872418587136634939806791751200628009935573365698959571226198016", "92750443541335518470573006691485656744322734253397488651206656", "2196477706150739717226088791302813721765401471656265198338048", "-1859558985298230218295086131245070779999222310322998477848576", "132134693808999149157743468558634988731749184640563013484544", "-251118031369070698731839368851516731642847235769445566644224", "-2087459012388720902010481526152186328068440630273326637383680", "-2028958017130634025405397089802471471039830399743368628273152"], ["44341843835981137542666229717643370658499282903457609702965248", "2196477706150739717226088791302813721765401471656265198338048", "52016078084490277795891461158019151885527823537143120134144", "-44037308055131282158587337783486138152806595039019120197632", "3129159258749801873653355786928786176478827083143151878144", "-5946873529168718294557990476643529599935537395981690601472", "-49434342393973265210770789172374746391588010263242675847168", "-48048945980049358905048238884878573343204520111070332846080"], ["-37540228111120589267150814309820309701977777907197240477220864", "-1859558985298230218295086131245070779999222310322998477848576", "-44037308055131282158587337783486138152806595039019120197632", "37282405213106027249066345611869999070597605014726569361408", "-2649176087580106645644971757041550519827957256631300915200", "5034679876163041217468972054907139662347700035811301916672", "41851585984052557306512642542704021030089086563824647012352", "40678696160268775605101229997426970430467025340574841438208"], ["2667496210768153489106456333644677428009025597878526378246144", "132134693808999149157743468558634988731749184640563013484544", "3129159258749801873653355786928786176478827083143151878144", "-2649176087580106645644971757041550519827957256631300915200", "188242520912763677321503614545026152604929624768134512640", "-357749277717287123394090960016298718723489985433851396096", "-2973848392626756903903113296591370097609981579535939796992", "-2890506353485951779912646777833300806800194694072240177152"], ["-5069496722040560969800522534324203580827505445171104850116608", "-251118031369070698731839368851516731642847235769445566644224", "-5946873529168718294557990476643529599935537395981690601472", "5034679876163041217468972054907139662347700035811301916672", "-357749277717287123394090960016298718723489985433851396096", "679891796426546419249860713228037481153783679311530688512", "5651709875878532029226201179838659472157119523125496643584", "5493320824555073689968321989993842808126531909323933614080"], ["-42141006613522055723647931979599901077346249596793967526019072", "-2087459012388720902010481526152186328068440630273326637383680", "-49434342393973265210770789172374746391588010263242675847168", "41851585984052557306512642542704021030089086563824647012352", "-2973848392626756903903113296591370097609981579535939796992", "5651709875878532029226201179838659472157119523125496643584", "46980747067381090271235473867055814701485907487577339854848", "45664112611279761675246467773025658234069968029324345868288"], ["-40960005782637438680010481654987717867012641146287568107601920", "-2028958017130634025405397089802471471039830399743368628273152", "-48048945980049358905048238884878573343204520111070332846080", "40678696160268775605101229997426970430467025340574841438208", "-2890506353485951779912646777833300806800194694072240177152", "5493320824555073689968321989993842808126531909323933614080", "45664112611279761675246467773025658234069968029324345868288", "44384376808333244983351802153222456660361355515723704696832"]], [["10195007348528226015872196728845547368773577312907789732937728", "-1654733611771231813192031772546513107298590756733978840924160", "242392497580418495233778346737600835008683463851689014984704", "36343521133616240259497860984947737060712251749669307154432", "-13636683328914522757330761308186695374879367446896217948160", "2595397897647367802462118396598762086280412866010864364290048"], ["-1654733611771231813192031772546513107298590756733978840924160", "268576885951999848926701333678254243781503419545206243983360", "-39342297585042784297379218465029274263073146788163994255360", "-5898852637766334943078036900109392983406210276291826941952", "2213345953173130177595935491807940569446606159855398944768", "-421254442526466848586443791000402397060538554248783695183872"], ["242392497580418495233778346737600835008683463851689014984704", "-39342297585042784297379218465029274263073146788163994255360", "5763028988081608631822438014432268395053195418573691944960", "864089309333916971674229360173352222937339553341732028416", "-324220436318373610153463853177015374889013643661027573760", "61707162841479643221075430081508900781307640445205584281600"], ["36343521133616240259497860984947737060712251749669307154432", "-5898852637766334943078036900109392983406210276291826941952", "864089309333916971674229360173352222937339553341732028416", "129558663690447595380303573837722901495887801200492412928", "-48612528840244914321363666129082090027728666173145874432", "9252165802205857986319935697596841803057515505640703787008"], ["-13636683328914522757330761308186695374879367446896217948160", "2213345953173130177595935491807940569446606159855398944768", "-324220436318373610153463853177015374889013643661027573760", "-48612528840244914321363666129082090027728666173145874432", "18240215612982441375525290211276321956189397249266024448", "-3471563877573567302685180048297981630061955991516586442752"], ["2595397897647367802462118396598762086280412866010864364290048", "-421254442526466848586443791000402397060538554248783695183872", "61707162841479643221075430081508900781307640445205584281600", "9252165802205857986319935697596841803057515505640703787008", "-3471563877573567302685180048297981630061955991516586442752", "660724413120193943419708401271773244791957503589771500322816"]], [["1652508265709436637652873602375713885782016", "-153594296198314850614433272869628724379648", "16504298598819086103666598522445153435648", "-1984229644937715359616255657761629536256"], ["-153594296198314850614433272869628724379648", "30854427765802653451445166699281838505984", "-5099543220253358005442503582090277158912", "733049215723239771318850765359746646016"], ["16504298598819086103666598522445153435648", "-5099543220253358005442503582090277158912", "1270934338343827306667435458282991386624", "-227352252083223286009073727043258023936"], ["-1984229644937715359616255657761629536256", "733049215723239771318850765359746646016", "-227352252083223286009073727043258023936", "61578255369283722537838187275526078464"]], [["106167004775436187569854190538580316651520", "-12294760330083173276252840217613187416064"], ["-12294760330083173276252840217613187416064", "3382090254269053141777861357665662271488"]], [["28869658107859262257760733902095617100647967394122322376556281856", "8424876897015247957235031024522729848451327238495514034635276288", "-15662006418525611295193595225754943574223963105053114686767104", "-116952086980626928520671419394859153633021871788453688193843200", "-10361777468979712216671376839490234704714597713265151898025984", "-121873544363408162383670515657820577574965391745609029474320384", "-76338741083607609061089078121718161482416430852995496703688704"], ["8424876897015247957235031024522729848451327238495514034635276288", "2471297532403157212965632981390591935747707153374242959930687488", "-5726276862050774322099474013562614509721097160979727295447040", "-34521539638910047281555154482570505634495921794663114499686400", "-2800835137620778731671449764069591581029662996392339256115200", "-36048323508714349708114421755064490025462435556676672705003520", "-21247129377564874455336030093069561232209730145959835126988800"], ["-15662006418525611295193595225754943574223963105053114686767104", "-5726276862050774322099474013562614509721097160979727295447040", "113577148935694153446086893400159805891474879156685094518784", "99092677887917937840476110164595832444006348888940124045312", "-14653086470110004966436029565921283397962801371189461647360", "109998469617905713231287988803884355892162838584557270204416", "-52271373876380972176682313738305482581231591815095728996352"], ["-116952086980626928520671419394859153633021871788453688193843200", "-34521539638910047281555154482570505634495921794663114499686400", "99092677887917937840476110164595832444006348888940124045312", "485868937787026173713952538415342029627209397143226969751552", "35098479581185103137008365552442518901832448142656273383424", "508599713155258460145956233902235823849908896238324294877184", "277471156254912553616560872966810851351900904656699008221184"], ["-10361777468979712216671376839490234704714597713265151898025984", "-2800835137620778731671449764069591581029662996392339256115200", "-14653086470110004966436029565921283397962801371189461647360", "35098479581185103137008365552442518901832448142656273383424", "7630796259670738469443382699507535622688018102872881233920", "35275823891154476697724363294569800045910004140419615555584", "45475098816573454522708315826664739290661209359832636719104"], ["-121873544363408162383670515657820577574965391745609029474320384", "-36048323508714349708114421755064490025462435556676672705003520", "109998469617905713231287988803884355892162838584557270204416", "508599713155258460145956233902235823849908896238324294877184", "35275823891154476697724363294569800045910004140419615555584", "532814957948032217986640786189089838028302039916383454625792", "283141959319643407781283557927314425841623500270500719886336"], ["-76338741083607609061089078121718161482416430852995496703688704", "-21247129377564874455336030093069561232209730145959835126988800", "-52271373876380972176682313738305482581231591815095728996352", "277471156254912553616560872966810851351900904656699008221184", "45475098816573454522708315826664739290661209359832636719104", "283141959319643407781283557927314425841623500270500719886336", "285385755535008742135950783939305540300315161186829997178880"]], [["4353648496129805691567853044204126745440361752623407759825567744", "240794285246256788517861089480540660027984945779877267971768320", "32754296604244824273346421174575094935638765251220256422100992", "-46678213976789008562701850587895755851090867176954223094923264", "-144681485256208995261140100170178658922618032928119450215907328"], ["240794285246256788517861089480540660027984945779877267971768320", "13317999342114763042863746827589545827241269637687324729933824", "1811594906335284672946742557069290521928338741302444322455552", "-2581707545086483860013257678781254798052570397173221349654528", "-8002133121588822525329037742831570339388804584702031591112704"], ["32754296604244824273346421174575094935638765251220256422100992", "1811594906335284672946742557069290521928338741302444322455552", "246424107732296993152388965312728873530486037411207537754112", "-351179491617498837474869063097472004194893020828958743068672", "-1088498597311483685228953680454994361065836661877350305103872"], ["-46678213976789008562701850587895755851090867176954223094923264", "-2581707545086483860013257678781254798052570397173221349654528", "-351179491617498837474869063097472004194893020828958743068672", "500466599910351912002052620550985758864495901229132965478400", "1551221540570511462181924547481855182644144917730548237991936"], ["-144681485256208995261140100170178658922618032928119450215907328", "-8002133121588822525329037742831570339388804584702031591112704", "-1088498597311483685228953680454994361065836661877350305103872", "1551221540570511462181924547481855182644144917730548237991936", "4808089627481608123826669290411402508907128248129778356322304"]], [["206632060127035922956799307088699460942464245051047959379050496", "-68121830825239739346325446319567471533065954980398010757808128", "33636787086919155221087977533042627608391536631782986546675712"], ["-68121830825239739346325446319567471533065954980398010757808128", "22458198558972819441184149588539939665503066040626660354555904", "-11089273939537645677775480286049418871425871618636708583571456"], ["33636787086919155221087977533042627608391536631782986546675712", "-11089273939537645677775480286049418871425871618636708583571456", "5475594856069934075401228601337028277643868581714757611945984"]], [["130622562354166212779018176349777695481337060320960600084578304"]], [["25084255838376947794539474272632397868855525385348642961636309598208", "772976621872781999689552514703038790979299123062696669979468627968", "-5495869620938858343081056935042564112602472293396038538582032384", "-12653938710070551493327668244334742569722071944017188479635030016", "-542148940314032729421862468196881283335052101269821894361612288", "-860273610875256653442531207415264855622453948273306245980487680"], ["772976621872781999689552514703038790979299123062696669979468627968", "23872306130534718809577059548763451375305780387231630774134374400", "-161253162922425780225619834907801590086859916860071015044087808", "-383026616888725613777876606993529128767328378970541198665580544", "-20745743188755730177186183564093786767909136604256890070761472", "-33130080443365289223789245450271888106142449197468022420275200"], ["-5495869620938858343081056935042564112602472293396038538582032384", "-161253162922425780225619834907801590086859916860071015044087808", "2446105477459778580723536682343062993655098002545334510682112", "3831094030971894668916117667503164865075692414917016098439168", "-500322322041075871445705118177694803170888872273147299102720", "-826252005164808322912079647455418747752463857310591979880448"], ["-12653938710070551493327668244334742569722071944017188479635030016", "-383026616888725613777876606993529128767328378970541198665580544", "3831094030971894668916117667503164865075692414917016098439168", "7285774679127075283439739168096247921957705226268269046923264", "-254233136496607580515773881175633004739387329803513703170048", "-430986810481557539012491094302462579356154420839941230559232"], ["-542148940314032729421862468196881283335052101269821894361612288", "-20745743188755730177186183564093786767909136604256890070761472", "-500322322041075871445705118177694803170888872273147299102720", "-254233136496607580515773881175633004739387329803513703170048", "320330494496724114885638137245337476079619444692652623134720", "524420527499782509636225763114812842079176423599478816112640"], ["-860273610875256653442531207415264855622453948273306245980487680", "-33130080443365289223789245450271888106142449197468022420275200", "-826252005164808322912079647455418747752463857310591979880448", "-430986810481557539012491094302462579356154420839941230559232", "524420527499782509636225763114812842079176423599478816112640", "858571902389717440066296592498093205434566239311582485020672"]], [["455826610730654302444295472985083294113059339701873495531472289792", "34117425939165257801126318829939286021483461472323681835856953344", "5917763227384055748697587151056998375641809715978620742978764800", "-687710485179696135169759310438290392101734251790993244752445440"], ["34117425939165257801126318829939286021483461472323681835856953344", "2553851899259136581212931832235649980083683893979116936611495936", "444548754939610364982676194095940614537818629228268304228941824", "-54215267459616490688359765632726403360159907830525159874232320"], ["5917763227384055748697587151056998375641809715978620742978764800", "444548754939610364982676194095940614537818629228268304228941824", "87234623054405226237381649036871683130861109314682845657038848", "-26546432340343756879752426300129938613851592441788423588544512"], ["-687710485179696135169759310438290392101734251790993244752445440", "-54215267459616490688359765632726403360159907830525159874232320", "-26546432340343756879752426300129938613851592441788423588544512", "30862897757810717177076478040663350383120901376548710786269184"]], [["23872689115151623720790416515030486778473773091893542799928197120", "-2121274865015647528132177130095119285321062997728775454991581184"], ["-2121274865015647528132177130095119285321062997728775454991581184", "381193632685714551664024781898642804127112920384737024472514560"]], [["773447082651210359592841053773364344344580589728272652307529728000", "-43456879443579350185155698989654304876914295562498793708881707008", "-6459271213440947211902659756863004299728037062956411153517903872", "-76410779329509080973972000496814501127824763731162429692837888", "293429584763216319214907633466133148812966548657517709733396480"], ["-43456879443579350185155698989654304876914295562498793708881707008", "2449985317150162350175290576097206749484088815169883655674789888", "365790014826864247020784194904242637852444545641909254602358784", "831221106797339065808014778895499784638156969430288898719744", "-21153271735943875505955206329194418179174023666583347119783936"], ["-6459271213440947211902659756863004299728037062956411153517903872", "365790014826864247020784194904242637852444545641909254602358784", "54933095530920157169786634003090677691706435205809296625369088", "-556178618924778522139359716116193137739625849873077289091072", "-4060394373417338237887928020406483533898645128754808349523968"], ["-76410779329509080973972000496814501127824763731162429692837888", "831221106797339065808014778895499784638156969430288898719744", "-556178618924778522139359716116193137739625849873077289091072", "1448426969669327484390754437422967040061411768019743475236864", "1913264045728578617357346286408326089077405978374539692736512"], ["293429584763216319214907633466133148812966548657517709733396480", "-21153271735943875505955206329194418179174023666583347119783936", "-4060394373417338237887928020406483533898645128754808349523968", "1913264045728578617357346286408326089077405978374539692736512", "2729408818715467826214959611349276630822540558934633548349440"]], [["263036694766971383861842130971407261480486302695918714653180428288", "9571007294029659614496171937970921361617961808008982866197217280", "2543673961851499031997329266589954795025934403604129788752560128"], ["9571007294029659614496171937970921361617961808008982866197217280", "348256279237095136180180760809554459839774493346863759688204288", "92555611163233804144257041365814816607340731236294358586097664"], ["2543673961851499031997329266589954795025934403604129788752560128", "92555611163233804144257041365814816607340731236294358586097664", "24598382480183718782420665924369281600528542787530074697498624"]], [["1795745275262742349743311544520190063881439749516565538525937664"]], [["577539487598731014713899549522551564579658401677813358989599047680", "-13794507939536557779426569947319823096384003660519378509157629952", "-473270574877689701786625832697798181126124274321434442897293312", "-898601363105488107063084724146248467436977997290117666569191424"], ["-13794507939536557779426569947319823096384003660519378509157629952", "1528634953756157907185359975914134783320675842206936116064419840", "-59960983633751207171291305811395257403458374442715750124748800", "-18704189848527272374515810119330832267321339490966541067878400"], ["-473270574877689701786625832697798181126124274321434442897293312", "-59960983633751207171291305811395257403458374442715750124748800", "4623067424906643692745078141191071589720133052144203153276928", "3123485079835603465906479826449663170016073700323826738397184"], ["-898601363105488107063084724146248467436977997290117666569191424", "-18704189848527272374515810119330832267321339490966541067878400", "3123485079835603465906479826449663170016073700323826738397184", "2743601226174999414533085871209888021210109974759225579012096"]], [["7852246414855687759481788874350880424169530076119892654288797696", "-358231050486537493916415065088963468294887698392702833397858304"], ["-358231050486537493916415065088963468294887698392702833397858304", "16343028319883243741860523516986385428500597063287473744904192"]], [["2633911837270729143755473422775557011013632", "143933841150573603876595207021972642856960", "26072942312798903839269933494049536212992"], ["143933841150573603876595207021972642856960", "16362980117942874172330049158185819832320", "1488329860353572187395182297423544320000"], ["26072942312798903839269933494049536212992", "1488329860353572187395182297423544320000", "1191242429368097284058917064991945261056"]], [["13084153909931620382745597445390328659968"]], [["18953807728994504989285742282515268239360", "183758803649391373586286810123462508544"], ["183758803649391373586286810123462508544", "1388755645855085054177951199920589373440"]], [["1230299955449416808279679867942401474560"]]], "claim": {"K_lower_bound": 199633, "sdp_bound_num": "762034720112813645528118985759425248598389919134738922486931046531072", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 0.8832949596499425, "theta": 1.0, "seconds_model": 0.7636747360229492, "seconds_solve": 44.109840631484985, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q13_n8_R3.json <==
{"problem": {"q": 13, "n": 8, "R": 3, "lambda": [1, 1, 1, 1, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["68868231954937237355408124589747932934176768", "29073134612989470465702873038701216137216", "100090129644119220063673347254353736138489856", "29019967995997472489798917378372049829888", "359060653900593636534826764464741384428978176", "29004160963464284562960308756848180199424", "2249731355222258233888095920686815206927499264", "28999967227527256173012095216527412822016", "2394785461261413851304209011410998182614663168", "28999914558115989535794527577736080261120", "3076244725078633610490774467920988852491124736", "28999758658185456886880675679793248731136", "2873179670141465430653574055203830679296016384", "28999797300309667763553417909463481843712", "2901181295728934163782341873877857890170044416", "28999791649914697798067301657119589138432", "29060866395022004894345166388462255865856", "132640578252064091909616365208878379316543488", "15145641201146329762001057875684732805578752", "29067234876224930075388033882314929864704", "415196263083409107836008712809449201126604800", "71518265273096772196419006630072122421018624", "29013583737343087918845360670185137111040", "2430671540784280645236076729851638891566596096", "327143957917522158968974347344460219502559232", "29002164300297222845195392541877010956288", "2396364505548267515063843584466361481672261632", "2207492909683348193233520400235426599967653888", "28999944353463547701477043967501348634624", "3076227751665541554522924989495515767914889216", "2392643586087828724296939431626057051734540288", "28999836765879434297665313723301029216256", "2873176685772460497251487538793951751995129856", "3076231426481285020811227008062980764538503168", "28999777979976704648448169383561063825408", "2901181701348739348094331669243567670397239296", "2873178349374426460558726791676355919747219456", "28999794475159224221018819305158161203200", "29011556432916910880508158617188663558144", "569409529600705508904023385235672565437956096", "13924362433260349876723669412187193705758720", "29062349645682352738171926583044779016192", "2960605976265917968532744307582526131661701120", "68695187188959895193381848963954239206326272", "29011840725612725036719020314159059304448", "2401391147358834902438221711808357914399211520", "322843249670776543523863832882977245832937472", "29002168519676726477698076920350964187136", "3076272224585283489923315197143572432491118592", "2204357860340536663692127237002709688609931264", "28999866788518852224253592530005258141696", "2873183656160852567281397583948448535465164800", "2392650642974176945958357899732388950780674048", "28999856085558768980400387840109279444992", "2901179834272260768775594002372537864299741184", "3076231234357065468456999583483846185839493120", "28999775154712371303303616147368123039744", "29001818257862642166871729092490841554944", "4757867233151868312259862768435256978982305792", "13714430676448947484952436691031411895828480", "29061043898738905008842694431301974360064", "2420325591264901569089275182674581758242979840", "68174861761307498803643296738238461705715712", "29011904187986729362943505216297838313472", "3076428973762864061606211005652700016010067968", "322686858918550096921572870350770421373075456", "29002091663619300423944196079192098471936", "2873160193620101965650121805284721730779086848", "2204327204138771837261357782993486532359225344", "28999886114578491718420255481039532589056", "2901188519416821575741029571069231093489074176", "2392651600173571538035926137897570257676009472", "28999853260121125066066773207565612351488", "28999593410779085409229964987658556932096", "2416356919497454022750302323957962932003799040", "13669555614675383542451727063374938503118848", "29061215906349331445778949598772247658496", "3076920831817448651943688084275398279782465536", "68152991653757967081701668188524475907571712", "29011829978579764048087502532273380524032", "2873331500031417398240575805032044870066241536", "322686638033072148929862221578349771243913216", "29002110989124346096705862561904048734208", "2901192915521362494460007145358955944567898112", "2204344364914775696556116526213783444630011904", "28999883286305982065208422293901842317312", "28999563384755159652906730055076572823552", "3090130723302695730640848125582001354640982016", "13669062508781242660712669790115776247627776", "29061139697990640430659448648067035693056", "2874387290896153004250517925352221534003920896", "68153334220715366935362198271241874661441536", "29011849253200826606940743046412086804480", "2901425340654308284146436262203940626489147392", "322687720227828717823695786676608314193739776", "29002108154644842201251501936891060551680", "28999485280039648166899818580281988743168", "2879317508908900060210250619816893061915475968", "13668928006279153782296044740483172244914176", "29061159708446290056607177442561611530240", "2902344531271633887659875203855375511018536960", "68153295734586494059676948192160659212861440", "29011846432541602671676964056109873627136", "28999504600288431862684665856528339697664", "2907094095112310920126712573022594683337965568", "13668920332394236612338238089067593738485760", "29061156905880689544681408231275224891392", "28999501775058760631377924899605544173568", "29017903318243858146810937985295458500608", "29003844201478988585440141484777306849280", "28999939400123687014395863837778666061824", "28999914326714193419833880618765610123264", "28999758659693258838825509828044567609344", "28999797300614199192271340077336900927488", "28999791649872608088407101032291555606528", "130954476763084262524510639437630064853778432", "15123406860460116625110310419158345818570752", "29067316891663724929275800629017097273344", "414459725800357565990944812800972678265569280", "71496379596051430158354353881082710210904064", "29013587340323745308258153339146607788032", "2556799452637221394931503533398389772859211776", "329330506496888346330841590924363526123290624", "29002147229696379046925482802156314558464", "2409299501959670794820648810238793361595039744", "2218464623432702309665917601555682726252642304", "28999942469307791301499555746503108591616", "3076200369815634960759991131278909960827699200", "2392627021420285871086494723691871797663236096", "28999836768313209862134561617769085796352", "2873176797240022935766717914202439431999193088", "3076231554273331170277262502731962447986425856", "28999777979966801187351651589483879464960", "2901181717652453995799652303619506337958854656", "2873178365387374222827264637668519884957417472", "28999794475156748355744689856638865113088", "362257291360468118716034714180163747679567872", "13732333170787998123181896587892495759704064", "29063197891809626428096396591462260670464", "2462876821243192752825958898439109915982168064", "68374567137832060091744702891682435421962240", "29011898179737620270609288330454969090048", "2410178800227422862234498741931250904748523520", "323001577435083332642156275034132157246210048", "29002167242588280102616588939638243065856", "3076200369815634960759991131278909960827699200", "2204320964860348001870599083345354058660577280", "28999866794904108766233440261269874540544", "2873177527210288824809908151668829685232435200", "2392646392678844542163206457463399660996526080", "28999856086182687029481008866971894153216", "2901179652314497675086021928783240199959216128", "3076231029781792500434823470613787745735147520", "28999775154732178225496651735522491760640", "2204320964860348001870599083345354058660577280", "13668788705007929339051647033713933082951680", "29061249526653724018224095103509241790464", "2392627021420285871086494723691871797663236096", "68152638106294184324357188164297349348196352", "29011908213869934226407399466224461021184", "3076200369815634960759991131278909960827699200", "322684343667191538154971037995007785905946624", "29002091683938726728724580077055110021120", "2873149593734062430979055759662502845742055424", "2204320964860348001870599083345354058660577280", "28999886115657968977940695035452627877888", "2901187039475681892253090152309662132421525504", "2392650593590536814007623965480939056774774784", "28999853260269676982514540118723377758208", "2392627021420285871086494723691871797663236096", "13668788705007929339051647033713933082951680", "29061219372818205215516339259305197830144", "3076900114095327510296450163560306336593870848", "68152981489329737249613161425694918568837120", "29011829980419331946765682782110375477248", "2873149593734062430979055759662502845742055424", "322684343667191538154971037995007785905946624", "29002111007658673538838914177354579312640", "2901198064545984188482530754548717198759690240", "2204347337473972041994587825143384505889849344", "28999883285791002088189497001888255574016", "3088624906205189857659298789807895625936666624", "13669033030189014665150813610002710857252864", "29061139831236757753758109059544013340672", "2874208527726522418874486853933545920854491136", "68153233715648639290622196068438592127500288", "29011849271413291563436966354354125668352", "2901424427604749886157511767382264571274199040", "322687708934326061478296435623323251100352512", "29002108154736449216394291532105015885824", "2878145373033375242902533832264847135946571776", "13668901579532426717576194274935104117669888", "29061159827901837802804809601559367254016", "2902585037979393507287124659334437348233445376", "68153428342053537805914006622009378952183808", "29011846408510854320976536727822023000064", "2907479269872405440435072067344287765326987264", "13668928846726476277182121306656737303986176", "29061156867393363858339130998817504100352", "29003295486924015360258285985185977597952", "28999877469062451276138770326194436964352", "28999913592105159663433469355461305171968", "28999758655741777861314909991248007790592", "28999797299903625858596188352298923065344", "28999791650060773849240939119758058455040", "69762194419320790493574097408953881349586944", "29013880024016649726243192407324035645440", "327720725615120232228524916661925996126011392", "29002159775294433908879453492974398210048", "2219210122485739641376746113187619333774245888", "28999942341959185061377241707989417590784", "2392627021420285871086494723691871797663236096", "28999836768313209862134561617769085796352", "3076232391048504799224416259024167475659931648", "28999777979892525229127768133904996761600", "2873176339718328700989000392332945282044002304", "28999794475364721038771563532259736682496", "2204320964860348001870599083345354058660577280", "68152638106294184324357188164297349348196352", "29011938265462120668665449257577167716352", "2414661727537065574663726214273254256057253888", "323081962152792083501313304832061655153115136", "29002166594674144785132947028005829476352", "3076200369815634960759991131278909960827699200", "2204320964860348001870599083345354058660577280", "28999866794904108766233440261269874540544", "2873208418761886083259489196237980225102675968", "2392667815225088248383294541669508937991323648", "28999856083035862266062479798946563620864", "2901178443991167116044175830238353906879954944", "3076229671246212018426440444522434684325462016", "28999775154851019758654865264448704086016", "2687437222643012742859288497858207587154001920", "68366263902594609812073873230213659892908032", "29011869623300665952932163753856712310784", "3078316318251038067515564592120910198465363968", "322707611949376822345277875115218072869273600", "29002091495990842039009884080250317438976", "2873167612869488897090719175449137601308524544", "2204331571222441069774296072032983613479845888", "28999886113823352809810773682654225104896", "2901182716540550787375952826308385594488651776", "2392647653324637682391841101424315875419226112", "28999853260700477540213064161080897437696", "3076984042149900335291166955171825851454980096", "68153022664808912955631182747451247925657600", "29011829972959549875813654393471255969792", "2873442591839963676165650682144588092569288704", "322688039095905758973413609407322468533665792", "29002110977807165928660153380201620832256", "2901185402021966555010817369082425840414752768", "2204340027320580139725461212632293899310727168", "28999883287056169243269645195248557621248", "2873149593734062430979055759662502845742055424", "68152638106294184324357188164297349348196352", "29011849379343686458562015656028581920768", "2901323127371070691892835713882823032750211072", "322686455890659102323404649562302323825311744", "29002108164857786457035477078987432263680", "2902094834191080951411610877986519773144416256", "68153158037238630410292965202809351269515264", "29011846457493372904353546233575869775872", "28999770166769817544989263511963285061632", "28999910852367116347816585769832501215232", "28999758641812559829062632621688204820480", "28999797302295311713405235621938946113536", "28999791649191745138021502689485130825728", "322684343667191538154971037995007785905946624", "29002199834113706372970897360905985589248", "2204320964860348001870599083345354058660577280", "28999944901672112564493664558560917323776", "2392627021420285871086494723691871797663236096", "28999836768313209862134561617769085796352", "3076200369815634960759991131278909960827699200", "28999777982737294429102504482576204300288", "2873183584964503761760583399692757131132403712", "28999794474624437321806858424990205739008", "327530062808431530224404373729308411359657984", "29002131238025628543512519352766471077888", "2205407242509705341535839113441024961905950720", "28999866606985934459808297646696635039744", "2392639517303724554413443637928425704822669312", "28999856087192840061325823862844698918912", "3076234474933234598155691635768348556503547904", "28999775154425170931504600119129776586752", "3076200369815634960759991131278909960827699200", "322684343667191538154971037995007785905946624", "29002091683938726728724580077055110021120", "2873149593734062430979055759662502845742055424", "2204320964860348001870599083345354058660577280", "28999886115657968977940695035452627877888", "2901218637590810762084846969451339386235912192", "2392672085121224090104428593737596466643337216", "28999853257110472892725363808101566775296", "2873200595367297457936300457511283421985374208", "322684986971726186536723498051514350889336832", "29002111002461832328441201735352086167552", "2901152382430611037729946083204450134049947648", "2204320964860348001870599083345354058660577280", "28999883290356497653684200071470245740544", "2901860012183622253342719174148442264961024000", "322693096057111384801008236737060944954261504", "29002108111220641158295104356956936077312", "28999911423061489630476857813139160301568", "28999758598113537740677866256112214343680", "28999797284842937396066753009420806914048", "28999791648753516984500590301569722875904", "2204320964860348001870599083345354058660577280", "28999944901672112564493664558560917323776", "2393050311575633036144256596408253641958359040", "28999836706141756963469979849724966993920", "3076200369815634960759991131278909960827699200", "28999777982737294429102504482576204300288", "2873194398211130017293762664351941534463033344", "28999794473525153140093383282422741729280", "2204723332997385344620144688112797845580414976", "28999866725275349661890959553105932320768", "2392830206095432026037551027126659072384827392", "28999856059180900349825243315528735391744", "3076237494266957505330908455327135441562370048", "28999775154155301616624490230526502764544", "2204350985200366703906907652724267969603960832", "28999886110463603632817112041969430822912", "2392627021420285871086494723691871797663236096", "28999853263730936635747509148699311734784", "2903457485182214115790801328863941585379786752", "2205651468280399605503242853727410184372879360", "28999883060212441096981312960302189379584", "28999757429705673438782650478420664778752", "28999797177335915462817839404545982070784", "28999791625532376578440492639091693715456", "2400136527148630643498785912739855656003043328", "28999835668570993072945471074235299397632", "3077414297927139555540149592037254894245117952", "28999777874898506549120244776115703382016", "2873416412269590237008577821067265836828327936", "28999794450908123860920871058652958556160", "2392627021420285871086494723691871797663236096", "28999856089027456229455745215643101691904", "3076392341662954814490492354873266959753936896", "28999775140396918288287144808798130012160", "2393108299906167046648103095008608503203889152", "28999853193042507194077624474276642947072", "28999796676354480703820449319059332268032", "28999791533734719809542929889150560632832", "3081927926268570109778407141701173903628435456", "28999777474669933255546632734864144596992", "2874554719204133923750531856504452061262249984", "28999794335010394513647256421883684323328", "3077260003611296473632398168199717920213827584", "28999775063318280574089153506072252645376", "28999791060326996608525207963064466407424", "2879354802005016158115185206454445906472206336", "28999793847287218297613063157227597070336", "29116816745965363623309504099418613219328", "29023333421910166768388921221789029236736", "29004372468669794854872876335250926469120", "28999972496116566349721825859701953265664", "28999914874920282417576371761305882722304", "28999758659356541161543904829420299354112", "28999797300443364488356408129505470709760", "29072977337304784402374880217577176432640", "29014124915336932175970499498765908443136", "29002197274002164560719633298727815348224", "28999944901672112564493664558560917323776", "28999836765468440662159825269097878257664", "28999777980013842627560111111350505177088", "29063483844667189768519409520194327937024", "29011938265462120668665449257577167716352", "29002169802692394319045464656258525036544", "28999866794904108766233440261269874540544", "28999856085566196576222776185667167715328", "29061249526653724018224095103509241790464", "29011908151644012291711969830755828236288", "29002091683938726728724580077055110021120", "28999886111094949277720121414389933801472", "29061218268413934115141497153936873750528", "29011829934714858986336063115904552009728", "29002110980473672828897569435483509882880", "29061140425414713161536200308374087139328", "29011849236144590733462972196981322022912", "29061159704648312726092603413961409298432", "70979838714810895515205473391299351904518144", "29023419161518272449777726759957686124544", "338338975843728447140148180830263187972554752", "29004304455511816492822504952779348377600", "2267806686870011627765711510158665403997356032", "28999964248018992114877028676707354148864", "2392627021420285871086494723691871797663236096", "28999914874920282417576371761305882722304", "3076237127869528260116368364444177474953150464", "28999758658861368106718015125561081331712", "2873180374898088539678599642820043171484925952", "28999797300237867670603663902403895230464", "350403073117925346749590747632188548316135424", "69310642250048666616160820813416304423731200", "29013958638158772421303042866924232900608", "2431858956196127675552238682791497560510955520", "327165458210157991754546036272899954692849664", "29002164131331797212231178342515341262848", "2393728124602031276186397024627421308983967744", "2205255535093621266118001947530341760236519424", "28999944739985730837470029005929752559616", "3076206786916182171083223851879258841315016704", "2392630903454165603384873556689061725406756864", "28999836767743760849084788458330985070592", "2873174646375064170147978784767300130918367232", "3076229088653218919341154947860707851496325120", "28999777980184677331475043059181935394816", "2805081471129129154527067116307298075189182464", "68606926561031423810581290843117334277652480", "29011856488057965000131122053039695855616", "2413728037631691565144441909293010927220686848", "323065241201617990765437486458506835549749248", "29002166729420636464354053242176237731840", "3076324493484450566607374095905282535622443008", "2204384698696509784447161174038293169685135360", "28999866783874128969986747107805793091584", "2873193483977735014312222531110611333960171520", "2392657458321511888446588281681303373298532352", "28999856084556043544377961189794362949632", "2464052949607667907729916256274760825439256576", "68208957106251587665866925353588581977817088", "29011898016615236684590572636632072060928", "3076200369815634960759991131278909960827699200", "322684343667191538154971037995007785905946624", "29002091683938726728724580077055110021120", "2873149593734062430979055759662502845742055424", "2204320964860348001870599083345354058660577280", "28999886115657968977940695035452627877888", "3076200369815634960759991131278909960827699200", "68152638106294184324357188164297349348196352", "29011830042645253881461112417579008262144", "2873749076690157451875741633671469184598409216", "322691903909635927859468912497569532911550464", "29002110946586504821887807551877924519936", "2874461529767340545823346374208445264349364224", "68153375956066829583131900016109035750162432", "29011849245639534059749407268481827602432", "29004218850632871433735899489146027114496", "28999939231183020034172944123609957269504", "28999914713236376555826865657194014048256", "28999758661557585390244984563074523463680", "28999797300822171875298213752957772496896", "3086481007168169644718072369338409405405724672", "336774846229433265208163612973637749335654400", "29002090773184258044384553908430474051584", "2398524005899302936210325047350048685771718656", "2209325288710644113357977859257614740188299264", "28999944037491145551802694486415032451072", "3076272642562681305298573498819707062653550592", "2392670742723205749837490322945739385737314304", "28999836761890815341042772158715028045824", "2873183698342820018860386384480335712302923776", "3076239465282213096676750726955343670350446592", "28999777979263655449498888210003789873152", "2392627021420285871086494723691871797663236096", "322684343667191538154971037995007785905946624", "29002169802692394319045464656258525036544", "3076200369815634960759991131278909960827699200", "2204320964860348001870599083345354058660577280", "28999866794904108766233440261269874540544", "2873149593734062430979055759662502845742055424", "2392627021420285871086494723691871797663236096", "28999856089027456229455745215643101691904", "3076200369815634960759991131278909960827699200", "322684343667191538154971037995007785905946624", "29002091683938726728724580077055110021120", "2873149593734062430979055759662502845742055424", "2204320964860348001870599083345354058660577280", "28999886115657968977940695035452627877888", "2873149593734062430979055759662502845742055424", "322684343667191538154971037995007785905946624", "29002111007658673538838914177354579312640", "28999893218509398550371267338770600427520", "28999911802126366560791943911447740809216", "28999758651097054607048064569048542740480", "28999797298903376287847891150503302660096", "2204320964860348001870599083345354058660577280", "28999944901672112564493664558560917323776", "2392627021420285871086494723691871797663236096", "28999836768313209862134561617769085796352", "3076200369815634960759991131278909960827699200", "28999777982737294429102504482576204300288", "3078295420367677802913162540330557144750358528", "2205396516101128648278976711718269299223166976", "28999866608840357550131254587649406533632", "2873152401088341323116877605007254048676511744", "2392628968265544110499767710918807893489745920", "28999856088742731722930858635924051329024", "2873730445261977445635979336308977284593745920", "2204662848163142037144761611307403930947813376", "28999886056494692387343393218353258561536", "28999904686095906134170317139916680593408", "28999758662127034403294757722512624189440", "28999797303374788972925675176352041402368", "2392627021420285871086494723691871797663236096", "28999836768313209862134561617769085796352", "3076200369815634960759991131278909960827699200", "28999777982737294429102504482576204300288", "2393029816347294177560934122713336171280203776", "28999856029864179638858443398543732375552", "28999758662127034403294757722512624189440", "28999797242314999582345215793471867060224", "3076200369815634960759991131278909960827699200", "28999777982737294429102504482576204300288", "28999797169779574646174762523654315048960", "29023911476964061053109917285703024115712", "29004421872642544520567756286274641592320", "28999974928485839343264193568798354178048", "28999914868928688454183106344609344651264", "28999758659522424134910577880213137391616", "29014126410643192082273321073197419855872", "29002199646165821683256201364101193007104", "28999944899837496396363743205762514550784", "28999836765282750766600116630150671499264", "29011938195776416663017991233469415424000", "29002169772840886708866703859105566556160", "28999866791603780355818885385048186421248", "29011908213869934226407399466224461021184", "29002091666875063259424420882066456969216", "29011829948428676739739078464285595140096", "29004316003497097123427136521027362750464", "28999974064302396465299094048133173215232", "28999914868497887896484582302251824971776", "28999758658653395423691141449940209762304", "29002199834113706372970897360905985589248", "28999944901672112564493664558560917323776", "28999836768313209862134561617769085796352", "29002169802692394319045464656258525036544", "28999866794904108766233440261269874540544", "29002091683938726728724580077055110021120", "2204320964860348001870599083345354058660577280", "28999974928485839343264193568798354178048", "2393853808821913287058376366193760237806157824", "28999914694788704398288344739918846623744", "3076200369815634960759991131278909960827699200", "28999758662127034403294757722512624189440", "2410598150372050245223942226414222706015731712", "2219565646658746485461924218174327924904165376", "28999942281258396135545552360407176314880", "3076338545687259018691455591853653110802087936", "2392710610326440428942315592957034023419379712", "28999836756035393967726626410579774930944", "3076200369815634960759991131278909960827699200", "2204320964860348001870599083345354058660577280", "28999866794904108766233440261269874540544", "28999912254513993584450647908710029983744", "28999758649846742643612693066804017233920", "3076200369815634960759991131278909960827699200", "2392627021420285871086494723691871797663236096", "28999836768313209862134561617769085796352", "28999758662127034403294757722512624189440", "29004425081160918839854422515425147355136", "28999974928485839343264193568798354178048", "28999914868302294539828355869227433852928", "29002199828916865162573184918903492444160", "28999944901672112564493664558560917323776", "29002169731991585551004932739239375798272", "28999974742422088127162007895177886171136", "28999914874635557911051485181586832359424", "28999944842508835973896362741461548007424", "28999914874920282417576371761305882722304", "28999974698341782786561306457630297817088", "2731725314277233194495032800809379168256", "30910047723833573715553373147325530112", "14299663803712009290019237328930834743296", "7345025019976055641325067690107165736960", "30887283058068530261678068107143282688", "66378799569032870276836771927879116128256", "9811029884701243638521246956571106213888", "30770090944056087488317409776373858304", "394694651924640267315287379555496224620544", "15126087408596197073089414247986388533248", "30690612552515897973433383414474473472", "3762290245394925056807427428588880918478848", "90376121406059489137146746485901359054848", "30585142860523012687999999329863467008", "89581661457239080138511372499106245283676160", "380425951306344642866548024328440982274048", "30569129680140993381302281553483661312", "29745840648629943097978184251138576716681707520", "2255086674796334793224147816533149119152128", "30565035831034290416539260109398736896", "173103203933439314030697684508340044217249169408", "3274596376992609658299595783061199938125824", "30564777848512645432786488121903546368", "313138973524785526029797655671190304475955855360", "3009834434667716900054200360284932039245824", "30564828037390690151239227743819268096", "18113884126238327628646214182896421306368", "6628134323580196217566777963964352430080", "3216853785681527136659802092177643798528", "31054870911637882381822583483563769856", "72732047578394630724950264823652382932992", "9685975601726109041103811084203929370624", "5199418719725964467743086887957245722624", "30855923217314094659293051856992862208", "343087791311776005224909619586100984020992", "15213788482836982295890857546874720616448", "8766051666073108138479431139714404450304", "30735858514840997369669092925862051840", "2483427647268791411915161970330443393794048", "91508087067784755490511962212706044346368", "14653757149201831179878063004851858571264", "30638722852949143979300136909860241408", "60199797926647791805535649873006840225202176", "381216095868233187684442253801537780318208", "88385649942796205661568500240888178409472", "30577248116010510779477859735818993664", "41258717401098021202681461583100900808968896512", "2255038970315298461346186968234576912056320", "378820708393761918650842721603996381872128", "30567087826630455437033100143543451648", "510446421546848590014419392333396168812747816960", "3274555438972246295639083384645758675320832", "2254925686720759391684770997547312944775168", "30564906855800602251859733610321936384", "311912883629592006969744710375630374732881199104", "3009834548387784090275613775216214437527552", "3274568809756244026694036331233669466292224", "30564802944126075534997249738816880640", "70729292164156679824001353083950116896768", "9722638797484489600463657852573300293632", "2841469288037047150931909626921910009856", "31008629831830713066075834875211939840", "290655765756153635018521110165613367525376", "15336468882498202635197428895417521668096", "4934913595613365825759697699009407746048", "30819750155279307259733182653023649792", "1824803708783230490698423866700782567948288", "92741485428385296696734701035079291895808", "8587882058057217614086276292833179598848", "30684037809629422120366615434060890112", "41473857081675209431294082737817977054298112", "382309196539484614639321403918313395847168", "14572916915868327381789699456498445320192", "30630921811919341988605298360016961536", "18090098938973541617057265949772930087500382208", "2255196833906120109737212249732662977101824", "88256502505002161627443439625279369117696", "30575210242193351275786338455632478208", "222523902785950470696749316414462210654515232768", "3274582619450929438107012913786479722889216", "378817875135372107454045012447474915213312", "30566958822945321580381516828822732800", "181680444196954077153515645304414313249347993600", "3009855367678455307679454752432845599277056", "2254943712600138927304000048796268377407488", "30564931945912224957606614131556745216", "251374578644793850677441900385496463310848", "15463974941291398600549349280497182703616", "2761737530965887591262265471670285238272", "30971955780132038931628778454377299968", "1427230425426255875284032882729575409254400", "94073311219560796282414740954603294031872", "4869079428806824746008564995175485538304", "30767999653979716208002844657977393152", "28996757349943604614385317106125406239457280", "383831654530213106076555798275952419536896", "8550175544576279143134786632866213134336", "30676340680647778248529198589216292864", "1963494306581648996742937660314366993028349952", "2257508292710684091917814445045411844456448", "14567906225619024187469065227506842337280", "30628883387954008083067592326181289984", "20995303438335068036983885874951681632534265856", "3275045225296613998491792077662367307005952", "88256442924146133895468835261431494475776", "30575081158634342770812178643457933312", "33098688245409930791568615710641637256264155136", "3010079224366676146286068620929704994537472", "378821565892742412122824786896147751895040", "30566983895708150264771638573142114304", "1159078344693317966585382727821423223504896", "95530046730059890586942112428829582557184", "2738178676153655560116037173073240129536", "30920052327890545743714020865261699072", "20129073513041139286650748450382509428965376", "386083085023112807052112578026369967980544", "4853694841380242822114628913658037534720", "30760390413885410883514676275052544000", "1295935913486221753445742357811305405594206208", "2258846095462161861260226601439003173453824", "8547711504965624279934291344135917928448", "30674305722502251836891054489607340032", "1820202999061892676047078473157807714347253760", "3280435917384005973625659367264045586448384", "14567914734355887560469166933839439724544", "30628753806011548097994646536239185920", "8126741257974046139062736500630475268434165760", "3010920624200647553096318758026961943003136", "88257030396138743139902497776908453806080", "30575106198260391760084319651122642944", "13919764432087717729949815976480171366547456", "389414900541713949601910530701011491749888", "2732261515014358216448518803267237445632", "30912501422685129419647791224680611840", "882536223239258670818712273998521524214038528", "2260691884654053463924093071467168913162240", "4852551440190961922575679052014715666432", "30758358321275642439221210495204720640", "1079243994608269847288108094189673661312532480", "3284499934512485402640051762676046210531328", "8547722824799919899510241859249228480512", "30674175647886213991286047105540423680", "1415638909288309521416521298108221923212132352", "3016218320018166895148036962802178566651904", "14567948054788429860903766678472591671296", "30628778857089399558411632140483559424", "673224977830161686758820208710331362124496896", "2262493775876569131995703504449290534649856", "2731736398763203451147995417194251943936", "30910470020731666418935149253040799744", "591986700338455390462580043811182951662616576", "3292748045891223994101063546020983329521664", "4852564535547473309151305106971720417280", "30758227153272565545176835163982659584", "829351468114882014989783149957157425590042624", "3020768197021502376400836250524587063771136", "8547743223236037307913200870037605318656", "30674200658358473365988771412578402304", "318783181023615273778111392956836283286552576", "3308519478193065242516382468764997720735744", "2731748723251634141697436643755712053248", "30910336505562937424309480527201566720", "471249595514438076764369729852428702948786176", "3029152278502761071843530866646406060310528", "4852574726654597375304711263151917629440", "30758252155677144482324355297067401216", "265124508670327526624118348863514732455264256", "3044366439810626010024282602775504262004736", "2731753461052567524165346477637973835776", "30910361562778374123877183303956037632", "65010392517693605760284066687908300455936", "5243944824406190908325604097627495858176", "30939412491749633007135834489948733440", "246976349818125054489898012235197178707968", "8854088075586847425553659060847462318080", "30780524488941308456410089515749736448", "1556887249178613244952448076224088963547136", "14705396576567861615481648544066043904000", "30692394094344054530574306027428118528", "40414510335236812399952635256307246163820544", "88449224860066674526272771052844290670592", "30585368354474190668075275661472694272", "162243322103836834824976073625544266221429819227037438813090666363486208", "378817230248524302088688264880257331363840", "30569140111651100234120923940143497216", "3173888823574834269854939224455182710317995429044010261232639044373970944", "2254915725504113760857913835188866544304128", "30565035862441088718749941478990020608", "495010615319732262268576078808362811878589595648", "3274556094014665130791013563771699675004928", "30564777852022211659533276277200912384", "197593841600121199460072770606996861747200", "8934134269275975386527608886011981987840", "4974693668603595943590241272573091381248", "30864197376733796797962625699245195264", "1157136326944216675612350854716211526107136", "14753538197657016135597988644784504307712", "8611265720875383581223447360907732058112", "30737795733196617807650201333774942208", "26629549906970716572604029853512074501554176", "88549544216195574135365578131014519095296", "14575771873907533593189201976542111989760", "30639065603555544543523660806997671936", "26167625193831176170769074000570789990829654016", "378822714298769551411337446088872430665728", "88256369592480449699710792189737607102464", "30577263611372131709155757607132069888", "539211471605332432697799893723648431843644014592", "2254925155322396242259855568210498674491392", "378817496382689408880311725179534890237952", "30567087847543689255550969340988751872", "303003536771145979065854394986226887153166581760", "3274569820574860257287977720032283771011072", "2254932506439488024059535788877438534025216", "30564906854547614800467913018353647616", "928490932453276559417328740183986340364288", "14800006666191313852925823001709732954112", "4878018498031869471177396054484536262656", "30821995286422091310762860878365720576", "18373027532733397803859375325768110049329152", "88682062171150344769446234693074505695232", "8551633589737245152319355655469976780800", "30684502523997577789709586456970788864", "1957823221315523636266345180273143551335858176", "378890541395254686489529211989580549455872", "14567906538687236370589571595458844819456", "30630943955468590423571522839224778752", "26246178781405730585991748099391265279571918848", "2255109471109958315813123712745794189656064", "88256368701584896379163072594386909921280", "30575210258252172492611433957163008000", "36784504114723564029587544153237274533814075392", "3274825955603659645929429451549363698401280", "378821131455708074915672327689949990092800", "30566958801743817345996875827689553920", "13216711349853277078265885646303051764465664", "88849373582426862269903588271379558957056", "4854307021193603417881776840368090775552", "30768591330122565689570833280576520192", "1193039009221194115614680218449669371688124416", "378937551606517794031812874632447519621120", "8547716367505601903592076477193791733760", "30676372345117425646658724710011895808", "1884471125658306972741881029690478572653772800", "2257617139348858000021844076215304097628160", "14567910758037029619802702591701244968960", "30628883367918638055060984042476273664", "8364931692050629218984358787561642064674291712", "3275816783128079481635197373576065893531648", "88257003103598825016745159470213350031360", "30575081091403773201068050820496359424", "695393697864443559140621174053588855834017792", "379023704236247654544326286453048298438656", "4852558620616202264030132361917783605248", "30760436059997580776643651654094159872", "1117132652751319847839932705203289355683102720", "2259476445267272617279050843206539800477696", "8547720528722078516245756240363996053504", "30674305606294083377975517644656214016", "1423890906062896585870525123143721810793594880", "3282082266001468986973028040719614554931200", "14567947185977594785590727875243018289152", "30628753662561929231110578295265034240", "639374726087078067784848779542477102355841024", "2262896398598589447825831569497947981742080", "4852561587435656792251775240345380454400", "30758357913582770252610381514518036480", "831649449071621963438833542053753511890386944", "3287478542245031508319120046018488493408256", "8547742979808963555505822452846025506816", "30674175388332695893950145601055227904", "468066378139574088884571486972488139468177408", "3297604062325477678593969638874249739370496", "4852575066472057980119779433578877681664", "30758226730169929199574482921233317888", "856352780619360835882035865525777890017280", "8633833430799453901674499237039608692736", "30783254523351952707826791450742358016", "15810410879397275367390531032487924458323968", "14581233368953287234160877287755296538624", "30692939589844012312201849967430598656", "11708008677643285878473216800024675753861840896", "88256737216057134046430195626538623303680", "30585391421346724289178919889176363008", "1258520106036554998998564291886577615917922123858926103820064007934443520", "378817230248524302088688264880257331363840", "30569140111651100234120923940143497216", "271489259352254616976064176500163713301059993600", "2254934454374541562778188552490313370828800", "30565035858999977507211932631507664896", "10795858989773843457477521966172576606584832", "14587482309186162529557352971098545717248", "8554428121709536349433118294366526373888", "30738524743209205959755817088601554944", "1723654586072863951163927838204506670851162112", "88260591124558296431842690655655391395840", "14567921265213114581321506721220305879040", "30639100311245462117287766399719047168", "33479911234884140046893721496233282301354573824", "378821516523855149256818321912068929748992", "88256304580056328390907249503011468214272", "30577263619175852328132738258070142976", "36353787395582311862993383599510479372292194304", "2255055599797775031622326416304436213186560", "378821177677376911784563142334130201559040", "30567087823574989255986934107416297472", "886406769002423614891514167788180706764521472", "88264860117039797446407604734050376351744", "8547737552652861897175561391353393840128", "30684552707584620290983758745684672512", "1947762215372446520344645877550995953705549824", "378890920151633851917537765896829636968448", "14567907098628926767705648719462584549376", "30630943952993140715207690529854717952", "8241325710267809285695097007152740429222379520", "2255532863656693812243567131379481467420672", "88257017069803808599242360459780610326528", "30575210180436802864268753328295378944", "1217459877832670204612698764787400778952212480", "378935137344913807527591306001839864938496", "8547715139080287491524899143245721763840", "30676372360939374377082580553705717760", "1412896186340407259745126140644972287687131136", "2258520217329894083449090458562354061770752", "14567948345791730720982627842457839075328", "30628883201763676894792123853052051456", "820263475421918973959895901232832166301270016", "2261131607804885910247860949816661017362432", "8547744199301356058513949529173802352640", "30674305301464958457048283024227041280", "744560406761166672400785506901898582271459328", "14568083175432869308452241084905984884736", "30692997909273250372405337701591547904", "26961727712789131146329708121721432499501924352", "88256360825367238049109701906703637807104", "30585391466550343788553735912934080512", "20075849681464261896146105642475121621013102592", "378824378399362896774931809404616525742080", "30569140065104013282567848890522927104", "2206378458564748325899991235570099195438170112", "88259602349900141064588983004993354203136", "14567894327363179764674833840363775459328", "30639100430402730810604702094730461184", "7013802628481329632292179122267440298864934912", "378837691366771532328717354199803110621184", "88257182486123612539100566932371753926656", "30577263513797969959177038955328569344", "1369225316313735621359637505962846990479917056", "378922064862203687704442580750815792726016", "14567953136571229239272477092237837074432", "30630943749457264474288462739231735808", "4403006611034922729682643500912127843185459200", "88257841012874689413612106785566993940480", "30585391288785646276852888800042418176", "4852524758999124883284157475468070617088", "30757939837119894124051436551519862784", "27433943240163734646011307614605909426176", "12416197621782550185439498744428188663808", "30749855891309031748314337240261066752", "155088073662367718284579378064615572242432", "16078048117002547345408476137996207259648", "30686926020272735662353980281596149760", "1346604014883351181069450751144644596203520", "94446040509324735112057028344199484801024", "30584696831606322127051121142414704640", "19807704295597323042880189054210380404883456", "386203268030824354440077851273380608606208", "30569092934508759922862903499404869632", "1504780030662993595960360687716870137397116928", "2258299792018925020742158510222736149708800", "30565035241605215364292413417748168704", "126810433880503384720111359354882185715769147392", "3274618990692649741591255106262864494592000", "30564777846542523695411967082585128960", "275948130292007336628642113032738493456990601216", "3009838333703504930837804835458971267497984", "30564828036988611383652562085389271040", "35266976864622101807928233155203969318912", "11282096100550644353086623386574281244672", "5626728958184008484258719068480388202496", "30842023245645172511718004957636460544", "165843472119410619564886562375632951443456", "15970672358632551540759852066747841511424", "9012145597724221115735562292144971448320", "30732916005862865837218535234535948288", "1012388283860292463851559452493524781498368", "96684664846992507794841754080989939761152", "14780482432392815551678782238380842287104", "30638173616688159211729230505156018176", "10398307417876359090406517174235617348812800", "393139565140595266783170481232777853272064", "89011561301882988906992852989135961456640", "30577173731862554331436427305883271168", "735298100389991037231713156798113446220529664", "2261852076643434810968703741899035889369088", "379012493180414965902081592122760929214464", "30567086578571708472185670672945512448", "201435301589118442416016271571285945184721829888", "3274587664299055381519135203272371885572096", "2254940967861380068979568285621011053805568", "30564906852993002160650654240074629120", "328293476240827119848014675016732621204008992768", "3009833099218634794134339960149363870662656", "3274567094448465638671883660187250490081280", "30564802944275509206442242317217693696", "156798616388527879447905735177588462059520", "16059885055342889567958074604388217782272", "5007494171359600646725385777775284060160", "30816960572073600584154970740932739072", "797119614741605728465011672004142580105216", "99244271688979358783830940817151745851392", "8640306668422172193134067917417078587392", "30683372635137672775165601769332932608", "6723496048894016868557578518706613932523520", "401435001415596214353710637794797893451776", "14599430726496791474662523992347204648960", "30630804886694175663067359429953323008", "343489518566146183984120118881983076100997120", "2269816456223656887325400067821509596413952", "88278754239456485198898623699687206551552", "30575207572263662499225352672999636992", "192597112404699464535959782593986792802840174775784552110423296442368000", "3274534432566710115193044141632620226150400", "378817230248524302088688264880257331363840", "30566958827144160297461736811429625856", "474203287674133932381076481263703081420442304512", "3009824608561859289018582337777601297252352", "2254926448055473808235305842871395984343040", "30564931949084238446555144496938483712", "653087100934282683963561443789728445890560", "102046274347386417004080973363294620352512", "4888849566980351443077622387366032310272", "30767213434865996381361418290635735040", "4816783038485422475073141819134070629597184", "411152426175460844403848586354993886396416", "8562850390939095675655811438299255406592", "30676177768258149361938460357404131328", "156287507805949264035027556703529818438762496", "2287925914188233324373379862059446901407744", "14569156154991950478295888963227189510144", "30628877863158741273241629614495760384", "91961664050150607125082489857939713391459303424", "3274651035041008615302027908028694687383552", "88256156628339140378457001785362913165312", "30575081192994793641493054617299189760", "46869970140189702954103993162268508134112755712", "3009998795276277775736988465142902999220224", "378820291988340483125853873799335285620736", "30566983904002332933940659711777964032", "3665783303822156156397880455115605509406720", "422475269508751919965046302072218964721664", "4858956728879647062902770940461184974848", "30760179304877475229545990364178939904", "84415130311753084928552445103739875532734464", "2316802673491960288278834481791061865791488", "8548520727328910277776306564506652246016", "30674295302294362668948403681153253376", "2385510664292526128783989150189992121435422720", "3279035487527368655285344552570366262771712", "14567887104531319007931186291957276082176", "30628753928147176633482958771102679040", "9080268606501855583827849379233745892787879936", "3010803485678125228851755534417068774391808", "88256929745589934304249784153209063866368", "30575106210340038545663327225946046464", "47397575696207963016170412427618180644470784", "2367550756997011634280942370199726551203840", "4853021607353140243227616172228437082112", "30758339432841740242943768715608457216", "1592661105795470680892923521310462509563510784", "3281280793674271314002096970816462866350080", "8547701001156716091231537200859539570688", "30674175928929431181461431194860126208", "1421132803042127272064507375686701968812670976", "3016193476387841784918290991080359820525568", "14567947475237886492682457281643818254336", "30628778859651230277964688449477804032", "1136394820600688349056710226525221720688689152", "3283997307674288257637820839481056604192768", "4852545479872128672113456051224854921216", "30758227918879764684060787135934889984", "798324983153691519006023266780023013087641600", "3021195868727996294648502047394624656375808", "8547746647100221440431040410523436843008", "30674200614266378953519421610969268224", "430191866636263117634781141980355276841156608", "3031011754017172021137158688033274758955008", "4852579495646481481255413543126322642944", "30758251964072935835718799237608112128", "133318278011049627416708850973229747011584", "9133228929240032448630547626079593431040", "30777254388359523267712539335464058880", "624443649857639400108754576722256352772096", "14915771818578323738416491006157784088576", "30691490609432551940110118391933566976", "5885696950062535706954235293342277851676672", "89599618916842648106476055119561507209216", "30585232563176715994068151071450071040", "299069916638955744415024857948573165888208896", "379297668046016181088023584433064592277504", "30569136987056555213406442032835067904", "134690747225003850545667667168787631806846707559249020490813051127201792", "2254915725504113760857913835188866544304128", "30565035862441088718749941478990020608", "204451902908716400002890604456582548529317150720", "3274586878874788338142324497878636782682112", "30564777849340150208246257414607732736", "461859974133938262375879342286761747283968", "15042254781070615561420676174834967773184", "8708829674562468330820857884037831720960", "30736566623406477703431055922354454528", "3900893372995803283723811854562966447849472", "90299049944739822821015731729023608291328", "14622405183016496808490895783387801321472", "30638860206610750028546255864136204288", "138248358209379451511299313665685319799799808", "379858087372666799868554640364681039970304", "88312449523089191970340206468035575283712", "30577256884136849855001810054716325888", "511044319100031805792115004927090744369483627239012917030430413185613824", "2254915725504113760857913835188866544304128", "378817230248524302088688264880257331363840", "30567087849276504051405651957547794432", "243736572193204279670751665506528687047636418560", "3274578425635579031049362638989736865169408", "2254936586928084722478702711069756572565504", "30564906853797896380590305201803493376", "2799134537885067295489311612753822533812224", "91129359802987569594158144466552103108608", "8573836862156810870080090048012990021632", "30684217404560432050828635914241048576", "70324195484945129286040138332831257695617024", "380868866789091957531434806123429116248064", "14570816515483791975366212265834455236608", "30630931092859615976544959228056436736", "50053810624729981411985050707291694907403534336", "2255017313653715904078556976980930420801536", "88256227543946552006637483993083041284096", "30575210275193674284958341896576434176", "52704960008815196217203470773127861668214210560", "3274737890495113967726466641031293369843712", "378819953019309390449465121964759392976896", "30566958809416426965921942246965379072", "40543576511493730794883759496458730056187904", "382390076108078143863540528812912541696000", "8549457577615653164120224451476089470976", "30676349923331842317312858421859450880", "2203914638797975761369524097110238321784651776", "2257225185442738298658329025565951461949440", "14567894434875153428472006342277192482816", "30628883440074587525653344683720441856", "9965774745575704187325531385937509600104284160", "3275610726220190886051039329221594488766464", "88256853523812053503348672227919043493888", "30575081109355666484451825530060144640", "1323698017359524347294440855927630330561822720", "2258763522600121815370309505664040304640000", "8547710322531983200095749704632017879040", "30674305737729790407659869699106144256", "1475026675212903215895656658564216061729701888", "3281820017857402936341703175452380006187008", "14567942018906188444010774868766060707840", "30628753685402481513144498909647732736", "891189496177142886637342708840855226460143616", "3286610561713339275437680100203601023991808", "8547737110304868560111771139836750069760", "30674175463919254095822214511651192832", "2527900570904926170833710534241233447944192", "14652236121692571923234746898273859010560", "30692626514002759530395204863402180608", "64322336904537308286570523988957890086961152", "88377333634569171267963096376606967463936", "30585376957842474015096272902296698880", "54571779356173156740169104444674511730353635328", "378819859876725466665673994614200720162816", "30569140094527372853551307948166217728", "274921253569297663917934483602548455375691144784637980828669512370880512", "2254915725504113760857913835188866544304128", "30565035862441088718749941478990020608", "36077936025299714505753794741085760357662720", "88472498810815204395149285336168112586752", "14573682803874769490843562610961223254016", "30639074835714744470722414838066184192", "13888232353036583977554810916317846250494885888", "378827563198361109831512544399505842241536", "88256632776201474886204782117211909128192", "30577263579781181104718147575319887872", "106809229883339146541340061461351953117611032576", "2254963331429950824048715546229213384146944", "378818573793487785189914967232496478978048", "30567087840528693570360572574657675264", "1596238046165325081812792468220015248469393408", "378907152023155593154521137534998608347136", "14567931093368292921194277742670877032448", "30630943846910987709650410732473286656", "12486626615396770779762884938623435549312024576", "2255323006306981077160008524575815084539904", "88256695730993387632602767181420662095872", "30575210219002854840397603973539823616", "1706920890921083665931931922567937795964272640", "2257898506296745025282870925370752912850944", "14567922472246953024910248848450157281280", "30628883316136404703098756784711532544", "3725267436933296040912326574372217771712839680", "88258162870628947703058239156906725736448", "30585391250132589940886389840284745728", "510572361381934956560205481594762357682384928768", "378817511310740816944084251981920902053888", "30569140109820854155582222650927218688", "68280298284601241745676167474153487198807130112", "378819331927831900038323161404432445341696", "88256186004475666193815424336433499865088", "30577263633409017579193893334567354368", "8547655126482873256857061984545653391360", "30673889182280079699934037635831431168", "64089390801382618706954648186891469324288", "18853216507143550895187466130005325512704", "30678307050901773456607636250500792320", "495677203391627207456000794944382716346368", "107374211931279897256293333744093342203904", "30583504368959272362170653651136151552", "6874698038141415345870056027728744758116352", "400908536750904304655249298194990798733312", "30569004183037700725666041952349454336", "224665773090322180584786095197385342953979904", "2277777221518093918378056698472018091180032", "30565031704169542780277703306142285824", "140755621903289214295041110740378904217520177152", "3274610613006682698113486540670405049319424", "30564777847272389405304909597669064704", "327189604832876830041617929600860217993467002880", "3009833192316898253645939829556003234381824", "30564828037518816632519898286012760064", "85688712937043924150967968172566969843712", "17551740956177132980094186233414973128704", "9494782508814577734143169692356652826624", "30727589534773911505931312779071848448", "519386540568029485088123326398941966106624", "106322840108064002422343748852379331592192", "14988188124882494497589504066225266753536", "30637293533095555053292325260926910464", "4290767252747211505113529830871410363334656", "415500340488145187290885108581317839159296", "90109519521294756607330196595682163294208", "30577045746122140420726932982047178752", "86026867426396025403129274412125320130854912", "2315611994670771771046123010991192677548032", "380492720742498914690025017407918961590272", "30567076988175135878006138098113576960", "47036620109570642747325538420588760424744222720", "3274762410730264091447521739494114379956224", "2255023830395255099557559979571208578400256", "30564906837769373685949227914879827968", "861325124599093094969310376013249625289824141312", "3009816022438335803066044638433499972370432", "3274546881543533398310043558173194787487744", "30564802946036544695652862098753454080", "462083514482298930782947498257456448929792", "109092247486518895334683153044223832358912", "8708750234127544913072988043079816577024", "30682516304065792414501340857459802112", "3053807470610356716642279248980228448452608", "432463218020108400455353592636600148295680", "14637625060623810091735407616049899634688", "30630637196818438428745515435458297856", "48777487418356054942731454363744963928260608", "2364209875507133695321471271237885676748800", "88416048457498202401092243506046418550784", "30575191128412188064457274707838763008", "4716987411731956895488672402196326647714545664", "3276809194740215405120616126379624469889024", "378847655180136848911103806426739669729280", "30566958629064549222965450019591684096", "3932067139076813544173009341109175607485718537365846018049671012525539328", "3009805504968712219359803558617941024964608", "2254915725504113760857913835188866544304128", "30564931951054303515870717871266988032", "2264902657732968447754239107109383294681088", "454902062795657352643149987557308876455936", "8580035850302454517181984233006206812160", "30675957651523274537347678346529472512", "31952027194206896807850704425944140803473408", "2426132543490112446396607727924497291935744", "14574443026546870570314217147647500746752", "30628854505235052354098295533884932096", "1133772307209903778283532296495438462088904704", "3284019259523686043826523785049696911753216", "88262942567793022659473017083788154372096", "30575080378624729778143378825134735360", "193774197846399368580408527333800285811714707338738302373368709513216", "3009805504968712219359803558617941024964608", "378817230248524302088688264880257331363840", "30566983923937079378609197528393973760", "22397235069151219308941048935654637004914688", "2507351646205315871754208993632561282416640", "8550918489214592027222075586166772465664", "30674264438375309602778335257387073536", "367574998245377186403392090540855932961685504", "3303967762509975950084323246338048748683264", "14568375518077808080379876068566295904256", "30628751769216892632480468005598265344", "40069094380771073672823247628990048526749663232", "3010031604655612423455810007314777193316352", "88256266321458503668530859603421369991168", "30575106289961985893257567733242920960", "195345405184042297418946591221051278076411904", "3330360574791470180519657816909832806989824", "8548029159371606586865918499443879968768", "30674171703082981657726070165342257152", "2184060428031731479426627441383646706578489344", "3013958975357677163122451452369542360072192", "14567895310222272827486789236448443760640", "30628779090242780140269019244192071680", "1249318173164458941175072256985630886273744896", "3017074114738628584561795659945679804956672", "8547713608718251168823215984100870455296", "30674201039731261115061154068238958592", "340759387126993020435192015216550229311488", "15218399658710992353076688194534876643328", "30690234832921875551759671695595536384", "2047268232972963943088058000165046019162112", "92232123933599085906360923161662911938560", "30584934574214183656186194678673047552", "32904013394262184070720868667925448276049920", "383229271092358978355789660212025609945088", "30569111711727743006339361355251843072", "3867736981719101958268185117803519131741323264", "2256231122870423813319773369104275339214848", "30565035620898946477339880368480714752", "1125128693913426978319922451162237119446816653312", "3274543962682698417618628491447508056145920", "30564777853079146516319158559066554368", "1344215781274302759784660962035076717084672", "94457810860614798074029100311196215541760", "14727404853482910581395551396955680669696", "30638402505866100280888308551550763008", "17669368387166324216579248481049902189641728", "387116705067163751129748723281709414481920", "88699111827887222673919079544201450356736", "30577210732509269922915671392395460608", "800232578034102314104849265362573618386567168", "2261287639367472268615177309985482425237504", "378996641162073278936630080094451076694016", "30567086681682415138763189059244261376", "824162851911533232055915523160842225516257026804517195353037435941421056", "3274534432566710115193044141632620226150400", "2254915725504113760857913835188866544304128", "30564906857630791662339487234548301824", "11030526459825197687688321049134618982219776", "392289480640114548730504077078881825193984", "14587062987175627157885113847488928808960", "30630859375103806946550560475435761664", "260635154498677878493950260180154636004491264", "2274594648912580260831576683174061938835456", "88285967253560697754017084865779591020544", "30575206707081163555390805705446391808", "87017165346122321072903103887296547225758901509082315454870325120991232", "3274534432566710115193044141632620226150400", "378817230248524302088688264880257331363840", "30566958827144160297461736811429625856", "107351429065496417841943950563023483035451392", "2303296444966084490973322220705933332316160", "14569775288520519994032148184935931314176", "30628875126887132538000815825721753600", "57570204455320930432590262909125173041132732416", "3274720695335364933881792017501929873604608", "88256207226681677610568494687416978767872", "30575081186922093329837413858239578112", "2288106380970044305329741423317631925682700288", "3279227371246748335818823258915181885915136", "14567890891694070005107783759874186280960", "30628753911406260880457802340984946688", "9068332937837159192409885121050198165946368", "89123451389438172339080192366394835206144", "30585288344136452908860396353070563328", "240122934869756050652856722456205512631386112", "379415795482756234471969269829301805514752", "30569136220010308496252502752033243136", "200565820896982197558100821496985966319916548096", "2254941077291733374861009642637656170954752", "30565035857783144277428722303103926272", "98009221283422802473630771782573673962012672", "380287084801699632411754763029267064291328", "88335617041348745158306161596595550814208", "30577254107502207215695723680560578560", "73322303022810513500438634124010637211239186432", "2254985074134677617875456472589690587840512", "378819187405205447752078019051503768043520", "30567087836533482078432295455805145088", "16275242540891610548007059502343566051558555648", "2255228184718502709058793817991763120357376", "88256550518962249765012684630495693111296", "30575210236430833029457233296360472576", "16901719445684737667965421256034578639460761600", "378825720846819869429508313226246256328704", "30569140056362511845418942876509798400", "14567798141621447455428777415921159372800", "30628467834322307769839451094344794112", "199659803206384494906544748230308079337472", "158174145071777159947306260422998980820992", "30580706918378736118760765601418838016", "2246159049108653622167157427583957984083968", "455665771034483911433027189358492301393920", "30568724086076263610066405609164505088", "66153624607450780060709835769211481495699456", "2334489241433838702131758619520506416594944", "30565021740448652402597733818022494208", "116401257066378770404914347898040820583018528768", "3274626552511719393853949817532611657990144", "30564777845883719731439396464852205568", "118935753141859299710533411919708172638679465984", "3009881673473060723275015959766846893195264", "30564828032519333799921102215920484352", "300512945713055502560711503237458193022976", "124952806835432844292401522530410561536000", "15309971052886840771158550830427530067968", "30635977333869442615569566165278654464", "2383104426995042030216621578181820549169152", "450415000351388898204464174715382945284096", "91650254474347136734252770761226275782656", "30576871319747423731899502539074174976", "29046344161165138007818086184344440329469952", "2444701982751565868641214748897023310692352", "383822980981007359299378333958967887134720", "30567055681859114143943628356428234752", "1972515655697881828631301613364334872865275904", "3279979461940854435606664483947660649168896", "2257496421970306496529355940886460023963648", "30564906384015532046791376723043680256", "1359591705026425829078446512897434695057574498450735080460834647918510080", "3009805504968712219359803558617941024964608", "3274534432566710115193044141632620226150400", "30564802947121152454558187450693320704", "1787160631884316473866267281898277823315968", "480711763682900084422882624366986531962880", "14687521486165414607004576324941663698944", "30630419446260348345969555520220037120", "17851217280777580638247243397570610730106880", "2580931794831642102172458718817405708009472", "88694576192509721800708141215645494673408", "30575157925347411050921218031908552704", "825150649442052181285911809119972229942083584", "3287580894867083930087497895645629995024384", "378991220785455238455300578696913645207552", "30566957694818873461725254565280874496", "1123715011253480458524401048553103139361133816505546124134319719536656384", "3009805504968712219359803558617941024964608", "2254915725504113760857913835188866544304128", "30564931951054303515870717871266988032", "10909747090476702394200482787181227763826688", "2842407810951971484209643599939344357392384", "14587276549174027684273356000367686451200", "30628797876037963932944044338475696128", "436621375823865828631186338380531880966488064", "3299278066824268052460970523633900700303360", "88273915097467848267003531404642982297600", "30575079062093494953007778167636623360", "14932355126778244353623267176318946118293520384", "3010412291735499099941292208407449111101440", "378826840663847474314993340916590501167104", "30566983861365530943306294516126842880", "206140261801708989870101251114187003906752512", "3327389963607024187145441474063558428852224", "14568827711181048881281362066800262512640", "30628749770520777656776903953418813440", "3664324130593035142818957339789705544489500672", "3012279733721941570997470192437371860942848", "88258197647028726569152852952875813306368", "30575106058174041081097151116486901760", "876310479411637528179761828926337543458258944", "3020178712556885590914084981290686495064064", "14568040320938329390337283234889029648384", "30628778449237781249335410968053678080", "1017055466620337012839215803863782314213376", "96642311494023838742692590330236318515200", "30584471749990924849933779190054649856", "7828106601651770575895027668106759500726272", "398081147486155412569840051415241845637120", "30569020738126251484283640852315635712", "336105135142888917144013037924017601513521152", "2270146043273524120747956188228761499467776", "30565033082890175540526136838930300928", "380730584932017623981449236692876976534612093135428851172707632213393408", "3274534432566710115193044141632620226150400", "30564777853909465805373328546269757440", "4494175495501122634275287832608258132017152", "413687218394305667827679805574904184569856", "90023951338636920423033036009809400299520", "30577055608343567051888342742067052544", "119964935915715038300816513993958881256013824", "2298112089933408337801498608763643111669760", "380017223153304157616425146376651246927872", "30567080060778852421772037919787188224", "11915053862977591416178823760011283195450359808", "3275434598314772846390119590027385135693824", "2255342547525675866930260485134911216287744", "30564906779224638630114416530840092672", "59509745893777354399926480818818291605700608", "2343722991443995124492011667682256327016448", "88387154711063002509081092520709283905536", "30575194584796404845863947276600213504", "1606377767564250734278676721740037971219841024", "3281223069660333505497676905444979626737664", "378906584288201403718097815482591105515520", "30566958245500804310799495858921406464", "502686596265552527400226996949169875516915712", "3296004830599724656673859456423815012155392", "88271569660167297100396387496811244290048", "30575079343481612839291633940564017152", "41963092232031590778659575751703008102055936", "382268113880059807580804158184486929956864", "30569117842757262200283979287267115008", "1218335267014837662484628301349343407739240448", "2259096900640883318984030323347508200210432", "30565035095639515790779037069636272128", "328074339574953169350111639708814507983765504", "2270521440071403455198861444225554194628608", "379255144361310675812775797050055357104128", "30567085001303764257592888631570202624", "88256071928460753106633584131510114451456", "30574795719259857583025978184560541696", "855447847038918651510383856058910776492032", "679894183503914222790035351828892204662784", "30568047772780265414666571936102875136", "17888810115203145842240946246927965025730560", "2580147865517478381088078712354683289075712", "30564983638742854823343532014978465792", "14660983389401874462469432123634399842872066048", "3275265964067038902532988237318713749012480", "30564777790188934696200552753521491968", "173763999957819152105356963673856949053671518611879789300913385559293952", "3009805504968712219359803558617941024964608", "30564828040374055671950981357780336640", "1719554262867803730887606363897425588912128", "485849773126842581055566723908122565410816", "93030879057819202532865237974496753745920", "30576719929205613605239938978857091072", "17301504489575398550371082851664365577306112", "2592842481451836961938358728156774332891136", "387297118326227224089176978126413492125696", "30567033845579343920426883623266811904", "577099067757469438146038310303610277141151744", "3293220590315900948406689342319797710356480", "2263760983668701565429624074554178216656896", "30564905238821231253687896147578847232", "221304831292406963453712038340688333222844118921016555406566844220309504", "3009805504968712219359803558617941024964608", "3274534432566710115193044141632620226150400", "30564802947121152454558187450693320704", "7530729663525215656265294321868747508285440", "3218680746191884249761330651748002674245632", "89302650614483429190209848324619098914816", "30575086157202307336604162583580114944", "258522969936436918050939307802578480929964032", "3316542822270991294699468132938182622707712", "379373130866176635710963786525521974657024", "30566955213001620875532603493642665984", "135136116746413897655512382496282051007115648586647609315998244259495936", "3009805504968712219359803558617941024964608", "2254915725504113760857913835188866544304128", "30564931951054303515870717871266988032", "93813004443089865635302029197992910961770496", "3392965589497134932387760967102320171024384", "88339178411727977783448672698067805274112", "30575071238280762331660923735958880256", "4032301100915903912846982188154173532439314432", "3012053773588073902975967876434562855731200", "378852821830859018302625697196021395750912", "30566983692223105272728466278471172096", "534679324567040271096250358361148280222515200", "3026844151821592602764684764918067528466432", "88270642194766717334885295530597588926464", "30575104564885610164291239201761918976", "3008804813843215536137825827241842861670400", "433381173753403473609914361333424576266240", "30568829535561615117146754020410392576", "46994723967758779820929024605237231828860928", "2368564959349532922993141781192089588989952", "30565015983171011496913685148189327360", "18309348715061104044615441791765932408345460736", "3275120171247994478669921803076364392202240", "30564777802886036652073318058437902336", "27238454252421149906705010695521572080320512", "2458435532101486336768890998654427665006592", "384159912050754966043650986456798170447872", "30567053546822973866283028252767289344", "1327023193773958811086563220674966338307883008", "3282634592422883511672575896533829347704832", "2258753864606157566830245470527725854785536", "30564906153638943021428521790066393088", "390699994106460270979457912521751350927687680", "3302210919700693593993399737959883181391872", "379184882588273891308790211332765581836288", "30566956435695687987346235814152503296", "172435365117822704430087553942072552738258944", "2284793687086929018240702878972717398228992", "30565030444635683882704956373113765888", "378817230248524302088688264880257331363840", "30566673494902453928122525062902317056", "5938336153879445238973280729523057579786240", "3635329671724369688428333713699942407602176", "30564878542851117446012641774084816896", "323133572314144549882685977623803864335515648", "3308057248808135089521513062256505176195072", "30564774962827765753774255328685195264", "3649288508729669273533984397560282507580511587901740608005385878503424", "3009805504968712219359803558617941024964608", "30564828040374055671950981357780336640", "18069527205629099905958096134514858111533056", "2576431365361318505710720805430753440563200", "386928973312135367858486242688037273206784", "30567036140935240881750367130018119680", "247836243490538067225357757372403939102687232", "3318378482362420613093728250834441490923520", "2275620251273227952309551460609542764625920", "30564903088152186890252850606574141440", "37891607073117638734194584333691053371552970279652028322363877831475200", "3009805504968712219359803558617941024964608", "3274534432566710115193044141632620226150400", "30564802947121152454558187450693320704", "53602869664697615299628876425212982676422656", "3487586894973812393139669725321116445048832", "381513426561455068592853842434707010093056", "30566941396390067480928061904891412480", "3414867544720147807558462224533888509561562528353498620739884152782848", "3009805504968712219359803558617941024964608", "2254915725504113760857913835188866544304128", "30564931951054303515870717871266988032", "1291683626839399177393059403151535984749838336", "3016835157490370683007609402082062229307392", "378928360086239714788282511118593930821632", "30566983200586193993232005454819753984", "12399109403712054985922123435602667133468672", "2756152698142622174883801340149520303915008", "30564960516778427646145251903629426688", "361181018038095933803253458632352940781731840", "3304493587377334981046902816510165194375168", "30564775267379387190034774493509976064", "418055200825915330655250822716393305229230080", "3300385627231346161855980873069093992792064", "2267144300402510365772999950257344653295616", "30564904622965460255669062729878994944", "2254915725504113760857913835188866544304128", "30564621563696504248091983117302104064", "61496494246882988963409742649357993716482048", "3458701639996003608208967871143482440548352", "30564762662715351319055693983153913856", "38307964662873778445842322551196901218231255040", "3010041999939442685109814350169932822478848", "30564828015987258733471073828629118976", "239462130215225129872275222226287331872079872", "3319932988382196143124975110853499262337024", "2276351182010205744592028475695127349690368", "30564902956331609293548940495631155200", "1054466364793229975625162850334537289415262208", "3018421105012020470806223105895174141640704", "3284734831238363494682873840999057785356288", "30564802061168619877166520715205148672", "2646353967182784639251647756091268268068852814688523141828168099299328", "3009805504968712219359803558617941024964608", "2254915725504113760857913835188866544304128", "30564931951054303515870717871266988032", "100493901000808713408352490850393675150655488", "3384827022701324768792827285641591609360384", "30564768557769571710373068753761992704", "3274534432566710115193044141632620226150400", "30564492562383400892224743505360060416", "144609902995118301542433508771233981475829575674751925855882965942272", "3009805504968712219359803558617941024964608", "30564828040374055671950981357780336640", "253512172177528363019621308999004181115917579376723018357808434249728", "3009805504968712219359803558617941024964608", "3274534432566710115193044141632620226150400", "30564802947121152454558187450693320704", "3009805504968712219359803558617941024964608", "30564517655126669366148203603162038272"], "dual_psd": [[["15980204798633264893117199522907228804620009729662669329699038035968", "1394359445235794346569900652870408118373772123888860782503571488768", "85180808784058830559263373496721599821442371818344842923098505216", "-54215584676394435999317556739960331908689971287824364263123714048", "-689614105637582656929110416020069739561177199670484454797737984", "8614062486531510155069234649159018940775787176393378789433802752", "-3905760632969595556185573204110375697001479751156771990076915712", "-4660471812881859444897039891110911876044119010140114794026369024", "-190368471380392624025625966189802132077002779010909656502501376"], ["1394359445235794346569900652870408118373772123888860782503571488768", "1328495617258418604984868029695866484611889459573164750707873546240", "-130342662173592041129350608834979555279400035774952222026415210496", "-15716176476340844450788941418135132499112073737456672263110656", "-5502471322698333718401930493765918596595103028276577684470890496", "7607572921970639021893527331112842723316477672951444091967635456", "219167401944587544671412245013238060261902934994483218476957696", "-972492104692922570764813965599721897270212146969607289100566528", "4647609995874912627870638087802017327958650369775292334997504"], ["85180808784058830559263373496721599821442371818344842923098505216", "-130342662173592041129350608834979555279400035774952222026415210496", "16182848107419664857376579924186818860962635043173607855701884928", "-827255369848403283768892808750763634706413798011334447620685824", "617632303338735639308652107567587122782221845991334321602953216", "-736778205502397515982753218532464181634489962143032040149221376", "-84746570833711941690390543468223850418915299399492637126819840", "39755816475058348849391722609313798710384816732559322378141696", "-3441645777869293983888612316254349522309458694382458446544896"], ["-54215584676394435999317556739960331908689971287824364263123714048", "-15716176476340844450788941418135132499112073737456672263110656", "-827255369848403283768892808750763634706413798011334447620685824", "202355956649801612521974982860916808561420605458810453048164352", "-18922532967458288405704121384900169626943767059001428483768320", "-2439616440829862698658133271318356257931501850779755294490624", "15438658464448456911841420543831308245189967531680114990383104", "13600803083229434431105563911660180385542243295755045110284288", "728910327083590807303214270179549892660969124205266651316224"], ["-689614105637582656929110416020069739561177199670484454797737984", "-5502471322698333718401930493765918596595103028276577684470890496", "617632303338735639308652107567587122782221845991334321602953216", "-18922532967458288405704121384900169626943767059001428483768320", "24572247804812230826952921187388409718001908796478892535709696", "-31289193491998787064770385332232736214320556215525069182468096", "-2356662675126809030723779862734307827534718219486921968582656", "2752823790563672431724566280906401951967793342974182010388480", "-87650773768478504589721210869557474853258911252501156069376"], ["8614062486531510155069234649159018940775787176393378789433802752", "7607572921970639021893527331112842723316477672951444091967635456", "-736778205502397515982753218532464181634489962143032040149221376", "-2439616440829862698658133271318356257931501850779755294490624", "-31289193491998787064770385332232736214320556215525069182468096", "43591720792142966115485347197373096487681121254486927525019648", "1075759313533974393580649405921767345173970002152933893865472", "-5726723891832321533150254177744903464954943755930997125808128", "18150085986468867571275058521565109340680840145192200699904"], ["-3905760632969595556185573204110375697001479751156771990076915712", "219167401944587544671412245013238060261902934994483218476957696", "-84746570833711941690390543468223850418915299399492637126819840", "15438658464448456911841420543831308245189967531680114990383104", "-2356662675126809030723779862734307827534718219486921968582656", "1075759313533974393580649405921767345173970002152933893865472", "1214439331905121889443131816289546618924095681784369649811456", "876528568405570167135738443281398252848195856595616016629760", "56392213355386536113283143680931257770941090069294220312576"], ["-4660471812881859444897039891110911876044119010140114794026369024", "-972492104692922570764813965599721897270212146969607289100566528", "39755816475058348849391722609313798710384816732559322378141696", "13600803083229434431105563911660180385542243295755045110284288", "2752823790563672431724566280906401951967793342974182010388480", "-5726723891832321533150254177744903464954943755930997125808128", "876528568405570167135738443281398252848195856595616016629760", "1624484435329167642591794837254179495682335465418903366139904", "45551846462903205704259911105767476206156148588934028328960"], ["-190368471380392624025625966189802132077002779010909656502501376", "4647609995874912627870638087802017327958650369775292334997504", "-3441645777869293983888612316254349522309458694382458446544896", "728910327083590807303214270179549892660969124205266651316224", "-87650773768478504589721210869557474853258911252501156069376", "18150085986468867571275058521565109340680840145192200699904", "56392213355386536113283143680931257770941090069294220312576", "45551846462903205704259911105767476206156148588934028328960", "2642279795335509371519792719419460156212388828826528907264"]], [["6681006069379062849268550039509786013688096192337342918317362380800", "-751532232447002052493379420933148368416768463121346568849260019712", "-160374429921267063735909160443868260629703759987459922408620687360", "62966943727129054832663699108414301087305009897636203699038584832", "-17721377145147082605231191051857128699812148970538546915186835456", "-17477406526711246052353894933701905120378759803607134481739153408", "-11534357936252790634569175098693798137049109166248564704745095168"], ["-751532232447002052493379420933148368416768463121346568849260019712", "89141602834117521333945462833336968684116647831092803605303918592", "17417164079356606368370497194665291878303388874950701229151354880", "-7227507376070048396456944258667257971770936443097179840812417024", "2114774635240566962633061045836164833540400213749038870578593792", "2309615079086495148033517464830005348271899444091108509146415104", "647801631014303927657665882879337591443938132225817932308938752"], ["-160374429921267063735909160443868260629703759987459922408620687360", "17417164079356606368370497194665291878303388874950701229151354880", "3934032423479583519222273602585732958272131312331879453703536640", "-1491936876940874045148696773586551361899485184385967328933707776", "408971950788857341166620105074979000666340445592031412143259648", "373031556920864977236168181990145691378413408776520762180763648", "364803889137225240329346635055765405508499294467986504447688704"], ["62966943727129054832663699108414301087305009897636203699038584832", "-7227507376070048396456944258667257971770936443097179840812417024", "-1491936876940874045148696773586551361899485184385967328933707776", "597984162001567966074072691368765876848582615460338513121116160", "-170828336960839455746560659890938462488833354263883413589065728", "-175506013473305675245316762850699818689063542994414076273098752", "-88316740237405339096921111270179012950520666255298066856804352"], ["-17721377145147082605231191051857128699812148970538546915186835456", "2114774635240566962633061045836164833540400213749038870578593792", "408971950788857341166620105074979000666340445592031412143259648", "-170828336960839455746560659890938462488833354263883413589065728", "50204102746256793015799496506658851138840513893803785029943296", "55415926522688453121734816389169030468098744139688273078386688", "13470825204328967125085493624818249660107753134245745581359104"], ["-17477406526711246052353894933701905120378759803607134481739153408", "2309615079086495148033517464830005348271899444091108509146415104", "373031556920864977236168181990145691378413408776520762180763648", "-175506013473305675245316762850699818689063542994414076273098752", "55415926522688453121734816389169030468098744139688273078386688", "71370243469618894385244292385978127766059215511031644747202560", "-18321610072930438639873410855541941212281174456614231843274752"], ["-11534357936252790634569175098693798137049109166248564704745095168", "647801631014303927657665882879337591443938132225817932308938752", "364803889137225240329346635055765405508499294467986504447688704", "-88316740237405339096921111270179012950520666255298066856804352", "13470825204328967125085493624818249660107753134245745581359104", "-18321610072930438639873410855541941212281174456614231843274752", "111602637916631075210670661302696338336155172117704464012410880"]], [["821083413459489866018326814691686619091348800983919028711628734464", "-152049497428237488744952573994128300794425184976253095821233356800", "18725954179680467793786778660695774015629116166397066388917190656", "-6779848051899157534610144105944218927353694922948212694632628224", "10148452206515944395057393787459076564249450361482945492624080896"], ["-152049497428237488744952573994128300794425184976253095821233356800", "28156761285399212571243605700984183348911257007098885552641933312", "-3467701180185995079989535062537767893038781865916480755901399040", "1255502756519806980014778636573807502234464521036562639869706240", "-1879306088006085523163783374629405984347992139156407140564860928"], ["18725954179680467793786778660695774015629116166397066388917190656", "-3467701180185995079989535062537767893038781865916480755901399040", "427071542539195520681594416931710277068954337526526499258105856", "-154623905298658602596156224546820759890276177315564332615991296", "231449628501441859864003035220063818588982781984318601264365568"], ["-6779848051899157534610144105944218927353694922948212694632628224", "1255502756519806980014778636573807502234464521036562639869706240", "-154623905298658602596156224546820759890276177315564332615991296", "55982545565218220997317020415269653957941825331222295879876608", "-83797775955845066041141977658364068665440787328814251933433856"], ["10148452206515944395057393787459076564249450361482945492624080896", "-1879306088006085523163783374629405984347992139156407140564860928", "231449628501441859864003035220063818588982781984318601264365568", "-83797775955845066041141977658364068665440787328814251933433856", "125433153927691240139360871869329681835526160260889509472763904"]], [["3037232695941808766203831075490771238912", "-891662545325219024066826399847727235072", "324655003700691683342757581708115050496"], ["-891662545325219024066826399847727235072", "505643547698672833032662124415061852160", "-186853609876693061484837449965617807360"], ["324655003700691683342757581708115050496", "-186853609876693061484837449965617807360", "99531658547120179363765751958145597440"]], [["291300076045762394141872173328979345407993403814242616877252608"]], [["197699759206425020338651133646268340572034189543312546565456811524096", "-3578504519528616290053821844693166675770928380503647969962585227264", "834697356300281685216951953592521195656611253391049587475376766976", "40394152596697481804425402347849075895092541275026867717733875712", "-79746674720955159513645237835054285706533313388688842367646564352", "-43330885885905256029454954070983775742453216598052676979591741440", "12397721723647047740746833974154271376973696703448510251929698304", "-4160048467186133214557255989591501457466500315352001345071611904"], ["-3578504519528616290053821844693166675770928380503647969962585227264", "529867453471624321327071631438725719856735227119529123495534395392", "23094201659821704909132556226288039848898620228980699950644985856", "-8078686515212909560825338348859417173456918035455700926294130688", "-2954103157269379507813967096376117175640923492238286556332294144", "887914338420160692246113575247665843702613120988783341098500096", "101304780469843053488474088720046782706836393412686222553251840", "-192232652141098795577831347836871854090796848863026558065967104"], ["834697356300281685216951953592521195656611253391049587475376766976", "23094201659821704909132556226288039848898620228980699950644985856", "6662107991861379144912160371307057002157330563238560256594280448", "-432979489858871962545986275780886524184563805586757755749793792", "-697910697433908556587048667863154515968763203306382676344176640", "-174435687213834333811607253609216954857896131846265845974040576", "79097740084971836412281843835969455131043492094332780157075456", "-39539022320694738329691856008662514349789176613182610933284864"], ["40394152596697481804425402347849075895092541275026867717733875712", "-8078686515212909560825338348859417173456918035455700926294130688", "-432979489858871962545986275780886524184563805586757755749793792", "124329052964491633319249708120888363167852331835753969475387392", "53178683105452040220284463639464755812875874625511622596100096", "-10489981547190829669775045507285109784926480021314959640100864", "-2612469203056374478882056317578571498192061951822919454687232", "3376475746322764165575920602095833726005683112261562337853440"], ["-79746674720955159513645237835054285706533313388688842367646564352", "-2954103157269379507813967096376117175640923492238286556332294144", "-697910697433908556587048667863154515968763203306382676344176640", "53178683105452040220284463639464755812875874625511622596100096", "73747730598674312411499962893879437769149153391003763698827264", "16498980050566551103190489402664725913361212860760787651657728", "-8080588284591253228187116297593706797905989344031364389797888", "4207632440698518973934061881810731456786463758829551846686720"], ["-43330885885905256029454954070983775742453216598052676979591741440", "887914338420160692246113575247665843702613120988783341098500096", "-174435687213834333811607253609216954857896131846265845974040576", "-10489981547190829669775045507285109784926480021314959640100864", "16498980050566551103190489402664725913361212860760787651657728", "9520130617231762975955534088738086707025983194597062999015424", "-2644724214740604762062357083451884883372384938211679462752256", "852189410742243830087592706318574616823350962210488411226112"], ["12397721723647047740746833974154271376973696703448510251929698304", "101304780469843053488474088720046782706836393412686222553251840", "79097740084971836412281843835969455131043492094332780157075456", "-2612469203056374478882056317578571498192061951822919454687232", "-8080588284591253228187116297593706797905989344031364389797888", "-2644724214740604762062357083451884883372384938211679462752256", "1005560372947969852167248296498241329960479721118257895178240", "-448232960268866003376010652413750284369247004059070745280512"], ["-4160048467186133214557255989591501457466500315352001345071611904", "-192232652141098795577831347836871854090796848863026558065967104", "-39539022320694738329691856008662514349789176613182610933284864", "3376475746322764165575920602095833726005683112261562337853440", "4207632440698518973934061881810731456786463758829551846686720", "852189410742243830087592706318574616823350962210488411226112", "-448232960268866003376010652413750284369247004059070745280512", "241427430865394652058354939522213903879083414723643658207232"]], [["19871569266878656722423699744700580111231800601612388572313962938368", "389749703003897152163604575644218163309742062181549362598048169984", "146369890984384175944746563164878488662137208296877632657228300288", "85634551157306667965755815084683872199533098374974410679444832256", "-52596107660286783862427717385705957326586052604670925992231960576", "-14178656986002611731105162962053789073308610256967469554227740672"], ["389749703003897152163604575644218163309742062181549362598048169984", "63619332627562987906134162454599981063314964672326509239780507648", "-717443833351870095322225764034177651429406828208710931449905152", "1995739708784137275419939428151469708726300756425075521725923328", "208285696414873007511881065554638674782209585988684908498780160", "3782784889640181102109483238863490091179266639789348972407029760"], ["146369890984384175944746563164878488662137208296877632657228300288", "-717443833351870095322225764034177651429406828208710931449905152", "1308154781182310993262866252105362307395315468066784675226451968", "610499652930186221182835908559269539916383998728932080889102336", "-466893966966160713247353313444872599026491734769789448948285440", "-364758316697927290155375644722541094094338860690149834494050304"], ["85634551157306667965755815084683872199533098374974410679444832256", "1995739708784137275419939428151469708726300756425075521725923328", "610499652930186221182835908559269539916383998728932080889102336", "370819237523726407840082421524398882770507286267404380471820288", "-219654757131463923375503647476563214109751375078671789854818304", "-38165292774923082451914586789693364406527201359222078779162624"], ["-52596107660286783862427717385705957326586052604670925992231960576", "208285696414873007511881065554638674782209585988684908498780160", "-466893966966160713247353313444872599026491734769789448948285440", "-219654757131463923375503647476563214109751375078671789854818304", "166675387844003478347245220640646487064197267169911624970534912", "127478673731808360844287185537493757958179540162756507814854656"], ["-14178656986002611731105162962053789073308610256967469554227740672", "3782784889640181102109483238863490091179266639789348972407029760", "-364758316697927290155375644722541094094338860690149834494050304", "-38165292774923082451914586789693364406527201359222078779162624", "127478673731808360844287185537493757958179540162756507814854656", "304725371645225674669967063160391708279494625230438588550742016"]], [["1606056521460819590357327697868939166597324399167468420865112145920", "245826816057980862283075902906449263247476975429755692042453778432", "-9417495609488708537288280507885088153984918514448511873063059456", "44099678792818325364506230627725295106886496628145901709832486912"], ["245826816057980862283075902906449263247476975429755692042453778432", "37626834850269367125322651147316174996143334802003439350032891904", "-1441464188828736865282488435742984221783160307223908866068578304", "6750001311882632797940975903898065079757578825624659296146948096"], ["-9417495609488708537288280507885088153984918514448511873063059456", "-1441464188828736865282488435742984221783160307223908866068578304", "55221732466843852684833946524989836470643931340632463023013888", "-258588988532904826110372005238764081275938291046290035054739456"], ["44099678792818325364506230627725295106886496628145901709832486912", "6750001311882632797940975903898065079757578825624659296146948096", "-258588988532904826110372005238764081275938291046290035054739456", "1210904873921147451604364206771142029393943528288087404229689344"]], [["214069469228955692644724563402444294368202746357126477719273472000", "-72982709262783322140844166984638713794832477537398293049150275584"], ["-72982709262783322140844166984638713794832477537398293049150275584", "24881996814029952921775161518989212239696190321285196233295527936"]], [["26391829169271034068900897390779463165321734982788771941314000322560", "1763500973563813530177969905021200350206216970859801791408661069824", "-80188897411571460579077139707136391980629907974588375751450427392", "-49783493113136806043759496823928125860888253057853696560299245568", "-14368447348226954069010383783941457546795886893573380232366260224", "-7694242853785641624778166705399173520893631622488000860457533440", "4434597159368345797576021624909430208886268104605059589731254272"], ["1763500973563813530177969905021200350206216970859801791408661069824", "368744471908029845495119390155638405942295106157359797307529232384", "-18532056825107268641659599862797275835185079720861205825616609280", "515473131322827959088489926154313301989223141531574563877421056", "-11422800815395951998800162014985180163998558094000375504335536128", "-2281512712749545462981767051194915027602669304002594652542730240", "980484126648317428565569298297617714046236137266807018914578432"], ["-80188897411571460579077139707136391980629907974588375751450427392", "-18532056825107268641659599862797275835185079720861205825616609280", "935335279330793601583667553937250545238603792322298867045367808", "-50461481282740260798767549285164156775759053252319933481615360", "592998910319096894288630696561612148111852439347592704395575296", "116174267631961760598880177982935325878589641127260345683935232", "-49395980708270120528039763876506225763066553637780201190457344"], ["-49783493113136806043759496823928125860888253057853696560299245568", "515473131322827959088489926154313301989223141531574563877421056", "-50461481282740260798767549285164156775759053252319933481615360", "152738159083250349906729638069040734765459633811000436526678016", "-133105952281757089855388699229032243969116525386613268768882688", "-12549132743809236534843731215891264768148225315287296475398144", "2111147882467347495430376401021065243017561611345792723845120"], ["-14368447348226954069010383783941457546795886893573380232366260224", "-11422800815395951998800162014985180163998558094000375504335536128", "592998910319096894288630696561612148111852439347592704395575296", "-133105952281757089855388699229032243969116525386613268768882688", "444111526889976958151563087015962926220882385208073539807084544", "77887895018552525004232082501495329612896696570952228779589632", "-30943604868979341249137551796895375701250758846792090630750208"], ["-7694242853785641624778166705399173520893631622488000860457533440", "-2281512712749545462981767051194915027602669304002594652542730240", "116174267631961760598880177982935325878589641127260345683935232", "-12549132743809236534843731215891264768148225315287296475398144", "77887895018552525004232082501495329612896696570952228779589632", "14692564581515343393912916779333710853289165372125572839243776", "-6112090141791137357605386198612469457222803881059267905585152"], ["4434597159368345797576021624909430208886268104605059589731254272", "980484126648317428565569298297617714046236137266807018914578432", "-49395980708270120528039763876506225763066553637780201190457344", "2111147882467347495430376401021065243017561611345792723845120", "-30943604868979341249137551796895375701250758846792090630750208", "-6112090141791137357605386198612469457222803881059267905585152", "2610694784857885242147420366213042667227129203781219290972160"]], [["18426723730033216154594746774262671517889793464147515642300602515456", "1223219743481906432265193423956260316688842178432297131398211305472", "-97121528816357361978414024356811747666986371393656361480536195072", "-107778264988725434297038114004307667145659948795767421265327947776", "-35994534317128065431105881006065517131445167539412988599761633280"], ["1223219743481906432265193423956260316688842178432297131398211305472", "116346992794342436325444948675101715589744068692355407993773228032", "10076291418154981507893496503713013330705475472091784501700591616", "-6974196259692529811653052744445242592927986657670120652973015040", "-3640523712315811719916408881459719826253797584213225951880806400"], ["-97121528816357361978414024356811747666986371393656361480536195072", "10076291418154981507893496503713013330705475472091784501700591616", "8280218064464044492326044332665058674509416980278588866132180992", "652897243816392742303556512271965927725762474999008865231568896", "-398473889153908729099077284619806287118621991982739963177336832"], ["-107778264988725434297038114004307667145659948795767421265327947776", "-6974196259692529811653052744445242592927986657670120652973015040", "652897243816392742303556512271965927725762474999008865231568896", "631323541691842136017167013511199137402835749078332358227132416", "204109585240208767264582571582165527588175484175511182978842624"], ["-35994534317128065431105881006065517131445167539412988599761633280", "-3640523712315811719916408881459719826253797584213225951880806400", "-398473889153908729099077284619806287118621991982739963177336832", "204109585240208767264582571582165527588175484175511182978842624", "114846944610032659636710628417969906500159042620959909881053184"]], [["2181202811460142514444409062454843125856042228062508852812118491136", "-121888203053834721870050502210830707344269397373101346789313740800", "-24652666234711182118662299633078948943529317038247250869954281472"], ["-121888203053834721870050502210830707344269397373101346789313740800", "6811257516098395967337404324498067331220279453663351282583207936", "1377620261649749910317023930796494220030397102419575429536940032"], ["-24652666234711182118662299633078948943529317038247250869954281472", "1377620261649749910317023930796494220030397102419575429536940032", "278632481714630981455728760276564585476746220688109143949574144"]], [["8536889870995011655053893374408698888192"]], [["15910156939015069432928927818265174337420142286533801551053010763776", "-1687740838263343735294451350151977950238751271637009626101119451136", "-201625277429416324212633780776874114248115618935215943497977692160", "50102220167877974549471186048010510334809994818267614742514237440", "8509222575423641811357132965469048339881404151724383311421767680", "-724652368546136796204196195237821557079461371152610873049088000"], ["-1687740838263343735294451350151977950238751271637009626101119451136", "179034634797146818477164826719099643992003134175167763095067033600", "21388300319611324871610993889860337279876556448378100408758829056", "-5314816402447360439421108213037705855340810079891236208286629888", "-902653726010569270300991171588235832105283461678010704255254528", "76870731107652213808738539543070184841927371287291131693367296"], ["-201625277429416324212633780776874114248115618935215943497977692160", "21388300319611324871610993889860337279876556448378100408758829056", "2555144657234647206919443818067950098259163971956329191250591744", "-634932394438307702731696478688209253489862140287711839474679808", "-107835162723709399609061964966363210448047974686829387817418752", "9183330837529967130792417704253013350092373161074149707218944"], ["50102220167877974549471186048010510334809994818267614742514237440", "-5314816402447360439421108213037705855340810079891236208286629888", "-634932394438307702731696478688209253489862140287711839474679808", "157775468549584059670291524812675692112682156459525674618585088", "26796149438721079914608484476920762853939540083110440299659264", "-2281982047898038634681535189879097328778632617546161403723776"], ["8509222575423641811357132965469048339881404151724383311421767680", "-902653726010569270300991171588235832105283461678010704255254528", "-107835162723709399609061964966363210448047974686829387817418752", "26796149438721079914608484476920762853939540083110440299659264", "4550983947904527245334514691298767960536067351321786695286784", "-387565522917382696098765936563678194236239635091042900901888"], ["-724652368546136796204196195237821557079461371152610873049088000", "76870731107652213808738539543070184841927371287291131693367296", "9183330837529967130792417704253013350092373161074149707218944", "-2281982047898038634681535189879097328778632617546161403723776", "-387565522917382696098765936563678194236239635091042900901888", "33005397574166713363014737573052550253039285863893021229056"]], [["16247093992354107022205403964697990169619287955016983061334778183680", "-2091581076667454209106912086008579376795382076446570889928771633152", "162365347207771014918924239186688909672962608031715789425835245568", "-21727923584933150011550242721940406973279944119217429620600078336"], ["-2091581076667454209106912086008579376795382076446570889928771633152", "269261161554929703669902785105092932772870834325687066774965583872", "-20902217214114157667126536212063221108108491332775462048496615424", "2797159530615716996019231600833779690260988029569676917027635200"], ["162365347207771014918924239186688909672962608031715789425835245568", "-20902217214114157667126536212063221108108491332775462048496615424", "1622598231185604699608251830411915176156582456697612396732088320", "-217138022259968564261413818902841543638016146413973124509859840"], ["-21727923584933150011550242721940406973279944119217429620600078336", "2797159530615716996019231600833779690260988029569676917027635200", "-217138022259968564261413818902841543638016146413973124509859840", "29057668007267615253764811996658599881667553214042366483103744"]], [["400327068307505073566481090150793936814275096207226467262643830784", "-1502455914225933528353810581599527672570044392930160432467935232"], ["-1502455914225933528353810581599527672570044392930160432467935232", "5638823734143947102020886626995060665275434359132416647364608"]], [["6813911435441057519609606115101346843331208945702189368237621248000", "-184478277134627319403366051372030325415707619046168105396381679616", "20513687162303786133203542278897673137164987078344302523368603648", "810112940974164379370411065224753819683432950500639788230508544", "-4245095021913468638372854194521100970230319155717325133438779392"], ["-184478277134627319403366051372030325415707619046168105396381679616", "4994522611131868826644035515511948430153587684677547486426955776", "-555382866542287066539895651527542938777005154252628115484311552", "-21932812166894013741237601885255931836870409746449707084808192", "114930730071147254484129209249433161021153338443988561614077952"], ["20513687162303786133203542278897673137164987078344302523368603648", "-555382866542287066539895651527542938777005154252628115484311552", "61757679855378248096326332163581105485208364884346937548996608", "2438893371997898366722183201146153525610153278705891689889792", "-12780111992774861637151521060013212816862113566299344712237056"], ["810112940974164379370411065224753819683432950500639788230508544", "-21932812166894013741237601885255931836870409746449707084808192", "2438893371997898366722183201146153525610153278705891689889792", "96315161027843139983719867948573751743528590768680076312576", "-504703714672584602652822674220348177126891779370375350059008"], ["-4245095021913468638372854194521100970230319155717325133438779392", "114930730071147254484129209249433161021153338443988561614077952", "-12780111992774861637151521060013212816862113566299344712237056", "-504703714672584602652822674220348177126891779370375350059008", "2644711765894574201671250216000037323458512348530348012863488"]], [["11428405906661981997772066765273936429056", "-41449933396935371787871003423077826560", "3560440835422375434100119909590630400"], ["-41449933396935371787871003423077826560", "465266191978367334396355347171841671168", "-4518955636556171208807433070413086720"], ["3560440835422375434100119909590630400", "-4518955636556171208807433070413086720", "67176751891912592635420816094709940224"]], [["946966609472463514467304689843899990016"]], [["9288922662661387561289089207571331416064", "-25953838237337577590538892837512019968", "5898784430390292244854554703112962048", "-3516342070030290823494412449588707328"], ["-25953838237337577590538892837512019968", "332939062524790981623437766613203419136", "-1682179084280146124952981632930807808", "-521511071929012460780431976586805248"], ["5898784430390292244854554703112962048", "-1682179084280146124952981632930807808", "24821544146104483328804974310253920256", "-814281967284250559125798281604497408"], ["-3516342070030290823494412449588707328", "-521511071929012460780431976586805248", "-814281967284250559125798281604497408", "5925305626861586743153917297822793728"]], [["1013612593410994511575737049333396144128", "-4486622222560594123636596939360829440"], ["-4486622222560594123636596939360829440", "81687306398286470754254562802695929856"]], [["1056319560844619127283760407919531655168", "403247861284991184957150909123526656", "-22800778096357303375077861796872192"], ["403247861284991184957150909123526656", "40650838550649739358506169631762284544", "-52507937809323769064658819631546368"], ["-22800778096357303375077861796872192", "-52507937809323769064658819631546368", "6757039767918088580406903655643480064"]], [["79323541393629623568621382295579787264"]], [["80850109243171545369937609986970484736", "-33921411699616246286075969585283072"], ["-33921411699616246286075969585283072", "6735075915225873713967873268723482624"]], [["6812853940082325970697591145533276160"]], [["331803577365838316827559154699205718757605376", "0", "-124710580011183804649138243711795200", "-38666589025074185669987254382100480", "-20638167734509132577829891078094848", "-17054163526897161250246014881759232", "-16483703653807131076322481886199808", "-16612319760190312584798995138740224", "-16598785748619912853306279286538240", "-16599444309630724452608671881363456"], ["0", "1566897451486683694590860018073383566392021257647290614248334426112", "0", "0", "0", "0", "0", "0", "0", "0"], ["-124710580011183804649138243711795200", "0", "1391684502293895182298531187938000733026646688268288", "-2799833082091749513799583025233657856", "-400780024777720999340131298863742976", "42674205106144903724349208236392448", "-10551303342282352239708469198848000", "3162320976892610200205885215604736", "-675910059426607021449279153635328", "112437842874445065424828914204672"], ["-38666589025074185669987254382100480", "0", "-2799833082091749513799583025233657856", "1359066896777324650078011640818077579768638734336", "-207534019885101065888401269347844096", "-16917848062788094105541068997001216", "-194146692588604231820017259249664", "909739567530282751236021996748800", "-232622476181368107594994472189952", "39466881805616346838080524648448"], ["-20638167734509132577829891078094848", "0", "-400780024777720999340131298863742976", "-207534019885101065888401269347844096", "21235420262270142327553145136816495102900830208", "-18469761339942324671254753928282112", "-718991248132627936877341958995968", "425062817095819486519670379380736", "-73076913959040354839179561009152", "8623252982450962255593848438784"], ["-17054163526897161250246014881759232", "0", "42674205106144903724349208236392448", "-16917848062788094105541068997001216", "-18469761339942324671254753928282112", "331803441606074097118116943364878491401060352", "-1596229491299569642116576700268544", "100194317510196869324178859229184", "7634905175237611288326550585344", "-3629433667228636877808935632896"], ["-16483703653807131076322481886199808", "0", "-10551303342282352239708469198848000", "-194146692588604231820017259249664", "-718991248132627936877341958995968", "-1596229491299569642116576700268544", "5184428775879518918973318506066387184648192", "-183852743786290825157804712787968", "24923430447714663056993716371456", "-2766023517777030783956875935744"], ["-16612319760190312584798995138740224", "0", "3162320976892610200205885215604736", "909739567530282751236021996748800", "425062817095819486519670379380736", "100194317510196869324178859229184", "-183852743786290825157804712787968", "324026798539373171414857528172075004690432", "-22461203190444642924866348310528", "3498468516560427707681000128512"], ["-16598785748619912853306279286538240", "0", "-675910059426607021449279153635328", "-232622476181368107594994472189952", "-73076913959040354839179561009152", "7634905175237611288326550585344", "24923430447714663056993716371456", "-22461203190444642924866348310528", "20251674918504222960649748743058342633472", "-3586156117242686115163617533952"], ["-16599444309630724452608671881363456", "0", "112437842874445065424828914204672", "39466881805616346838080524648448", "8623252982450962255593848438784", "-3629433667228636877808935632896", "-2766023517777030783956875935744", "3498468516560427707681000128512", "-3586156117242686115163617533952", "20251674907676896777957341561821497503744"]], [["2421069792291168355128968716899424665600", "-6105613144818984957045982552676892672", "-1313457164861856418129776830243143680", "141559423540586418274853796616077312", "-30875795434244370631167690852532224", "6760261299672401060904186025082880", "-1145201119698415359068811068178432"], ["-6105613144818984957045982552676892672", "30712578901548538913467386812908437504", "-707794368525342934979596736570327040", "-28103997643606420968341495661723648", "-4669908287759470161286450196250624", "2346143966287609097340877201735680", "-461635251598000074916465521721344"], ["-1313457164861856418129776830243143680", "-707794368525342934979596736570327040", "876434970883553179043707494881820672", "-53586978290486307823745101448871936", "-3205171110173482942208823376478208", "1209566587341962092554060658900992", "-185196006829770739122678930604032"], ["141559423540586418274853796616077312", "-28103997643606420968341495661723648", "-53586978290486307823745101448871936", "41027938277783626955205161269592064", "-5259479474629937608553814867050496", "376398277760310688507506865471488", "-1494645234252189854768214048768"], ["-30875795434244370631167690852532224", "-4669908287759470161286450196250624", "-3205171110173482942208823376478208", "-5259479474629937608553814867050496", "3428485013422510196406295921164288", "-595547210066301574353285304811520", "76046575571740511822285862076416"], ["6760261299672401060904186025082880", "2346143966287609097340877201735680", "1209566587341962092554060658900992", "376398277760310688507506865471488", "-595547210066301574353285304811520", "415733026060815607341648866967552", "-78747320814692276009232780754944"], ["-1145201119698415359068811068178432", "-461635251598000074916465521721344", "-185196006829770739122678930604032", "-1494645234252189854768214048768", "76046575571740511822285862076416", "-78747320814692276009232780754944", "103968315971451613474851596009472"]], [["193471177582773000690596034653429170176", "-2283598110629189152964239637700673536", "-23761165385113428473714886643286016", "-14977867887047884623596494943944704", "4071775408374034633936476416507904"], ["-2283598110629189152964239637700673536", "3395746649734210510720637717603942400", "-129815491833789445314773923840131072", "-9721457155056294381788414022254592", "2488528357871747941656461762887680"], ["-23761165385113428473714886643286016", "-129815491833789445314773923840131072", "142101811524958793188876479256068096", "-15601134682843379502515292708274176", "1105779031750286474726850988867584"], ["-14977867887047884623596494943944704", "-9721457155056294381788414022254592", "-15601134682843379502515292708274176", "11847028257517974409995921282564096", "-1780006389815612178983095910793216"], ["4071775408374034633936476416507904", "2488528357871747941656461762887680", "1105779031750286474726850988867584", "-1780006389815612178983095910793216", "2037937159960221272144805170774016"]], [["13743935491618514541851201292812156928", "-241416143340793160838319184623435776", "-17605758145995128773301584445571072"], ["-241416143340793160838319184623435776", "447717949178147650166191940268195840", "-35853984042632961538523217537269760"], ["-17605758145995128773301584445571072", "-35853984042632961538523217537269760", "42938410021331587443746864954867712"]], [["926777679668290692701242065646780416"]], [["2424532032624732945736985349980109668352", "-3404323843305278317367086759242891264", "-605141676097558532101020753284038656", "-115381067638767236916848955620327424", "17745101671508043551849483033640960", "-2526008828456161334135019647533056", "526703552096156768740230895239168", "-111028152070776798068673815248896"], ["-3404323843305278317367086759242891264", "27944629698022138623259336885533671424", "-296084614947212521243176203408375808", "-50457823391581980490238295810244608", "2708771441286393072974162603016192", "-603228020017145515969198971420672", "252411284486029133583002464419840", "-62802500620692350283057652039680"], ["-605141676097558532101020753284038656", "-296084614947212521243176203408375808", "699933085818270610431126152631287808", "-23989680759948284083534519974494208", "-2168948568185282401551850269573120", "-67098846933442638460508197355520", "127831120708383062406706136875008", "-32243114413045576074132052770816"], ["-115381067638767236916848955620327424", "-50457823391581980490238295810244608", "-23989680759948284083534519974494208", "30374364957139491109993603720544256", "-2560052004564476990372328297725952", "-139619713500538744662788388421632", "71519105465599806704014873067520", "-12528087298376053759380855717888"], ["17745101671508043551849483033640960", "2708771441286393072974162603016192", "-2168948568185282401551850269573120", "-2560052004564476990372328297725952", "1966761090702976779296538617708544", "-290000069182903286952007160561664", "20664114129981734041107890700288", "926899445088958854663384858624"], ["-2526008828456161334135019647533056", "-603228020017145515969198971420672", "-67098846933442638460508197355520", "-139619713500538744662788388421632", "-290000069182903286952007160561664", "213491950248533025723068613918720", "-43268317188361982429100291391488", "6249772686230967829433500434432"], ["526703552096156768740230895239168", "252411284486029133583002464419840", "127831120708383062406706136875008", "71519105465599806704014873067520", "20664114129981734041107890700288", "-43268317188361982429100291391488", "32349218346618813533706192027648", "-7081129833260462217501916004352"], ["-111028152070776798068673815248896", "-62802500620692350283057652039680", "-32243114413045576074132052770816", "-12528087298376053759380855717888", "926899445088958854663384858624", "6249772686230967829433500434432", "-7081129833260462217501916004352", "9253939206589905622151088635904"]], [["199572624259805126565401944608894615552", "-693608312392170794266170744266293248", "-165873188514997321762653980671868928", "9258428781337258569735764176797696", "-1494067703467245201418574503084032", "408452522477171840354028965855232"], ["-693608312392170794266170744266293248", "3072867988600628858149295276767051776", "-74304326451246386986846920137244672", "-3448356426275020732594947807510528", "-491883179027841575615935769739264", "261271980762794438834598916915200"], ["-165873188514997321762653980671868928", "-74304326451246386986846920137244672", "111981500956312631612253115558920192", "-6690847286368605702651677339811840", "-527041661918753188042107361689600", "180304800866321837432333376946176"], ["9258428781337258569735764176797696", "-3448356426275020732594947807510528", "-6690847286368605702651677339811840", "7100326720426586392373098589454336", "-974564645730195957433752178655232", "77244296171076282827648054329344"], ["-1494067703467245201418574503084032", "-491883179027841575615935769739264", "-527041661918753188042107361689600", "-974564645730195957433752178655232", "840459229641739049758699718443008", "-154623600548830211861706216308736"], ["408452522477171840354028965855232", "261271980762794438834598916915200", "180304800866321837432333376946176", "77244296171076282827648054329344", "-154623600548830211861706216308736", "182684770298894391805838610137088"]], [["16171311200876991448652707658911973376", "-214425077036882516710612599450894336", "-3062170995874948488177217431404544", "-1114834293614012225594104775442432"], ["-214425077036882516710612599450894336", "382986317899584223661485540471996416", "-13866758881662928447055569027596288", "-1313196394735690386569999501230080"], ["-3062170995874948488177217431404544", "-13866758881662928447055569027596288", "24969437556648365170267693258899456", "-2884690582181167444635973261983744"], ["-1114834293614012225594104775442432", "-1313196394735690386569999501230080", "-2884690582181167444635973261983744", "3815739006643945383258387162071040"]], [["1156077713731735660647860048681238528", "-19032107739043097852574619624538112"], ["-19032107739043097852574619624538112", "78832183689193834866587410951569408"]], [["202257346903044661791381615246405795840", "-243442161675387923276468170184982528", "-36933036423785649659536501156872192", "-9754249361974471667996202633265152", "1580240827806662280097042161205248", "-270135924950468976522537241411584", "58994129537035243262887537410048"], ["-243442161675387923276468170184982528", "2741561121100490673726329358441775104", "-24532402268186138312156995381100544", "-5330950872172842995756739248259072", "333943181159284906536728442961920", "-84201800936963219420483137044480", "31128193039363199446143008243712"], ["-36933036423785649659536501156872192", "-24532402268186138312156995381100544", "83278634585126120363088467063734272", "-2814878985209114679337584452173824", "-231775591685322356177939875233792", "-23369408462755919228423821590528", "19175028898566232056208199516160"], ["-9754249361974471667996202633265152", "-5330950872172842995756739248259072", "-2814878985209114679337584452173824", "4606348165460835684632636669558784", "-366262628708597298937819450834944", "-31898343759507128228989026435072", "13354108457419483006966469492736"], ["1580240827806662280097042161205248", "333943181159284906536728442961920", "-231775591685322356177939875233792", "-366262628708597298937819450834944", "397784209324130807329497456574464", "-63937313482725334696158903140352", "5324518354701095369460185825280"], ["-270135924950468976522537241411584", "-84201800936963219420483137044480", "-23369408462755919228423821590528", "-31898343759507128228989026435072", "-63937313482725334696158903140352", "61540589307836091146494646157312", "-13327909923754791249401643270144"], ["58994129537035243262887537410048", "31128193039363199446143008243712", "19175028898566232056208199516160", "13354108457419483006966469492736", "5324518354701095369460185825280", "-13327909923754791249401643270144", "16334265789612876585452853264384"]], [["16670124180757666386036127981671284736", "-44389077694420837901098762956177408", "-13767156605292966757897289840197632", "899941206888206658072904760033280", "-171111987527529946346873746882560"], ["-44389077694420837901098762956177408", "326953415694546224553686868223328256", "-7730063848303731689173135027863552", "-286262247043504996513892618207232", "-81755083747863739586278689079296"], ["-13767156605292966757897289840197632", "-7730063848303731689173135027863552", "15994181879781723660380368942399488", "-870664102458352464081823060721664", "-102072697543668035501994327146496"], ["899941206888206658072904760033280", "-286262247043504996513892618207232", "-870664102458352464081823060721664", "1572933883306341406662307960848384", "-231860845984384876737124613750784"], ["-171111987527529946346873746882560", "-81755083747863739586278689079296", "-102072697543668035501994327146496", "-231860845984384876737124613750784", "337292911902773952939529642967040"]], [["1362595796499486806249375840228868096", "-17232733499032036787504435196592128", "-154191953862634771812238994964480"], ["-17232733499032036787504435196592128", "48799289998013825725468606910693376", "-1577578099608152906273507663413248"], ["-154191953862634771812238994964480", "-1577578099608152906273507663413248", "6700028411882460931867857402200064"]], [["97908377334062909865347976278310912"]], [["16872832429595259659673333885202071552", "-17020359192981418442571372331794432", "-2221998037454263426426207073206272", "-966217342181730144605995593105408", "155511400857986294602177487831040", "-27211568509353896414422002302976"], ["-17020359192981418442571372331794432", "276298233451269240065198599333478400", "-1969069343518192163257743468134400", "-580630266189330522166198158753792", "44288438960914986481739813093376", "-11991070907130622614809905987584"], ["-2221998037454263426426207073206272", "-1969069343518192163257743468134400", "10673595375718339874338572626558976", "-346958264159875585800779241357312", "-24184840618269419024011933777920", "-5814872387898981958524220735488"], ["-966217342181730144605995593105408", "-580630266189330522166198158753792", "-346958264159875585800779241357312", "799520469688736459584444689285120", "-57725270735352026626710910795776", "-8022330890130239471417485688832"], ["155511400857986294602177487831040", "44288438960914986481739813093376", "-24184840618269419024011933777920", "-57725270735352026626710910795776", "105807826555995944828247308500992", "-18652873465530867808370593628160"], ["-27211568509353896414422002302976", "-11991070907130622614809905987584", "-5814872387898981958524220735488", "-8022330890130239471417485688832", "-18652873465530867808370593628160", "29662137144998204211956635140096"]], [["1392681680890020763675519502115667968", "-2505903496798152057956967798276096", "-1227240369281300173188228251123712", "89377642022518694240303651487744"], ["-2505903496798152057956967798276096", "37101594405168091219295747885236224", "-859399723604252125969447001260032", "-20322660464240645134167331307520"], ["-1227240369281300173188228251123712", "-859399723604252125969447001260032", "2738886188766350480193188876255232", "-129772598999237220208945586503680"], ["89377642022518694240303651487744", "-20322660464240645134167331307520", "-129772598999237220208945586503680", "569149282952213879941563294941184"]], [["114985669523806822193140402690719744", "-1423210346655188445304550898794496"], ["-1423210346655188445304550898794496", "8277614564305130596074756664983552"]], [["1407454795976173477425430786612396032", "-1231132305578076100699783761494016", "-106317456920086848088297344860160", "-93408560133947306999520404963328", "15242217260299322906725998133248"], ["-1231132305578076100699783761494016", "28960286209172441401727128656936960", "-146724968223586728180302110261248", "-67051188680301886587781364318208", "6180127953274145431267496165376"], ["-106317456920086848088297344860160", "-146724968223586728180302110261248", "1522322751210570739871112247640064", "-48548499261040905109414267060224", "-2207975223433556708350507352064"], ["-93408560133947306999520404963328", "-67051188680301886587781364318208", "-48548499261040905109414267060224", "172522884737505150542999105568768", "-10630435892467028831266003746816"], ["15242217260299322906725998133248", "6180127953274145431267496165376", "-2207975223433556708350507352064", "-10630435892467028831266003746816", "48315021724404560060947164561408"]], [["116266511440721150406787517820960768", "-106636045351949916103348618002432", "-109716247442956385628452781293568"], ["-106636045351949916103348618002432", "4740704367085441066883893690368000", "-109459078143714846064262655246336"], ["-109716247442956385628452781293568", "-109459078143714846064262655246336", "698923554384068976973259313512448"]], [["9700838507827089624116635134590976"]], [["117391951482837333662539239829536768", "-93760553706543316154145564524544", "-1073860925976842442372802412544", "-9053139644918160813381541429248"], ["-93760553706543316154145564524544", "3231512935122943130381679694184448", "-8882537034483325518793798582272", "-8388463788623153851420064612352"], ["-1073860925976842442372802412544", "-8882537034483325518793798582272", "261072254186672224454830863679488", "-8422499914025462503740385787904"], ["-9053139644918160813381541429248", "-8388463788623153851420064612352", "-8422499914025462503740385787904", "58945476891685430747472706142208"]], [["9697756672762143073764758828089344", "256701962481736416657061969920"], ["256701962481736416657061969920", "808381573356899877845292376129536"]], [["9790443157079810031999588696588288", "-7724231048215088155847213187072", "665041218882733786345192292352"], ["-7724231048215088155847213187072", "404727705934149118681671146668032", "-34058340462000698406054395904"], ["665041218882733786345192292352", "-34058340462000698406054395904", "67367974540169119906023182696448"]], [["808125532476504491576964936499200"]], [["816514617496213192517279627083776", "-699099950708516592062583275520"], ["-699099950708516592062583275520", "67402040272713778801009991614464"]], [["68101135798084076800833887502336"]], [["52674112178604328110587274106782899391084232354859584994546810880", "31626093530860165443857388632166148029941211903309451422936858624", "-9460659906429489276734965163181908655004782598587282935274012672", "3176701003690227548084514596366865476767846120960376676903026688", "-703771072053187635250732493499027190110540254336612703638913024", "98312380617779050633436024174967572088081770471899880799338496", "-21116781891377507924949616917587090993739012489903984831627264", "5068389850638255561866760026795097699958689449426454784770048", "3335729439528809964962693624798407718322810895658738357895168", "2159497158506973868382827642808532827933670206524949809987584"], ["31626093530860165443857388632166148029941211903309451422936858624", "26600060506216821554627621978985186290119727434975572211129122816", "-7943072655530366171149618884658754678787224589932970578005721088", "2676210457482196159646000540404359266583046628726513581921665024", "-592527490953107084480453551508242211141456100169990066799640576", "82545392234790336122693886510608489741119893106515225159401472", "-17636703020403869200497382832815716121985889722556428838764544", "4252163198585746212994107390821205288310740832962514520113152", "3880442638262218477445683137916276282602463649624172710068224", "4059861757420551433549851844244613408613844557732121891831808"], ["-9460659906429489276734965163181908655004782598587282935274012672", "-7943072655530366171149618884658754678787224589932970578005721088", "2371908167211493526447799414451929541340783377719715959989600256", "-799140351162868042885446085453947073741984698566471534367473664", "176934482885868175945828756140517259247215295249593657079103488", "-24649158231568706485034335123856859534095387207237721271566336", "5266679166415928773938424174914240408789327726952590077853696", "-1269757278181720251560903821201802381810750859885594871332864", "-1157322356726987593233528268906075940049515910001590339108864", "-1209353949606486591685036864093500970728396875070332737683456"], ["3176701003690227548084514596366865476767846120960376676903026688", "2676210457482196159646000540404359266583046628726513581921665024", "-799140351162868042885446085453947073741984698566471534367473664", "269253142501545538197827056485989151220504631718839337621651456", "-59613955741133150468440724049038479390730809380621094081265664", "8304766607701656226258806674234150519066102434767427866722304", "-1774363708670544984459342880171309586163564592999112921579520", "427802303964687502492532317494551393058117765805810101780480", "390846925119322293300063850182877135893081624168233774874624", "409375199618762303437690626368586100497994205633298063949824"], ["-703771072053187635250732493499027190110540254336612703638913024", "-592527490953107084480453551508242211141456100169990066799640576", "176934482885868175945828756140517259247215295249593657079103488", "-59613955741133150468440724049038479390730809380621094081265664", "13198832239542211199164557007812430366200887926123446814113792", "-1838725190376856743117708539243705053609108872414964809203712", "392857970569076675619382426035639126323934374333439874695168", "-94718114035221986218183621330125894745944823211387611250688", "-86498976544589271062586359833831226870104548163289283035136", "-90561385530965836086596909332452553716817881419120872783872"], ["98312380617779050633436024174967572088081770471899880799338496", "82545392234790336122693886510608489741119893106515225159401472", "-24649158231568706485034335123856859534095387207237721271566336", "8304766607701656226258806674234150519066102434767427866722304", "-1838725190376856743117708539243705053609108872414964809203712", "256157052446648484150604838305762855409193102105584823435264", "-54731941633427149774374125145564553867959418067629828472832", "13195471121753586328483036804713954178942361267419572338688", "12027373135977391602333669702135245873203000007240687026176", "12568457492277058922459158111179077670135805713209184485376"], ["-21116781891377507924949616917587090993739012489903984831627264", "-17636703020403869200497382832815716121985889722556428838764544", "5266679166415928773938424174914240408789327726952590077853696", "-1774363708670544984459342880171309586163564592999112921579520", "392857970569076675619382426035639126323934374333439874695168", "-54731941633427149774374125145564553867959418067629828472832", "11695153079740925449812913462498189497400914183438005698560", "-2819447500920275403686527134827580073434358522752912064512", "-2560340384016703978403417316369291228534009892158560796672", "-2665688400607570875497425654061639475583532760190522097664"], ["5068389850638255561866760026795097699958689449426454784770048", "4252163198585746212994107390821205288310740832962514520113152", "-1269757278181720251560903821201802381810750859885594871332864", "427802303964687502492532317494551393058117765805810101780480", "-94718114035221986218183621330125894745944823211387611250688", "13195471121753586328483036804713954178942361267419572338688", "-2819447500920275403686527134827580073434358522752912064512", "679742100756280655600388510532196468585771798291536281600", "619225473338484355828275183069440067257172390334044930048", "646727632871484526247813837680882700153982978607201419264"], ["3335729439528809964962693624798407718322810895658738357895168", "3880442638262218477445683137916276282602463649624172710068224", "-1157322356726987593233528268906075940049515910001590339108864", "390846925119322293300063850182877135893081624168233774874624", "-86498976544589271062586359833831226870104548163289283035136", "12027373135977391602333669702135245873203000007240687026176", "-2560340384016703978403417316369291228534009892158560796672", "619225473338484355828275183069440067257172390334044930048", "674431605634269914105672420327176275835106170644311506944", "818419451930150691588773328680467297381829465808576454656"], ["2159497158506973868382827642808532827933670206524949809987584", "4059861757420551433549851844244613408613844557732121891831808", "-1209353949606486591685036864093500970728396875070332737683456", "409375199618762303437690626368586100497994205633298063949824", "-90561385530965836086596909332452553716817881419120872783872", "12568457492277058922459158111179077670135805713209184485376", "-2665688400607570875497425654061639475583532760190522097664", "646727632871484526247813837680882700153982978607201419264", "818419451930150691588773328680467297381829465808576454656", "1091723520054229952510298354272258804503681046088887285760"]], [["155664156279231151826711542848779452416", "-3707992581527082820198442313380265984", "173878280144688730637303862710501376", "-94797877502872746250431254407151616", "31076987650734881545837405167157248", "-8401622130686818526737550303821824", "2836669271331539678886114480881664"], ["-3707992581527082820198442313380265984", "972745594411628663683214343344750592", "-52503076138374856626310116846600192", "-9991587277197527117415984163454976", "4290616085777325338127805464969216", "-1261526105054079027267928791711744", "504604922824696791285945933496320"], ["173878280144688730637303862710501376", "-52503076138374856626310116846600192", "12252194866843345508458972644900864", "-2043994713466400791528710913130496", "294919080658222784336256615579648", "-47674974902700973572496564420608", "28320877421810037354145064681472"], ["-94797877502872746250431254407151616", "-9991587277197527117415984163454976", "-2043994713466400791528710913130496", "1411934903154795692794789345886208", "-447410310450108523582069420326912", "130501835330055798728457801695232", "-48023446992249673069582922809344"], ["31076987650734881545837405167157248", "4290616085777325338127805464969216", "294919080658222784336256615579648", "-447410310450108523582069420326912", "200468633284973205033737093382144", "-75645884564187307110824625045504", "41191750965143094538298890125312"], ["-8401622130686818526737550303821824", "-1261526105054079027267928791711744", "-47674974902700973572496564420608", "130501835330055798728457801695232", "-75645884564187307110824625045504", "56491879775219262276005384945664", "-38720276035008747767532490850304"], ["2836669271331539678886114480881664", "504604922824696791285945933496320", "28320877421810037354145064681472", "-48023446992249673069582922809344", "41191750965143094538298890125312", "-38720276035008747767532490850304", "220733648609411267696076702351360"]], [["6105131955451227350467360318971445248", "-29850108746298877658739556189470720", "-58198154596358353230895521837613056", "14328195945413861435645111977377792", "-3234938719513471094104890223362048"], ["-29850108746298877658739556189470720", "62948836064087899963560509552197632", "-11965615763143858884572120497520640", "1944445580704349870318852165861376", "-365493915877878185399379050889216"], ["-58198154596358353230895521837613056", "-11965615763143858884572120497520640", "4625893488428290602670642541101056", "-1122626484171928654675095198892032", "275139644551605641783045372510208"], ["14328195945413861435645111977377792", "1944445580704349870318852165861376", "-1122626484171928654675095198892032", "458267608484837591612465847730176", "-162975300600105637171978662051840"], ["-3234938719513471094104890223362048", "-365493915877878185399379050889216", "275139644551605641783045372510208", "-162975300600105637171978662051840", "233733456499333556931040024461312"]], [["436014838903912722634892094291836928", "-43746373940201969867050722936225792", "4971942506536622241215252539637760"], ["-43746373940201969867050722936225792", "9610659861706388473308407364845568", "-1755310637089712010341983809699840"], ["4971942506536622241215252539637760", "-1755310637089712010341983809699840", "982324769783879598345754188447744"]], [["10531480738450700182116771808935936"]], [["53980621352723384563531692352835064442584206907949191719288832", "243033299015573231884717690583489654644716957895765253947392", "-510150325468603123185186130091647639832313396719982357774336", "-22618414700320754200447995392095378312856515280794917273600", "97661584937970423146197067304422744337562065481432672763904", "-126150528356314491943014966817725031832643772459803532591104", "427509160614196857903059142176876832429934298537782652436480", "357982295170470038285303260248701180013796372538525724180480"], ["243033299015573231884717690583489654644716957895765253947392", "1094192386640456986136712012538580038249264464672029933568", "-2296815292057545241903984056894688523229519063069518462976", "-101833358075536770577039522740731745011693539624098988032", "439695145790732918358792487727470959119759284041230057472", "-567958988095861267683485671297083076126730101170307596288", "1924745567282409923836229624022172884335077798580582350848", "1611719465391180008272354543708051485888459620356303355904"], ["-510150325468603123185186130091647639832313396719982357774336", "-2296815292057545241903984056894688523229519063069518462976", "4821236734077839707487448442923474609212108646092749406208", "213758036352322996819559711120607614404821221131539185664", "-922962502013906291051308311094639185884233383569862426624", "1192200672926534626820107489420842281882746211669265874944", "-4040226510402811876738951124743193697171896160704771653632", "-3383154543693647751222067646971474396838295054060827443200"], ["-22618414700320754200447995392095378312856515280794917273600", "-101833358075536770577039522740731745011693539624098988032", "213758036352322996819559711120607614404821221131539185664", "9477339659385325835293376605511075036014666776815075328", "-40921170841595314668373942687653226879869044046358904832", "52858320146094687463273728820113718097508124230980468736", "-179130570212965047191532854639623557028007901224346058752", "-149998125345206367583575568909025037522575770382116061184"], ["97661584937970423146197067304422744337562065481432672763904", "439695145790732918358792487727470959119759284041230057472", "-922962502013906291051308311094639185884233383569862426624", "-40921170841595314668373942687653226879869044046358904832", "176689058665593985325016596702557254653116045108602470400", "-228231173184434247657762235425256357526184362385969512448", "773448344175618717487322364520306648465135902919149748224", "647660539123878824623787600698017600901187460928465010688"], ["-126150528356314491943014966817725031832643772459803532591104", "-567958988095861267683485671297083076126730101170307596288", "1192200672926534626820107489420842281882746211669265874944", "52858320146094687463273728820113718097508124230980468736", "-228231173184434247657762235425256357526184362385969512448", "294808681457348920632113815013154443731592620608652836864", "-999071613839186300221330987835229877863735201791465226240", "-836590141946868255197797772006774714469644470931042598912"], ["427509160614196857903059142176876832429934298537782652436480", "1924745567282409923836229624022172884335077798580582350848", "-4040226510402811876738951124743193697171896160704771653632", "-179130570212965047191532854639623557028007901224346058752", "773448344175618717487322364520306648465135902919149748224", "-999071613839186300221330987835229877863735201791465226240", "3385735062634657318209223863075606388222034774499939975168", "2835104648564202414501848988202915461612934790113880702976"], ["357982295170470038285303260248701180013796372538525724180480", "1611719465391180008272354543708051485888459620356303355904", "-3383154543693647751222067646971474396838295054060827443200", "-149998125345206367583575568909025037522575770382116061184", "647660539123878824623787600698017600901187460928465010688", "-836590141946868255197797772006774714469644470931042598912", "2835104648564202414501848988202915461612934790113880702976", "2374024611971737820623832161078888222482221784771822059520"]], [["31677666914560475235656608555979893189165499233465773588480", "-9291955864161683490393201625753160642639588286401844609024", "-3289482249039007191789622593598361263237261736879396487168", "2649559779768130381387516155563317397018476734655343099904", "-4155808522552385627386015219592537605480406251460546789376", "20930134283788142941253965125268554157043760599283812794368"], ["-9291955864161683490393201625753160642639588286401844609024", "2725593523777380592556692209126485097747534731652133552128", "964898202874631021749752191340072902894805258744883052544", "-777190839273884808594805149907738742666668001623264985088", "1219016207208091244502257615643569231734194455932211036160", "-6139400497525652048059939716056726701659363370872606818304"], ["-3289482249039007191789622593598361263237261736879396487168", "964898202874631021749752191340072902894805258744883052544", "341587450143599021090683702850024449119579554854559809536", "-275136419854037216999418088396501845867157410130981552128", "431548775470173507989352230899924289952230843213936590848", "-2173433586167158023274084357358505749487268006455567974400"], ["2649559779768130381387516155563317397018476734655343099904", "-777190839273884808594805149907738742666668001623264985088", "-275136419854037216999418088396501845867157410130981552128", "221612502152161896033545310155145356544184385249696808960", "-347597035621030488246651869135297738561056905560303075328", "1750622674917321362397596300810736405120635550564083564544"], ["-4155808522552385627386015219592537605480406251460546789376", "1219016207208091244502257615643569231734194455932211036160", "431548775470173507989352230899924289952230843213936590848", "-347597035621030488246651869135297738561056905560303075328", "545202540466642992415910350313843885745699601634109161472", "-2745834492110056925880517612785634237531241046088725037056"], ["20930134283788142941253965125268554157043760599283812794368", "-6139400497525652048059939716056726701659363370872606818304", "-2173433586167158023274084357358505749487268006455567974400", "1750622674917321362397596300810736405120635550564083564544", "-2745834492110056925880517612785634237531241046088725037056", "13829002065192300927609778886708468032076455429316567629824"]], [["1401861320839377068064455994919354368", "22794054419980665958352115896156160", "-24261364001563759512932994917597184", "6808140675205922495072219286208512"], ["22794054419980665958352115896156160", "33941733855659204885061506703556608", "-8033617046089660616832359174504448", "1775349210751984459953118579261440"], ["-24261364001563759512932994917597184", "-8033617046089660616832359174504448", "3712489689801290434902708518387712", "-1223865505939632344027423777488896"], ["6808140675205922495072219286208512", "1775349210751984459953118579261440", "-1223865505939632344027423777488896", "1154175060064148263292290077818880"]], [["170563765333318736105480633337249792", "-20663780262620454246113942200909824"], ["-20663780262620454246113942200909824", "7895781159173566079297100982517760"]], [["13411505885562326957458878151594110224021214002674217351380992", "1490229624651287422538422816047796532559412557062445666926592", "-106436877647094041308673206220509566539722231370025390833664", "18933560058486513931895487369566570031986384282447782084608", "90628512521248051533912514303799394452245095826029369360384", "-272483881737673899818337766952704237046019805144510107746304", "-187071131300240974418776044477364965409026313614823872528384"], ["1490229624651287422538422816047796532559412557062445666926592", "165587992366074199120073935486182206840853567145486936178688", "-11826814198104296806930588127666074577620310322012770795520", "2103816852489963360801828582426238018422507858206788681728", "10070255745318110092465030534361995257817217414697144287232", "-30277252701593865613630306927843330442609991447996436316160", "-20786550306866578167306552241362015843572283779375456845824"], ["-106436877647094041308673206220509566539722231370025390833664", "-11826814198104296806930588127666074577620310322012770795520", "844708194586602235784755921264593471870937119808083197952", "-150261203519401712867521999319148478236681383627301322752", "-719249276023606607547816825715814115051489072875663523840", "2162496428725729762675480215882783658509107304140340461568", "1484640672228507035724725331211569446007084902981899911168"], ["18933560058486513931895487369566570031986384282447782084608", "2103816852489963360801828582426238018422507858206788681728", "-150261203519401712867521999319148478236681383627301322752", "26729265121136916841896856391263885539348414736512319488", "127943901264823504665689393901552542599456923286706847744", "-384676410231572207994062517975519732895197913777510023168", "-264095809218598217152880170984793661265797636999239172096"], ["90628512521248051533912514303799394452245095826029369360384", "10070255745318110092465030534361995257817217414697144287232", "-719249276023606607547816825715814115051489072875663523840", "127943901264823504665689393901552542599456923286706847744", "612423940451655237557259200849373693989586337987842539520", "-1841315143776906726775376733599509572113729968062858264576", "-1264136817304400733025841214702311246808424886388450656256"], ["-272483881737673899818337766952704237046019805144510107746304", "-30277252701593865613630306927843330442609991447996436316160", "2162496428725729762675480215882783658509107304140340461568", "-384676410231572207994062517975519732895197913777510023168", "-1841315143776906726775376733599509572113729968062858264576", "5536102093268531635197981845214775205688697345059682516992", "3800756488702748335400479532531199163009069698809593331712"], ["-187071131300240974418776044477364965409026313614823872528384", "-20786550306866578167306552241362015843572283779375456845824", "1484640672228507035724725331211569446007084902981899911168", "-264095809218598217152880170984793661265797636999239172096", "-1264136817304400733025841214702311246808424886388450656256", "3800756488702748335400479532531199163009069698809593331712", "2609372017178106248616497223840090702720105596318155014144"]], [["6366343862709983313844241116963012608", "-8274709721616984440773713535696896", "8287919739472497021621050938490880", "9216386664384143847314619145125888", "-77176496724368650473518177860976640"], ["-8274709721616984440773713535696896", "98040434143098042846147835078901760", "719113703397349919493952427261952", "-3648356650243839087640356738564096", "-1529320835239146502166398598381568"], ["8287919739472497021621050938490880", "719113703397349919493952427261952", "4290883496982923122169586282135552", "-2070491512447871873555811859955712", "2493496800746724124754496649691136"], ["9216386664384143847314619145125888", "-3648356650243839087640356738564096", "-2070491512447871873555811859955712", "2778403218040431928773259403722752", "-5822055932714155104048900074373120"], ["-77176496724368650473518177860976640", "-1529320835239146502166398598381568", "2493496800746724124754496649691136", "-5822055932714155104048900074373120", "22020614283057050030717691871887360"]], [["577430436722747317666175663053209600", "52698869244649854743308552542093312", "-23287240510717602599695253438988288"], ["52698869244649854743308552542093312", "34615032138952480264604961894039552", "-10565332150725891853717021912989696"], ["-23287240510717602599695253438988288", "-10565332150725891853717021912989696", "8230890953119876184564652400705536"]], [["151734178392595934995014375520075776"]], [["142583144783538845149575782136554776255455186771895476289536", "188512122597956701252423113020318193030677812736733040607232", "-708343083976229692117827407503864503667970914317502513152", "-1892893652951822561363802862466164317294611327400479293440", "2330617739077347571624880741622145426147683046908235874304", "-19244668679825134569658222266243989834828059581786145947648"], ["188512122597956701252423113020318193030677812736733040607232", "249235773434151032475358963525295502506618102200600394465280", "-936515031280330848278471749408536933491785269583175221248", "-2502633820681171791364439909208019859325740862309616582656", "3081357881780011768691779539949976760367131200394903945216", "-25443774208249128071602632176006062471510093886772977074176"], ["-708343083976229692117827407503864503667970914317502513152", "-936515031280330848278471749408536933491785269583175221248", "3518998864936311252872186986555117803570360501657403392", "9403763186016613917939137114142745721127202572120096768", "-11578345809990758333008381494915242717414465844025491456", "95606167085094352618578536498141255045891107118836088832"], ["-1892893652951822561363802862466164317294611327400479293440", "-2502633820681171791364439909208019859325740862309616582656", "9403763186016613917939137114142745721127202572120096768", "25129522757181739127862052862000578457227418855515619328", "-30940624382729631563794540513378010729718723238913114112", "255486798632312969110863879541993976650780447624390508544"], ["2330617739077347571624880741622145426147683046908235874304", "3081357881780011768691779539949976760367131200394903945216", "-11578345809990758333008381494915242717414465844025491456", "-30940624382729631563794540513378010729718723238913114112", "38095520016176101328871129420480951648516845381143756800", "-314567098930256630202585334324157227295876517303721918464"], ["-19244668679825134569658222266243989834828059581786145947648", "-25443774208249128071602632176006062471510093886772977074176", "95606167085094352618578536498141255045891107118836088832", "255486798632312969110863879541993976650780447624390508544", "-314567098930256630202585334324157227295876517303721918464", "2597482845420690155945305861006284914215766999357894688768"]], [["5019145556800524632695525749005746176", "192166379315713252761808614715293696", "-11748410730229039651304526802059264", "79237656050540134913957108467630080"], ["192166379315713252761808614715293696", "59514464005048984552042864991797248", "3183951521839233392530559166578688", "-370190554610992931991782562988032"], ["-11748410730229039651304526802059264", "3183951521839233392530559166578688", "8264764918092499788929923125608448", "-6939973452434582129380075738497024"], ["79237656050540134913957108467630080", "-370190554610992931991782562988032", "-6939973452434582129380075738497024", "23962006885863016281356027094368256"]], [["562204709099636230412758430225793024", "210223441549770505372682341337530368"], ["210223441549770505372682341337530368", "203695639551557644943653722377945088"]], [["1736097861503692821023019751118048757914602060273978628408082432", "291703757134240432520121583857804496295080925313962442510827520", "177413863730547421566328191043699306994594964280422898335744", "-6435544985009500346187185423305045321529292654770812096610304", "1817995414142757939717092502472067065771986844646423541055488"], ["291703757134240432520121583857804496295080925313962442510827520", "49012837244400311028174329115562746308047242627392278924099584", "29809546895633194301948064324602938037030699432233716940800", "-1081317299537320586568645891243524769660729168158974128685056", "305464400663990970539042481185302316985448977994738682560512"], ["177413863730547421566328191043699306994594964280422898335744", "29809546895633194301948064324602938037030699432233716940800", "18130129494280764728621847919689623298381765385616621568", "-657655842057988023504870293761939947203149907159811096576", "185783070078850694005742220348726264288321280899771531264"], ["-6435544985009500346187185423305045321529292654770812096610304", "-1081317299537320586568645891243524769660729168158974128685056", "-657655842057988023504870293761939947203149907159811096576", "23855935873458730440181137852070344507060141746715755544576", "-6739131203193299600064701598145987311989311554882631630848"], ["1817995414142757939717092502472067065771986844646423541055488", "305464400663990970539042481185302316985448977994738682560512", "185783070078850694005742220348726264288321280899771531264", "-6739131203193299600064701598145987311989311554882631630848", "1903756348724163263513733755369269339732192078353634689024"]], [["316845814841995434183179325441789879573000234618953379700801536", "42130860199244764714242870410822490378876769634674015450693632", "3161441755389136676742879564018937593451505676704564197195776"], ["42130860199244764714242870410822490378876769634674015450693632", "5602123487139849765352071915692493437911574951996946131189760", "420375635041213821229049468320505679151553568432783372582912"], ["3161441755389136676742879564018937593451505676704564197195776", "420375635041213821229049468320505679151553568432783372582912", "31544408998118242868933148035494098066354208428839317536768"]], [["8040656992621421838373720253027898651684667651827844308271104"]], [["2139591112582714190019626464475818186446225957735125713434968064", "-79007987600334843269676972872117654064987849848905961224273920", "-17130297984223058010981368441756888658196430979798572369707008", "611654527671162131718318923062660723083281688614685735124992"], ["-79007987600334843269676972872117654064987849848905961224273920", "2917502352643253359765948683176444328061829359542151082409984", "632564961953782762399713726358441962195338505678833716297728", "-22586368513934285643980428532962976540254026952471813816320"], ["-17130297984223058010981368441756888658196430979798572369707008", "632564961953782762399713726358441962195338505678833716297728", "137151022596114025236102587522200371172472663132208371859456", "-4897115276272748321721287288356313074516210068292708073472"], ["611654527671162131718318923062660723083281688614685735124992", "-22586368513934285643980428532962976540254026952471813816320", "-4897115276272748321721287288356313074516210068292708073472", "174856428885158407988270126013814935113507545345456865280"]], [["70041791830067335938972024998921051699515909960364267629707264", "-1124203842380762996283877885860294298219482989420443877769216"], ["-1124203842380762996283877885860294298219482989420443877769216", "18044002676144235773208728486772713739869800604222707728384"]], [["11200620062017049128734184767869681664", "262863085787575330648305222492880896", "-7630470499108102290945209303826432"], ["262863085787575330648305222492880896", "90389234849046384882132074738221056", "-2704592232576187023092430944600064"], ["-7630470499108102290945209303826432", "-2704592232576187023092430944600064", "7401046096103305880272834821881856"]], [["90627041773982240894616534503522304"]], [["110408283029609693994856337935171584", "2200436395304406141366820927438848"], ["2200436395304406141366820927438848", "7019465404415022331055705962315776"]], [["6993113353683915760962234366984192"]]], "claim": {"K_lower_bound": 8193, "sdp_bound_num": "52674112178604328110255479564552615016514853576525440545101709312", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.0003471828215722, "theta": 0.999994020533773, "seconds_model": 0.006505489349365234, "seconds_solve": 46.18036222457886, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q14_n6_R2.json <==
{"problem": {"q": 14, "n": 6, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["166748830194484241792186773483082452303872", "95622266046799269688641289081113804800", "45272332967848945379762209048013748305920", "95580331227450760968565604254633426944", "218118768201417811731489366147831840112640", "95183658763680987373248443938693447680", "234384881787807920478530994509448778612736", "95176039901850378414830724395600707584", "245029228722325449480140577911852643647488", "95172625519108400231411837952617086976", "242815246324489821216746589705559072571392", "95173298349283036754798990841559908352", "95567462799648582980267552951712612352", "49345164539495573173051687463235027468288", "24422908712419985468873278653926201098240", "95752908782724215366058336469309718528", "275045292428754272402844175317967289974784", "33632271691331149074247928308354621898752", "95412050806885323114361747361633402880", "234652706574600729738532172979832038096896", "209010281572381585217579269365812525268992", "95180732124744748031514569470264737792", "245003693625622493409353527562045055041536", "234018285049921692242766522870377652158464", "95174364876765199478393330950637355008", "242814628155942270520907179239737674170368", "245020047307766731046765882901571257237504", "95172962673098432996484453752551505920", "95378964246841889436022963210001842176", "376712426477285126080905423887772483059712", "20229859548832007453692918579826184421376", "95591713280546687991624380394762141696", "237001768187028879732876066051188395606016", "32425635691031363398978652139099405680640", "95417363999802690062119421982017585152", "244991761151294382571732901501228900417536", "208498149797056995096426290444454150012928", "95179102849614809461625597918279892992", "242821323488370387556941852756103663714304", "234039424849586790178770810534088711077888", "95174697161540530065231727203012575232", "95142140204402860714619255877569347584", "239283947497202213053767786913926993674240", "19425280710373402918947731399864047632384", "95605646677748089571068857378645475328", "245639250878088356632972147364673112506368", "32380244185047215355399174512601483706368", "95416013213893248342746467935176359936", "242832768515548493833967180092629661515776", "208532014001615358412721859731491479617536", "95179431608204980803070534421078605824", "95137407710032716072445102892506939392", "245951114586090307165496119727363278766080", "19395775025922236720757774209557748252672", "95604611198585496055922091444813168640", "243423498042662582217777376219278520352768", "32380257931014569336490350486086551076864", "95416350582854470351692443581362995200", "95135673552681551073195550777175703552", "243891965238278599238320097454837909684224", "19396806562899127967701224029757414309888", "95604924960818388527054962986609278976", "95136009060777108872292047415037394944", "95563678692085497007221410941989027840", "95175062633554032581731886821378359296", "95175995790468358250672227382674325504", "95172629371858273277665847407223504896", "95173298444251413440445800289778270208", "44269698315605143406410219068315402240000", "23111465043906092208912621885224573206528", "95774215932525033662422754472285437952", "274595358436952435961024599725281338458112", "33625534532335722613955698551501879246848", "95412105039196041257778895830013444096", "238042183134477766192887635397017350438912", "211695204433046229704142187558627547545600", "95180182395661281572555590202453655552", "245064705004411147874392913226246221987840", "234073947242976750533707845901022440456192", "95174355672323165348985056839935721472", "242813893629112299575776890690780702703616", "245019299377433138588452017627222943727616", "95172962785944404702592399436324798464", "255555190579930927046753694898886742638592", "19727607191918941233449252981696809140224", "95603214594136034371623573165562658816", "236843093860640590658451171908350233280512", "32422663809161747640770269587851597316096", "95417389736290800311746284649579544576", "244923875242453461607694187943703225565184", "208448979931852263117321240419569372233728", "95179113098588094551187313041912889344", "242811297741185230508863767450188601360384", "234030111159173977080285700196943777497088", "95174698701837752539509217212850241536", "235783633944489914068425227596132375330816", "19401898193694788090426359204592259956736", "95606213764351524596229059759489155072", "245558465062010748653480467507346036228096", "32378840001584492406950139243822565031936", "95416025407302821700477747656222834688", "242824003604073938188329329043643543060480", "208525550310071319419102030873850422493184", "95179432954793601348856762509396279296", "246693800092651007794134694957463440982016", "19400380934511067143057914943992332550144", "95604499317907206987308594057510387712", "243509063460536965322761864707735977721856", "32381771497690548144055076861977129123840", "95416337440708927980070938651102543872", "243796280121928648470149546433055675121664", "19396201128998671439232998521880337973248", "95604939669722121712678961302676176896", "95166175285155826833675054782458363904", "95175613168091579913855241512227438592", "95172631172514595967428334998482059264", "95173297415668311892648547349570781184", "33321525180857041661490893657209688817664", "95414575119501349449929813592570331136", "210746331819562122578072690952672561332224", "95180375073073664448931118281572483072", "233945462883656645248759678419887827451904", "95174376925437338008582747359161614336", "245016656120572265493176733958573815496704", "95172963184759361186901647138494611456", "261607792984976976850706651751592872640512", "32848344383336030707533529281599744507904", "95413750919797374528000573493812920320", "245061324750703109289282352192313926615040", "208548530604829266745147618567900587098112", "95179092353251780349404626999473864704", "242817571989873740832454654696922290323456", "234035939796034504225365054263960669257728", "95174697737883825308310039952434921472", "244960419872576719148665057846630824280064", "32368420043782873290949010840870312738816", "95416115923486184496758539400270315520", "242812577523201702922420636476843652808704", "208517124037272773654895473239881253126144", "95179434710371498076828957434210942976", "243193517748545748477628828437379211591680", "32376185233921379142380605706351910322176", "95416385951783040500533976339203489792", "95175248637217156560786977369222021120", "95172533716792379276633193888958382080", "95173295657527492427093338574379024384", "209907070438460959595543481703427278372864", "95180546945322412162435191720393048064", "234524371049186859299826863175498240884736", "95174281349904255828357317986466398208", "245029593842460182616826861605780184891392", "95172961232798718617450630557709893632", "208475449766457198766990700618173766434816", "95179107580610604831680034663332577280", "234031300049057849879509195158108124479488", "95174698505213221534107469721938952192", "243031511283078690430711479119101441343488", "208678559344618649657289444909608276590592", "95179401100637930708246590091905990656", "95172486960362872751399857402798931968", "95173205136663168857264702665869230080", "235559751499776141192719316487980563038208", "95174111584445698253989048791399923712", "245727173002940732442432169995013529272320", "95172856291011299204038041298240798720", "234385165143845113594306766965271221501952", "95174640069757570787332191802114441216", "95173133662637904260170888987910602752", "246019649116882973408243270606759806369792", "95172812468886542047432637658911735808", "95964281559975799454764521308230254592", "95650276642106246450332626509715472384", "95184919146639894264725233261166460928", "95176091240186112531963969285348392960", "95172627017156083161797267564823314432", "95842342459202286278390274259335249920", "95422150127073952966385286032643850240", "95180848839970582475093180191252414464", "95174362920800594594378662543225782272", "95610993015180189983307300330903961600", "95417769800454816058768015407588573184", "95179097140351405156134774484290764800", "95606250609281806428963644499594051584", "95415999952484756014502565661802233856", "95604600846007268225386656048860889088", "34319190996204588992350792649540909400064", "95644777617144864876012618982776373248", "234324372634994565172385120581258544414720", "95180786221486524763347202287094202368", "233945462883656645248759678419887827451904", "95176112494073997716115022476386238464", "245018905968407610758598410132866671312896", "95172627076514340904875560042896556032", "273692933525316013262360486561400104157184", "33611963359619601499275214188578303115264", "95412214349664187902741558175094276096", "236039938308049867277000965910573090865152", "210110180301843795537193841331620009738240", "95180505224484814814079800321555562496", "245037670423461766134584388149415893794816", "234049283078012777666561717452171886198784", "95174359750310425699279857092399202304", "239531004005466363366895324272129571028992", "32472547357455315499772352364183172415488", "95416958370813194747469712848024764416", "244995295117778903631484229222398473273344", "208500709343105147032802023864029776183296", "95179102316236737847651206037915041792", "245674432030198086991654029121864876425216", "32380855437709039059218858184776299315200", "95416007906336551082083085189254217728", "95175225364911558651329512605451550720", "95175768912786323640360272700777693184", "95172624245592091926412255700239515648", "233945462883656645248759678419887827451904", "208448979931852263117321240419569372233728", "95180848839970582475093180191252414464", "244923875242453461607694187943703225565184", "233945462883656645248759678419887827451904", "95174376925437338008582747359161614336", "245020999599856538098626251663933419028480", "208519325998101360211180485461933190807552", "95179098437137117637076739091412811776", "95175209591906483337630456196309712896", "95172630639209059902630820868599578624", "234034073845408407977277671453511584317440", "95174362265441907781288186935007772672", "95172528436286606155666753556261634048", "95656714572786903707039089078229270528", "95185564909125007824754295529889857536", "95176097524951399710081323563164368896", "95422620757688467089264089618983157760", "95180834636779862447382399721574236160", "95417792857208940330937098321247862784", "95185585657285372741156755324442509312", "95176112494073997716115022476386238464", "95180834177982842497073710887182794752", "236941650198311067414903793904286601052160", "95175622865659291567349214502277087232", "95185537838616269850054889674255630336", "12144552599784249190535663898719158272", "1853159244290768982129406070843506688", "73580076234934990863800500279482253312", "40574708303178971763070400574819139584", "1788659019007931700900732339199410176", "284791244799909019222239886763494473728", "59400793049784050710028238493220601856", "1710046120670988128270408570393067520", "3394496171270239678976567037901011943424", "368835466752448230026676193265474076672", "1622735403295694750258319960102141952", "107678276696893515928002419863133024681984", "1624010219515141880929548499274549952512", "1611033202809460149931132152727994368", "5523087576314651368496466090401150485397504", "4155965998782795197874535102394933444608", "1609064670827353671551745706516545536", "10880828087412581993813344998149944432918528", "4117348663626231415975068115923198017536", "1609076126184658783437497608989310976", "87231389490234603678565571106736963584", "37351387342139069750048088023604658176", "14108813766681266856649364189657169920", "1949902078193162940054387247818997760", "283912050553927609239211199091739459584", "59439184937134969693855190457937559552", "28806561707746087933847057994832936960", "1763979449100528822740330534259392512", "1933734922600355957009158833875078610944", "401816761459264244319381642684921806848", "50431181529150928573644722756288249856", "1669098975189242036261413743046426624", "54617714367755162540499233579327937314816", "1648159163108032771696972274908149055488", "334725628743570532110190251686445973504", "1617212550933316056656425378442641408", "128439712724412456217134774441554308259010034690247546783010419376128", "4152841104203641489643433143793415618560", "1599880722617209606333731877984334249984", "1610060606919210005345749299546292224", "9918691625172313560903965536946026241327104", "4117499800894681340557974953073555013632", "4154580578889489206730627110738298142720", "1609070490817624392360555970375450624", "252841887260998132506944388564481212416", "61008736406414322919742254692322770944", "12757314507000137499100888612609196032", "1911212928312551110598483848617525248", "1400711222266016952515245487092456751104", "436317781243156351848881713439773294592", "26650599901572016901316630649543589888", "1719891461326258207786125068666404864", "28674867932088123530961803926646789505024", "1694418840281923204095333898812120891392", "49233769360663355351125109456605544448", "1663826601509046531911768434735579136", "2209842214290742146163969323711718999719936", "4160660015355142131616723822443973574656", "332736844877949480195383262052880482304", "1616254867911224047190869103918186496", "3785461349529507173161490552664550742687744", "4120271049196394948655951000947161825280", "1600557179286595252839888623691766956032", "1610065541305785578755907024500817920", "1141182992992643090119336009561750372352", "469583461579367082753500448049795694592", "12275186024262718592814379664620388352", "1860501507914817669660418259908820992", "18337564344055282847952265881182019780608", "1752806204089011772500869457924268752896", "26190353072670917408010462728900575232", "1714814563374406822329416357385338880", "148156263085766326336529186688726898573312", "4272602766803790157288348443756483051520", "49165691784519257795373707913448128512", "1662841321935505406042940336485957632", "833929130421530798639469429548699617329152", "4136205145022320815538104180981731688448", "332819526746559663044360006768135241728", "1616258580029061012518707051819433984", "11333950389511397021211390800778298916864", "1862835315518817451188376494371575431168", "12157579687513906543726289376855982080", "1855004613507835248127195887314141184", "73168525594292053374214613309825256259584", "4402727624406145750890191879105792704512", "26162351782678745164372057748483866624", "1713805412853416081363184402456117248", "125449183957562517775058268376788491042816", "4255404384352165652166087596505210814464", "49168645195016222734223027399469039616", "1662843937446487808094262595426451456", "30970667631393289583769125755420596502528", "4795924137756068713608940050664407433216", "12149316721046517495605080006607241216", "1853875587290297941104281184582500352", "66952510064119231354077664721439813533696", "4385374650243067415772626092722046894080", "26163220320830023393757904970180460544", "1713808052641652475314170132470693888", "31083201983663071009474353412436188463104", "4743947105599706636350955867515836694528", "12149299466164351014685873826128986112", "1853883438965852662255221467844182016", "216873594859468127976220565318540460032", "29739290813747154350552848178094276608", "1817856596003081390479643112206499840", "1024305005913706043463695951059780370432", "51626587902233216427083723129950830592", "1717491601961789218659661671349354496", "29868225549723204430838102802453214789632", "336434118136355233988050284787078791168", "1623423278825208330111557823306399744", "12362351829019558654809243689562719572197376", "1600087798880633296316830439047176388608", "1611057096760777634822399648608550912", "14263509320988084779611945366638322891358208", "4154050561955897337235052890745972195328", "1609064958084701557159268636581429248", "740479797685430010050544470264565989376", "52643603199431166703609260059555528704", "27110516571574496786995971971826581504", "1770763079341082996283845539394486272", "15438813408541065899524499968159641501696", "340013612088740617970304504016018604032", "49306348050890033410280016243366821888", "1670360159231056268630983050113581056", "1582989527635598352474314871508995697278976", "1601499310630349445296154925876499185664", "332756685435306532493771363714273902592", "1617258785211117109662547244449005568", "5626693752520837948302781919357613784432640", "4155908416564453557826912002372920147968", "1600335758281488875834550483568973316096", "1610060146205596367315242041772867584", "8951689097866462315046586578739071549440", "345528200629786209983373884724862779392", "26229632187315202086381603933801938944", "1721674668198536494604348054279553024", "149687055381350649698380341232235087659008", "1617165260136792055643263920515032547328", "49165524931169571541508779917606649856", "1663904652772882614473432677893537792", "943550738897327086704507480814169616285696", "4171199766999532976761895605758559518720", "332804095563359413993268548734923309056", "1616253281461095565275756052164378624", "78895384489313979421206366834933079474176", "1632995434364320342481472277049639960576", "26161672762199449304276215776566837248", "1714937658962211267851514230444392448", "128110600836133519402669381588933666668544", "4291969862848983078112169329299193593856", "49168244851319846786213690130009423872", "1662838401711417289921497144752078848", "67969402906305718814801935787624396488704", "4423085829850672476546158936153229623296", "26163067361945252760976675840951582720", "1713802342314901102959381511600603136", "6951145812852412446806843386324972470272", "49499376183175670323657409960494497792", "1719950543195722932941098680364040192", "1304294180904091816148976179795420417884160", "332771632269113287610576689479534247936", "1623509500455930887837606028463046656", "4618467660605850563850440160444956427681792", "1600435128428386184349694635841815576576", "1611056744729207946095459886012825600", "197089387970672622617936714292487996309504", "333249276648853476007614321476451172352", "49161641288348102415923892669181329408", "1670526739351200802535359266932391936", "926236450030174597054826545316274982879232", "1602648965201987554731608776894165549056", "332806289872032096576134497464639029248", "1617257613660842451840567718864486400", "126947660802056185422627625969490765807616", "1620300855505966314025964026071214981120", "49168417720903381462116081601232240640", "1663901339738390748959014413414694912", "470101614495779827564555594441455967404032", "332922358304341787781461976760381865984", "1623505914477066847163685250480996352", "26153000439425999235186752468532854784", "1713138556672008986407575351071866880", "169829062351417671431356025867182538752", "69166518575671114802611578745110134784", "1703123503421341077544559370517348352", "1049338276545513246106478568269525549056", "487127887356630642462569072072924856320", "1621003542721997860438413319103053824", "24554365933352591803658339649722507067392", "1711389140388380431347483203554833858560", "1610951609202271632011502572632276992", "4062189363030302781898353948886162177261568", "4157090964731897813805840649989010751488", "1609064502240069714192060467453624320", "9667670373150676945645429467577417772040192", "4117544182818506527563035749703764410368", "1609076096324873420912931657480142848", "203283422544157310943480598261558935552", "64821855269837635047556847492638179328", "30014445717179334556833401558926360576", "1759643126360720129493647448508203008", "953424460696631858841748216878286766080", "510991490916568489276119026778454884352", "51820760826688337721761266392874614784", "1667618983325627269966774667548033024", "8939395003703838220938111706767101526016", "1948625643405510683358047159773569220608", "345546543760882053101200979595894980608", "1616967905580813863369359293436395520", "761732003537934529355574895359585448624128", "4175605839682048074044028525535870058496", "1603248056071187818542397280812548489216", "1610057203767359367146984545101807616", "14203036171620092306871460336079232204537856", "4116984261803169252971816983725625835520", "4154055713045426441557114376608358072320", "1609070569558268680399362870638280704", "776741147355161473853819981610650435584", "581936565191077005598052794905667829760", "27064258410651331971787712828031369216", "1718196683558369307191824575878922240", "5704364422444370113979900511761394040832", "2223495898991821671098887244042416947200", "49576538022599110977697852601392955392", "1663437935562385118140363280727670784", "241127317161455752836503139032599208394752", "4225617250916563693382478373134746517504", "333146398871617679598426543302335528960", "1616245216468308514845237592650153984", "8102583382378080224626609257572214677438464", "4117882953177428637570239294895372107776", "1600196686515426871633979992766158995456", "1610065906176669293286565718272245760", "4409909767014449626818965259148897288192", "2510767509152175440822462208144662593536", "26309026302268289087904580822141763584", "1714308257794768907348258139628634112", "71077192081525578269677104194806492430336", "4410536382296029104177157025601362591744", "49183391521831538460177726201254641664", "1662821083239629915744241763953410048", "1006838629394337619962656358893627436433408", "4132684970387660439810327256421688672256", "332796717146516249962135535481354452992", "1616259117991145577330870715232026624", "39810381128218587271381388189492832108544", "4636500078563851955962828131505964843008", "26170192665211015849367559673940541440", "1713771777519555276391220872604549120", "127644853298680051232787972228325593579520", "4252922828080859294824606673892204871680", "49168313705854316848885925088023543808", "1662844316585846012521619604088291328", "64657146023366448137781672870643410927616", "4395595632025681433580212162842870153216", "26163583279027355119990451288017993728", "1713806495270437723782229978270138368", "595058467812662174839538488311329849344", "53574407195747801395424300153694060544", "1715416773767144777648805214999805952", "3868549734246248188594380832644335140864", "363989004356799415943999628827766554624", "1622830469197387266959167674812203008", "175827149711063605315767985778249009463296", "1614571983873037161860095297230372601856", "1611042545159742569626850890375757824", "7895324245557637482590562381046327871012864", "4155026595856634152668633009098338598912", "1609064811676153457591358232998182912", "2643371423845352951344656862557889363968", "380586180508062137106081195593014706176", "50080551537820701516588817845162344448", "1669485827897822241259081389752451072", "68170101724946811431437730455344813965312", "1638330622408154103615512101235153960960", "334318307118949644756738759123003244544", "1617222070673706484617890343470235648", "5629253183977178575847262131835760298426368", "4155907020931438856345587986687166775296", "1600335551333311655317284862670799896576", "1610060146415066377395890894516781056", "28909874019692453321263454415902698635264", "1693605327333650542180309486696052817920", "49233082210554450251481665954958540800", "1663827386288852506129946333763600384", "1041667079416591544919033176830080733675520", "4169463612695486185803000386321867866112", "332793039257612869782751775572461879296", "1616253542236153626488119158120644608", "134035264174203973609290725769575376355328", "4285623422463469977099243650215875444736", "49167410744729908099435123215876227072", "1662839355736679966499592780034080768", "24332527075698122295425693448194756706304", "337298469239601340920618559935623462912", "1623403204823490785145084671197970432", "10773866950189207581624201999104671253266432", "1600118334469021957648936937015230857216", "1611057065805677145528082446944305152", "2764980207086579772265555332034158833696768", "1600806986114918073721678862272801275904", "332726786306206218239605825880843091968", "1617259491533892320886861960635744256", "49149381550334296036245723863536631808", "1662194417527720319036454082288025600", "541907494917066743448557586114334949376", "861699667020034358240547479934281449472", "1618662138976048199954298572025888768", "6849450845066837863707909632922212106240", "2087466994805798206367707337579810521088", "1610678459509259114588788307636781056", "1153313744790793057563963403031981726892032", "4167848653783022116797926634574055473152", "1609062894691907138173683713261436928", "9405564846914943937126963895982732760580096", "4117593053810208365213324478685454008320", "1609076088861716266882987406433189888", "682912610841157416641858556273230872576", "648712745772334299520645321245868425216", "52960996985097497641131662673446961152", "1666464393460630687483370370437742592", "5441486590343347316146318308256142852096", "2266169356779640804438147832417651523584", "354351424530769654456525155092293222400", "1616779915450746119916893241025232896", "106585950370592578265835641750401555890176", "4321205506692995079522059035307281481728", "1624261274581719238765718427647573229568", "1610036286115287586952127929804390400", "230378048033684397846975496527580970480880056247041073413410734997504", "4115791231839604026888885531275285233664", "4152841104203641489643433143793415618560", "1609070751850868396290851189100118016", "3365900631279346039647477313832455503872", "3049251884301122038783579186465106558976", "49877703189455617677375052317921902592", "1663100999634502826355914861459800064", "70341034392040636104899390609762822389760", "4413402518257526890700890913325906395136", "334267713208182282420197831978667474944", "1616218913469899515367929093237506048", "31372202978081570387964636895518997608398848", "4116331262774963217763465259293681385472", "1599962315512269962113635898021327667200", "1610066143482347486289707038442258432", "52864717310735881105140586002621243850752", "4506883908127397540324528098234182139904", "49195119233372140007733266030348206080", "1662807681526085245397786522938245120", "1087684462386761191124836561480594659213312", "4131424516480465944170454055766938615808", "332788541120906647749206211412120043520", "1616259310839915544903917680000499712", "129493410518778880989573893245657040289792", "4250900971204467882023061842944717750272", "49168043340987676961119267394192146432", "1662844625818381593409787051986911232", "2115706419714010170725626540753900535808", "394761488025396286909753690603013537792", "1622266656433775106990799431684587520", "19821848969044976785549740378077920231424", "1740349539815266536412046661271391567872", "1610926375703037294539398517954183168", "3555932489137101984606002519440710957006848", "4157696723342716171240850005880989548544", "1609064411498947719884911150146519040", "12065911762934038488490357522201900482560", "1844445096325723380169135013180882288640", "342119834214487444438519062189918126080", "1617043696232915529978406009669943296", "369689203348902582168950799064252649832448", "4200021333089359168576931501288602992640", "1606834519343337851183141964031167823872", "1610053594856525486380890476297322496", "125148702042206869684735331140204153012224", "4295375643013956902854378547076283760640", "333573501084003432005969519871812173824", "1616235176855543077843801053828481024", "84829666006837596246900946160081302454272", "1630634356281646109689192052068674699264", "1611026710620130531051440354654945280", "332686752097790970742479045673697148928", "1615627259451705176839368829025910784", "2970570175686323366943035366103075258368", "3467275500383435838900378338472625176576", "1610184040434280359291810401342193664", "98053602633178559222575473690069809758208", "4336504036814041351648910540327738146816", "1609038735186933530305637597346529280", "23692110117716038763051416662887873339823696941284102585288142880768", "4115791231839604026888885531275285233664", "1609076364137721475210755721859694592", "4574621426428843510085956503520638140416", "2460331626227806849678246834116602363904", "358778732177336661211125732944902094848", "1616688891393977224773195488582172672", "59355823439938898099962637919180151586816", "4465253378089015590471465906517519106048", "1644198557391885165193694513499601895424", "1610016934290441653510084277707997184", "71374154092692208260685591839311657710839213232685709926468228743168", "4115791231839604026888885531275285233664", "4152841104203641489643433143793415618560", "1609070751850868396290851189100118016", "22909211842869078079167520351656104427520", "5072320116271002009286908149722033160192", "337589210495460480954818281311282659328", "1616142030416397171953859101825433600", "36145843284142961125352880852994198832405198143825515631579941044224", "4115791231839604026888885531275285233664", "1599880722617209606333731877984334249984", "1610066226113239503984664708586143744", "840031703084944457601314783368010608410624", "4136056114017206322199667734731814862848", "332818561797304461743344712750425178112", "1616258602785788554798070678406823936", "7188523946205068109445446971556485922816", "2057884253025714118641242565074002903040", "1610696325223355660520250818575728640", "215387769808920572798476635955598395965440", "4234485221218357670878616994183689273344", "1609053119091119895051952809075277824", "194208473498747075881249391312672493928448", "4243583425383365882295835441341176741888", "1613169944503467613211911100141626458112", "1610047259027533950356803359552307200", "1599880722617209606333731877984334249984", "1609436626745870512294898874634469376", "41170512795415953288188933982941486252032", "4618729109819521470524527705866331226112", "1609002255046664886082568876728516608", "1256470149130697684777116280031468788383744", "4129317545184737863731229858334743986176", "1609074303505055818132821033040740352", "55517365428059158236573990918436008493056", "4488599868911071686322358062561414348800", "1647353603456987053982287778189450149888", "1610013914862394267109630887510147072", "391308331041560475460314986174798865891328", "4159541396737952669556329397491834290176", "4197386744611718447882709828782396538880", "1609064135334346616391768868971872256", "3400295043138519154303836162880734848983342752118997144891708932096", "4115791231839604026888885531275285233664", "1599880722617209606333731877984334249984", "1610066226113239503984664708586143744", "46180609199487665301156925816935171489792", "4563190975690026333354087259572927463424", "1609009077102908071566101449122250752", "4152841104203641489643433143793415618560", "1608441930630151357818487845888720896", "768250980881914470865939429620681479213154637938554998947114385408", "4115791231839604026888885531275285233664", "1609076364137721475210755721859694592", "645238981821004605786901832960906253387603669895329591945464905728", "4115791231839604026888885531275285233664", "4152841104203641489643433143793415618560", "1609070751850868396290851189100118016", "4115791231839604026888885531275285233664", "1608447538531314349898455650817540096"], "dual_psd": [[["43565874638944019332661501352103313689966188010519915222032973824", "5627785105964961050517896756385975525374726759525489251329245184", "287248129252754334371027145633712760936637192913781531323924480", "-233144042837500491940828001067035664362903135631766849845198848", "46103751347948136646573503160267872913257326380187078312853504", "-66216351577802886688882811472834736916396626669383747261956096", "3205936793724991098073332381981677113842262740021446090686464"], ["5627785105964961050517896756385975525374726759525489251329245184", "726990229426247449431875874745811733640725848663812263200686080", "37106353468682075601245230198793972992623192126904999335690240", "-30117255367862054792319189500600950664936929619934733616021504", "5955624839749195604771623688671494292335066979141352972877824", "-8553745340114928178707510848624179951771452969774803329220608", "414138898574122352908849074189992019264765693460385946927104"], ["287248129252754334371027145633712760936637192913781531323924480", "37106353468682075601245230198793972992623192126904999335690240", "1893947692845104153793604945994385383738838881914613005287424", "-1537216702442389110860144834171174088825984999366632826470400", "303981417473804027013677499886415164442842902531346534498304", "-436592247356463953053884462287220549737635445722628487118848", "21138089252932727701397543143823361230480242785475364913152"], ["-233144042837500491940828001067035664362903135631766849845198848", "-30117255367862054792319189500600950664936929619934733616021504", "-1537216702442389110860144834171174088825984999366632826470400", "1247677113362133737901798759084797523994192281356224501383168", "-246725563719705659140207900539110138858769516717245282123776", "354358727713872553819096278872446547330468740433531887419392", "-17156663819217550046272611998418992255564510907612537028608"], ["46103751347948136646573503160267872913257326380187078312853504", "5955624839749195604771623688671494292335066979141352972877824", "303981417473804027013677499886415164442842902531346534498304", "-246725563719705659140207900539110138858769516717245282123776", "48789468958655350957810187515477163405828669031311380316160", "-70073704100098242371357204570410236616729692724564181647360", "3392694718058292279898599891090794909721906098377311911936"], ["-66216351577802886688882811472834736916396626669383747261956096", "-8553745340114928178707510848624179951771452969774803329220608", "-436592247356463953053884462287220549737635445722628487118848", "354358727713872553819096278872446547330468740433531887419392", "-70073704100098242371357204570410236616729692724564181647360", "100643112358307883668278202348778818154177401839239741571072", "-4872745919342655195823233332964596068462513230928064544768"], ["3205936793724991098073332381981677113842262740021446090686464", "414138898574122352908849074189992019264765693460385946927104", "21138089252932727701397543143823361230480242785475364913152", "-17156663819217550046272611998418992255564510907612537028608", "3392694718058292279898599891090794909721906098377311911936", "-4872745919342655195823233332964596068462513230928064544768", "235919301759456248186491135487308200745548905337969442816"]], [["31161459642614071119089267151204503282263874772052996793070256128", "-3832821312626755112133757886167592855565573423881375435464900608", "356501779024710007870233745168618670788820049509206746751565824", "5843181845396586860864773507337467122841471005764294824427520", "-26938635297535446718546694672093257886797902501011924021411840"], ["-3832821312626755112133757886167592855565573423881375435464900608", "714234210240277724125380075255613696767683301536132580740431872", "-106928946550652039567375896119751689611916343445048079146811392", "13915195004407171481727853270299743696323010279916469481373696", "-9207208073945903458462077665865200004851012639448720096624640"], ["356501779024710007870233745168618670788820049509206746751565824", "-106928946550652039567375896119751689611916343445048079146811392", "20466576158946050034157523031853364438453569189195669131231232", "-3735022224690631602731601078274306323834359742668414807703552", "2944654540488713452889301088203803236072216798335770340360192"], ["5843181845396586860864773507337467122841471005764294824427520", "13915195004407171481727853270299743696323010279916469481373696", "-3735022224690631602731601078274306323834359742668414807703552", "883094597104401714757560233996983551394377582440542868865024", "-759681369984304813344350711761141332775700159058678529392640"], ["-26938635297535446718546694672093257886797902501011924021411840", "-9207208073945903458462077665865200004851012639448720096624640", "2944654540488713452889301088203803236072216798335770340360192", "-759681369984304813344350711761141332775700159058678529392640", "668942447815648539385228886006482155805592199308408621367296"]], [["34075759405718713830756280415427756032", "-9713794622957147774019172124204204032", "2390622904113617418590695340384452608"], ["-9713794622957147774019172124204204032", "3235759340803475620282081480382873600", "-834844220447357441068945369208979456"], ["2390622904113617418590695340384452608", "-834844220447357441068945369208979456", "379059857372925718960109143055138816"]], [["36474771137670254090851959916194849746595895499772927055757312"]], [["397009083553543869644150100654677514542549042791217104323187048448", "6594847310811672798264129398336875367035569041055510459509112832", "716163675887395295157065832653966708742766458369702420899954688", "-333907050083611828698118376748724575801408825695952548850040832", "-183910568887435099869244914389624107822478974401205460126400512", "-7725281303664238697318648617297216003103817613721549223755776"], ["6594847310811672798264129398336875367035569041055510459509112832", "1457047978626751858076721389718746436754688766131007433266429952", "-109157528296187040219835891698406557980596865141090596920754176", "20944679350522401382847548579306075380396724746728807015120896", "-13632373908213501775835035795861174980480962781606782655528960", "-1187344330514840343203291741562015077104987970005692229615616"], ["716163675887395295157065832653966708742766458369702420899954688", "-109157528296187040219835891698406557980596865141090596920754176", "12998798531603385173248447284998899905399087527919915624300544", "-3644979839778804960864596509218679548194443219826829235847168", "1093549351013078431377588121756960120702934045314629431721984", "21724830097533090742032610308999347474524545506715098939392"], ["-333907050083611828698118376748724575801408825695952548850040832", "20944679350522401382847548579306075380396724746728807015120896", "-3644979839778804960864596509218679548194443219826829235847168", "1329667142517711027805539348307969409626985706755093914714112", "-431756329067538717630354580586945757423611386728770883813376", "33062653721329645839941770220883707059484100971117867433984"], ["-183910568887435099869244914389624107822478974401205460126400512", "-13632373908213501775835035795861174980480962781606782655528960", "1093549351013078431377588121756960120702934045314629431721984", "-431756329067538717630354580586945757423611386728770883813376", "439524654314724757902488131706299606784244061191679313444864", "-22074219979285892179330088858489869108347364702908856664064"], ["-7725281303664238697318648617297216003103817613721549223755776", "-1187344330514840343203291741562015077104987970005692229615616", "21724830097533090742032610308999347474524545506715098939392", "33062653721329645839941770220883707059484100971117867433984", "-22074219979285892179330088858489869108347364702908856664064", "5234991666744466527695205591165778409141973401782510944256"]], [["36107667027615965872008875669919191438100710670130788028649570304", "2018572489894901592798266626222579190104073348967446003205537792", "241127028400470386886620890702978745346098185844959350991355904", "-38644081648609148155867237334333933645052519712020455699251200"], ["2018572489894901592798266626222579190104073348967446003205537792", "113294430438889529292268206479590399208669019276140274662768640", "12755204364002387438486560313664972384173384487425921744109568", "-989339305639193821492507681361384079032277721766235230699520"], ["241127028400470386886620890702978745346098185844959350991355904", "12755204364002387438486560313664972384173384487425921744109568", "2783931895326281014172952031245531911876962856843865778814976", "-2154276950538734240301866873982870718342939920921184369115136"], ["-38644081648609148155867237334333933645052519712020455699251200", "-989339305639193821492507681361384079032277721766235230699520", "-2154276950538734240301866873982870718342939920921184369115136", "3104887393487991048582099515611632088692137116866596105617408"]], [["2365543421894630553885878732115828003789577821192693675399839744", "288293065616806032071617037657432371558672667328613803274272768"], ["288293065616806032071617037657432371558672667328613803274272768", "35134798589394975240481970489151724391471662908764819120193536"]], [["724109643101271488364790451999829131264", "-208459589776840753323974281742421852160", "-24959534302146683751106404241257791488", "-887585864632354865969271395267379200", "1000482836373231271106919844481597440"], ["-208459589776840753323974281742421852160", "136198380402937353135776736868965548032", "13866459509072081755948278178125971456", "361211011420853169387359530634969088", "-473631725500438286507081872938369024"], ["-24959534302146683751106404241257791488", "13866459509072081755948278178125971456", "1581664231899690496378850818440298496", "61196820135523757719465855304073216", "-55459051405244505115146122992549888"], ["-887585864632354865969271395267379200", "361211011420853169387359530634969088", "61196820135523757719465855304073216", "74845496251317323227514483020660736", "-10519046547336963146885410538389504"], ["1000482836373231271106919844481597440", "-473631725500438286507081872938369024", "-55459051405244505115146122992549888", "-10519046547336963146885410538389504", "16268641576010477111983611102363648"]], [["9008674319135114338803414929531657471978275508080220460799754240", "964386649334793169092228662441632929873777609608163822116274176", "-56576060218943790608358945289897809584122691683563159454482432"], ["964386649334793169092228662441632929873777609608163822116274176", "161066853526350692278859717215264786477561361060893147774582784", "-7926777650103227260399200469552808939527426030261241619939328"], ["-56576060218943790608358945289897809584122691683563159454482432", "-7926777650103227260399200469552808939527426030261241619939328", "415794704973843091114808758007744136180298955053370951335936"]], [["6141453505009866270648918864025354240"]], [["304807769574145758519869734097952702464", "-10930528517333183371255809073842487296", "1655109540150438897561003674476478464", "-334984998500840134732604266885677056"], ["-10930528517333183371255809073842487296", "4760339724431791192174949250698838016", "-480259030276211871791730386427445248", "57220961015893860161549215186550784"], ["1655109540150438897561003674476478464", "-480259030276211871791730386427445248", "240037957914869946508681492786315264", "-27485106547444048933383470338539520"], ["-334984998500840134732604266885677056", "57220961015893860161549215186550784", "-27485106547444048933383470338539520", "29817448966647353585915679396069376"]], [["9095575555150819950695023936727416832", "-200000174319117586646750343571963904"], ["-200000174319117586646750343571963904", "517030051132373582498350300978479104"]], [["8386267592376986143067759363957456896", "49275349626726222117323829608972288", "-14069231719637216901865633912717312"], ["49275349626726222117323829608972288", "346543929596299116805892384709672960", "-14035871827515433157222053084921856"], ["-14069231719637216901865633912717312", "-14035871827515433157222053084921856", "42077820813007402296473008440606720"]], [["754653720453321756101122728132608000"]], [["656169094569059279774313256828534784", "7005103320925012200594054846611456"], ["7005103320925012200594054846611456", "55302485430372000870628985325748224"]], [["49810417510747895309297929582280704"]], [["9164887051415045034018346887691632640", "0", "-16065519552748321760885809940004864", "-6911510742670556915969083211513856", "-3609977754922538370746630314917888", "-3039038419605650238600015394111488", "-3097182649440905280501033878945792", "-3095362254478187764220356464738304"], ["0", "44885983589126701352853502875312779956700971299272563163198914560", "0", "0", "0", "0", "0", "0"], ["-16065519552748321760885809940004864", "0", "1140623012287434884426253524371767296", "-35472343697935720285585152692715520", "1188879710845140816488961767636992", "-60068994426877275117082233536512", "14547218036727250847728173842432", "-3467770181220760551011414704128"], ["-6911510742670556915969083211513856", "0", "-35472343697935720285585152692715520", "30266222677771811998624979607355392", "-2062329331795813783916220650618880", "42748892624396276418773962981376", "12691047213875568868963196600320", "-2504958253877978452102450511872"], ["-3609977754922538370746630314917888", "0", "1188879710845140816488961767636992", "-2062329331795813783916220650618880", "1221458110956612869777756897935360", "-148792830484239632247649074151424", "12819777891771223080112364716032", "-857169399494470350360014749696"], ["-3039038419605650238600015394111488", "0", "-60068994426877275117082233536512", "42748892624396276418773962981376", "-148792830484239632247649074151424", "77761265296253770006871865819136", "-11356659287236967055748098949120", "1281339309357866776011871354880"], ["-3097182649440905280501033878945792", "0", "14547218036727250847728173842432", "12691047213875568868963196600320", "12819777891771223080112364716032", "-11356659287236967055748098949120", "8252256731451470719164415475712", "-1284998184477387473583387705344"], ["-3095362254478187764220356464738304", "0", "-3467770181220760551011414704128", "-2504958253877978452102450511872", "-857169399494470350360014749696", "1281339309357866776011871354880", "-1284998184477387473583387705344", "2126912325169169657764960534528"]], [["7663824373816069356719484481812037632", "-130171654365384802626571457181777920", "4552282545347498749872506279034880", "-346598035761954843989463275667456", "50273228905717525581937772593152"], ["-130171654365384802626571457181777920", "111660289158302068510419877600690176", "-5277669084267494216349972871249920", "78484910157858665602897395318784", "19269807031602610775519586680832"], ["4552282545347498749872506279034880", "-5277669084267494216349972871249920", "3756902955207736806776052962557952", "-378279267923274127263192015962112", "29198268753794851330265861586944"], ["-346598035761954843989463275667456", "78484910157858665602897395318784", "-378279267923274127263192015962112", "252237104000505329726046381015040", "-31154989377566119205059623387136"], ["50273228905717525581937772593152", "19269807031602610775519586680832", "29198268753794851330265861586944", "-31154989377566119205059623387136", "41762022028548706072895309217792"]], [["453551805340093367250051553057308672", "-10977001005001692009124118365470720", "80785853836989094094033783881728"], ["-10977001005001692009124118365470720", "10598681394012825486734481759928320", "-765258887703448925442997680603136"], ["80785853836989094094033783881728", "-765258887703448925442997680603136", "888714482494622025330366349312000"]], [["20444369916135021130752605871407104"]], [["7416210978439410142071654540134842368", "2629904858729437714195166015782912", "-14070174334210343173416017001971712", "1067314361929514880923320312659968", "-55060510247186516553370412515328", "2686345733511191707060436729856"], ["2629904858729437714195166015782912", "104337632691393885802404855542710272", "-3961663601810931213735713652604928", "-62363114770482521465023465783296", "17252909478162930620676425383936", "-379216596050029552208365748224"], ["-14070174334210343173416017001971712", "-3961663601810931213735713652604928", "3383146558317600700249981939875840", "-275406352549429309465940008632320", "8295552312813917301014282633216", "1191935786660008545458258444288"], ["1067314361929514880923320312659968", "-62363114770482521465023465783296", "-275406352549429309465940008632320", "177408718079737697427071000641536", "-22935900643911012695727021228032", "2141725966824739534535529594880"], ["-55060510247186516553370412515328", "17252909478162930620676425383936", "8295552312813917301014282633216", "-22935900643911012695727021228032", "16696697984399240896642354774016", "-2549020119932428459845030510592"], ["2686345733511191707060436729856", "-379216596050029552208365748224", "1191935786660008545458258444288", "2141725966824739534535529594880", "-2549020119932428459845030510592", "3407497491303351547890969346048"]], [["589862853417301223788372998343360512", "-13633781013910105748672137991815168", "27516303836292916483830384164864", "18692733692738437816425054732288"], ["-13633781013910105748672137991815168", "11330421186946663186139981952319488", "-649768592958596717365566686363648", "15745458125604557693636782850048"], ["27516303836292916483830384164864", "-649768592958596717365566686363648", "566440064860846669573532069920768", "-59996832630428701752798035836928"], ["18692733692738437816425054732288", "15745458125604557693636782850048", "-59996832630428701752798035836928", "72697745967608080008881272520704"]], [["33335490051168899309626332064776192", "-995931260509438415934141914677248"], ["-995931260509438415934141914677248", "1650762648944764717224186213302272"]], [["570236833346673325955872720324395008", "1276576840928203087364900291346432", "-1067682692008068877874438504185856", "82561991160663149096711011434496", "-5200974699131024912216565481472"], ["1276576840928203087364900291346432", "10451621692526854046654440608366592", "-411492503673953684816513560739840", "-5256028480275148229049076154368", "1674218901516053502072184635392"], ["-1067682692008068877874438504185856", "-411492503673953684816513560739840", "435720872249844178077431258677248", "-36550692901521393124700946694144", "1122966210857945897370807959552"], ["82561991160663149096711011434496", "-5256028480275148229049076154368", "-36550692901521393124700946694144", "34314870277146039814477559365632", "-4703750927402041829039649325056"], ["-5200974699131024912216565481472", "1674218901516053502072184635392", "1122966210857945897370807959552", "-4703750927402041829039649325056", "5956151395764093790928924311552"]], [["46064181924122796746170347502436352", "-980350733477072735484634862714880", "-734627891414457433288314191872"], ["-980350733477072735484634862714880", "1318850478750758529907884027805696", "-76140987860696900341502006263808"], ["-734627891414457433288314191872", "-76140987860696900341502006263808", "132742733027648661206342819643392"]], [["2640377052265714547630944643186688"]], [["43700228459395472706934237667786752", "182806835240509434179461125767168", "-89524687904771479344629155889152", "6833327663064660527682766766080"], ["182806835240509434179461125767168", "1117139868308937164285176421810176", "-43404235543522828497816165285888", "-588142333323470126145408598016"], ["-89524687904771479344629155889152", "-43404235543522828497816165285888", "69043555858583031404420294246400", "-5812214813989640242488120705024"], ["6833327663064660527682766766080", "-588142333323470126145408598016", "-5812214813989640242488120705024", "10657777800859821207788871221248"]], [["3620247431971934676749136200466432", "-75379411607268908359831334682624"], ["-75379411607268908359831334682624", "208899256669869948043156273496064"]], [["3348315728470149077851919536357376", "20918645565011748403651471736832", "-7408345073342295073575122501632"], ["20918645565011748403651471736832", "134730679927126780833031784497152", "-5228592216121750487930249412608"], ["-7408345073342295073575122501632", "-5228592216121750487930249412608", "16471179057445357648923416592384"]], [["284273055504102210084773415616512"]], [["255951305878968951286847959465984", "2178671651418021004472043438080"], ["2178671651418021004472043438080", "21699894395604111604233835380736"]], [["19520990562235723436474463420416"]], [["2493178456526403778043385508324205455378125713005565074024169472", "-770588051475081465668096636915441575179516181292967256941133824", "259814916351436822003938331213263233186810257550833140606435328", "-66115059451711619567718474041413119379344296139009205769076736", "6626293221471281197941132090228136890188812576561321501261824", "-1306288349088224521515589157044345057577221253450878668505088", "570420276242196507461999470409331221066325044404296305606656", "269944696412376274535513178757183614006372701967394564734976"], ["-770588051475081465668096636915441575179516181292967256941133824", "350082916488878748865980757727662826346573597266583189842821120", "-116605367764895238364371259038648982226576250575843726804910080", "29791908006571440603004662373277760875300826016864333922828288", "-3004381567386085394295599953284672434152963638321407621857280", "595575001280849753548723140549138159589322433278323466436608", "-323632276283344527302720951248562365567673297988391536689152", "-279204155933297682012884122756443871721774131933555541934080"], ["259814916351436822003938331213263233186810257550833140606435328", "-116605367764895238364371259038648982226576250575843726804910080", "38851266728690351262078085705529309413510277055309426395709440", "-9925193810987075251330121597257484574667451965508593144299520", "1000749296460563739372389377575189325464754299262210314076160", "-198355263105484974002466271025889480751845075660567402774528", "107234543080743330143503454292880957572526368585105151098880", "91635891998023776939407351226054209443063606143261329063936"], ["-66115059451711619567718474041413119379344296139009205769076736", "29791908006571440603004662373277760875300826016864333922828288", "-9925193810987075251330121597257484574667451965508593144299520", "2535642393802830158093830598878122615737533766364306394316800", "-255680497360017400585399553142807026761146541301929051422720", "50680028277159275462359471490965845973286511791963967062016", "-27445089940322859740624725193572138764333087116159336054784", "-23527370353259789465976819361833596082131532437904666132480"], ["6626293221471281197941132090228136890188812576561321501261824", "-3004381567386085394295599953284672434152963638321407621857280", "1000749296460563739372389377575189325464754299262210314076160", "-255680497360017400585399553142807026761146541301929051422720", "25783562682678509636458150033989250477851950475098609156096", "-5111096454887942439857033857075238988747038500299303026688", "2775038368851094422746726645609755658233583300820376485888", "2390410126899923406733671492697220114898974765911866605568"], ["-1306288349088224521515589157044345057577221253450878668505088", "595575001280849753548723140549138159589322433278323466436608", "-198355263105484974002466271025889480751845075660567402774528", "50680028277159275462359471490965845973286511791963967062016", "-5111096454887942439857033857075238988747038500299303026688", "1013243239627807825001860837181269747084540513177433014272", "-551407272989382795731483580382611802555964922403189948416", "-477011178349526728008417810355715175904584126782865670144"], ["570420276242196507461999470409331221066325044404296305606656", "-323632276283344527302720951248562365567673297988391536689152", "107234543080743330143503454292880957572526368585105151098880", "-27445089940322859740624725193572138764333087116159336054784", "2775038368851094422746726645609755658233583300820376485888", "-551407272989382795731483580382611802555964922403189948416", "324460917265601729596106915093556751742392212771485777920", "319487658629911340836075575436484437394169298849426833408"], ["269944696412376274535513178757183614006372701967394564734976", "-279204155933297682012884122756443871721774131933555541934080", "91635891998023776939407351226054209443063606143261329063936", "-23527370353259789465976819361833596082131532437904666132480", "2390410126899923406733671492697220114898974765911866605568", "-477011178349526728008417810355715175904584126782865670144", "319487658629911340836075575436484437394169298849426833408", "371696582824713542095709063037945726137634034967025549312"]], [["1100738864956932700536112159052005376", "-1946540708963702255728474808385536", "-11366968674749054373952604948398080", "3343167957708534393990188489506816", "-1579870377285617471231929402523648"], ["-1946540708963702255728474808385536", "4903871000409791547162186290823168", "-1013930354232321457889000286060544", "214874703778620892266061226835968", "-88883720573146536318373933875200"], ["-11366968674749054373952604948398080", "-1013930354232321457889000286060544", "473448662960452522371261413720064", "-136670729504391506445519942582272", "66016824891242275427030132588544"], ["3343167957708534393990188489506816", "214874703778620892266061226835968", "-136670729504391506445519942582272", "56987207740820185296703097667584", "-31533742956466082392043421696000"], ["-1579870377285617471231929402523648", "-88883720573146536318373933875200", "66016824891242275427030132588544", "-31533742956466082392043421696000", "59315645883802925011478176071680"]], [["34927946039291210096516084321484800", "-3631542879708665469831994692075520", "538119568819034392519350312501248"], ["-3631542879708665469831994692075520", "795070935163769009335223988518912", "-180261248862801913292412000665600"], ["538119568819034392519350312501248", "-180261248862801913292412000665600", "114462204301826552958792882978816"]], [["809037467867541517959757853360128"]], [["1969091859552418012241948472553585600823224952498518228992", "12611330922696494738574283044485500924615522744688751673344", "26525528763044831001630682033851898238988959997847666688", "-966402398511959880350549419847965893250335717564874752000", "1313610020143336745489531867194943401613312856403661029376", "1468128943772693865185887659292596312350648869973674426368"], ["12611330922696494738574283044485500924615522744688751673344", "80771075696749109493384263177663392151088544480565491924992", "169886549226962290475097619505860668212978953026220851200", "-6189462615975789261874584842504988671776859576618979426304", "8413203572515518101146235632298597888548011250095298183168", "9402842156543606020076822501422912425867883071467853709312"], ["26525528763044831001630682033851898238988959997847666688", "169886549226962290475097619505860668212978953026220851200", "357323947456189476550610313396590218346782699670208512", "-13018353864014899585784404976188311945171441753876594688", "17695568748456558300556376756828184788213209395896516608", "19777084719020211396702176041260161979776197713253629952"], ["-966402398511959880350549419847965893250335717564874752000", "-6189462615975789261874584842504988671776859576618979426304", "-13018353864014899585784404976188311945171441753876594688", "474296611059047055493733277756855166484903542501010309120", "-644701194622998038041849543604709456118431688409634308096", "-720536894052906689647496743466731357269347050609793040384"], ["1313610020143336745489531867194943401613312856403661029376", "8413203572515518101146235632298597888548011250095298183168", "17695568748456558300556376756828184788213209395896516608", "-644701194622998038041849543604709456118431688409634308096", "876328484448260537342626386082507888894690854597220630528", "979410321588872195648187502575515547394951817762172829696"], ["1468128943772693865185887659292596312350648869973674426368", "9402842156543606020076822501422912425867883071467853709312", "19777084719020211396702176041260161979776197713253629952", "-720536894052906689647496743466731357269347050609793040384", "979410321588872195648187502575515547394951817762172829696", "1094617594952150593777068702564900534221919435251790118912"]], [["429620693555891756065305600761221180306514132121457843503104", "55990615702686197384258033581475726217922743835314802917376", "-42043734331989562847530742791988716634967214564488408727552", "48301797403309540112267135779439998841762762999072473219072"], ["55990615702686197384258033581475726217922743835314802917376", "7297015934727192432716165981543804175223699143052920619008", "-5479378919586445593387645663785485409816623633883881013248", "6294965342040429118837452378056452076571054036383852134400"], ["-42043734331989562847530742791988716634967214564488408727552", "-5479378919586445593387645663785485409816623633883881013248", "4114502916393972673385018018847248540197003654684418768896", "-4726932310857444954898488229167294944306248848341372764160"], ["48301797403309540112267135779439998841762762999072473219072", "6294965342040429118837452378056452076571054036383852134400", "-4726932310857444954898488229167294944306248848341372764160", "5430519682560027687738159148453555320399504688422479462400"]], [["15036848455095719363263654961086464", "-2344547734792871895312833938718720"], ["-2344547734792871895312833938718720", "974974036248514158445352535982080"]], [["459277377590035398618660021893597559606471635104249474449408", "1021661709202965204808204066810312791296852265910649931956224", "18726584013863017934049429309991754107306740757829896896512", "-45434097681908410995386761418404346191729099905642308567040", "-8049198122127934843747125208783608106929473764242002804736"], ["1021661709202965204808204066810312791296852265910649931956224", "2272909424693235360353900165177812615829377801641243340439552", "41679297553627217155970006084504187571429607891265321435136", "-101127340877729073574635317718680759948389668648085593522176", "-17230361842462866838032145192758628628734928694662561529856"], ["18726584013863017934049429309991754107306740757829896896512", "41679297553627217155970006084504187571429607891265321435136", "765720145348818300438834395401656613701496065045492137984", "-1858343854402756109209733923223878759308698821417932685312", "-261990040248778395489476286195182964656475639762540036096"], ["-45434097681908410995386761418404346191729099905642308567040", "-101127340877729073574635317718680759948389668648085593522176", "-1858343854402756109209733923223878759308698821417932685312", "4510206063019215708161998823754039976345821051288899551232", "618255404513080571590969042530145758526093866011530887168"], ["-8049198122127934843747125208783608106929473764242002804736", "-17230361842462866838032145192758628628734928694662561529856", "-261990040248778395489476286195182964656475639762540036096", "618255404513080571590969042530145758526093866011530887168", "2168526609490407392260149908894061546928692946853167104000"]], [["5740413502174577041575961762136588288", "687275227537520658690446428496461824", "-228854553799686152434174627135094784"], ["687275227537520658690446428496461824", "84364348547456345354065324837699584", "-28076331042419509917975186035965952"], ["-228854553799686152434174627135094784", "-28076331042419509917975186035965952", "10127594542468310000583503022915584"]], [["24692035471576888977012780422922240"]], [["227597443748787016356923041249446620155362181423617529207586816", "4796942812954976313185538713311376002162325107803644145696768", "-760448323935519820807665420201210148715613278881708754599936", "250786774961974257391734181295039837913695885899595792777216"], ["4796942812954976313185538713311376002162325107803644145696768", "1259416511706379446100310074159452950168306042811997707304960", "93711202691147066229045302869223903958847895839854018166784", "-48887891942141159133348089214083105351573783553579872681984"], ["-760448323935519820807665420201210148715613278881708754599936", "93711202691147066229045302869223903958847895839854018166784", "12937464095136521722599424947439891912263079670036943601664", "-5970336986849458749782749021462254137148208361531141783552"], ["250786774961974257391734181295039837913695885899595792777216", "-48887891942141159133348089214083105351573783553579872681984", "-5970336986849458749782749021462254137148208361531141783552", "2810001505617691792293115317289534002268107785202315558912"]], [["9689634319895707305726122347470828452229969235194527040405504", "1106061258924277147225753184283269462616045786942182193627136"], ["1106061258924277147225753184283269462616045786942182193627136", "126255694291910533088285444558423880070394076340368867065856"]], [["31040758433128990181027670400873674093500437115320464146694144", "-613061141841788811217000722410228539758490195110336881754112", "73123510213626747445207420150692285562138919564988574072832"], ["-613061141841788811217000722410228539758490195110336881754112", "12108079267651832266795477398590521882093672748861024632832", "-1444203844555573271236079806200576364253513838067655376896"], ["73123510213626747445207420150692285562138919564988574072832", "-1444203844555573271236079806200576364253513838067655376896", "172258927161251670489827482957053306600861826486022176768"]], [["117123027548168229591022397240623460590954783290190563639296"]], [["13247423465133140471612600211210240", "846881844194013576983866815545344"], ["846881844194013576983866815545344", "1111453471212493025270714767245312"]], [["809373967839293675427000913756160"]]], "claim": {"K_lower_bound": 2964, "sdp_bound_num": "2493178456526403778043385714345604248415363297106933546154459136", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.5151452759177804, "theta": 1.0, "seconds_model": 0.20096564292907715, "seconds_solve": 42.38072180747986, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q14_n7_R2.json <==
{"problem": {"q": 14, "n": 7, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["462853289366253305297728159239615591951106048", "235622764887492786384960951286449783701504", "133872585961633601403383691902576621594345472", "235059452609842225686296518594297459638272", "529763859309483631987220934905353248761184256", "234207658233141986807408329573431974559744", "707542537792596967797335519558668582849085440", "234133528418081848332186615740824295571456", "882871723198597256520037761216166253538836480", "234097099040241240112181821410794155278336", "836342501950067399653242399834814260640219136", "234104010571018348959849703299610390298624", "840989762177761026613827182182977961199665152", "234103286053858336846365116375422415667200", "235502878433986978788289302046108612034560", "163500757702181225921007382702933966023819264", "46304363668549639923114954123513051354234880", "235842580875946059846121481675058951749632", "706104582336718222141161072398552991528910848", "88445454801516004084212426511045237730705408", "234725450387254049831613674060644679155712", "707027813023410643689320564454713974671278080", "436313554628211108479270125743447472716382208", "234181701163981650851183350913773355401216", "883056092365507932918126997344445273823248384", "659454731833065956197013951059311562810458112", "234118130270675796220386510121814705831936", "836331369759064044436433727764233346680356864", "882926152142452663527248827009017517074022400", "234100553277424074024205768844174621147136", "840991652116702267847200863369806337693188096", "836340535008390190687399707360375853750943744", "234103648315710837396958312594212237869056", "234647448163037045805283240706766266171392", "1124604608248468220334301277452996216627396608", "38081541447777196883353206678330028410798080", "235552205301370472149497599248637792092160", "719103533019238201301743555748341551080669184", "82247926398175654674341136375571960106582016", "234724039911594027993571276365559301668864", "883179565966731346159112650731168559284617216", "417745112254984164209025840745784825473925120", "234166231578304286243172418707640100585472", "836371572961081153672869859987171686167347200", "659407253124167957702808137359858122287480832", "234121594940542603908184882155194108870656", "840979544374897869458204325568320480462503936", "882923021493792481679743653203030280780120064", "234100191098792711584591904295615874465792", "234104161200617269851461633351060950089728", "737664116486877394219184407355293343359696896", "36227383771639463496148799032243249660035072", "235578087891183655792559055144567793778688", "885133367401573888923314438461134597131337728", "81423361368818848870683674882053336983404544", "234709669323139872268170081459580916727808", "836509392813783247187737011142012980649000960", "417732806835866860687558343570944805417517056", "234169695551608230565912303041055184388096", "841057345997011218988477685426949777977769984", "659428344517068634601197940672555253265072128", "234121229817999458425068891136450321448960", "234056076714245541462469294262850120843264", "887471550318415526514881950707177368930222080", "36024912926925398786519784245114998074900480", "235565388975472085478129777553384597880832", "838254188052074818569781089815672271419736064", "81422820594148464511334826912058723216130048", "234713150002029317863936530474448747233280", "841229592968385635604902399558756940585631744", "417749379261319149134189804472248575826329600", "234169327731259495669345640342896949329920", "234035043677770358520509039459298046902272", "841912123479856669524895172276878238090788864", "36027670969464457608352310299740590691057664", "235568772631821730124293694343846507315200", "843176982551366178812865629713609567860948992", "81425155516703010365715483861276702611079168", "234712766302412011307079281618216340684800", "234038499908426606794370124266861737541632", "846122474296293012969551817248665721913737216", "36026759365403791774315660225053817330204672", "235568444647469859682271667256630246899712", "234038137701807276976572739773246140841984", "234984685479732716171004917610280602566656", "234181802580992570727030560172100374495232", "234133584822528311357821602630581283192832", "234097086080556453843357068560587435278336", "234104011443257902269916148500646877724672", "234103285907411268138943915235130919092224", "134359111839176578434834757511756150833414144", "43624692629154854519630121448342875050868736", "235916389568830788326905386607323549532160", "747614229292481453916860877937943817828171776", "89064873664671735092010146508382351558443008", "234721118124415253824200327148730293682176", "724814062958467355354286235696895043448078336", "443022366900992294520457282877533964229148672", "234179797792033156266983753429205693497344", "883408539005689835622181142105924839669760000", "659651268180842707976782822637020536088035328", "234118105507089753290923374686707661144064", "836326779122200140761224067053431523127590912", "882921035738638902197099115565296315013267456", "234100553637110028318651578476664962678784", "840991941841025640124730854289404699804172288", "836340821536854846536743292919453725226958848", "234103648293260794784517941308916620066816", "702662346132130006222702872034000446278336512", "37322626332603285710456174886361094409945088", "235581835561384774378088101035767230365696", "722203370002077272825944252884368910664597504", "82288323582365016606770477620246460502114304", "234723711058103025069873038975791410446336", "882942123764740714527726235184445521517346816", "417691981721362070812419131490549979018166272", "234166248274796498957628222579821330300928", "836336105248029559086997155404556514650750976", "659385206302239157222979662505845103869820928", "234121597719846737867949278852317500669952", "840978441671237131841256371661223555003056128", "882921806053684277339984521734664431211642880", "234100191184238427946167064319840676216832", "716744370936124705737209029974532464087924736", "36175529407100965326721999253807403955650560", "235580283764504615134970477254058765713408", "884630692995174064835305785130196169039806464", "81419105468857550375525137758381102961000448", "234709704688500118939397733243158276341760", "836446482426789109023682252975787985105584128", "417717117873112986411057432575384647888797696", "234169700481924171376912402825612001017856", "841059219147958642364119936667550898020417536", "659429495997247190932731243676830484423245824", "234121229672854083668956267355215253995520", "889715630518850902106746354145048764438544384", "36028601709527300874058755701726126066892800", "235565231266869030378020703405929452797952", "838537101386208765559140392344354492333948928", "81425489061669250367968891644298175816138752", "234713127828735628846047717914179560013824", "841214483738252522744188508008078972534390784", "417745653210274476691293726758635698755993600", "234169328902055524133945817201905024106496", "841292589694514530254363098563990678503686144", "36026535671502456201085540230857068417908736", "235568821170360045329443853116321201913856", "843149191103055202162509526293765565626449920", "81424896335315459263973905966636948839727104", "234712768455993781679871434156340347404288", "846212721863711827091403566510490840616402944", "36026922962311872601507857409392811286986752", "235568437652965655645335652654827532451840", "234152903815344748479926041329796162519040", "234132282825096002149651571809939443679232", "234097077404371365499156934141794519613440", "234104008293329375828580322062024482750464", "234103286845623740992626488736228984225792", "88391216062386179164898340807934187468226560", "234725832635962302444630252425482025828352", "442045664031093909664672166583670440923758592", "234180071299405015150511454743226887438336", "659391170528136093813678924827568908500205568", "234118138282562452443423022945339176910848", "882931429991488462218598485895202129647239168", "234100552906393018239729091682371255664640", "836327470278895055495540929278075742252433408", "234103649339374597342392830330772150812672", "848976959747394338642333869460725924848730112", "83712627141666402063189375448980646898171904", "234712319943471740169349685283441835245568", "884046760542586692623705102147457363191267328", "417939029579525861432571767891259979565367296", "234166170675018455459220914567766649864192", "836389193097056970273815985747289715419119616", "659418205699100770923714542537024776603435008", "234121593559889742043887755715011596517376", "840965330097488776055499582430351873321992192", "882907354010455178633623799564816338414206976", "234100192200242433898523291605462258024448", "885963378228601193323204066029019737442222080", "81430379068161483939661326300419697357619200", "234709611016081698914146655922549174566912", "836331871229796567515452384332436198674923520", "417688532420956902852054754677828284456108032", "234169709465963902510718760147143826079744", "841038986977721319662054416170214739471761408", "659417058634321655668735284144370361405800448", "234121231240620963501218979656262943244288", "837273741920777045826926080953691053813137408", "81413560328953862971192905793969162618404864", "234713226960339019445681199920924632023040", "841278531611130498189026223426846334920949760", "417761447440295939459445316663073969056776192", "234169323939353833955200884045712218652672", "843353613632102728237829959034329187045343232", "81426802406930934663494458619562879545769984", "234712752618443170373478520572229212700672", "234130364772175183372466645143052280135680", "234096940437849190468146044926996017840128", "234103997497416463365925329482773910519808", "234103280817354639508656558228278360408064", "439994484913707346820562710014850042723041280", "234180649648630753720980301900997514493952", "660332475635443902987959934738272229531844608", "234118019789060626424060037941658306740224", "883054449714247839157137099097468760724865024", "234100544259399174991897866835837138763776", "836407356715288229466387963969422708426407936", "234103643080515023710754758707499107352576", "418366902433001132904120687219595995730935808", "234166036493549407930415728046723072786432", "659382574399085814469440100424812247776231424", "234121598051646235867432969722292720369664", "882988541535515831244503831968981884745023488", "234100186493048555853707802646035740753920", "836308398118725342398340618598575026703695872", "417682677452404866440984687086429549090570240", "234169711306257092291461513065859217620992", "841162435182284982871393644870539432645623808", "659492944188639027242163235825276918714859520", "234121221675942788101154999717145488654336", "841364686164925959540379695804974702113325056", "417782691277024424389612778259172548059070464", "234169317264923978835657081040177668816896", "234096777318116140208654100294576556212224", "234103861128522221700324621778276619124736", "234103267475185995181906432603039027167232", "663161615609861480021380648791107710247501824", "234117665676423803444568087271914952720384", "885384868762565298720893115067772608681345024", "234100380909456938116837678212764187754496", "836560908375610480155599404722356985786269696", "234103631053567301501853342402511626043392", "659967910687539142968608061524225721517473792", "234121524324404602661945091452427428691968", "883252582003625534233830342706896636452274176", "234100167939200625797038849526204490317824", "659617260654762449334400975113903014433259520", "234121206011749586076168883689083012907008", "234103577068467909272933444297184780484608", "234103117010622431657605331209627763736576", "888457411528072142764825786611921198201700352", "234100166850665093972932549244105770663936", "838474245108464708740182777821214899613728768", "234103481560815141437479320551235558309888", "885540175937644123651179695164557905304223744", "234100007655668671642906664405547068948480", "234102890744356545255890351207992377999360", "841503836758529335126705151029949644866060288", "234103246243666951480743875284890135035904", "236781114005319673846727099406267877163008", "235267275751848822972200532164146400067584", "234227933131590253895241017944453029036032", "234139153476636940756120582064273939759104", "234097095573432250054810064485143336189952", "234104010702682556688144535887193994952704", "236132010724425575809265198545138612174848", "234772070281686809950729111138482687836160", "234187304902001764139080563182040231444480", "234118139034430906033575517116559320416256", "234100553582956341300112618351202773499904", "235628996621485828376906733095757583220736", "234730859170584692974311959630545913118720", "234166240375126012445713218225215222317056", "234121592136712401890098531451769267945472", "235586540254943261909781321072855461396480", "234709651643986949589490125316048566616064", "234169691514862168911885393284184215126016", "235565319593352948442833819728999165722624", "234713132753794657280222450361377245626368", "235568804611779304751536553389002007248896", "95648796302953417172607377173702845396942848", "235224505398156100286935411607053300400128", "494028495189556732252204342566359719852638208", "234215148201051575385219554630743097344000", "659243133682974801266695060517306505665445888", "234139204927358635797888570861269121236992", "882879948460461617918484009793905800249344000", "234097098461955500890586064005654311337984", "836345502010189959474223729011336724904673280", "234104010335958913270361339391902132207616", "581343469802129730557141252483864592417554432", "86130150201666059244685762528657970883985408", "234742197068596956623238427297660134227968", "667489239065663924847684923242360820543258624", "420926851639532315995393566590149173488648192", "234186295837617182118111243054883364929536", "883053407609721478223333184406402915582869504", "659453234568632920202050458798801727034228736", "234118130459387994779069521917574652100608", "836335383271483084858235623856801865378299904", "882930625326154182331244049728769235452166144", "234100552962960688334874543343886737080320", "682919032257037546728014914732491022683602944", "81752490018913707713802298131566665129787392", "234728099524272545320618493317351062110208", "883132854998310777358663806266914945718288384", "417734661306512215003975617651888018526568448", "234166234862223109746620307270381554630656", "836389842302913935029651449986571998630772736", "659418609239788226860885251070539510296084480", "234121593509021547889612194839131683028992", "885403655766659319390236467754162263771054080", "81425647955019358626526621356990271275925504", "234709650323767844563026693135891500630016", "836869123674980501262464518324704690055413760", "417822495949914384245565795331298526863818752", "234169667373576204330790068238117926600704", "838211640690609876241542466192002455368105984", "81422419142397079678258784516931267598483456", "234713153337968238728215026258863749857280", "234198471775411142851601484707552561201152", "234138177608241528802521378466369546223616", "234097086269234609050959732398787655630848", "234104011128785232030290282648297250226176", "659243133682974801266695060517306505665445888", "417632575547308014306450300920562968042668032", "234187323579031536774860923245846287351808", "882676715168109421756427441052383568958849024", "659243133682974801266695060517306505665445888", "234118156948561560359151002069656586420224", "836297618716709447562103033398651421500375040", "882888535658355652390746279715729829689032704", "234100555921980910587835093379078139412480", "883675228208837833605080859668521555704414208", "417855974108896798175232440200435619491479552", "234166196753185405506222217721002699259904", "836420777943666930461952169507419755909218304", "659437838413148960367737094833246074342211584", "234121591085155995949505468051319737548800", "836363958064421625314139427153119787958140928", "417696535670186538826268229140126841348030464", "234169706950521736164476027523669166129152", "234136321994218547091132558290036220493824", "234097080686350336961044631813769045999616", "234104006862023102406823648223657054961664", "659799956839854321755548540979398581495529472", "234118086782119514693777378097158120538112", "883025800891325541756782315210641534238064640", "234100546272895031549136744776238798733312", "836502343230066784576656768199664706380627968", "659488536842612637552465489418652342806380544", "234121584695222711988311690231589971689472", "234096921537546409256913426552796265578496", "234103969335193550402497043480435918635008", "882962472883838589715811060251807329265123328", "234100550724176456818226808005555606519808", "234103864447164025365688141671663608528896", "235307016412431025199735781575007385157632", "234235365682433282592447615807822338457600", "234139182849425324916211528946891821678592", "234097096535256572247802338659529847209984", "234779127611998378110437131406210993487872", "234187305986301065148752292163434148003840", "234118135019186624921896377354411239800832", "234730905263045717084477456032831125848064", "234166226445758460614512597215562350723072", "234709640731768951465954013219887823978496", "234235462012786957185885122294169793986560", "234139204927358635797888570861269121236992", "234097097858235045621832883472437061091328", "234187253371124689493623486965601655586816", "234118132399936377611358439089133068484608", "234166246843532315497207251670800472735744", "670071982635025095282186244766276131911368704", "234137861045760143017590810369634076721152", "883228184933388408007553308501491516402827264", "234097073988702297434683879062363971780608", "882676715168109421756427441052383568958849024", "659243133682974801266695060517306505665445888", "234118156948561560359151002069656586420224", "234097112753646438269929997323470108622848", "234235446254149452653758417023640782503936", "234139173427895726988892854405597147168768", "234187276393584586399358184473200003383296", "234139173983426271378364394287678739185664", "21680336460307420668760017049460179730432", "6068899996289078395402659818768995188736", "93634497497129320484375466985345167392768", "96401265641382852198287527438866981060608", "5571874600028245881168354666959872196608", "337606952436545043289282545777369948356608", "126783070645193948559363528193764503846912", "5203935723280449242171008093800840036352", "1742454913294121089400835931427511581278208", "581209896587445986074432862695330351677440", "4833620708053072668747604851118928035840", "9033042482159248305830471612948457640165376", "2291855357111481254972953214858054762233856", "4763812747756953547389473179011173580800", "28159016072756295381556839282329616982896279552", "14873581477766216264194183653926643689324544", "4744626425330157103423768142405930319872", "69781706683407091927300558883194950192776347648", "17814527556855121026820893990423118804418560", "4744126276029856042214458823908425465856", "62691935122257455810761624083611111683742760960", "17005224199266259998382031164647810369847296", "4744246568894445964102995803165312417792", "107224314651265625382827819772475321876480", "85274105043416181956038500012100549607424", "27175018832692513011135851857059256467456", "6533914222854631213872643345549222739968", "325414113019176225211940978335929249824768", "128592467724644985475388435599358982881280", "55616966519504031028132586399677468901376", "5492404677427437499936778933297337073664", "1413293664458686053964137156086131995967488", "630165494558582871814306460392930418884608", "98600409709295513175180696942826550722560", "5038726285478759707714512607931065696256", "8721561322905756099062223230787020944048128", "2312812453610693731257376555958658865823744", "458759075540290829649904830220310794993664", "4803710174096242093333088642424239030272", "3547832617118952178257486909006819446214361088", "14928280206772740949372733722059356604727296", "1828987745917728032420107123332763317436416", "4755445682748992013478244239031438147584", "133510176903882788768234876284827475676391014400", "17812356989659926930237196917906176632422400", "14867384818480793085146785847626732186632192", "4744376729864783289152891124855171186688", "61196730521299107986841674124294990880451854336", "17005336900412072106883646028459740950953984", "17815165575629838814766936319350168252055552", "4744186394690109110037939026231054827520", "282964962368697182171339068056031052431360", "136695939080686405940380368965653900558336", "23479282676122697728286840128670021976064", "6350859592274099095119836242192801726464", "1212230601048841083444046162774598122209280", "680491437920566458243931351901380613767168", "49435919514959338016389507841135990538240", "5308515157932179574814717525539216687104", "8132654921468807296281971668370622460723200", "2358093997016644611227491494505580754632704", "93226605670273639138455633786650190938112", "5009375858593057354401960902975161368576", "1530614615544255042565438549655798998737354752", "15011525264113629528485406756351220146765824", "435958098424294502791189295530997612281856", "4795284868317794764667623463692586188800", "12153732172052990393995959689933769566066835456", "17836117760915276715828523743414306270609408", "1828320345342173772437653149086952875622400", "4755198726551967352812522099965213802496", "47985328158176432878857357931551600000387514368", "17006638016175019683047191992935410470748160", "14870336196539194906410333001625526417227776", "4744436599628880093640816483132770353152", "1084554561790966987052111879975983042789376", "728642980409231712907832505072274880069632", "22122568455232110064276282382497699856384", "6119872689834782159801923309083111194624", "7446854598208485462479992086857362956091392", "2422788760464498446314812900546718847729664", "47803780996624715552901040955007084527616", "5278900915594243220454452819763256098816", "369488755030448141135082301197359292878946304", "15488897938489210724823850712510153355165696", "92193035877223422796426432805273839075328", "5000370614299139352505555832358528090112", "2099446931111422543355664931501985379261612032", "17962358734680426307856385268080282481721344", "435924457378448186980011446616770295627776", "4795033238242436335444071001445862735872", "6338488867252904530572843194492528437003026432", "17046333151411902536457494785053687170465792", "1828572714933000246779603738835531333632000", "4755257464675836141207106153829921456128", "6558060213941761091732520948433946740260864", "2534544139800347955335368706650990582956032", "21752247364789605606257460839109307138048", "6083466699013765607077325154833378836480", "190433046629035379252900104551960689588043776", "16124448364076694182274398132868391366557696", "47510720692345599372011379538163652362240", "5269145260455060355126934249922615050240", "362022926395609197336086882310146109944627200", "18731490122338418118975962989319820410880000", "92193510271216740481915055642824002240512", "5000091180069687217887818198196460453888", "1547297428556976089220313965050745132259737600", "17189478639928937990519964941861415307706368", "435956759617869504518870407691240405467136", "4795090792109415202834116669755338260480", "81614126349691920134327940092847732073431040", "18176519189884191220819866829926624078594048", "21686097250821749265495115078508912574464", "6070926998734111689474673896605416947712", "183290516746866333778990355704907308581519360", "19726794920064271826394958180329630283595776", "47511182602184038079368374522507683692544", "5268830848882381960799421887171925114880", "331084808613262877698301136146605758253891584", "17920814548532626427689153728640535737925632", "92195704235715244318843286265871313403904", "5000151557984003721890249965362177114112", "83196146573612580588547594620127910255656960", "22661089876333669710864998250104389655068672", "21685987677686208459294952956923413004288", "6070525752769437804109110147407599894528", "171334952149564254163784019937517891385032704", "18873305757842688256338252002226503703068672", "47512041979060019235469791810433562181632", "5268894488456288046928061601972171571200", "78169979159288558959590524645219676092104704", "21725540489912984151928813690850689364787200", "21686351140039727687160668421063245299712", "6070595780968391646934378305273613778944", "247227722638073634377823893812233503768576", "58794898162456324804328851047515584200704", "5785770031466983207238345152806466355200", "998984967656893237368598913447776000933888", "101538339833987530659515672817382086148096", "5257589215448974595588393423371396710400", "8109257322457573681656047743692300368216064", "460588394502595347478326266168251026243584", "4844171153314604695308397685524083507200", "1959105226632396768186173878888880480817512448", "1829752693521620705384764060593888247676928", "4766314799440892249490995943948540706816", "349447112219425105297873670438738871560007990813461706645828190271963136", "14865729405202196291048344914323105623572480", "4744627224771573934995700650092806537216", "74817945614927730209229093431199418751983288320", "17814221430926487660968419151604319569051648", "4744126297740436963075606755683925491712", "814977328937197602867595244521909586493440", "103923261942890673170989187080529805049856", "50438552395022649110519653007343658991616", "5548661817663697346583458371616322355200", "7023376050123501783976365076988866601156608", "464668880748385859525706928964436475510784", "93395700071216148313964440818726809370624", "5053116623435233710346621450813131718656", "1098956270044567224039212691110966340735729664", "1831091253622747828054314770112652303663104", "436006877319956491446152179707327964774400", "4806336425621181256469005328069481725952", "16642454903896647020689314586003911270283083776", "14879019961543804281406626035827223511957504", "1828246166048658821439522377032373792407552", "4755450698031179081240602844605248962560", "65004471876459483450694967081090660596692549632", "17814861789244258068440734115492047880192000", "14869129793723533755667722761223825510105088", "4744376552189321582682729647271126761472", "5779886320276673983838887137257878284402688", "471378381925448578404449247433123151478784", "47892448494538523546979196747379747323904", "5326950046141653374276787555411332956160", "333810537874754904172669351462851749653512192", "1838111389541426007319488535944795869151232", "92195494600710796141519567311157604646912", "5012388061227633300653417450544922886144", "2294793190128816960453998000145542002908332032", "14962657888478824687489428299528736820166656", "435916752399790671088466227277772613484544", "4795289871136046999408171471576531730432", "6631255258754178346709575851766936807634108416", "17857943063158063909984019322967107817177088", "1828549425512558191851503190332919865409536", "4755197177144292142293110227662199062528", "187214712022387949997718791730395921799708672", "1846071184068747135271773560027653456527360", "47510924459415226133489765049036609421312", "5282496603014878280438428628787541311488", "368498159509017063630517989058190760277442560", "15490643558813111139998312125134670351302656", "92193097715348958797027491887282690981888", "5000370432385951843709142113266509545472", "1562816755585644147646430335223419231698681856", "18015284435694474812449794909412628453392384", "435955539851545758241961668743985929125888", "4795029477747282321435207106032473997312", "179109622081685818943092650768958250289201152", "16211227902262592690459739793837085981409280", "47511470080190180003674848309944055234560", "5269136043315982084918388092862159912960", "331665695053738232778866764094538008229838848", "18820621747643056666887511633558297332678656", "92195659270930321224889600987307880480768", "5000084859141868790789595125656544346112", "171679456257532262193192237956711405131399168", "19871438579676855789181988792806039730782208", "47512015540533056542631789465024598114304", "5268820605550808825289136048920567218176", "4960239324999542918795801110971082742956032", "93915147959758055945115261561209352093696", "5279780049576137357956423963677992943616", "800492777917741589606788850546637988872323072", "436071383944139552027381371069894043369472", "4847037262775795242589685808448967540736", "11493615974699822629342377985298592626726928384", "1828336141897085985573477856061646031552512", "4766324418891939574301062646313550610432", "62601453352049976127623320048507479567879897088", "14869260351993561435745276801573807034728448", "4744626865171523340324339885670089621504", "413629735757837999752547000811540297344352256", "436293676325589568606281879766455149395968", "92190581091048910239899536305951036407808", "5056692993088060714234880397232633282560", "2293644933367741670888014848269977059080536064", "1829503469813636683640972554126062117715968", "435916793854744473939763334937115963162624", "4806347374697066475425299248978889539584", "6530362103082789838096159593518396492092538880", "14899646991533987824979605692221447208960000", "1828557215629097233569230777078378775183360", "4755448593915709361592587061588907786240", "353918893416379591528527848262831639587979264", "1837536505083890011559073932344160149307392", "92194047877845178587348164388378625703936", "5012392337471948411751003514409515483136", "1550201634011749052407219566863631685097881600", "15009665276229256030590830941628750620524544", "435956529499152165991621650217516471943168", "4795285058138301153693103558919794458624", "332470756065702150565208655786772347437973504", "15561530454294896384032605013333444996890624", "92195597213263546897262062433588742193152", "5000363079667995267928707247802322780160", "1178894735350113903983984833320863395087384576", "435995147931689860598572254611527943847936", "4847046683287402827507753929460856913920", "3345825267506784503455835309860784996651892736", "1829044675225241391446266029050001973313536", "4766319605550327019570537063032035475456", "1264330740166660915308281361202735889592090624", "1830692272182526209052203303670587794128896", "435984252168266326269786591692317129703424", "4806339175135202420981809273058820620288", "47498870303979438769500136189224894332928", "5267423972294886208043570058911788564480", "218764929873347403225567754951821044482048", "159276346959725884120276055799907770957824", "5160721836864361705930308635275194007552", "1049954834666255372852629741825055906594816", "745139915454246276631130867313434676953088", "4824793183576526264074540424033118191616", "7112677266616494774822349499928564715225088", "2460397768971739998382308862831941449154560", "4763134537731025822808947453788449406976", "176595805101810999603676651638871563696078848", "16232141371540169540522476800230726171623424", "4744499753551713241636428082158732574720", "47347598444702144018439889204411711017088712704", "17816682671720119939340290469666396145975296", "4744126123209314395517822780729404162048", "58628289981398603829922001805938942363649966080", "17005543919235649360724482492536352223002624", "4744246544009805218632881969643372150784", "249904086931229335756674926696952349327360", "146028516783688847990305745271494251905024", "58645533012302785013307045695568293658624", "5464536361448353085647454148037022056448", "961313457382627393884191451267349654536192", "797315701497172885215728834206259354796032", "101944392585132797578754097016277020180480", "5030294177996417554844064876289450835968", "5567345385170977569325364001805490899124224", "2721728592282226030920473549261237586493440", "472850588390437094215717736344550125862912", "4802211638336025292878370484665997852672", "162989273412505397792981429042824140768149504", "16357659079378368110243127185854558403297280", "1848780792373265190899919882896620363186176", "4755313313596011254065688819000810668032", "46280429735422691113008805606255873941596798976", "17816837266634236529797924596205248095191040", "14870505958033583748777778919001778349408256", "4744376412096048582318278446276403003392", "68042808806193918280762080474961706176235962368", "17004861466948652333044496977495760629137408", "17814643782431708515841513385830015909756928", "4744186431694639511840285177186166505472", "810396533098433619448424232926410008690688", "942962160905903075811560807965368518705152", "50456203626831663488523527848496057024512", "5297013298342123348576409861659314618368", "4666960152292686770879078613653685815738368", "3005167600432222370963981804969278429986816", "94027022903835205156393735404890376634368", "5007085557903195410037712112290833104896", "129494785512064542813886896658566964154728448", "16793599338481975180914039774520014983397376", "437305779436901958710537358090932978712576", "4795122324204554918075340262690976169984", "12848903415019580237260709342539390011305885696", "17834701698966265775334110167522921156706304", "1828305464855966831843508735586674677907456", "4755198827211155759095771738352671260672", "72177028689341161582997424811042125057630404608", "17004618049156746882503641945608482772221952", "14868791812171225052803713554172054394109952", "4744436756856282158341162010678386491392", "4092949046756740900625667662968663780098048", "3303494300194659751300355578357946561593344", "48056569096876534782777497306502982008832", "5275836296960582224924907131834923483136", "83102543183844757646637758523847558012338176", "18104302523008629963551369246691921592582144", "92272378471448686564573523660935557808128", "5000137418512683907541105026623971786752", "2201731806708650720074528369900837182457774080", "17955222054255680334460187682954598015827968", "435920252432808621447387489994171888959488", "4795033747017003809994095773838575927296", "6888802686619443108421085570003014190788247552", "17042671731051392213941255560918700115623936", "1828530574848405141004811371983511993974784", "4755257749665454245787214635789050707968", "58453577338683134943293376276292669590732800", "19935718432538282815025975504946648217288704", "47537498863528333681859425015006100455424", "5268816101117860681040416552069630001152", "369563757295157182095943058370488079782772736", "18711734981111626159083422695881909213331456", "92193031208694043123086057063497372532736", "5000092589195348453422811570690745958400", "1567033592349965773261266357261201680187260928", "17187073860332427415715579231166571613257728", "435955212597895423628371061197627136671744", "4795090979265657474017110135634124603392", "178456017060294188977356087373588475485880320", "19784479735730266411525356768439840291160064", "47511516239849684296348999484440978653184", "5268826745816226735329915437849897861120", "328937117513669933727256883532021404348186624", "17927150162138794970646368192306411181441024", "92195871861897898728158623388349604298752", "5000151064939666958188591988090505003008", "168663702181468012632021170910954489957580800", "18906289597848846291934308587530865906548736", "47512250647243200251225799111130444988416", "5268891922284503993029098911998523998208", "659372068091358880046240285459960941248512", "107147621821217231136228833451402355277824", "5243376000254214235745246251124126646272", "3784792828646408968424533759711595336826880", "492553452773640614853663086338786755346432", "4840867064006608593276413123064559042560", "117309254344078909457316126184407535213084672", "1856982953870992027971860752061777754193920", "4766132745393679741718184246128515481600", "30922367360143643779799109553553520229911363584", "14872879446424839305954268518422472585904128", "4744626496771554215728100373801803448320", "48478752572086892010366005064916243692042321920", "17816526240919042022589261000606928185851904", "4744126134300675503079867955363876700160", "3013547652350664269082650946718407810088960", "509523775728696449448524913593031877197824", "95078020878648765019779771385254237962240", "5048283756016120965755061448149364113408", "72036817907733699666731279949333149763239936", "1875642672680093693779821220273121329676288", "438486875644742774387656197092610251161600", "4806036783608363154206282787292530606080", "8195814435185706477443067840327511086603436032", "14892742153808301679851243561927537516871680", "1828453176855443462681634366256035364077568", "4755449297612991933824741852167807172608", "49493761149071417719486119834460942103713153024", "17816391961143026910223827429666671600599040", "14870195752093619692257689231470908302950400", "4744376443672691704288891647752566472704", "41114052577957718682931601863727159760125952", "1913107434987450314478219039401042478366720", "92377130355720158474994640980787108773888", "5011852301421521772739442860215379165184", "1787726423317291095317232601256816191052185600", "14990380998814459837447319447959642216333312", "435940240671122449275644818865773321650176", "4795287028966323486592706430438511476736", "6286737127008940666682943952590834276883234816", "17860578896830301487806859645520995380363264", "1828577057428998030730970344540578309472256", "4755196990279242926586327780123008303104", "357753813574833175144983453071127456788774912", "15510225148715172982407859900950875211825152", "92193790439716788762865148908588656230400", "5000368394571828580587504064431764013056", "1470118948531295713044755678439138602736680960", "18028388528447127890897069965190907557838848", "435963208184593292484222877054917209489408", "4795028550081783722955838670766348435456", "302604007352886808365936832331841086269947904", "18923752175878342978294127308561126887784448", "92198120647966927578981062344962402680832", "5000077619789366448244702336283295350784", "32745586324193412585485403714826474614685696", "441713030132971934290401437278446861418496", "4846349245863849345087298078920012726272", "2850620025184220939040207829298435651396435968", "1829218388303898931185622573190947905994752", "4766318426020685979473885022923501076480", "77126775605275467514634667739712951572240531456", "14868595238911987828868994272590975425576960", "4744626932895167396849870000005977210880", "1331620215944741502877870236424083921350688768", "1830558333818757721236015184099276255920128", "435976655203610865186155064211003750219776", "4806340098418504501566336081066119397376", "7002193800668756054365990934661069631769280512", "14897356646473081992486140489329104190963712", "1828522715188821565814904461268293448105984", "4755448827260831872701067267478537633792", "1332772453599577930442551268510073131674632192", "15033411917698496417093338832519563665473536", "435976531798819617789588631557828153180160", "4795282638211276151427475016224029540352", "3702465783754137686234238504433363361424474112", "1828948367277575883251749851620002397945856", "4766320259587978428280148311856138682368", "92170038057908980777737748457643755700224", "4998756836682846634903632500480962199552", "663360694022971585053775470985575871283200", "1270686378413139696092647766010144558678016", "4811906806820777330944019709327828844544", "4669547522941290735530721126774778804305920", "3004095754884390667494532787274100823293952", "4761466245272579621822916616710084624384", "87920686109387675169333362407629483256315904", "17890711154811634381317615701497593739608064", "4744371195459991999967082117816125489152", "108801531577055391120686596741215492743853244416", "17812896693483649598496795154413423771516928", "4744126391699982732794120021561663553536", "58981097130667051167894740159473387615322898432", "17005514414100778580116938894936824875057152", "4744246546306227815068223409888830685184", "769894445071839678400860570872619009572864", "1004447287092664677068433676586512617046016", "104705097777869502614407659721534159716352", "5023758194087297994851594127761045716992", "4119994847874268151727316256146561643315200", "3286083489491293899394857402626071297261568", "487392850809110435204555146611535537766400", "4800756916689659053251945378295050141696", "62126792807080793739254554295315665384374272", "19541669700271303673343232235001534004330496", "1883465234658127427889815708912926018502656", "4755088081961002181013837059016907292672", "5797033908747863625993806269731761441601166665905865240472502243688448", "17809980858159083274679056584600482480128000", "14865729405202196291048344914323105623572480", "4744376898459506749332893614116263952384", "88319092319674995117299543634884163773218684928", "17003885864673325134077124972331529695920128", "17813573053082718192749038263226325803204608", "4744186507635414775081887397231076573184", "3193091492161459166838247078829409393704960", "4276130933503724514760180207634036027293696", "94909648216130348476023144126420900380672", "5004607175393689873073644359284089159680", "52271135806401081448580148212346882954887168", "20773696515046416902478843820813460516634624", "439498476812461415934249116667216777969664", "4794860016088228520966400149368451629056", "10167458602558816902961448082673479957413363712", "17841232720168355406189810758900852474249216", "1828374077506775034424128185412970895900672", "4755198363093911835672769984894089560064", "34083384120411866950136798031393556333776745775365116198061094769524736", "17000612773072966781187426583142923486887936", "14865729405202196291048344914323105623572480", "4744437068723950126033505259480982487040", "46579691684887512894559440646230757349523456", "21833950808751223166941922582631063679401984", "92352782063496995584222323623676778381312", "4999901535239738343118202599307135156224", "1894118293232992065121029835783564465281171456", "17979033788360363179775028091080305639686144", "435934269654846306354209680897399809114112", "4795032051051252545403281214706372575232", "7862108447528834272334550432216892164129423360", "17037453673255311590100801107228220681355264", "1828470491144019530902206640015214578237440", "4755258156028942187728659838366405099520", "345504525328392869309767089665256005421760512", "18777941489546222574139462278844607115558912", "92194632765612713135024264466144386088960", "5000087878399004686120814877330506776576", "1527833443711371109507488269167751438257881088", "17191911789576649434834754990126338150498304", "435958324459287193113570247195703711367168", "4795090602798526657363905044608819658752", "322694505238862996767109896604847302902808576", "17946071095213993314844292317582897637752832", "92196371766587071422249874055514722140160", "5000149594564928911448592443281604870144", "2297090449724233567529129399319197902700544", "537889343992008423371983309139429445074944", "4836860403372441123469362616006309052416", "26524171134917435223161731140249370889289728", "1963360085354248492784075850627771287994368", "4765470052552516550239879152028493021184", "4675613852125854989776148075672754097072635904", "14913144520743709298486094032211740188475392", "4744622410117205606591396398977653932032", "70728560444663162971617186452199368298208428032", "17814466674192535687837307598683520746127360", "4744126280347620894048481915528877703168", "18521880764125895797434364083760400626089984", "2028224018553939534188175504092082493980672", "446336601993518468478706466266952520171520", "4805110538583293876026169050011946450944", "620604554219716423930476671095943329164034048", "15230556458869032242929242090046774359097344", "1833445923673728077935482259370606713634816", "4755415617958284614332022964305008787456", "39167666241468406106662181070842599096274911232", "17818082942009825863658415588910160725147648", "14871373699042188591667424273376017689608192", "4744376323773507058393887647945350709248", "221177489027611482196059394337631524809080832", "15936874894694015033648833414089032467480576", "436694475599319135794879366117791367168000", "4795195928007609594917711634636635897856", "5828297943099052866763899628126835546395770880", "17864571009662581956105045070930422817357824", "1828618893525286534505698411289045377220608", "4755196707367037359150082354319038873600", "1494195066673019181597417221254782217195880448", "18024826850045351630122203109973086932303872", "435961125016588054046112946504405388099584", "4795028802086755897804487301942688612352", "147709661506151608608072835562237028709957632", "1850952618828872000824801866467094967615488", "4766172599596146179027616894935875190784", "6548755916847662303174674838670148782631419904", "14899551508789644398081314931180392163573760", "4744623787252833349527283545648761143296", "2348654726211586792567934584478702821577850880", "14960420875189881162611261643834677880946688", "1829469291313010130823184911745956553162752", "4755442428255043658974525698734743879680", "435833961791021878400501961838867446235136", "4793753550649574303583539772474429276160", "2901827980280201310120702244293176440389632", "4940174086561608960255524097854162404900864", "4758510420843218211344763206173028515840", "47776147153436267020993560520031924683538432", "21580621705848705626740483608654414341996544", "4744156084810323765410378196808917581824", "14250929596055233997405914111063896366293975040", "17832266585163675631120591901409937306157056", "4744125019243854020974435500852003209216", "43489875267552715329437313798879513800530198528", "17007261075881444589847654781457122170241024", "4744246410375027097048633119449496420352", "3520999757048826607575870653644418964258816", "3801961344430784078554380412134043846443008", "497403178765497086594758704653053783441408", "4799805449217221864218793468283655815168", "38817172791399703805062724110837655057465344", "24092309498326649096869860446949513604628480", "1918389457120075269645053996035223930798080", "4754869542669591338899221567075373809664", "8279000574529913021888701491694292516883922944", "17848376706139030407998634150507193145753600", "14892470245579342489467849643227726278033408", "4744374179641087294624771065174781067264", "68400336458913144071255407561994253264486400000", "17004839253560994601794537956889952736247808", "17814619403040424865298306961581293592117248", "4744186433423630258596110091814902431744", "23192941587077491318993989700101090700165120", "41404012076759092103626570281995492405542912", "444180859181416786186130374594826982129664", "4794308635359748244161073323110540771328", "7334506442555912299046893691245921382170624000", "17853333130571705520215023769853179505672192", "1828501081159033406584199286681465021005824", "4755197504093975827804560091599603761152", "71987966349728035632068024489714336249606065009070040689020798066753536", "17000612773072966781187426583142923486887936", "14865729405202196291048344914323105623572480", "4744437068723950126033505259480982487040", "4547809723575114122715524610756270184028176384", "17880001925749198788409961903648310143483904", "435875733426005377179399234247517670473728", "4795039134173021340967891682062497742848", "6963873483233069775224564304177659631202467840", "17042217224464176597143338628703332950081536", "1828525342705265554846274909242516324745216", "4755257785050888884614164507983741976576", "1628201572407571941859620020165283952262643712", "17179995011478240489151827917783694823129088", "435950656250036757649945279825372101214208", "4795091530493842957836885952983132536832", "10717021910780851332544196789835551119245312", "2203988490807536008212633556738967747952640", "4764207544867353290743213291925326004224", "330637775659308592893468495351668478641700864", "15565569411213516320262916256666528725860352", "4744559140704580628065128028974786543616", "31929564246948662104016547547754175167637299959186514032233136078716928", "17809980858159083274679056584600482480128000", "4744126598560455105181438428750546993152", "297199654965945317936922763601517385831415808", "15648454719950623541567226442112529512529920", "1839359060887343620795375348881992737357824", "4755375966727368406914965393695542607872", "10193126415661669439791331594676922808451203072", "17841153885573057456572172783562994785189888", "14887441357524962910111729701971712649723904", "4744374690196726493586801332528512761856", "1845138907225580558943595390210813907676692480", "17983565051782361631940759380289000520548352", "1829858253559469046996655459396526056407040", "4755188332208349835045655739124590575616", "611240295257898068614078317824645762283208704", "15236284964413076181302509241385642857857024", "4744590395863307940005849988086859038720", "1828045347304256415551517180710932751319040", "4753931304549683460359544643429091770368", "26228298958348349503182530711928249453117440", "34314667404221675436775795237435219745177600", "4743769089975715799349358489102398259200", "19028427266583029533789257058328739717811535872", "17826666030102772726330701146736741404639232", "4744125415765300362263520856286871683072", "171366521759426685796808298245391457977527959552", "17002299505739190836926620405767433095217152", "4744246796574436605719562319986308415488", "32356000331676269279428595153966986208215040", "27500748706943663681246976039688908086181888", "1937510583135199250982920242309569989050368", "4754753237454195187910670534335960973312", "1563254552500286839583979368952340396579487744", "18015226276848511110693396042552659675185152", "15008451896770531473856170881710375519125504", "4744362499624841440414913091658231840768", "10907554174369267542330365223044097639031698590410099521339495725137920", "17000612773072966781187426583142923486887936", "17809980858159083274679056584600482480128000", "4744186762476199908312250315076347625472", "954389000512231955431606129662120320414253056", "18148655344253326175547520862359509056618496", "1831553521530463558042710942674850527838208", "4755176894587570831972050664082041208832", "11144157716908536091280879676107825214172168192", "17026587137589897757786451659641990967984128", "14885586006232776768557419874267081862021120", "4744435048860799600498970237732367892480", "4225305077734237186408181974230573911919034368", "17069291462332831784122723704313446150438912", "1828836579212510119710500039251115995299840", "4755255680484705778624420705938329042944", "90807322817355880552263548630311552885456896", "17775727744969985742427023809663921880563712", "4744379333845450343189967962200164270080", "1455049254277770220276134346348358603080990720", "18030678569413027831464424656705867887935488", "4744111130586615015004866152954935115776", "2871439829618857711201685161295103625317580800", "17921135925557101113528862061511406436483072", "14943091273998865091085054756433300067188736", "4744369059508910776172707314779052572672", "14865729405202196291048344914323105623572480", "4743113386850001698321830518322806915072", "420250689122233958940546044439677772635308032", "18598160114517648761069042915886706701893632", "4744073043661689830858425322799164817408", "90871470470100875706325472887102508699976990720", "17003793913583871934341348520114983652032512", "4744246680228778789869266040658411388928", "690669538374904481267045697711382787489005568", "18281394862202711474999993798695369666723840", "15192732461141765073274463007288390016040960", "4744344308405530754065942505221833883648", "36792728612695228727660758165557612593314529280", "17008471783631794866563128611404158508990464", "17818606177533505256031467801757315311337472", "4744186150743773886829243416586292822016", "1614813722052630140942730880026177560712375917988961854834100716699648", "17000612773072966781187426583142923486887936", "14865729405202196291048344914323105623572480", "4744437068723950126033505259480982487040", "1720695923228800167587823289109970508861945830704598432465536059179008", "17809980858159083274679056584600482480128000", "4744126598560455105181438428750546993152", "17809980858159083274679056584600482480128000", "4742863220248276480485224090413119307776", "785228280440170892392218864562224499775639686466847721258701245382656", "17000612773072966781187426583142923486887936", "4744246927917933843495018199643397816320", "442035513937797787206861586028966489471411852473100842263428705812480", "17000612773072966781187426583142923486887936", "17809980858159083274679056584600482480128000", "4744186762476199908312250315076347625472", "17000612773072966781187426583142923486887936", "4742923352124342043308635389227257823232"], "dual_psd": [[["17610328934389771390713809005324003502274223838510619716616569487360", "3197937127216973348765470300592235802010685618640992076073426485248", "-47436096350137547035995850921249953647547933644202201197402128384", "-51059815756994045041486840220746258460729005501036873716795965440", "10250400711168010816534556073986404126198443435235961571672850432", "-1722303908503894476144840408077183329134871066369027817257041920", "-2366276240821460901579346380334336475159226012191670217683763200", "313756344380204918752914935991310640473771070887955492147036160"], ["3197937127216973348765470300592235802010685618640992076073426485248", "825817379926952379068544759876431350886144657439707439304466759680", "-3772569144593070631642494770353489155556972240091115366381518848", "-15643669836601195994758103374019850418506195631409440453350653952", "3231134274854727206951320477732739343360592573371790972845817856", "-1000662071954320437067687624098442460514569904322413610477289472", "-192688226334551566626625041287205546920174041336683655508000768", "-13172589929244330426815318000663773865837939022873375979601920"], ["-47436096350137547035995850921249953647547933644202201197402128384", "-3772569144593070631642494770353489155556972240091115366381518848", "223417589040190684751053122445589356211764462977767369315713024", "11673480606200969840655678330358194480793276859882215617593344", "-553280505556028970379060698265063841886198526989982345723904", "-8949668172610488951097768888115061554460908481626851397074944", "11055957390957582553085284630606834190485186768283134892965888", "-2230888995893079810895323194890952548155296628245167714861056"], ["-51059815756994045041486840220746258460729005501036873716795965440", "-15643669836601195994758103374019850418506195631409440453350653952", "11673480606200969840655678330358194480793276859882215617593344", "313680944961487629941248361445212783799668284431633627438120960", "-65328233884372634854436829297557576740655986354452595851919360", "22876754545881804115799120831657430432762926106146020328996864", "699283816218617984807161562316150972874304998193301733507072", "913919188807218921980301598663748433860168595749103944597504"], ["10250400711168010816534556073986404126198443435235961571672850432", "3231134274854727206951320477732739343360592573371790972845817856", "-553280505556028970379060698265063841886198526989982345723904", "-65328233884372634854436829297557576740655986354452595851919360", "13621289392528533973628963785326485520898617158613007264120832", "-4846929098468465211340358000546516260476426048401643747147776", "-52745364289562557030291702887395423792496537805102556119040", "-209409946201299941334472530238323709170965906856785481826304"], ["-1722303908503894476144840408077183329134871066369027817257041920", "-1000662071954320437067687624098442460514569904322413610477289472", "-8949668172610488951097768888115061554460908481626851397074944", "22876754545881804115799120831657430432762926106146020328996864", "-4846929098468465211340358000546516260476426048401643747147776", "2099196345876557149656824728223737117192724030545066060677120", "-433811588489098734588153857163020970578639245204809477783552", "166203685919452450922649607698679239634554876849327284682752"], ["-2366276240821460901579346380334336475159226012191670217683763200", "-192688226334551566626625041287205546920174041336683655508000768", "11055957390957582553085284630606834190485186768283134892965888", "699283816218617984807161562316150972874304998193301733507072", "-52745364289562557030291702887395423792496537805102556119040", "-433811588489098734588153857163020970578639245204809477783552", "547158122264838942368368371144354708153660021829593540329472", "-109996622541249291651237253898489667000382160703022153334784"], ["313756344380204918752914935991310640473771070887955492147036160", "-13172589929244330426815318000663773865837939022873375979601920", "-2230888995893079810895323194890952548155296628245167714861056", "913919188807218921980301598663748433860168595749103944597504", "-209409946201299941334472530238323709170965906856785481826304", "166203685919452450922649607698679239634554876849327284682752", "-109996622541249291651237253898489667000382160703022153334784", "25667931424325708251885807467351705872540240982683768848384"]], [["20706744773647531491768988146487155631039614881304213518135148412928", "-1756562420433028602107182465243115579666513222329536818852176855040", "46316115551989343654207233141165720280016813691565949014645932032", "12644790749960177085056346545043940909366103554895358407089324032", "-15297630814837961507882955792525672965344723282163475341539016704", "-2204925488509401388792528508754075799124573911180600029873176576"], ["-1756562420433028602107182465243115579666513222329536818852176855040", "150651669468629579696431923303602793428235952741241609561332252672", "-4287744316552549972288138216129800700101968883511452431986720768", "-1003005831933901880394928766378213711113473991020340256532594688", "1185127482443679320797730532969324783582292837460091547578007552", "320263034712274439833898965525877619471344259265855946152214528"], ["46316115551989343654207233141165720280016813691565949014645932032", "-4287744316552549972288138216129800700101968883511452431986720768", "181984026552848977369127267717355958551519719758750829758119936", "13062534383622786568043195062816967999666524960571121861656576", "-9617846327103491824364948885368376000200129329980894135451648", "-34041495974221346046231452256790342530602777602329463459151872"], ["12644790749960177085056346545043940909366103554895358407089324032", "-1003005831933901880394928766378213711113473991020340256532594688", "13062534383622786568043195062816967999666524960571121861656576", "10677253703569712251385804858197866225506482253670776790056960", "-14118341530509989591313253933499534251649397555834319961849856", "4306017317145694706058971500239123520633216775158218895654912"], ["-15297630814837961507882955792525672965344723282163475341539016704", "1185127482443679320797730532969324783582292837460091547578007552", "-9617846327103491824364948885368376000200129329980894135451648", "-14118341530509989591313253933499534251649397555834319961849856", "19021384192416316863524196998767338604739540018997041211375616", "-7506351825756419022991351391154433765918011079980659660292096"], ["-2204925488509401388792528508754075799124573911180600029873176576", "320263034712274439833898965525877619471344259265855946152214528", "-34041495974221346046231452256790342530602777602329463459151872", "4306017317145694706058971500239123520633216775158218895654912", "-7506351825756419022991351391154433765918011079980659660292096", "11045022586098926895771767082099453173651451444932480830799872"]], [["567670985813457679277328696698316567737328519696156442709001764864", "-99909065177146982837090192507844725468368785457135915630407450624", "12110135496391725721629716070144615851918924808148047530559537152", "-6394075484357329360815047663302342122045400235625917266897403904"], ["-99909065177146982837090192507844725468368785457135915630407450624", "17583814487660867414343593697149711841941767651528262863892250624", "-2131361910067165829261620145589067462151293991209602778421788672", "1125345702491440493280070871321884244586669653306100500599406592"], ["12110135496391725721629716070144615851918924808148047530559537152", "-2131361910067165829261620145589067462151293991209602778421788672", "258345741469970570789731203305136108403797653964423866552942592", "-136404928955042812208688170772902983912339843358914474340777984"], ["-6394075484357329360815047663302342122045400235625917266897403904", "1125345702491440493280070871321884244586669653306100500599406592", "-136404928955042812208688170772902983912339843358914474340777984", "72020945796751307696915302484972281373806498399724979294830592"]], [["49564906617674531208120098260347437103876391331464282176659390464", "-3793675884425015136468504608260633139108124654250899209304670208"], ["-3793675884425015136468504608260633139108124654250899209304670208", "290366263111970299246644347420908884470620396537639574509191168"]], [["294518758721806566764005595525367841081623065021197191744443524317184", "1036236151955179846010401294176171423145285333156449468645420040192", "444637160775048170667094089311013741337237034375008045012868923392", "-79187788678181267274094546375805440869716592001525885260531761152", "-35780715315768909442457754780834320466206845475154647748007952384", "10038526628284048659784325148623984935283540047781672513068597248", "-2933225119487933575960389301939293722717484569446610819467968512"], ["1036236151955179846010401294176171423145285333156449468645420040192", "854496990547029255042162774888293627782618958850525777282077818880", "-69711325196416484236528412568783133152789685510885343597340655616", "4472437007383348439068700331910865449159400879967521648823762944", "81851996913340891364732583978453143137756839157714536127004672", "252939348084043136749372633949745797284396242563785050755694592", "-22340088864762646962149396101135143883241263718022628637671424"], ["444637160775048170667094089311013741337237034375008045012868923392", "-69711325196416484236528412568783133152789685510885343597340655616", "7051259945394695012211410807145110583005156371514569203107495936", "-760741325674666496411917418976383775599465930331373377251442688", "1219541235089948789614626059504910610718087630047261380050944", "-23747167336844061832008400317930156399417886498120622816624640", "485035399623403157602033646855658188246961266870981545164800"], ["-79187788678181267274094546375805440869716592001525885260531761152", "4472437007383348439068700331910865449159400879967521648823762944", "-760741325674666496411917418976383775599465930331373377251442688", "192348147068404502578029861766392032591978808112685551527657472", "-32388748832029842901061555170472362335973475206252754204884992", "10801387040992768886581971909161301735118346623525454335705088", "-1599998284472552966955089118928790262287898625465983537512448"], ["-35780715315768909442457754780834320466206845475154647748007952384", "81851996913340891364732583978453143137756839157714536127004672", "1219541235089948789614626059504910610718087630047261380050944", "-32388748832029842901061555170472362335973475206252754204884992", "17291963261571369987406628939626606396365131316215636562018304", "-4835954114734882401170960988690451389014651931302808298455040", "1046845074498461142744193073422396155645788940210328628625408"], ["10038526628284048659784325148623984935283540047781672513068597248", "252939348084043136749372633949745797284396242563785050755694592", "-23747167336844061832008400317930156399417886498120622816624640", "10801387040992768886581971909161301735118346623525454335705088", "-4835954114734882401170960988690451389014651931302808298455040", "1442108357281573738839165586069136476019613444312746690609152", "-300390402363386977191617091516414832704669419698766328365056"], ["-2933225119487933575960389301939293722717484569446610819467968512", "-22340088864762646962149396101135143883241263718022628637671424", "485035399623403157602033646855658188246961266870981545164800", "-1599998284472552966955089118928790262287898625465983537512448", "1046845074498461142744193073422396155645788940210328628625408", "-300390402363386977191617091516414832704669419698766328365056", "66673816385389573503537255443916883341925688832315673804800"]], [["25995197379564041041777526481430716057089686104135094558472221491200", "833138842945470765302605399070163913399811439981790790580701233152", "145763397472724231977766257962143597641544342243667593964334088192", "-16917763970168009789648772216282143582164608172327135815443415040", "9787579791566944599588397758539818041899441177427860934249938944"], ["833138842945470765302605399070163913399811439981790790580701233152", "30835559769148144070512322942360275161763829094178542164595703808", "997882168818441292410833552003263996877846637704129745468260352", "453882615259219284801074460765614836819772312561127793960681472", "300563573673657659206621750243091405111515014184233719084089344"], ["145763397472724231977766257962143597641544342243667593964334088192", "997882168818441292410833552003263996877846637704129745468260352", "4082405010822566504471927108005348218689686258012513996489359360", "-980134444146916345841611803131721166343294793888357924722442240", "66547425836217169316393003254979108834725577462878371215048704"], ["-16917763970168009789648772216282143582164608172327135815443415040", "453882615259219284801074460765614836819772312561127793960681472", "-980134444146916345841611803131721166343294793888357924722442240", "251037658278196312188483783711048480592951361641447119157985280", "-9532664048752596579889209869091422568519578274183906026586112"], ["9787579791566944599588397758539818041899441177427860934249938944", "300563573673657659206621750243091405111515014184233719084089344", "66547425836217169316393003254979108834725577462878371215048704", "-9532664048752596579889209869091422568519578274183906026586112", "3726847459899131229732355643731045886590704726073059798155264"]], [["1550592232923503067120228310098010748406283216356453731028728545280", "91813135872048064975298374891319804949538065950049939886488682496", "12632676131185335081444629798848283811847874813380337890907652096"], ["91813135872048064975298374891319804949538065950049939886488682496", "5436407934770706236017069241253914040935165824418080495838953472", "748001689569483023815503518718167911289092905984147625709928448"], ["12632676131185335081444629798848283811847874813380337890907652096", "748001689569483023815503518718167911289092905984147625709928448", "102918422295033273859198405619922619880181579158523734338306048"]], [["4662848204338720525132707323157401305088"]], [["9412338460022942123095078312465684595382012520537954036314527498240", "-2531196021841218901417573441234383262735521375569020849530402242560", "-213216588496993024116290837737548445859131867339882540425262661632", "1336897019527986893777111351927695037667503567291365934510374912", "-946650241986622796347749686620919188769475800238532871812284416", "1188717302962110435132247688281613009209788456800473476323344384"], ["-2531196021841218901417573441234383262735521375569020849530402242560", "680697291985098852125293057763031909409493576869779986792434368512", "57338883730794935918472010561534915382908740127405465805390872576", "-359522602360006352124500296984269058525111348927952388679008256", "254576196634744296636111197327475476318344315218031393827192832", "-319673641266846551418527844378553321022425331143377849499516928"], ["-213216588496993024116290837737548445859131867339882540425262661632", "57338883730794935918472010561534915382908740127405465805390872576", "4829970129461881697091128909206136484383490498353410317762953216", "-30284569863933732397617664356694872758362345723887755938758656", "21444355826506120114020012193767943219119828640190855880114176", "-26927872292462154502226795657163651670454894802360254695735296"], ["1336897019527986893777111351927695037667503567291365934510374912", "-359522602360006352124500296984269058525111348927952388679008256", "-30284569863933732397617664356694872758362345723887755938758656", "189888373480617284088171196243800144919200943884143752642560", "-134459028691184443391465853725987574745120946047335069122560", "168841423004620563372415114424421904450104704451098137591808"], ["-946650241986622796347749686620919188769475800238532871812284416", "254576196634744296636111197327475476318344315218031393827192832", "21444355826506120114020012193767943219119828640190855880114176", "-134459028691184443391465853725987574745120946047335069122560", "95209780700039465361749001791482131792305419693899999346688", "-119555785980525033440342286336133911722631022528838940753920"], ["1188717302962110435132247688281613009209788456800473476323344384", "-319673641266846551418527844378553321022425331143377849499516928", "-26927872292462154502226795657163651670454894802360254695735296", "168841423004620563372415114424421904450104704451098137591808", "-119555785980525033440342286336133911722631022528838940753920", "150127285834775389877663215678446543855663560614585433063424"]], [["9840870198667235415811300247124616450326375374046447536321972928512", "-420922471554350122840954162022254555633590605955410445250970255360", "-92889557790086105220930577961667173953271066091327103522832384000", "-12043819155726874085287298423797768956989420206626809600339345408"], ["-420922471554350122840954162022254555633590605955410445250970255360", "123600555339453735625989187803868435362231596535842410297515048960", "5418463693125183452292818395240985450997428802476378227422003200", "72757458305601977255348589079237314861503319151359508088881152"], ["-92889557790086105220930577961667173953271066091327103522832384000", "5418463693125183452292818395240985450997428802476378227422003200", "896581560214380672197919833994133871815895340313693743520677888", "107628494548910476497121023118096845915208020862803738617708544"], ["-12043819155726874085287298423797768956989420206626809600339345408", "72757458305601977255348589079237314861503319151359508088881152", "107628494548910476497121023118096845915208020862803738617708544", "16593292388850456152037912613141641113697254695377507111141376"]], [["12344163852999194529167912663578486767616", "76084976482716331319329298116673273856"], ["76084976482716331319329298116673273856", "1558691337729700746000001721234412797952"]], [["4353041064128366680157220884203009395168527379392636912269506117632", "-668817954955029683025614974075213250748831750428197109285984927744", "153448271589072770355185624402344291158197444593135535012972593152", "-20088653706715662259700196953400929642899352675371487316798341120", "1852645003821461405764759309733906861746256011845331620221419520"], ["-668817954955029683025614974075213250748831750428197109285984927744", "102759760425048263416402199826545054117260314649979939568725524480", "-23576382047325710986923572971242560082545392186254573798745440256", "3086497942930763581691219595493370767430238256660591265825423360", "-284647496878514104286610124181766564849048371790483487128027136"], ["153448271589072770355185624402344291158197444593135535012972593152", "-23576382047325710986923572971242560082545392186254573798745440256", "5409177562718135523029898155563142815680356116532084148671610880", "-708141537016301525039713904895813546644645075368536785469571072", "65307257504922791708714712957923562320898113798375625975660544"], ["-20088653706715662259700196953400929642899352675371487316798341120", "3086497942930763581691219595493370767430238256660591265825423360", "-708141537016301525039713904895813546644645075368536785469571072", "92706225786350754860132470482319519055747557375688943368929280", "-8549688223696655172985557007473623651938599819103977747775488"], ["1852645003821461405764759309733906861746256011845331620221419520", "-284647496878514104286610124181766564849048371790483487128027136", "65307257504922791708714712957923562320898113798375625975660544", "-8549688223696655172985557007473623651938599819103977747775488", "788481767026907136930226153517412048123111890286967345119232"]], [["29135344284033026023128341919709519675392", "-287805811386772954628068280770161016832", "41893057529447969944966780977653219328"], ["-287805811386772954628068280770161016832", "806922412036637017635696016143870328832", "-35551386672417679066803929910922444800"], ["41893057529447969944966780977653219328", "-35551386672417679066803929910922444800", "113149673244518815309375405851594981376"]], [["2237647183255391847919319575531830116352"]], [["26498619001176756723205074396770717401088", "66566153651448342724220658356693499904", "-34903277373925589141475288715595087872", "6173871813380555909465662774329737216"], ["66566153651448342724220658356693499904", "784159717680812826646811946907624013824", "-20746875686141448850166029642392141824", "-1452338423460070965187793347623780352"], ["-34903277373925589141475288715595087872", "-20746875686141448850166029642392141824", "45204084856467707027371439002665091072", "-2088149676193323834567004052632109056"], ["6173871813380555909465662774329737216", "-1452338423460070965187793347623780352", "-2088149676193323834567004052632109056", "8815687324572690705785322799435350016"]], [["2645050638766719299419105436727542546432", "-69781384082557490372507065595732164608"], ["-69781384082557490372507065595732164608", "152635337445927025945654195652405493760"]], [["2388720970980740534452888441722306035712", "16364550334279293744275268762142244864", "-4464244067494112740755643748514267136"], ["16364550334279293744275268762142244864", "92660344507576859313756575937962442752", "-3408459905831336558678523908789895168"], ["-4464244067494112740755643748514267136", "-3408459905831336558678523908789895168", "11507073450416255555493822470509559808"]], [["181885490155976105356533719351456432128"]], [["174945781552493811592700825765580636160", "1350576688019730465453559892353744896"], ["1350576688019730465453559892353744896", "14677262933115104741626900649309372416"]], [["13334320771553276671477840455130939392"]], [["43428754326334736929068000792282262405120", "0", "-31833643464543767827234743011661316096", "-6666645199027477576310981573763661824", "-2736167323576375266860621046682222592", "-1418976887427229789205758695733985280", "-1467438822121027023016854430689525760", "-1479547253077879693001705673279406080", "-1476680738707528058469979057503076352"], ["0", "457883720808855707648173004714814245457512414077124531649873912528896", "0", "0", "0", "0", "0", "0", "0"], ["-31833643464543767827234743011661316096", "0", "2419645786437534293555286198255041380352", "-56619073245512777528277083388859383808", "2486286112166534885277831901892050944", "-1114460713777189428037839967408357376", "289068374396645298824491068869836800", "-48777335048163016920288667310751744", "6580322540004600018112288449888256"], ["-6666645199027477576310981573763661824", "0", "-56619073245512777528277083388859383808", "58157888648073243362630651165649403904", "-3586591965132417035918562959866986496", "-237518896539809406108960547978346496", "101608760262782148676989545621749760", "-18056354227321765557785719381950464", "2456423937834534504492106755604480"], ["-2736167323576375266860621046682222592", "0", "2486286112166534885277831901892050944", "-3586591965132417035918562959866986496", "1696551476580074971108324237109100544", "-244100294994328257477173173614018560", "25222079356079659871531308037439488", "-1995458139143145182308067079880704", "105659863794611239379709263347712"], ["-1418976887427229789205758695733985280", "0", "-1114460713777189428037839967408357376", "-237518896539809406108960547978346496", "-244100294994328257477173173614018560", "96328163415296542628655636477378560", "-17134654980730225867567796766900224", "2355893889178413369524976089038848", "-278564856771210680510356146618368"], ["-1467438822121027023016854430689525760", "0", "289068374396645298824491068869836800", "101608760262782148676989545621749760", "25222079356079659871531308037439488", "-17134654980730225867567796766900224", "5761198424834711195861720642879488", "-995381527926161408448769858469888", "139970261707704194962382007566336"], ["-1479547253077879693001705673279406080", "0", "-48777335048163016920288667310751744", "-18056354227321765557785719381950464", "-1995458139143145182308067079880704", "2355893889178413369524976089038848", "-995381527926161408448769858469888", "476918523344465954690943831506944", "-82421055988316828295466336649216"], ["-1476680738707528058469979057503076352", "0", "6580322540004600018112288449888256", "2456423937834534504492106755604480", "105659863794611239379709263347712", "-278564856771210680510356146618368", "139970261707704194962382007566336", "-82421055988316828295466336649216", "115670990987577000066640020242432"]], [["18790480996643968711286230810276275421184", "-245073453905589844281657673681010163712", "18160955964461711476298114874665336832", "-4267267008816308243040452205640417280", "733316380568716408828215740621389824", "-96438961220680285370510149265915904"], ["-245073453905589844281657673681010163712", "230060561946094237454566714498103640064", "-8295256438332108320071591732281606144", "-844223801991590772093060165488607232", "221749586993225902037270075753365504", "-31355071249622117414176198559268864"], ["18160955964461711476298114874665336832", "-8295256438332108320071591732281606144", "5834165556453219901507819106367176704", "-775718195051790116467408963628957696", "79350804701292290415613705048817664", "-7131540135317129435709545612574720"], ["-4267267008816308243040452205640417280", "-844223801991590772093060165488607232", "-775718195051790116467408963628957696", "283941177241812368783747509137702912", "-42877944379044472051517870741389312", "5131063317462867071436550869876736"], ["733316380568716408828215740621389824", "221749586993225902037270075753365504", "79350804701292290415613705048817664", "-42877944379044472051517870741389312", "16277860283023659775916961177796608", "-2492073890943069496150146420834304"], ["-96438961220680285370510149265915904", "-31355071249622117414176198559268864", "-7131540135317129435709545612574720", "5131063317462867071436550869876736", "-2492073890943069496150146420834304", "2355035427740851138589287532986368"]], [["1144391975902780910954170076397549125632", "-16286094022543820562824607716935204864", "-2222601519348521492654408201494593536", "373963947405343184809425017136742400"], ["-16286094022543820562824607716935204864", "19896146347286341434050636959363104768", "-2008020327793005848432663765916319744", "170520414920668488079015613793566720"], ["-2222601519348521492654408201494593536", "-2008020327793005848432663765916319744", "731605281551949512109313134679818240", "-88399536521074625789270703095152640"], ["373963947405343184809425017136742400", "170520414920668488079015613793566720", "-88399536521074625789270703095152640", "55793568296208998189585703609827328"]], [["61471922773915698931379940665788989440", "-3315428323684497072025124320980238336"], ["-3315428323684497072025124320980238336", "1671360296931595636958101766362103808"]], [["18297631554322947992232511666148725489664", "-21834715495044506747090944916782579712", "-28512929571235599578399383947854217216", "2169716107649881602707756519985774592", "-206066067948458832558529668722982912", "35333119176709871018773053507108864", "-6340384755649461185380217463504896"], ["-21834715495044506747090944916782579712", "211475600736203111386299306875228782592", "-6344014857480223695110059832331206656", "-157443513416667676746266431830622208", "-45509003440994893194270922787258368", "21658540522613491445893410223816704", "-4436154478614259159306274869346304"], ["-28512929571235599578399383947854217216", "-6344014857480223695110059832331206656", "5746547873452515097159116514744336384", "-430544280145023028927343262726881280", "-21880101253662194125188468979007488", "11108801255449899369848814052573184", "-2024158073052211410254553335988224"], ["2169716107649881602707756519985774592", "-157443513416667676746266431830622208", "-430544280145023028927343262726881280", "211271085167072835723686362554040320", "-34116886855191081610629855477497856", "4009463151634811391884762789445632", "-390505188014480383937153521942528"], ["-206066067948458832558529668722982912", "-45509003440994893194270922787258368", "-21880101253662194125188468979007488", "-34116886855191081610629855477497856", "15212282824343326659011616197050368", "-2819190909314421031444258922430464", "400996321900335122826803787333632"], ["35333119176709871018773053507108864", "21658540522613491445893410223816704", "11108801255449899369848814052573184", "4009463151634811391884762789445632", "-2819190909314421031444258922430464", "1199720796696328914597469078159360", "-218500670035253310546112002654208"], ["-6340384755649461185380217463504896", "-4436154478614259159306274869346304", "-2024158073052211410254553335988224", "-390505188014480383937153521942528", "400996321900335122826803787333632", "-218500670035253310546112002654208", "197533737263363916866026729373696"]], [["1425426909394751953637765122710275358720", "-29411831538980078501027876124198174720", "248969934136116739897447687364018176", "-106087990223990411219461520792485888", "29956039516293064564656900090626048"], ["-29411831538980078501027876124198174720", "21848922868627318585554910382359838720", "-999120134454032531320592847379365888", "-71866050241387409758116624478502912", "21941772945089702278491822972993536"], ["248969934136116739897447687364018176", "-999120134454032531320592847379365888", "731198979202389693659013016572657664", "-106879885886191400745546100103970816", "11760324816948761984221048347820032"], ["-106087990223990411219461520792485888", "-71866050241387409758116624478502912", "-106879885886191400745546100103970816", "46032776400540473135912484761239552", "-7216974953926698700385794276720640"], ["29956039516293064564656900090626048", "21941772945089702278491822972993536", "11760324816948761984221048347820032", "-7216974953926698700385794276720640", "4781412520679476207866665934782464"]], [["83860405661793817337543022727468679168", "-1734495284592424786772479399943995392", "-133250966981753348391722332150824960"], ["-1734495284592424786772479399943995392", "2360028644091441599610638280851193856", "-256122768506254920359953722209468416"], ["-133250966981753348391722332150824960", "-256122768506254920359953722209468416", "136927744951308520978961941930180608"]], [["4989195674021740087541203609803816960"]], [["1407429785189854496192771707854619934720", "688341783411296811201386966258024448", "-2091341003997601611092849152118226944", "179932936052050633341426250507354112", "-24330671264021920091615202440642560", "4557809661258604451584645110169600"], ["688341783411296811201386966258024448", "20112596415721089904591159929851609088", "-668545337166674219197720011831508992", "-6005669847051127896164938249404416", "-5499305998780144994607570092032000", "2219558573382819667588144938614784"], ["-2091341003997601611092849152118226944", "-668545337166674219197720011831508992", "661793712792267140045075989607219200", "-47782586048833909368840927181799424", "-3333912915125584619389432482496512", "1453423466093809358943965314809856"], ["179932936052050633341426250507354112", "-6005669847051127896164938249404416", "-47782586048833909368840927181799424", "34156701797812050339714607179890688", "-6149613324451535468375234972745728", "794368264541652924608070476103680"], ["-24330671264021920091615202440642560", "-5499305998780144994607570092032000", "-3333912915125584619389432482496512", "-6149613324451535468375234972745728", "3193339075327825223761940157825024", "-615866753457891025547972378099712"], ["4557809661258604451584645110169600", "2219558573382819667588144938614784", "1453423466093809358943965314809856", "794368264541652924608070476103680", "-615866753457891025547972378099712", "415135310862714233580312319754240"]], [["110979857775545961777003291232933249024", "-2087187870661464856563010928579182592", "27361448185596934577094274536439808", "-12272327469442747618839932843327488"], ["-2087187870661464856563010928579182592", "2221659101954747619845161480018198528", "-94345780246387318029174916929028096", "-9283552358271123410661295505014784"], ["27361448185596934577094274536439808", "-94345780246387318029174916929028096", "121675890032907751707787626949902336", "-18978716739788996540638707887112192"], ["-12272327469442747618839932843327488", "-9283552358271123410661295505014784", "-18978716739788996540638707887112192", "11989949480243714512514666404511744"]], [["6586547638924178355640660154069811200", "-123118906185342068413481115298299904"], ["-123118906185342068413481115298299904", "392937203183521426821042144909721600"]], [["108113916839726427181885225703772782592", "221677987817013701751733573598052352", "-177596127341031569814432131712024576", "15760917204662162227352715346837504", "-2162032043679399543139318349430784"], ["221677987817013701751733573598052352", "1997147730075813278928086442335797248", "-65524954292623261921297579183702016", "116951779277434792480515777626112", "-781142118554870445188183066935296"], ["-177596127341031569814432131712024576", "-65524954292623261921297579183702016", "86871699813750571005736452377018368", "-5630057643890296550866629620137984", "-653991018425744733476932351426560"], ["15760917204662162227352715346837504", "116951779277434792480515777626112", "-5630057643890296550866629620137984", "7089399407997482920526201546080256", "-1409908644674549777110267427028992"], ["-2162032043679399543139318349430784", "-781142118554870445188183066935296", "-653991018425744733476932351426560", "-1409908644674549777110267427028992", "1030832768210914560235195823292416"]], [["8699837594754637507405666948707516416", "-162705376239698935411075075085959168", "3046010316717229824182033909284864"], ["-162705376239698935411075075085959168", "261056538469535156996903253724626944", "-9699516203236200374999517161848832"], ["3046010316717229824182033909284864", "-9699516203236200374999517161848832", "30972587837015577637529059663544320"]], [["515967395170506061153181049921994752"]], [["8301437202937096264495966147257040896", "30658103967136043134300206911193088", "-14873355434314293172317650327437312", "1378390495728231489403631892955136"], ["30658103967136043134300206911193088", "212366058830128645790321260978241536", "-7120683946393418930413568440401920", "128614525372521645948036987224064"], ["-14873355434314293172317650327437312", "-7120683946393418930413568440401920", "13686243570318385288850382696480768", "-756057479535367266651334642761728"], ["1378390495728231489403631892955136", "128614525372521645948036987224064", "-756057479535367266651334642761728", "2440669086033305176579108572758016"]], [["681703802695233874805152299972820992", "-12746462606539637043463524781654016"], ["-12746462606539637043463524781654016", "40671849864844908788222181188304896"]], [["636184098302370011696643357408231424", "3501717489954392594581238612754432", "-1250011880392796049026273087848448"], ["3501717489954392594581238612754432", "25460123254763408894403233248706560", "-884452875487242804822846321197056"], ["-1250011880392796049026273087848448", "-884452875487242804822846321197056", "3196674487682985717309011136610304"]], [["53421266480362943096456072342274048"]], [["48668433851881325661754163137085440", "365535935135878590273171197263872"], ["365535935135878590273171197263872", "4081145539657695635631368170373120"]], [["3715609016949391747974654913937408"]], [["2434939581340827838513740757462585413763208656979309878861826621440", "-587222318117287746757817634341351898196484800397876162802256707584", "95854633827242999530817070046693127673181451977234463701262663680", "-33342080474410454603124756000500015219063075882522412309291204608", "4504963405453517787046993169978350348893083942557251774728634368", "-781645962781881495548599022649853082167656898251926137548570624", "108041292630466612273042591566563173716622981600188001989689344", "35174139234294684592378848856093338375588919639872389697765376", "33314874971604570739055575067257044247108940137112282459013120"], ["-587222318117287746757817634341351898196484800397876162802256707584", "192233031693878981942968959211784293576103408150815401465650085888", "-32107811306266490344660776760635728865760507584248191197930061824", "11092654998929048230635831747650010861226917098680807809785790464", "-1494138131735539270565881941553460452900372037985931770242007040", "258369261993804026911494956504084846591830794037781524486553600", "-36877977340076636888455698031137501165970751107069537591230464", "-17571820850742154944743013932514042295308496416723689040510976", "-20488763520654577922011104318194893499227032789479585591853056"], ["95854633827242999530817070046693127673181451977234463701262663680", "-32107811306266490344660776760635728865760507584248191197930061824", "5370553877225264011971547148360174139166871720486168105381265408", "-1854641940466504872474357323858085249877109288346807246553874432", "249764848698936232310651595119074945855070757319635870767120384", "-43180657453424805660304405934751718313802729442116007524040704", "6175575368147118199138515887638632877797864540089552595845120", "2999197874553885800539077331901269816307150160707160954109952", "3523801845950117709851345779580236881861638300960122944356352"], ["-33342080474410454603124756000500015219063075882522412309291204608", "11092654998929048230635831747650010861226917098680807809785790464", "-1854641940466504872474357323858085249877109288346807246553874432", "640552973215780353700668064310674924233291033359830530188640256", "-86268245439099690398868205633779958997248598409948428020744192", "14915436680039664310853268645972393263570921158427099457912832", "-2131920978600378957079273958824758181798870281601787338162176", "-1029642696736125047832963993081797383626816085570891097833472", "-1207085978255275607448881923003147700762651059075189823242240"], ["4504963405453517787046993169978350348893083942557251774728634368", "-1494138131735539270565881941553460452900372037985931770242007040", "249764848698936232310651595119074945855070757319635870767120384", "-86268245439099690398868205633779958997248598409948428020744192", "11618716544868012665510749856384567829478754938162003354583040", "-2008887134728080933977432760250006069344376272976656608526336", "287061517397776297257130507818578614959080972285197097631744", "138287393404187669499439475937003107367519596873401392693248", "161954612070008511271943314264526959370994028897207758880768"], ["-781645962781881495548599022649853082167656898251926137548570624", "258369261993804026911494956504084846591830794037781524486553600", "-43180657453424805660304405934751718313802729442116007524040704", "14915436680039664310853268645972393263570921158427099457912832", "-2008887134728080933977432760250006069344376272976656608526336", "347349352296612256110625074067385761133204079799026470354944", "-49620252876332141375238603607105942237020223479081911451648", "-23836762481766834292152057918502731246079324243463243825152", "-27885014087613604160022894599958685810316735215934436802560"], ["108041292630466612273042591566563173716622981600188001989689344", "-36877977340076636888455698031137501165970751107069537591230464", "6175575368147118199138515887638632877797864540089552595845120", "-2131920978600378957079273958824758181798870281601787338162176", "287061517397776297257130507818578614959080972285197097631744", "-49620252876332141375238603607105942237020223479081911451648", "7107838120841514041525226464391902494724603200958346821632", "3504065127609589542269605899704743129273196202869034844160", "4141114707532114112929963898257043077962470032354201042944"], ["35174139234294684592378848856093338375588919639872389697765376", "-17571820850742154944743013932514042295308496416723689040510976", "2999197874553885800539077331901269816307150160707160954109952", "-1029642696736125047832963993081797383626816085570891097833472", "138287393404187669499439475937003107367519596873401392693248", "-23836762481766834292152057918502731246079324243463243825152", "3504065127609589542269605899704743129273196202869034844160", "2140234496640115963759786825581611581507730144110426718208", "2717690131509343968286188004875444125070263880666042073088"], ["33314874971604570739055575067257044247108940137112282459013120", "-20488763520654577922011104318194893499227032789479585591853056", "3523801845950117709851345779580236881861638300960122944356352", "-1207085978255275607448881923003147700762651059075189823242240", "161954612070008511271943314264526959370994028897207758880768", "-27885014087613604160022894599958685810316735215934436802560", "4141114707532114112929963898257043077962470032354201042944", "2717690131509343968286188004875444125070263880666042073088", "3520320106288345037830744568628252755506885278203625078784"]], [["3661478700144888004057431605989250957312", "86515679710339287799786529108514570240", "-51201815191756427670366350442279993344", "9136426646938024721027532221432463360", "-1166954026053311472307462490336264192", "3256771930673485117411303522629058560"], ["86515679710339287799786529108514570240", "10335996990311358527066433756585787392", "-2858113875864614593641953225588342784", "462165301344623147418666925442465792", "-57366569537687253522358712531943424", "157072790675652828027212312130617344"], ["-51201815191756427670366350442279993344", "-2858113875864614593641953225588342784", "1182585753928124406002249834495475712", "-213148327584575417965880603796570112", "27684469756418849140724117587099648", "-91758749603266281049872882913509376"], ["9136426646938024721027532221432463360", "462165301344623147418666925442465792", "-213148327584575417965880603796570112", "41165638113601694728112186622738432", "-5480720955524119420907668597899264", "23822895364761802625786060661063680"], ["-1166954026053311472307462490336264192", "-57366569537687253522358712531943424", "27684469756418849140724117587099648", "-5480720955524119420907668597899264", "1435830703703568882785706248765440", "-2087111542995560510284163960537088"], ["3256771930673485117411303522629058560", "157072790675652828027212312130617344", "-91758749603266281049872882913509376", "23822895364761802625786060661063680", "-2087111542995560510284163960537088", "71965245310869193044873328052928512"]], [["142790520994165770148538533957829918720", "-14495163765177529676026276191599067136", "1423716772187408599225933453034782720", "-134024152758890986220479770395672576"], ["-14495163765177529676026276191599067136", "2003740746496275367150486453724643328", "-231551289480290344093846527253938176", "24599001317874906256890027791351808"], ["1423716772187408599225933453034782720", "-231551289480290344093846527253938176", "31972792234951054499761882430177280", "-3943481655861931044583795947732992"], ["-134024152758890986220479770395672576", "24599001317874906256890027791351808", "-3943481655861931044583795947732992", "3833693359237288887727269406048256"]], [["1891737599333163231797265818510688256", "-155189747007665328413752387119874048"], ["-155189747007665328413752387119874048", "23535945844145305709743747331260416"]], [["21900342017661893578931458392766906306717930248947258229784576", "-528799954585239373735771170710789942817605842190529063813120", "103728022995152706135011195315623149801037276182310773850112", "118912794801199053884901513241307800847999139160516443766784", "-104986050961372976168603175030771333995706080686533129535488", "-406356858818050336152782016258911931670488696398958102052864", "-457924064375602596085916895029934913606374481278451239092224"], ["-528799954585239373735771170710789942817605842190529063813120", "12768265981592409342845787964459848238778906300015861301248", "-2504589828086594147309859187133306621124180898061754564608", "-2871237373360035175241444062818928769212890169214605721600", "2534965843715379391453598366759828500903116620360778252288", "9811786880546925248567595006576791741245620956757122613248", "11056915195663192140535917117533211227611501593661670424576"], ["103728022995152706135011195315623149801037276182310773850112", "-2504589828086594147309859187133306621124180898061754564608", "491293822982570288788297217664837240343773222166086025216", "563214451336386296005394244776519804316294073681491001344", "-497252303160797794051018191574095972383364390826197123072", "-1924654581272004911350843472243399714686533207426779316224", "-2168895711367406453279853372380026177860895504362094198784"], ["118912794801199053884901513241307800847999139160516443766784", "-2871237373360035175241444062818928769212890169214605721600", "563214451336386296005394244776519804316294073681491001344", "645663558862616468397063620225259154104212350266725367808", "-570045194951288605687810567641625687511993440459919720448", "-2206405257494213518647394796893514518475375551950692024320", "-2486400909068568381836139951058495610313793323148299468800"], ["-104986050961372976168603175030771333995706080686533129535488", "2534965843715379391453598366759828500903116620360778252288", "-497252303160797794051018191574095972383364390826197123072", "-570045194951288605687810567641625687511993440459919720448", "503283048619746302081216138213532900999367559062096969728", "1947997061140413216212612228316582417242202514273851146240", "2195200381811601756394555580371725609441329573704987836416"], ["-406356858818050336152782016258911931670488696398958102052864", "9811786880546925248567595006576791741245620956757122613248", "-1924654581272004911350843472243399714686533207426779316224", "-2206405257494213518647394796893514518475375551950692024320", "1947997061140413216212612228316582417242202514273851146240", "7539877531378477043037993168555576314294653323149792247808", "8496697641835765307895948711961054436453966920726106603520"], ["-457924064375602596085916895029934913606374481278451239092224", "11056915195663192140535917117533211227611501593661670424576", "-2168895711367406453279853372380026177860895504362094198784", "-2486400909068568381836139951058495610313793323148299468800", "2195200381811601756394555580371725609441329573704987836416", "8496697641835765307895948711961054436453966920726106603520", "9574939449126386659314513025490598862744008661855977340928"]], [["3095921025406892203519581472301835605297725313605713843453952", "51918463684525170191500293461965604032601196776548982587392", "10545867608196302133980307553411760863329803809055211257856", "-9989099741190546454610898100759056375297726971205212176384", "514973060452992603773097692708573191350634380677853581672448"], ["51918463684525170191500293461965604032601196776548982587392", "870670423838440744336183401700839143472798057230883618816", "176853750449267230959599012361174613806095245028595073024", "-167516777042444062962946999181276581620065955712470089728", "8636076281733811178480059291451615426547270494281323773952"], ["10545867608196302133980307553411760863329803809055211257856", "176853750449267230959599012361174613806095245028595073024", "35923178497418916893338803720958325255502182698362863616", "-34026618421837256995260105175705450054225920855218585600", "1754191296469251522816244480173404251619477062350450720768"], ["-9989099741190546454610898100759056375297726971205212176384", "-167516777042444062962946999181276581620065955712470089728", "-34026618421837256995260105175705450054225920855218585600", "32230187017234662937419077653883706565349905755409481728", "-1661578968802994102208871850031657244048892761315167174656"], ["514973060452992603773097692708573191350634380677853581672448", "8636076281733811178480059291451615426547270494281323773952", "1754191296469251522816244480173404251619477062350450720768", "-1661578968802994102208871850031657244048892761315167174656", "85660212523498432012630013526213155528018479917601484963840"]], [["68349390963990455855011610277676318720", "-9808048484850582730288943587064283136", "1159378109794033494155200140714967040"], ["-9808048484850582730288943587064283136", "1959031926781050603895706187334680576", "-260262587933991115036977373894410240"], ["1159378109794033494155200140714967040", "-260262587933991115036977373894410240", "52514952165502282236674357682241536"]], [["1866063826609534866381134895553445888"]], [["8854287304740885799345908208508352150026590428212127518949376", "3301966450301465816095357673140462649162095717351696210329600", "62526928258966967576017736294349181750483921362673656135680", "-73159997865005264331503794630934782295581636348658810093568", "-505242815449607108954372943360261450572574296150998983376896", "-580026487161359864469100203931803542710198979455445308014592"], ["3301966450301465816095357673140462649162095717351696210329600", "3869159715741627086604117477223158920755619744220358773833728", "61133080563759395386593708004462594656661415032014434729984", "-158709250236508903330323691313092388847912207995363903143936", "182902020132903036514498388092911440058149111099026384617472", "-247847994522805995212601810794198514900419859931734179053568"], ["62526928258966967576017736294349181750483921362673656135680", "61133080563759395386593708004462594656661415032014434729984", "983673550536262024958029249104073205639071735172961402880", "-2400771706545885785772323970030324039958176019404409536512", "1755334580304949644307563032255930871535665754225147641856", "-4548212546024415084106530886408572245633879025831158743040"], ["-73159997865005264331503794630934782295581636348658810093568", "-158709250236508903330323691313092388847912207995363903143936", "-2400771706545885785772323970030324039958176019404409536512", "7152746797067470713215008341314244154066636139141015797760", "-14326128034048570346774268657066613177271349676885384626176", "6364171115661080551212173162565794364541916718707981156352"], ["-505242815449607108954372943360261450572574296150998983376896", "182902020132903036514498388092911440058149111099026384617472", "1755334580304949644307563032255930871535665754225147641856", "-14326128034048570346774268657066613177271349676885384626176", "81100409748916089380405241828031117781167999367876565794816", "28657172807408641817212371032428631199814629413094768508928"], ["-580026487161359864469100203931803542710198979455445308014592", "-247847994522805995212601810794198514900419859931734179053568", "-4548212546024415084106530886408572245633879025831158743040", "6364171115661080551212173162565794364541916718707981156352", "28657172807408641817212371032428631199814629413094768508928", "38373556578436968101963885189460987651738389395455157993472"]], [["1365225609926145682371997652684009147765075007129986285927661568", "138357452067839420891261731638313173577137080059715243762253824", "-64791170710687905877445132552396694728748556517529266310610944", "-14584690686021635971919973355468966870953805510122445348012032"], ["138357452067839420891261731638313173577137080059715243762253824", "14021700445349868555658610948271974473796807217316824789024768", "-6566197726475512993635147171389564664041221585403483546189824", "-1478071190464017503408544227824847869772905892605730584788992"], ["-64791170710687905877445132552396694728748556517529266310610944", "-6566197726475512993635147171389564664041221585403483546189824", "3074873318768606332492254167110823457069708544278872889229312", "692163388329440271916620624534356563285061947364348648226816"], ["-14584690686021635971919973355468966870953805510122445348012032", "-1478071190464017503408544227824847869772905892605730584788992", "692163388329440271916620624534356563285061947364348648226816", "155808095643937824384198840816873231762773321022844308553728"]], [["11259132111621439765432783868425389210275533233662917536120832", "-7215612176996982635060530306646573329658140151426122428448768"], ["-7215612176996982635060530306646573329658140151426122428448768", "4624251547336110768344638129811351669643758068179125240070144"]], [["106951659800005060836219716127739323940596757943573027955190792192", "4758262164891676595670190703615715793325367580327568427437785088", "-96892995758423430862490872099724480991731512018506697427386368", "35364085458153268838165151629031386179058515608696116876410880", "13093448475099181042025746581155559875836845347577593583370240"], ["4758262164891676595670190703615715793325367580327568427437785088", "221002434394971199379754368567649169882559982506341454139359232", "-3458241322740457489480836215421294580659693067284731442233344", "1444487973712418901027982220768578955294811997170647210917888", "-276792403886549454398320370291917683527432917064844037849088"], ["-96892995758423430862490872099724480991731512018506697427386368", "-3458241322740457489480836215421294580659693067284731442233344", "165860328916369022252519680926238391511148341441549572243456", "-43839677909990005533515486402648582141334704449077846736896", "-90565306775154419392645237548682835835697761814356263174144"], ["35364085458153268838165151629031386179058515608696116876410880", "1444487973712418901027982220768578955294811997170647210917888", "-43839677909990005533515486402648582141334704449077846736896", "13477070916506755713109430344186832480752469323055336783872", "16225158662272787066114725379240773463703691269464238587904"], ["13093448475099181042025746581155559875836845347577593583370240", "-276792403886549454398320370291917683527432917064844037849088", "-90565306775154419392645237548682835835697761814356263174144", "16225158662272787066114725379240773463703691269464238587904", "80934494761097562057311437901026932164848034333762175107072"]], [["3985679812963806579826894773465203775996182648010288613638012928", "370617875982424492837466061883539315492613172807342078608539648", "24218630326450315994003003280394398851268408416450761172451328"], ["370617875982424492837466061883539315492613172807342078608539648", "34718982047078494058590592484002740328897415533990127886925824", "1820655556163632532595722198381876888850904890934195208060928"], ["24218630326450315994003003280394398851268408416450761172451328", "1820655556163632532595722198381876888850904890934195208060928", "873470717168244014754418784579014523968532656739510682386432"]], [["23953618509647657950171980224851213379879248188955339423481856"]], [["17066299648544711046331980664760921475624221774093361557652111360", "-637344762192168349271157418004445980118715671454911725624623104", "-61765993819069517771681136953582399740222089123666854206767104", "1129458990068539197626651790301914434616029320566179207577600"], ["-637344762192168349271157418004445980118715671454911725624623104", "41078458049441129962086922440904119532919114252594692541644800", "2045325686838984178666231721713321665500064278847087909535744", "-795131566073404513908180628544721746108452317173653784494080"], ["-61765993819069517771681136953582399740222089123666854206767104", "2045325686838984178666231721713321665500064278847087909535744", "227495388253827622661354347604194796224820911550680260411392", "7301960498167811286769541579217945207736342115993694240768"], ["1129458990068539197626651790301914434616029320566179207577600", "-795131566073404513908180628544721746108452317173653784494080", "7301960498167811286769541579217945207736342115993694240768", "32889869579300103606136940639912503694472208267887337537536"]], [["634810003404474212757220838653899294436258155026043744930496512", "-28531234051197509419002573094450926365396383504170912017547264"], ["-28531234051197509419002573094450926365396383504170912017547264", "1980473515748988947905726116095803567564101340472019429359616"]], [["775853112893387321417474854011157466185565188942423636247052288", "8633119244617648822486397533314813949100595627184384236322816", "4076941676989147822700461593361218578961975652074490972602368"], ["8633119244617648822486397533314813949100595627184384236322816", "96062961729753519813287310580867272322249370567692597067776", "45365189706515061263239408315263828791351400426221068091392"], ["4076941676989147822700461593361218578961975652074490972602368", "45365189706515061263239408315263828791351400426221068091392", "21423453951979047806530875530462284983625614405769122283520"]], [["1680856518205901903949244082258182144"]], [["5022243699866427656491407935325339648", "32125304797877625056804918249127936"], ["32125304797877625056804918249127936", "285375378632137427886965695908413440"]], [["268291437125112932968304305921589248"]]], "claim": {"K_lower_bound": 29404, "sdp_bound_num": "2434939581340827838513741699166434713499429979114733760312395169792", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.4450708594658646, "theta": 1.0, "seconds_model": 0.32638072967529297, "seconds_solve": 17.485941410064697, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q14_n8_R2.json <==
{"problem": {"q": 14, "n": 8, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["113724533844502100759346620463634736162164413825024", "40646467453298577832979841206403868522287464448", "41875474852231165721712312014176569785655974952960", "40535952138253635042087863582594513880383225856", "118202202578513213693204782590154590372848419733504", "40455642906927253793934453911932120401646190592", "126447525806411276441287079421847333568278696034304", "40450403126287979596893401930205346203323858944", "193233777022426768766980623253061818905976773804032", "40440535654532828354796362293100469714044321792", "196118786945200626797550661495126417359022105559040", "40440048873749145183553190537464094992256466944", "193779130266187674574588441909507497282846689591296", "40440250435193187815557308858931232526299037696", "194027285454835878807417767242474969238434626928640", "40440228840002001541460219828877837401948422144", "40631945124833033715329533822002192082064637952", "63487558507199343966907735296606853386644093927424", "10213143190849338713853344493981278248529425334272", "40657966164055669761848680065349663427693379584", "166668121883254891458969956765958483683091146604544", "25283496778934699431918252112261212558561850163200", "40506593033694986592782061825489369822276878336", "128009506107722872448937589609647005770188748488704", "95582333677847844646823488137855076290479953805312", "40454582118795745770603146756311179994517733376", "193597203645020008940298606461509189348950850666496", "118146185942315916814738047784079087779582461345792", "40445915341314317292585557865609496469224554496", "196131094079731307440138633635107182445149808492544", "187964561842525806094749829774475442186625690370048", "40440410628921848504218021566746920371248693248", "193778667945175991414046307896878695771410974900224", "196122961386125806943567076555530211079253328396288", "40440149575542147105374782706599396406808543232", "194027364884548868015693627889481758388752064970752", "193779042753897162042787061652665336100020463599616", "40440239637775143168455492896371902305315848192", "40496750807205607420474985497492932064974995456", "313774866113109533777083619488874726573795109240832", "8410395375350568954697175956756715922545583325184", "40637207397115833020363176511298151948818055168", "133101403492139755876693166008130104286335463325696", "22875507617962139018214418044033384209373965844480", "40509075891004480063273477724941426341311414272", "193901274913455395343417748102934000823476250738688", "90039353504995560802643757269754700992941435912192", "40450238046137793278130438664342273369764265984", "196158445341992074600538676749458201108113338138624", "116033949204904171060640053992317300714504846311424", "40445805011566633522119998047543117474751840256", "193778831600643999769980171765907584359028609777664", "187957246266389539766137060174636080492615313653760", "40440511848657262448002614196299982536815149056", "194026922143354669856045520952287532842402929704960", "196122892960153624487583469530808438108880851959808", "40440138777275902863678355826860504859021410304", "40441801379109534954201422274550640827906916352", "142427605794277678342973173259067630625967315091456", "7975445114269869611973059161238626841950190305280", "40643539970344509407308512904499614578345246720", "195079603873386135576002582224111376974484158283776", "22408136452857005459843020036630566316844678905856", "40505159309736898246295223508808936555714445312", "196166586540216617827309661099717194457305462079488", "88745157991063444954020097606103489913570814066688", "40450140600282546986877607308466572163463249920", "193800278627129951193768408191746939693318872760320", "116029278759418729542390159845248752361069493616640", "40445906487055992381548951190844369936622551040", "194028659689784451706784552328057485319408826974208", "187958659982336049063725235911970131118913134526464", "40440500981843594297841348276696263811286433792", "40437467231809213863653481295717692246927081472", "197745159659020901754954221102370038962853741854720", "7891446468829146016069918270018583876939177525248", "40640295742715779362187810970762494692034609152", "196447059680321090258905208169887640774329531105280", "22315209286850046969145592595128638255143629881344", "40505100766603499226760349964749802581388165120", "193818615188577349005236156756365573493495393419264", "88744604288530594368398094136268804736738035499008", "40450241644956810148561496128654046220624330752", "194055068218189705927690439212694259374637088505856", "116031571575009488195446759564935648322314945167360", "40445895404209380087382768477547649953383317504", "40432073910671239276919295250374881290462691328", "197171839070091032708444818839508310480417271578624", "7876762911701423753639717286320231278906991181824", "40640320028982942655630838837552872051708002304", "194072222645872583883173607956575459289325941817344", "22314907408922068919055604146045774530767629582336", "40505202965317254775183379154901484768015155200", "194075455427457596796325128003816492659475583336448", "88746364267149275875942189200564024583812942921728", "40450230472746929522255488678547701271673962496", "40431711781592064868855024937375033229058244608", "194777589980402866506213475206275617734480837476352", "7876722089651308723734662644045964776086756655104", "40640422996631402643560035123272366724309057536", "194338812021188120820395675357598557205662502223872", "22315138359831545804746288783030178573342514085888", "40505191368430540079959472692051724498775310336", "40431812619285836546739411876862052202702700544", "194972217464220664844716111996730622526449124376576", "7876630292062770430473413110067238053770617159680", "40640414531985450890870103008993549527484989440", "40431801822563267802130560266706113873921966080", "40522598920270917092355542716925771256829050880", "40451616910946644471737475255533260527452028928", "40450245231786047753216773719601723851491246080", "40440519766568961659472651828124957216534953984", "40440048350492639482647483996447983545522061312", "40440250455328498451276870400485430436923703296", "40440228836551482594476284076706541959330660352", "45197826117725430747561414460927071723348130004992", "9588932961850263919631610366621496790291952173056", "40668505300788987438889714812675905756596273152", "190174318127654084436676135226522117669994750803968", "25766636582421569381145992230273858344927503581184", "40505376241723595958827914408820177281394671616", "133651324647075208093980588559290537314891717410816", "98693104851542575814517703626160664312426463756288", "40454042442591438592789906890218787888766648320", "194534757464819295236043605142822060313614026276864", "118494698592362425155779990082147736664115788120064", "40445874617465226622350620622533978800502341632", "196123022667437530642318072393524250749178558283776", "187957148580896426018342948872312409087161126617088", "40440410972088929143302327500356007304804433920", "193778430223727371606029005474266733094403993239552", "196122717878080830150291527682288652771982936375296", "40440149585895534750705969583426394348266192896", "194027386481934401804724320194023428896829518905344", "193779064296035992643009295531706073761665955921920", "40440239636836927704738675409392060083898155008", "184760647310301045471268137707012907721214115446784", "8255873702175598036298882901910932721360372236288", "40640882732170081852182478612891911631795126272", "136210414733066865829742925544848473632543741050880", "22965597877542745975888507343674635708338605654016", "40508794486530982062647801808148857255071055872", "195503831240218105842993316914514908172492294062080", "90383385106205692166293805367212901729143682498560", "40450168875976763479628977644109251901229367296", "196144831086073237257826097467399808726528509870080", "116029185308069221986113775261915698635956482473984", "40445805590404594977530159485186233790772543488", "193777491929234829742973698605988279349795081945088", "187955985879548474101172032034476465662269532930048", "40440511907004716917310512965297326213969215488", "194026830746925036999147791109421405103791397666816", "196122799578444552395159412156509819080313365594112", "40440138781246270426921335774890130699901206528", "135207847492605366457887313788673169492782897692672", "7951669058352257567355284181835580736944312680448", "40644159291988437715056689175197269316616585216", "195732453505171160263234115747331360647316443758592", "22416724933905712666720867284379871307048605974528", "40505131258058778989963241846622717252988829696", "196153227428926022060372815341973884396522409295872", "88742423773758502727611949356251152181987018539008", "40450141168346395485557083957359694098557042688", "193798719090092234264566944313332173148570410549248", "116028719744385925457520029701666530586701286342656", "40445906554982540040781006893297134334919049216", "194028855351704792165798344156589146545647479947264", "187958843593553804188443034031088308460104401813504", "40440500973343824464373114071933590080516521984", "197066348958730206155587494232885853614541685915648", "7890361833162296481026657848702975944720885219328", "40640324513014696496919305985024442668488327168", "196393936277386311072696494059120160165187935010816", "22314523639402204498336779485635153570090876665856", "40505103025684158225467485773410778955821088768", "193807003115420785949614716206893699784845369016320", "88742169749109472382327315530108407648409333268480", "40450242150766397883436137710940644833105018880", "194054253122613413062403750426282449980187763277824", "116031280160186329314371508515341883650037382119424", "40445895439618023506179484979592604005680807936", "197121989303481881122865409113700165684704508379136", "7876683337126307420451056266300045353650252414976", "40640322147331541648275748329207471663468249088", "194086084333899379658156453284017560517134222622720", "22315090662341498093113766003495513067886823342080", "40505202361535533437938111951991704497407655936", "194076401410025752806901826333841195064224745783296", "88746562074258849224989813659161908982141432102912", "40450230431652610440848266010246573151525797888", "194691577510072651375772454787121455268876647399424", "7876581368766990691744856105530686817067052564480", "40640426742838205948185799225429695270146277376", "194335777929382533788684093353454518130830666104832", "22315098354783151111626050171002757380633882787840", "40505191500237331761275132523089770442376871936", "194986927578390208966197929381865194355008768835584", "7876654298077184754108089302258272145918302093312", "40640413892907156272180446551908985367385079808", "40447014512167456091833432678247512864907591680", "40449756250933105998600502583859031199975473152", "40440506519220615188709691368803462652111093760", "40440047187847362216636097340115855712429539328", "40440250448200856286750150779503340009222569984", "40440228855784709769993658382440433367088365568", "25664748065843385313321851924070678936066386296832", "40505629030945538394418216448392567796690583552", "100081595709669955632696914215305768517791391940608", "40453812391989796366520378427271576045003735040", "118853550650736631324233732489530338254936931827712", "40445832935097998444520252586042687691893506048", "187977178661841511336834912460482712946151870431232", "40440410044939275719814467863026759584660324352", "196121756743770023768055199816597809757607795097600", "40440149626760949409540230012839007157982593024", "193778509982607723234489863055426495038425401393152", "40440239660978768013917602570583705100654477312", "157341413779794205958899503908565459000089957629952", "23497668393574714748184840768559012686043101003776", "40507176600372717186967074247932181893116592128", "197571670691941246207609395609725099167836775907328", "90822846352658800353361219949275920663910073499648", "40450081281522805984306545865814121852841230336", "196249519268183240830466823384514448511003244101632", "116065810823191041644268582758267508878640200810496", "40445801141438241692820335965015628589754744832", "193771804459330868580126744398103368693463618945024", "187950635000230296810460243803818611627715272376320", "40440512154723243981661966786644373821049536512", "194026327140018032605352581873599149993007593291776", "196122285032387751094748893195933131293904848551936", "40440138803123609652097984325167675470187069440", "199960314550398764150340587916489040006928377315328", "22471139015455650869827569762385413351969166196736", "40504954030097621559391454090749593253083873280", "196149197862985611297645913306582812564293083463680", "88741599000050066831332309974273176177683806027776", "40450141339709119547952868388707634376161099776", "193785258270890314483733258752510515573231223570432", "116023894572459707397517215189492479928574635147264", "40445907141321844205451319465967415816003518464", "194028147251904685522682639561369369026473828024320", "187958179105149348140240143294747282185465039421440", "40440501004104542500211787267607007112451850240", "197335482232178548130829395096572052579759738060800", "22326627363346285563070128739294625051020498042880", "40505063166599535200991776197598628745435938816", "193834439078105551087460951902057448870045494018048", "88747921605440604162584302259597315963086180450304", "40450240955782551699685324610273821191917535232", "194056546398992853352764028616446084675274650157056", "116032100055058955328908194301916263088786136629248", "40445895339996347834493823739149873457053827072", "194007106731291516035531440553086754188660131758080", "22314046257457983509270732717726631440072331755520", "40505205802764409667325843151028872479797936128", "194079819955948582187061960616291936711825508270080", "88747276891272880342428939333446636148139889786880", "40450230283151293415663127930366232304354852864", "194372827067177866413472877413770711059395854204928", "22315586778683435703054740460025184766566250577920", "40505189891033146684633670895450767519324831744", "40448951333749971725011233292792200566268755968", "40440455573624559676969205262811348539275214848", "40440046841844583154427023711367911177401139200", "40440249514228502290349373587213143546001358848", "40440228780304039342654023957071111881981165568", "99539282699348238053739787661416644269581071810560", "40453901480390782672733204086877687793443667968", "118938007179659853364326936024595745469347414409216", "40445823161648511059982817950705654255616786432", "187984890286942104186995055168121832804543820201984", "40440409688037313965073366733674977001616703488", "196143500640410233015269525053476090863876973789184", "40440148702354055020858155146791134372929994752", "193780529408388881350142978422564044994760190984192", "40440239573028010103609137978954767976586280960", "91324338993705288007609493070411804012091109539840", "40449982353198292126350316136203599278094942208", "116030713358917622048128807149886436599564276334592", "40445805404733379962806531424791117095390674944", "187963292585511632739035407538401735671459805659136", "40440511568764136754138605346644487307079450624", "196124144680158656658751614644914773029908157300736", "40440138724056118048460774123575227775358861312", "196081972582324474247950476898896853901050304790528", "88727836556125356406721621384422764625510107447296", "40450144199593909209232507246484452565665710080", "193758537858103932832168544495884373485348720738304", "116014315563049585954325385163678602037762585526272", "40445908305476693998277641450408731810119811072", "194032826521522370027118548067683075600077968900096", "187962570178853355942316456443328056613641666953216", "40440500800835530892804079871600086599730200576", "193831202752330480850208478077036426755513461506048", "88747243166664875109283942801277622435010626715648", "40450241096724356064867038564351116157336420352", "194061606599692718741463417969518820393392080420864", "116033909156410909515614951947884966837361399824384", "40445895120185699686808964385956372420956782592", "194065140472691077168604051901075083550784680361984", "88744207318690856376845545969444235433917185785856", "40450230920863690868111391551178569457640407040", "40440342567777651818892814960667224395046977536", "40440034939188617944219888482361407161889718272", "40440248715874219923479793840561585608393228288", "40440227633258862859368323981085852110975664128", "119429229133831422778139709587945269223231418531840", "40445766590729800432335321635689578665156280320", "188205957752713805564783577683458155206739677413376", "40440399469246572438179460018289365770896932864", "196151986340574659158413832066840340740578979348480", "40440148341653730043692541946325309865186033664", "193805862206475222455561058394260914837649308516352", "40440238469880619999150350434175713938589614080", "116444798978069328431291816001934384782438230392832", "40445755269443771721276132801898745214294556672", "188009562314645582328828039162336219672104646213632", "40440509427465536208396348835938435548741369856", "196153160753183566196276238440326818584377065209856", "40440137490560751267186498627988012023001645056", "116040362746363806025847162466624197170992148119552", "40445905140363411542642957523667812456538832896", "187989577548171344893166555850372705776547565404160", "40440499550835069659736456502197210226035261440", "194108178645732979920362787729111079278814676647936", "116050557614471143673405780996908106362057499082752", "40445893097675399308821102191614955458417131520", "40440004338011643675506915321326764185796739072", "40440237689552213177496271893817038633084911616", "40440226747961133243348437115657879323980857344", "188874465552764091200600532668022216340304627236864", "40440368713207296632576909160263227038874206208", "196437866928220217249789002068197314173956511498240", "40440136207986059799194620055594596728519524352", "193827953826996308934126204027367558219100913139712", "40440237508109660469298552490485088965743345664", "188172003950321016208803797502685927886008466014208", "40440501918232876123192947181939429352853733376", "196176939959258899868356277646675055075830330818560", "40440136479960690504072048151396723998794448896", "187992893734992476666154569606570947807367303004160", "40440499397374500028537148372842826218568941568", "40440207172678017522673526563655647751019954176", "40440215328619125667005677055112718897406541824", "197058146235647801237369034376673901734383547580416", "40440110002475304600503722504946114085460639744", "194086666245276699550458517492667131679102988189696", "40440226261219898243973685638458306410257055744", "196476318313204961141976104839315244459811487612928", "40440123777515853834659797959072106124303925248", "40440187990027255395720711631533688163296870400", "194736144806466326401868106292245134134565970903040", "40440198158432152774508262870179029545744596992", "40804850750842888476010970895154642267089666048", "40560498685304503500729078183713879575964418048", "40458380143921547215421796395404485224348778496", "40451271621289101882642637915477132776390524928", "40440773257015220338775332881298263275913347072", "40440048706612427541219511594054510962389549056", "40440250438066357673512172958120982300346810368", "40696374858012885800086763538578270150536986624", "40513143938058910766207096175611127830874685440", "40455567025969773584653971279398331480467832832", "40446167971993010154969959714217930315760926720", "40440411025913960075851878472532892817389780992", "40440149582421825086728808545526767843033481216", "40648537862042159871977756440869628229107843072", "40510544088663104857190430754275696694756638720", "40450503627630128962270971587944801133989462016", "40445805646975526816898160895216103817343926272", "40440511774712856198516320697317763795424116736", "40645773538965565428542762589793743969097613312", "40505466470628685295644251988848089564121661440", "40450141221124600393981838061251926917054988288", "40445906243868894719188841593572038634945642496", "40640688022930722231541272181395343970123382784", "40505101157439215110818126681519651229580394496", "40450241238219605748621970506643283833157320704", "40640324861886222584139047420580314980080943104", "40505202336190762905294582726982796018689507328", "40640424801330782410820946414358467247066841088", "29581775326941205965465606419951121010909817864192", "40552265900153068176031228684214236720299769856", "113145823016278571711417694232172917256905327378432", "40456261692856056243594083067048662418505859072", "118949317319168572850999582561058002670324390297600", "40451218843616168578245686490086037326657486848", "188072304956896885213916174373814070246189750550528", "40440767929273794462807694834518200420451483648", "196121639902103661081958631413439977700786910003200", "40440048752445503449411905975618644938938384384", "193779174307347326924686578421835791546631566917632", "40440250433275083033097495871926019152674816000", "136393012286516152498409068340567114505334185525248", "24459866541172340905404062789010946172451786063872", "40508778358142219330850766985627844076388745216", "121866944411575102350378260358216482071801621381120", "92115509847824969465447576546380131743427914104832", "40455226530975057441905733390346250954003709952", "188289076822380637286338837513816017898022572654592", "116147942884362419081052989437224676387144194850816", "40446153556245475659076021300084369310254891008", "196127481856210698833025368741550642753747034308608", "187961244166300551207276752567458564714616479285248", "40440410782496956071575651249558838248485158912", "193778860080659443660662482346133615350371519037440", "196123158198560768382210587091824977138204509470720", "40440149567174165397432775800989823683027533824", "126864358964118111107228270526581870926701550108672", "22683842122414219052788040899700924922681284886528", "40509682023755238623816461754866641850211500032", "188863276854472297397496139342568952556014708719616", "88937692352324185491306540723585818494954452811776", "40450463145565522397713415640955762061401391104", "196145641393014457036742614266068659701524761411584", "116029468858020076376741026924515006615430052708352", "40445805555950487073190248752493340891134558208", "193780440839360450634338748062354141130234676641792", "187958760266286544184361296908017936486063547613184", "40440511778570259930733812495749164297739042816", "191329062657693828975197280509011608496964007624704", "22357793832039314890573493191067822558191886008320", "40505324172885703533201711390952783757378060288", "196183528763906888963961468958919555260583298203648", "88748625272830920990618335354885860290467299590144", "40450139879966818809421886582850705140966490112", "193807840538619599727294491708106986538289837637632", "116031989270459742980698700685091834238440254210048", "40445906157708020634603004927331025600332693504", "196372308656212181278043348400516474056368575217664", "22314244404153967779452031849974502531561605300224", "40505103945752156679078405381870732898797092864", "193826922812587074143052346067487459148886702030848", "88746345933714369325345095147782486834505146433536", "40450241283122719232330333288746019874507063296", "194074385025626913435791645043224085256496264249344", "22314935997404544857710307805411402799803216691200", "40505202871123525236536672133465779442620039168", "40453796307353044789757435482116228156261138432", "40450889505804730245583347662853232371288768512", "40440757917947372744166849057247845849929613312", "40440048504064995455920993278815277641363357696", "40440250446960475069321380991834283509024817152", "121925781574348711597030052379040114274202474774528", "92149121836833591594624741494941996195841975517184", "40455220050311779493435326335356417433061556224", "188327133452163669056107890004268604660676875517952", "116162422915228397876435037773118807080069800919040", "40446151800559915842960194531182852501099511808", "196138607793823231035316919748277596099392793739264", "187971462858363985346427194962604760008975735324672", "40440410309491455158255323537960493078418554880", "193777567616393744746176147472097692632443607056384", "196121834273289617746490348445038266232987090681856", "40440149623464542073608865708109844852888305664", "189602299086005878089227033079920535929038628192256", "89101236863418437267337805630727038032598311895040", "40450429376968469110174215011227811608633802752", "196205026380780618485242140610999402181814351036416", "116050246786782429137081604498950039741273261211648", "40445803031686144245720835427655744696736546816", "193778072084843197677954042020204753381583449227264", "187956531700393611051075240797491825869229161185280", "40440511881736777736808866553141081794001502208", "196081972582324474247950476898896853901050304790528", "88727836556125356406721621384422764625510107447296", "40450144199593909209232507246484452565665710080", "193795087794919831133627194814791739371964673818624", "116027418095011696737031227352192034974744365236224", "40445906713149961793089967572751629611249434624", "193833286305706082332331345624938706571259258339328", "88747679948391215443112617795968472445455150612480", "40450241005985184841841894548074575519322996736", "40450360609784155353821386579949429101235798016", "40440731510352134786963608167888904825293766656", "40440047732076230745390219347566314762780278784", "40440250378114759664291537177388566351674605568", "116646313066397437690962512997384253688688286892032", "40446093380245190697060398832581927854732738560", "188032464451033203431041472108144243661355234623488", "40440407486903454994684370366730920353807204352", "196122351021422445934448554464206037913428157267968", "40440149601493462938759190107107772248147099648", "196674521615361069357722849406700590491262492082176", "116214335507352266730464635125154355316658265915392", "40445783128634567014636430613088006748141256704", "193776056489204263321625584963088041723030598057984", "187954635391292771980717197302586693449101007126528", "40440511969524131047970811576114188636435513344", "193812621744825835723974177616671860735312427745280", "116033703014532718657352898672749913438177705590784", "40445905949482856460723985616851422115004416000", "40440619910481729610640213060553860106000793600", "40440046121888299206141917774890536593843552256", "40440249184972652613997913096650666876700983296", "187919445365731108476910868008724208903421387866112", "40440412717826490113155929099468189935329083392", "196139780944018784417389088256371553403133033971712", "40440148860476446813176833575859638196735311872", "187989036465723025852192887101458859657804120064000", "40440510377243115710942418620650013916139618304", "40440038108131755707684229354709075850814291968", "40440248354218883587513314199132113123024044032", "196178909453988411868211412651626964676670975377408", "40440147197443774871536948765637919373984268288", "40440237595660391267208045699858667820279660544", "40566664897911703333022871730497720235801444352", "40459817417645543235403783969199469183197249536", "40451560603877985225056847600734497401389187072", "40440773558562945103199287864864916059015086080", "40440048725015977081974859699451459748052860928", "40514716602527599384495852989594299509587836928", "40455902038387464265244525877320655138946285568", "40446168614911840988534146120788904658237128704", "40440410924383340298768953544854864820852228096", "40510839520376526764064673361037500281023102976", "40450502485409981327301200848014182788169203712", "40445805236242202056403043759298284502116204544", "40505468043623650298187435290889330067003932672", "40450140160081706823920846798418008068186963968", "40505099522897566714961826428727992386349694976", "40459558004198047803283693097296859959616602112", "40451548878362320288508098859195063849436839936", "40440772594405874647400866522029057236921221120", "40440048744181247410289898969315215142025166848", "40455827596495022628194514876858095439899000832", "40446165413228708659406705627763980653874380800", "40440411000646147026584954769202097319391002624", "40450506658931966743224900448369974507349213184", "40445805805142159298252154473339492208841064448", "40450140076349100019817523414183702496267993088", "118853616149532518282268328878995926376871293353984", "40451229920210102843427679221048728852126236672", "188128889586049942508538132699748523036111336898560", "40440765313760726861947521834101313477772574720", "196128644015279320682305715917764373951955177832448", "40440048454655612265509316055684031111478902784", "187919445365731108476910868008724208903421387866112", "116007186373883544657056012336337144960952622383104", "40446170645641413081075341287306213846480322560", "196113041858780341462104856466660920705211913207808", "187947981581773819194553519309730293594042555957248", "40440411396475664541484496785140405838301626368", "196148590910153642158221001966892702423713262338048", "116030500971716025188767233472518853586770550849536", "40445805430539944358714127595229336268586352640", "40440775002784059794907940898249001122591145984", "40440049118032703729290033325236682402027274240", "196144193748760456372924917027888612003809144602624", "187976593297959795125189617295886713709110436560896", "40440410072031715728629774689067000065215692800", "40440047606701392202351151414038840721450991616", "40460242999852936237479343746008603849870278656", "40451566861682526022970163541445429714074206208", "40440773006037028791140129984424435306146562048", "40455900865432142387855980878271479079130628096", "40446167398010663263101709203100092692776878080", "40450503257068355251224315808306231355665022976", "40451542585943917503924359860754368486535331840", "40440773373361437894436951586052653976221908992", "40446167423057443366197787858010966658897674240", "40440772356941880506991976649678115726497415168", "40451562456898613703863977020746644253854138368", "4438450411840456919650125675853492526512078848", "1370587391879946787868578300449313079852793856", "15126406356714038987280251627435549917712482304", "24925302547335513963110925190742369137915330560", "1236753233615386221832755951260257578718855168", "53651878564445108931771903014387831389152083968", "23223702033818793042053054952590504092390916096", "1176248553799198335724015092745587791423864832", "226050316123785867572674436990771674465540505600", "84825610476673388077709817809620896710966378496", "1078845873612904365542892887181537030508118016", "813406341200819868235019591428456075276899581952", "229205481347127648894207835996742143635059900416", "1058242662330468091437389683145925232552837120", "3833789834830616831030500512153063553199377481728", "999605346134908681241476891081986978056562016256", "1049696393071349020335655031388395417567756288", "52876548814057033776163441654986359810471947053039616", "5253725712995487608215096394785001377421179486208", "1047627954060094603575953881207505832722300928", "26202194999723892650242130872549247853243994139000832", "5182371878594481051031249091419637816286209114112", "1047633727839805538362746541213260614056542208", "24460217967457117385904554081304110879260532421951488", "5014441553257824161102134761469737645800790425600", "1047647915936003914992672388531627113286991872", "17178713453980896067963883545084856168815263744", "20825587682637973125946614200826252063638814720", "5984716920876126011643391425644678899948322816", "1467144049330764144516946404698425201254203392", "49780733507175334304162340163535723261788684288", "24032661075225889394171653541169654320039198720", "11608828454968609281572066446824101275188068352", "1239036738780911231424920875825477188222713856", "180836417660710952393586897342695748558187921408", "93608183119013956044069686556706157875240632320", "17803644879433547669962317487256749940282490880", "1133096865978564687910980895687505876116045824", "735231524958340848787960557232035806927384477696", "236284875921401394877243671528535013961974677504", "67328412772779475695505435671043934782866063360", "1070121676006681126293770287523805535664078848", "3660167770572371250817631432571285635843164733440", "1012123424551931160969722859315063976247110402048", "188002304770433784617733590709081526361319800832", "1054476664979836266781412136183695581806329856", "1961321137264150567822936266957108980347910936854528", "5267311734481072697817309987473774545822566842368", "793195366102793866706329580246909315832392712192", "1048804043542111238869528219428342807958388736", "45416674932189967102805152142725535410623257719603200", "5181938271445611043553582534363299970065098604544", "5253811455255570680716070388620943553326309441536", "1047630848097908276120054702973178752907870208", "24169850384962139457728805662749347858215949379305472", "5014453903061705773060769781122129709892649353216", "5182458067245898017296733288723406676087927734272", "1047640819809250847819089796798813128873738240", "42243811267121656896384187843166892751132295168", "26297777662773683378864060531329338929475223552", "4959536353428941527433874932003713344446922752", "1445947261097686860136978811784339668277919744", "153145579785334362489186012042673759179665047552", "103274294329487695942566303953889171728932798464", "10030120964646544192864315879028219764535197696", "1191887073512342339728559244499931757023330304", "650531703165258435269877564935645373648936632320", "246603581322980690931578122489613107730134859776", "16622083665176411904269180258261702487423582208", "1124650888056168536406934273699515564696797184", "3474920444917276916906796824532687669828947804160", "1027266804494264653379147201155721216447507070976", "62794703597022105009409458220788805108930445312", "1066402884291081197914173892113254412250513408", "705717700459195936488321272459710653861232503685120", "5292600692054024930859992235211032205583892611072", "178862775268384231491332591416497541817116393472", "1053588900530517063063470661720453186355986432", "6861748253890746890765020219841905143662656511541248", "5185262514341943465998645213286443894685889986560", "792966339797990600586951217450273861184662798336", "1048807348034544692776729923549624410920976384", "23190203791572075444208687820268975169802709382463488", "5014497851353385788130994409150593626719949684736", "5254394024745046093229196831459779763429401690112", "1047637920388677744584675518250634794453958656", "134827700486591468867311437478718341874974720000", "113690459473847631660230360720296190194476908544", "4589535275409134101760325395291273635754409984", "1387312035204054159782434608797882154661969920", "577923836355642212408240893514717886494757879808", "258935646911789242573215846354750739482075463680", "9569460613302578650462554982949249250614050816", "1183674784464262880900081912322541440580190208", "3206147559080303034603109849625960314651835105280", "1053371701441312679983591231059320930982655164416", "16290297643799784839190860418120929429751332864", "1120736274807462367117454824829920738489139200", "300419599551308560002852181317984557872702770118656", "5346697298513485027744558908594150400709713985536", "61692759332769899408354198505595400928765149184", "1065509298625616157119516765834984849456234496", "1157365704043409932203129842891078109493868862898176", "5204647492768411483887171320732619233060076912640", "178845086587216299588762615627449017134126989312", "1053592444867662779717996582781678524127248384", "3678784154995941596685269449270629613347960839471104", "5020255342165672791929129150890343847367211483136", "793045634757916790937006227469912486836636221440", "1048814320728384003453584201440505628838592512", "508853949777891561084142115408794080262085410816", "275702745552684134091333707377323499282942132224", "4477505203144697912634651155404775280290562048", "1377434966044690376647424491109873329702436864", "2925253168593819367842421319478533263141432721408", "1087686502693170217622602917303495153284290707456", "9443978333243989697145022900994578306591358976", "1179566285752970420057827849242187638293659648", "81601917247273253862316407381250264690808722554880", "5614652549151037718718694897853511703552736624640", "16211165665583766010588020601996906122964893696", "1119768411732256896390192146730353262887698432", "353881647767616379220620269381478879137337159188480", "5258336866624727558141846579243076209479904133120", "61690845454960037433498308087282106506193928192", "1065512866748232027107347294595107474106220544", "842854969337860742532794517415262997953621725806592", "5043412674893856979020038292925502867206945374208", "178855399731224565752520929831448353624461148160", "1053599263403249709118994599013454293986443264", "2533836131989195451195032865202009693239086415872", "1153968475376998148195352384761863691235904978944", "4446238764855029789171483653899633926535643136", "1372217196878170530254042387432967316034289664", "47359821803738931328049412659275978320636880617472", "5908591231349824752399748919630310256565561589760", "9415458701385613061439768464199397520789471232", "1178523484711187982588766889311799494905430016", "82951390192525262308616038459775480232203064967168", "5526548876467829351507392764910916819665496834048", "16211113273311426920987299781841462009698189312", "1119771971936523725028714743642643564958056448", "292825409832331296172583336483506070711076500013056", "5100742727855137834027902198501397000933949308928", "61693087893098012809142765898695617151403819008", "1065519537554881806847722732188983419165736960", "21310398122182002796771688639988393267670615588864", "6971819678735793151389071465987631024456291319808", "4439375028349727522730617557690307808273104896", "1370856888116726288559761374404948576041959424", "47316938462984209653209014016365126985436704538624", "5818489156355751639492452621370887811114096132096", "9415460397850825296873289695240203921721917440", "1178527124854160489904008115953699485925769216", "77566774765935974151254942657357264782924995100672", "5359839054923346522040027074599706531888017440768", "16211333204520173274828334133251469163867668480", "1119779028891475329910637969470981257084010496", "22032636440986730529125766364939341708118611460096", "6774480835157119817142884290630436065035881021440", "4439344712956998623406697809922349953976369152", "1370864740059743518826045660033876673297383424", "45218386984031429204687239580474942273110342107136", "5638568230020017513000040400943698589664103366656", "9415547348946086866188166204894190027730321408", "1178534741865135207863344403836340604451684352", "21340483043882867135002801108287059293471368019968", "6552839957659624997366970935660570531435561091072", "4439373724592830783305643222541685900017926144", "1370874122946309615696868799287241569057374208", "36345711887358576347246358405479760008918859776", "12703918941636721037537805615938588795209777152", "1298747271760361604825406225636208589267795968", "129108882324742759083387700356972215003894513664", "18534742287597562138254209502581505370494074880", "1191515682515479784980314097396486624287653888", "640168075881883670965279284130892179535590064128", "68256606227332179652659907246043319153192861696", "1082186950129014344502032504553310018127003648", "3349840784339693275091688712934353245650628378624", "188901165062065009376087752224453449808842063872", "1059286157601739781055266398586948694436741120", "1555070971569730391897166031679737522721590794518528", "793279177069651136254883988974469909354322591744", "1049983171006229137793568593303764466168496128", "292607122653493177205210395389417886300118362748121520495336508633164808192", "5253203763429819304993557255729938512950604070912", "1047627974816448346172089525309857347189866496", "26664132035951997932621010310913897104109716203634688", "5182354121442245880738806301264671844936106115072", "1047633728565471248582133041465835739253047296", "105961436019080833675492614862229347864970002432", "19134823658440568907408325538350715819639439360", "10331428735047927470539874780363546837863366656", "1255606481742906036680959836766116877101432832", "533833709869812610363840774321856828186935951360", "69737711824729517942499226231838779323002650624", "16715450465527410202110939134483999744575143936", "1137811160507709751366467087763481645643988992", "3053579485155906866772002621378016713909964111872", "189940351335256063654031668472725539125249179648", "62951671141005040213573602442956314364742729728", "1071305512629038657915062678705215528450916352", "648031265492526606720673396076729807809643664113664", "793845993507612066294520329951059308980452982784", "178866810760087683931649551887779384252757442560", "1054778825330980331559816866806549755038007296", "12198891006922451938676273366197736615720077045530624", "5255466923138644168087536459932993172285517987840", "792926249319909884911150853509335638759704625152", "1048804514212330407606939417234337668949606400", "27919131676723566404335304300245314719239246501117952", "5182308845799859609329482202013836957937483907072", "5254192380966678086489792190317490735815315161088", "1047630832952660484117576254847350373248663552", "431230267088579095097343200361001726304793395200", "71974862528953515497405733262128238160219471872", "9623668107172887135217390072918274110505615360", "1197899069897743977804725878144405457533403136", "2671264697311456587539447592594494117817293471744", "191646484943306965328530347991414557039910715392", "16306888101300610429014120809176525765393514496", "1126123632335676174895230615267087662178107392", "276782539426666184714616531199871932842534452068352", "795152516381991008163520402929660063249418158080", "61693841271119031127401822260845788655794520064", "1066726137191462377167571041775881819569258496", "1372135516349681768496313597450780063644408239620096", "5273392882511987445068869568252813479866347290624", "178840760959439794920686086239547467207310049280", "1053589664474071775429084236354927162707410944", "3776422249493532766173034107749946560394485383036928", "5188465798294115384925828031430751026235712733184", "793041214695750974468917089718517768618858512384", "1048807217062948633655021740637610002509463552", "2300495894530567364100176576873355593755417116672", "193888391270877904764272278356200236701219553280", "9452265714218664048599481670020774582439378944", "1185492879891234517282351876490250599304003584", "80329146064214469993497155268720608635902872256512", "800778657516154286625694141461055333075488079872", "16211216693363933063305862065927206936038604800", "1121112527732001138671712138075158991131901952", "382121345271429434139853707895549062173307871166464", "5326428710674471026684950929143985146719417401344", "61690050693954026210980961232512523491648471040", "1065510106635350480433486501035941879573643264", "845035075960820037750079622386291345397613955383296", "5213312607498546710926205598039299698492228763648", "178855301815143962817342836419707272579942187008", "1053592090369181593149120372290907837468508160", "46475911917197991601603835089124640683431213137920", "806635844674814323297723353820515299809164263424", "9415494301764458216525756773844474119076184064", "1180012159789503913846111117656327703945543680", "84699139393616996747730890437375927171773200596992", "5600561366574811741594829183754372245145889275904", "16211047900016412951788200925352777420248186880", "1119768973620102354369170125808601492896088064", "292813403513317404396873662274116986269813014790144", "5274682855461939938752656199807026036129151320064", "61693088426043987780754076620970894325339652096", "1065512197659733155657077875175133428970422272", "48273018188824461530914241983059156274872699584512", "5894679096336486395812575459252180684978398429184", "9415423290971717377408507543350959724478595072", "1178524039498292449088735542167756827720155136", "77522495779279347564826227294318589905353173893120", "5552454796888791536066292385252276837202152914944", "16211335139746259263070062066093605701845778432", "1119770913368538265767722891292835055698706432", "44987484845355575887481945521477958042028120997888", "5855774684953468637533936157924549248773049548800", "9415557411605727447607808988896495909864472576", "1178525604921586543807671576969532232469315584", "373255269058666329910091877502891422115524771840", "16943695595730630415815598821942199778946318336", "1198751995431100009451475424640150516931756032", "2698715566826952338679832096056803197164558745600", "63122786473606567242483861464087983921309941760", "1083584202067934907094968608952563213243777024", "347359741850538138809478202714654248459567305326592", "178909555251578298601879981145796322005593620480", "1059617998504980510044757694276805771931942912", "20157941624162094423157785357593614408112944959193088", "792905900033843424382792420248772959218299830272", "1049983825263437066842149257013141353437069312", "29916251478888769195197343980304275541049684954972160", "5254126372214931729618927150964141959307409227776", "1047627938129889003730299572165427592746237952", "2347142637052795217714732837685366217235025100800", "63344716153969526534614753060008966703517007872", "16320646269880265523372043782058912460545458176", "1139687806750146061858702465818664880606019584", "171203440047642797253809697466745420439257178177536", "179004419703989074315379561218435197556817395712", "61702322721023181529485919187215037879361208320", "1071674788685331848685837771872864360751693824", "1905612761045205877375518000039457577209734807683072", "793204743938285839321764318956009914069650767872", "178834235645464994029041505535854010229625716736", "1054779958328080312347625952418861278254071808", "3678869280550940411498386644554459362851557876957184", "5260715748679036035353447934654985259559302463488", "793045630802086530213520618590418678051539779584", "1048804305381313116250661755433562993762238464", "55945350844346327034039600656470338065075034652672", "179390839122094177231790967880956174886347210752", "16212642739493070147327536338201045157824954368", "1126575885491019672565419151409722523255832576", "459195817147052881601244844588977135223766775758848", "794246104968488769448754745504576305468322873344", "61688379103730926697858449244843575764565622784", "1066727770342577858203816475288359484218408960", "825536593583152385398968499330675293449229938196480", "5286845977965186323913692280151524531279446933504", "178856195934616419769739455069022183341946830848", "1053589128827636365721128856700776462204010496", "93207616592925598687988378572302021051482636288000", "799677202056189623602860472307616131430871990272", "16210764672118352262253958335411809501505912832", "1121114689648839203730419993201722207934349312", "286959635571612744355769768513191128308558814248960", "5351164429797932994366523703406265214187897618432", "61693353580315520951453841267361217024532414464", "1065509121366230966574632042475986920205713408", "76183076046754804264368643946869740628237441040384", "5642266211898364365191538859100748757754437435392", "16211394742950450028472783443232031994799980544", "1119767318774045005210299083414264910943617024", "92337905136980253802460991084978519168963108143104", "61721321753261708725334073773629331846918569984", "1084006730008526393418932988347351695955591168", "1235912763727739842771309727605769927298746696073216", "178843330195955385293870012286583047881918251008", "1059620322395440184029793541135981596561637376", "1865326129790806868986949543754528631604945644158976", "793211874866052564852141585357535045976250646528", "1049983288923860724376604194395204337606328320", "460995142454463812395547671246515370995413266989056", "178886843545881009584977993446499769210208518144", "61688346757632321264838100508645785846692184064", "1071679005697430584060457664168448097339310080", "652576310731744713778472672382587446258759047839744", "793839220528200627193488619706098389430814375936", "178866466909604991415680556779928539135695912960", "1054778837288297709432876315176904655336636416", "252458193782003742483924116428516283308332137054208", "795372674198700300879013224562982191585137000448", "61695166240848136813084210670607285044000063488", "1066725741078807528769432447529496952063393792", "368398710568265410929389146565868469056537341460480", "178904292884236115248665177913141186631854718976", "1059618183102385609951192965396558693271601152", "9413587215423819353956214988518635219533692928", "1178288464116201251305457274037304453347934208", "34438147221298409898492732426994450780898983936", "30617962398305862111802844054558100386652094464", "1162034914756742011507256367307430851701112832", "144899272702379670009379754566050704318867177472", "107395923000518174099141715120006498946327248896", "1075969917079978953662512618390257943458086912", "653966383442657958714229107029882203172151230464", "246113579853574716071419238565220019220548419584", "1057907104798010137040799945103585220006772736", "3145121780206713523364127789903889016371187548160", "1060129933541529344824067280263528956385279606784", "1049633464837409911132862340244038165737766912", "99802213447534229074102442785207460352217363513344", "5545075141800826022227458030535361457111110254592", "1047616977937570935049156215045444323520806912", "24218411370556257664822958709590188690984601015812096", "5182455839122262440428625443257271566490459439104", "1047633724408732856665847856496076757451931648", "23546918547971540437940566681515690719949737361932288", "5014481425198816884122596687360617843577304645632", "1047647914195602276858642079900135152001482752", "39204881089380321679756609729650073900509298688", "27631098568464283345204285524916353841902911488", "12388134901647616748991780418845970492370714624", "1230773009205840301808726692554767272928870400", "129421046070076332341222983645838711024871538688", "117841597963312960326668903433925106260380745728", "18528326585582434320360061311937512748611534848", "1130283303726463689274887838287553743653175296", "524195788152018366877109249773542772962381266944", "271399063667715705155581876216462903113458647040", "69905616828376968327946092964838910082064318464", "1069494989602384580887120502666881199572516864", "2846290682283848534212588382881745036549306712064", "1099023256806749947031108594848596302514198937600", "190804709402607172165376312979092327986557353984", "1054389805594682852895318965322234366577868800", "90290343651625919033608023456333876319778160771072", "5577722553882975045557120392163163374044875587584", "799898937025248556057074782200736463282023432192", "1048792421704198920796481291740511467336630272", "23568415612509492523426936123341611492052674161934336", "5182486424106831616451287989258398047467332435968", "5254374919885875908340160328098982275594584064000", "1047630825695863278098450755636655546490159104", "25589510508555824514941169296142431673962897107582976", "5014396187791791714676806047063831855639235133440", "5182396419830884398459190726008379282671179661312", "1047640822328512451961691017084911932393127936", "108306908916158209820115540094897099397912330240", "143273352100052260207998490777902846563854581760", "10309660102231599888480375406820488454806175744", "1188059132210811943846323054948065726823399424", "442116279882211917678079451886882863904303611904", "300260008843420900326622171485592572903567654912", "16824739302345969333094090661022702232378802176", "1123735075594759967865860975868299899557642240", "2508624802036252329428503883916457919992983191552", "1159274407781692931871881279864218124167304708096", "63234862036682854408041867802420888200347123712", "1066276840710795283596996916163088458899783680", "77260696277922582821174428322280821063420976562176", "5636443740499691457406583857115357062869339340800", "179232281818772163081360244500937889080605147136", "1053576106038659549860638390426118106577371136", "5876739812706663210506948340522490562785981038067712", "5185919362848014428186575238663663085330634899456", "792981699635666090944208190132870466079836602368", "1048807321165010333056504894669838639794487296", "29239442242802383615791282411787948290588905647898624", "5014273534178874586905632098115500971704694341632", "5254147731799978698741507669760586548017251745792", "1047637930180183387728335660858020347634515968", "386511256371435795030802672934050195912322449408", "332773333904086225037325077221523110985075785728", "9648581041985308784251958452268359396385357824", "1182475389475195065057774178013883164019130368", "2174813111467440993037273136580596686414782922752", "1247779439394966014437848222259140140306423349248", "16329643572431388258905934655979617433212157952", "1120550524754113702867222920110607986470158336", "58617286593560957179923094510813328379857382408192", "5770333419118972974187234152986060113354275422208", "61745064298213230777596500176625085037502529536", "1065493709756483375022890904826660938963746816", "1172621731268150563414470694213891013974656521601024", "5204343004797384348800793654729353458069683568640", "178844727031612936237948628005064510454395568128", "1053592457346042821878741156811966195357974528", "3903208884390746446588961343664015017431808260177920", "5019861463781082494160336763945463549243605123072", "793035805163826138423730061971838030115099377664", "1048814337920994877650440236158610861526614016", "1871687758765962358431367277640616722212679843840", "1375598764763970240707227381630692904854452436992", "9461171843732660740116195773778828471876714496", "1179298608921673736454741841774674931515129856", "32676785513428860778219538871449836871773352624128", "6259496450930931891011188238946977743186815877120", "16215989029158970665593818930142106781684334592", "1119745405801154343639095868100134356224311296", "362369609057400633735147032151078093333245355622400", "5256507337775897448604263123938393976924553609216", "61690593552010336875737370321099261289277947904", "1065512941895121649391785409991416864110018560", "864549836211190424621880050421437209573478748913664", "5042655497028587707622973635802751083097458999296", "178854447338860230134895034376049968979969572864", "1053599296452760494890054105552623151104393216", "21322375164414273141405833504183192692581975719936", "6970538720627578118523617697285290511171340730368", "9417745043229280281152403009962493681621532672", "1178487673745001915016096048699939196323758080", "84307395301567767649532873519334720410768220618752", "5520633057411303762215034347441627545510602604544", "16211062317197397239040719434978299185119363072", "1119772215062445433233158027600498914398044160", "297104692046700786499824105601458470991741570777088", "5099463315473265484637465272035589254368324485120", "61692900685118016323163588753559908562799427584", "1065519593398752916724260559318743532919848960", "47160794821742139851378070304210037570033080598528", "5820859022739223244099356517582607398579589873664", "9415466600967620175988205377304176207876587520", "1178527027667719210889590947239931109013716992", "77774145210723294374214300975027238787719156989952", "5358851731662641015245230999390171646662031704064", "16211324170665468555481820335943727036686663680", "1119779071993786221040698965501370297506332672", "45083070014168936419361737861187896130360211144704", "5640679403744659742619188553968138231454164320256", "9415553233521464193879886173451890425690324992", "1178534649669903416074823461137292415941476352", "87482971968442459982816476810086617664370769920", "19893633731698051499659183450679543494428590080", "1186306366326643954910812743172154183787741184", "376169356034506797471787933441261896652776538112", "73777275062780483607585022085791704561060151296", "1080904578080285789128721165125074242250997760", "2385777240474922235843878889037407712843629854720", "193306020085524961151348048681721702836802158592", "1059150818681712466904753297673520502565502976", "59770926857249130631143388128700168153938008211456", "803533767711477601255696415571880795996023685120", "1049965435422695019753244361116770837385445376", "16035115788916129557113154181540762678395373686358016", "5254925309677238389547833806885295736224735035392", "1047627906371398347108531755945012792181915648", "23403889000684340924288874395161213232623250896322560", "5182494435254811302194139688991414523790620622848", "1047633722831527385984722020637207247389196288", "304652354123690641244529492108077810962397134848", "77337986844505154588168370553637429447804059648", "17118684540846483732583592765098719093979086848", "1135989726904519863243829072986886166378708992", "1930071716555795464790956527837229602892496764928", "197076186182715351495458030052036512511384616960", "63716300945438144344206901759499424513233256448", "1071086771021734680749897875786118876509503488", "40926359368844418526435256760651707894403879141376", "808538697775762636233482424260399361649836818432", "179602180981055573384629687820521041567621840896", "1054753358377852837311770053656342052795842560", "2962122763048108475224234478489733119308001513046016", "5262536657298424463942819067589983002071815684096", "793086999055842392126275296726691866548216266752", "1048804233031556519135711082985794173088563200", "25443108629756842103162291967322482517654624630996992", "5182402458987143376428408302760298508997233737728", "5254288609196806186100873580404384140347198930944", "1047630829127064124694757311465403049190621184", "1491388749937334587275064284858711815357229694976", "203178555388297829770997975439632187025174560768", "16386023944948876968883423040011044527376695296", "1125748179070096594215317814076335882044964864", "27422951294928830527594569319006181138041338331136", "816481490715828167326450690210032188419576168448", "61819137483618675070162811412089418351208562688", "1066688755078692501288162622146304660427767808", "836489302994219270097621524232759869363942840074240", "5286402694281896327976009809875683100527182217216", "178855688556663401723443223194793552387470524416", "1053589146433908639954805142415753031945551872", "3955966318375039963573734731006670308502216007221248", "5188142287506742235889100839974203612524844154880", "793033656375181137417700843036511574516582842368", "1048807230282882113799272178559062461139386368", "17051486130903426683638205479770556945821520101376", "831540395246797860832921933680478236824993529856", "16223366562936489375232934054200441495695130624", "1121054465872241628263000469492168542591647744", "311462145145073610491671446599180467615573926215680", "5343325722820021190993889591657348901156987863040", "61692310172952480163350754241498116442325778432", "1065509432608774378956086524133015597952794624", "877868844406903447140560774617967310025771267915776", "5212109945206494163100257931346257054184077524992", "178853885967384870920235101121691920446888345600", "1053592139500835303191390785355307191501848576", "79153858153833817859331380847923712531493260623872", "5626626028871843796857202635144342895894974169088", "16211265270460496447807958625669901964613255168", "1119767936500246642649445204624436937816539136", "299327083411828806122068689162043583522372442914816", "5272615991273505028622114043759760115924427866112", "61692805573246401289644418130061522392823365632", "1065512282033284929217131821441541170266112000", "77768513481002735445962091060200483065373141237760", "5551197011673080825324890394544027216091319107584", "16211324415368724506437700970123372246715072512", "1119770964535920390346607042396777920568754176", "1339240007835175054072086956588717560578374107136", "64657983763405317347001191518746764429802602496", "1083142728985773521213919967555638304845070336", "25235058049795606048882469312378202949626827374592", "180093610740336493728461751120732955021901037568", "1059576739195430570646549461965387284407648256", "977546113767642825918714084999673437744002234318848", "793518324780883702859994693168620986383607005184", "1049982752166647402584668449420694413843103744", "139507890173569355594690409915216171233158182664667136", "5253401581552684510374121021677031131553042792448", "1047627966949335138386618998894458586588512256", "17295808240985469065176639968825062247163467137024", "180685521119766694821264277535282494411808702464", "61900843003138938424598817295323016887319658496", "1071615097714166449783807433733342804729397248", "419969292449959162575242968923283820255424486047744", "794374439854323234271402303200336756453463293952", "178893624908489796889257802227646626661685788672", "1054777893017845988080988978187446401812660224", "6192813354052723569901014858027380486875660916097024", "5257663703876430233519500276917464033817205407744", "792976238448927338802271104533372819891478855680", "1048804426759944891525222337430163621815517184", "192147967472908068510022679105782675862620265775104", "796159967752540647999874447817052357173073412096", "61699898857019962169235614997870467785125003264", "1066724326358241996534284930624655990007529472", "1022761932005997571626352687586366147509202326650880", "5280325053905407700867851837706511298103645044736", "178848723852065674392713483310034087064249565184", "1053589388122846690687706686369309899534368768", "324169419301121525312485200732478611528213533294592", "5339734797085747315081166177357113858904796692480", "61691831174862959855879760545764761135073984512", "1065509575494795259285999407685459589443092480", "228743043366258981885088831030999377565898091003904", "178957352350270058813934971380148860591957606400", "1059616322341324439581744255813525707134337024", "4565849742498858535862734002230071159234162795216896", "793012421767638298764732297561456378103833034752", "1049983638495755569345562187204444513269448704", "1149924460024097917433196955884185527531066676477952", "793421778128058236056119320213160304602817495040", "178845265425332483676583605719837243816603025408", "1054779574654128751972215872280159857573625856", "16207945769497600649214511498058681486405533696", "1119545133218633402087641865490704972937953280", "92954560424886312219062575317306317175894573056", "183326732743837217019965112087332942468977000448", "1071523540074342365034428210470426414252294144", "461700378944050033370960718989136991119881535488", "291852491772122188168941670142330751241502588928", "1057194925328994478453097074860235583832195072", "2604961661258450971425607727251507810188344164352", "1139795322695809567411830820340204418463269126144", "1049560832670986188365673237656011038538072064", "46799808985639944982645170469081511287768513249280", "5917425295670936419728817247802177161398665084928", "1047604523870183000811561005439220759222288384", "20004345510134023463501811141357658251152105599401984", "5182689465630353106816326382767023527436828540928", "1047633714862099209328321295653797426022580224", "22468343704393845594040017532215413867594942947262464", "5014532687918091639168117382508512293833758736384", "1047647911958036294707014851578050600195063808", "106499610907396812518817383416778795358818926592", "146563510976863668483509983667178786952346337280", "19117378280967620915862699804141434652095152128", "1128162756493984239228775189315225518944026624", "407196942649835421298795099499910097700231577600", "318828635765948511027313877680132914513107222528", "72690942038252320335289702768063550066987630592", "1068868395171184471159904083751029821505798144", "2123111698302986160110565827047236759359508709376", "1265459910983306827896882580999049928410503577600", "195263361156932632369383202118759820580851023872", "1054256778133523836072930988104206994341101568", "39847534191322841857868663551799122469985502363648", "6050911059358944541383103013439892582833013653504", "808971391386302603642495350891385378590003560448", "1048777000112367979332240446439323854851538944", "108585053209507690904507549277913702884546188989693952", "5181594341501873374208440650992562863518852841472", "5253457918896845890803862043519212362935289511936", "1047630862156146728470779136911734183548682240", "28363715304421220686029040477672838943061719593779200", "5014300083587404635390273583090331467581191356416", "5182293768146290404489037868617537161227302600704", "1047640826523573153892184685457979914170925056", "327776337566260535960058219195686275652176052224", "393478582828548666343420937235564336231485538304", "17051091329135502691830687301008311474850889728", "1122739608647760099879485440293121742606434304", "1813691680289531629506952202894555357882515193856", "1408705297011999648739485499192926124578749546496", "63851559157457988119282473494005507928159682560", "1066103215387016431499225811830585955492823040", "32028151221891584826921902755266898090503851474944", "6283874311819333306914766877843209412286988943360", "179821421392860843454094857238734809491214172160", "1053555815947511510841960966407806748203155456", "1560534977801099379593315236497342279070889873045734100922651203583606784", "5181347091645858397476979557661966943528358510592", "792874712571883899239730455804963203870602821632", "1048807508343110487276911700896848831238373376", "49674503450527687315091036977165888890995655911145472", "5013919814900729912923178483911995704861876289536", "5253759361705271650704692014274060450199943249920", "1047637945621906415971047686224791146430726144", "1608919645633802258658102490766482654827101814784", "1563237084012798397932732413928337206072129355776", "16372883030955120740244510217333683626442752000", "1120347493651903044799214599282830760921268224", "26541363601103837671396459034418018312893677699072", "6549518240140757456530874720123580347768421482496", "61823766689520045624007301228220957676359647232", "1065470304011999642902305942028564895400722432", "1459981198397733980708471971820740110195329645674496", "5199800735052547579208280315616901863327112626176", "178839358450097807021211944548003139742509039616", "1053592643668709310176956947362311438998700032", "4411873291744122465493261622771169182917073899094016", "5019117236480836254798613188538175797828320755712", "793017228747152134256147694835822060874563059712", "1048814370413542956336213018024718330549501952", "17312938855840235771967788446136936937445706956800", "7541491986069127344174547013929224002200622071808", "16223133466377016088990468347719187114401726464", "1119711355950352733194457609334471471889645568", "329940302617848702734656606624319839194203922890752", "5264012580086687300836628272181759554935540678656", "61691625827675411639318890733322430521729351680", "1065512633953879393326950565778123281554997248", "877464619335485195408117312654337708142438087917568", "5042222635700642002750683378940983609452425904128", "178853902753909731617926583181305267920352313344", "1053599315350872658685330499914259954306908160", "78454790585209516967460518257820959601053484974080", "5547733007253402497173677620720395072275709165568", "16211294854823052051329240531414422674099666944", "1119771105573453747642390539092139836474130432", "288641647466158553800417591002660814870032309813248", "5102030905501637948211727772031756906402771107840", "61693276289930804880484989117078200292959322112", "1065519481356725679009387487744016805720489984", "75788763394540270751851150234088552064993011433472", "5368541916515393891876783302783847083576450351104", "16211412691056614616837893060307483890097848320", "1119778649647673207068230364042415591059881984", "245120504033718140538445189461072826284866797568", "82419437457903900943613894264355243959810785280", "1079246602183784136629925833381997917851615232", "1403995686364079156092031013933084254423968907264", "204916254604268177653830181686249050056767307776", "1058822118446570695712913684083122725399298048", "25748564711009297531938298012283210180217366642688", "818065372893249877482575828716827800430683619328", "1049941065094841125529897759092810302347018240", "1365031931188127731648019059665070959191024415539200", "5273498351970984316487477013591211539280882040832", "1047627170788713741630353240605668527505932288", "24725265542648528977623559659037764982710848897155072", "5182433105652595974944668240819193149393716903936", "1047633725337732079116479617738058744186535936", "1099127119308291191061980921087206357445359173632", "213561935665029127386466804066510180486408568832", "65347204451494974250962215015981037180359278592", "1070637593678065540475094457537370610317918208", "15691251054061696967189843801344822894470805585920", "835070606636208690784421768388808581442286125056", "180878748054066903856716652172562745267046055936", "1054709643595289731643329149153531398612582400", "487995182728117533816728264851022642348697887703040", "5310369187160519671453156923935296737390274543616", "794165039607477270250164729167564178656124207104", "1048802350286198139089791824730588582430900224", "25256386594073984817867391330864664890859083595251712", "5182410262984474612027490748491009263384754388992", "5254296631197517308511154288466199451417431769088", "1047630828808152224763001061003481583764635648", "9184296671859395028728702313694332996969650192384", "867790538862821956599194021975794119225294979072", "62097126186012784510786965757218950660965269504", "1066606365061965098271351309551327871640797184", "208963864785496901522765917431879173248359052869632", "5388671144673670052194545255874734699928289804288", "178970605540082959845697961857990594886574800896", "1053585161320495282425585257819838620163375104", "5342687227312662974993603098741322470956898055094272", "5186376848668439013821070202616861608622895923200", "792992395601225346527220162635916703648240893952", "1048807302454776242970357245866035813965365248", "98508473217025337106739142015742926456019172196352", "5549124304347297984258836273831241272148570931200", "61718737567110485412583902500488931622556532736", "1065501552764038787281232897334220199980695552", "1079481931229311616903705506672190519421999584903168", "5206336706359375836125586455949477450378660282368", "178847080562926468902867930995150773825965129728", "1053592375667636089959859288911409523105726464", "343487152065286804459295664031998464008586226827264", "5260702388804293854176446704018040489758441865216", "61691170900722780863716101016719650792891482112", "1065512769663207780831499165495424769310326784", "7714779758343110677103120097659520899623778516992", "183060533144426341954563913651695044977470996480", "1059475712399209731628883654078471998051188736", "184620594853042674568011145274335091178889436725248", "796294492294743804509519825802096686179773579264", "1049977908465693676474700354055496938077290496", "6511689966660334733818455398084678709372546015297536", "5257445124836339207330638351121914832327242940416", "1047627806269695865173439899916458416291184640", "94175351995761818443939296996098814596115523960832", "799606706925915800971245273355540022762655449088", "179157633703980653657554603451498340045912276992", "1054768728566325870454387307303456445405593600", "2876809380636107512231471569333629835820056304418816", "5262813935782486743663266829358760472957213999104", "793093296265176743493828438956231488295061684224", "1048804222018905439265261726843078756658053120", "1077756712019719965595092166527784097629947637530624", "5278934355048097461225843166930164034916621221888", "178847127994987630581243319946553981362367365120", "1053589443504890177514737468919618811975434240", "1542347573082523069088629267429506898654957261553664", "793282515363767110442488625300587792810278649856", "1049983165157852488465518506160439894837559296", "61680092998287563652916920063775591714263138304", "1065297002361503775275303469665207866816987136", "300893137838771422409699754362933998718659067904", "440750716191690908713446772011328797084456321024", "1055902777837297351696606057005390925576273920", "1960867663399711250158292671840210782172527722496", "1331105965928665570359051791852233646113994833920", "1049421947016576607066796185101844318410244096", "29845535623771359023439286134296359930656670613504", "6375348256958541456178609778598401724264600305664", "1047591202621642637482913091334730542292664320", "48371116293345991986340003132741520044285063583498240", "5181902159127008910993510820411494754595905732608", "1047633747037086835772280313314323260717924352", "24162828360498048016006838436192475046834858725736448", "5014454205396353152760076522776826438535255949312", "1047647915383737794308280004141871017725263872", "346052883790664722300428984016462700968333541376", "370019056038964484984947877182945891556844896256", "75058425931184258837857433365426004224477495296", "1068372882943947764938481027417228726813851648", "1717925894993230605570428765352400338937884704768", "1472459066153745270396550950302616975900835577856", "199592911818526598914929750143524618556611231744", "1054133320231032521671523418239584475818229760", "23028776363871334117385186690730649057207963877376", "6805679759585789777356105365327521569141218607104", "821146573083517777763568876270185345554371837952", "1048756840621293015564201572394755755522129920", "72327278177505234795136758179729246620588281391012087332846898565508759552", "5181347091645858397476979557661966943528358510592", "5253203763429819304993557255729938512950604070912", "1047630872263711273421981500311601337757335552", "24059096701568368389734070044126943897004135455653888", "5014458692147311844584296391697768110378492887040", "5182463182614354741068818347586134184213300117504", "1047640819600210691123063405663280094485938176", "1268769945260971957718873851828097380032169639936", "2113859388723613378630623440184270052798112989184", "64831833413589711451235003953838337531213512704", "1065834138331207221177134040967697238780280832", "18354753349883525892635367878748488124111630893056", "7359530927099537821491202712900920314155048632320", "180576685998533942574067865802327144487289094144", "1053529999262052747615450703778709861405032448", "13630096401604196207818857070166554028646900225277952", "5183317478806196364062272077534500415670350512128", "792920837475375524739671886044221293564348334080", "1048807427639565002097302720346723997548806144", "25068064211577632269342169904586225879167806418737018964842989557215395840", "5013413783577541943424718751069516792653873676288", "5253203763429819304993557255729938512950604070912", "1047637967716647420201689343895020395481268224", "15670228189275313442836289071815251753701977620480", "7902343157942987244760215225967446977745040441344", "61923833405711162611092595034520294027281039360", "1065440632002583794710709315330853973597880320", "10445268348674269911572097119639256670487893790221131982300676279995727872", "5181347091645858397476979557661966943528358510592", "178817454333217583939828094783812058734428946432", "1053593403992377233089987915368537103450243072", "3775541774359074641532019890658915970032780066160640", "5020079777136473568834242078420178406419722141696", "793041253533030962430169438229676119742759305216", "1048814328391383689701246279107917300866482176", "234758234647192564105269942468384598479329353007104", "5298285508095168650351723507073467975234542895104", "61696303009889582732655816107460696152047878144", "1065511238821008313542851165157475472122052608", "729366685839476469149460849720398453127169624244224", "5048112760906694737952599812190281648059216560128", "178861305422025500611390481681724604071798636544", "1053599058474408142415688895476508723496615936", "284557501257700832163289061967523448187624437579776", "5103325603900666848141008648570009454086144917504", "61693465545753120028969911750842527862751232000", "1065519424902687349809096166480581646817951744", "820579527590770812914426795812743006344703901696", "228642277747766393970957728688635340333860782080", "1058254697697946257481140388056313092789764096", "10307658144840155829299169571960034387033843564544", "858945613114291769751381277700803666768302178304", "1049876934823169989900126929679837700703649792", "571984903902488748989604059218059023576759596482560", "5301897262969975520974136113316873806586184728576", "1047626056020417287430721937384616733188292608", "16854411125538859854834779110312967653952793094389760", "5182940420126573145878490603409977860819806846976", "1047633704608354382309339690716280006742376448", "7525883017989956684285895982956677082523583381504", "886243127004117779441844790064517743515417968640", "183169624828657888230662587545219362071907401728", "1054632731455724933368914208766753294944043008", "199195828802856306443269774858502190078366045962240", "5395494040126358863896864022282046260179428704256", "796043265745491770538103217920671237790859526144", "1048799082253501034917969049052157994883612672", "26650330295621257952543433403648338611003262433755136", "5182354643066793069561425263124507867707663712256", "5254239457553914972083028875277482271501562413056", "1047630831081092176337931474699135231708889088", "60356762188473527210629245792688495683643558068224", "5754008984886646154393840507344534475867422720000", "179348806510755010225306141248638050872684707840", "1053572082266276002217098463186388509985341440", "2979094987702084479923531007918176931493680664018944", "5190374373849855549626550743774059881337314082816", "793085789314936312799174827744068477454531952640", "1048807139104530704634657568876379336616181760", "760150057726399503940506161622607627413999648243712", "5216906654983967377167121283111894597993439952896", "178859529191159267536993892349298825712950575104", "1053591943678704851660761211043742437804605440", "45828069246521237177158153375711786112109022019584", "806833802042720874212075509994383884003483582464", "1049959823936161984981570984954612878522974208", "3761294129192152453125696423098391746737776254517248", "5260550901101638823940997861917211908961948663808", "1047627683022180142557938188611160782529363968", "1855334711608195796474948768437021898056966791495680", "5268119943967324961024969519911774493149816160256", "793213691341372467462234884982950927803453800448", "1048804011503922154918906340234394285673283584", "178817454333217583939828094783812058734428946432", "1053379206146938817955114410979175501498679296", "1299151782872729573236275477608322224997460344832", "2034586705300260348013936535996551293760316637184", "1049135960673112232805774553449948714455007232", "18715569062943983256580394547295461118555197538304", "7303077553521454801286360521163710211902968692736", "1047569335779717390125624572323839722530013184", "6820764977099378286419427722037298827053523366051840", "5185286058452150309718066665365503925873964744704", "1047633608815967051509377996176092125032611840", "14628437067258851017368226060579521597044491611537408", "5015132554664324489454199969568889961294784888832", "1047647885777858172773909188424510178339061760", "1468267202431562191263328612323891440705377140736", "1723667280263238851448593019028562540056677449728", "203615382303167142466741590396781369016979554304", "1054023348024153345168134661973214402294317056", "15642205983028589861565910609856425649916790964224", "7909488669024824016187256272456625356922708557824", "835209973223430580318856256625335903371428626432", "1048734287105567504084686691508761730945646592", "14436134537082422239810205153752902292997939077840896", "5183207423207513484203446486391717429487008219136", "5255116061725585715646354017016448887085024149504", "1047630796237101653452817071307575560792702976", "87179980528375967111860215059913078397343110107496448", "5013702103935980690838680779932614483696448176128", "5181655051720745162289915172690683704807495041024", "1047640852629697266069261295104499021462372352", "8863014134831629244792137538749522967490749005824", "12897968152922308294330624353145941628343113744384", "182499508431096119733415446260545487097913409536", "1053465242828688791937747070322151445833449472", "732276279933545480025661521763817762804713044049920", "5218269859872527498550539609982939474078434590720", "793734130988417954136465032316504781975917166592", "1048806006183824130521317700551902812832792576", "25738193769123904072646397781274045256451525896568832", "5014390511576891205391842896953491666611170443264", "5254276169038110369880817613449645224805489704960", "1047637925073978840864358181620391027274678272", "525525980625520477700925782520660322640465078779904", "5232940508689063644480468673144312569540298932224", "178878320145799868407168173457327297421163626496", "1053591291714628123395009078929580088291753984", "4291904665789051668386253963435886329874305888813056", "5019276847576099653849516963238569216949601959936", "793021213138740080489104543798921869222507184128", "1048814363444199899033317222349825618602885120", "474115863261088742510730135110733590327720323055616", "5066993375398816850156668595881453935173088313344", "178884922538662005387113328168935818049794080768", "1053598239091027513399792446417954314393747456", "4184108158823894275481160521988574425558938550272", "978249833394288911177320329567682815059250118656", "1049720457137690185577259357167019532692226048", "143313761204242366473852639005148573432906157916160", "5453088149612627993948832939139338495606371909632", "1047620316679912693996337320309640909562052608", "8508446729120788462421645694726245684254386402885632", "5184504273796240798348943547392121332388293771264", "1047633640733259528568612978851468014358888448", "102444415001328075080876409662447186937244364570624", "5537140442771793707788964113112179348670357962752", "799059078377361844553809317855010901105146068992", "1048793867050343871509593597560717393956700160", "17217659912323594079922389251982391185853394534268928", "5182906794833424587846889660322826952221332078592", "5254807034270868450998397928807300273209750847488", "1047630808519254516319517771775169181727588352", "433996149827734861106893448064224674227154476597248", "5243953040677495240571648169272504832943531753472", "794325879601193238577440908182688642138042793984", "1048804973771014132843151400002051610723221504", "1206815181201730759229756902024364765996273828364288", "5276170660101223217229451874005093387291791982592", "1047627065378584155109917330204134090804822016", "792874712571883899239730455804963203870602821632", "1048595251848052591374412263229945620990001152", "10391503285740049995096007515830031465829248270336", "10623881292112637852043508535731494646329664077824", "1047522367984908110038626128004367970276999168", "1290448812913918629589677657735284259292626622087168", "5202234851118499805588014781338054542682539163648", "1047632919220097456274716431332477475871522816", "67477286892694677241180283294087427575271556487577600", "5013786296855506723753003827911716237005926957056", "1047647944541771049104634763574698442139631616", "12074939875204198228004527281469459483632531931136", "9298530250404595404632845723403821562198906372096", "848595921479462285342679757506079450584028545024", "1048713515270663261362372868857099339941543936", "625737133000307933326272552555206262482478867415040", "5224608887432351052868329882599143511800078663680", "5297678968152773562795347600910691042443885805568", "1047629118286603127388551374024040235168432128", "24200911077333165295769629361758458268110858951823300869265566069803712512", "5013413783577541943424718751069516792653873676288", "5181347091645858397476979557661966943528358510592", "1047640865219185846294427891076315565493583872", "151179306551158358106535051888879383509439302598656", "5365228823852889049962778888813345928064098369536", "797054945470226042561050074379804534444176441344", "1048800232284081870747885538131282032452435968", "2603344754964886985012974137592881530755631361818624", "5023087037087211029386866533725386685967637676032", "5263825463718768591265510407302003131267141337088", "1047637546126357607711618219458079671996907520", "6715899773340848292198367671902147864523239030356063482689024175265284096", "5013413783577541943424718751069516792653873676288", "792874712571883899239730455804963203870602821632", "1048814619743424470650133313554020471391911936", "39947828714403805681752124862446742384706355986432", "6048605063173182182086425608480052061092540579840", "1047600501593817207090740896470293439229984768", "2312961278973044606263947934240549836537437215522816", "5192980071599116211474254583925297521421730185216", "1047633295211483764408299545748214140412887040", "2788162020245108319283760322186465308500462244200448", "5190993711884038758525596156780413132776256045056", "5263120060225702806904636558132716363306326032384", "1047630478624452090434027527415099923730792448", "5253203763429819304993557255729938512950604070912", "1047419091706018297239657629358776169210576896", "124348487197514114243321755017368812367552412909568", "5406630317040515458092183281699246633989896667136", "1047624943505681209515295352589931297697169408", "13042012078778708882833465340304975725400200656715776", "5015341705671516835401799867672368364501480767488", "1047647876651285964061704758916105915280130048", "383890569900462143735924494455769038256689706434560", "5252236196180975139822923413992352517463975395328", "5326086559075840987042585503740369657733362745344", "1047628013304582189419127368756695389727358976", "863819382260573078527137787759282132435930098892850124348530297237667840", "5013413783577541943424718751069516792653873676288", "5181347091645858397476979557661966943528358510592", "1047640865219185846294427891076315565493583872", "605575463278930794477233689222068595414227186876416", "5055265108992601752525213940699200049216137199616", "5299172656541304294467908161530547601830550962176", "1047636155319218497989397525539712675312828416", "1673843849669190425075276719905301381110940594872372074491890769168695296", "5181347091645858397476979557661966943528358510592", "1047633769727001309652441029023811226547781632", "5181347091645858397476979557661966943528358510592", "1047421987997969776970902012525472636630728704", "554081941753569312218200997061052824833588520555659772467881671951122432", "5013413783577541943424718751069516792653873676288", "1047647960807484792014037176689882593060978688", "57387847829077571639743939947209960344487474759954717776410888447721472", "5013413783577541943583175076098045467840961576960", "5181347091645858397476979557661966943528358510592", "1047640865219185846294427891076315565493583872", "5013413783577541943424718751069516792653873676288", "1047429080621692363446120268978495916049694720"], "dual_psd": [[["14442941175246384087054615528570168864184633334093440009438305355563008", "835390572147961748725694144899850840150035006135024048377656558747648", "28068862020114625342915570842452121427436373629803741465168758964224", "-19301442926021752487681550800394102607832526116396466917730114600960", "3177069809154533977062586470151207868294692714699667285388002590720", "-363863771247149320094437296458271220701819888315869273954961063936", "-650219192659113171981568342460285185737938235228289652222861508608", "-1112209378001443297845082953695526879604529419375211942340722688", "21174753118428957914087396624182885893493199118308009908316930048"], ["835390572147961748725694144899850840150035006135024048377656558747648", "73548240946360133193565127171745185056933315979524166412924694298624", "3385402944005919285259790448617440535658759034870815416296516091904", "-2067322569796414559872285466917785945506904584751129768076326731776", "378770684555901455556868353102861675527849529979040501028536451072", "-50815753938225098965839868768919966391651225121106261248799932416", "-61341255346930491977920348469129208867472297440970542849982464000", "9551772283156211636137861756071114346693514330836585087265406976", "-680928806755138823015787461568799598678072703356199730967216128"], ["28068862020114625342915570842452121427436373629803741465168758964224", "3385402944005919285259790448617440535658759034870815416296516091904", "177593367534097611250772063567234557931714241002167982622433607680", "-103919440678110385032430510416832914743180342783706694024368750592", "19792994838759256426867157076688198167068009553286193870052261888", "-2786149072961881534586663346182606096171780466694233591449124864", "-2921022417385502433514630360726120947278748555730310297204817920", "669393565103026592807812034840501815816106509133352236119752704", "-91935228610058573531598473360705506025613952126599735480942592"], ["-19301442926021752487681550800394102607832526116396466917730114600960", "-2067322569796414559872285466917785945506904584751129768076326731776", "-103919440678110385032430510416832914743180342783706694024368750592", "61635933145743073265964543223017591019969384869458926788132470784", "-11595965471906760264443334137896835281159554092153705316042670080", "1608335228871158223881415228037169849912569536562319574578495488", "1763453788315796873227619184036689091807954179658843203274014720", "-360962052108639237930946065656347616956530563570372858355908608", "43531221571767874286403410487699468860881147805442295140974592"], ["3177069809154533977062586470151207868294692714699667285388002590720", "378770684555901455556868353102861675527849529979040501028536451072", "19792994838759256426867157076688198167068009553286193870052261888", "-11595965471906760264443334137896835281159554092153705316042670080", "2206190737564768063548872691012356758579738958526528719796830208", "-310146940023240363775424150608621176335805279607196281670205440", "-326470244187444800410899088447934283458489562469221063664336896", "74083753766831091583983997560948743582399939762241369444188160", "-10072303821129538071670808412120711280934051398385863330103296"], ["-363863771247149320094437296458271220701819888315869273954961063936", "-50815753938225098965839868768919966391651225121106261248799932416", "-2786149072961881534586663346182606096171780466694233591449124864", "1608335228871158223881415228037169849912569536562319574578495488", "-310146940023240363775424150608621176335805279607196281670205440", "44294811402009270653985173658875631403989792854534819416113152", "44384796478064643328246998938230857307681028623512867402940416", "-11318915288622085081421046530622639881879225153061539735928832", "1715244305615568562484561321626740213461423601348904229011456"], ["-650219192659113171981568342460285185737938235228289652222861508608", "-61341255346930491977920348469129208867472297440970542849982464000", "-2921022417385502433514630360726120947278748555730310297204817920", "1763453788315796873227619184036689091807954179658843203274014720", "-326470244187444800410899088447934283458489562469221063664336896", "44384796478064643328246998938230857307681028623512867402940416", "51597104608376976191499215927438103279359637681377328559554560", "-8995615237061479809739344005794318900254197646892849820598272", "839364457961229829974245472447400260098763929817972886994944"], ["-1112209378001443297845082953695526879604529419375211942340722688", "9551772283156211636137861756071114346693514330836585087265406976", "669393565103026592807812034840501815816106509133352236119752704", "-360962052108639237930946065656347616956530563570372858355908608", "74083753766831091583983997560948743582399939762241369444188160", "-11318915288622085081421046530622639881879225153061539735928832", "-8995615237061479809739344005794318900254197646892849820598272", "3665344944838444416219718604233810090400667084500020248969216", "-728001436225189809361344440019549287644007026349498108477440"], ["21174753118428957914087396624182885893493199118308009908316930048", "-680928806755138823015787461568799598678072703356199730967216128", "-91935228610058573531598473360705506025613952126599735480942592", "43531221571767874286403410487699468860881147805442295140974592", "-10072303821129538071670808412120711280934051398385863330103296", "1715244305615568562484561321626740213461423601348904229011456", "839364457961229829974245472447400260098763929817972886994944", "-728001436225189809361344440019549287644007026349498108477440", "174994380641177286023182712424562755696724378162473883140096"]], [["22696618029249159749785785794727043144429454480462444198949359173238784", "-1774539791134834597578334376430475848913024628325361770929803541610496", "16095845895797983150003595996054587861598207478050102394087301709824", "19512349537577138864873664727655156870955298905049655594444820316160", "-4350167405913884292580730626512920829166497755284387002587216347136", "-436150517374173450001918653134435671994595071591140283089653071872", "-475209117077469685770082457967969990556033906776995877775990587392"], ["-1774539791134834597578334376430475848913024628325361770929803541610496", "177230010226835892331058969746099184319474005429755015700904929132544", "-7714477838482027520965474174773463281353725529423543997440708313088", "-563476723811289005975032975288638472464744314249043724539678162944", "196645876630056058845341974020763706078784126611924060863664750592", "1703483734624270961018224189827773401112159624350982131639386112", "43122826772485130756943517610669292498505929313714087836266790912"], ["16095845895797983150003595996054587861598207478050102394087301709824", "-7714477838482027520965474174773463281353725529423543997440708313088", "1094376152185972024380237565612035690748441427021024770254138507264", "-147549313855128346816157549859933165582504639378930636444961603584", "20981746562744098064769678490317801577257943439141649271712907264", "5125115032613490954020134347930149311944324644184042880672727040", "-1338188907203429993627282774927305498527932371968244164025384960"], ["19512349537577138864873664727655156870955298905049655594444820316160", "-563476723811289005975032975288638472464744314249043724539678162944", "-147549313855128346816157549859933165582504639378930636444961603584", "40825313176597216871797931666671648771085046521341219368329019392", "-7326372049364879397199361854495951610478703079726038261814001664", "-1184817718878388943045436308957108110323735102694898900611891200", "-259338633576592982643032255404405422380121405123991725628456960"], ["-4350167405913884292580730626512920829166497755284387002587216347136", "196645876630056058845341974020763706078784126611924060863664750592", "20981746562744098064769678490317801577257943439141649271712907264", "-7326372049364879397199361854495951610478703079726038261814001664", "1368617210341405910889523096953536197231899649498227429229985792", "204364926912850061336880357615669155879872089696454033786535936", "68831974231021559573820729735043014450939055421098621176643584"], ["-436150517374173450001918653134435671994595071591140283089653071872", "1703483734624270961018224189827773401112159624350982131639386112", "5125115032613490954020134347930149311944324644184042880672727040", "-1184817718878388943045436308957108110323735102694898900611891200", "204364926912850061336880357615669155879872089696454033786535936", "35651840387720192362597438327367326721604059324202503383285760", "4107827309567316305283252496302108624307671071697987012919296"], ["-475209117077469685770082457967969990556033906776995877775990587392", "43122826772485130756943517610669292498505929313714087836266790912", "-1338188907203429993627282774927305498527932371968244164025384960", "-259338633576592982643032255404405422380121405123991725628456960", "68831974231021559573820729735043014450939055421098621176643584", "4107827309567316305283252496302108624307671071697987012919296", "10875243310773683947755834860410720819746920094373121500381184"]], [["1014193718005809935671277295101981615474025731380336398802144326582272", "-88769429247749091169617163636413133399229487786274437958076104441856", "-3844541041793395123709703345812727605929135087732841320431782723584", "2140061677031175814973019290813221312774066141375927002106976796672", "588052635624026699241145970779138554409501788761862322251695652864"], ["-88769429247749091169617163636413133399229487786274437958076104441856", "7769730209397717986527328183936029742632190004330459447980401360896", "336501506507646617138270470811144908888257323274414091543353753600", "-187313380325976293549767928695362016993903177794272942015266160640", "-51470538522582698831465702255721738556511589393949334763684757504"], ["-3844541041793395123709703345812727605929135087732841320431782723584", "336501506507646617138270470811144908888257323274414091543353753600", "14573641661966172808366247522559013758371031176270221425588043776", "-8112409693774522450440384006372820445654408663142559589962088448", "-2229152529988749300950600621546783944788938175798456024152670208"], ["2140061677031175814973019290813221312774066141375927002106976796672", "-187313380325976293549767928695362016993903177794272942015266160640", "-8112409693774522450440384006372820445654408663142559589962088448", "4515768437713052703623436745583447810954566926705179558588448768", "1240856541737076942680028086853314883911892150195469594740654080"], ["588052635624026699241145970779138554409501788761862322251695652864", "-51470538522582698831465702255721738556511589393949334763684757504", "-2229152529988749300950600621546783944788938175798456024152670208", "1240856541737076942680028086853314883911892150195469594740654080", "340966322434254441505932664577590857809921954026370568076394496"]], [["66250424224201196164801928749782214382520983330861672706782139514880", "-1395172231095188536565634049222979804368664993226023124566018097152", "-207288121575482897107739988096109982780317575557766108946058182656"], ["-1395172231095188536565634049222979804368664993226023124566018097152", "29381027777752254001253555031787114459819701760658275309044367360", "4365294780291411418693092692843242178224749191851909465002475520"], ["-207288121575482897107739988096109982780317575557766108946058182656", "4365294780291411418693092692843242178224749191851909465002475520", "648574946492129610270240949748379176112942136132573937482596352"]], [["63735685446347364736434411002365141168685056"]], [["254411734084570719895115895071516034560377258919871428044982140260057088", "3526544134901928466567895320746869268265936715725244906781257370697728", "-244166778709136999852938058609639009357452575924835856658208110149632", "77945488032486191880455813213929488100119583621855060753946232487936", "-14672633813529685676467322249743448664236864760388642465664240451584", "875628007897354902744853205199706223946249369479537204747967660032", "1456531440095475548447036510131056912967771847649701899914323165184", "-333449360351588932361439005946560985813486696006405978691859382272"], ["3526544134901928466567895320746869268265936715725244906781257370697728", "691789422826691327077663877381013702008882852528076967192885211430912", "-47200202847548595905835893299266793604124853505717285052156963979264", "-312563562615494624298384758354201503544912147071495314962057789440", "668635566006267087133505146036363208630784040073288113245875339264", "-90039240457794063155396513760193789346440792351660434051125215232", "10310531463377676759156650392327858969003797338888838685952835584", "-928667239608353226342032617042297668413181579586794527985238016"], ["-244166778709136999852938058609639009357452575924835856658208110149632", "-47200202847548595905835893299266793604124853505717285052156963979264", "7469635717856554690510805798173666794006186823353039670055540883456", "-1226186589596172014765220537711087660228529215994083144754758942720", "89159492113106723247539367368711521000623052968147219318887677952", "23791719288643994421381616167518974092935375962884837849224445952", "-3116196089353498937344114454263286241521308162962812592633937920", "-1347014967970377012623019361252528430603239413200555714916909056"], ["77945488032486191880455813213929488100119583621855060753946232487936", "-312563562615494624298384758354201503544912147071495314962057789440", "-1226186589596172014765220537711087660228529215994083144754758942720", "392455552503885633028540828002857568764353019827555774726716522496", "-45837304219987265424267437440929690638293003775946952605658251264", "-4692671988977889724195272158646989439307609419710950537519169536", "1169134730372264263269237320996525229203233069776704655247540224", "304962789833171089348355242913410683896090214684603883471241216"], ["-14672633813529685676467322249743448664236864760388642465664240451584", "668635566006267087133505146036363208630784040073288113245875339264", "89159492113106723247539367368711521000623052968147219318887677952", "-45837304219987265424267437440929690638293003775946952605658251264", "6286893771246800508904497189401038154447275658684787242435608576", "370210903131061408708001687047883744873955368111601516181192704", "-173109490273741083174077578299623314980629851798994062810284032", "-20561626031031724991052670901415116615259754243922695074873344"], ["875628007897354902744853205199706223946249369479537204747967660032", "-90039240457794063155396513760193789346440792351660434051125215232", "23791719288643994421381616167518974092935375962884837849224445952", "-4692671988977889724195272158646989439307609419710950537519169536", "370210903131061408708001687047883744873955368111601516181192704", "92720256141772056666251500345055570848466925120958774397370368", "-3361455818019235821919387013713146826896454605206134833807360", "-7619716852366591461106680083884842126075635454557332338376704"], ["1456531440095475548447036510131056912967771847649701899914323165184", "10310531463377676759156650392327858969003797338888838685952835584", "-3116196089353498937344114454263286241521308162962812592633937920", "1169134730372264263269237320996525229203233069776704655247540224", "-173109490273741083174077578299623314980629851798994062810284032", "-3361455818019235821919387013713146826896454605206134833807360", "9836701207876246384537400018934315205545995056265757598941184", "-1169180429702206442966518915396943794865358604970357552054272"], ["-333449360351588932361439005946560985813486696006405978691859382272", "-928667239608353226342032617042297668413181579586794527985238016", "-1347014967970377012623019361252528430603239413200555714916909056", "304962789833171089348355242913410683896090214684603883471241216", "-20561626031031724991052670901415116615259754243922695074873344", "-7619716852366591461106680083884842126075635454557332338376704", "-1169180429702206442966518915396943794865358604970357552054272", "929677618964895152600299452810588374797481805299735748149248"]], [["33912189787364142515954559607824898090096307423464800685983956595638272", "581709854453468106543778848830431236084618947205348596754702741274624", "119780497952794350449761878070885113798517197405481620986155835064320", "-7337218586875964389826229590987951150990631795837379020121423478784", "-6604949334883691207554203555457924046175295794887735864769441169408", "1780078534898629718013276575826751152463513989297567828772193828864"], ["581709854453468106543778848830431236084618947205348596754702741274624", "14073515748996344278880139492535260865803142100696261398240864239616", "-584193106635868412167542068186690549330012933336858424436492075008", "433060419262048325178220537206747274811105445574548046666828611584", "-112313810804307139809334271093743452379201133221906772109727629312", "27123712247927753169194452658119813097383496257412884185189711872"], ["119780497952794350449761878070885113798517197405481620986155835064320", "-584193106635868412167542068186690549330012933336858424436492075008", "2123468428983258802357854936681680867345226215163673655496753020928", "-386067504666535793085389172610921124452386019964293360039262945280", "-23963016268303692945530508894275066836950809990799991700535115776", "8485145779378508385539409189564681762207046794148601542672908288"], ["-7337218586875964389826229590987951150990631795837379020121423478784", "433060419262048325178220537206747274811105445574548046666828611584", "-386067504666535793085389172610921124452386019964293360039262945280", "77869411408371553719612174053600650235795448878387747379136692224", "1563288655844397249689688347863250671003224713241503238711148544", "-850634992982332502800325499191434308473583616537148242870140928"], ["-6604949334883691207554203555457924046175295794887735864769441169408", "-112313810804307139809334271093743452379201133221906772109727629312", "-23963016268303692945530508894275066836950809990799991700535115776", "1563288655844397249689688347863250671003224713241503238711148544", "1286657333101059729532795643526202351271013778482111483245232128", "-347518400707195322754805214777615404489291335536475893040939008"], ["1780078534898629718013276575826751152463513989297567828772193828864", "27123712247927753169194452658119813097383496257412884185189711872", "8485145779378508385539409189564681762207046794148601542672908288", "-850634992982332502800325499191434308473583616537148242870140928", "-347518400707195322754805214777615404489291335536475893040939008", "96278405964889107738350061947337114132111925803735569884250112"]], [["1521224193553696297261150754670256414404708797570478459049278141628416", "31419048627489577503374862945040005497143211236233779877249074331648", "4789974450292528969624955336672862785719774786044318516540264677376", "4480176833214745176924009259671003816209856012019898187605845475328"], ["31419048627489577503374862945040005497143211236233779877249074331648", "769411893049886117372766207013803176650341745427976748527752577024", "56418421500096240781882180085209069655807164416522961557332688896", "85463504835937874357037718821958127636823891488068959893360476160"], ["4789974450292528969624955336672862785719774786044318516540264677376", "56418421500096240781882180085209069655807164416522961557332688896", "30082413313085322483524985123627041209814539208872147924742569984", "16601244879260846360320848080870628113593512225185579314662342656"], ["4480176833214745176924009259671003816209856012019898187605845475328", "85463504835937874357037718821958127636823891488068959893360476160", "16601244879260846360320848080870628113593512225185579314662342656", "13609373847497186780107482166424828023814471568853064558498021376"]], [["7659176646478934037991931392882919001381945316805625407775795314688", "-2238437247547187387455195281966739710517256994606869482122866851840"], ["-2238437247547187387455195281966739710517256994606869482122866851840", "654195815357006406893385646023856439066858905953781001803844812800"]], [["38044546111504620862971756083693132452730673032487959056997999448162304", "-653179598328168952896401377268815691183305413787034894805143371382784", "-90750935461773372323406763048642599542860898217346514247989610938368", "-24310480349374340141138106974381658238763887954002475992934256738304", "-3958667477490860665630245062703923844641532464263970542414408450048", "1191885682596158164895245113877253912191733357082665261674375675904", "-198980220431478837658504478132258981657914694936261782753431781376"], ["-653179598328168952896401377268815691183305413787034894805143371382784", "561188079461437462404983610332214591381439514318561257364736639500288", "22379167689160789644311500146251469566561599069324113330939203944448", "1582782356479141316999487762962631223713384763777742823540303855616", "-858680024072589708501973345691674833078871366481981083515919269888", "-143079138980720271315605082467882469897108301707635069935629107200", "61009347682549145799159725656797334674232272905678567666226298880"], ["-90750935461773372323406763048642599542860898217346514247989610938368", "22379167689160789644311500146251469566561599069324113330939203944448", "1004727194512797337226085881157082181322102778114783633188541431808", "102109981733259770543124108963614887960998045790320462808246910976", "-25638295160089013188765010144023175516195022540185662694946242560", "-7485138737974584845952835787001851653455969628699844854864150528", "2655022390938534093638544870988039147724487170605053122841673728"], ["-24310480349374340141138106974381658238763887954002475992934256738304", "1582782356479141316999487762962631223713384763777742823540303855616", "102109981733259770543124108963614887960998045790320462808246910976", "18003902627455021528681834584271231279247476409498289816450629632", "566018033447949740768516610304232189507031212353403259094827008", "-1021439803340170699242380446171070651660803400147838686751358976", "249188828054214638117287648759128532893343294442078775053123584"], ["-3958667477490860665630245062703923844641532464263970542414408450048", "-858680024072589708501973345691674833078871366481981083515919269888", "-25638295160089013188765010144023175516195022540185662694946242560", "566018033447949740768516610304232189507031212353403259094827008", "1973209674497598163214089036444572398762467383416558512295116800", "82574490928096502023918243812501787915086431442355679045615616", "-76333479296923023230542532709611526104413048689832915002982400"], ["1191885682596158164895245113877253912191733357082665261674375675904", "-143079138980720271315605082467882469897108301707635069935629107200", "-7485138737974584845952835787001851653455969628699844854864150528", "-1021439803340170699242380446171070651660803400147838686751358976", "82574490928096502023918243812501787915086431442355679045615616", "64677252207486432261291654506418907491165060428190707429146624", "-19074088673145424828812481180207373156058382890086591010701312"], ["-198980220431478837658504478132258981657914694936261782753431781376", "61009347682549145799159725656797334674232272905678567666226298880", "2655022390938534093638544870988039147724487170605053122841673728", "249188828054214638117287648759128532893343294442078775053123584", "-76333479296923023230542532709611526104413048689832915002982400", "-19074088673145424828812481180207373156058382890086591010701312", "7071836655340377845624111969192610222544534723475469905166336"]], [["10471399907175799145758287883470979523897885851734168870263321794707456", "-381338023055699755880976173912800515805581482730365164527898876444672", "-50747865661390837409214146953796188841700931625694983112948396851200", "-15868323744407783817314009661206241654403644225993682599183734800384", "3283646650833181064697810548567374368731982850040101247113507110912"], ["-381338023055699755880976173912800515805581482730365164527898876444672", "107270604617812693990204207385459970899607148644138371896501440872448", "-3873039350401249527684443857913960257702077733669047162714871300096", "1164626816114343979228748826006699918514911972009605117103052947456", "-184619326559092943725614920391322832768797043599207193674950639616"], ["-50747865661390837409214146953796188841700931625694983112948396851200", "-3873039350401249527684443857913960257702077733669047162714871300096", "641135192846008112885838010924944639416878471258035297174150971392", "15432299710107256542751141131917987002389383656479752540445999104", "-6087265733647785662069018150450995881945309327190519505081073664"], ["-15868323744407783817314009661206241654403644225993682599183734800384", "1164626816114343979228748826006699918514911972009605117103052947456", "15432299710107256542751141131917987002389383656479752540445999104", "42310964566428988543580395249145358499745371744873827583181979648", "-8721131133970150663354467920278447900529303905966240543570657280"], ["3283646650833181064697810548567374368731982850040101247113507110912", "-184619326559092943725614920391322832768797043599207193674950639616", "-6087265733647785662069018150450995881945309327190519505081073664", "-8721131133970150663354467920278447900529303905966240543570657280", "1838628559899560238579419966587913170521525034503188263374684160"]], [["1492162933739871889677932684724989825892172468192666588668219097088", "-3404791513027904966837634287777557313964579968798084305893294342144", "-27753945337551784988807039664120209202069152297969835281844535296"], ["-3404791513027904966837634287777557313964579968798084305893294342144", "7768994246581241073774857374666211664323174820139837323007867486208", "63328471309427544206778325463057624429037244029515330099657834496"], ["-27753945337551784988807039664120209202069152297969835281844535296", "63328471309427544206778325463057624429037244029515330099657834496", "516218078054802624942017671602835089095058409562493411181723648"]], [["1121397652827865142035450120261521736562900992"]], [["36082229031509442024841637081500357474034368877124966964851896003592192", "-1129332983985837338408704239520742377186237477055162258665990132858880", "135750094632293898121796278465438413431427532631467585142223859089408", "-5878488805194073128050808787013970605322084001525524391635233800192", "2223447543342765692325509923828595136995364227687544098700914589696", "-723069787016218415725289001095432249177286920369408597440814120960"], ["-1129332983985837338408704239520742377186237477055162258665990132858880", "82611595035268193440839747992743695558757542037190636122100878802944", "-10234718712332046017100012821324062886948718853438104816884276789248", "1735745733065730427061905614603722614211370541471209724078316322816", "-211015028147319897645425043421389701719432311462211562409283289088", "18470462953777368897937620340341745231480993105091348535569285120"], ["135750094632293898121796278465438413431427532631467585142223859089408", "-10234718712332046017100012821324062886948718853438104816884276789248", "1269163519360546010925104396718272851339292240192031585516499501056", "-219961985433574918163343945357248883066012266289622684515774234624", "26476207713180593955546563493220564142605533617506182914864316416", "-2197762280602883628937891209536909370996585267298750107112964096"], ["-5878488805194073128050808787013970605322084001525524391635233800192", "1735745733065730427061905614603722614211370541471209724078316322816", "-219961985433574918163343945357248883066012266289622684515774234624", "56913188210891766117238855099902801014164198233642418274658418688", "-5764436025108327022847412741142824324182728549938722521313443840", "-2325626757445905602218613453033236635748426267008824581816320"], ["2223447543342765692325509923828595136995364227687544098700914589696", "-211015028147319897645425043421389701719432311462211562409283289088", "26476207713180593955546563493220564142605533617506182914864316416", "-5764436025108327022847412741142824324182728549938722521313443840", "675199474349521360936994907282496871128212074711349506273705984", "-34603636181286055099385062158417639529000290706104500518649856"], ["-723069787016218415725289001095432249177286920369408597440814120960", "18470462953777368897937620340341745231480993105091348535569285120", "-2197762280602883628937891209536909370996585267298750107112964096", "-2325626757445905602218613453033236635748426267008824581816320", "-34603636181286055099385062158417639529000290706104500518649856", "14910429945321197567335145056443396050111486976548189929209856"]], [["11260598254239675941114524307926320934243270656", "653931347261783054550471485456429656441880576", "262559647088977261927562290516009778539397120", "-38119708551783402666153726171393694992695296"], ["653931347261783054550471485456429656441880576", "98855856048676526540708787219445630560632832", "18650499716728602979475677363174720766214144", "-3795101159535993029101633148688028475064320"], ["262559647088977261927562290516009778539397120", "18650499716728602979475677363174720766214144", "14327604251260468177471878214881061533384704", "-2122210756292998027690945854545005369098240"], ["-38119708551783402666153726171393694992695296", "-3795101159535993029101633148688028475064320", "-2122210756292998027690945854545005369098240", "1546059039299428459382596366123945133342720"]], [["862568660852047349175596450964607625720758272", "5346749847104611126858322669134706267652096"], ["5346749847104611126858322669134706267652096", "41854344319691816642353173050889168658366464"]], [["5876645871030913727785860516269595848519712768", "-67338001681892838478878414097240682557079552", "-41921301365469363068522776052685022357880832", "-2758498928282342971013376590479507236847616", "1118981805949924481102445655202746523975680"], ["-67338001681892838478878414097240682557079552", "109846550558230687757146128860066110802755584", "879667443681922746710255838278453330706432", "-66579561944649964382619384290547972702208", "-82206517722641343344943397519328534331392"], ["-41921301365469363068522776052685022357880832", "879667443681922746710255838278453330706432", "5556817887091462463119184521821868781469696", "111383468803340322039096118713398272720896", "-161853582290883647688860974491815964049408"], ["-2758498928282342971013376590479507236847616", "-66579561944649964382619384290547972702208", "111383468803340322039096118713398272720896", "574954840513665324393103709332490017570816", "-98070410063308666075218416618723315023872"], ["1118981805949924481102445655202746523975680", "-82206517722641343344943397519328534331392", "-161853582290883647688860974491815964049408", "-98070410063308666075218416618723315023872", "118712787293876737122270993119969531658240"]], [["641492524134678190298792806149172955021574144", "-21110812579129220756830408546017089314357248", "980266963302103846374703228854769087938560"], ["-21110812579129220756830408546017089314357248", "18862373140156049256800748341382876191784960", "433430588157467029235845872510122474864640"], ["980266963302103846374703228854769087938560", "433430588157467029235845872510122474864640", "3003088128828618805538420306721418030088192"]], [["31717232381540846175780910732635143059537920"]], [["544986087776784477380303293821847367898365952", "1030498498312256539591010737597353316843520", "-206650754538061109328072424056227314532352", "226851081736473216232991606714221738328064"], ["1030498498312256539591010737597353316843520", "14180755520186585517736142182107379155337216", "-497029115652239982418071034336965981896704", "107541013452508990112843783453275456536576"], ["-206650754538061109328072424056227314532352", "-497029115652239982418071034336965981896704", "960403666193442495176692995583475219169280", "27842056463921642605084340473017388761088"], ["226851081736473216232991606714221738328064", "107541013452508990112843783453275456536576", "27842056463921642605084340473017388761088", "238557414989345532998431181948604974628864"]], [["42865567026253764776859102488883481364398080", "-767783822190029446689165065705013840445440"], ["-767783822190029446689165065705013840445440", "2539086291615139939776793984493942852288512"]], [["41069592516346256518363395684286815826608128", "222547641372136883865758475507840489357312", "-84791037681665413092364134020401487413248"], ["222547641372136883865758475507840489357312", "1590828040898931634318123484693171464568832", "-53352226019517380196058598062150142394368"], ["-84791037681665413092364134020401487413248", "-53352226019517380196058598062150142394368", "199838335098789049216911855860839492878336"]], [["3337719415523116975884939400899446658039808"]], [["3112694013731175936942892335329801664462848", "18179240916920959777993473838685507026944"], ["18179240916920959777993473838685507026944", "257165157446456405725629460114536887484416"]], [["237433815492737609138020108133738792091648"]], [["9909357205379702398811328636386320212230668288", "0", "-4897269658973663985344349476468738563768320", "-1031174873723532443237265316665963659132928", "-195009692278729041707405948604040892907520", "-28033952425361255291059428941414304579584", "-32936631239748952986079699648899260088320", "-31835835098545151863988551095904311967744", "-32260854973596857093187357334293276786688", "-32168923746458716642827987886630724698112"], ["0", "21828094184345245216973382933559125212312644475797334312695318894836973568", "0", "0", "0", "0", "0", "0", "0", "0"], ["-4897269658973663985344349476468738563768320", "0", "386103960906855266865273860570094586193510400", "352475157936198624245089920056541998743552", "614830761163289283809335371313219043852288", "-390339648939393985139638420929659583594496", "71667383818995836622031361464558598225920", "-8062128811833775969446651002695635173376", "582518140392994785578999132791848828928", "-7850047726326190002964236250128580608"], ["-1031174873723532443237265316665963659132928", "0", "352475157936198624245089920056541998743552", "9452034233786394051610283022114901903540224", "-288224976328369818587158603967304982069248", "-91757601797033142776816158234374012141568", "16603678700127547445655712483232540786688", "-1249533650063163364897609964206600224768", "-49109903367320750655615029081450479616", "33627484930637805733575438658476965888"], ["-195009692278729041707405948604040892907520", "0", "614830761163289283809335371313219043852288", "-288224976328369818587158603967304982069248", "205198362855884260621899940207879451049984", "-25354579236090789804103644696773348294656", "456176483034912035941415396150733701120", "444386115736477839853092373235561922560", "-116077223482584191273812863129099436032", "20108164818922155655541911402978476032"], ["-28033952425361255291059428941414304579584", "0", "-390339648939393985139638420929659583594496", "-91757601797033142776816158234374012141568", "-25354579236090789804103644696773348294656", "10910127412183330908618338587784947695616", "-2032534091324339225978532998016615317504", "275393198062210716291854134684296413184", "-30825219614615122757613192158560387072", "2982680139879901778007449092392747008"], ["-32936631239748952986079699648899260088320", "0", "71667383818995836622031361464558598225920", "16603678700127547445655712483232540786688", "456176483034912035941415396150733701120", "-2032534091324339225978532998016615317504", "686016801174748782062069426346967171072", "-140912304068525161272711970751508381696", "22884052030834037833833835587138748416", "-3221460287415054345123621293629898752"], ["-31835835098545151863988551095904311967744", "0", "-8062128811833775969446651002695635173376", "-1249533650063163364897609964206600224768", "444386115736477839853092373235561922560", "275393198062210716291854134684296413184", "-140912304068525161272711970751508381696", "39567307496752415884839579738422902784", "-7710822280012952854710066554458865664", "1234963442262990774514156800873332736"], ["-32260854973596857093187357334293276786688", "0", "582518140392994785578999132791848828928", "-49109903367320750655615029081450479616", "-116077223482584191273812863129099436032", "-30825219614615122757613192158560387072", "22884052030834037833833835587138748416", "-7710822280012952854710066554458865664", "2352472824956076829001027248227090432", "-470412994571418277255445861944524800"], ["-32168923746458716642827987886630724698112", "0", "-7850047726326190002964236250128580608", "33627484930637805733575438658476965888", "20108164818922155655541911402978476032", "2982680139879901778007449092392747008", "-3221460287415054345123621293629898752", "1234963442262990774514156800873332736", "-470412994571418277255445861944524800", "345680551873989489033263812247027712"]], [["3236031330765621948546900450311652127040077824", "-14154228628828105477647323804977815911137280", "6638230524019370134900060767812737019412480", "-1460273666882952785319603966685084194439168", "175262136247944404550191838578880437813248", "-13950859823577843274341389500482001567744", "569871677468936120609032017368030642176"], ["-14154228628828105477647323804977815911137280", "39943750108262905659088134024908983876190208", "-118964186077103239432321202719705555533824", "-339452098817281731768707150774574392541184", "47190426188645964454377576133320673067008", "-3788838627635440013547843619392225017856", "127590432286279166196029167671936286720"], ["6638230524019370134900060767812737019412480", "-118964186077103239432321202719705555533824", "838035197179362921822803080229628623716352", "-100617374325447274174182071367697805869056", "4650285317029610848319136712991497519104", "569052586468447015808191479180674727936", "-182513084922951915139244033125784748032"], ["-1460273666882952785319603966685084194439168", "-339452098817281731768707150774574392541184", "-100617374325447274174182071367697805869056", "37179183463474339888876962965415331364864", "-6311423094033218510901337403095280254976", "821648818152774870690670896247925112832", "-92844535624386118607589018049020166144"], ["175262136247944404550191838578880437813248", "47190426188645964454377576133320673067008", "4650285317029610848319136712991497519104", "-6311423094033218510901337403095280254976", "1880836248128873806804631696812003033088", "-342416337131418933300297157489830395904", "49758501915910428087813452388253040640"], ["-13950859823577843274341389500482001567744", "-3788838627635440013547843619392225017856", "569052586468447015808191479180674727936", "821648818152774870690670896247925112832", "-342416337131418933300297157489830395904", "95908202205703931915243733925190696960", "-17380613481991773217664500952524128256"], ["569871677468936120609032017368030642176", "127590432286279166196029167671936286720", "-182513084922951915139244033125784748032", "-92844535624386118607589018049020166144", "49758501915910428087813452388253040640", "-17380613481991773217664500952524128256", "8858438447156562729633965282997305344"]], [["214117584543052838408491628935825013973450752", "2686960473734565588124778711977579608276992", "-989311173943719142379513652870876193882112", "97485544249766729457602035714852260937728", "-6577118433080353055469933479624248918016"], ["2686960473734565588124778711977579608276992", "3687872026386901945453166948749454545518592", "-345177299343633253248443250860046734589952", "18427537054426253923349839618301046554624", "28574183546494542006907266183611809792"], ["-989311173943719142379513652870876193882112", "-345177299343633253248443250860046734589952", "112140195631367269462016907531302297665536", "-16480926577768427549859357351849400205312", "1926414305084769172539490760821647081472"], ["97485544249766729457602035714852260937728", "18427537054426253923349839618301046554624", "-16480926577768427549859357351849400205312", "4576658201993137359547509975048630829056", "-726968159147611497380028315036156952576"], ["-6577118433080353055469933479624248918016", "28574183546494542006907266183611809792", "1926414305084769172539490760821647081472", "-726968159147611497380028315036156952576", "274416517013256489865418168277143650304"]], [["17169571517259495895041137970356667853832192", "-869132923365749602744375326271262966153216", "38092415567519167130164098943013818990592"], ["-869132923365749602744375326271262966153216", "284732290734874742559950471108672677216256", "-32431023682297300240977520809895241187328"], ["38092415567519167130164098943013818990592", "-32431023682297300240977520809895241187328", "10523739459018946198446749649244793077760"]], [["490179843305577550199985828551202711797760"]], [["3151203792508007175989434082398374054961610752", "-5217414146555899965519254087225400822333440", "-2836221323236503879989157910358710953181184", "384813278350106348254686236521530300301312", "-101251057155833419464668663214657297711104", "21342658699645546193919956940629011857408", "-3472622186301967902751757039126546743296", "474101040407597227350477027257649987584"], ["-5217414146555899965519254087225400822333440", "32298460443635461241843170273005033400303616", "-327542314834061129089084909111642033225728", "25490481597455799932127262451666222317568", "-33768819855658352969319597852881919672320", "7724038510514539165616862361991031816192", "-1131663254437131200146192445740767248384", "129119121575937701515446585090289696768"], ["-2836221323236503879989157910358710953181184", "-327542314834061129089084909111642033225728", "838936268380064519854192151031680537198592", "-34772536651165596838753094358424788926464", "-9040311504472471301791515605446869123072", "2004640636033214956568408147253528625152", "-230760207261444078219472606727057178624", "15499110081326245094763097029494177792"], ["384813278350106348254686236521530300301312", "25490481597455799932127262451666222317568", "-34772536651165596838753094358424788926464", "22970021551298587967556466108252907634688", "-3245154558198532335863200989724268298240", "137441492450495451468882141974278176768", "38576350270740735479481008274012110848", "-12027504183370144169874073401750978560"], ["-101251057155833419464668663214657297711104", "-33768819855658352969319597852881919672320", "-9040311504472471301791515605446869123072", "-3245154558198532335863200989724268298240", "1620767664327930546732834649641790210048", "-343766233826425297453866113846764109824", "53292851593172544880876317154763341824", "-6932301921649098816932619893776318464"], ["21342658699645546193919956940629011857408", "7724038510514539165616862361991031816192", "2004640636033214956568408147253528625152", "137441492450495451468882141974278176768", "-343766233826425297453866113846764109824", "122028865255571113208876899853360168960", "-25936994918693156687520175604719681536", "4315227963980171559492756564097368064"], ["-3472622186301967902751757039126546743296", "-1131663254437131200146192445740767248384", "-230760207261444078219472606727057178624", "38576350270740735479481008274012110848", "53292851593172544880876317154763341824", "-25936994918693156687520175604719681536", "8011921926980825029678389130183049216", "-1641855159671195825626532710002458624"], ["474101040407597227350477027257649987584", "129119121575937701515446585090289696768", "15499110081326245094763097029494177792", "-12027504183370144169874073401750978560", "-6932301921649098816932619893776318464", "4315227963980171559492756564097368064", "-1641855159671195825626532710002458624", "802410519571159588909196573021306880"]], [["241770952452134942981412512473204248625020928", "-3324955074281695280133212413808307272155136", "278217206429221028719214174340052628275200", "-89578263806005942808953153410101783035904", "15409684172916531306888542214612311867392", "-1962531563903716994218643470194917244928"], ["-3324955074281695280133212413808307272155136", "3497725431744683702939163504235235252371456", "-34076103685625895218711038877077562458112", "-32117473025839571503127487123005185720320", "5180844291010580078576124850356919205888", "-529040263960653725898115414214798475264"], ["278217206429221028719214174340052628275200", "-34076103685625895218711038877077562458112", "92774075860214623283121415376694033776640", "-12168707987296510421107731889280146997248", "726314176101182948137836576027806007296", "33404781437275583040570455866705182720"], ["-89578263806005942808953153410101783035904", "-32117473025839571503127487123005185720320", "-12168707987296510421107731889280146997248", "5470580157653730041988814502593873051648", "-1051092787479853281021907011226220625920", "151208463399629516993834457080065425408"], ["15409684172916531306888542214612311867392", "5180844291010580078576124850356919205888", "726314176101182948137836576027806007296", "-1051092787479853281021907011226220625920", "346621187707038841356705058161250271232", "-65998930199373717716971774468037804032"], ["-1962531563903716994218643470194917244928", "-529040263960653725898115414214798475264", "33404781437275583040570455866705182720", "151208463399629516993834457080065425408", "-65998930199373717716971774468037804032", "25773101421744598996818105782945972224"]], [["15446673156310589721446409932063746354577408", "128797982414077122080098200999334143590400", "-76662799022484466194743588275233543421952", "8751564829137980873100330053877301772288"], ["128797982414077122080098200999334143590400", "386987473696040440098610923561398845833216", "-37376347061614478083691517655321484984320", "2098680719041465495145142748118775758848"], ["-76662799022484466194743588275233543421952", "-37376347061614478083691517655321484984320", "16404774927356369741818035272626357665792", "-2694758572550605407906420322171487256576"], ["8751564829137980873100330053877301772288", "2098680719041465495145142748118775758848", "-2694758572550605407906420322171487256576", "974210614364721799237276270259676905472"]], [["1387784423729334283432417352291457221787648", "-69071590991090795337122961928371434422272"], ["-69071590991090795337122961928371434422272", "42749176065394756324252752693854851825664"]], [["242550857631758791558623186596091408544694272", "-137513627492215804406265351766218937204736", "-219979939209364096774419494534368968310784", "40227524257485601940159528511912772894720", "-10115838586332627084380925240433994366976", "1917074017402328832145789705319404797952", "-284478211390017052531450986799021686784"], ["-137513627492215804406265351766218937204736", "2908451105910308061501379950106596964564992", "-47845404730966792858476640910518664560640", "4953020033368232338785594475606601367552", "-3512039406146104175326412314835058425856", "789932110368564443210871359411952025600", "-119062794510053724020809938122114596864"], ["-219979939209364096774419494534368968310784", "-47845404730966792858476640910518664560640", "89816648852145363775228657147426365243392", "-3146099815071338657485033889082378289152", "-1186263947822526402676287755524142792704", "261513386389236943306659606059548672000", "-32384456891799706619761345845847392256"], ["40227524257485601940159528511912772894720", "4953020033368232338785594475606601367552", "-3146099815071338657485033889082378289152", "3335183307827169799529110055684094820352", "-515012128170634912955645839019744428032", "27738634877268479788447035809964490752", "4833970991659118470836354626548137984"], ["-10115838586332627084380925240433994366976", "-3512039406146104175326412314835058425856", "-1186263947822526402676287755524142792704", "-515012128170634912955645839019744428032", "292127275620528435901082272073756180480", "-67245058869227180992861923026478825472", "11199865592876042379272389286873268224"], ["1917074017402328832145789705319404797952", "789932110368564443210871359411952025600", "261513386389236943306659606059548672000", "27738634877268479788447035809964490752", "-67245058869227180992861923026478825472", "26440257781874172458861326155823185920", "-5915563787989635452673773579876171776"], ["-284478211390017052531450986799021686784", "-119062794510053724020809938122114596864", "-32384456891799706619761345845847392256", "4833970991659118470836354626548137984", "11199865592876042379272389286873268224", "-5915563787989635452673773579876171776", "2433414726833577714270861545778970624"]], [["18755106587653891873210790582614031977152512", "-254782236869378543830752994349397296807936", "29826314549099870119934617475502479245312", "-8177279565577102881946430140227333914624", "1295677682794188101330348321431495901184"], ["-254782236869378543830752994349397296807936", "324148215102405860412259327776699717779456", "-157823198822550985170330107616916668416", "-3619631753420436149578389876611540320256", "568319006064217159735697441331664125952"], ["29826314549099870119934617475502479245312", "-157823198822550985170330107616916668416", "13402554024345603509596897377726947655680", "-1840864722455652300500908645605946949632", "120111226650780688388965744638917869568"], ["-8177279565577102881946430140227333914624", "-3619631753420436149578389876611540320256", "-1840864722455652300500908645605946949632", "1034848170663192301203505520946750423040", "-215917069055639301039505517353424125952"], ["1295677682794188101330348321431495901184", "568319006064217159735697441331664125952", "120111226650780688388965744638917869568", "-215917069055639301039505517353424125952", "91360128834495095808902779052786450432"]], [["1178279929933666363545206187739773268918272", "16057825327287871920961768017358649032704", "-6567290121135337749070153774983309950976"], ["16057825327287871920961768017358649032704", "49414074490162244371828898827125647212544", "-4819368753748175016179813661723760525312"], ["-6567290121135337749070153774983309950976", "-4819368753748175016179813661723760525312", "3658967830283615289074218660554065575936"]], [["111946075892637195222506731848117121974272"]], [["18663637768561235736761167338341567442190336", "6907645061757256361636551768156053438464", "-20144074424470240555636490953088588316672", "3836878954470141465363958617073130668032", "-924369488209540011817158083904375095296", "170963413538900136748493984614752190464"], ["6907645061757256361636551768156053438464", "272330892587745177562918915013846331555840", "-4909433688860912642031177808173533757440", "826129141884040823626505417390920040448", "-412319989317286652029093849496348000256", "86681623802062001345200163574945677312"], ["-20144074424470240555636490953088588316672", "-4909433688860912642031177808173533757440", "10348296908381003521246780192637243621376", "-182351052345920973436428643772777103360", "-182372534719358852264477058622822547456", "37078144289317000245567190694746914816"], ["3836878954470141465363958617073130668032", "826129141884040823626505417390920040448", "-182351052345920973436428643772777103360", "575735929698382150256412083803079573504", "-97404797986733924347681963496202829824", "6399254188767705030028766484275134464"], ["-924369488209540011817158083904375095296", "-412319989317286652029093849496348000256", "-182372534719358852264477058622822547456", "-97404797986733924347681963496202829824", "67865089861267430294393869496443994112", "-17105204796156455317321106695340949504"], ["170963413538900136748493984614752190464", "86681623802062001345200163574945677312", "37078144289317000245567190694746914816", "6399254188767705030028766484275134464", "-17105204796156455317321106695340949504", "8344306270794130143850382049367031808"]], [["1462651338708971601242298196435666875711488", "-21950766027956925690024120269273667993600", "2909446578121533056119154116939093114880", "-727528769994256654468130057086618828800"], ["-21950766027956925690024120269273667993600", "32720084460876072575315142392321379663872", "429308047392403424401096341049762119680", "-448360454582365453577660249230404485120"], ["2909446578121533056119154116939093114880", "429308047392403424401096341049762119680", "2378026459892998774858479965838516420608", "-336248733370751767336535326727046430720"], ["-727528769994256654468130057086618828800", "-448360454582365453577660249230404485120", "-336248733370751767336535326727046430720", "307340900322188200358756567418178371584"]], [["89361760636193370176513041047929768378368", "1737529678016494663860025962817151565824"], ["1737529678016494663860025962817151565824", "8478470841795673166595814383534919909376"]], [["1435496218916448800622925669894755641720832", "2085994885800581479915120062334037393408", "-1842557198224804230358531697803247222784", "366548215604701204718115767622792380416", "-84323917376330551661091323799796711424"], ["2085994885800581479915120062334037393408", "26702667596699210143157138083011505422336", "-588247732840776161783018143813298290688", "126160472401825669587792302302858051584", "-49590606040109620516799710378370007040"], ["-1842557198224804230358531697803247222784", "-588247732840776161783018143813298290688", "1319800089822783950877017713968930619392", "6453680375687444059037415501960577024", "-30670891837701021334822747178784522240"], ["366548215604701204718115767622792380416", "126160472401825669587792302302858051584", "6453680375687444059037415501960577024", "130224388825933466040961511382948249600", "-23505589130322960995941277370308100096"], ["-84323917376330551661091323799796711424", "-49590606040109620516799710378370007040", "-30670891837701021334822747178784522240", "-23505589130322960995941277370308100096", "25449706925921599245122045773032194048"]], [["114180635772054769199113383367554585591808", "-1908255314015846397314745815669143502848", "280489523233468909133963988085013217280"], ["-1908255314015846397314745815669143502848", "3650950647738545372495854344017585111040", "112081538585004706711289273816847482880"], ["280489523233468909133963988085013217280", "112081538585004706711289273816847482880", "643576364559781318962188230225962205184"]], [["6741075510351147769500562269202297126912"]], [["110256632805333854609875134992540713877504", "302062579021413323766498816894991073280", "-170081099976606372321944333270690824192", "34653371520302541280636293089228488704"], ["302062579021413323766498816894991073280", "2806648395975512495924038359332234985472", "-77603095777466633102571308925518348288", "18908347712973881245458804687633383424"], ["-170081099976606372321944333270690824192", "-77603095777466633102571308925518348288", "196073482530737533294707409674899030016", "7167029088681885797572955599253012480"], ["34653371520302541280636293089228488704", "18908347712973881245458804687633383424", "7167029088681885797572955599253012480", "48954137066323860889010622663713882112"]], [["8930199158567698904430674850801017421824", "-168398072323757608344385386739157434368"], ["-168398072323757608344385386739157434368", "531496181597550619015324049474450358272"]], [["8458074540056374898718689369509593088000", "36313639460391272327235322663109918720", "-15746679924681945053021691204629168128"], ["36313639460391272327235322663109918720", "334199487141502670619796310242722054144", "-11742380822118840880773686414859567104"], ["-15746679924681945053021691204629168128", "-11742380822118840880773686414859567104", "41787563484801523826647466061997277184"]], [["699892909357054308111802861938184028160"]], [["647829014438828054193633193794243395584", "4004876715833844056170607961845006336"], ["4004876715833844056170607961845006336", "53529769392576066457564601097918611456"]], [["49524959946890444738698775547697168384"]], [["2796057214299023274517414796603266424984209987792105544565210451279872", "-485385595670017309043736839565147670331670356250156913950017152090112", "61976721825265697999017367953030825497000802424685746444965389533184", "-22836195472153218818525071395140838243018254257252424661205990244352", "3005403339676929768870366722095897934757903712442866796218114113536", "-441198782495325081013662429215719426677420315763893244693776957440", "48280202436250096560674508171338234186908099575877233102211252224", "-48549296348912025424201667467628741265960094378199751197720576", "4156114597401704324109630650787811408631164954152680930188197888", "4254784408577794515687202479783191952344421225042734271424364544"], ["-485385595670017309043736839565147670331670356250156913950017152090112", "112774875602888671979857326897780732050878225200384163192368927866880", "-14658207145018002908748476236081787907806922315901395200642180448256", "5383975246637546401507870376757586363926252657479388638272043352064", "-705853268571268307065726582448749593559958990378757623334284820480", "103269575794155153731708755466341995690040234353912684490912694272", "-11341146579185118911896553648994255853110246461373892372199374848", "-53689766062100503710819752959623744695931813135403425403502592", "-1703072769119300037514976435241653595402698355163098842962853888", "-1565414006356163559546983784351384615263404378902342185135374336"], ["61976721825265697999017367953030825497000802424685746444965389533184", "-14658207145018002908748476236081787907806922315901395200642180448256", "1906989319834859582617651352176008135533162089531395732422881443840", "-700325796350818286311036136596841176251432849404324391558517358592", "91796421348949018261470311199751311227226051435102951309320388608", "-13427886282961779307543990203175920679144286913705236273112809472", "1474932721659274676076425575611121740518159008185271647119343616", "7418525818161738376140132223407258094859593839700202242441216", "226356185362901303850611640226167665182874381429508596392001536", "207375949397254897571490891567598614750978306690474661233295360"], ["-22836195472153218818525071395140838243018254257252424661205990244352", "5383975246637546401507870376757586363926252657479388638272043352064", "-700325796350818286311036136596841176251432849404324391558517358592", "257196103604446638023631120083633605166311878989931465159001243648", "-33713599933237304020633272374053522866588762535969938191421538304", "4931743077945041061795997818083552999213380386217247051559731200", "-541690097637222221520529959999643113872332420073902029498482688", "-2696321855967109282202668046236161751328958336798305021853696", "-82817260691419531100224451797449809915281029262135086081376256", "-75916268543761937593454247882891561746755951093519980609667072"], ["3005403339676929768870366722095897934757903712442866796218114113536", "-705853268571268307065726582448749593559958990378757623334284820480", "91796421348949018261470311199751311227226051435102951309320388608", "-33713599933237304020633272374053522866588762535969938191421538304", "4419410097983671228030402120411812443722360904583268040517353472", "-646511073474706593319726745848706816756235335958093185832452096", "71008318300891073730122646529220440363409402529879699197263872", "348938844636129793554093415074374335566871867913359587278848", "10805846977349171140000333340069577254720342573453812822966272", "9912369792093841925416884882375161451042261319783712118800384"], ["-441198782495325081013662429215719426677420315763893244693776957440", "103269575794155153731708755466341995690040234353912684490912694272", "-13427886282961779307543990203175920679144286913705236273112809472", "4931743077945041061795997818083552999213380386217247051559731200", "-646511073474706593319726745848706816756235335958093185832452096", "94580615104912126111716854392841112751541090354687825141563392", "-10387717802784438330080749399561167858125854433148399685468160", "-50460222563442261294851234966453145548749284206363191279616", "-1574235406090700344106511037595040784080467973750973892919296", "-1444976676096682045286601108462509389463296917873073049305088"], ["48280202436250096560674508171338234186908099575877233102211252224", "-11341146579185118911896553648994255853110246461373892372199374848", "1474932721659274676076425575611121740518159008185271647119343616", "-541690097637222221520529959999643113872332420073902029498482688", "71008318300891073730122646529220440363409402529879699197263872", "-10387717802784438330080749399561167858125854433148399685468160", "1140917363367018107822348755839683549871156472618744828395520", "5609852039922960798399245181673455309615540387952684171264", "173658681014880108691236669832778849997054933626799530180608", "159294642924647729580803659829965953979658018644243687407616"], ["-48549296348912025424201667467628741265960094378199751197720576", "-53689766062100503710819752959623744695931813135403425403502592", "7418525818161738376140132223407258094859593839700202242441216", "-2696321855967109282202668046236161751328958336798305021853696", "348938844636129793554093415074374335566871867913359587278848", "-50460222563442261294851234966453145548749284206363191279616", "5609852039922960798399245181673455309615540387952684171264", "136168119521450675537593605295919349556530460486004637696", "2066246059432834894387858088625187010581856688923173978112", "1727324237998764328911029784194868287318780315352531206144"], ["4156114597401704324109630650787811408631164954152680930188197888", "-1703072769119300037514976435241653595402698355163098842962853888", "226356185362901303850611640226167665182874381429508596392001536", "-82817260691419531100224451797449809915281029262135086081376256", "10805846977349171140000333340069577254720342573453812822966272", "-1574235406090700344106511037595040784080467973750973892919296", "173658681014880108691236669832778849997054933626799530180608", "2066246059432834894387858088625187010581856688923173978112", "39968942522196206337830550962013161417856863975681896218624", "34787030194335564754707760696929893720536755668678797688832"], ["4254784408577794515687202479783191952344421225042734271424364544", "-1565414006356163559546983784351384615263404378902342185135374336", "207375949397254897571490891567598614750978306690474661233295360", "-75916268543761937593454247882891561746755951093519980609667072", "9912369792093841925416884882375161451042261319783712118800384", "-1444976676096682045286601108462509389463296917873073049305088", "159294642924647729580803659829965953979658018644243687407616", "1727324237998764328911029784194868287318780315352531206144", "34787030194335564754707760696929893720536755668678797688832", "30448869584907352961706039601169900954556193752345879773184"]], [["17829004196129666554669023450195221564125262676307915388747776", "1011266263226868906534426878443376329887379220179743559122944", "-1205837437474080863441915493844238272787800972508077987201024", "219731324099678457135110467098560683193257643292322795880448", "21266342967192674057095030401558709513246120254064314810368", "6737857329517896233268635849879811044061573888260010147840", "826457761014809382625603371206148423024199887451858199904256"], ["1011266263226868906534426878443376329887379220179743559122944", "57359314288727051820190166066334884484448424601407589449728", "-68395447442779229683257013736529234430411502873307015806976", "12463224114581268382418065765716692911918054371155742031872", "1206233110293533041756605708440889565347074373895323648000", "382173212189633716469857877732774889382404933531272740864", "46876922709890902248752468575719309813028621266559837405184"], ["-1205837437474080863441915493844238272787800972508077987201024", "-68395447442779229683257013736529234430411502873307015806976", "81554971305110962779054416447226923940067842842456718573568", "-14861192126628182254841126704211406712266214798686098030592", "-1438316589412846781483901582973758147449711659728223862784", "-455704678001901131653033597572630928863167670394439073792", "-55896206975990339070370013252652048781389349638600505950208"], ["219731324099678457135110467098560683193257643292322795880448", "12463224114581268382418065765716692911918054371155742031872", "-14861192126628182254841126704211406712266214798686098030592", "2708051120492696756118680514997811731892782475958131097600", "262094374286676303558430366694287081738568008686465187840", "83039876839059967715607835274339670321023558192807804928", "10185574928501125094508783780330647966975328201993739042816"], ["21266342967192674057095030401558709513246120254064314810368", "1206233110293533041756605708440889565347074373895323648000", "-1438316589412846781483901582973758147449711659728223862784", "262094374286676303558430366694287081738568008686465187840", "25366382677527311534334505062997927739021876614295191552", "8036880986580615486273383081270879031936716778095247360", "985794495323213236668574493494450163712922635201186627584"], ["6737857329517896233268635849879811044061573888260010147840", "382173212189633716469857877732774889382404933531272740864", "-455704678001901131653033597572630928863167670394439073792", "83039876839059967715607835274339670321023558192807804928", "8036880986580615486273383081270879031936716778095247360", "2546340832809564611783177241082971799967885332383268864", "312331211621982191286928272103367067012773441678079950848"], ["826457761014809382625603371206148423024199887451858199904256", "46876922709890902248752468575719309813028621266559837405184", "-55896206975990339070370013252652048781389349638600505950208", "10185574928501125094508783780330647966975328201993739042816", "985794495323213236668574493494450163712922635201186627584", "312331211621982191286928272103367067012773441678079950848", "38310183969213770351547850392778868907640267134513914576896"]], [["21546572253261749821246832169925393271226368", "-1747334631576292012362922366158778830684160", "151003748360222422799579471454368151109632", "-13775312946467191509306355846696700739584", "1307506409460787471281346546366607785984"], ["-1747334631576292012362922366158778830684160", "264358059518021978265649719309567491309568", "-36749309462144162096270887077245704208384", "4650692686368947725186667337730492465152", "-543667950642165894181111695869200039936"], ["151003748360222422799579471454368151109632", "-36749309462144162096270887077245704208384", "7378885015377805272836996303478398648320", "-1146072082573187681216489763904658866176", "151257311648673253274502750852433838080"], ["-13775312946467191509306355846696700739584", "4650692686368947725186667337730492465152", "-1146072082573187681216489763904658866176", "200127857601506660112147790793938042880", "-28655391161723200728623343913945530368"], ["1307506409460787471281346546366607785984", "-543667950642165894181111695869200039936", "151257311648673253274502750852433838080", "-28655391161723200728623343913945530368", "13555755520155801891017935965315399680"]], [["703690858105853642654590390634896735338496", "-79139709493165246562858359227923969343488", "8173907835823544126952188744868521050112"], ["-79139709493165246562858359227923969343488", "15480328273598441217582268272149331443712", "-1976491479990797357346112387599489302528"], ["8173907835823544126952188744868521050112", "-1976491479990797357346112387599489302528", "292031578547003535338088266601477439488"]], [["18121735079520479602751069637307730493440"]], [["30506858313012725862795257628518056523973060666911415327984189440", "672102846861999820399133116286400833153648900279434729243017216", "104576680896901247853416504238779121591059239391889786908180480", "-9155674829863855392122737202951100236128248305909439639060480", "-5921806233618759769875408449120625752149204969565402343407616", "-2628974013438317909264339740665155089674010270143348199129088", "-47493241610361303944723329379424959077405832855292074686152704", "-42125931062203658203142289206154135259932239794564661237514240"], ["672102846861999820399133116286400833153648900279434729243017216", "14807235544386498992055893284040381006780392971864702887919616", "2303950286359233783575847263694726799525299429789470294016000", "-201710548328388472392678148320881609653243846359936730660864", "-130464526610483719000191772589338823646106036839020081709056", "-57919465211021769389450064269169050238469257334123084644352", "-1046333338081324890791345447834940788999795933089743050375168", "-928085019542720686655590945211779591946343268727035537653760"], ["104576680896901247853416504238779121591059239391889786908180480", "2303950286359233783575847263694726799525299429789470294016000", "358486018953561996032973137931444081854098139920835505291264", "-31385404398395667153909882740771866491925785965184648478720", "-20299790770728891171329728895465189300837216277466800193536", "-9012051443275408995091358281182120512063181497552198434816", "-162805541025758216413284627721407381758523286871509231992832", "-144406546389531346626306624571923155700213858256800524009472"], ["-9155674829863855392122737202951100236128248305909439639060480", "-201710548328388472392678148320881609653243846359936730660864", "-31385404398395667153909882740771866491925785965184648478720", "2747788078671028687159603712643598433959394483613254811648", "1777244045393798124238195432024372320536302724918143877120", "789003933352792231562846973988778835704981876333088866304", "14253603971246998840710290264395381127199068359141242175488", "12642774380549078769377894878023097627419796747281682661376"], ["-5921806233618759769875408449120625752149204969565402343407616", "-130464526610483719000191772589338823646106036839020081709056", "-20299790770728891171329728895465189300837216277466800193536", "1777244045393798124238195432024372320536302724918143877120", "1149505095172904334970881400771919765663464278566765592576", "510320484038833312131691312469376672995456175342052442112", "9219099893450313589071071979094015260897916766997052391424", "8177230136304914466505804891769189502298490277951742935040"], ["-2628974013438317909264339740665155089674010270143348199129088", "-57919465211021769389450064269169050238469257334123084644352", "-9012051443275408995091358281182120512063181497552198434816", "789003933352792231562846973988778835704981876333088866304", "510320484038833312131691312469376672995456175342052442112", "226555756493151213938667937125035413420944032148112801792", "4092800927794284916695117946981379807372339631836438200320", "3630264936431943617744614630303286016220549318449953767424"], ["-47493241610361303944723329379424959077405832855292074686152704", "-1046333338081324890791345447834940788999795933089743050375168", "-162805541025758216413284627721407381758523286871509231992832", "14253603971246998840710290264395381127199068359141242175488", "9219099893450313589071071979094015260897916766997052391424", "4092800927794284916695117946981379807372339631836438200320", "73937734771529158408599455011155372166938774631201072218112", "65581876752784588099152709864590587867193723564296931115008"], ["-42125931062203658203142289206154135259932239794564661237514240", "-928085019542720686655590945211779591946343268727035537653760", "-144406546389531346626306624571923155700213858256800524009472", "12642774380549078769377894878023097627419796747281682661376", "8177230136304914466505804891769189502298490277951742935040", "3630264936431943617744614630303286016220549318449953767424", "65581876752784588099152709864590587867193723564296931115008", "58170331721787964341524243558170935609147560089512449146880"]], [["185430867180557825140576968255528825407749332074531950218444800", "-5384054997943076350926676389656157998598278249951154810126336", "-4906387479341723395880664504644318966747860687438078753636352", "1586242245939777033864370597967318062464651353156550198820864", "-353572389504912986750798325344084396675502287608132396908544", "14212545649974936371227892638297851478388948431181974392012800"], ["-5384054997943076350926676389656157998598278249951154810126336", "156328062644767577919126169258861131804047809405574631653376", "142458806517218548345924908693529297873303398983315908198400", "-46057140442990701991783080164585616400701119834982996508672", "10266107362777831721013541061595165230353688853401829376000", "-412666610493340890986553903764686045566119571715376044572672"], ["-4906387479341723395880664504644318966747860687438078753636352", "142458806517218548345924908693529297873303398983315908198400", "129820015747438696535584329001567747880802963797745497800704", "-41971000907328034409139133715144501439607936463691292082176", "9355309454594017061727592899044580342753627234764035457024", "-376055276485926051381090438707092357647063060895646248599552"], ["1586242245939777033864370597967318062464651353156550198820864", "-46057140442990701991783080164585616400701119834982996508672", "-41971000907328034409139133715144501439607936463691292082176", "13569285961188043892671102427014349577775351174356889763840", "-3024585225524800550419589628398290691972412772128902873088", "121579220736673639065802667047513392972526019182052360847360"], ["-353572389504912986750798325344084396675502287608132396908544", "10266107362777831721013541061595165230353688853401829376000", "9355309454594017061727592899044580342753627234764035457024", "-3024585225524800550419589628398290691972412772128902873088", "674178126441515084817800604342395122998701232580152262656", "-27099931110801473497993642960533734079911740940446104289280"], ["14212545649974936371227892638297851478388948431181974392012800", "-412666610493340890986553903764686045566119571715376044572672", "-376055276485926051381090438707092357647063060895646248599552", "121579220736673639065802667047513392972526019182052360847360", "-27099931110801473497993642960533734079911740940446104289280", "1089335647963795645795226914201122112288092921792719260483584"]], [["7385965783379826707226633830497543539130368", "-671958648854559080035872287041383099793408", "68807706480627901940941516919261594910720", "-7616109545141341691268438174957385547776"], ["-671958648854559080035872287041383099793408", "139910783434516524606082186901376179634176", "-21994367845616453943280114092380818243584", "2941423101348866747191105952437587935232"], ["68807706480627901940941516919261594910720", "-21994367845616453943280114092380818243584", "5086669336279698833315433736823577247744", "-831968786730045766968599949840635396096"], ["-7616109545141341691268438174957385547776", "2941423101348866747191105952437587935232", "-831968786730045766968599949840635396096", "202300768579889450222710014404020142080"]], [["502614843026828875922704489325571247964160", "-55662897713235693078652830840067954049024"], ["-55662897713235693078652830840067954049024", "13680214609204264960371059130001954701312"]], [["103738579436087992250979762292965218885511954370067873580951011328", "24686679760776100410955809274716537151452174454944721772944031744", "-216104813779753299603383207987706444735303139441709398211166208", "-287164322581954285812633442296844685931849187352510476415139840", "-2756985504817905651403096929840002131806276010069144572526592", "-288158495051396210769862745970768330927448143055020862560272384", "-205889722596164313742592437958246668423788339458692749769834496"], ["24686679760776100410955809274716537151452174454944721772944031744", "5909478623398919150647366236643846849515123705241119774371479552", "-54352738021265203730596728188807902541431655047702477239484416", "-69615510333116984705345605179956106834854296743895199974948864", "-137604939028156587646160352681073191926653926299467436261376", "-69467217928561425182291340314915667640168410627573071155822592", "-47380093143088291663856201301616571741978104058462609554276352"], ["-216104813779753299603383207987706444735303139441709398211166208", "-54352738021265203730596728188807902541431655047702477239484416", "696336264820553145487563769073951106470506971133146866647040", "705798652583817323198564158326195772378699154274209474019328", "-37870381794677816405053833124909021430522683223046824656896", "675494296067736323931253395824176021390603427627877034622976", "293008052999515165066240189360856908324515356303192735350784"], ["-287164322581954285812633442296844685931849187352510476415139840", "-69615510333116984705345605179956106834854296743895199974948864", "705798652583817323198564158326195772378699154274209474019328", "841938542416914463575253519230049370209816206215231530074112", "-11430614830675729012426673708478284234752294559491498704896", "830540137444875178841465747403068581194927032061232439885824", "510538395111260736735105816920634258202757564842795052564480"], ["-2756985504817905651403096929840002131806276010069144572526592", "-137604939028156587646160352681073191926653926299467436261376", "-37870381794677816405053833124909021430522683223046824656896", "-11430614830675729012426673708478284234752294559491498704896", "7800756278600516801469905876159919495496608584857783631872", "-5667907690135781630744814133844981975128074467909646155776", "29549665870801333320731330655051535501014194641341092200448"], ["-288158495051396210769862745970768330927448143055020862560272384", "-69467217928561425182291340314915667640168410627573071155822592", "675494296067736323931253395824176021390603427627877034622976", "830540137444875178841465747403068581194927032061232439885824", "-5667907690135781630744814133844981975128074467909646155776", "823409433373567694937401947686288928167418331478988840501248", "530385078494967378587463873312352961626618537600314020724736"], ["-205889722596164313742592437958246668423788339458692749769834496", "-47380093143088291663856201301616571741978104058462609554276352", "293008052999515165066240189360856908324515356303192735350784", "510538395111260736735105816920634258202757564842795052564480", "29549665870801333320731330655051535501014194641341092200448", "530385078494967378587463873312352961626618537600314020724736", "483652547121053153998654762466664669547598969889687915724800"]], [["11734064792436089466024726749388810235701440943006582099366903808", "550139980424213231563271529021184447202963865547987837060644864", "-107581462395124927339019583535190907733761694791293109354364928", "-24331448048676495205417244921076400836675042013405637777555456", "-277971390152464210815089025978732999443348478358539320942395392"], ["550139980424213231563271529021184447202963865547987837060644864", "25792766906847821306079390289717281743056827974310863067676672", "-5043850077784936911040454622694124369487349998875455992627200", "-1140755790083946275926095730284068449105096608295122544623616", "-13032412709664259171733486127069932598626352997599353092702208"], ["-107581462395124927339019583535190907733761694791293109354364928", "-5043850077784936911040454622694124369487349998875455992627200", "986339453190531404597583564379173209605765237551238203047936", "223078090122271088636181234654498883202472891317591683891200", "2548525952906340720038589505759070588089687998955329763147776"], ["-24331448048676495205417244921076400836675042013405637777555456", "-1140755790083946275926095730284068449105096608295122544623616", "223078090122271088636181234654498883202472891317591683891200", "50453050551337128014951185246008480128811249503054505967616", "576394161626997485833711400804565242926991996045936535011328"], ["-277971390152464210815089025978732999443348478358539320942395392", "-13032412709664259171733486127069932598626352997599353092702208", "2548525952906340720038589505759070588089687998955329763147776", "576394161626997485833711400804565242926991996045936535011328", "6584938391775487902691308008243784357456329452585746029346816"]], [["52715250732959281672036549050902256679812722000646393609322496", "-23064489195272616747315673239919984078456916530135458172108800", "10487276678378634185456753772251948244275173215016217877676032"], ["-23064489195272616747315673239919984078456916530135458172108800", "10091399631838267956296121560389886292666665171298771286360064", "-4588495288803871644767329738461317761237756893741043610025984"], ["10487276678378634185456753772251948244275173215016217877676032", "-4588495288803871644767329738461317761237756893741043610025984", "2086359651137910327826764556609163295004550384347038657544192"]], [["3891791506764885969582564273940623326707712"]], [["80220523987182751148375897754929325860124585682076749660569565396992", "2108132044353408706406923691910739250028065463623403971490913189888", "-41558963792499164300301857039883149455137681118526093923677372416", "-31873954616972293283760329482272658570088173726295215742910464000", "-50266930918396967687377329564615731561995054674591659887427584", "-2218627223133910580075250274239459545582183359720037460740145152"], ["2108132044353408706406923691910739250028065463623403971490913189888", "55615931032652475322998777855960731624177521652392973878343761920", "-1066188979975462657446624260488277086555173318083330566323699712", "-816694571666255284657599774871067705608993681411266024262598656", "-11904100602803588383973598495194990418732086908023537240375296", "-76446328841159240451030732536072013837052855656912230901874688"], ["-41558963792499164300301857039883149455137681118526093923677372416", "-1066188979975462657446624260488277086555173318083330566323699712", "24648725607643572791371388135803422721540113131602590635655168", "19027954294964614343249626735451287200858607765237996762169344", "-1245971850072230160591549608552955820343971874292543470436352", "-1031220835411885592569400510707282502727055044347769827360768"], ["-31873954616972293283760329482272658570088173726295215742910464000", "-816694571666255284657599774871067705608993681411266024262598656", "19027954294964614343249626735451287200858607765237996762169344", "14693182416569555077778424129307179904535104268620948104544256", "-1005950562507652650177143429478906819612486009687296029229056", "-877205406762922703472991658836579834497524078104478237065216"], ["-50266930918396967687377329564615731561995054674591659887427584", "-11904100602803588383973598495194990418732086908023537240375296", "-1245971850072230160591549608552955820343971874292543470436352", "-1005950562507652650177143429478906819612486009687296029229056", "518837844426203560143937539881559843663341562716283383840768", "890775277171705812230718628653389083430593464082934439870464"], ["-2218627223133910580075250274239459545582183359720037460740145152", "-76446328841159240451030732536072013837052855656912230901874688", "-1031220835411885592569400510707282502727055044347769827360768", "-877205406762922703472991658836579834497524078104478237065216", "890775277171705812230718628653389083430593464082934439870464", "1586024528659046508365332415787566636123157190284929899954176"]], [["1395142530946477361205612342452489495632193561849630975389744496640", "90386874141750926884015083728214201877739879408388752535336255488", "15940004422837374070537779916019141982322728136645682518114172928", "-2073878465172378923590010307547053519473862138566753499490549760"], ["90386874141750926884015083728214201877739879408388752535336255488", "5859763875010978727560031823575799676520170438593947601534451712", "1042029043957063550199167813212783727251628760608711882846502912", "-150077556184605307239742668094258369697049320340828026975551488"], ["15940004422837374070537779916019141982322728136645682518114172928", "1042029043957063550199167813212783727251628760608711882846502912", "204515655086100081090884168923108277965567307794409547446091776", "-61436527609266508997425584647089507306667909716315519334744064"], ["-2073878465172378923590010307547053519473862138566753499490549760", "-150077556184605307239742668094258369697049320340828026975551488", "-61436527609266508997425584647089507306667909716315519334744064", "66686897617043444539404901315756467042208707923854308105256960"]], [["49052208928837477150199225103940645661651973602245425368523603968", "-5118408127854461373816574939453877368492967723169453520078241792"], ["-5118408127854461373816574939453877368492967723169453520078241792", "534086075538280544386899684811287983705721929744258263691558912"]], [["1766150159469890394307283443036304724489982533596853956364673744896", "-95178139946805919733754342678314050496126033177861127526766608384", "-14786693046337843864224785115766288303191101021550992406790275072", "-336659979090075574229753921874454837215340129648414265243074560", "511195444237412050619219346707446298268360966405876269992378368"], ["-95178139946805919733754342678314050496126033177861127526766608384", "5157770216925503992207337234066551174078463180080638320963485696", "806547557317774380345832606396149806957298887108124243967082496", "5837984330934060477892143765771516682910653294894779717386240", "-39685975417866353884971705983780961663471408179702946735325184"], ["-14786693046337843864224785115766288303191101021550992406790275072", "806547557317774380345832606396149806957298887108124243967082496", "127080967462216354995587951460466114794824014410292466697633792", "-1349859134069091634843255089678752927382799347660437189558272", "-8391722721078427654174446813569193277815396842895324588539904"], ["-336659979090075574229753921874454837215340129648414265243074560", "5837984330934060477892143765771516682910653294894779717386240", "-1349859134069091634843255089678752927382799347660437189558272", "5357382046174663303964964325702600544033771554339032733319168", "5123875507512264921361281788418446880130922310846445380435968"], ["511195444237412050619219346707446298268360966405876269992378368", "-39685975417866353884971705983780961663471408179702946735325184", "-8391722721078427654174446813569193277815396842895324588539904", "5123875507512264921361281788418446880130922310846445380435968", "5298365563817490351126938817972503763823505532005969867833344"]], [["528700536159308938317743730393368121309123110977297460775723466752", "19923082305048186246153425710069133662446156602137900958932271104", "5016232334749071755254546347223233394388708680785629715542048768"], ["19923082305048186246153425710069133662446156602137900958932271104", "750763771524000820669307791196979775064968571284818464851623936", "189027252350536770825679287174046384327264950476054497595490304"], ["5016232334749071755254546347223233394388708680785629715542048768", "189027252350536770825679287174046384327264950476054497595490304", "47593268996799523426260541377352562946249287210508843573313536"]], [["4082017850672696626795840090008884772746700860633528107932844032"]], [["1313103554449035853012252540565862555031768389282106280264878522368", "-36153095504326488255158725506625520549929397148892339422934073344", "-831562099700363529558862863469284090169166633784301499273183232", "-1690764376979965444795136538556843112955394957806152067493920768"], ["-36153095504326488255158725506625520549929397148892339422934073344", "4652962793439228056246461418601059043699907018230035605761294336", "-195042612259521645982427009887048658996555783385313768261025792", "-59292075653625087070938174592913314603380454276478596764663808"], ["-831562099700363529558862863469284090169166633784301499273183232", "-195042612259521645982427009887048658996555783385313768261025792", "14712637250834966156208314816611524490182027563615472708485120", "5877064086073271699751502892257543372286966305121792545521664"], ["-1690764376979965444795136538556843112955394957806152067493920768", "-59292075653625087070938174592913314603380454276478596764663808", "5877064086073271699751502892257543372286966305121792545521664", "7115588966993284161172313801918041798477547662030352095903744"]], [["28744053581212800116280454682501602472798991369811789220853841920", "-943333847889006639616956245194155496935979487013699815760461824"], ["-943333847889006639616956245194155496935979487013699815760461824", "30958707548287724573410599361624007195636853157645349464047616"]], [["39261727556790709446132485788409849309244608449505940674711650304", "1185436263921664706796932456708478536112100232781360094173462528", "22554657712362909088862375034711994881554382021259163917615104"], ["1185436263921664706796932456708478536112100232781360094173462528", "35792086168085618121032448489735763027167978702752131422617600", "680996757819715366075667666455473926393918110775118795898880"], ["22554657712362909088862375034711994881554382021259163917615104", "680996757819715366075667666455473926393918110775118795898880", "12956958752923359672456382088546320663831223093649498701824"]], [["65501741321732450688624614924937718661120"]], [["107860793212430865258775598528243569786880", "-326307466981770658923389284030877794304"], ["-326307466981770658923389284030877794304", "6804911466696203351685255885737403875328"]], [["6003496116120284499335129663579397029888"]]], "claim": {"K_lower_bound": 307909, "sdp_bound_num": "2796057214299023274517725234680210994604022853035645422064741480660992", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 0.8102462981993652, "theta": 1.0, "seconds_model": 0.005707979202270508, "seconds_solve": 626.3828315734863, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q15_n6_R2.json <==
{"problem": {"q": 15, "n": 6, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["483001274721655956898511179871378657509376", "194406205265429973981891939965199187968", "110011774156020064370195483346781985570816", "194248503752734477319174819195173994496", "461894569273484084415356539370787506749440", "193578092153719335228066628685592002560", "558559658557996002390229541779642903429120", "193546632963282456133202935363974201344", "577130485441470000917884739759048203698176", "193542225686350821940251149949271539712", "573067117444925733455382572776547701227520", "193543143859224404989113267581471424512", "194327988977211719383838586773352480768", "122548044068653567678969717386340558962688", "51664405230141610357231799752767343427584", "194636629928314322127677591865639567360", "570576539282480792894157754188411562885120", "79009536994564282006200560205035663785984", "193972042385490645916509673931713544192", "559400640568397611844512683372307493683200", "443928552624732428729742073127785308618752", "193563952247499942067845183323999567872", "577075877018470599149023834104850573950976", "557749260343597365880877723588821071691776", "193544481092325874820332103083761860608", "573065745791199660101128059677824543358976", "577109036187377152367317761625389109608448", "193542686056076878095446453266073780224", "193906122453610588199024523261991976960", "753033549747684220242428660939643915599872", "42684569699985583881081571649408970260480", "194378150241683255900630999648530595840", "564886860120357130882835798276136681603072", "76107324400148062641369171318729986801664", "193972706575216157380383813810578784256", "577072100170131074360519179615346851053568", "442885708322517301085656199265509397495808", "193561901256528618691092795441759125504", "573076180796845799632611959391376054943744", "557790121358240966749122883606573962231808", "193544934140448996753284111177646866432", "193496998366802635962423129364102119424", "570305895117157142529715280404170984652800", "41121566447750092721383360052577070743552", "194394227533812908490355031804364193792", "578446279946090804608217099621975478763520", "76000034113606625301324622843563923734528", "193971145246456270365543807110533349376", "573127268074378851050033704062060331008000", "442944212149927876038005362337255505526784", "193562348133675387291334805697872265216", "193479590306906796840517088034607333376", "579742395650688363702750246509801822486528", "41068360864751365666905400135632786817024", "194393149003467224393408803974728908800", "574304210039502451555275126030507656085504", "75998631843979396047444926484432669376512", "193971614370507428084671733178036125696", "193477342550820902350671211772845752320", "575473863155651606967019634923154828165120", "41067401757712510666198070673799034961920", "194393632486133441213182695728834674688", "193477800201237576897504234672563945472", "194213423742754021220614759433111601152", "193562640375070230794292668206711570432", "193546532138985157151812769269667594240", "193542231828254927162868545393709285376", "193543144015669077453803199821848248320", "109671948664478061088147460242836258029568", "49227805713806509124360543864334114095104", "194672930409704140811169989449998139392", "567234549227831829469669135143733678833664", "78945129941494177992211265987475427819520", "193972430900418489922230641671702315008", "567970502454386193510184786133807876014080", "449308559783993230105877889103125310078976", "193562941664994363322599309422746402816", "577183193339307010513815451480965173477376", "557849508232010398636244301332895462588416", "193544469023068147433744781088340836352", "573065058161737469899458594200151006380032", "577108338819823051212390033850041548931072", "193542686134511985272043594121010479104", "547751922405053599039128513805479019806720", "41796668946005370536199943866355319570432", "194396955909074309241093385510990118912", "565153030222855965281404590026252888309760", "76112154011790982883197305383517891330048", "193972675205331991561001796196888477696", "576914185403186071588127622727238032556032", "442792688917557130555502435324228519591936", "193561919027912252344166170223704014848", "573060259196577776287761677706879163170816", "557775037794178850685360554983585925300224", "193544935956545720011164642588252700672", "560470301070541006060814570320984960663552", "41069599136915108306976402451993026625536", "194395390345669718467016471583356092416", "578225404883266916785312675701488319725568", "75996220011947401818185638856914120998912", "193971170092705914160793121074563776512", "573109686125637058373965012419652289036288", "442933710298847197921585720249924743856128", "193562350139157593746764685101248806912", "580930619551500622221821002154179202908160", "41074312230284237622271111705682543378432", "194393015681851211626590368969149906944", "574512735956950361222581684230570217832448", "76002282330847157860671967005128737685504", "193971590591458812218989386511027273728", "575354432914684595796877893554862420918272", "41066793424856063620876303378698614079488", "194393646116820414400911225707957321728", "193546731491703895381172377257083142144", "193545881772601037489454464651101208576", "193542232253100474395119988485652480000", "193543142825447758120251567706726203392", "78556257599304708453753129525781939093504", "193974790217030102227065458758378323968", "447543547245933796938266233410354046566400", "193563270526435107693578437592847745024", "557598216250511503713211655241065610346496", "193544499285363491541874299936425639936", "577103471898449980565771361921504271925248", "193542686681894253580433850361171673088", "626230151437908744669565797695276858736640", "77125199242529226965138214260858245087232", "193966182209903310993915286557514792960", "577355968360984393145077969332825369870336", "443052890598096100041907540564368674521088", "193561869335084136930732363160123080704", "573072356472455995096459760047343884304384", "557786498327892924254202036128533882863616", "193544934576668118096469985545225764864", "577301568682009330958752608140744569389056", "75980239609250213848972374282439185399808", "193971274221219920499773913408995328000", "573068868704229948754300740472025928171520", "442909329125470870604599411326594460942336", "193562354795475623387584248466351587328", "573752397757870820981076208031546231226368", "75988960626975857829424704768986570555392", "193971677379334290136867637528023269376", "193545251658683846778551448580663541760", "193542078046991114182318132395555946496", "193543136998986249158040133560021549056", "444601924250812918700539801407603332874240", "193563824421525305577334138065129570304", "558823009154565110361419983365483119247360", "193544352044504419555150726499456253952", "577153598778535287072033944659906091024384", "193542681044489399992836585071717646336", "443020855233771739454797889609387636424704", "193561875449985675046437401358323679232", "557783194138291501763768482502780722872320", "193544934974491755408695237324136513536", "573544652814604699921339323920394437525504", "443193476778772563903927366802771527335936", "193562300560742217901659383131860369408", "193541933271122116983266529151081775104", "193543003056833448886311001694461231104", "561349325791389258972325994386001089265664", "193544050368594451340285282383233548288", "578576543133580378955616458548889629229056", "193542521423939792955602751641576538112", "558430724863441188406403031572600003231744", "193544857101099871637295682122915250176", "193542870487188638732905747422919000064", "579430198511281384538818569067770842972160", "193542426040446995072800395929306791936", "195098143758245299861609625369763119104", "194383570072849466410618091810066530304", "193580364727620938235825740722294751232", "193546718339151919554308144390951927808", "193542228177086180982436263046309478400", "194809898591840707625071148487453704192", "193990172111565480175007476899079258112", "193564168749614815461829914223731277824", "193544477988462025695834740709342052352", "194412963598760279908637156001785577472", "193973429337765142622204315472781901824", "193561892088673515566501658674365202432", "194395284764394390400414258521211666432", "193971130602051147507999504523390353408", "194393184123477968283598189660567764992", "80705345284667980766848364377120874430464", "194373131672610187983494736197242060800", "492995890431459635073664078472837538512896", "193572974232317703479198848195441459200", "557598216250511503713211655241065610346496", "193546748602143604934535689643667488768", "577109318870925702062017836587210502045696", "193542228066851489046695916379901526016", "569459677288916591212231796130362727333888", "78988085195187484522377472541183621201920", "193972171716046000466603604862901944320", "562904160818555883617679043357779328761856", "446132107002627462669367335918484557135872", "193563535382681343705655046720324632576", "577130239727683556279266930047079092846592", "557800042586366484379458586107813038129152", "193544474977907907032472916555443732480", "571214588832685063084182208373665008975872", "76221084159354101315873734177252075110400", "193971968727594080921651299830735044608", "577076318599486586251822927875425353859072", "442888193019105796433541484923528190885888", "193561900781933356130060132552307376128", "578373931260001448860174008205099894046720", "75998785064986673796046949728542647123968", "193971153382875207008047166085413208064", "193562769160274312412948919911245152256", "193546115349197330858184977764956766208", "193542225713972359066806197332958248960", "557598216250511503713211655241065610346496", "442792688917557130555502435324228519591936", "193564168749614815461829914223731277824", "576914185403186071588127622727238032556032", "557598216250511503713211655241065610346496", "193544499285363491541874299936425639936", "577164855206558567293431261419174247792640", "442940339988524283339217296062508649414656", "193561890822628368826720484721671798784", "193545147168575292089556611574915923968", "193542231778582583086542661863381925888", "557832378034645358694059191669112017256448", "193544471085147425060253139934761713664", "193542086147451761246203961197975306240", "194394864846970397665387036550658785280", "193581542330230595089300032461660487680", "193546725924842281219727953570083897344", "193991030529769708190661751555183607808", "193564146466133166744683778102431580160", "193973476635662852346273142276439932928", "193581592033155658948155222392387403776", "193546748602143604934535689643667488768", "193564140543653933485400036383863603200", "564123842171291238175787028121371690401792", "193545971467333812967430107732398571520", "193581515500162695526114993904988192768", "24543628834214859490574342836044431360", "3648231032513961480452451994278297600", "137814056654153074714421783126710681600", "82538163683229692586300290413726007296", "3529056577079091724937936061358669824", "550684133682340748529390217731025928192", "118428918099576457173847230935308697600", "3376718212311809181220582579247251456", "6969658893109455214959561957002744692736", "725955255601777393851525448745948807168", "3205634232068748711678975085150994432", "228605002087757911849406006465830594805760", "3395435503986273554069520910058063396864", "3182120875102655933057828836463345664", "11520199355890123546750857504704549265342464", "9479647401830182933210556735992268587008", "3178254093103172888124479655144062976", "28588995393662580494008688981427555196207104", "9439257595213952282051967777447079837696", "3178262688657930941883527290626768896", "159217988920364160795477272916559659008", "76387984475665310392102795259383119872", "29016564261311575486745142556576710656", "3831206490040013627170120931584507904", "548870224074791994972155726625719189504", "118513148275959530307820613309401399296", "56980585795964181912483113358784987136", "3483840162575544142791412976174759936", "3902434545336628002415779162121251586048", "790686274881143621206810422766789984256", "99964449238417223768147459110925762560", "3296797257808111376215312020432486400", "112246004754402562057471997001548240519168", "3448532898210493683071346422792505524224", "661347052453343499422672494901954871296", "3194497633006407918124956726797008896", "344035899670141126084327199815133545891881696465069536533205724692480", "9471853280689643392484496626427797438464", "3345741708658152449710085665370631307264", "3180208868028374115360471779024830464", "27125499212686860741704084238112209336532992", "9439425745794738631618003602439156006912", "9475161877608423996518915237197834616832", "3178258633565114146424776693295087616", "491925821373133690900395465545697198080", "121551288780287289166074620043526668288", "25832487772285841911329354032399515648", "3761116906051384912085990857055928320", "2813184267102516718294972848067208806400", "857996928115292859158053386945218740224", "52586486435770351054563946903269015552", "3397755316653648032068558745126305792", "59353394143524198607644018040378314719232", "3545607032288088960825404932833971011584", "97628044663069290431750049168833380352", "3286151071150325240390845283868606464", "4610650179964225606546182282480480759578624", "9491351765251881655413015696080646438912", "657567025831146096340678903217185095680", "3192614737502243805563157113429032960", "9374007618207716419102572996302095408693248", "9445650314249877473025201200215214784512", "3346936286771048748159320455842818424832", "3180211830098447225213866967008542720", "2285227072439263343826678027135506972672", "923036194853115632911169981082570326016", "24810092375549213549755145628264955904", "3662707608443113149959669420843335680", "37932775831521792462508945579854140538880", "3669388643550159188520611993103991046144", "51691877740854207839240641066613866496", "3387477274222112850799273363300679680", "330376229567344262089146811725934776811520", "9751425674202402283474321285692484747264", "97496487320360144404704023696715546624", "3284213938640900684859319938023686144", "1929354390654699642952085938384790674735104", "9482519433942651844363766040081855414272", "657697383530496898562608205042842337280", "3192615737770999284836522759938899968", "23884235418817341454141939532486775144448", "3890766467477845657029353404607500386304", "24568876005112087453869044576758530048", "3651655057423161699915239906384805888", "160276179360893885640022704058287244967936", "10066769931281297525670359124047627812864", "51638163424984465842933735151047278592", "3385491104087737999544070536270184448", "289608377314620667717504129136459868274688", "9753949337670274212102412572845561348096", "97500537682988518046243441786239320064", "3284213652456689331834750969367756800", "69707402790602027690403138792789026799616", "10961272822772650741469359192036381556736", "24552273567270110576873462335635718144", "3649445674387771751683428639433555968", "153988996939792083843723256187516899819520", "10052115893014404597950501545160925511680", "51638842698545128484434507072654016512", "3385492763878177742515164659486556160", "73176302359447225112751703663695752069120", "10833075737353690917099755521614144339968", "24551863628919460147524304460513804288", "3649460053130132931030732323524968448", "421326301696852264968729873091347349504", "58829398181312444385126013676441042944", "3590933066249906455741440955693137920", "2051024572952692282536052276853022392320", "102330626732378407619228327787441946624", "3391932738764101881429347899583496192", "59566084047269641564257989020110114783232", "664811252432174968384153968200323694592", "3206936648905189425663250403434692608", "60769293685625438224682164014220171211177984", "3345925923468576613896992704651321147392", "3182165003363051426467625245243080704", "35687724567307073687905682207262348824018944", "9474367865842963408669055442842921467904", "3178254686890106006087105462853959680", "1481477481980902561054891104405007892480", "104331806393118923458616398523582644224", "53485203914335944372003276403280707584", "3497816368547321821567452631823024128", "30657278508718060413677156349895273086976", "671882387234615752334133534935817912320", "97778588267092670540543251942467436544", "3299229674560109850243042278641762304", "3841665830701733785334515770816413002891264", "3348658085437973738522409117696846200832", "657585798594090905475733582260922744832", "3194585893822526509134775611023163392", "12639477864801179591525975349417978204520448", "9478956682262783288979469765728947666944", "3346627580020686377935355402377146400768", "3180208067858781896987646918049923072", "17736939903340661671506398222607573843968", "682782659380902285267854639922182881280", "51772209545482595682629961709682425856", "3401211740756429750875417253932695552", "338430486420420171779020346248333331791872", "3379148146156643185061693048197774049280", "97495802586013854718024850393528270848", "3286301110105225356032858727112507392", "2115634233394314119910232225341506660073472", "9514450188419964725452572114039179575296", "657677643288958109812418780077639073792", "3192612130368918994048934510103363584", "172112401176682887437796906833543369326592", "3412069901774369580754879380057669763072", "51637019325210319684437840609767587840", "3387713127982129605270167870989402112", "294719220421835422310645461783460349739008", "9786373289998698293968671585248122765312", "97499968457268216465452251029998403584", "3284209988705273215660024864398376960", "156600600392776998599812353554055256080384", "10081632173875200063288007330795775590400", "51638553913517560292486040215760142336", "3385489425645140685591560969548464128", "13877450925182963042784647089917603610624", "98157126537589099753777175500274270208", "3396719920751386040751962622326210560", "3281903093560785183169640961408148631977984", "657604997486597566984764375253381021696", "3207106180198673914094352958054465536", "9653798604784954505097766150432297364488192", "3346901652936399772451760960803042230272", "3182164121064800310585995221891284992", "438639255075082655175312890789964571213824", "658460218887409411565580972678067519488", "97489386472928685221935649631445712896", "3299559944049912839402045060591648768", "2042803789522965707592783529559355232878592", "3351230415617841917325451407295778914304", "657684932435599724884727789756430155776", "3194583554552052529422242310422265856", "292208081838481480175493137548690642173952", "3384493688495737282626547626654050549760", "97500245648909945497359107189412724736", "3286296062273452271136943167573590016", "1054428650114127306588256991473783715921920", "657883470977441422078463426192822239232", "3207099559625962807514321970058493952", "51621531876189409832553791918411087872", "3384352933966713695453681847040475136", "325936153816260247040780224071584448512", "139048773811712816021838816113663672320", "3362500886227164531434569049370001408", "2094883050437144067744690120942159921152", "958202448719104562050329320472476385280", "3202206974768807523787318525480140800", "50787740323213646667386191602659379642368", "3581692720587306031575304937621346582528", "3181965800213640353356721465486999552", "11619171478746339868488992347520232316731392", "9479580957327729756332542177328672800768", "3178254100572044105598696176899588096", "26106608814498331936895740697842273438662656", "9439553948242028463041981030233163169792", "3178262655060999332260685901887176704", "382272279586650720547112488894021500928", "130823781576083202802501942500558635008", "59680738067689260821089263673407438848", "3474229708397373835746803158586753024", "1907404164715757034386588654353384472576", "1003309240872688905990918862183946256384", "102716503318309074438212530469385273344", "3293886727941329404075556676338450432", "18375497392266889111454426326358491660288", "4090530101531499204140591815216410394624", "681870508684401730173628178493559799808", "3194033266192098024035714272359088128", "1764602229522328876748821343719760263643136", "9522969713853436160175366925137546838016", "3352097391466701075985393202017370898432", "3180203136589275156092841561073647616", "35194655012872726599072691585590396396240896", "9438672684807705322823158926864356999168", "9474403104124254885862467840795851358208", "3178258718944324287453727615260557312", "1543778370419822941026515530587448541184", "1145195914315558167644565018743740039168", "53407391434827578494852483990337617920", "3394384225616790488903479307066671104", "11697304851752993813608622015325870751744", "4686088107093128519665698263560829796352", "98286697194973346860157891664152625152", "3285409992790373861165701438415831040", "523574583863151179931664217157416414871552", "9646363158256671291062724373854984077312", "658299910716483198965992397835037835264", "3192597480608599488365074163112607744", "18083785073353673183056823437458018075148288", "9441068416133558852711316684120942182400", "3346360830095173762186424337427316342784", "3180212349740854792454293993008660480", "9048631672271990177540131569484559286272", "5308603985503841911956849556383818842112", "51917717221263964490131323724696125440", "3386511910517153558722876009206513664", "157370051681315555573356013492554562535424", "10078459754176458908423646312265385246720", "97528128275946881096619086979528654848", "3284178047367633751551897334259384320", "2218820593835378943860475893451282423218176", "9476443223940438098437084026615407575040", "657668135502909152065343138900008239104", "3192616426989719633776439170332360704", "88166798148672479546683135012543238504448", "10611901154419162061557546610775319117824", "51651773914579056368207847958576627712", "3385432617865599196560909507976232960", "289460848482567069641836340024521481256960", "9754116771954214373174827569773174325248", "97500554412664951453783149307366473728", "3284213633474830300118825505977794560", "144874722856218836124250900437064814166016", "10093567555876468975334432559272206270464", "51639932135065187433125620496392519680", "3385488081322443804547709004828114944", "1183035530818370548439853634460514779136", "106218865101245902999450573983172263936", "3387822061185777819734931141214339072", "7814516982905750023430792500349623074816", "717871251609158038227278137149328719872", "3205793643563720301730686894730117120", "368312542651100931402977693706413198540800", "3376412957528223827243753131220953726976", "3182137676803508458835407920611459072", "21918210796304852577925412233181373134798848", "9475948267845429581020800571026266128384", "3178254509073627333999266143242551296", "5334524838470740332144957774650270547968", "749897101269590866198963648013973585920", "99281711569794948111407699148895420416", "3297545120758710177654951993107546112", "137922193162199573171745794465191740571648", "3428921101932848174251657166926030831616", "660622435903516450291743632225829126144", "3194514558172918230886636869149261824", "17734945498636882856386011187630600460697600", "9476914697177911974640212112903782793216", "3346373010274166235989633200155424456704", "3180208297757291312981746500826562560", "59116944945997111198024721484736263880704", "3546454387086887592901937768895405359104", "97628686954796075724077170089909026816", "3286150343445479758218106314575314944", "2546531634863038935667421648400077817905152", "9507215476418026502989490701274592575488", "657643050344648543300913643030449225728", "3192612945592329415519128293941968896", "307593683705263812802404564147266301984768", "9772790667398708687581630323017883058176", "97498618418663523695780009102828109824", "3284211520516677017476768864646725632", "48823551623729431374250732679299208314880", "666447853347099355419142822713574293504", "3206898660254206833514831436853542912", "8833237878546285201498283608615822369450065230008719339010469658624", "3345741708658152449710085665370631307264", "3182165169996135130619159641264750592", "7679059856683906926797899964561293878231040", "3347200072976228952417161595011586850816", "657529554560226998263257893067972149248", "3194587221333367315205030002370281472", "97467723868655726294886636444685697024", "3283108210093518911225096367186640896", "1074365565579796385877452421500529278976", "1694362343940230954713266425140256702464", "3197564203808792739650885542989529088", "14192981849158418437964807187702495576064", "4377708129242079300596069321679078162432", "3181451866377008486838445603802841088", "2329621292672155165530635696976090022019072", "9510521481559698860831683469999635169280", "3178250633914392218029576989855186944", "26243873189941887417141661191680657350197248", "9439536096460204873261559788363493408768", "3178262657084760043761506618926170112", "1332440628370998929297665535521968881664", "1297905822210018337495958626693780865024", "105160165671256712300375784574343446528", "3291434033055390948532959334874742784", "11223213801654979029762418484888270274560", "4766754369682345642612142219429217828864", "698385778788632121122859202554997243904", "3193679497699054935179021366157377536", "225402740163278003302449355067348150648832", "9887338095604644566210240713436415655936", "3396152133274122099740217028033600552960", "3180163999071841554639265112686329856", "732371729625998910322094156582026278370574155010561468376656111468544", "9436142054624559188501220435641791152128", "9471853280689643392484496626427797438464", "3178259005957490408148268365438255104", "6856670599596509161104461235807768805376", "6534068196651629762514949737466824753152", "98873208712285895886990424637609869312", "3284758670087718272001385510714998784", "146279230584282235604424129423037599580160", "10127636662690349232326933411978652155904", "660441708779941106024531854769688412160", "3192547269277371033515556329561784320", "33957233645955684018996276960803740975104000", "9438764928077987613867370743657905782784", "3346071390714377525617690498401860321280", "3180212611174770341806905694711971840", "108161716296607427648928309826150547324928", "10380923390095402858109200757531049197568", "97555634138099255259141816702260477952", "3284146866206700621261037277506699264", "2433414766955888895317379518420622155710464", "9472875372303341363262577490303037472768", "657650945266590492648337603791469674496", "3192616832099883426472861860362190848", "306276489729592164349551704741960730279936", "9736103894621496642200079806628603363328", "97498751328238931511705153234951733248", "3284215679321166758788576585772433408", "4252455941199997780345772162421018853376", "777716141155935906711711575816949202944", "3204692405256696153914239875492610048", "40799242593639351077930109721351318142976", "3644618644498646717846341571875885285376", "3181916994177443052275295590899777536", "9649758163079826508313480309307606686498816", "9481159643767240916815358377735101612032", "3178253923143909241229642131436470272", "24787234353782215363184935077842176180224", "3867812991953327327530042267245700186112", "675387694527264758544444140661076131840", "3194176883545191938643987617976156160", "812679569858247977245623076071918700331008", "9583550420444698955261002845984886095872", "3359572821595367921790623098716563701760", "3180196423161739151672105275991523328", "275478662363317349943555933070720904462336", "9809122859916513120900357844514581250048", "659046175148787488897975869862790037504", "3192579948302220924877456624674930688", "184733410551219717770408286538070828777472", "3407454765848964571250186394669867335680", "3182110355868516478792667179526389760", "657473257551697903052463785853476405248", "3191541195849882320746202871376117760", "6181730264246904381362985359692785516544", "7292861861511635093267692671992445534208", "3180527931751503248833273823389286400", "198572249498060356576759839813857714372608", "9946289116708517409240113199170048753664", "3178204101082053446341917429479768064", "89451749311085787444328186229445663951810385584294289550661801476096", "9436142054624559188501220435641791152128", "3178263041988111273284515095004577792", "9463416850335022821981123160028288647168", "5175519740640422978848240608494414200832", "706561816868584634167233802852143988736", "3193510509244553854031912523796578304", "121984343678404902029808352933743024930816", "10269240346372269528665021643032604180480", "3440095379345409574257201624860984344576", "3180125960136472578152642247856750592", "135091376579316147328200249659541001658014245470064920620661410365440", "9436142054624559188501220435641791152128", "9471853280689643392484496626427797438464", "3178259005957490408148268365438255104", "46630815289143450866189864413636925063168", "11886237314085487553982376063433114124288", "666875904070168377380085632532182204416", "3192398378040329061749213780668055552", "97231930303051150268427999061551858214156359667670423892128903987200", "9436142054624559188501220435641791152128", "3345741708658152449710085665370631307264", "3180212909012729086828079119886974976", "1790029316673555256210921942810003444334592", "9486148298692137942528224573294823604224", "657714834553140486709864354880033914880", "3192615326573587036559055648324583424", "14812386508479321478486317824704698646528", "4321963417488700303757768274338727854080", "3181481687951522065191011912867905536", "455547665631330263435632226112986782105600", "9672976054188833603446614611547639513088", "3178232796112199307768609172680081408", "416049984357569401687629783066482667683840", "9692514446929105818738965836756353548288", "3372865218484951857849662948196833296384", "3180184559287795907038394978234531840", "3345741708658152449710085665370631307264", "3179141459828139658916410849421688832", "76088667377363178812310986379268611637248", "10818600431351994210046339329390167457792", "3178122218463290120690212072497086464", "3122455176209851652096593172819494993657856", "9464744763409234995755013664560761536512", "3178259806923037497208771927181623296", "112756517938129619820054354249761121370112", "10340481792661498450539451870309481709568", "3448053272169733973478599248599614226432", "3180119175269255040502402479049146368", "820650592914731312293527501354295938252800", "9545904370594956233554774511349777039360", "9582452831919728784453771441317825478656", "3178246697075639003792952732183166976", "8313355021474185326681420063705781731430295570835864268204595478528", "9436142054624559188501220435641791152128", "3345741708658152449710085665370631307264", "3180212909012729086828079119886974976", "102118217178595215662172632289288025800704", "10440223768167674757291112437545923772416", "3178156055261980072110271956877574144", "9471853280689643392484496626427797438464", "3177188872730377738636610078108549120", "2090028841805172953452139446393757553150241935155934305602473295872", "9436142054624559188501220435641791152128", "3178263041988111273284515095004577792", "1972949393451594740373350945970667505305887163832934602423117283328", "9436142054624559188501220435641791152128", "9471853280689643392484496626427797438464", "3178259005957490408148268365438255104", "9436142054624559188501220435641791152128", "3177192906043560034870348165905645568"], "dual_psd": [[["136508161198805905786489752409332361924648723957639540156793880576", "13561458508139812049454663659012608128710562643429918251893653504", "749396017842448499504854479670119040340311972581302319282388992", "-542044113128908897461933833695075160117746485624532529378754560", "105457068864746132410218361432234726312623891174253123774447616", "-169978432847990563097775795374490598453459690659588308172013568", "11140902343410855335004274330261533917283342848511167529222144"], ["13561458508139812049454663659012608128710562643429918251893653504", "1347268582719774136829303291854266960363423760035907749434884096", "74449050612693087692163626746406592972262977178151116102172672", "-53849591740332092704875277180638962081476143336332946000838656", "10476675176339622724088150294330334670336929862026070346170368", "-16886576187847862451446767223497385222443212034211005199286272", "1106797451130896448144238926307225130439536719322902331129856"], ["749396017842448499504854479670119040340311972581302319282388992", "74449050612693087692163626746406592972262977178151116102172672", "4113998654924610410846872178855637533441198193827488001425408", "-2975688019723316271073520231218570568572893770348466897158144", "578933206385237819490980700600314350252002374776908643565568", "-933139524968551306273103320138807530133183690290002187517952", "61160796380258687405155325902498330984751889556978528157696"], ["-542044113128908897461933833695075160117746485624532529378754560", "-53849591740332092704875277180638962081476143336332946000838656", "-2975688019723316271073520231218570568572893770348466897158144", "2152338863826666814442081529652519002332725018768593161027584", "-418747002845611637778194624237274003686720519617273313361920", "674947256449724938429523861065665377337283690443235320135680", "-44238091533553997953719761137793777572141245049809229840384"], ["105457068864746132410218361432234726312623891174253123774447616", "10476675176339622724088150294330334670336929862026070346170368", "578933206385237819490980700600314350252002374776908643565568", "-418747002845611637778194624237274003686720519617273313361920", "81469073173927493159183616652695624157543732498396514091008", "-131313960579002862686650888313298836727204267714912152715264", "8606715491049830104893243704359818299576605394918602440704"], ["-169978432847990563097775795374490598453459690659588308172013568", "-16886576187847862451446767223497385222443212034211005199286272", "-933139524968551306273103320138807530133183690290002187517952", "674947256449724938429523861065665377337283690443235320135680", "-131313960579002862686650888313298836727204267714912152715264", "211655240094989819179093453939149464859142656659154251284480", "-13872526772135934955180832365211474704565751235748137271296"], ["11140902343410855335004274330261533917283342848511167529222144", "1106797451130896448144238926307225130439536719322902331129856", "61160796380258687405155325902498330984751889556978528157696", "-44238091533553997953719761137793777572141245049809229840384", "8606715491049830104893243704359818299576605394918602440704", "-13872526772135934955180832365211474704565751235748137271296", "909247505316943754734893577608781855209639711405875658752"]], [["67250314780433664947006842236989091563056647027796027054684635136", "-8823865222239460260232518821375773212525602959416150470363709440", "963109362734685573694570195494496756505976630699832045406781440", "-57089957346501860776265854299856117999056741384830970136363008", "9091600366969607980478701666287227829486850800324496874012672"], ["-8823865222239460260232518821375773212525602959416150470363709440", "1503223803980944677227602381731006876709305796198027820951142400", "-215445616204435416698021784522107417129845083208029662020108288", "29837131622368639237698172761987735168200105663032225892925440", "-14862980933020582383023833997472338270639172368627708867903488"], ["963109362734685573694570195494496756505976630699832045406781440", "-215445616204435416698021784522107417129845083208029662020108288", "36761953827649031442813649349583957414685997216391297155203072", "-6579764115691831225754634526016171254886531037786119795113984", "3655121518031148111766692624881112803602435188359129194299392"], ["-57089957346501860776265854299856117999056741384830970136363008", "29837131622368639237698172761987735168200105663032225892925440", "-6579764115691831225754634526016171254886531037786119795113984", "1494000576774797984694300265894783542034706307788191945457664", "-892003185966176336149261145467062749892650057321493760573440"], ["9091600366969607980478701666287227829486850800324496874012672", "-14862980933020582383023833997472338270639172368627708867903488", "3655121518031148111766692624881112803602435188359129194299392", "-892003185966176336149261145467062749892650057321493760573440", "542177438964168701945901179522643794636936076939538724814848"]], [["54751924852775285192414046040386174976", "-15685644897679739468286278426901348352", "3891655447949264599325458736380641280"], ["-15685644897679739468286278426901348352", "5236567152983553539909991376648929280", "-1355476597832039042953704911243575296"], ["3891655447949264599325458736380641280", "-1355476597832039042953704911243575296", "569565586526361268240842527554404352"]], [["62809736529848798916699972471012971681418075400779144603107328"]], [["927232084669107088631115287210515653587706309564318705661381705728", "14736123463349939632274420677209970126639974567638712986164527104", "1100838345361031147734697374607179150649881197077410356790296576", "-467089398148966714426120982861055888712383543732411519907921920", "-372598910394913772315214817577602205221894975766754774877208576", "-2291860477271935490263500704837042608613589234257936347299840"], ["14736123463349939632274420677209970126639974567638712986164527104", "3359673260977051524231727709144006662879392299354396603717779456", "-262524270857679046962808375491947086754029339854406486681714688", "57312808307120328109691445281095639116338268640657667266707456", "-20094257188597515765375470374724576979392894578391352329895936", "-3750030533429462884210390897307198452762397678007713357889536"], ["1100838345361031147734697374607179150649881197077410356790296576", "-262524270857679046962808375491947086754029339854406486681714688", "28047367324916217412464796346779432503688376708936064686882816", "-7531253479236990856603533809522576242920518400734220708216832", "1707086229196382563841372714636390483595465651555254675701760", "214533985081389037690154111674416542368507468470006291890176"], ["-467089398148966714426120982861055888712383543732411519907921920", "57312808307120328109691445281095639116338268640657667266707456", "-7531253479236990856603533809522576242920518400734220708216832", "2414094387301281749462475173996637040262881374695668454522880", "-732224333802363488086364500364239441025918234555384156127232", "6446797800213665489779460290161949984530542330569182674944"], ["-372598910394913772315214817577602205221894975766754774877208576", "-20094257188597515765375470374724576979392894578391352329895936", "1707086229196382563841372714636390483595465651555254675701760", "-732224333802363488086364500364239441025918234555384156127232", "682197752975271607245340626398780565152129555131952271458304", "-43690606106670065936279783647220659743925992976065495040000"], ["-2291860477271935490263500704837042608613589234257936347299840", "-3750030533429462884210390897307198452762397678007713357889536", "214533985081389037690154111674416542368507468470006291890176", "6446797800213665489779460290161949984530542330569182674944", "-43690606106670065936279783647220659743925992976065495040000", "12483430404465556950768677837990817147311374843182957199360"]], [["74215076656295919019208550911572900493257524323238202209271283712", "4010088497866226877145530162650237663856057561926383141788844032", "261655268097015501450518279501935951297716635622695704845090816", "-106764539567463042985981304735805297907464613693930138706640896"], ["4010088497866226877145530162650237663856057561926383141788844032", "218342556112999013283043286386167137512352480364830010319568896", "11694622251432078274304542424027519667818290364711827079692288", "-1271350261481163968099984319488197714313169219231450511966208"], ["261655268097015501450518279501935951297716635622695704845090816", "11694622251432078274304542424027519667818290364711827079692288", "4510444824274504192270966728730774026393499616657779288178688", "-6980403237968801891054292326477451056013202658983998058921984"], ["-106764539567463042985981304735805297907464613693930138706640896", "-1271350261481163968099984319488197714313169219231450511966208", "-6980403237968801891054292326477451056013202658983998058921984", "12308933044366757696277390167946767451678979474669920111820800"]], [["3923496515336598303101340709335436116009070954826481005804650496", "501124959595340402873290677417751740628160233428704016847601664"], ["501124959595340402873290677417751740628160233428704016847601664", "64005721464974293237618778578132263823137707124758786839937024"]], [["11030370817385023131915621939040730742784", "-3841037740534769484247446605203660341248", "-418661529302232470472697972493027115008", "11452359369760625296122740792891539456", "9701060996080315278898233231122890752"], ["-3841037740534769484247446605203660341248", "1459596892702918578777051832239884599296", "156226546006678401824939635856006709248", "-4669164558506144944095182885975228416", "-3472430606823325514979770280339046400"], ["-418661529302232470472697972493027115008", "156226546006678401824939635856006709248", "16989619351470329569458130844534177792", "-464586997615788573309853823896911872", "-382187395674404168947114034293899264"], ["11452359369760625296122740792891539456", "-4669164558506144944095182885975228416", "-464586997615788573309853823896911872", "131976703543691411497975407947284480", "-3416261632726363722486446177648640"], ["9701060996080315278898233231122890752", "-3472430606823325514979770280339046400", "-382187395674404168947114034293899264", "-3416261632726363722486446177648640", "28481614125705450121788450714681344"]], [["9996471214107395692980201716479174640620024214385316504610537472", "1427815487975554584845376953240175147167779524428455603479773184", "-72246752643276985348070304558761944848078885725070483775291392"], ["1427815487975554584845376953240175147167779524428455603479773184", "307554308895532509950410346497298620460059991899160513194491904", "-12866324205084915026261237648207332952811758863520701565894656"], ["-72246752643276985348070304558761944848078885725070483775291392", "-12866324205084915026261237648207332952811758863520701565894656", "584760201418070154672179785247245168585802608666454733619200"]], [["15413007785269730356950581674250338304"]], [["435294447379980569323371165431998971904", "-14022418785247367890582867055325741056", "2061665131749778155855717421610434560", "-427839518679861062515297216087719936"], ["-14022418785247367890582867055325741056", "8511947112296023785260731505750048768", "-759269220855605726151616180204339200", "86996961712985933165211112523694080"], ["2061665131749778155855717421610434560", "-759269220855605726151616180204339200", "364392695033912080044338961698521088", "-40721855247593360029059012066541568"], ["-427839518679861062515297216087719936", "86996961712985933165211112523694080", "-40721855247593360029059012066541568", "42988363078589957957234475300552704"]], [["15783208465557518314128464471174152192", "-318568233540540177115736307201474560"], ["-318568233540540177115736307201474560", "825085780738420799820160946426347520"]], [["14865828613423528073312154497381826560", "63356577836427891362752175028568064", "-18395467815711808784155916827099136"], ["63356577836427891362752175028568064", "560172247550465126725764104075608064", "-20945315527313956017239859373539328"], ["-18395467815711808784155916827099136", "-20945315527313956017239859373539328", "63913634369193836221373354635952128"]], [["1197084923399992489413525778533974016"]], [["1073253844724374320448022504385019904", "8998094760741085377608866213134336"], ["8998094760741085377608866213134336", "82315871482825621387798254815543296"]], [["75702663461525053302748411523497984"]], [["18215997885148433973889929038654341120", "0", "-28454559969200342984760469449867264", "-11416771692656143028981748245463040", "-5510661900707195053369362923651072", "-4629451210235189337371708397453312", "-4725865854555520271627785368240128", "-4720688657114518974974173948936192"], ["0", "99091848368905189309747965115186363993869956038055013418383966208", "0", "0", "0", "0", "0", "0"], ["-28454559969200342984760469449867264", "0", "2176477737943339969355823748460052480", "-60044498203003978011482010633109504", "1082648700639837175466340653203456", "7185746551807579470006499409920", "16455373200276934464597382922240", "-5072330572177972925566168334336"], ["-11416771692656143028981748245463040", "0", "-60044498203003978011482010633109504", "52235829931329000283796287774523392", "-3525806199771573097863093325660160", "85349299090836479943862931947520", "17262551767198410090200392794112", "-3424052091511220037750311878656"], ["-5510661900707195053369362923651072", "0", "1082648700639837175466340653203456", "-3525806199771573097863093325660160", "1931088258436921936058567935131648", "-229885575321711801428631202299904", "19599980076856111266145501184000", "-1349505286035166880216719032320"], ["-4629451210235189337371708397453312", "0", "7185746551807579470006499409920", "85349299090836479943862931947520", "-229885575321711801428631202299904", "109608492355321154029766678937600", "-15368259292846760659640752537600", "1662584609593742632835906273280"], ["-4725865854555520271627785368240128", "0", "16455373200276934464597382922240", "17262551767198410090200392794112", "19599980076856111266145501184000", "-15368259292846760659640752537600", "10311696927973757480470820421632", "-1532526986009696310639944794112"], ["-4720688657114518974974173948936192", "0", "-5072330572177972925566168334336", "-3424052091511220037750311878656", "-1349505286035166880216719032320", "1662584609593742632835906273280", "-1532526986009696310639944794112", "2399150557398200145398456123392"]], [["14385581633023544848046011177485991936", "-207892034085815773164221190740377600", "4687903412692003080528197482184704", "-290260946317341470464912044064768", "58357390625986707665420994740224"], ["-207892034085815773164221190740377600", "195091131440964195605652317807837184", "-9253443231136611559423184920903680", "183162490978549523221268859453440", "23675748213816822406944875610112"], ["4687903412692003080528197482184704", "-9253443231136611559423184920903680", "5903674260078921857939254653485056", "-578382699470032637837308384509952", "43645855806835391102436830609408"], ["-290260946317341470464912044064768", "183162490978549523221268859453440", "-578382699470032637837308384509952", "350718046130279135354212430381056", "-41600644366577327519372968722432"], ["58357390625986707665420994740224", "23675748213816822406944875610112", "43645855806835391102436830609408", "-41600644366577327519372968722432", "51818821480724475440423325663232"]], [["807322175108630924521168034578038784", "-19810038515862241293029306204684288", "244434579333831041161830969901056"], ["-19810038515862241293029306204684288", "16513622663143680711532260142088192", "-1157645684771232765095376062513152"], ["244434579333831041161830969901056", "-1157645684771232765095376062513152", "1223873885116736145138341141020672"]], [["31631425116761270288100559941533696"]], [["13975970414605053119329360859549925376", "-2152158419798404115815958545694720", "-21373815254726604552655424161054720", "1312309161719395709895912235991040", "-33786100732877611581067252203520", "-1642817040955351491726373027840"], ["-2152158419798404115815958545694720", "183806753976905080341137312129744896", "-6416275637448538267828464560111616", "-172752964722715635400136871378944", "38598729758955090485625667715072", "-2233571493449831546968583700480"], ["-21373815254726604552655424161054720", "-6416275637448538267828464560111616", "5423183214195424525559179331502080", "-437008313994034800603383147266048", "14874388096815598913823564627968", "1286280802927136145600904429568"], ["1312309161719395709895912235991040", "-172752964722715635400136871378944", "-437008313994034800603383147266048", "260119480263973165108293953126400", "-32851130186050421076371393478656", "3021057408150316113692454813696"], ["-33786100732877611581067252203520", "38598729758955090485625667715072", "14874388096815598913823564627968", "-32851130186050421076371393478656", "21665357903139648638950790135808", "-3172378535448826009813163966464"], ["-1642817040955351491726373027840", "-2233571493449831546968583700480", "1286280802927136145600904429568", "3021057408150316113692454813696", "-3172378535448826009813163966464", "3925950142072703575372945424384"]], [["1022811789851714723249875104254918656", "-21092140414051995005844689449385984", "-167589168657664998226069599289344", "51402167584076763609671659421696"], ["-21092140414051995005844689449385984", "18344476918401372762209112784109568", "-1054750255885591487264655555952640", "30463395113074802618714191560704"], ["-167589168657664998226069599289344", "-1054750255885591487264655555952640", "824281980985781905774448111255552", "-84918344086449374330766669905920"], ["51402167584076763609671659421696", "30463395113074802618714191560704", "-84918344086449374330766669905920", "93136729783328366843780948557824"]], [["54620566142957803399047822947909632", "-1648899856808857055384174130626560"], ["-1648899856808857055384174130626560", "2379213346154485817606615607541760"]], [["998443634440301700827728294168231936", "1381203898715358211720417810317312", "-1483906196690885214215785433530368", "91278167531289584001574749863936", "-3223854817987584875702257713152"], ["1381203898715358211720417810317312", "17027437917431937584515525491294208", "-608685126451416730968742315425792", "-15937490530633504099294169268224", "3684440273682820025093399248896"], ["-1483906196690885214215785433530368", "-608685126451416730968742315425792", "650805417613230057311400393441280", "-54454216826529504757639131693056", "1961275877030609624521009790976"], ["91278167531289584001574749863936", "-15937490530633504099294169268224", "-54454216826529504757639131693056", "46491425273245262311200454082560", "-6206754880792281778031660367872"], ["-3223854817987584875702257713152", "3684440273682820025093399248896", "1961275877030609624521009790976", "-6206754880792281778031660367872", "7098122074758055603285383970816"]], [["74022505774184545011491754941087744", "-1388008250497284412325122296250368", "-17914048950736329832210439864320"], ["-1388008250497284412325122296250368", "1990252798289176865470127521398784", "-115881224251282123245728527548416"], ["-17914048950736329832210439864320", "-115881224251282123245728527548416", "178093579668584889537227831377920"]], [["4017527133305643998502208250314752"]], [["71137164768205639678719817754345472", "207471768999842527726652130066432", "-114035143753387935543679093047296", "6868352532045457285217110720512"], ["207471768999842527726652130066432", "1681939356590673740730696135081984", "-58371887481203265664082887311360", "-1780200231157353643774117412864"], ["-114035143753387935543679093047296", "-58371887481203265664082887311360", "96214300136347200260801141145600", "-8150299203683013464876627525632"], ["6868352532045457285217110720512", "-1780200231157353643774117412864", "-8150299203683013464876627525632", "13302514188453009645934385037312"]], [["5388294166245406941087887725166592", "-97884881429656881413817909641216"], ["-97884881429656881413817909641216", "293985839306424642987459661004800"]], [["5067267377281125037285663725060096", "22930701022859639667372305940480", "-8630718704269251178373603917824"], ["22930701022859639667372305940480", "187303858246045965599524073242624", "-6375374986008354146548178747392"], ["-8630718704269251178373603917824", "-6375374986008354146548178747392", "21453954951184150315651599171584"]], [["391864696652671852647923276840960"]], [["360307938250569099921767354335232", "2254029576566517564763755511808"], ["2254029576566517564763755511808", "27829615398435669549034437083136"]], [["25575314457918344245436292792320"]], [["5515224443945801977023721063981270898468072038283972847652044800", "-1928992490711607961003306821642346433635843341709460619441209344", "568195398162890677653826349097740737807345229796665962423910400", "-128709843554483772196080315246238799738290342540311706755661824", "11916146161154225616537022015776445053294627121241110261792768", "-2367989506267423668460761820915739881877211992516630144876544", "998777770377270534484988315289647223096697380672073648570368", "467255615686699522049487837530728288706467265181804855820288"], ["-1928992490711607961003306821642346433635843341709460619441209344", "974237956527146239451433449358497657485734289856702111534809088", "-286821232754544891247030884577900337649707795602779434773381120", "64932131971770777366448638846914385730848943563649579747377152", "-6000060606662504048639360260132570097534387054231297934229504", "1187951490135359417745368639549509469381021534064152812716032", "-607477918314528770866255029599106545765570004423788233490432", "-527655527281214818890907519785474849771769363691284822228992"], ["568195398162890677653826349097740737807345229796665962423910400", "-286821232754544891247030884577900337649707795602779434773381120", "84441862460830555458797185749540987915502485811771665599692800", "-19116416004973401163334868135835426050278607663063571288293376", "1766458335508123595006676896599756840949179389780095519424512", "-349742420516293716218284670950260242630473353176786537545728", "178810211297418787367434791291194743461781483900520227667968", "155246403155556848007262770740126799658793266057829028986880"], ["-128709843554483772196080315246238799738290342540311706755661824", "64932131971770777366448638846914385730848943563649579747377152", "-19116416004973401163334868135835426050278607663063571288293376", "4327683672062508247225418740775602132199490814124456492924928", "-399902002339234205674995468014954920407583743394166173859840", "79177304018282347312524865198606882339938118761676080676864", "-40470545929666991871957057651065863594193563962246466371584", "-35118708608905214635264743721186726301708758843974018400256"], ["11916146161154225616537022015776445053294627121241110261792768", "-6000060606662504048639360260132570097534387054231297934229504", "1766458335508123595006676896599756840949179389780095519424512", "-399902002339234205674995468014954920407583743394166173859840", "36953469457305474709602373168631963120787925416621228687360", "-7316599332994399034786889303649173409959574533057395294208", "3736954102769035973522962038219384961760479873985329233920", "3237417884449828989161804828368085435061777463455959220224"], ["-2367989506267423668460761820915739881877211992516630144876544", "1187951490135359417745368639549509469381021534064152812716032", "-349742420516293716218284670950260242630473353176786537545728", "79177304018282347312524865198606882339938118761676080676864", "-7316599332994399034786889303649173409959574533057395294208", "1448694283459335667031169766937273758588814887851619516416", "-738830966905150180400870819285289068847628854209028292608", "-638009006254651751342266997648222440889265315716121231360"], ["998777770377270534484988315289647223096697380672073648570368", "-607477918314528770866255029599106545765570004423788233490432", "178810211297418787367434791291194743461781483900520227667968", "-40470545929666991871957057651065863594193563962246466371584", "3736954102769035973522962038219384961760479873985329233920", "-738830966905150180400870819285289068847628854209028292608", "403335216633090410260420515750189310562503178545577066496", "398496497155261765987018235651233178851484513128249556992"], ["467255615686699522049487837530728288706467265181804855820288", "-527655527281214818890907519785474849771769363691284822228992", "155246403155556848007262770740126799658793266057829028986880", "-35118708608905214635264743721186726301708758843974018400256", "3237417884449828989161804828368085435061777463455959220224", "-638009006254651751342266997648222440889265315716121231360", "398496497155261765987018235651233178851484513128249556992", "482448875895063849495375610679273565028955789441303052288"]], [["1741085828792528991662715782213664768", "-9198333612433685703484879858040832", "-14548136305876663856150322375294976", "4124013285588597090489035068014592", "-1679733408628369711622818929573888"], ["-9198333612433685703484879858040832", "7117822261123846680273408363593728", "-1337560304345349108457582918369280", "264705718443187365233118310039552", "-92120798017286156200674540388352"], ["-14548136305876663856150322375294976", "-1337560304345349108457582918369280", "583836377310988130063132773056512", "-159276482823159813183111771979776", "63470142178376824488887486251008"], ["4124013285588597090489035068014592", "264705718443187365233118310039552", "-159276482823159813183111771979776", "63896578320761681620543480004608", "-29126598778681387059049469575168"], ["-1679733408628369711622818929573888", "-92120798017286156200674540388352", "63470142178376824488887486251008", "-29126598778681387059049469575168", "56578305312720755093678829076480"]], [["47108728866033394420358994670387200", "-4660894368765012137906156846710784", "665852269917280492739349578776576"], ["-4660894368765012137906156846710784", "1016861148298888856801680931422208", "-222756066350926791986325854617600"], ["665852269917280492739349578776576", "-222756066350926791986325854617600", "136491212983820614310021396692992"]], [["1078024178860964762202817500807168"]], [["208444977052479970215652678476915811975255538771315256197120", "-116899472028355424265334296199457517660951136438205322100736", "-959252446734451200326730917049878981740377798587050885120", "9449781648498398234187959979244343742937945462921096069120", "-13680019173053685115103382526768743519069416928056568709120", "-17706103276325024947290639039381116787646478473118785470464"], ["-116899472028355424265334296199457517660951136438205322100736", "65559202978864332293404037493211916862202775946468712775680", "537965011922225843945083560339540041270163477261304463360", "-5299597529829573172012131059565006936075310985935081963520", "7671986349976327566185944771860904649805020499048212201472", "9929882475224191421348090245516818597584405997652061192192"], ["-959252446734451200326730917049878981740377798587050885120", "537965011922225843945083560339540041270163477261304463360", "4414427584572412647507194973733735914783164350941102080", "-43487381157408210128732838730973585115412405792368754688", "62954704155917800020104944305400533378300849240705859584", "81482524213915034432629623020623090071778244138234806272"], ["9449781648498398234187959979244343742937945462921096069120", "-5299597529829573172012131059565006936075310985935081963520", "-43487381157408210128732838730973585115412405792368754688", "428402614766843474547386261550561394143623324606595596288", "-620178984212615363233890488938857719401821954015573835776", "-802700128220925685420523991984355885420331492417751482368"], ["-13680019173053685115103382526768743519069416928056568709120", "7671986349976327566185944771860904649805020499048212201472", "62954704155917800020104944305400533378300849240705859584", "-620178984212615363233890488938857719401821954015573835776", "897804913418468489270334004388502665410482794354343673856", "1162032473630734612738148330507408261910847432577372913664"], ["-17706103276325024947290639039381116787646478473118785470464", "9929882475224191421348090245516818597584405997652061192192", "81482524213915034432629623020623090071778244138234806272", "-802700128220925685420523991984355885420331492417751482368", "1162032473630734612738148330507408261910847432577372913664", "1504023256712761598607341272687209935323924738802775490560"]], [["169695193225965502292255903792952408522490390961622943268864", "20486750671889190622387414531602036035419502052422327468032", "-15031172736899085657898868234929629934973223218150100697088", "16900710909184823335483833500837610592964470453330224611328"], ["20486750671889190622387414531602036035419502052422327468032", "2473299008141450127628867697319379211122460891304310079488", "-1814664766354920801916492003759913913942637465476920246272", "2040368050455585750157937556931022964326128269052101001216"], ["-15031172736899085657898868234929629934973223218150100697088", "-1814664766354920801916492003759913913942637465476920246272", "1331423416016519621682158608451322820839515063559500333056", "-1497022397765129724318648334565768815668521052139153260544"], ["16900710909184823335483833500837610592964470453330224611328", "2040368050455585750157937556931022964326128269052101001216", "-1497022397765129724318648334565768815668521052139153260544", "1683218150177593204029131771361433246099721441415440367616"]], [["19463008415339185573249762742763520", "-2897723252882048747822713178947584"], ["-2897723252882048747822713178947584", "1196100600790244363020293006950400"]], [["480666939285445921154379138815779171658775678840281902350336", "1252423104918011596746345799384940631941567339029201575477248", "27911279877428516471991323616021688747212698077188197449728", "-53432169946601191815513818248102834513869489663967479463936", "-12534313408752736942788260529570113803665978362703512600576"], ["1252423104918011596746345799384940631941567339029201575477248", "3287766205184603322918045242545538220939288110084134673580032", "73282021192489507836575313508438648621129877055987725107200", "-139981368067538787169146004548140429846217413380168598159360", "-40686462923033957743940503618036509623751645524380159574016"], ["27911279877428516471991323616021688747212698077188197449728", "73282021192489507836575313508438648621129877055987725107200", "1633410580442294256371911548198460331150310602780643950592", "-3119955070179032095528198728532593809210354732061016719360", "-910487288546002999595398784259916996383850939397458362368"], ["-53432169946601191815513818248102834513869489663967479463936", "-139981368067538787169146004548140429846217413380168598159360", "-3119955070179032095528198728532593809210354732061016719360", "5963197272435763413809978152688692449643745076729046106112", "1642370383838189700934922636838109514111715216823823630336"], ["-12534313408752736942788260529570113803665978362703512600576", "-40686462923033957743940503618036509623751645524380159574016", "-910487288546002999595398784259916996383850939397458362368", "1642370383838189700934922636838109514111715216823823630336", "2961197887686834678640687557125281375519492089556936687616"]], [["6396944726803409242493952335016224578794651278456707073703936", "744275038764673536173328150128071052434620539917719429971968", "-238925302654869460545905554949936063211980886314049372946432"], ["744275038764673536173328150128071052434620539917719429971968", "86595297753176933171972489787524499745725661456340990558208", "-27798604879328868005406424819066956389543391570522829488128"], ["-238925302654869460545905554949936063211980886314049372946432", "-27798604879328868005406424819066956389543391570522829488128", "8923838283224752931311325773465568926126503378432588513280"]], [["41469705720031147471212269279379456"]], [["407923705832365522213854018313053700433362948645472262697254912", "7777407849178470095647089979124719576719940309386192148758528", "-1270835944247912730398720747513207651206402213369619048038400", "404285758988319741884036280267980116228494143497000053637120"], ["7777407849178470095647089979124719576719940309386192148758528", "2054552882071985093705735130677190280356503991156668052275200", "138664356229523932157389783739865290488594836667172011376640", "-71695438903977105381900989177318835222926559695935379603456"], ["-1270835944247912730398720747513207651206402213369619048038400", "138664356229523932157389783739865290488594836667172011376640", "17878684788813123275435138363228541472798033355339366137856", "-8044660747530792615408232493190048146244167350050034286592"], ["404285758988319741884036280267980116228494143497000053637120", "-71695438903977105381900989177318835222926559695935379603456", "-8044660747530792615408232493190048146244167350050034286592", "3708141101097622251810946777678551278832531309771203018752"]], [["18018215359642180625733132291706534414668757006181421316833280", "1764894326160181289082601816773075149596714278884917781725184"], ["1764894326160181289082601816773075149596714278884917781725184", "172872391651459174450720936615522457389548771203009849851904"]], [["60913462832656220236324621710723138092026384277842270315610112", "-1021117627240842739266226320616763348809488242289911535763456", "115126411746768037185807852519999120314224395555810274443264"], ["-1021117627240842739266226320616763348809488242289911535763456", "17117418057917050282697866824115770661662604634676208336896", "-1929911762175970726052885826747081440585142009427627343872"], ["115126411746768037185807852519999120314224395555810274443264", "-1929911762175970726052885826747081440585142009427627343872", "217588855818269781610979123966437630404180175492764139520"]], [["143611739248177927591130639321518397237027433558110290051072"]], [["23123328722530470429826410033971200", "1617520347617719676671447124672512"], ["1617520347617719676671447124672512", "1664762987409317040218291738509312"]], [["1194808578431606515340308320878592"]]], "claim": {"K_lower_bound": 3862, "sdp_bound_num": "5515224443945801977023721470707531433966809890604839202591866880", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 0.8379229974489244, "theta": 1.0, "seconds_model": 0.9582417011260986, "seconds_solve": 41.81913375854492, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q15_n8_R2.json <==
{"problem": {"q": 15, "n": 8, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["1133858038972474357838903619184065954219276567052288", "293803898331211713100188370871523709614395752448", "325975077891073951045989408681379482684787867516928", "293019975095510269370544524608058179352432476160", "920213725721094833824636837790266996259305279193088", "292468007336343191799350376007360126142184947712", "1064023450537919073685363373234540962128739159769088", "292420069359203955648302085374443708590000701440", "1599698187189695279929401659581210235387337626353664", "292360006422654049702646462869386172287705677824", "1645076179634254942679919243895653071937507986243584", "292355428763520791243995379051897820583460601856", "1623662570189119173671124340405117554498082032320512", "292356800372309083089013837693788760197218435072", "1625718696859342581358514703386520751241027093790720", "292356667178542619199406829944289165349278973952", "293727787948622977184908748687598471958310682624", "495648117164581347583110239359671410159920584065024", "75136286656294628085491388534902120994217733914624", "293901958230068879630345022666197518617004736512", "1303244447759313339037764822037907308036927839535104", "191311566418913569983050546782249818376776789786624", "292822593881221483666966431590226202014238375936", "1078011085391674131291534862821219103688928801062912", "745554803690331505429354447820660533871079923384320", "292454401528699992703448048496048343538110300160", "1602824972015896952408565993933564868642632879833088", "988392107876003790381297221958758301706114647982080", "292393056799176182874672912755494478073129074688", "1645177208878635431866793177459626085443053083951104", "1552431784706946886505125718148734351268084755464192", "292358529376357178386237074116175024381652631552", "1623659194381348352300999720240088544905011648266240", "1645109480362479844698524778793931414500795312242688", "292356114095174101257646006280078357715216236544", "1625719239966728521503255557192888624196720714055680", "1623661986263253626256919261044879009751791950626816", "292356733776094643952306444113712900185505398784", "292756815116442403739766309887399937532405743616", "2458285999679388630897461358775434212695327819956224", "61888329033056753926079058546863808154216171569152", "293762888145804151275480116333707187219674955776", "1123301813331984366340514272260166853783275085758464", "173501431556154549900346282946341284918447187165184", "292833133782173338173511878710734571849658662912", "1605647663522064215492926375349279075781043103465472", "702101152579313622868394511595039010235416605360128", "292428331649112298154374841150577302738929975296", "1645396855302361872993115681315403863997297119461376", "969071761700519439914497731442136598442416661331968", "292391676738563570832107019600564026698983538688", "1623662227196565366022871775281225638997190974111744", "1552374249424579273929155737291612501895921916706816", "292359217814887366223289955053829777693647831040", "1625715553719447404120675663502308521095730642812928", "1645108571781482129983693864107837892102934755278848", "292356047509035065081582500866088531728174940160", "292375082882495870200001623128232213098321149952", "1202601374151472017922041006108123196931935181996032", "58835547746595126594766478896244299391123392036864", "293799546631747167480394052987197403903324848128", "1615879681460918026576806524683477137776212185186304", "170064780774062605021825233293679291983828730511360", "292809864909981623584046940790944673126399606784", "1645560406643402690756595872450519589252065495351296", "691800376389553394422089461667433951494160190013440", "292427039881264919846210516417217272873991798784", "1623814801117987109028589409837210736845237000339456", "969027489098291715238179318561418076527530182967296", "292392367322794382565301427845420534560142131200", "1625733240166009881563405454757260349648560440999936", "1552386794620732775372542477788422289791294499717120", "292359150753686101053883651029150421932243419136", "292339727141892799987087919798810411332152590336", "1640951921985895091657573473887435328277433771098112", "58267435859056244776229449444611163572336796368896", "293780374169030311003141249471133862351003975680", "1647737699192212074792274676809590032158654533206016", "169363485768215350055334696614132168900197000151040", "292808839041851077463204060832299482196878557184", "1623981875816113149840978945324199578055634684215296", "691779226530684119779169873262835004564885523660800", "292427730380094360369197354844432980639500730368", "1625920517508859087244784969664087659844831241306112", "969044566231199570957084261335143123890292956069888", "292392299136665932036927674664314324244141965312", "292306584623690772834764686208045949587927597056", "1653196866813437291367036691820297946789238290776064", "58159672585451128796570836191277616953899180097536", "293779984602725804632341046776617253009019109376", "1626013372153366116807083581929180580535800329928704", "169361252297582749454315997549985225785217524957184", "292809534231884813644864045270243367695002107904", "1626116711983230324532817905885510948611672726568960", "691793121557631735142372671237242307348740343595008", "292427661249758794149979370158958261469341286400", "292303481923098059640871077781974031662156087296", "1631570654432609157153064334720755135925144535433216", "58159715920666064238714352243232957366601521299456", "293780676585741538329505794018104683215699574784", "1628233010041204386291421366662197768515274554736640", "169362944788271919925474210027828092630681660686336", "292809462351270142908283966535418237471814582272", "292304168062567343969363854623643382904526995456", "1633567348026860604469851385050982882602038958489600", "58159613680213797866541860696791534495773124198400", "293780611928845330233019333290470067124620492800", "292304101471404053867458276241158967306928259072", "292929835456298337483010296895669305627786608640", "292440690199052766258273824626981667750054723584", "292419026603286783167011303259926475728251518976", "292359902188603792816048226202247397648310992896", "292355425572932793927988970560659368698984792064", "292356800481758500189751497808032413116931244032", "292356667160978726872763804775192441981694377984", "359588883015069034689775551176757908798341679939584", "71060368208409430376115840298408348605494096560128", "293967913684130470267823879002177743017759211520", "1502965984006545954129008482932304056926785446608896", "195117733361292163426423771641588754333890959638528", "292813851171418449686061723627749562322392186880", "1126699920709099331115706050926732982466794290675712", "768523405931683558324984898035072374647918365245440", "292450972989431386785721246711219826484259586048", "1610833942374409265736574275243371564995714882732032", "991431816354773232004446016126957183804278302572544", "292392791599169110477457789353850707045030821888", "1645087099402285015675301105660731486205959504658432", "1552351548296768526671047333063743153281887893454848", "292358532222131303003365011169142712352588693504", "1623656760586894768818251500561156601284094377066496", "1645106981837209544170170994988266443766402740387840", "292356114174081759867702839949353692089691406336", "1625719338625845253007614352668682564466899733708800", "1623662084672833056884580014784568346788481602682880", "292356733772904044084393304518024488768117932032", "1476463989440963989468142305370574725934128599924736", "60869304607068592654664922357831286082776862818304", "293786233790308325413707478576939085736693465088", "1149728826369251454526351435036550718439232362250240", "174119600129294605905024983616496829712376956715008", "292831379117927382863447286261979934205956587520", "1618929565722737393910010195830462400703560566177792", "704628949847824769849333458493963532625283253272576", "292427894710609590023043801772420372643897671680", "1645200587230566548144170560257639975359303521402880", "969003678258895378613541231154287289246108463661056", "292391682937114270819004099840282603459704782848", "1623655867821999155206345340472971670583988400947200", "1552368436215198118517354166969029428660894202593280", "292359218021072958541913667293409377768773255168", "1625715365319483086911441233576607578517905287938048", "1645108378859896231792868958483985510640064059670528", "292356047515127850854320753646380926894717534208", "1142638300946088391467840542340544141299767236886528", "58684880298010701066451601476049966336721381490688", "293803313333380285253509729615293040010522001408", "1620954499066578208718597183654419282920077170573312", "170120835532359035864303081462914700188589873954816", "292809698793870401433446955338513396245752446976", "1645245391365708407817394430466144462381631403982848", "691744694529379077516938494915255095795774390272000", "292427049831244179562392192324799757143911694336", "1623803910954988520260377536170207727563483069284352", "969023610857611358379798292415606052330801863852032", "292392367675893282709124595999910302875142586368", "1625733843334736940117017849701500640096520452964352", "1552387344592146744431922944687122195325160293138432", "292359150734179865356110173927191141916132507648", "1633263346351659463481738143568210353010718229397504", "58257697785663450487839373101123733406837630828544", "293780621762817925917141824134897768363175444480", "1647263977153688788899430685313994894803962880327680", "169358479673756341809735869610478029939946924539904", "292808854005609819814408123362719249913480216576", "1623920903254965375694179068837786001354335021170688", "691768162420947937402212134624447835285287715471360", "292427732357180073677604642499249287576007213056", "1625915184193980498520135401852092478828008355921920", "969042671765794204999976182810690626415240841003008", "292392299309143209208979299633238031952162848768", "1653183623008748956595502652093743382968161603158016", "58159656194246085812028230957017318411436151537664", "293779985020952266441304712690117674142374297600", "1626120575855703779242262229398298070893254506708992", "169362415255557159379673444051366286752801926152192", "292809530755696072574318471226268039328806469632", "1626120324940423476171899153377331297477170275811328", "691793775457597074061517234217896727817055429984256", "292427661132917777704657167242491166348636323840", "1631179385461538750125728964426665793527688407810048", "58159218631911704343905535510144467678408873082880", "293780689274358014634242893893632760365843480576", "1628217835193709620015029036053528554616123411136512", "169362780603964982111982358253974151887967683084288", "292809462842025995350403864764365481645208240128", "1633665075729178688543331918692226653771037174398976", "58159737548911138855389022122636771852455101071360", "293780608768286513718364966115131238102530523136", "292409860510979173899201885427955640994266873856", "292415828473247613364945752046114726958189248512", "292359808440489421144200717455965331366640353280", "292355418637667245792827626499773662372783194112", "292356800383429463046925764827048688787264634880", "292356667280190833693614201772097761328278536192", "194664116493752337021742441876800278158553607307264", "292814875151012150920909065088797966926054686720", "779168713683005469944774036767222416691682997174272", "292449452534680538204182695101719884604108701696", "994492623635426564886857578314998261498648782176256", "292392526196982386136005538234121762268036202496", "1552452601471356266809395014195897304228720782868480", "292358528638089444308536626767651016925851418624", "1645106065327769258374040781711485434383786661904384", "292356114203026740026914580423938309396122042368", "1623658121416075226816339224296014371561947277557760", "292356733901399619577009408839936412732692103168", "1342820505255917447922584194791997165132337626742784", "177995813021120875985701955091423473305753103630336", "292820654804595338857351327071644021284960993280", "1635183144685055761335172338811607972311668619214848", "707690621207304287386413142284853087804680122138624", "292427369671729714602916032375966761386292281344", "1645893563116499549086007265152385909858359914266624", "969244034875608849942428420523661895949769269837824", "292391661058111805974479747810120411656856010752", "1623618634052477255218950628993067496915768658886656", "1552334400171059256515521541194897723107014541836288", "292359219228310070556212748718516342752179912704", "1625711136644665638564265128266786569126327193960448", "1645104048696507857160750755650014407099617936146432", "292356047651882015670963194732114240018701090816", "1652511028818043363923746765675638142171809459470336", "170462468936727425650981110661065231849799131594752", "292808688742493775326311257870722599904467746816", "1645227367471986102982541593782869032896172491014144", "691741508265918049899959604494093680887620299653120", "292427050400656810201190405399229473534580359168", "1623718889965782260313096166710217410220169160032256", "968993332182016232469431058311532882076255700123648", "292392370432747463980413075101761245544582217728", "1625729485621578712936337075864430934824267487903744", "1552383371213200422090919763210293695090732281364480", "292359150875106893827439302610835916121901629440", "1655098725378503608325533873076776735859092687421440", "169440943455326761729016877793483331765072037937152", "292808607625307675107357892357653386952137768960", "1624155882387886052509313060899411569819576755552256", "691810799222965492772647328971630929349048010801152", "292427724738603848168996488399547756545637875712", "1625930091524024974606921578479984364712977825267712", "969047967037968336314465203849276284125442444623872", "292392298827048937287300693207765584873980428288", "1625636350526295467913002757310544468523197176741888", "169357161232671672505512271104998476991892348207104", "292809546460835516046902243590008465569244774400", "1626132248618541491208240685823937449462822747504640", "691795933482031956795531697695064111422143738150912", "292427660747316376067473058017465148567021682688", "1628478527512296432842332423554432194370743650222080", "169365600784254332203254360338126981298882091155456", "292809454412485645791602914230511995561250390016", "292410809129650062519388862030242899010271576064", "292359471357483743482083158761704890918422708224", "292355413474788745547029666035148163588749787136", "292356795437197056071675488292682755698910560256", "292356666708221500743101176811803870434993111040", "775905731618224396912847520906607770731888106274816", "292449914146087020540165176945742546746342375424", "995256368819596571478795448157000330021948759212032", "292392460227300452259561891484414920281267634176", "1552492496282996451421728974331411949865156866998272", "292358527223273020572454956116316850405641289728", "1645258046092285969994888954926365214673159212498944", "292356109403647677200521163869103545995919097856", "1623676552695044023382267483915167692944134547439616", "292356733303831298431812909988412635945212313600", "710916863820987904940325932199183938417985643872256", "292426821306400778312444613217423502624035962880", "969012968451581391757698554299931389813667039019008", "292391682091251841417645418808859295736282480640", "1552426045710016467703439563132266546732975582609408", "292359215977821005210017726927247210192589291520", "1645122838052441067620106296386783437953821388570624", "292356047058486371518902499871722553923459874816", "1644812575820520208436481144534359000322854453510144", "691668170227329902333328350928189160281487007809536", "292427063508244464520386750826475751275415732224", "1623535202353444108946391822984382437567397072207872", "968927910821571884705720162718576678802548773093376", "292392376389909281922698998735865427361987035136", "1625762183378132945241449262831617253867330534899712", "1552413185124904437314678265643061982215745986101248", "292359149817690502066589531275065474034840895488", "1624016488506403548444049231837196586309693330161664", "691785507153605161977590278162202625372541088169984", "292427729257815326586983132214066323879284965376", "1625959502417756782666642272345181930600675462348800", "969058414044357035229969054037074641909822198382592", "292392297875943888812633849246973451309087195136", "1626069674120981340644914823807966646050010035126272", "691784608141796987988061428327797121352303978217472", "292427662770984363268265426597112360531595886592", "292358663152724029376074935127956696308616527872", "292355344841144899828557330697162062481370120192", "292356790021936108004838025873221911699301335040", "292356660652545426693488973142404477989177786368", "999883102887903452056688384110863398600873986752512", "292392062741066758563142920071576806915900964864", "1554289772494532020242527581605809908658933745057792", "292358463560615561739707834854265274904325652480", "1645378150396874055939907699353538896387827820396544", "292356105611518127236456710951036360056366956544", "1623857434862286985122969853741616680990943544868864", "292356727440093690971034048201056695500949946368", "972428942279472408992300379236982144474305053851648", "292391372166233068617753581401062192843665178624", "1552825501691375775299469139013647811893118858428416", "292359201814375711746385649937257494997448523776", "1645328258865652938890622483098270461533394384715776", "292356040571877546841017274138182243997070655488", "969099310883273458078678293526198353856247652941824", "292392360784207997612056447070342455443836633088", "1552593100063830840177204879028115863618058887102464", "292359143437470968827207916799458855284893548544", "1626345433095730557295640072207302408854663600275456", "969195485846565496496689919881865643946022463864832", "292392285398701222702336404854398804546549710848", "292355173549729034324898066414277955891046121472", "292356724265688113350960592816515225172047822848", "292356654310027214185253951663192655947232182272", "1559558979041847499495350365584423627942975061884928", "292358277761990522213493214042864255102751866880", "1647636377033283222067944371499695810912301227180032", "292356034414032184496633533861399378610345738240", "1624062056654630955816063682772559539727838885183488", "292356720808352940636465238828984328597006188544", "1554178731545012186117559772678953748399077371936768", "292359153887246294479169702294109679232953090048", "1645535268714181052520031958201597104019178396844032", "292356034036730123030408648233707314131907903488", "1552693553452185147236292930917164408375273613950976", "292359139875793860221062310010476811075469705216", "292356545222267215620846434984525493627357495296", "292356585992139521232666449478841190650688307200", "1652830156020671925632976185590684323889358552694784", "292355871402718350630604608217803884064149602304", "1626154256988582409773476324151607016592332245958656", "292356653096457634093327864755475905142023258112", "1647937914647276036037514714548155016160179489079296", "292355958307115649344631075016872872265809657856", "292356414575712349429868143062859254138723631104", "1631587675738207949348906700838827034292845128187904", "292356478060722319557698637997146851540218150912", "294946950154156280625602567470807565441743978496", "293196730749009203588742941515585072894723489792", "292486355645060665328050723272710544200128528384", "292425953670126933252090561575984129255241940992", "292361636091520126383099634912891764001560592384", "292355427790719938557551845331970203940422680576", "292356800388050316959034309151907887775236489216", "294171662213564523245338077444134506506005512192", "292866853887111069190526898772982209431090495488", "292461064745018034349245796231185849144206950400", "292394787510446082848201950782056106730245324800", "292358531623136872397610553784476341465654493184", "292356114129961388304545103002825432111729606656", "293839023995753664337413514662078808500962590720", "292842955505661720175608405364019103799024025600", "292430155155666711867555657107980747721152659456", "292391681122291723808764325841905449070936195072", "292359217350427579554879883436364602391150985216", "293814099403668769319192062209383112561691459584", "292811967444234778219855354054350540194701115392", "292427045637492174482192029650787795450051166208", "292392365940498089539478072250909232158023352320", "293783119146021118181853506800691456705858371584", "292808842241654915559104600838204091080040775680", "292427727780390380647405044822895160868577738752", "293779996185572681091574503181893007609532776448", "292809529663645827026094727483934180059453063168", "293780676033889031292116127586761040493985923072", "223905266732325712795076399604678772597485618593792", "293140096681632361086297932455303760535609147392", "882258315073703246158524216963244030173510128107520", "292472006340890914534811652397005994799109505024", "995493120632426789985329111103704357967201315061760", "292425601789205330564526488861413984120376131584", "1553387889069830317591873644151397801553490765414400", "292361599357090274163135283161465671909845762048", "1645093255917288562438090702561169101500879388803072", "292355428224209971764601933753983831039505596416", "1623663084957552329442862349498334790975858961022976", "292356800355619456739345266465997224490274127872", "1063407380353622299733422842425613845129237591228416", "185180620101936755392901011696129572846386741772288", "292837433472073572192299308294954621438078746624", "1019951042184092521749850932496045925168926032920576", "717314836475653102669471319214371205084879934980096", "292458917985210748943538935250416230471055704064", "1554951781885247327709004820047561491638265187401728", "969976759470429160169906591646608230340172707790848", "292394698998588798657100325235450200756521533440", "1645148004238314345028656311704207989816777223700480", "1552405779999068804910294167223132632222702678048768", "292358530298643443537333448238702990063441018880", "1623659867664185092535381977161169776274695532838912", "1645110171552412624697129315903298182217580746375168", "292356114073345195000495952662015122297210273792", "1063325104210580982687695845862366480007121443225600", "172002923792993376438669590911608914966101696184320", "292837439711740103291289484255917725372343386112", "1559689300365176098674755131087105492639241040035840", "693169834658868779581736314141580030475272928100352", "292429900990512257196614217536539236252679929856", "1645309898730696955103562107688175540869925609406464", "969041598154583690346257788837295061740267600084992", "292391679484649046310300087426177059175018790912", "1623675738414902582951174211099689881784566807527424", "1552386600245901410929570628975385310396275474038784", "292359217376827863955036873699861321219374579712", "1580125188563507331121994454476800826022319729147904", "169660739394221731800733965475059614245375642173440", "292811065523684817431887397615796971300821401600", "1645567203182603707580468810715328582356257231339520", "691801577604467510138501018139539548655223511711744", "292427039666633435221473145150368736760643452928", "1623875610732615943283323442931332535787681929494528", "969049144432766630218825880318857035573266336448512", "292392365351211420402590512397765624425544155136", "1646659481683480638025524613372228498820378403012608", "169352087868243698062326673351538258996229365039104", "292808873112697141852642651915987912651180081152", "1624057676005712781222440337605690007285374839160832", "691792980603931757040950230513450208633779002540032", "292427727922417565678979547071331579633548132352", "1626132045006495880293685101456943174532770522202112", "169362539666077164682517500464637211352452239982592", "292809530383824375284652475165166355034964754432", "292455491106128060254248384992359395580213985280", "292423541967245114073598033194557584417033814016", "292361544015616676521886974576825590304475185152", "292355426495199476729525669052450363683832332288", "292356800459929491569815475760445006840141447168", "1021211709179667675723649336910206078247456760397824", "717938143631223488838147455836226439564525263912960", "292458814462685968265885886336777679583875956736", "1555308104214495384313742222562958413477251301507072", "970115401339775947218695642240314902536816351510528", "292394686402124847301781531350988697767841366016", "1645229397741875096310695383473845342031614400528384", "1552478255142567054099976064116473313619917880164352", "292358527728307773991223195558035509389329170432", "1623651038099729065324832641851972492130513653334016", "1645101107151357084569484456765174796608734115135488", "292356114359615231017467718431810125892249714688", "1565924166744411353038164519874671728537008739450880", "694398593961115372796029301032616908336336176414720", "292429682686578685406472693389644955262778343424", "1645737066788507984813963287580869600045598574116864", "969189761865552393005875970187713698300500144816128", "292391665997485977912104159119999990792055685120", "1623663271610001868241600439971367052316079787343872", "1552375204139970162674780424211770065127604165279744", "292359217781025228014633173286449267876086939648", "1644812575820520208436481144534359000322854453510144", "691668170227329902333328350928189160281487007809536", "292427063508244464520386750826475751275415732224", "1623781014039245621621848476675621130553338516996096", "969015456664219845067325461407733093469236806811648", "292392368418310455526070113495235513834197221376", "1624086578306569477385253867618125987870679018504192", "691798224781469488530957947818308099307919839854592", "292427726985375926135563796865604881436781838336", "292420122139037526035509565605909323031599120384", "292361377046502376076417946724214858349465829376", "292355421383071705775837183442823526224255516672", "292356799945377205084940337747052435597634306048", "974235081213276637880301252933357283881730093088768", "292394313740472757143535618737717560664425234432", "1552930289306658162994878699025026650444362000891904", "292358511702302503191216137833946002382003372032", "1645113666032041571580671772531865826399218766446592", "292356113962984106088872304013286916998672941056", "1649004479172314620710097924417316168184198659571712", "970322022401526586325480130435726457251443897270272", "292391563065230003393052195238787947631432695808", "1623672821558355078911449604502821916254397427351552", "1552383933901326331465629375707891386111347040190464", "292359217471397306750657524606574327672646664192", "1623972235270973930158500666350715356737456603922432", "969083552723426675055957328698869420921296852615168", "292392362218732728474404226016668235825489641472", "292360668280506006153196149035287388348320055296", "292355413260262390672608372460196603188157087744", "292356793466093782720383086619332059656676704256", "1552107100511451377537337685940883819552846353793024", "292358540893864363895062540740278967101072343040", "1645234540143493381070965244597826839686663158890496", "292356110145880733592075682812639222413842710528", "1552657630504050410022541629803703967811187213598720", "292359207765668942819478235842419441196444155904", "292355378806536722919660358121081106712743641088", "292356787565451589727071527038461570300308881408", "1645548232809390000492821078570114055726134158426112", "292356100242345178345866939617551235551204474880", "292356720429519998070660881451058617125013815296", "293239117191752613906135077997034049920540082176", "292495924557689267650971169572830168613140824064", "292427928149737986314349252815223561815498686464", "292361636699770053682475163512591313253554978816", "292355427883353359438672732428788567429877858304", "292877422554259616372989571279124769198946910208", "292463326272463746310008048766176507302818873344", "292394788452484775070880076609780078280188100608", "292358531093421073345651507979804202783177965568", "292844978229881272168831325676371983967077793792", "292430143343123389494027114939994798138792607744", "292391678904812452529740930974164067014460571648", "292811971385429271346561246007893710089444392960", "292427040675124210952223337308354111678571347968", "292808832720105251305398025804104322402352103424", "292494199015882209935403545192090109760197623808", "292427848902911029874524539729213043536543350784", "292361631597601178141152139904160400446274404352", "292355427976252538514441716963770459133703094272", "292462853126630848900565191019912276366147452928", "292394770570458063026047544377478467858842255360", "292358531383090268811713662673454162142117756928", "292430168832957474523815413578206806153707388928", "292391681864705410269646565649319193722000244736", "292427040265713256990047526466921378194722390016", "992608376877455168966077925234230432504289456816128", "292425851433817803882105189203712565885672620032", "1553836075743618430235210446069570142002745928843264", "292361583485718729274319275092480158555411841024", "1645150983805368984584543428210837785855602819334144", "292355426401104866692786707630261787827120373760", "1552107100511451377537337685940883819552846353793024", "968869061311968698765563824235230352554961286463488", "292394799769261161015445068712633693702373507072", "1645072774724658811753919183866711122119835131052032", "1552338793091995979281130953566212276043555740319744", "292358532674551924164721336352519557562002046976", "1645540251757706165491062091274400833770589469540352", "969121500283717967429216783167903449672088910036992", "292391672210742587297249109703441497211977859072", "292361644763437317644344765546340969754910523392", "292355428871057510250539524606062318755808018432", "1645231124717772102901406200907473585441112296783872", "1552479792887767802964767277559121378615237560762368", "292358527673774141109584292003588759184113401856", "292355414110969139870660930894177853979056144384", "292498725031513665200782643129640234665142910976", "292427956935032478932297020017884195487976783872", "292361633905351569498117560273894549532176285696", "292463318407998093760196054303809229952273874944", "292394782526937422473423010905975849956012982272", "292430148023054666435276902544056778125874298880", "292427830132545390317919054553953271421754933248", "292361634942828234691337408268652292988202909696", "292394780238334182914743567723269863885168967680", "292361631543066387260689927862155383002680524800", "292427932569244010983219101879326532608202899456", "29124222687350427085311645682726817446034931712", "9829218387478725708074675302080936086513647616", "99290152876500173440789491772935720765096984576", "169267258790022453372464764214240271162807418880", "8757637724881967776945903321426851263892422656", "357385117445994530513561319319799290711311908864", "162693452368181301066556447438065558188162285568", "8265691741210182560616794490494261094271418368", "1531094800484542026947578326892144254830445068288", "587431859101727307697621410910969512075091509248", "7574874302545281449952793878444896615781105664", "5425122788096095954992941749988303062329840369664", "1611821279140376993452532128644212602878923112448", "7426771498807885696592013404537087649875230720", "25336804200164510766772215865240694662274536701952", "7093835618785119195821060669392807247858083299328", "7366386653395552070106885287835851112904130560", "13359376875339592324241913413379593240363182069393463985241839185019535360", "42610216460427567775521020254554838502283558256640", "7351523171722069459968508256446932161526759424", "247950813958802525000223487332264454277615071006818304", "42255722652005455745652649998301221130531627859968", "7351544670849388486894162304727435684607950848", "229687944862058021075488577731674214842172324175675392", "40781056834431175797619294706383925905671648706560", "7351637188294152923859274440892600763621048320", "111630964384363135629797160263495471386677215232", "142425364398594833493292743975265759483802943488", "39404841333730533743295985198110486151756251136", "10557848419460577953039522349998944296032534528", "331632144198392578572708646499072080292073177088", "168655634296587601550936190081335700963742187520", "77137162095825586059261526187762828549545787392", "8759281212736606468914024262429544907836227584", "1229008189537554625253618264157110527661485064192", "648597477412694483866617212303013676189132783616", "122986607818680810103688864964019655066477658112", "7962623416801643379921911643092897062641991680", "4928531402207917453799577018032763173959456784384", "1661561225848330988304123769943233347041215119360", "464564780938917923729514221766123874326983737344", "7512252101341034132946425773543892968334688256", "24254885189239447664442179466878689895015526694912", "7183550390574224787021309792753585020256093470720", "1309731968721514655029584004256429759262990794752", "7400323990519928687830100081758817145866682368", "15715239294385487858565540188380665804274256685563904", "42726063682854455481053213483202927226194375999488", "5544094501064243191829306227945823193726577541120", "7360012800210779920199128824789850873409830912", "473072018519227028868394667986057649782863140946444288", "42252296083235072710446094542743503990416337797120", "42614054764167115364789376756669236499941578244096", "7351533916010666269468026795757409605481660416", "228995669819779559194190814069457623920286815662112768", "40781078723656325821339674827696313420876336857088", "42256318741510995239883503955760750676816041082880", "7351590919903771255431524609566022715641430016", "281706914320728263582803249563412770418130419712", "185362233581928608949010366111044510145457422336", "32482411412227741986601568276203485155794354176", "10379619313490988892860693768857468032591593472", "1043005265890954425142288129513645856301216956416", "715981262878815766576977842541089330896316661760", "66575496706716086122516222858682754395424161792", "8424800286559402448581659941480353345992392704", "4392293393129790042373031334858355618728690843648", "1732885085490298913259912959106560198980415782912", "114718901635487072888585473994976325051082604544", "7901923447693399265395565101462394234732544000", "23110212391630137710877333667250360078353379098624", "7290498864371312760939952194565586631961432031232", "432491978572868930536644621524951480344642584576", "7486119673432169184033895279540851910738182144", "5364928533117165201983078010998044112107032836833280", "42951351739977137649283638565586255346992123215872", "1242919385147685696196688030194459835660236750848", "7393980835569822710067417915913107989839478784", "57826124008150124748661792467181467384386677528068096", "42279412560060294269943269124505598232546869510144", "5542670537185423111155767353440114922478882521088", "7360026194033049218993589409648122372001103872", "219766001454284950000314589983880957281673921645510656", "40781383737103688202261978975794753570771803570176", "42618479716044441482118935808841375161373090119680", "7351580051292396116695654279373792213311946752", "919895309360278348295767440785345504578342223872", "788412045983556862358161020776673329844185989120", "30076454253723466680100357235341440228807147520", "9953307348452922951937579967243036348978823168", "3920556166593139635184690186958645765316957700096", "1819247062040768878105813475333828875225365741568", "63596064618843433420633843331557443455305121792", "8365108031676952344421666494098249568600719360", "21461689834256600679868153799021747409976224120832", "7471547327093871941872703776923844951673619349504", "112384348719572508399900986894020687360140771328", "7874344507168070049359901638547838994086887424", "2258383680534987138109700155960780421335462948372480", "43429628090832126717301663285769159386319393128448", "424626695624974194118426885547110621338136477696", "7479728554053126082499037022692012027598077952", "9464899167491629766564117191385430981891057331994624", "42437953194120420686634246191392118549858289188864", "1242794663122370966333112671190933340603774140416", "7393996234158350476569747624461587340752584704", "29886636908807644366551058814556835240313278290722816", "40829520452450747856440881254695207213857683537920", "5543167237396446078049548745135638213780519780352", "7360071692196532566613973293878514677450801152", "3466714468680696656440235035944263188671411257344", "1936910022405452195058518439219723528094523326464", "29370971219445259014444991877726262108065103872", "9879353043953591817121278513359281060436770816", "19645440997191298094689027645093547514040214880256", "7720019998947497645631155579936792376042059726848", "62780917660232403128796150329737650557409034240", "8335811363793749705403487269860091287176216576", "636907521442423480288582387063197230496826940981248", "45665304430007849794505608915400164354341893832704", "111818540573756772075413463277396638685886152704", "7867409584144410832670217494664895509380988928", "2848765419931228429177255437477563168958034326061056", "42884520145804602436357369853130684133489072144384", "424610150267065955807925851109167005962925506560", "7479744928569126893706987489862756688692510720", "6794636788839712721590107420817482690936305522573312", "41019973493653143972480760435500891741218207170560", "1242858797793138144522307202434270378616967659520", "7394040767088808857624033494726953082896252928", "17120470223129704923694202495383011275888490708992", "8194966268017497947964904285458039004963585130496", "29173851332579446241125681500735685877255110656", "9841021920336262523694004808754001515909218304", "360984063506217725761969077614496561603162901839872", "48313042127962233923376094026322318242552026759168", "62591778884347110527474720701539493768251572224", "8328255736855317004031077947763586870108225536", "667849906305906842382153242662843812526043707736064", "45101677591282266509268836193359091391241281077248", "111817631031997631431304962341261184193634762752", "7867426522727071403770517421913102994347393024", "2336919651594319531069918767693787324834089732669440", "41497858651723578278558311618465904458178003730432", "424624012512030039533450857591038398770718965760", "7479788521926817651829781163843653337784254464", "163845348527268802199894061207435532713101275168768", "57586325413758536280902295341769210167596060508160", "29129400564882051786549102494089041213084663808", "9830896390491985088413185880374855708876734464", "367849778975630952151558950071037895963812542021632", "47730496810035574735529943066018181789960959426560", "62591576321190500261497542295928173208992219136", "8328273258642279328451342084180227591036207104", "619816140938561661371516544692673212501240756305920", "43644944692184128482682692852843125139511883857920", "111819081910649055206311045951755788994299822080", "7867472328604283258521085587699025860527915008", "168546202831751967073159874958034141542943570264064", "56381305355290754918900728123745195631864514084864", "29129256125825289837795547423990786188382306304", "9830932260180482090968139551076610242173206528", "347958404854596409072776233315095631162388498087936", "46185886471537990356974603592369006686709959622656", "62592185160882622460455339237120034520640258048", "8328321857511663369488637533381614245775409152", "162291138785503327959560252163701526561273161973760", "54455029075979316316758831094921362282619498135552", "29129450160640634269162884604745953055925600256", "9830992897157475249750737132432560474455801856", "241879742431610218321905478723013726840045961216", "84423640746276177470392363414630855610751516672", "9237974545558035284710930094147382615082008576", "877523376249199377327703766872232874732999933952", "128122012451474439229708901478252851460803919872", "8380580342057665097826077362677052364032049152", "4322445295625329458328795153835054122662023397376", "470787185014548635827287096317647866716154232832", "7599152888991412917527050100166969218727673856", "22294129760712518234759749183202205568118657384448", "1315981766689247955702777729212349123451049476096", "7434472366017159335941725248820832031452692480", "16669240806328550690297510671238578271489365257486336", "5543982566368167532127635367072134231499032494080", "7368525711887989041044392755923931734155984896", "1613093816701109587127587089704047542009981613274228352000552294916680581120", "42610216460427567775521020254554838502283558256640", "7351523171722069459968508256446932161526759424", "252645173201756532902602043391507384241753068916441088", "42255588847890627851866976376975224543188564836352", "7351544674899406726615946100235285913699090432", "717165693239415011139134838094867404889775931392", "132445894356262998949036831133950830684172976128", "68563915440286266008384887698772918912923205632", "8885444701203559241167171948658219278340718592", "3633116314095216697487387143763025617266981994496", "480721452893561757628037973268724885695116607488", "115348435550977578242973049907922444005735923712", "7996907946063715856758609170661501804960808960", "20462443838588662654156271529804272192001671168000", "1322972191521429298036182655466997374363870691328", "433541829522856670512337790442610258569540403200", "7520954699910159974619292602692483202288713728", "6234878214238765029559724953012723880849583953149952", "5547070071135400087209290242894032276694052634624", "1242879208462513533965787968287282171688301625344", "7402573777870136803883912157700652502771302400", "87997413377837448901471355920518429142628038296469504", "42630859227866581016644446492972979152953779683328", "5542488389466531385302277235748725258547363840000", "7360015631587181827871611563329565309049765888", "258605544632140429817922454563647590040391511219109888", "42255425959126233972555515222685727543232831684608", "42617238466698140126253153856503852059697057103872", "7351533821266987645215982912424821160337735680", "2956094764286947564192934018903554641805208190976", "495744436416986494386690308429070795369233776640", "63934428383443634534035198189194397408659767296", "8469071953194670147609905278208194087885996032", "18090357432914416022693001363779155159163043053568", "1334283811039399158702814289700805356732295413760", "112494129472488888706006398344962428707209740288", "7912702444787406702847031137235486434387820544", "2392043522286683438211442001086623214242443034624000", "5555009753501901068413047516909691661138486362112", "424622234502318650630405083821715460238545518592", "7488522003606904719891924531372257250801352704", "10733719789053329502115110339488062134607223313137664", "42780042663636534582188372029173092324324220600320", "1242775373398910070532487319574577584476228943872", "7393985932624172027901628110816946076552003584", "30592799755686676196793145843504265618684131722395648", "42306948378840660784592465759336291235785143746560", "5543143506032672008667257059083246533963151310848", "7360025360129119411494609208177396367782576128", "15667950237813140270704372076489890888589481345024", "1349674751449487705267283725919807040209419239424", "62831890989910121525019728189858666961577181184", "8378511589827205006747318356166967829448359936", "663176415869568677766059794432456834677389477806080", "5588845078944047963292237558261067359448117280768", "111817762965320947588261707366985845404558426112", "7877141118129527509369210084646853661492772864", "3005293449394869529812988472667972754618092447858688", "43223049626869789468543592129932491563241886973952", "424606853973246234218158722506789438662178242560", "7479734710860411859350854864233699311240609792", "6830378563767012976129528051956258173489354658283520", "42511472502178740051241888641025462731335125696512", "1242857608173127028836540534352671775977453387776", "7393994006240605979071987176715954072273813504", "376040938596549546331055183749399659239242144415744", "5625041904733042694793351126698781703075107176448", "62591344330835155262631453104517785043825852416", "8339164921158632424583988349461916215219847168", "675969049829979271743255638935956619818218284908544", "45476886112992577778542521841325534966161808031744", "111817406165767858893764162492790416374161735680", "7867415199921671325404975927293252522708303872", "2342095144542177920862601101344829125236397822705664", "43024634279539797565705913423276092192767216713728", "424623842016761142200361690442766769894885163008", "7479740680050437943483396173227507093013004288", "371339768025997485687799192990672079859183402352640", "48133390565577374443804997241247004978715434156032", "62591476226005451285363480607671132286982553600", "8328261095174052805616147400217535668348256256", "620120324034592598517236135620900123996647808040960", "45337335210003577545372690627228118918733829767168", "111819072015370259747399860128405481174169812992", "7867419389307054951937487248719392108674285568", "347135325345028207404076563589406158698158405713920", "48102950121130554009516555999773176362695378599936", "62592211857489132704152606506986806160681598976", "8328262007062122177170350670725944725592866816", "2579893628956263161874095041009588376741359910912", "116863141630677628880743431226204342318912241664", "8433728379348370743486377405227175207740899328", "18240997313539558240909570288621605335732548796416", "434663367100415997913847840555547558514092146688", "7609360622437122947001014450616006411292770304", "3444697625549530609743936685311098459248443363688448", "1243079924099512543917602583394979853826019819520", "7436936326823265883028475166993578395332247552", "92019790808948494654104713931885094437378669957611520", "5542473129975109822875817205125585246317103284224", "7368528379058177602887851598147159835757510656", "270081767787708104971371849320985106671610666212655104", "42616940042900326204522975935591210954157249789952", "7351522971616405475406899699283956995765305344", "15994533400738953988833416907207644450094753775616", "436122992173246805618064640845068469734503088128", "112585867591493375045323394244170096506767933440", "8010534969425288134667525289649111741421846528", "1570580158570673499276094198773115693186624140607488", "1243615438006010265597322344549534998895030960128", "424661662507267128455456579240890144029920985088", "7523683995613548349499528070689866000621371392", "13400176809096885604177736911169450959001715168247808", "5544432424964769741346489937180402122064536797184", "1242746741570847195141308458055491748125229449216", "7402578477477270101165781070167077965501825024", "30030191477627333128855813098767295438547994957316096", "42670762542186942083923024987002778498732862210048", "5543162322691521740922978115629260500534311256064", "7360014443326074519681072536012605302882959360", "481651611410470217695353598941795688393115250458624", "1245845703795365229171473158349994887850978443264", "111824868930647478122531231527680101721275629568", "7916034862976592380024309386620841321201401856", "3454634822387641955452059070837328389869669793660928", "5551044649540067893634599024310185847207321665536", "424599051120763395399463040783408651800357634048", "7488529214476985736342640491414414080283246592", "6713059578129129751797224786687991048087656479064064", "42882406600605813277754312553301192334603368529920", "1242861560448122435029940093994906958889350070272", "7393982882035327670785646267027686291230687232", "730698505263652051607284064807142542436309082832896", "5584496126629997544673226134158031798546802409472", "111816020783760720621115935051311027183998205952", "7877149764150980599363610133909659910315966464", "2304811523241870081056378500717595079247216425041920", "43412811057717270790451521223810582034780442853376", "424625087357405598734832512083694366072284119040", "7479729053072106326543603240032952678097092608", "611510994032287053205917798480918597665135454584832", "45801687835372430447481654677230060160048911351808", "111819355886999468271833864695072193519997157376", "7867405548090220574837704966307035184197795840", "825668060463142684418161872795415231137111645093888", "424765279623661462440145719118596762324573356032", "7612466059797343383924430260236801476107698176", "8315897500417151589549141781021158619758516125040640", "1242817210818740133839160616122954640415151620096", "7436945731944370777150127375628281780560199680", "15284713807121751179430607770464845791614626959458304", "5544149592757601860155489297414791727974983925760", "7368525416842155260018238139544968220049932288", "3241649607407753855955875018666288610643922305155072", "1243108023011332522255568972574597648541460463616", "424602479925756333531716034096820552165717180416", "7523702574962348345699067275078910212894097408", "5357355729907634866600778937659793292118580187365376", "5547878553202027479105218555748234569017190252544", "1242919792179457883641029905543853754282170908672", "7402572338258998722075002947392978727498416128", "2057396609253307475934503128125214879588224774176768", "5557108855084510455069729258239075025994572103680", "424634495271847918245955887996643513546571776000", "7488518190388104660936392305415355824200482816", "3080875771590543982127649731008800224003440836083712", "1243132900214139214576687483586383826397765304320", "7436934430765756952222291796824071183584460800", "62580927846879908635122375772767048443898101760", "8326820350336521965722117903627183813375819776", "230466993089026291358147516823510618291623165952", "217126282993779812415988376180421577741355188224", "8161737958227991676076004550371524440957648896", "978880649500630183176919192334182228076846383104", "749694017355664523605530704423158804568258641920", "7553792091124367072326225106173213342397628416", "4419639154518466359023721876549167659946229104640", "1728665278974608231778519193266889373296262905856", "7424459202378393695894607577712164910573551616", "21035673142691919829241187604329219816230184026112", "7524599137313924667635435996714166017185655291904", "7365948770852686587622085073160867268641423360", "713805845493888714627010552710163163026178248278016", "45315285546498713276480991848807334678822396100608", "7351447458786009698593185810505675292060680192", "222730883866698023416768287174942860471125498073710592", "42256538064471851336290579609053280545355914543104", "7351544646168823394482440652296960709337546752", "222038438276521788719213132667685268679997573459607552", "40781306286244881212459556990760302405827604512768", "7351637180187619299953613365383063074469052416", "259658936157928857849087320175951881141770780672", "196331543983352643144315837863880269797219368960", "82453122434898895831108139700056474437560565760", "8695619260315622769384508286342466026225008640", "877762211276953385037492004453558258604089278464", "822238718961486957885046761033109797945934348288", "128116922745468842317935604626794402883188031488", "7942032885108883839907950169037752925039886336", "3580046097651430355140801245494957643079327154176", "1903247309725148731616544669203132499338891100160", "481666215350960215716926464304340597386491461632", "7507941567003840408930505069117154317230407680", "19169438425885685361433953396690103772094058725376", "7796093533055120085588201813876432975565779107840", "1328766918448254095419232705345975379058304745472", "7399725045696991643583716247453946349415825408", "654275216020703637074162745849200160814369087684608", "45578557869711641670088950606096529518664672608256", "5589485923865775294242755513905734663027199836160", "7359933454443875579985920341174636196474650624", "235922115923049885196533639172034790277231357294804992", "42256089815310062172529854664896580413201141727232", "42617913740194903541833158580501046650996332167168", "7351533801173370087100786902390388279740465152", "243050236080235362546506640110159065949564250127073280", "40780658764478966579770956690120595793970750029824", "42255867849214569848223968256113941861656057348096", "7351590933551387311041506224111294431503581184", "737110440704993997277573769410069682676943552512", "1001197714798411501617393707977485889528972443648", "68387008167341990231128414115038493775107194880", "8396654139940477930410353464434751092566261760", "3041182152804923227654001360394171192535557341184", "2101174480238822345540583593986328335497929162752", "116065680003729421115165794660879549609573089280", "7895612770135927822039820217196274378159947776", "17066272136053962070237003980001130433651109003264", "8207442533974853148544869696484430880133179506688", "435377481900798470852719406897408119589027446784", "7485260973810754608982230337162461808942907392", "573434966120703039301269490001130554224529498963968", "46030611888422370851085839301306516636396465160192", "1245330124473305872733726117783959756438841065472", "7393895687572659483073034658690292627659554816", "44898836289654441900174829326810929760061831096827904", "42288314764622378501633758637964052478431993004032", "5542823504400883052651464105521757295845918638080", "7360025924316899850454587628200045932875612160", "274997112018872195581503301398589441139093789751640064", "40779863879621338009544725153303931154358442393600", "42616819845841890774095466023076477724232922431488", "7351580100684385715461616210456453696058294272", "2674238808688982538422965424613856781562309246976", "2321232474166645504956410648690978204868180705280", "64080501186445188003194726261345946341077942272", "8356798199641517914352031651528033245562142720", "14969616051803319362201827384163723678696565899264", "8800201801325358990760908040334781639902160224256", "112640153076053244655099242753617117609931571200", "7873091745099785832270188609228715466369794048", "444343027940417197504259949780658791206251898339328", "47129714233376911804866952879588527414792410890240", "424952891903125847509904203965636205795740745728", "7479627420161169870683375221473175276349292544", "9020289333646744237480719161666458515064390259048448", "42447334157790339144290364270608910015058963070976", "1242802706605854718193262790534598208382115512320", "7393995949449454190141674197238128855482368000", "31787372005071425902918748315349599783294533267095552", "40826185397419435224759150080135936945496323522560", "5543105762038173962612315932939187448334149222400", "7360071800577748176824852283083176552744091648", "13002092077570939819620689477755641432202524229632", "9659498937686541007073006627012400626965388722176", "62883595581762606184284983341904794077016096768", "8334004548929585258298738112989656283588067328", "251298842815105385905206400596542455558955381817344", "51310405725743469694945956362508769899129576882176", "111848672339771578607108456887092110718824087552", "7867260464375296876579561990327130293505359872", "2830186423163650996289186225330925884350627758211072", "42888758473738430492510587003713831792073360015360", "424610565729437035254322408299471071829368504320", "7479744799647999287820779220855878242801811456", "6986441399708540532852457036116346059348601500336128", "41013175894482764751653624604607214201833976233984", "1242852556448317010511219551905925349667797729280", "7394040987991227359873514557552103218284068864", "160048014349319276502990989082385651521448784691200", "58070575726719890700933056630149897021503181946880", "62605407403839691968434652212971582751678398464", "8328014515882169167459093795129998704472227840", "674565061905429257301839080763794284617820723478528", "45071377293773905001236993085990751099019344216064", "111817444663193961524131366902618889271413571584", "7867427445338455716180358241316056680114421760", "2373971669643778701939517223888001819006650481115136", "41486360617960523098634872310207010360984093065216", "424622808307039886223114049349713732467903430656", "7479788895582175779201178127359855398416809984", "368247101983408093959238664683587771914359597432832", "47723815448235819736686354548166790423501359546368", "62591564829985414543238988655257423667726909440", "8328273462085780207954685352710410193332076544", "622250311884213940890452287984513772956752619241472", "43632925608727751712856696809404796807494609403904", "111819002996549116942730471879843398561214496768", "7867472719259420166518269108724883385590218752", "348211302587924132300957640038366964118980791369728", "46181434509580317863241236911392958823127272390656", "62592176983488831862226320932268481881340641280", "8328322002285388973860180935251239117583810560", "593913376606415880601967655115422328040013692928", "137724284698273431600461536821906325474665037824", "8342534095140595798525491647006515056701603840", "2582132553560902367858004141558163564482309128192", "508084710578766304894893067813120004922460340224", "7590159252464984788073804550695781489981784064", "16249066926699146179990012305005456548993471348736", "1345529555145933765766167847716767167293727703040", "7433550159270391128851441014208366981377163264", "432592944980077562948282366946168255043665244717056", "5614063568057643134346186934627668760143887073280", "7368403460128019578276767889919054219864702976", "350015653295031583679116953325744211952790433842593792", "42615404375847661636930823177223031727807579291648", "7351523017314998517623190601624871201109180416", "218651639758549857447986988135013928759174936565645312", "42256687631505623215782866021617912327182953218048", "7351544641641894076065965479002007061198274560", "2094359017877977964034677807744200066088455634944", "532487184418821208427090532875394366339456958464", "118103385725416312138814850912141432403301236736", "7983996285059408663630078547684997790431182848", "13312077700767274760018956786415200571255724965888", "1370568855076995588529447333532072034869484453888", "438532486420815350450712547811258586172275818496", "7519470182994216613792952818144451929072205824", "301507350656013240669604980193430840102024265072640", "5645919450068469657691014403213591040151898816512", "1247774070941762839147439708667253768293493768192", "7402400823732115638688624956856443823277998080", "25369971618698545287391470793355654326186270196236288", "42681902986235346928941645473445856250359227351040", "5543350279577906617682969804206355622464891912192", "7360014111977095184422131061684020933820416000", "244233086953007032320827493819500428689736751158132736", "42255832269444733438723066038917744751074892316672", "42617651764912285042859863360974013162491421392896", "7351533808968700579756200473414202121802219520", "10428908312767970958481922405822165502227099156480", "1410722780029472768016350619009420454952412643328", "113010395059549161658095288009992735190377562112", "7910160681721699303842256332945030396147400704", "204378621668914614524334365357961383947042075705344", "5696614534012064004937981954417265416113735335936", "425430599892906728646001219548331537661679370240", "7488271072834553421790642540923437768402534400", "6487477042762608302415359444709120202092099657531392", "42891933770612273657745393137677750164754448515072", "1242869561690864884829624302809203664869574836224", "7393982598853094120698053286907358951386382336", "32030162352191160676002131304642823868045885135912960", "42304323045670702654741550841340996814279918223360", "5543098435085143836969465568848146749982886592512", "7360025439588760948403140128541699696410755072", "127785332915142492639162507469278963404118247342080", "5793403274166611209992993337106748155977827090432", "111896810723839843276438811944307313620832747520", "7876749126592386332554918956720747046689046528", "2406423898883992962467467912366696125777108338212864", "43378310223614083800069935374937917378512434495488", "424621784065323679130192993687730587238295142400", "7479730078041384554776088997103149963827740672", "7007843153301530244263540838314947728832802720841728", "42504773248656571042075241517439246381899812175872", "1242851881224193504203732547819959400278932848640", "7393994208934544572923655485540050705686986752", "631314008166053926570877119504481483178980692459520", "45694332058773117469749024312999585196661387821056", "111818714510440083258060541050182723076622385152", "7867408723098431536731709554162031454995873792", "2363581374022219486485789523477928695166687068028928", "43017450599623054486414766860373429163288938151936", "424623142185799486065183231635282703145855090688", "7479740897199627273010970647954261099287674880", "620011284327576705151990900807886900516863405457408", "45337918153794610246239379293155486267858143412224", "111819075561387953723866126297758601017263390720", "7867419371753150934288430846266305056973258752", "9333271173387427624610706632449903160398849245184", "444778729408478118211090154941206396158647205888", "7606332259990950031974174941903519850065559552", "186639668702342637586595019458919334345436297166848", "1250960288874936931761591968467484313262990819328", "7436656057539149742993186988793232386150105088", "7962365385577183843595002791333939735262801820647424", "5545999567278578556663415802641355746001847058432", "7368522150121827248223333371550320323266084864", "1257177061267582258473696765751904826986164104372158464", "42611660721656178922080981277407294160618018308096", "7351523128732983599718865700923897205015707648", "128295062103610821777346328765867460376306370215936", "1254785009031677886547485499498285206591141576704", "425956422568435296297804176773625753162989174784", "7523278842880337842116426111650927890395037696", "3297878872162476467349051714217340889363548618096640", "5551468653390714559466602773399685847402699292672", "1243099895145355002561312906217307850173742841856", "7402565950674232380282590837559622749216833536", "43893931501649203493031212666570091573695605469347840", "42651620698511899795168114732605327348079913861120", "5542839170060151978463375154309862018568295546880", "7360015013064078445129843092099512463106506752", "1486449285224692110094513220435949146865034116202496", "5562880193438960008620163031513636581525067661312", "424668161378793339939686303014575208963468427264", "7488507721053108133324343510844339314025824256", "7742674974632706999057350617908671647214317638516736", "42846010652272190430455124845755134895558295027712", "1242830962076254832276079599830099432755966246912", "7393983965015344871007547932637674151608320000", "2496708192838324981728620003604392278340319162925056", "43350052670831952123455660942440323598980583784448", "424619074659512548599735169804817384371082231808", "7479730918747463891125756358939835273438035968", "1776765752014425275656884365272176036768281742278656", "1243501176395486826949834847294560354647052124160", "7436921254358612788342645758854253706144120832", "26880400319364698123123750132869535240124470480863232", "5543282220849907625937205806593044310606372405248", "7368526949215836554466839165979610625047789568", "7749725913163231338733585042641194563648559473754112", "5546105561796227370759851080125106836526166179840", "1242830780569153266145371439283764832679078395904", "7402575495858601750836553952073567386317357056", "111798912620206134411921651597445467974886490112", "7866054387404800285441748526170731680028950528", "633308353586629239018366245713429171121642536960", "1287924751028945163711265184562309539932667904000", "7522118365622532298840014487912171214724923392", "3147017125094978085548720722877905698982262210560", "2053461521577741601699209716372312640384460128256", "7419418996913556645353453213351498020038901760", "17596750545050223951279004418809396915508864876544", "8090152495980322963345720241135645030763869503488", "7365444735290885462059431509286188481385594880", "332912879065805789912798133316032128154498794258432", "48864484094453930571603167969811176773199392145408", "7351360835859064816606371163044916038566150144", "229754051171782379017535043759425045965215370271784960", "42256293003187651855251342969503364929988574838784", "7351544653586136196966284104672785718478635008", "215412540984205107957460328391803967712141871197192192", "40781536679770698382421736791736536250873209159680", "7351637172700518459263906737508663333505466368", "718692807936468938058904460454189870632260337664", "1037304089725080561089397967818858271705499959296", "132393940778376979048033102364645263273457876992", "7926159813376664791487042769776820407702126592", "2795731271431557126354086719814230631888680124416", "2236858056546726222568777967702706151374930837504", "500559536509208165627173328342905691693152993280", "7503526953244699881452417629311670205949149184", "14605433842676643261473928309405388121904909385728", "8931117594588385912375219512085791511816077049856", "1358186080751346789340593679809849588997911740416", "7398832560540871784196521389004693553371152384", "291058306945679073060230322834733917631155181453312", "49918103364522218441890795006048462536296397537280", "5649717494600404285090204612076190132820529643520", "7359830138518764772990653409289663784796815360", "886563280340216505159312348806372429317986668561563648", "42250536086453246648621253837866429626325835710464", "42612264501277592214296039949023535500613017141248", "7351533969293249128038770340434983472674635776", "255790028380950420321565889477423342117793960445345792", "40780317973935509467370737922216486983038918459392", "42255501957158077071736320257779514049376244727808", "7351590944626428700879105090697759019635834880", "2273302029423068126605996809630252869237642100736", "2740814472801376777972756428108640875265648492544", "117581461239218993833356499068398927409586372608", "7888694701875689011902623191921952688319758336", "12618847664891464899463818870435159645124959404032", "9882477615290121395740528352936458666895195766784", "439327550330638477304580762994749034315860934656", "7484104070718549775423019186363919632340877312", "239590388567267435091678999242992519988436858306560", "51827542891738198894446596004072376874802861834240", "1249109986416357992787462291467287639499493867520", "7393762847348603332898469360371058800561487872", "28714303988977077729753243847734763986046384378725324807415355953710628864", "42248522668154549229604455340992231959990586310656", "5542139319628535631228382828741432880072103034880", "7360027130806754886981629334548113135855730688", "434160436072715254472530663579054909504841181330145280", "40777647048768188555445649199440864844970102620160", "42614398805493042429593558698563991494343964753920", "7351580172733063339732489880171755067934769152", "11287886695404059601820067618765821708138778198016", "10887885700276945516795828173419628612999916290048", "112917282223772992773090011795351812193573142528", "7871741400263181156319759171729156228018864128", "200870390187002452619973888612903956828894370201600", "54082657719978728260520074366990088881193948807168", "425446067035513802802994523545769998139275608064", "7479474815802953530324323897699832237301694464", "11792972022703275077550388613023504657975511296770048", "42400422903713341328633224561747536380388794433536", "1242762449110891124302959984180702441084272246784", "7393997374449685792319791043415556774948765696", "34311935595528374935357355441511772503263937585741824", "40822327745478723745490275299880910349634342223872", "5543034642778064011981762687964078058274209923072", "7360071925964190939071106549494806250224877568", "132715133780961630843666392250163859928053396275200", "62760399167389743577360379556033487052676028956672", "111893171161105356372604806123354812538299613184", "7867040400376008770917154618056827023533277184", "2567545958361762836038730983748340286862098031443968", "42955345414026981739209755500016029348828985425920", "424617082262864641885661476596459394698582163456", "7479742777551801724586739717899045814247882752", "6998872496883690198359168302884471974750087806976000", "41012748265007814723438328493933377891388620800000", "1242852163745115677814986516380766001772632211456", "7394041001890403773773035192343799344184426496", "610668432782219169077533297005843509755908890558464", "45388697098855588232815061197337457211038467358720", "111819384098476453260626709253895963744978075648", "7867417844401984401593470074760724201766649856", "2319392200973726063259420901265851415188089371361280", "41503428077698940142713663945259911773303959715840", "424624595568307117477476422354627209830992969728", "7479788341009805466524976889153315033118146560", "612162168396504156805603149138311746920364445270016", "43683404575101265439280332665372220148930381348864", "111819334136941106344289320425978547815892123648", "7867471079991115280320983746830024251040333824", "1691076351272922836144469393453769939883181211648", "566857057362308174711708508856202916972891996160", "7578421282866121542244936674160652317244784640", "9796728395473794825956028139817930824324816568320", "1423145357617256632396670761932586222489538920448", "7431311080523141978308542632428834850013708288", "189553033316189256697312789513182656956615626850304", "5709060459845085712309351056125792746263520739328", "7368242542086346219484881068060939465749692416", "10549426721808785327307235692239171181918886450692096", "42783021471905618183760026092909291302822990577664", "7351518048708591325865713481792812377534627840", "254027797202022760995372814751662269381814223521185792", "42255550381648181785590806195076883591775823855616", "7351544676063717846340429836843757593268584448", "7699568234221873195330714040450202947487411470336", "1481774780390682742507422899216450320644890951680", "449322062602284219843481075113279559157877309440", "7516375326112384722425338497089249632988430336", "117351069251875975085425362450632949354044992782336", "5816851797932237424766964327936197876187744174080", "1255930558260578932286002058858603192633461309440", "7402115636522375813195115300529145875003342848", "3839951489534104543346093730269221921865663013453824", "43088348504992229443734332289291217567287844274176", "5550149760203028440662877468860963671124540915712", "7360002140291457960692656422205710689047150592", "219091436806287029145987232563338869439468195306012672", "42256671238261691012171429619131463356676682285056", "42618505162882953659621607718974052464255857328128", "7351533783575362617443344246220320503903551488", "69385836147154040276739419831663353217485901922304", "6023240975147488515928867151589701486638450868224", "427160512204503998074392921551159095345503272960", "7487737324632955196738066794993846150544490496", "1625291677169367439320803711422971549632648133476352", "43757402796957475839439916321356063467399169441792", "1243582290719293516009740448898219111728094904320", "7393957388453239264100923940557396482558263296", "36073080389472713833575280148158496663849445569331200", "42298061842665977690940896534493608995122636128256", "5542990924970301430442273481090237079605330575360", "7360025629133270698968522683716690874527121408", "754515382265460987247922930376811244223306020159488", "45160599059142593033829817061704839550207881379840", "424785887666991484453516541068534343590123405312", "7479679178407549648996348023225882906193821696", "7981701814101315831235671514014985904401634413248512", "42473341380743683596632486606114382944107640127488", "1242824987842904747416821240733414011284802764800", "7393995160797284273164069566772314316262604800", "2659732973002057167920764225976171556212230139674624", "42930451329627159276892747547556012208932419272704", "424614648344980513662303513474956035140851073024", "7479743532795060900658405691076363752004648960", "57309250203174183374956325968916888896997135745024", "1270172539538900923987489685152304974049153384448", "7435987423712393185641177330236434836925448192", "1374270112850692424002794903362955549947415746314240", "5564580088599548080989585077937097417345137115136", "7368489460904211703929134283087681217586266112", "46719128445070789990552848636174685450029668153425920", "42649114617696110613608414121728622463688053358592", "7351522014917860159763998809785131764925071360", "696895160177714755006685870392260816669853614080000", "5586567140599144453992614869300069428956942565376", "1244851188710367453897573074536571847354645217280", "7402503935721650083792587815209001281136885760", "17539306146146932114207180013082248139373623551983616", "42713986369563607943507837570736356433178845511680", "5543891100263099476865111069141083787210218536960", "7360013158690427935265074023112611078348996608", "6579046387081064086723506744184231643207974583795712", "42887987175142907483413194949310762286833031184384", "1242866247623987804576678770815618433324857425920", "7393982716145036168370599567795814792653963264", "8484444014617649230700080133018464390703102388338688", "5545761876970266048597331602159124294177367523328", "7368522569717727434549091855817822231150460928", "424546871307850777242346817569998508936147238912", "7478440569146880815408529211533509347665510400", "2075956640056364394207971244941697734933890465792", "3095609363387474937040114122411756132325224611840", "7410405185548922634348264211822181670442762240", "13410426584513380940351273884270558565422820491264", "9445823463857879967004198721611610999657743777792", "7364482460806018273326234005298159366904479744", "210096070312302548108108547393778994832308168556544", "53450717344820119623394584113658310739682958245888", "7351265941770875768985112640863225715259080704", "195677283507353313635043412607539926344248156762406912", "42257646482136954265444719081717183932828835905536", "7351544612621226549899663463707608541946707968", "221011670544323033393494149469433568020796139582259200", "40781341084019959521139216596586950943574249701376", "7351637179056790211229009386892234594988326912", "2366359754814392945908272217207784673730591981568", "2616747556242128695093843448885588263956079706112", "517367372947435019097269486464576908687898050560", "7499874568809976981162379557100582470261145600", "11915341744520779658798945127437807577103517876224", "10361585838101854425137864461006507304015240364032", "1387311997336767504087745155520362274125487538176", "7397986458163806992951500420615851318882336768", "168897030690742889369525525038794473636007889600512", "56987256200247433873938260330155824760683692556288", "5730167409760178665727457604854109436826852786176", "7359695534140189090545271360757334054503710720", "256341477423239527465986243353396292165003485855523815613834301470675042304", "42248522668154549229604455340992231959990586310656", "42610216460427567775521020254554838502283558256640", "7351534030253423487037572061004355218484232192", "246569370654856649664818218642641720435264196202987520", "40780561106409438192933557887717689238626257338368", "42255762997949517916625695973983543485400440897536", "7351590936725069015008796727376908855982161920", "8979395325415276990592319571590423864537283297280", "14478135994436097327732505658248994529380961091584", "445615630959665114386569640526534042651734310912", "7482305429685392881688298848466764200664891392", "137147186737650106420183763693512042301166685519872", "61815724543458922214006844565244988459022272167936", "1253993391790202570003225408428718302569575743488", "7393592416631732601570300474218747774111842304", "120226619908862253257304827632903435293146676413333504", "42263374330205565368319987285866620463534410039296", "5542394809837141581725740762495045815889343545344", "7360026680241014195785791624519785240892276736", "139979583604532932480738860744196769358053330968495842015193998909237100544", "40773817449848856412627853458311247012823476207616", "42610216460427567775521020254554838502283558256640", "7351580297216382087407972961606198444622348288", "118857805638097559088249820051327787529912715313152", "66422517496907041546210792381946802678244030021632", "426068741497137729194748872095022269380010442752", "7479282653622639696715971843849545129052340224", "23980749287177644119789048068424709579700086408335686918296206002639339520", "42248522668154549229604455340992231959990586310656", "1242631498595485520079018108096071284304050651136", "7394002010366004941697988899919403938800992256", "31271725753690386508283661855663744331021828791205888", "40827050031194044989111020880966728859242939285504", "5543121700740890357029829536110448045954869231616", "7360071772477542922657448242333659288557322240", "1901180272642579337408159673960079260120623309914112", "43208718042549615634254024997283780283390977114112", "424641696773055754604909918482414331526343819264", "7479735140179136520966671267856200601406799872", "6016523615939122043761305715375017803879139411755008", "41052025916651448458270082591757546611572750680064", "1242888200326509525048530532758488758008259018752", "7394039726463183787744820518204243541909045248", "2262955199147550910621615878492394136703653973590016", "41521958084599148099489888331030204086603103600640", "424626534337280213893211436777926164280485347328", "7479787739431220499460499919482563381134622720", "5779214190727461924160434607749249333328854646784", "1583005111530995133514114289501843143708448391168", "7427394478044013343251061502825580927597412352", "76507256074590212316146380410829838567342482653184", "5974961946331606906955131613679122330012654501888", "7367819363325839805717506436603858665110241280", "4151184043742957778961056378726162105135757097172992", "43052129061522380420847692185255189262143047335936", "7351510152593872673501994123032166926385152000", "152209687106907430050203951762604311977793760295649280", "42260252757615530952992797598031225450965688647680", "7351544533746092267390793583940669318690242560", "55458569463232580356329369678812530961763824304128", "6157473952930799034066812005320903960943998795776", "1271112662977605748156082454081175940411609317376", "7401594605634659249185960401973143683515547648", "1551152547914062797233575902982114424316599033921536", "43813782650747826259930009395081172597252147904512", "5562011926636989270462569356164812238067869941760", "7359981325021462578465742436981517524102283264", "117282145640191206687414749381151912740621551168126976", "42263747328969905628178189810541709475188012220416", "42625702964534244623092604754929345218883602087936", "7351533569441175251947079144227068617426993152", "485105461550115871075800134473031202900681932406784", "46713380431006475461676412760193014400969082929152", "1245822760551146067655067270662294976167141179392", "7393878328317846644732871342940491547886485504", "18084654796822922855250747381447327095508920258527232", "42347452802002518334194112234355388064827787182080", "5543838258554358686423036674306745465500493414400", "7360024135450861788736121825596159590095912960", "5187610551684375578043511883134624286618437503942656", "42595424918681485216259352519053198532371806158848", "1242929227770327082721223735012549317670633209856", "7393991471566443814218150465496008726149070848", "351633959908300633167505108854719369715908205346816", "5630888334805862205584537737999939739731898662912", "7368374563983299784945498581879988038708232192", "17777486884776746137439990317095167923282904323457024", "42712592731814227576692829154230310187744471547904", "7351520131648354570950894268607525326440890368", "10260009966299742898819108633206224605724188421914624", "42787916324508254847620389375231779495184686907392", "5545134629454108329203170523721464686095066202112", "7360010967469075551515114512902195534935097344", "1242631498595485520079018108096071284304050651136", "7392708197095876606011727490416698664555642880", "8994916827829342807085995108202239323920515727360", "14437965408978252380550701079790271631386010976256", "7362497698478505624999264616965507542645997568", "134351514711035315618681439259341676881902559035392", "62400982248859874047395279591340410491458727968768", "7351120928874543801263515264665588231982546944", "45128636659545661067870886747098643731593390949662720", "42288111948675816242306832066032358989372302819328", "7351543691235729913989244984019757879315660800", "151722917703381561741266069218263903116441952335167488", "40784777897445666743770462568985368159910254084096", "7351637067379600783874027335141717102603272192", "10074996848144778624913662792386916967267570810880", "12318286164073214606572323923914603070938087948288", "1417458170748541064203528655401040319607474225152", "7397147528382699052527754734635929513947561984", "114772039601540502003806521089812669665686467903488", "67770757973548911601082139876970019007682586869760", "5823338040481519689330252267671895701218675130368", "7359544299772140907664169613466283200288391168", "88784932254457216611991183015275428187343535558623232", "42268636299978399236681715825986265136800928366592", "42630676039409815886499684470313019905351159382016", "7351533421534728201406632616995730606935506944", "1568755749316632086954510785391256567603079060465385472", "40774877237136795429263669880857659194862066466816", "42249660503499714658934615530799012091195968978944", "7351591121465052226174385106696922085057363968", "66307728411019656083894762198399756513124695408640", "119227143612525847371802790861911684553410472837120", "1266363624029495442730175303737426254138724843520", "7393166612199689947382707510902720220540960768", "5357197771539163291055018806442474971839527554908160", "42584356104009223063420740861674181867769255952384", "5547878722600066862627505647210373075035819606016", "7360017019191082934210212411321196358506905600", "242014065993976884749696076525986606313177016159961088", "40780688060131832397813833856500667175829241856000", "42617719951039592260043987598901916681665165393920", "7351580073899894251365943036000961651256852480", "4198188273407501515360126199881758864811047738408960", "42678013415060595235419210475569451110277784272896", "1242999416880126286014386090461182105145992806400", "7393988987803442241688157089983084039489191936", "38759064006591753612485601401240163962761666990440448", "40816755921080724732875546825577312641543997227008", "5542931900709124132409644887380913380477584277504", "7360072107108752037732404186395310624560119808", "3818754086592388400845900455705208419518180023599104", "41213868501203586081246381223514800600093946806272", "1243035985408286380249972639063675041329155407872", "7394034496747463992109093936445236486808272896", "30947248133411295550905799659936276017906112790528", "6751160247793543239427305905710220015103679397888", "7366774942556399945265011611502223054784692224", "1149472890830688566600560267756672888757096122679296", "44250555943225176958180109340769565786136469569536", "7351476154913121360489276797740681381569101824", "47926827565585098376441202362013766650301169459527680", "42285798503158586831654880112919589237510438387712", "7351543761156070329845264483666541702077743104", "801184342062288698620710165123972863327885508739072", "45003694547178748476805376168521860223354164740096", "5580743742737684233606857664726373205721906937856", "7359948635588710066806279106615803223331569664", "62631726051276056993569335752913209306286515682279424", "42277040843063833679663812237622907219752565866496", "42639225186986292150029807917350236642752528908288", "7351533167351350341629670688822728724049821696", "3397864558371428020733014945222469657670689822343168", "42780448147306540377217632663746466187502516436992", "5551193679575476640507171875436889461703690944512", "7360011188475593757733999035051896244824702976", "5016943554948810237079790124618639601336842425729024", "42975216234921215285362169207595479305380878614528", "7351512399264066203958201997684359987306954752", "5542139319628535631228382828741432880072103034880", "7358745179137283420557879699702085573016551424", "78810851068958513337930748206782692826603554078720", "92764877184983643568696684553531676498859843911680", "7350837481219533656878745778972947164218523648", "15427092549279826575304602522678211890251868571435008", "42364541892304895066628872270970976324986041532416", "7351541385552300726268807737143526849811316736", "304787351736582390989405644572249059192370959302524928", "40779272816077365008716355451714137508312030117888", "7351637246272989990935138816987032442818789376", "88990922337313372391011629534475999679338065690624", "81756462997165302679588761416684326775125348188160", "5910213090478654838403077693315571121219900014592", "7359407585546588640061310246499290906795966464", "6326212675524313771705811208075444648201289400844288", "42532569111486070610409250340493030347708852862976", "42899163853047147990474295195902612629857494892544", "7351525487228937014263435187917851253358460928", "35890471014566935244305280654610147085134092763323742630029350132288323584", "40773817449848856412627853458311247012823476207616", "42248522668154549229604455340992231959990586310656", "7351591155916490758937530977251660926688428032", "1188971499955005547676181614405744672464718065041408", "43805077915582079726305824537916440525273349226496", "5568093811936958467883433754717865933895238680576", "7359981570703720737701844084200108089757663232", "26856313960231184470160929178423052900455541435793408", "40835815238466257816308941445305305191904914178048", "42677929245060175340816567322474613251321710510080", "7351578284813706422009728144229817692016607232", "24506852068246735960135656708162787042955976427412345733692011077601067008", "40773817449848856412627853458311247012823476207616", "5542139319628535631228382828741432880072103034880", "7360073504734651859632724888585673393007755264", "342386624790094523954527965032508195152739797303296", "48666832312625737847176919413953310869515948523520", "7351365327552244114441950531233199634444713984", "21374948799575511313389977170420837896591400601911296", "42332194104234948456449749343008701503023683207168", "7351542360380685221447141443035480673574977536", "35242565743059495455149832348193097417364970099703808", "42299230667644041463009038004501970722412570869760", "42661796938858357263165880144499157216070012502016", "7351532496737341874211802629472329395890814976", "42610216460427567775521020254554838502283558256640", "7350255035235136070089670488372012165112004608", "1806323375736383065487437031242520685015738294992896", "43260349158701168552260428966132204687390297554944", "7351514968929296934496664196540122958298873856", "1140234795258086647779208481644003934156722561270938102149274856337702912", "40773817449848856412944766108368304363197652008960", "7351637423598496434983766344360448122672906240", "6110947866852475405278175046872542547250491873558528", "42542644615281834034907597867901944155994759102464", "42909413810905781981289531712677679285099963613184", "7351525186291936850002440013163917101691305984", "7882640152167352344233824936571921267667767843420840037386254339411017728", "40773817449848856412627853458311247012823476207616", "42248522668154549229604455340992231959990586310656", "7351591155916490758937530977251660926688428032", "4641547739979939868160033908985500201677467324252160", "41135170608562497947445030370722079202810057981952", "43005009939903890805924155315988447827958991683584", "7351568653331563249045919853757472412503375872", "6924135132570574986913876949411957447777413884128886935649530112928382976", "42248522668154549229604455340992231959990586310656", "7351544888816854642856191784881466431523258368", "42248522668154549229604455340992231959990586310656", "7350265890020620845561199705867919764326711296", "2980920798312811706785757798041787661612792909202939013835334056744583168", "40773817449848856412944766108368304363197652008960", "7351637423598496434983766344360448122672906240", "20164918635297363541046973234523409046452851464732672", "40856429864164180402365624168405770408823990779904", "42337225492265417214560736144412703811117525237760", "7351588475723537961031379004435918466530148352", "40773817449848856412627853458311247012823476207616", "7350312141022796035726085463752792850995085312"], "dual_psd": [[["17658960121926223293971370194370435416470932015358840619964728862572544", "-1491280401525681286343569746206738011917160528776538608031944815935488", "-63271889787799680275899656082834413228917767415409067349701151424512", "41424744654563970324715802364795636356492364304265060388303445950464", "-7924277970402093727488919513931403780664700701844887588434652168192", "1066881793741961452580811835512667831030021333661524620054922002432", "1128375161816189274218305856894269674710258263701209234042242727936", "-523601665038080561089541561422935873570914284926016358971695169536", "70441254269927431592805457149664497348892436486825525022975590400"], ["-1491280401525681286343569746206738011917160528776538608031944815935488", "125937043892707671669336211822535621244564272376755527482908749070336", "5343243801252000327305267954547794816166001856079296182743788945408", "-3498275629766727011425842133056585304056383403201497794644518371328", "669196846921319314219495252764251369634279084477346734628703043584", "-90097032824512905460369039511966935419341555423259581749613559808", "-95290082358558628390132146049840737943861716467385996783954952192", "44217603748251234959950531715525087318263644422139091518100602880", "-5948689006959005933415957476884426036314097400758059058407145472"], ["-63271889787799680275899656082834413228917767415409067349701151424512", "5343243801252000327305267954547794816166001856079296182743788945408", "226702592320186385693532270615130104073416531186922973876864417792", "-148424474610876282326091286438229598136089873013861028245444493312", "28392614226962742373972421283108835705441261787752852569905430528", "-3822627538890901661117219538489445039979950964270457613486915584", "-4042957704461757319309419830006130790850011365057157926272106496", "1876059893349151981473217663742811709132193807630500942179205120", "-252390358543663888983445359356705637300353508002220668396503040"], ["41424744654563970324715802364795636356492364304265060388303445950464", "-3498275629766727011425842133056585304056383403201497794644518371328", "-148424474610876282326091286438229598136089873013861028245444493312", "97175001123941916598063653530972991777936407605064737878446178304", "-18588931014579284755094330978803391791774650523741122129339351040", "2502712819849958089129195649680764323517283961799077109195341824", "2646965202370551343916356186666035897364972508583363769670828032", "-1228275341534725072858370981737476931612629560768687924486078464", "165242514345780392515425438632942909321066063811859612996468736"], ["-7924277970402093727488919513931403780664700701844887588434652168192", "669196846921319314219495252764251369634279084477346734628703043584", "28392614226962742373972421283108835705441261787752852569905430528", "-18588931014579284755094330978803391791774650523741122129339351040", "3555938793600401069324074328754298021430355861604111942189842432", "-478752306862920285889306171745199576238975211040846284519899136", "-506346827638319021014009253006828934732145720362094211473866752", "234960898653104313737650304208083714329814117526440003657269248", "-31609793304057297231658544605100870044260267423660192043106304"], ["1066881793741961452580811835512667831030021333661524620054922002432", "-90097032824512905460369039511966935419341555423259581749613559808", "-3822627538890901661117219538489445039979950964270457613486915584", "2502712819849958089129195649680764323517283961799077109195341824", "-478752306862920285889306171745199576238975211040846284519899136", "64456613184418208514183579291461915429360458936949427138461696", "68171789750948139864289358957876449118147561203944560223322112", "-31633860643271625159798150396148504873075164573730015352455168", "4255771075422543859329577309675994292642199957357209845760000"], ["1128375161816189274218305856894269674710258263701209234042242727936", "-95290082358558628390132146049840737943861716467385996783954952192", "-4042957704461757319309419830006130790850011365057157926272106496", "2646965202370551343916356186666035897364972508583363769670828032", "-506346827638319021014009253006828934732145720362094211473866752", "68171789750948139864289358957876449118147561203944560223322112", "72101103180068142350455467292792052503139801007325345497481216", "-33457186008420765163021235087719530303803229324510722235826176", "4501066944857828881353429701319951170885871453583801053085696"], ["-523601665038080561089541561422935873570914284926016358971695169536", "44217603748251234959950531715525087318263644422139091518100602880", "1876059893349151981473217663742811709132193807630500942179205120", "-1228275341534725072858370981737476931612629560768687924486078464", "234960898653104313737650304208083714329814117526440003657269248", "-31633860643271625159798150396148504873075164573730015352455168", "-33457186008420765163021235087719530303803229324510722235826176", "15525189577286690966378521349917395560642732023724169519693824", "-2088637030065484048387091069220142312431940555389289042542592"], ["70441254269927431592805457149664497348892436486825525022975590400", "-5948689006959005933415957476884426036314097400758059058407145472", "-252390358543663888983445359356705637300353508002220668396503040", "165242514345780392515425438632942909321066063811859612996468736", "-31609793304057297231658544605100870044260267423660192043106304", "4255771075422543859329577309675994292642199957357209845760000", "4501066944857828881353429701319951170885871453583801053085696", "-2088637030065484048387091069220142312431940555389289042542592", "280988816377672549526656861090399960092202643992877035683840"]], [["77726619522904389666810522327150900726774997824017627437713302642229248", "-5247493228538578637759684090120147365951932901112974381278943011405824", "-9769128265307562968285213466582202451800893255504369222615983718400", "64338191358398101671258163506770177257444006432111713738946619899904", "-13122174317972551783376161391031645749823399269816067594970481033216", "396297281855471995380596965827413162442840733695850040440007950336", "-1125978826212247691791899763734770747943757635461753402581263056896"], ["-5247493228538578637759684090120147365951932901112974381278943011405824", "476511270876788760588123416021318134893819943091229532561692285730816", "-17903359692089957235128425479312662048918430173475272256244299071488", "-2094234751613567162040892974292417581299950746719016044822907584512", "623750429858865285645935559207553299262190981807534500191162859520", "-108763880846163908735090920527050113047562659955379160323549298688", "133162802102879953302880715040034635884898445263842282232858279936"], ["-9769128265307562968285213466582202451800893255504369222615983718400", "-17903359692089957235128425479312662048918430173475272256244299071488", "2820080909118344479858071288986407223871535955729020681651690143744", "-349663614096398156561221004189448563234164938206067268171371380736", "41458770625271023978573139280104252063014294173350013821343760384", "12403598409978659163390977336137920308042842619790365072226779136", "-8536266473774873723829451475507440931811150370949303491127934976"], ["64338191358398101671258163506770177257444006432111713738946619899904", "-2094234751613567162040892974292417581299950746719016044822907584512", "-349663614096398156561221004189448563234164938206067268171371380736", "94646869874397851777331226975037399207110478918239835893872459776", "-15685831092800838419287599762610205022056638397824991629838123008", "-1181018577146633292070600094633348954883906135271179531895963648", "119510312147930149519608568211450741588336927970384040922447872"], ["-13122174317972551783376161391031645749823399269816067594970481033216", "623750429858865285645935559207553299262190981807534500191162859520", "41458770625271023978573139280104252063014294173350013821343760384", "-15685831092800838419287599762610205022056638397824991629838123008", "2777560496589004193094460907407311507703235028222275483917615104", "108969564793143888593919017684905821396570616870506265923551232", "67540258054325163804545213854485169674848581022423463189544960"], ["396297281855471995380596965827413162442840733695850040440007950336", "-108763880846163908735090920527050113047562659955379160323549298688", "12403598409978659163390977336137920308042842619790365072226779136", "-1181018577146633292070600094633348954883906135271179531895963648", "108969564793143888593919017684905821396570616870506265923551232", "57038455200572222472901246905330092928706059708971063143563264", "-44078499957409689063047225463733801944042816174211780879319040"], ["-1125978826212247691791899763734770747943757635461753402581263056896", "133162802102879953302880715040034635884898445263842282232858279936", "-8536266473774873723829451475507440931811150370949303491127934976", "119510312147930149519608568211450741588336927970384040922447872", "67540258054325163804545213854485169674848581022423463189544960", "-44078499957409689063047225463733801944042816174211780879319040", "43025778872431642536891872535394736414536164601262216090484736"]], [["2775816704423183093135618610150330372590028817663210443655267240378368", "-251215174414594132150670400922657496698729016224496267160828526985216", "-6402331568937266776483863238331041683352175390234012654163491553280", "4517827857525120106313948166953464000067002278483074099041160658944", "1276768203567057437737063547426794835482539034079126662735502245888"], ["-251215174414594132150670400922657496698729016224496267160828526985216", "22735313810739914707736664933190545455691231076382376719458003582976", "579419685452486186274330167899486579984572778203907790513060708352", "-408869545094523106484347399665585238376378676726897139904640188416", "-115549253102703380038109368919613884064525013435921739126421848064"], ["-6402331568937266776483863238331041683352175390234012654163491553280", "579419685452486186274330167899486579984572778203907790513060708352", "14766770966287000250454192149388798787624713926506021563425357824", "-10420224026019705848666538663779573044761211668190382731865096192", "-2944824621484262984286280171082478146660320325145917215995854848"], ["4517827857525120106313948166953464000067002278483074099041160658944", "-408869545094523106484347399665585238376378676726897139904640188416", "-10420224026019705848666538663779573044761211668190382731865096192", "7353067844035253324909690895602447704514230759297872542042161152", "2078025882791924467728860272801192036734548258673332685262290944"], ["1276768203567057437737063547426794835482539034079126662735502245888", "-115549253102703380038109368919613884064525013435921739126421848064", "-2944824621484262984286280171082478146660320325145917215995854848", "2078025882791924467728860272801192036734548258673332685262290944", "587263936787423717306810341659270242991360451460137558778839040"]], [["154397345466165501844318957564630234555897904478896027019236660477952", "-3370762034541046133967779593581647282887663441782559513729870856192", "-367027951327911102513878844844614689991854053963658888436659519488"], ["-3370762034541046133967779593581647282887663441782559513729870856192", "73589585748371298220481022156222399403235156730108681876467089408", "8012857217306321407858879515523793504405253142337982407265746944"], ["-367027951327911102513878844844614689991854053963658888436659519488", "8012857217306321407858879515523793504405253142337982407265746944", "872485965670203870414898763812950086326556415663363134876286976"]], [["476448726699795012310768601879545399822254080"]], [["933301663854348726586242084085011218094831974939486014647798158604632064", "11805473734236476915319856321106900224972399964098894949412568244944896", "-820694595438641494885935686798106946337673638509177180107796669005824", "230202808995798680820099483866176241703994988235583652889955221372928", "-35706668763030021879254424880417353027515934941093263963441571299328", "-1082384303473079161412393418718888051198934635090899260565815820288", "3054864771937487021086874477609897516380380510493839684861511598080", "-790302085016188339284357141434454984531205242265401612677190516736"], ["11805473734236476915319856321106900224972399964098894949412568244944896", "2169927758555366167454392131628030708641139913246824471035153068589056", "-134286035185353581565508692367564413210777430761872589796522472767488", "-2512428033918881074058847700431136937813542511533793904368891723776", "2052370492598012575966487339616562210118305768390148136543887294464", "-349776014201497771005589586004390101718849324962608398998154772480", "24064258995298553260293175108318059151103392744348531662249787392", "-8844577625031134554924145616233298806673721585732640809712353280"], ["-820694595438641494885935686798106946337673638509177180107796669005824", "-134286035185353581565508692367564413210777430761872589796522472767488", "17130245580311569367227514550433312859249895889297629546446820737024", "-2455602193847440244004992678639459186035858711730314916990298357760", "160614887978092484222774447479460859413358058436232314936925093888", "65568211456363817867176214044035673744776766511299290441808084992", "-10678982689579385460623563471954861735609389158667044275693289472", "-93358437574481950403780793661460814141282602223716225469382656"], ["230202808995798680820099483866176241703994988235583652889955221372928", "-2512428033918881074058847700431136937813542511533793904368891723776", "-2455602193847440244004992678639459186035858711730314916990298357760", "830239517220229408362470251082649952407490178413159357525142798336", "-98517301908180069294214455872998758672233205930530786114115993600", "-12280346880976622465544365439703549649727263199650473361966891008", "3400724336378543802950009144553149274770385030926790440339374080", "12599917753375750947132266187400961595499538733899681271644160"], ["-35706668763030021879254424880417353027515934941093263963441571299328", "2052370492598012575966487339616562210118305768390148136543887294464", "160614887978092484222774447479460859413358058436232314936925093888", "-98517301908180069294214455872998758672233205930530786114115993600", "13544228317167712756309292311029867864898581534175975908619321344", "1037280910729992537243138894520725909566473208297011293630496768", "-420143431927599988245161878024955858503446927308642282769481728", "8630980020493514112610603774715548734448161112420516175544320"], ["-1082384303473079161412393418718888051198934635090899260565815820288", "-349776014201497771005589586004390101718849324962608398998154772480", "65568211456363817867176214044035673744776766511299290441808084992", "-12280346880976622465544365439703549649727263199650473361966891008", "1037280910729992537243138894520725909566473208297011293630496768", "276965056037556745331190956349158956101302268580521625587286016", "-45505130669432331307631464451033430465145949490272999340769280", "-2859667768247484815686031345713741000671861470942827779194880"], ["3054864771937487021086874477609897516380380510493839684861511598080", "24064258995298553260293175108318059151103392744348531662249787392", "-10678982689579385460623563471954861735609389158667044275693289472", "3400724336378543802950009144553149274770385030926790440339374080", "-420143431927599988245161878024955858503446927308642282769481728", "-45505130669432331307631464451033430465145949490272999340769280", "19067510902223183327145328837956044811745853619458049826619392", "-1871262974465950605021119443910122419956407170632741086560256"], ["-790302085016188339284357141434454984531205242265401612677190516736", "-8844577625031134554924145616233298806673721585732640809712353280", "-93358437574481950403780793661460814141282602223716225469382656", "12599917753375750947132266187400961595499538733899681271644160", "8630980020493514112610603774715548734448161112420516175544320", "-2859667768247484815686031345713741000671861470942827779194880", "-1871262974465950605021119443910122419956407170632741086560256", "728326114025885230098816785415921996057369617940860784082944"]], [["104677676198883211904884061164798552119052871310297663242438417959616512", "1665906641623501995398197014250826354684941885743849198738046852268032", "284402441450871456110096314819102289920888822764181574725922851913728", "-10343438821702990314976886758453090065851964610123905809128284487680", "-15096390566747731626863706306117746219806106400862733697403316076544", "5201671186063902854397603317518859416824405372691493183171317465088"], ["1665906641623501995398197014250826354684941885743849198738046852268032", "35969336493045169044965567196362499664376097056149296067644011577344", "-1416435012323606916243958098853087956319493422298864357637210767360", "1025228284911119695952592733883778434935016504182735561419703451648", "-255770829212628055085470602858089297073715507452830754699808342016", "61174160510562331227966397065230854904662639668309207689788915712"], ["284402441450871456110096314819102289920888822764181574725922851913728", "-1416435012323606916243958098853087956319493422298864357637210767360", "4506895982405932523998512603552626163147169321801814573540962205696", "-775771327005818215619227124838218966215247387630351943243149606912", "-31265166623145707583054564198635204755363850482439317933126582272", "27710909981005250013254058969113887084148601181849145649158684672"], ["-10343438821702990314976886758453090065851964610123905809128284487680", "1025228284911119695952592733883778434935016504182735561419703451648", "-775771327005818215619227124838218966215247387630351943243149606912", "150722072239090997933382897350394903310653480029081132637681090560", "-460608413946125954574268662834268003194888551486721897866985472", "-3232669472061185417478393885974553566529751308140199619455877120"], ["-15096390566747731626863706306117746219806106400862733697403316076544", "-255770829212628055085470602858089297073715507452830754699808342016", "-31265166623145707583054564198635204755363850482439317933126582272", "-460608413946125954574268662834268003194888551486721897866985472", "2202630356782954365394855487640134666498446860899755084950274048", "-714718142164299177722983916834744350570127712540450309130944512"], ["5201671186063902854397603317518859416824405372691493183171317465088", "61174160510562331227966397065230854904662639668309207689788915712", "27710909981005250013254058969113887084148601181849145649158684672", "-3232669472061185417478393885974553566529751308140199619455877120", "-714718142164299177722983916834744350570127712540450309130944512", "307856409241086682035416035852027346400522319175828267069341696"]], [["3962670082754706297885009399284823006124789233186624433465084681912320", "82774265924338549988161513344911348599018203407161675562020484677632", "8464254510310169149192323734178684485188878045009044121800360853504", "10550386078202272141419178430410583638696592755401149483805566828544"], ["82774265924338549988161513344911348599018203407161675562020484677632", "2190216438764417851329660116122172203253649481937247207536508010496", "38647444017713278367473817628184211526863783070624535193667502080", "203053573714619526978430326394101151267807989884399861432366137344"], ["8464254510310169149192323734178684485188878045009044121800360853504", "38647444017713278367473817628184211526863783070624535193667502080", "59467939400909543634891954202345847974992919910292515595921391616", "27726657627805453411841182425576893599322550375673289385114075136"], ["10550386078202272141419178430410583638696592755401149483805566828544", "203053573714619526978430326394101151267807989884399861432366137344", "27726657627805453411841182425576893599322550375673289385114075136", "28740888314369961229545272665876247594937942937098669584147283968"]], [["15818280655159942118780624744446909207356677081790325820569268781056", "-4634878931121653200515728352900163375108805071029552743283186204672"], ["-4634878931121653200515728352900163375108805071029552743283186204672", "1358055478624215129799410833290981767143121735890374798446063255552"]], [["125796804358339465717719477030558607175895053763696828111394145935818752", "-1016174983509151468436324723290860401025507737295808515538934336323584", "-238848971094801950665970485571293974259045491316240614279558308298752", "-63179843453195974658290213189467358185096157725571715050220875153408", "-11880235514638234714859742836313227163683484012454281301007334899712", "3440741059803566559915986819877112684907246838630684574036871086080", "-614177617043171594424660479510548533098706092981001805730857091072"], ["-1016174983509151468436324723290860401025507737295808515538934336323584", "1559563494710160479724185350183786874300378519207187795462366301257728", "56270638807289464744965650291572094017489528708871760034768346939392", "4346148593131983120975964395834326917881627940253945582023415431168", "-2278331949527082372291759146361960653039375111264609606614441263104", "-230105020563389303070393518549377653968770766531620636590759477248", "111825435233285681060542136864159493705426031627769718110049796096"], ["-238848971094801950665970485571293974259045491316240614279558308298752", "56270638807289464744965650291572094017489528708871760034768346939392", "2356978014142855629074958284112340614883588823568770230187777327104", "254319760310264751756447219818135124642747510345647930323652050944", "-60610669546296317094851433961774786577623509456386886238709219328", "-13619496345538711495289483758188785972369316101557542091229233152", "4909396147281017526028027666197448095378271915941201943096983552"], ["-63179843453195974658290213189467358185096157725571715050220875153408", "4346148593131983120975964395834326917881627940253945582023415431168", "254319760310264751756447219818135124642747510345647930323652050944", "41215411726165402860536935112524997708057327825903437559443226624", "96145992155792124453628082669876231305849285888703226194165760", "-2228290580476247379848568092910007535753457189100992547497443328", "572688848495053788232034304380825841175674054007381979748630528"], ["-11880235514638234714859742836313227163683484012454281301007334899712", "-2278331949527082372291759146361960653039375111264609606614441263104", "-60610669546296317094851433961774786577623509456386886238709219328", "96145992155792124453628082669876231305849285888703226194165760", "4755757799172281484876042625164093246816861257356553607064846336", "-15312581726822259695725446196591789349484983872968879381676032", "-105549344896394780552752995679163517146077353879482167413702656"], ["3440741059803566559915986819877112684907246838630684574036871086080", "-230105020563389303070393518549377653968770766531620636590759477248", "-13619496345538711495289483758188785972369316101557542091229233152", "-2228290580476247379848568092910007535753457189100992547497443328", "-15312581726822259695725446196591789349484983872968879381676032", "120492925980868624872053085133259381466884996025580751738109952", "-30734802330165847028570712281345421710012036424198276354408448"], ["-614177617043171594424660479510548533098706092981001805730857091072", "111825435233285681060542136864159493705426031627769718110049796096", "4909396147281017526028027666197448095378271915941201943096983552", "572688848495053788232034304380825841175674054007381979748630528", "-105549344896394780552752995679163517146077353879482167413702656", "-30734802330165847028570712281345421710012036424198276354408448", "10359873493202454131241045652118347454474863246220532291469312"]], [["27617658056620909069712595272115430500726069367241533595879639766532096", "-1041192559741143963767681580766079543779854444129841897862097149100032", "-112834053194184876631327605615277202450527503457700240213356625002496", "-40804848021254419842724655239861572354589181274340336763799911530496", "7755650943276747302582308042843429012006424047903307503215495348224"], ["-1041192559741143963767681580766079543779854444129841897862097149100032", "260702180472162090218770960574255288282309231732664409094271092654080", "-9713019921291899580011761457936761134038882319665158751522360655872", "2521107425254014396400181138652268065130710693632838348111968468992", "-498026998495543684630540384441052074762186072677393122684546580480"], ["-112834053194184876631327605615277202450527503457700240213356625002496", "-9713019921291899580011761457936761134038882319665158751522360655872", "1481868180763362139871603548979792273087916394539252707701337096192", "49177096746676717227842019355356320112644415381519036581987483648", "-6387453278182725913180720736029785952766742894609914645276786688"], ["-40804848021254419842724655239861572354589181274340336763799911530496", "2521107425254014396400181138652268065130710693632838348111968468992", "49177096746676717227842019355356320112644415381519036581987483648", "86696235501161038348767982668201900998389636178648674302810914816", "-17264462972813301472995813775289774209657201012624554684806332416"], ["7755650943276747302582308042843429012006424047903307503215495348224", "-498026998495543684630540384441052074762186072677393122684546580480", "-6387453278182725913180720736029785952766742894609914645276786688", "-17264462972813301472995813775289774209657201012624554684806332416", "3454871716245759808120419649934179254293562509500818386325602304"]], [["4487062706246027885285552250175025222731544296665596069007476129792", "-8881502186034315376933432680700820233279404031310780481861486379008", "-19161826319227065889420036887793515864477749949198735744836829184"], ["-8881502186034315376933432680700820233279404031310780481861486379008", "17579669874176087296146013999136676421898102851378337078381696253952", "37928108761601445832271960705329738794510112629074994937259360256"], ["-19161826319227065889420036887793515864477749949198735744836829184", "37928108761601445832271960705329738794510112629074994937259360256", "81829832103106486934397228323757863724086489007031315861602304"]], [["1092041911088863119214883639522101516396658688"]], [["83744387838184147480739668437362650894508232970854553432911664358883328", "-3797994557202464088594533801556240737407108761604892541072834283175936", "405181994586939268135284917560400754731911138714393509072947277463552", "-15700976544275794586013516386785940974831355002862042970304993558528", "3935931989413266400288699289940583717148577966632928945400161763328", "-1447796104453225466003084783076741169371787041047928510851504406528"], ["-3797994557202464088594533801556240737407108761604892541072834283175936", "258516132520614742379212669707264044140059396038920379726845620256768", "-28474843344178994471757665544769325196219391480112614404069536038912", "4241312487369930469671047042462606939950661833139247891769790038016", "-476953073404958859943297764833675981596422746130133170174654676992", "36703579404123781899151667040061485899472982405868403712765984768"], ["405181994586939268135284917560400754731911138714393509072947277463552", "-28474843344178994471757665544769325196219391480112614404069536038912", "3142619959429229890724891539783514862835283711394914454276845600768", "-489112560686728107540803440955292820749447476376472284964614832128", "53980974904067633939058261040893405932966029836323695139800219648", "-3615056757820340447758874513518656858344204634819227852239536128"], ["-15700976544275794586013516386785940974831355002862042970304993558528", "4241312487369930469671047042462606939950661833139247891769790038016", "-489112560686728107540803440955292820749447476376472284964614832128", "147324415594288774912552058012087821905483119495870137665306230784", "-12947478744326309299657833365075066958279853667216018931760234496", "-913192535311484378824628035110025112068899383074720865702641664"], ["3935931989413266400288699289940583717148577966632928945400161763328", "-476953073404958859943297764833675981596422746130133170174654676992", "53980974904067633939058261040893405932966029836323695139800219648", "-12947478744326309299657833365075066958279853667216018931760234496", "1217485425140736203513130138201797383724108710124678391577706496", "32133128544680308806125812306244927693048650184852597756657664"], ["-1447796104453225466003084783076741169371787041047928510851504406528", "36703579404123781899151667040061485899472982405868403712765984768", "-3615056757820340447758874513518656858344204634819227852239536128", "-913192535311484378824628035110025112068899383074720865702641664", "32133128544680308806125812306244927693048650184852597756657664", "34749764758920325567672383233689988439697033626748074420338688"]], [["76345366993669826502440299855355833851876212736", "3845287085396458021874116245129629958737494016", "1544316091926928375791223400389539880975204352", "-184011022130867154309287909093086305412186112"], ["3845287085396458021874116245129629958737494016", "492053043259954007418813823786761185107378176", "90976232568308957572844527995685468159082496", "-15738459892631818995681326065939609821380608"], ["1544316091926928375791223400389539880975204352", "90976232568308957572844527995685468159082496", "76325171586911032850863391262588968391147520", "-9990220347959084579602250107945644996952064"], ["-184011022130867154309287909093086305412186112", "-15738459892631818995681326065939609821380608", "-9990220347959084579602250107945644996952064", "6753212858599606649021604792151861148778496"]], [["6744627316069112006566359531366777988755488768", "128194445042829209868537849629553614708015104"], ["128194445042829209868537849629553614708015104", "200310184330191371974287740978539317050736640"]], [["36728920341224103385580375953309952410889748480", "-422332675755008410319205040062825902802731008", "-245232287706476935054530411054312872451506176", "-10773282778351751786895049832580857641041920", "4477745193780537838351709106611054702493696"], ["-422332675755008410319205040062825902802731008", "622755246810454802006945403189845468412641280", "4236725711214746535740846641326811326185472", "-1041647061072076708416218498732974869053440", "-293229372629551653285941814894481316511744"], ["-245232287706476935054530411054312872451506176", "4236725711214746535740846641326811326185472", "30345560043501297593846111311002895625748480", "305311421256701232488173132148809243033600", "-686004970036028313573124308012580623876096"], ["-10773282778351751786895049832580857641041920", "-1041647061072076708416218498732974869053440", "305311421256701232488173132148809243033600", "2787089054294989008571792893095842116796416", "-470528747225356182504195923256503066165248"], ["4477745193780537838351709106611054702493696", "-293229372629551653285941814894481316511744", "-686004970036028313573124308012580623876096", "-470528747225356182504195923256503066165248", "494782616939163946201562193096443879751680"]], [["3638553184581305612538995318729037775691055104", "-122619334444626431976634153357261627600142336", "3969841788793067516839255854005173201403904"], ["-122619334444626431976634153357261627600142336", "103089426619703659549359191427967874469199872", "622072638959259367741611799778435050504192"], ["3969841788793067516839255854005173201403904", "622072638959259367741611799778435050504192", "14224776556890240303622672187533459713949696"]], [["167241764084233624531692495293317450746036224"]], [["3141614596629399559471256871011209268913242112", "5665964222571981834707736254189035027693568", "-947404557354902013205602528016252731916288", "847739356609565528256394875220324132061184"], ["5665964222571981834707736254189035027693568", "75909256970612148753223063557610566848610304", "-2480792796493734221997614230282840938905600", "413255871830444016831783122380898724478976"], ["-947404557354902013205602528016252731916288", "-2480792796493734221997614230282840938905600", "4681058707862655633488366622194990487437312", "61091236067245898846950560364845156270080"], ["847739356609565528256394875220324132061184", "413255871830444016831783122380898724478976", "61091236067245898846950560364845156270080", "1020905508573477165021122293160348628287488"]], [["228955359072920672539353707781176862720393216", "-3587376732974582371467957403167561602826240"], ["-3587376732974582371467957403167561602826240", "12635784382930321513062236336786453466972160"]], [["220627504134404679349360852756888879569567744", "969766530816570442410707449396024446025728", "-383558525242297357675672617257381455200256"], ["969766530816570442410707449396024446025728", "7926148076800184062342005806676026951991296", "-245556481523283079528434026317975409131520"], ["-383558525242297357675672617257381455200256", "-245556481523283079528434026317975409131520", "924681573853049170857033383152875326144512"]], [["16585645392028449163657154308389086647287808"]], [["15519022122055044548797939963838381128941568", "75847123174953150165069780313085300441088"], ["75847123174953150165069780313085300441088", "1183249652318671497085091693708220209037312"]], [["1102447272691277425776049244687035898265600"]], [["72550058366935296955998749575134117017698697216", "0", "-27151468807944702340048031278749789777297408", "-5730887687454591002016622717226789424332800", "-1107864981871973731661746233659106349023232", "-143631684797765565639767014084125158014976", "-159479376388654149404604711616902045106176", "-155778264187834905483976248799381218656256", "-157619493301517110452666974782231960092672", "-157215782634776636624837938802289501274112"], ["0", "77190898310806397833280072340757604184940254754577244517196851030213525504", "0", "0", "0", "0", "0", "0", "0", "0"], ["-27151468807944702340048031278749789777297408", "0", "2587438088939926154120052649831783651187097600", "-2788746627557511641431444701797284218667008", "4315949953105404062072906770506694472499200", "-2184311404242875555836239614909686959046656", "365751166977393104741903615436907700289536", "-37741145099788095950294987710725636489216", "2389685393402211224956282651221545713664", "9472287871104699759247164387123789824"], ["-5730887687454591002016622717226789424332800", "0", "-2788746627557511641431444701797284218667008", "58468445094981026034705976438325007129509888", "-1649480300357222783586291603947809633468416", "-506197549886147449936677149857062250872832", "86543515159324892441071919092428519243776", "-6412155221412560993375469255570187354112", "-138922413430329830086854277512642428928", "127912647275000539532543855866459193344"], ["-1107864981871973731661746233659106349023232", "0", "4315949953105404062072906770506694472499200", "-1649480300357222783586291603947809633468416", "1172884701605729231693764087095737437913088", "-145079391170334396847916435694888152989696", "4602406644024984418810507269161023963136", "1711797892770738646901725772091190411264", "-460834546957279028314310843370758471680", "77068585465920912500821907841298202624"], ["-143631684797765565639767014084125158014976", "0", "-2184311404242875555836239614909686959046656", "-506197549886147449936677149857062250872832", "-145079391170334396847916435694888152989696", "56611472571840958646705161740057745293312", "-9957202882520555482953303073237271314432", "1288280684089039475368821512104751136768", "-138995516173099253845440271661892894720", "13137725863923511417103803510364831744"], ["-159479376388654149404604711616902045106176", "0", "365751166977393104741903615436907700289536", "86543515159324892441071919092428519243776", "4602406644024984418810507269161023963136", "-9957202882520555482953303073237271314432", "3053049781313164352530899183818793549824", "-582239008354176441505915913109386559488", "88135040815114264734044636599484940288", "-11578007442379299319235787406962589696"], ["-155778264187834905483976248799381218656256", "0", "-37741145099788095950294987710725636489216", "-6412155221412560993375469255570187354112", "1711797892770738646901725772091190411264", "1288280684089039475368821512104751136768", "-582239008354176441505915913109386559488", "149850639145944342284340343241768435712", "-27069831467404603940177858499549593600", "4031840218690515569836154612323713024"], ["-157619493301517110452666974782231960092672", "0", "2389685393402211224956282651221545713664", "-138922413430329830086854277512642428928", "-460834546957279028314310843370758471680", "-138995516173099253845440271661892894720", "88135040815114264734044636599484940288", "-27069831467404603940177858499549593600", "7699149233502225306415995667976552448", "-1435537463595848548291234350114013184"], ["-157215782634776636624837938802289501274112", "0", "9472287871104699759247164387123789824", "127912647275000539532543855866459193344", "77068585465920912500821907841298202624", "13137725863923511417103803510364831744", "-11578007442379299319235787406962589696", "4031840218690515569836154612323713024", "-1435537463595848548291234350114013184", "1040615961072164791374848026285703168"]], [["21660998557328683441124439847607906415553806336", "-106718646213158984383101356778808503997300736", "38092892245764566044008908999935120507928576", "-7622681672939967057797904733418858387341312", "839462118846923931857652762397131833081856", "-60182685526179616690459501722264181669888", "1850161158634595362473169517899503632384"], ["-106718646213158984383101356778808503997300736", "241226549221781753384017437585314021300502528", "-1059160618474108106694721219231790959427584", "-1717154730696499786782327007703473080762368", "223413175203219510640228658942723288465408", "-16505829623551884484284167798592748126208", "460490107178703103749336956400004235264"], ["38092892245764566044008908999935120507928576", "-1059160618474108106694721219231790959427584", "4757814475633739823523260117407378987548672", "-553405708851744421172622971223458384445440", "27790285627688332418636517890857040347136", "1900564009133737415359641486450132779008", "-696186805300963315842627793646287585280"], ["-7622681672939967057797904733418858387341312", "-1717154730696499786782327007703473080762368", "-553405708851744421172622971223458384445440", "185405700696525165214941436335842494775296", "-29613784476069934472854915365945204539392", "3647922038049771432124867593862549340160", "-390935629565118931374581033102915665920"], ["839462118846923931857652762397131833081856", "223413175203219510640228658942723288465408", "27790285627688332418636517890857040347136", "-29613784476069934472854915365945204539392", "8098396836088864848692563916896381960192", "-1373688122128435503192547765607473348608", "186444910344964014819736004406898851840"], ["-60182685526179616690459501722264181669888", "-16505829623551884484284167798592748126208", "1900564009133737415359641486450132779008", "3647922038049771432124867593862549340160", "-1373688122128435503192547765607473348608", "354654465007923811370221065504596951040", "-59792521206958382438600253900362612736"], ["1850161158634595362473169517899503632384", "460490107178703103749336956400004235264", "-696186805300963315842627793646287585280", "-390935629565118931374581033102915665920", "186444910344964014819736004406898851840", "-59792521206958382438600253900362612736", "29058889098971103126621198541740048384"]], [["1310212408269993146225696166730840229873188864", "10768120457164451302249687033526723471736832", "-4723356381829010337790742054166643917979648", "435878530791301367675335316954050618982400", "-26668751291738315647811728689719408590848"], ["10768120457164451302249687033526723471736832", "20295628626760985924182626519320613223399424", "-1803633208953178694826282939893210951974912", "94822227512875937658493501888313920847872", "-743416739804440640015227011976199667712"], ["-4723356381829010337790742054166643917979648", "-1803633208953178694826282939893210951974912", "542210550320313876101353637225463302586368", "-75127123125921106305975427492202521034752", "8280505049872424712377198329916691578880"], ["435878530791301367675335316954050618982400", "94822227512875937658493501888313920847872", "-75127123125921106305975427492202521034752", "19225279914641223965309730132861560815616", "-2849429338193491735742564056497853038592"], ["-26668751291738315647811728689719408590848", "-743416739804440640015227011976199667712", "8280505049872424712377198329916691578880", "-2849429338193491735742564056497853038592", "998426096678723522049655131757931921408"]], [["91226809615296881847752611208086661938282496", "-4352916586546658786089769049960325075435520", "181447008467892319017057313237072470867968"], ["-4352916586546658786089769049960325075435520", "1354129616617880940670912676640014498529280", "-145475571922037658577721991481642234937344"], ["181447008467892319017057313237072470867968", "-145475571922037658577721991481642234937344", "43393170316902943699971701429614946549760"]], [["2327743106060114651668871458616254979375104"]], [["21133975558442285723744068681500547704443371520", "-37151770704424780795002779938649941481619456", "-18247848885234848497142658684207616317456384", "2011666740473344396882310880365170254675968", "-446723643379187584478737183400351626166272", "87926334357583593545661450996186160824320", "-13533877533155256274121608911750875316224", "1748772144409226805109738172566938320896"], ["-37151770704424780795002779938649941481619456", "199716620302589779501363360271402241728970752", "-2633208339617230354632006790171354869006336", "124169440039268134206461243482097693229056", "-150138193352406030547685157692832143638528", "32441824925946321614968648807421952655360", "-4456556932910276772130840438471959511040", "475143096226043700191209329544214347776"], ["-18247848885234848497142658684207616317456384", "-2633208339617230354632006790171354869006336", "4704457138296251710594762769644460829573120", "-193549681262255452621068696474540864176128", "-41718817973297454532026403449137763713024", "8863990936809313722327797380531166904320", "-965194861173315199906413416468256391168", "62281412382327337868617923466939596800"], ["2011666740473344396882310880365170254675968", "124169440039268134206461243482097693229056", "-193549681262255452621068696474540864176128", "121099209435727736540558247100932117495808", "-16859059999712552949489820428556249858048", "890534659061982955249135967339079008256", "118007892000783238779332676691584614400", "-41186998476943188282033691429366136832"], ["-446723643379187584478737183400351626166272", "-150138193352406030547685157692832143638528", "-41718817973297454532026403449137763713024", "-16859059999712552949489820428556249858048", "7543533563198875258278772738697776332800", "-1506747561534060535441628204450130690048", "221854753844327954900044963978751770624", "-27539949031605525756884631430189023232"], ["87926334357583593545661450996186160824320", "32441824925946321614968648807421952655360", "8863990936809313722327797380531166904320", "890534659061982955249135967339079008256", "-1506747561534060535441628204450130690048", "489576174391397756163663564572238807040", "-96914723958459525053930239348160069632", "15066701142468383276275566335219466240"], ["-13533877533155256274121608911750875316224", "-4456556932910276772130840438471959511040", "-965194861173315199906413416468256391168", "118007892000783238779332676691584614400", "221854753844327954900044963978751770624", "-96914723958459525053930239348160069632", "27546790897795968699132910076921118720", "-5246276670873021470262549861294407680"], ["1748772144409226805109738172566938320896", "475143096226043700191209329544214347776", "62281412382327337868617923466939596800", "-41186998476943188282033691429366136832", "-27539949031605525756884631430189023232", "15066701142468383276275566335219466240", "-5246276670873021470262549861294407680", "2432284974731164419764983076095000576"]], [["1501805011200251282700150066330003253212741632", "-21096697934285383161202167712619073405714432", "1236873550828318505215970754094535133888512", "-381698062901641732108905343095399981776896", "63226553448805270300598359577852156837888", "-7668270357885421852335775190400827916288"], ["-21096697934285383161202167712619073405714432", "19521937481404039467107480744434410905927680", "-266830484234533018429793820010813709090816", "-141570278800291685129797997932022683664384", "21991161356271569826662183992127114969088", "-2121144686073596326257795455065817874432"], ["1236873550828318505215970754094535133888512", "-266830484234533018429793820010813709090816", "483015291812610376126099430549152977649664", "-60485293005064899956205789420950225158144", "3694130202854234708831977857719939891200", "71951567326652709333554390386224398336"], ["-381698062901641732108905343095399981776896", "-141570278800291685129797997932022683664384", "-60485293005064899956205789420950225158144", "24735669845390485916051526416422005637120", "-4475699627994765236721029600281748307968", "608034952388057936360680358262450683904"], ["63226553448805270300598359577852156837888", "21991161356271569826662183992127114969088", "3694130202854234708831977857719939891200", "-4475699627994765236721029600281748307968", "1357020292374996760930533424366767570944", "-240791452942741104345622243391131615232"], ["-7668270357885421852335775190400827916288", "-2121144686073596326257795455065817874432", "71951567326652709333554390386224398336", "608034952388057936360680358262450683904", "-240791452942741104345622243391131615232", "86996461101513557115672589344572440576"]], [["87677262289249929577756432938734303284559872", "234938580133440109318245826939872207699968", "-328245796488969292212317598994304944046080", "36180221912642169131642933327257900417024"], ["234938580133440109318245826939872207699968", "1953500697730388065810334685262853292687360", "-178217892907024867581333395976357744214016", "9706409268274637765586055198961093836800"], ["-328245796488969292212317598994304944046080", "-178217892907024867581333395976357744214016", "72818925633360226618015525157424339091456", "-11285819052295231661558483014370145075200"], ["36180221912642169131642933327257900417024", "9706409268274637765586055198961093836800", "-11285819052295231661558483014370145075200", "3731025606941769563872837460100846190592"]], [["6831792668413527488944252611397891236298752", "-321169452207933728269881636959132862906368"], ["-321169452207933728269881636959132862906368", "188475856768110352134480727832487555760128"]], [["1510675059465163858915195862163187733490565120", "-1109298960513776296209654988450043984347136", "-1283626512863589184544082246090218862018560", "189442480720248188512195780596301280837632", "-41357632226597057634540143302387792084992", "7241266309149155118164901358386911641600", "-1002192613693377703436612250728459665408"], ["-1109298960513776296209654988450043984347136", "16762743246721068058349800196677367435886592", "-316340886682312074030237520176374786031616", "21069432102865356995687607598424304648192", "-14104516102802828089593339225372450881536", "3016714421199335892912688109125887852544", "-428028981005578293047451988713883566080"], ["-1283626512863589184544082246090218862018560", "-316340886682312074030237520176374786031616", "464743715915282588098514059004211655344128", "-17123272253568700132225530557081814302720", "-4935943192586798459568301636178170347520", "1052454737649878758921019194745808748544", "-123938925857944877710360107643815591936"], ["189442480720248188512195780596301280837632", "21069432102865356995687607598424304648192", "-17123272253568700132225530557081814302720", "16286722959269061024076133072674859515904", "-2447695433681566576983212588648967962624", "150322612493318407687998796221277798400", "12902537831013197004639638460861251584"], ["-41357632226597057634540143302387792084992", "-14104516102802828089593339225372450881536", "-4935943192586798459568301636178170347520", "-2447695433681566576983212588648967962624", "1241461116661919679840665689051247935488", "-268381094776558884667320359671161683968", "42226315210290696902982703032177786880"], ["7241266309149155118164901358386911641600", "3016714421199335892912688109125887852544", "1052454737649878758921019194745808748544", "150322612493318407687998796221277798400", "-268381094776558884667320359671161683968", "96593831753307099910513289615917449216", "-20114627678403060821138326973860282368"], ["-1002192613693377703436612250728459665408", "-428028981005578293047451988713883566080", "-123938925857944877710360107643815591936", "12902537831013197004639638460861251584", "42226315210290696902982703032177786880", "-20114627678403060821138326973860282368", "7633251862994751918482965664748273664"]], [["108190567842579668430382368041098957048250368", "-1467636216547387350521855687386212429987840", "123129345729451618509167325603139432742912", "-32146725898348713861910141049878261792768", "4847735928714977994373212758120727576576"], ["-1467636216547387350521855687386212429987840", "1683264784683807156173278077905666928803840", "-11451084349271659969184475829495576657920", "-14599459703924323537650694593921119420416", "2211475880756641374992664788837230182400"], ["123129345729451618509167325603139432742912", "-11451084349271659969184475829495576657920", "63963262571099315880865378331430832046080", "-8353133185594015320658577687929585401856", "547279724304608298246183865570492940288"], ["-32146725898348713861910141049878261792768", "-14599459703924323537650694593921119420416", "-8353133185594015320658577687929585401856", "4290199063616256366768914257570238038016", "-842654648686929016376757034763652431872"], ["4847735928714977994373212758120727576576", "2211475880756641374992664788837230182400", "547279724304608298246183865570492940288", "-842654648686929016376757034763652431872", "325939200470619859849044843416910823424"]], [["6245047046036138758856783969141734537953280", "41489838955926983007448082904022098378752", "-25965658513363434884097139797967088123904"], ["41489838955926983007448082904022098378752", "229169357298485203351748329373293665583104", "-21132941398306846504401179455964139487232"], ["-25965658513363434884097139797967088123904", "-21132941398306846504401179455964139487232", "14970940473289296400262526493766449102848"]], [["510447410132149763660665771926162786746368"]], [["107961096597461244611640457074502641534369792", "15836030229245611263343970202576956162048", "-106030294022996807171938712443979487510528", "16346885101842101856152053439578150797312", "-3466793527130743770904092304007369850880", "595010575374528585997280833251083026432"], ["15836030229245611263343970202576956162048", "1460598359348107212900587188554532713922560", "-29054608604608045817078203299752419786752", "3178958307837957496159528574407659225088", "-1521757836818725874327909735688289910784", "304562506098962768483119852475377516544"], ["-106030294022996807171938712443979487510528", "-29054608604608045817078203299752419786752", "49698648325555572949364742363011363110912", "-1135349679019052862963007907971230334976", "-694298228785871391854155533141250408448", "136285998625722000798646573594751008768"], ["16346885101842101856152053439578150797312", "3178958307837957496159528574407659225088", "-1135349679019052862963007907971230334976", "2583158367304979232793844824794929823744", "-419954743654886961906113184900487053312", "29403129701727720571394463625235136512"], ["-3466793527130743770904092304007369850880", "-1521757836818725874327909735688289910784", "-694298228785871391854155533141250408448", "-419954743654886961906113184900487053312", "263154161233359815897594111352255807488", "-62302072097437192063513259849407266816"], ["595010575374528585997280833251083026432", "304562506098962768483119852475377516544", "136285998625722000798646573594751008768", "29403129701727720571394463625235136512", "-62302072097437192063513259849407266816", "27733862034830959746443499701387919360"]], [["7834302068745967405098163289726403003547648", "-113899090187627399303173632140615903870976", "11045033396867438742209474512955696480256", "-2639922631807721485970908906680496422912"], ["-113899090187627399303173632140615903870976", "158788081204831208802558061980195414343680", "561713474390849725711037102099634585600", "-1664560381377893130071958773675581243392"], ["11045033396867438742209474512955696480256", "561713474390849725711037102099634585600", "10371598075688135787086621902666867933184", "-1390748901449225599960711912990128996352"], ["-2639922631807721485970908906680496422912", "-1664560381377893130071958773675581243392", "-1390748901449225599960711912990128996352", "1168782779994570537939375021456009199616"]], [["442901827372703305347509593038323229655040", "4809391019703223734197112528361297543168"], ["4809391019703223734197112528361297543168", "36106499787416984181950063663706781253632"]], [["7712043372768860700823800737658084412882944", "8727071630789943934986721434008106827776", "-8731300196562679292694384127074252095488", "1416003468663246297309631914239512805376", "-290208708195550106630376143951199469568"], ["8727071630789943934986721434008106827776", "133182389556496980335114879949662509334528", "-3039585154132294011790214723719649034240", "445125186469862464692136345069823197184", "-168192997264079664857271605674511433728"], ["-8731300196562679292694384127074252095488", "-3039585154132294011790214723719649034240", "5906064019813676009467152888621470580736", "-31370161831892715277722878930900221952", "-106866070592023837785319406441527771136"], ["1416003468663246297309631914239512805376", "445125186469862464692136345069823197184", "-31370161831892715277722878930900221952", "533009856382810352234260195051359436800", "-91704485436747298401545080855720886272"], ["-290208708195550106630376143951199469568", "-168192997264079664857271605674511433728", "-106866070592023837785319406441527771136", "-91704485436747298401545080855720886272", "90034587900681499428120838104028282880"]], [["567652051404702819455918093290184934162432", "-8906111533793550575047468987568445456384", "979959866536996485529025979010311520256"], ["-8906111533793550575047468987568445456384", "16627546870204675947549093771924767506432", "273648664762963629754988306522609549312"], ["979959866536996485529025979010311520256", "273648664762963629754988306522609549312", "2559487225915727042679711087888674324480"]], [["31296065886965294361141496990546960318464"]], [["550213058566630088686133695684507617722368", "1246381333461747806478476450311541096448", "-725406936150419454905141206670527954944", "121795073562375097903053269263034875904"], ["1246381333461747806478476450311541096448", "13002495714322135886307466935674144292864", "-349035877363765433364406095540631109632", "61290693287501672488373426623449399296"], ["-725406936150419454905141206670527954944", "-349035877363765433364406095540631109632", "823244970544920516361136945127284015104", "15167027928210980977576106727223328768"], ["121795073562375097903053269263034875904", "61290693287501672488373426623449399296", "15167027928210980977576106727223328768", "181736843251705370959891063411253968896"]], [["41183753822728477321878986206127809626112", "-706290645126957142392514936693957066752"], ["-706290645126957142392514936693957066752", "2285867971815655902345744341475042263040"]], [["39212004996763758831419127771206231523328", "140827155018806746284321605792183615488", "-60506539371276794646375787530347872256"], ["140827155018806746284321605792183615488", "1435566345307595917674741660618483302400", "-46126896024196851814876905249567670272"], ["-60506539371276794646375787530347872256", "-46126896024196851814876905249567670272", "166570912202121371021569905435959361536"]], [["2992146807097828878683302926734107607040"]], [["2790803860959298396553241575226725105664", "14381649598207439776028032128230883328"], ["14381649598207439776028032128230883328", "212697382240510556642247788349739761664"]], [["198315892795147348583073397238340255744"]], [["9401780509303860116759168808409532644407465414597481912399774630281216", "-1835136650493756290921751308849330375085433401101339883732735644139520", "188272900375787683401714094590941401451100321388627122539666197184512", "-66481206221965514114212524152846777974519559161980660378760210546688", "8376403736813999497714488820013023760193329957801240991771180138496", "-1152726027963009820845471064233650489944786822570832474391460184064", "118929087310648458829170458404758101607102391241180466455106289664", "-1242154824634232487594490555503723908172570868546754915753525248", "8921087312558139474531464919517209546157967534057211241152118784", "9799092990543003290265307100681860551548669572580236965806342144"], ["-1835136650493756290921751308849330375085433401101339883732735644139520", "482153780914950837961694696872241903622035540930845222269698202140672", "-50252462019260891098039266389012026022317388039235658244590244200448", "17673964234026906074021476311770424117043372671392084820162330492928", "-2221081006018131786318247509279003661295212306506009637791136219136", "305421207358698410243421699019829099130299944562111469399314530304", "-31768103978331238775329283122234762769916320733980935362990571520", "226260105513923154550908309269805914459307874195875158852370432", "-4302630289389760631056364044367405518972604431700973322843979776", "-3981687451146639288481038115825293689508427648623332077525270528"], ["188272900375787683401714094590941401451100321388627122539666197184512", "-50252462019260891098039266389012026022317388039235658244590244200448", "5241270303425840512602851987078409124877587060939034929632808796160", "-1843044596463302308583837266821454352723538481672024672034778775552", "231587857608113418967469574031957453955621157866509826430425104384", "-31844586837686579460986698131722366799080750587837637331538411520", "3313487613899329335966247198580301131580648047301877136579624960", "-23110001172164921186418955663403150276816060022235375909994496", "457676905137232555357473596711282286326002000633746671976579072", "421625767363246813234370628237476809720692875544029789740335104"], ["-66481206221965514114212524152846777974519559161980660378760210546688", "17673964234026906074021476311770424117043372671392084820162330492928", "-1843044596463302308583837266821454352723538481672024672034778775552", "648118745283358695655608997542497314152139692603947003499218206720", "-81441773546162634804594361651410248726649720014372049865326723072", "11198782728588567771971902443815615373261138543508043628441239552", "-1165147493099300351394549342530813189204452802954061614099202048", "8169633971053105022936603683794018809174741614314036695924736", "-160149228895552427038152076890188857743695408438949642932060160", "-147700092870516380383076649055292464943120840641279311401189376"], ["8376403736813999497714488820013023760193329957801240991771180138496", "-2221081006018131786318247509279003661295212306506009637791136219136", "231587857608113418967469574031957453955621157866509826430425104384", "-81441773546162634804594361651410248726649720014372049865326723072", "10234064565359954483908995742089549087207443734764909282308653056", "-1407259551116094669438171870642426255881919271617280443401895936", "146405842892989517101123744237388035389147875635017029309693952", "-1030100798833455471427548491542965097060387597030998832840704", "20058862308598566503481561121606874427728011836348457214279680", "18513262448011730377343355913131850547669231076123154675924992"], ["-1152726027963009820845471064233650489944786822570832474391460184064", "305421207358698410243421699019829099130299944562111469399314530304", "-31844586837686579460986698131722366799080750587837637331538411520", "11198782728588567771971902443815615373261138543508043628441239552", "-1407259551116094669438171870642426255881919271617280443401895936", "193508918186770778834432435289910472948124396389034511776612352", "-20131564210972150852727125394080208511763778532056485123325952", "141788887117811655424099530362069422557702606469247151374336", "-2755566399040763592205586194318546304217910406554198724313088", "-2543799816849949129950554319148197447069650311464389695242240"], ["118929087310648458829170458404758101607102391241180466455106289664", "-31768103978331238775329283122234762769916320733980935362990571520", "3313487613899329335966247198580301131580648047301877136579624960", "-1165147493099300351394549342530813189204452802954061614099202048", "146405842892989517101123744237388035389147875635017029309693952", "-20131564210972150852727125394080208511763778532056485123325952", "2094762841607424277164765439922087133894357399384061619732480", "-14595043190134196926441715214451377323164662770982964953088", "289611610526395134434682326327020016754488719065826759540736", "266741754682026033120808219609025943478493393560265765683200"], ["-1242154824634232487594490555503723908172570868546754915753525248", "226260105513923154550908309269805914459307874195875158852370432", "-23110001172164921186418955663403150276816060022235375909994496", "8169633971053105022936603683794018809174741614314036695924736", "-1030100798833455471427548491542965097060387597030998832840704", "141788887117811655424099530362069422557702606469247151374336", "-14595043190134196926441715214451377323164662770982964953088", "166228726953741118481760718799794668068221894750917099520", "-843966879812177273127661602388902942353628363729529733120", "-1024298156206556378015154179609840983616028576927543459840"], ["8921087312558139474531464919517209546157967534057211241152118784", "-4302630289389760631056364044367405518972604431700973322843979776", "457676905137232555357473596711282286326002000633746671976579072", "-160149228895552427038152076890188857743695408438949642932060160", "20058862308598566503481561121606874427728011836348457214279680", "-2755566399040763592205586194318546304217910406554198724313088", "289611610526395134434682326327020016754488719065826759540736", "-843966879812177273127661602388902942353628363729529733120", "61391238220430452441861112692803031067182408231927825825792", "52051195427031370908260185304117976765337574697979768471552"], ["9799092990543003290265307100681860551548669572580236965806342144", "-3981687451146639288481038115825293689508427648623332077525270528", "421625767363246813234370628237476809720692875544029789740335104", "-147700092870516380383076649055292464943120840641279311401189376", "18513262448011730377343355913131850547669231076123154675924992", "-2543799816849949129950554319148197447069650311464389695242240", "266741754682026033120808219609025943478493393560265765683200", "-1024298156206556378015154179609840983616028576927543459840", "52051195427031370908260185304117976765337574697979768471552", "44748568232690749008529778272121105828666644803138550235136"]], [["22702693486259899742161449296576839052833616150970414447722496", "1870223089553251404738783704023709771710972351764843101945856", "-862194591854599771542898211197362000022200572162635858968576", "67359244668430879111786441096637157962468853344204476121088", "54811726001088998113207676376203584028634133379719094075392", "7309839464587785618524941184662646146006904609915579400192", "892857692792851481373057135791942973603383275490029198114816"], ["1870223089553251404738783704023709771710972351764843101945856", "154066935133269740656177093626548997704492203707889084268544", "-71026648637542836387087862355823784322190538284377525190656", "5548980994259986858850417336393220716803097470034084102144", "4515330113034563333760600736920370344288507253934595768320", "602176590010062966699502206384730410736824312472751046656", "73552641397244575047120054647283855287337031788595404341248"], ["-862194591854599771542898211197362000022200572162635858968576", "-71026648637542836387087862355823784322190538284377525190656", "32744110943189507758052112301522346198889382527429429428224", "-2558144763733918048699780800414253216659185782336381779968", "-2081619687855837470522311500469709797354608439556267048960", "-277610410302517952393943165798585254611537824614866485248", "-33908622978488440493628748401984676062480073173302352281600"], ["67359244668430879111786441096637157962468853344204476121088", "5548980994259986858850417336393220716803097470034084102144", "-2558144763733918048699780800414253216659185782336381779968", "199855926568694355645783112372803425825613961554137448448", "162627243531295665424007756587728247816976810510259322880", "21688407381270480451669926158038209716617013466253754368", "2649122661120522634305624502215633145470498955714422112256"], ["54811726001088998113207676376203584028634133379719094075392", "4515330113034563333760600736920370344288507253934595768320", "-2081619687855837470522311500469709797354608439556267048960", "162627243531295665424007756587728247816976810510259322880", "132333430349871512217711039638345628808762097363352289280", "17648342831542118681836757906845747015556771006627446784", "2155650440549934277101566261925409055666673971645126803456"], ["7309839464587785618524941184662646146006904609915579400192", "602176590010062966699502206384730410736824312472751046656", "-277610410302517952393943165798585254611537824614866485248", "21688407381270480451669926158038209716617013466253754368", "17648342831542118681836757906845747015556771006627446784", "2353630551827877587991929225939552285072551519197331456", "287483350950759820282950962771866681271103857852871081984"], ["892857692792851481373057135791942973603383275490029198114816", "73552641397244575047120054647283855287337031788595404341248", "-33908622978488440493628748401984676062480073173302352281600", "2649122661120522634305624502215633145470498955714422112256", "2155650440549934277101566261925409055666673971645126803456", "287483350950759820282950962771866681271103857852871081984", "35114549736657964103262035112101762470337654306343751778304"]], [["107981248545715254209864642880068543649415168", "-8780202797505897478646266288719721175973888", "775761136042696279586767097599722304569344", "-72070020800460274773446205421284780670976", "6870279012311165692679119302756673781760"], ["-8780202797505897478646266288719721175973888", "1232680764329956745944491648318685596090368", "-158602272999729246233396163124474213826560", "18580538095597637410694058364882984632320", "-2024043803789745692627857664054826893312"], ["775761136042696279586767097599722304569344", "-158602272999729246233396163124474213826560", "28791787496831606958935251433150713167872", "-4117694290043242818348490824058377601024", "504216646184564152392259822365291053056"], ["-72070020800460274773446205421284780670976", "18580538095597637410694058364882984632320", "-4117694290043242818348490824058377601024", "662154025773082612724449708605322559488", "-87729302314367566950413981756138979328"], ["6870279012311165692679119302756673781760", "-2024043803789745692627857664054826893312", "504216646184564152392259822365291053056", "-87729302314367566950413981756138979328", "41279867914154800394954256197858885632"]], [["2886804831269546337427277006462923088855040", "-303411038389828550416935298504386072805376", "29195218466309986741098537173131208949760"], ["-303411038389828550416935298504386072805376", "58995111297728151745216951460110444527616", "-7108054444805949075520140666077662150656"], ["29195218466309986741098537173131208949760", "-7108054444805949075520140666077662150656", "983029921082646516882626858773536309248"]], [["78004206516616217595688216222092572491776"]], [["339897561936629299398402530308792892032661037934045394838224896", "187062481186148158434861724284721984635170943955398313201631232", "-21697519297202386291234682172199940009623800513617743625322496", "-3913989547621416236929315401718365518444747532073555462193152", "1778707724567079632035477894700105463706687076930275210428416", "70351497921405855375901337865182803251514824704224588201984", "6007025162783776107271649326454148662467642415112450926968832", "5219672738789959934552529124992138382472259899426212082089984"], ["187062481186148158434861724284721984635170943955398313201631232", "102949758357025325738013640490635138211371817210319547616198656", "-11941220678940120554881094933401507589492190695807545864355840", "-2154062512078907476566904720313453589621925438034802135531520", "978911052985193315305928087833979477098849406279039131320320", "38717917484780035982289632065191497174828034404201460137984", "3305963788311785521366598103168505380706105349885077267415040", "2872644710760793476927326777604743404317601894616016437116928"], ["-21697519297202386291234682172199940009623800513617743625322496", "-11941220678940120554881094933401507589492190695807545864355840", "1385071257852219883287397535720510025595184806137076301955072", "249851347137339502792376282438946388033568774678904999772160", "-113544636678131167186465495578772552888760748626618953498624", "-4490920661623898273143492890364235282439655688457292873728", "-383461251224218850300345357401194972997248623562191739551744", "-333200242242665820614565107915482443490805835399809476853760"], ["-3913989547621416236929315401718365518444747532073555462193152", "-2154062512078907476566904720313453589621925438034802135531520", "249851347137339502792376282438946388033568774678904999772160", "45070385593839126091058554122721974173663410324509172957184", "-20482181168239721454232191345217547915367008945843076071424", "-810111805318655611322888632842605303470568307262121574400", "-69172116344329715193462308626714882313416164364165893324800", "-60105593065234426601467978490832181199132776582134823387136"], ["1778707724567079632035477894700105463706687076930275210428416", "978911052985193315305928087833979477098849406279039131320320", "-113544636678131167186465495578772552888760748626618953498624", "-20482181168239721454232191345217547915367008945843076071424", "9308101980515115082787479560766864157747964104423466074112", "368154311183319533785804566917825403086307943863413637120", "31435182994058638259824676057605674361037895261809981521920", "27314912667507958955188024985290991391833872850415236677632"], ["70351497921405855375901337865182803251514824704224588201984", "38717917484780035982289632065191497174828034404201460137984", "-4490920661623898273143492890364235282439655688457292873728", "-810111805318655611322888632842605303470568307262121574400", "368154311183319533785804566917825403086307943863413637120", "14561249664710243716948096055395428684916733553370202112", "1243325241421431286868016058990560722305096686224241852416", "1080360193645236786256633252391273009841892000910939258880"], ["6007025162783776107271649326454148662467642415112450926968832", "3305963788311785521366598103168505380706105349885077267415040", "-383461251224218850300345357401194972997248623562191739551744", "-69172116344329715193462308626714882313416164364165893324800", "31435182994058638259824676057605674361037895261809981521920", "1243325241421431286868016058990560722305096686224241852416", "106162430529716601128324644494120606343591896137865011134464", "92247515118256684630321257706760289684926493075197856317440"], ["5219672738789959934552529124992138382472259899426212082089984", "2872644710760793476927326777604743404317601894616016437116928", "-333200242242665820614565107915482443490805835399809476853760", "-60105593065234426601467978490832181199132776582134823387136", "27314912667507958955188024985290991391833872850415236677632", "1080360193645236786256633252391273009841892000910939258880", "92247515118256684630321257706760289684926493075197856317440", "80156454623662918141742686482592995851783039281797535891456"]], [["893586245932742092728827363345427309728505955328681210367967232", "-218266407035016698564846717009031843407955398453367855382528", "-20544132080675280067368441558147606592423977579856985092784128", "4818428247798858598942640565391639314664852948478884409507840", "-884247082552466460616477370458329761686320489850228271218688", "39266299072892937497875492314750448114225210848484897543159808"], ["-218266407035016698564846717009031843407955398453367855382528", "53313515798633740089730989507018076784488898597920702464", "5018087414966010075696910599418572715171452216265240739840", "-1176944056592212563881416546500240630760182273243609038848", "215985233119231980229960187273926542835167318917068619776", "-9591143613962730207676078868832882793094951108783405793280"], ["-20544132080675280067368441558147606592423977579856985092784128", "5018087414966010075696910599418572715171452216265240739840", "472323029667579139180197665601437388008208903167982706884608", "-110778816028785720878475054215471001195551672996867845652480", "20329418607990708806344554479679850616829777178926050705408", "-902757890628418884050938078170036869892508101413031850803200"], ["4818428247798858598942640565391639314664852948478884409507840", "-1176944056592212563881416546500240630760182273243609038848", "-110778816028785720878475054215471001195551672996867845652480", "25982104004914910742363007806144033753292880844816073621504", "-4768069271430151356571708546402555356503181044569557958656", "211733165657505198899737622393528823312259121872132200464384"], ["-884247082552466460616477370458329761686320489850228271218688", "215985233119231980229960187273926542835167318917068619776", "20329418607990708806344554479679850616829777178926050705408", "-4768069271430151356571708546402555356503181044569557958656", "875005525836394170162715069859361406278517583491201236992", "-38855914083139956960770919591242457212691505164704681033728"], ["39266299072892937497875492314750448114225210848484897543159808", "-9591143613962730207676078868832882793094951108783405793280", "-902757890628418884050938078170036869892508101413031850803200", "211733165657505198899737622393528823312259121872132200464384", "-38855914083139956960770919591242457212691505164704681033728", "1725454313894982678514162001055403796367657553808638125015040"]], [["32530944069761204615526119043522505042034688", "-2956500097420480248594678770298408033845248", "291095022311459471978597017704161035157504", "-30047679090315644266334054973894763216896"], ["-2956500097420480248594678770298408033845248", "590268195134399625524927102397938875236352", "-84215474947939693370556832401401694912512", "10248204145026558589200141292850271748096"], ["291095022311459471978597017704161035157504", "-84215474947939693370556832401401694912512", "17489696173066879124581620542649065799680", "-2607888194328489236357874361299080577024"], ["-30047679090315644266334054973894763216896", "10248204145026558589200141292850271748096", "-2607888194328489236357874361299080577024", "594181345085586592272972576847931899904"]], [["1804268722897468945189453691876203311398912", "-179672370781303271827872850662023078346752"], ["-179672370781303271827872850662023078346752", "44352813751943299339271937342401264222208"]], [["275058339055775071215476271668552946717247704699386173794369404928", "58501359135562772244292654955718407246618525086253837132144574464", "-1088209002159893669058656465168389926138969325063428599275585536", "-759540719091345506501708637259746239118503356994292150987390976", "107649701253413183182889543341083190848535547631859159615406080", "-638819858047989461144952403865085898599531940008531651079438336", "-425397238502588780489210061095726086590382492042452700600729600"], ["58501359135562772244292654955718407246618525086253837132144574464", "12485383932805542447946624122127727991250292219996587404300386304", "-235571764486752111325069310377868166068548831908278839743086592", "-163502642037009959396061948982496798611557583823061822765793280", "23655535135183977352402699401101584569282601005598040794333184", "-136685233450516224282766536332574892683084406311627154928959488", "-88448051142579333817114198560742449221604659801590716413509632"], ["-1088209002159893669058656465168389926138969325063428599275585536", "-235571764486752111325069310377868166068548831908278839743086592", "4701660961388697091701495457185032653267576573189796497719296", "3193185039588009066818035055835142101574968828500806006210560", "-498931942815521596219270757084266896864567107494292595146752", "2605838637437303151819424486430037701620293993284748615614464", "1488007029748517722922292689607753208719781030565723584331776"], ["-759540719091345506501708637259746239118503356994292150987390976", "-163502642037009959396061948982496798611557583823061822765793280", "3193185039588009066818035055835142101574968828500806006210560", "2186758571066565458910526034186542750199826841118692140384256", "-331943850565572524864246237047819264310090752329490731368448", "1801292972174946431256929948605919890941794814748010439770112", "1082096272000549331186140255772089592770818357797557247148032"], ["107649701253413183182889543341083190848535547631859159615406080", "23655535135183977352402699401101584569282601005598040794333184", "-498931942815521596219270757084266896864567107494292595146752", "-331943850565572524864246237047819264310090752329490731368448", "55588923383225067661737311821838339226891003768064914227200", "-264476779712890660186609473818499606726208738013768771960832", "-130560354850210321363614318040311669823637359401730310144000"], ["-638819858047989461144952403865085898599531940008531651079438336", "-136685233450516224282766536332574892683084406311627154928959488", "2605838637437303151819424486430037701620293993284748615614464", "1801292972174946431256929948605919890941794814748010439770112", "-264476779712890660186609473818499606726208738013768771960832", "1499191813505333509272060465681448839760799187448507863662592", "949373580371157076491716916448524804364301102826856246149120"], ["-425397238502588780489210061095726086590382492042452700600729600", "-88448051142579333817114198560742449221604659801590716413509632", "1488007029748517722922292689607753208719781030565723584331776", "1082096272000549331186140255772089592770818357797557247148032", "-130560354850210321363614318040311669823637359401730310144000", "949373580371157076491716916448524804364301102826856246149120", "753819284592331416272439485300071331348607060435768839241728"]], [["21092764139067037866494327781505236225266515391152231912975630336", "882856130294937346082846072722258623226611610681876290329378816", "-483201509970159430282294602910437830231816217653727908790796288", "43339285545220980029429210427599115834835443268954613260222464", "-405710177240784851691681589964746146596888258514078892503859200"], ["882856130294937346082846072722258623226611610681876290329378816", "36952717133726356351539549700945550655594841278161018234601472", "-20224822713245137288417967970023350793900711059769635792486400", "1814003782241766683997177031646666260072174367299070660182016", "-16981355062737426339590686912584357679600452670172072998076416"], ["-483201509970159430282294602910437830231816217653727908790796288", "-20224822713245137288417967970023350793900711059769635792486400", "11069374203307684181213652852698905354030210198321443366764544", "-992833754666208397692538697951521993532052099788995045621760", "9294171639169495842905780839862906141294021556348268109103104"], ["43339285545220980029429210427599115834835443268954613260222464", "1814003782241766683997177031646666260072174367299070660182016", "-992833754666208397692538697951521993532052099788995045621760", "89049195220995805794894834368944465620782842104507747270656", "-833612375510036757791439151310379727679860523535936239173632"], ["-405710177240784851691681589964746146596888258514078892503859200", "-16981355062737426339590686912584357679600452670172072998076416", "9294171639169495842905780839862906141294021556348268109103104", "-833612375510036757791439151310379727679860523535936239173632", "7803659436549769214593354593065039865452549660782180305993728"]], [["16814396732274773991903801471068240747692032", "-2328811428320352825897750888054203038564352", "695353480755010386201261418204341345452032"], ["-2328811428320352825897750888054203038564352", "1022570365349469862161585310919971450126336", "-316834525630434224891643395307188051247104"], ["695353480755010386201261418204341345452032", "-316834525630434224891643395307188051247104", "157305341080297753917265464627824991141888"]], [["1501621697527551146024540332639775889555456"]], [["237537209412261557449114330167254055228950020704479424048619686199296", "5313453247281426581832977293209402298489403243898007515842297724928", "-158392717799399480988489344141057163932242738432968987340460523520", "-69922042905939501209851849900596158536462506389640121302200090624", "3584485125228508967283587274798755085263035900816660448610877440", "-5638335456043453725867390327742427723448363116434331298363867136"], ["5313453247281426581832977293209402298489403243898007515842297724928", "118968687371086244513775690406582439616171711315987380456344518656", "-3522696018899153909279948162933748272432597935468052944259121152", "-1541104564857480662695027541165621553912994041751856847811248128", "69917829098239836949820549794133004014210889495093410382479360", "-142794404924854595795562149686005119324272030251634192415719424"], ["-158392717799399480988489344141057163932242738432968987340460523520", "-3522696018899153909279948162933748272432597935468052944259121152", "109312551680081587874392666584582123161591501988165086980603904", "50790017782944901940489571507048664594929790027088982525870080", "-4250669197447178215430151225875891224474830836882684050931712", "737671478243823661406729528907198257444105251597223169359872"], ["-69922042905939501209851849900596158536462506389640121302200090624", "-1541104564857480662695027541165621553912994041751856847811248128", "50790017782944901940489571507048664594929790027088982525870080", "25278361257470159753148989221968669233836304775235791839297536", "-3152722877314411812807684963374858629608586166628498056151040", "-1747443090607534570587569941891686279421799355230846095196160"], ["3584485125228508967283587274798755085263035900816660448610877440", "69917829098239836949820549794133004014210889495093410382479360", "-4250669197447178215430151225875891224474830836882684050931712", "-3152722877314411812807684963374858629608586166628498056151040", "991041936370997919214905570920253091581377758304619848531968", "1436828868804249162585477971031842806030333132272380380446720"], ["-5638335456043453725867390327742427723448363116434331298363867136", "-142794404924854595795562149686005119324272030251634192415719424", "737671478243823661406729528907198257444105251597223169359872", "-1747443090607534570587569941891686279421799355230846095196160", "1436828868804249162585477971031842806030333132272380380446720", "2605914130252143724718535204310975542140499430011812186161152"]], [["3723015381684958723239328802822776853269344659273789194842008453120", "204183447613400057684386662032448287279900734188447963938589507584", "37913049889738725682820862027528400154410523323274159421493608448", "-4554575386539014023838945489002174967038880692693468033128071168"], ["204183447613400057684386662032448287279900734188447963938589507584", "11213748385842100033637060159971893676116911172267719706032472064", "2102188877858982178468436196327057662820344919984928604981035008", "-293352628068040318496652696331110028841652669075020965899927552"], ["37913049889738725682820862027528400154410523323274159421493608448", "2102188877858982178468436196327057662820344919984928604981035008", "419707376651523443201208049190214051670339024884340257732952064", "-110337291975230051475990565577104043000378978265306936654168064"], ["-4554575386539014023838945489002174967038880692693468033128071168", "-293352628068040318496652696331110028841652669075020965899927552", "-110337291975230051475990565577104043000378978265306936654168064", "127227467053301756918253768014322941080737132434063981411303424"]], [["101742111612376915069647905748574917089024055015068654327933435904", "-9914763300164000635754563765635743495576113424450178194985713664"], ["-9914763300164000635754563765635743495576113424450178194985713664", "966193149920042099969358320189533084953285694416597249079377920"]], [["3945591350396535248867718188657298624861145213255086434024507310080", "-207589495177737271049212493785643697525238167079587595718752206848", "-33279561108189984654564322904684774623190147041002719709742759936", "-1864733917718898564928423732390495873271459582228375286491119616", "388600832930358146128608488069252264915355413157326750291591168"], ["-207589495177737271049212493785643697525238167079587595718752206848", "11287070032176124765566195663270553458820126429359291734920527872", "1804378181495197774653982426453609782187026966460385070136950784", "22645780150840200521026048160069069472463878613630892382355456", "-78587791722657443337631939904088447157621963274064377654804480"], ["-33279561108189984654564322904684774623190147041002719709742759936", "1804378181495197774653982426453609782187026966460385070136950784", "288521173537300827501441677442231788760287000281889250241150976", "4684479450120150404960817254766862640515114424788489437446144", "-11786641900149580221983009234043014068027148221058206671044608"], ["-1864733917718898564928423732390495873271459582228375286491119616", "22645780150840200521026048160069069472463878613630892382355456", "4684479450120150404960817254766862640515114424788489437446144", "16476542598377343124839038975897394795553038887620854849470464", "11832003126652198152763537597035351283876774561314027375427584"], ["388600832930358146128608488069252264915355413157326750291591168", "-78587791722657443337631939904088447157621963274064377654804480", "-11786641900149580221983009234043014068027148221058206671044608", "11832003126652198152763537597035351283876774561314027375427584", "9295972036796659045963114018186274978713916319672612501323776"]], [["1001731501050291429889792141905622402213406255186817603034421395456", "44591552380986931526865334716359531553991167850623093573739872256", "8460291629176929690442950758176004484919382549337937489682235392"], ["44591552380986931526865334716359531553991167850623093573739872256", "1984969566856492740311562930820627973292217565062707732337917952", "376605444617966844590720604170333031976479073230660061391486976"], ["8460291629176929690442950758176004484919382549337937489682235392", "376605444617966844590720604170333031976479073230660061391486976", "71452813828530848030166939618583141844546436427595380938506240"]], [["8045271197726902285067602317980489926649683410526428662635429888"]], [["2677955146857208341735894734093462706340296872766181363257754779648", "-78606696813754301409595432076373253887469156142626420990591107072", "708181378175176889906268071951805820314456565656847469737148416", "-3352222321045114758421283309035974305839628789725715188343111680"], ["-78606696813754301409595432076373253887469156142626420990591107072", "12945353589893620604402775456517534543904494009340509643186634752", "-639728796552004810611384135894712497666271037003058020492509184", "-126272880617878668653479949034061392865307145153113379534012416"], ["708181378175176889906268071951805820314456565656847469737148416", "-639728796552004810611384135894712497666271037003058020492509184", "43962601943560480149316758183859083581021730892626287451439104", "6082440128130703852565277017205532707026995683709035372085248"], ["-3352222321045114758421283309035974305839628789725715188343111680", "-126272880617878668653479949034061392865307145153113379534012416", "6082440128130703852565277017205532707026995683709035372085248", "13738537470696268525621001713637181028945463394326997201059840"]], [["84228339826244394756581597530680426075219996993375949612921126912", "-2215086093976357738429675214377229805430274868440736233605300224"], ["-2215086093976357738429675214377229805430274868440736233605300224", "58253628337556361620951029456483577346830716217688419291103232"]], [["196769020825346131668883962309351885120589096582112477018173997056", "4689565988073363865872650019953612037701883677787965545145958400", "-362242094046540082309785203160047426611227846836889862470107136"], ["4689565988073363865872650019953612037701883677787965545145958400", "111765709176419691485699814815479787205575416675171152697491456", "-8633260441931860157866392172617246139892392664327237778014208"], ["-362242094046540082309785203160047426611227846836889862470107136", "-8633260441931860157866392172617246139892392664327237778014208", "666869887082955986252156973713767434728382156730670285586432"]], [["344887858750390201158524775187092175060992"]], [["463039355671595849820863693070710849142784", "-2187444350781845107972039965824667090944"], ["-2187444350781845107972039965824667090944", "28703135768020346370149319051405426688000"]], [["27491107061851166090836479958833929650176"]]], "claim": {"K_lower_bound": 461294, "sdp_bound_num": "9401780509303860116761348313549261620141060896688491388943032150654976", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.3622321129891795, "theta": 1.0, "seconds_model": 0.7497837543487549, "seconds_solve": 636.3550424575806, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q16_n6_R2.json <==
{"problem": {"q": 16, "n": 6, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["1054739877550837888743825887043787201445888", "359120158676587325099969298571712266240", "243582045758485765372077578999206848233472", "358673708651899003728988791807666028544", "882906167336138065997693718575150939504640", "357652280544196786466975474731068686336", "1196584459932820106204438216721676407668736", "357570520476963991581158062228022231040", "1222953591842294198534501283295568544661504", "357565732002219914962319100799738707968", "1216093862178692833015682635851506439421952", "357566908168470955608703260453804965888", "358997926271270259838418458710571483136", "279329945269964651740886794771542736633856", "98007246609347425429119994988247591682048", "359459908109500906446187943328976207872", "1072588523724528183974006633367958590586880", "168861464519280015355971250708229486804992", "358265967445509959604872638372490772480", "1198839626822478025675313694772201762324480", "849943276561097297564355490090396493545472", "357614104087272180305156782872552538112", "1222849677162966752805506689005762721611776", "1194464982140304110768530571118834735906816", "357568225463716351784977903833501925376", "1216091728134542770399701474605541504319488", "1222913225303923180492383453301325084753920", "357566321902080471376148236241622532096", "358146339422354791175338612781542801408", "1382046213890586289233838438106524624617472", "81059699679177566072655674774013932994560", "359091203179066565016521707790757003264", "1210386615182166073919455201911491180625920", "162382956806385847639547971330203797422080", "358252344201380458696097885145693945856", "1222901389108291982288899985615865730039808", "847766916471964728968533416092048484728832", "357612005139509561294691916871595196416", "1216105782546323886373598362918058631102464", "1194539174647009209280346268717463197712384", "357568805272663420468940400969537028096", "357507459539518898808130726098922110976", "1221841521257741375153853836759317920874496", "78284825462407570303171817559625671114752", "359103436999915879553527454510652325888", "1225448203015158268253972350571379511263232", "162138665569363512564317656526888535851008", "358251040949984523819047438492702343168", "1216253473952031662519230435179189701181440", "847851208211560279758885603760476824535040", "357612576742887136454194266239557173248", "357463701037181321851967258000315383808", "1228759779292687324593942261703919420833792", "78194076300949007004251024329860012048384", "359102842771636661404593856017571250176", "1218358369237132390502241905351939105751040", "162134414198364134167159094947919274442752", "358251650405080967683069090779373764608", "357461217912019985547501732771152265216", "1221067402287009886604962996932117532770304", "78190774676993171213239514995840595787776", "359103503910110775413599295205229461504", "357461804018174605945055347651079307264", "358606130702087690303834101909368602624", "357626661075076744126620061360168370176", "357570319476314947305591299548328755200", "357565740886180550015167639212531908608", "357566908352962707088452589547365072896", "246817821883092745707593692450268733505536", "93677668449415843936686507624864606584832", "359520851395186012272167508139841683456", "1066208228044151071949904993542995447906304", "168702530166537723441075960579707585429504", "358266683552003524245252415104418316288", "1218341963754347850438577401951881470672896", "859699755432798643938091555726648267505664", "357612396497424733958630188117808644096", "1223036716909801034075749638685175442309120", "1194643438926625089551814584177059218587648", "357568209474057262486501923766916874240", "1216090040283121578516817969775157610283008", "1222911518473237201992449349262300799827968", "357566322048002653506912436145356800000", "1042924503236728878878235699571870440357888", "79542700042539659455268265972024523882496", "359121543934044536771523007508698365952", "1212130131679050480012895014329533094428672", "162414298135175709771630876343921650171904", "358252191680010777885129412859328987136", "1222553792098242185287927836277716985839616", "847599852056517398881967736299543903338496", "357612034872624224234549036333894991872", "1216083414395128643183646369051186617647104", "1194517592822016588861548482058582885400576", "357568807206441818711387394762740858880", "1198935217453856663132291690536462232584192", "78189113043101886209967925835874009350144", "359105453443036870947302152511992889344", "1224883745472576349811156753631104932511744", "162128780307813106234449176666048242384896", "358251089213243350428346870916133683200", "1216217574239151271089967576724017837506560", "847833762607514095830486648898975443189760", "357612579846596243073780956079614590976", "1230763130902002068926405861808564711981056", "78202176737213603876314976854806605332480", "359102671945969502841309634671983722496", "1218764783718922659474481137528760262721536", "162141609415654576228090368648666008256512", "358251615277294412921118410241824784384", "1220904213994691187580459320441931500093440", "78190105447479443324319812242814084841472", "359103518025954187122513888544037011456", "357599963432060377751052603063399350272", "357569302044732015895954548166513131520", "357565736464993756586114991811081535488", "357566907137924558529851849733874647040", "168108690344112052100802960131479784390656", "358269371207877298100001893155308830720", "856602142021705099040532419248980316127232", "357612934428987983060699732763954118656", "1194182672191204014131768359602817580662784", "357568250768332637938753098645728395264", "1222904818042318370838476022926194518261760", "357566322620820721059994490221335937024", "1342832153114772802025453821978802038767616", "164560453012157063583232383930839186014208", "358241886002611389472977120536813371392", "1223586928787620478911242084702326892789760", "848096319792347551054834643611001391415296", "357611946548542528815969200434267029504", "1216088981673175930323357697484297613606912", "1194522964390023007965378972218679409770496", "357568806725153942812968144762115719168", "1224935219844967289321621456941066815012864", "162129682098446019768964005226812668903424", "358251084810122744447615241901492404224", "1216138200702466172579026269131758244986880", "847795189631215473303530343946692876828672", "357612586709503707114563191318815703040", "1217101188649989276535012253593070336999424", "162112130531961531737954965281451613880320", "358251759215987115740317768518970900480", "357568311733320495130786169137261445120", "357565519183692342527552548196327620608", "357566894371358418389546419767931305984", "849991323194222539240350367000672358891520", "357614095582005140394951604178119557120", "1196405642180455411232375668674220787761152", "357568051837558024974569823730961219584", "1223040487272840088096632675117545566502912", "357566311023411576772275393630434230272", "848743846255022094430047830148156143697920", "357611831505730166117433214451706757120", "1194570453172585384305259935380014146519040", "357568802470083228405522462998691577856", "1216975653870226987096061323852927618514944", "848202088041157680602800056292956092497920", "357612514345718710687659222090509189120", "357565238004142833816476140850156404736", "357566712758862041886873504955234254848", "1202014192624161889677639323717583956344832", "357567553206412975550735848704225312768", "1225616386591149817035603894546269397319680", "357566091315128715694724921075947274240", "1195499574500754959672687605040662846636032", "357568719287901543037452603293347872768", "357566479942496332331163319097008062464", "1227779960560532701602414654092637477273600", "357565907488228408294100371403851169792", "360378995143581100088998047478250995712", "358908282277362887659241682699754143744", "357656191414310165261441796244422787072", "357570694085945900346481491016337588224", "357565735599016013479763821385553543168", "359766210905396956868824052660602667008", "358296143451442883760017136755148849152", "357614520093579361422935698833684824064", "357568220749331197176428471948912099328", "359149614839614161041635005508161110016", "358253583324348822866008973203212337152", "357611993245884576981717921377487421440", "359105177928494410137264223772167110656", "358251026578274380240335809585682055168", "359102926523812363611125996046780465152", "172916450457014881602108833172304200466432", "358889675427532962127691778799177826304", "936678815627810740433610301893669510184960", "357643963517893708108217031989420621824", "1194182672191204014131768359602817580662784", "357570735380801560192147687899008073728", "1222918662774549004261404068472027850211328", "357565734988247346597339328257198129152", "1073875456177741304904460682476780603310080", "168893329359087176916633283651508249821184", "358265824035456339186758325610861297664", "1206161075227101238014459090814612742864896", "853616805851648344278050151859500326322176", "357613456558440058816028408990731862016", "1222909475811483608629069283110676533870592", "1194522036860220025771751732292917661794304", "357568220351140046415040372900890673152", "1225071270754943530497825064577779376324608", "162644508867889255400232945802516445003776", "358251073174182716437138684254355456000", "1222960556568221972472478986482319521480704", "847795351033560496762610660112931798122496", "357612000080048620735342733358874492928", "1225076535500569169569220349413690190069760", "162132157499828032618328675735068120973312", "358251072723959398399536945526980214784", "357626518176369731185823138399058395136", "357569672106055207723674605254367772672", "357565735773642930271457776413511254016", "1194182672191204014131768359602817580662784", "847599852056517398881967736299543903338496", "357614520093579361422935698833684824064", "1222751616661441040270014487488924148039680", "1194371420976971619499521030728511570051072", "357568233848671094127135187061176270848", "1222788948403710292723641793527799435231232", "847712877651916907251701205462727400620032", "357612014755711729584842887887220375552", "357568035859581994796849620008736653312", "357565731406848127318506524840441151488", "1194407039857073337567298740407048721137664", "357568230656371903446188471298650275840", "357565550836155665126936447622538330112", "358927502629115245478721357532238970880", "357658227183686822463841328367803564032", "357570704880009330390444125464888868864", "358297531033016462311189307414468886528", "357614485329244265069927133379800596480", "358253664628730211143067628420946984960", "357658315530631722982973031219474726912", "357570718460869216996936099379321765888", "357614499976396067389635873451876024320", "1207384342002794278096606268853551189983232", "357569564709186069540151546518295281664", "357658208375509063096148139291046838272", "45509590202300265163941297057353957376", "6596430047275577348158748844458246144", "235748296951535256101962471389112827904", "153733213066213982572745328206236614656", "6397167699580958667148093306099990528", "967038534393174253718470926338126512128", "214522744348948770435721035817020293120", "6126946575314024247092417163029381120", "12594011904058770274218583443683468640256", "1292651622126104521169369021233533812736", "5815849347838210523438423907867033600", "359817443254430383069504689316680433664000", "6426055548158159008697338373917951131648", "5771788254050004845873513156074012672", "24096027894898015476755330287769823372902400", "19714078034793708707215837462290652725248", "5764717125630796130435671312153182208", "67837571877124644381621089454291560886697984", "19655278526254634964383655961575481671680", "5764726322026966138393267039954272256", "269364760056897746841096099285396619264", "142163601042123548060538730991654535168", "54761656177448328070917402844756705280", "6917399269021953428709722938767572992", "962697013470622675854849858197887385600", "214737571846778463823622639667294240768", "103009536655427406770346106891471421440", "6322427080754388470829357960745975808", "7009048438584895458053020324873734455296", "1407788972195162787492048837589065531392", "180085347604863614641481547309610172416", "5982127358477175014054519380635549696", "187802177392088535195340678040121413468160", "6532920677298517325154923356955269398528", "1179688078919083568464803831764475707392", "5794935859098630606339374769562976256", "881861576435315527890006570366096468516647553909144945677488005054464", "19697962218278590111249531479229810606080", "6313304905367786433841360614166007644160", "5768297449119064789863577840481468416", "65641809219094696084597617142748908795985920", "19655469027216046095349875989820559327232", "19703875007552207737935402881618414665728", "5764722152074999748613860916734197760", "868709257981297727659187669505729888256", "220048039222393361062997517121378844672", "48025532422919689357626377141355544576", "6800283696056915658951269810746425344", "5048175288752956600628896539972498096128", "1526915526967681704314427586746207174656", "94800243914562206313761197967355674624", "6166405176374686016570331039453413376", "104862339949302196599673414237100930236416", "6717751471552412937022978581217178288128", "175868733594335892362217525904448421888", "5962101783101444689137283866520715264", "8628420736369255306425705616352570213662720", "19743033911923752706115692683695581298688", "1172483373621353985580113482571371773952", "5791498500471391896892109582348845056", "20549697869611467402065789177270638152253440", "19668392131741408405887467146253757841408", "6315245083175511729001151633277809852416", "5768299988675825802360361618210029568", "4089287918376711917687432591738608287744", "1643479628286072887876663713310909136896", "46021765359370741767131333849866305536", "6623012817149089709429142991352627200", "68534777274648951124075706415498857021440", "6953884713378989721335713621693188538368", "93179308950076387217371837669092360192", "6147031486067131469951515507636043776", "669678586315534456093789597514302968823808", "20294918036902495323894268044119214391296", "175620314707740158804632864677800443904", "5958563937290414714395718550512730112", "3979161190461781600486030597476522789961728", "19747098841825847632474688607428792025088", "1172669558021325191474608741404553248768", "5791498150753595251295222623478218752", "44610195246195677815810357818439713685504", "7354063527596944385921405223607751147520", "45556064731853550074565392146523750400", "6602352209129578987403733133984530432", "324069356780175139214683091624143454470144", "20972752564742578146242913533702069813248", "93079521865636338735299916158950440960", "6143401505000228656094529820192407552", "600723023407064544597266595037216119980032", "20314055822606099647335722707688789901312", "175625601487277341990697426162538250240", "5958562289162817641267235820497010688", "145362778113428133403932275513709694025728", "22785618160582374201180364936799238225920", "45523842622684748277398844385683046400", "6598340264925982664687490239062605824", "319739615066022026294492746885071084978176", "20936219799410747121978149115802113015808", "93079883889749882381371542865012850688", "6143404645124721595641634271524814848", "156266366767742518759412831039585511276544", "22475784170092958295185329154362689191936", "45522847860956157533743713361260969984", "6598366605457921030473156464868327424", "739825119691398466004670173081237454848", "106440539732243429080539936666830241792", "6517671090543308029952031471909732352", "3677633972350549525745984328507013988352", "184376612394337200382656870886460620800", "6155692310304833228983258693096177664", "101924815578829340633461167092131306668032", "1185964862424605050648999711884655460352", "5818204176500488245054292730851622912", "229476898812718949854811772705581953252851712", "6313478600043038254223253149819582021632", "5771880694918820887636899616482394112", "85065076837199346050395486822524707026239488", "19702524602745392477655158568091104837632", "5764718114112742097324614508957663232", "2658316710995432869558583473289404874752", "187990510583741831021039825851951087616", "96428207180562559886153390158048657408", "6349023481580573247620459805066395648", "53567214032695679494672697310691513597952", "1198554562664684598534849811860108083200", "176151633502927498135165998014102765568", "5986568261946190460441942705217470464", "7903838531256861279649973364124005840191488", "6318351779886814617639476622777215090688", "1172497979816103533663185500277227651072", "5795110427619403396498594897233707008", "26737204367975064236415006602488374414540800", "19712484895270231880665669399851078516736", "6314795982441656962509872634163141541888", "5768296204664048704716340404542242816", "31480338492680751563877149173596102328320", "1217669955643847725567232632984956829696", "93328665537497710474561111965789323264", "6172736123060694958925113436474966016", "694439526145006091507890002743265345929216", "6371227155087323372062397379506304188416", "175618672562018431168238851934755225600", "5962389593465957947824867008221020160", "4304793334283171065836633897141043013353472", "19788510894996912512949854824160672350208", "1172643416849571587548787169711938863104", "5791494596143860458934732321625997312", "346981900728510438319666421927178145890304", "6430303710994918833991589330200752553984", "93077756524764176565181121485934166016", "6147473959340888882479241916500148224", "610744209321690646658493600302831264333824", "20354441668746973062065852192106156654592", "175624759008421546364436723838446731264", "5958558821346665363387569530338279424", "325668211056831978140838024712014083915776", "20966091119618479859843840579919578923008", "93079390614436356047052322788566106112", "6143402076759730538376524225069449216", "24730037096380596847336353461083255603200", "176829697669210220137246779395522166784", "6164476090981263376860000061721935872", "6745286853465265811969277168696534709043200", "1172527855110887979282166304092782067712", "5818531298607794907751552807440744448", "19708245966302823661275235752846353860919296", "6315327946432507619912641336398730756096", "5771879149706304370198607907388391424", "842386550594521638258326851331506304974848", "1173957832818393994610895987856159801344", "175610872779985234161104843732806533120", "5987194830209708861076408014481653760", "4172559219846007140681512564817027720544256", "6322871747950239601023143088000767885312", "1172653540202620391242945221021170401280", "5795106627997881668660824386855501824", "609727338749589904007303454730728593424384", "6379358753290593398841817413279423660032", "175624843233529029204211797012711997440", "5962382481069157411900634493966352384", "2219425708674814753493930682881621272559616", "1172943632148285543179303562552060936192", "5818521063647197327541901665698316288", "93052795149482092863893697455477227520", "6141602488402194826049037555564806144", "568212483284734883916904341761576402944", "254085031711623272056203413447640088576", "6099820303927466505568415934784208896", "3764569006836491418220337710485578186752", "1702499174503232723319661803966203691008", "5809557037870938537922847795541180416", "89456817204332096192906888444000021250048", "6792690701395189440546002677788707913728", "5771508454176349108610605870110212096", "17367651155641366284124078391532726047997952", "19720328529233333343380856425336826494976", "5764716591337511002615210710793191424", "63063081045409791987762180998146305722155008", "19655709697227333669898644979781407342592", "5764726284938491478896476157080764416", "660996210091736051030840701301672640512", "239078456240460090998231141242965590016", "108298720108449314847909904373111586816", "6303531700194875360984658110079565824", "3430904475158050338101290819217690460160", "1780822986615885049726309748086082109440", "185043763527747767989023990154788864000", "5976807316829445446334263070700863488", "33332317059917127504286139543487653085184", "7788481666091605751299649632714023239680", "1215058648901049122468863522654885249024", "5794107320405637708709572559079735296", "3260855885334198877043891739942388236288000", "19817675519745771055329039140252809166848", "6325551732024090082710866763119855665152", "5768287245295966743165842511959687168", "87363370954223753373292647214965442224324608", "19654005787055491186579565193344856358912", "19702404551675649067813204998786933325824", "5764722277949536678509767998444666880", "2775248598974032433099696859579387215872", "2029721723051917608127653591555476815872", "96281054127030134625496126439919976448", "6160242363711436927334937690588053504", "21338496569663241643806331287557080350720", "8966037709870033816147041370146435235840", "177030890584578907175348024084329922560", "5960775215950532372235724074812178432", "997467618927759996803286489197417957687296", "20094793632395183605265282408911080521728", "1173703525147358589806237284136166359040", "5791468761336429491081588658659131392", "38520731755586827476152910386528817919295488", "19659613700097866349126646526836891189248", "6314339785821183330514620703839900139520", "5768300744061639393275062456204394496", "16479607395879013952352353492839860011008", "10233886538880446490089081572751323430912", "93581205355029529622055744303450292224", "6145290425612219498580492276515995648", "312171906081473670492154679679601833148416", "21024609339049809816076273052020771913728", "175673074598377951364928163011740303360", "5958503221351523898244085178565656576", "4462148917259136338846160025168538868121600", "19736497181641141818167866635754850484224", "1172632152307068298803606913882087489536", "5791499063147582409834758986618896384", "176843217642932325558605641580538077642752", "22167077270360858987924974723763108052992", "93101784199710107274195473891271376896", "6143304550160365332157794639320973312", "595517503391023797054899865449625603276800", "20320062260438545209600984029883862614016", "175626050307080860052636266870897377280", "5958561772534460481718359852138364928", "297896129303253326563980558781166045364224", "21037225846376786094732045289841949147136", "93081870815235148923400625503682428928", "6143395989901606881340176035366305792", "2110216181626616813885151655502876246016", "191508136967846026223976395824066199552", "6148048612359156736873113386181722112", "14107391214782154780469742438857157115904", "1278573517669228761337588555564619661312", "5816137475393502335558448048248979456", "682219732614612692978285858432720390062080", "6372274338404735166821445270245860179968", "5771832007842128440088116292512382976", "59253407790546163987444668440745477228462080", "19704512706449569387970696534731859689472", "5764717943933104496140182121707732992", "9642763107735495545189639797498219331584", "1334575841023999515233975021912304123904", "178830393412071224095594455483333738496", "5983522186692655627126659084424577024", "248192825409628400289376854026496530972672", "6478088673522011518412273671695046279168", "1177887753800674760322001539760392241152", "5794979368225787304311610181259624448", "49863298001393062424520939610636888188125184", "19705746762638291486277432894325925085184", "6314104348396093153729596312971238178816", "5768296781829640178723778735735046144", "108810310948229379842217241064003067707392", "6702173032991281994625587548863659507712", "175858032327200678241509828860244393984", "5962114082504250412888778230261088256", "5349109483241261215453249562697891447832576", "19770767576622932715300614456658200887296", "1172581056714973180012902643210249043968", "5791496117320419383465309386307534848", "626548919426454898457404921677419059871744", "20337344443753715167119899021957987827712", "175623485093225749331368346008223219712", "5958560287754455079614513253619597312", "87523469411450019835216996790561887223808", "1188239826575382174841654167112859516928", "5818149528727659518177343603046612992", "45218099971535628865745052649053434794072089225082841336947402604544", "6313304905367786433841360614166007644160", "5771880840095124121897770537294233600", "7326989504864167176971690916430921808740352", "6318749459632901403453404975164404269056", "1172511673736937871210256916846368260096", "5795110093099523244857361215277498368", "175574271114089614419701468966791675904", "5956815023443355999434431826839470080", "1923145384087023765734334002312859615232", "3002777873008064089798850597674589093888", "5800985255967748657688355449755140096", "26175511412515623353326929964367809085440", "8320021471002598729926754313715551567872", "5770608381138133381305259995116339200", "3353834029308073121118013302162724482973696", "19814337107528795924323570242052115398656", "5764708596141567382704330644660420608", "62757358099395080281716238539690346511597568", "19655739541865345440765964306525552902144", "5764726282371375279876674061753909248", "2371758411548881854479945469759638732800", "2318150633144731570848622818990120501248", "189610582599414334887762948231654277120", "5972161334356139688274142580329938944", "20635456146181208690571299711185596710912", "9096254069761895920452243510290248892416", "1242936741202108329880381899538037735424", "5793487674753064971299337510791938048", "421874243844370525259136595159164519448576", "20662737450630371340472746582439536623616", "6409218200129909429065101493997846659072", "5768218580117210079734945303289135104", "2170828001020694487423813075307035254832039597582639849353341764108288", "19649585249500837620310451289691562967040", "19697962218278590111249531479229810606080", "5764722658338074154451735037614227456", "12590035655547480185457302924262243303424", "12663397081143568868175779440454333890560", "178057369149683778063974114540300271616", "5959618405839596011224785477133402112", "272928889842347420305895385907211484004352", "21230198897236832802850521204535146315776", "1177381331381373745095896112200358559744", "5791379495756122259263059714971271168", "47898477683555469098426186376995395136913408", "19657649486154339182256998993987324870656", "6314137146285371851982682921342504796160", "5768300913175042200491254868525187072", "195287586382340924803644483212205644316672", "21907715313881050125748848412769042563072", "175732264075995043508302246644193165312", "5958435151125123732350247780602609664", "4818744605632345989932366141835060998832128", "19730039209849070169762928595586523332608", "1172609348189658220178636422422177251328", "5791499619410544231250355229848240128", "652822471733110575316085785508368613376000", "20259381102598088426299361827880246968320", "175621503889963571881098911556392976384", "5958567005958494776264512365127532544", "7621566431683598064563970489489117151232", "1385425649467322469555023084234899193856", "5814097658200330894735923456767950848", "75396359370650412057143399109167065071616", "6890259979754389533657143342150606389248", "5771439014275624277171787227897790464", "20116049137864317996959883800689814972399616", "19717269689180224873283365931323221868544", "5764716852765320532105471961235193856", "45998504873091394219565078607889923309568", "7317654609044553483862413584427342888960", "1202983469156142224890345557466435026944", "5794384671933057656180088118863462400", "1422399634921232265489281489028914180259840", "19974578210904471072741242940336447160320", "6341451366486227430439344303700980006912", "5768274056874226819771953842543919104", "502047437152487090880232551013118677876736", "20502378384803421084678827503360879362048", "1175067955984223310695954961734161137664", "5791435579143662245916651456852656128", "333615792487861939854140750561504613367808", "6435081611442611736185294677411599745024", "5771780982615895977766118743380852736", "1172324070948984409764307669554026250240", "5789800097949526244288616379004747776", "11572421142607654400476879431920106078208", "13892110360505323966989610127104573177856", "5769003481912828661744174820812128256", "368642490091330686128297543987579376893952", "20809914647845761268917880572041525985280", "5764628359283007976821311827389448192", "194636918552095609889822537656236639217303011965499455714987083825152", "19649585249500837620310451289691562967040", "5764726811904061645782176801767817216", "17769205965753773421913842557538921349120", "9792543999529162273044695508775136657408", "1255131416089880007126853523313394712576", "5793225317842779068868251347215974400", "228588459189905287470360565396087530061824", "21555441238040715165237775324743741734912", "6492622377698020976637187442484596178944", "5768151893144941642719424233307373568", "314631944216931582231556774178091124484978287961619669859122859212800", "19649585249500837620310451289691562967040", "19697962218278590111249531479229810606080", "5764722658338074154451735037614227456", "84867599151390648127748541119007217942528", "25651804127059886175566292898104926535680", "1188744875181981641589546527178310549504", "5791107193264489955160904458410393600", "207697933765988887478699362198771281795172854012396261616220121333760", "19649585249500837620310451289691562967040", "6313304905367786433841360614166007644160", "5768301607838023029437650547496714240", "3225363689778309584010455410363419011842048", "19770028366974040223358805652764171960320", "1172750330922829476671864389664203866112", "5791496180753871617134859419411021824", "27090034381774544388935344504211922485248", "8231692439518210407374357168231599308800", "5770651328483279659866213323756273664", "845993621542856686928865639157644251889664", "20167539555608066514601659998011282948096", "5764679223450013118387645922676834304", "866766119570134426986321999760874037837824", "20156024196154975648956046120710171525120", "6359626816516002152879637922873258016768", "5768259061561828202192592320814120960", "6313304905367786433841360614166007644160", "5766608771158571514479722722551136256", "140501826531142315456368994090067569934336", "22909860428320935012071073630798091386880", "5764481991012926059335651940089462784", "7206805265230929344990877664941626429014016", "19703306946604543932470232916195931062272", "5764722200700149612630434881634041856", "216258634142821304894328079862457415237632", "21671956872212445038601684119063927717888", "6503153467242929236690938295427323133952", "5768143594600779003816305311914917888", "1724995403782407814319453869998059246583808", "19875994577322410614172687683541803204608", "19925494205423792342113977270523507245056", "5764703393407748957878612628831469568", "19445453640668988609313233105357399570086964822201924012357900566528", "19649585249500837620310451289691562967040", "6313304905367786433841360614166007644160", "5768301607838023029437650547496714240", "200375090366646753166870578800114779815936", "21845493117893983877116947867193411895296", "5764552660693695901546073513000960000", "19697962218278590111249531479229810606080", "5763031921344097407748921886030954496", "6880130324564173382211669821586663235248645747518351085420953993216", "19649585249500837620310451289691562967040", "5764726811904061645782176801767817216", "5041408620706098043933332966738444974748971324106250677861690114048", "19649585249500837620310451289691562967040", "19697962218278590111249531479229810606080", "5764722658338074154451735037614227456", "19649585249500837620310451289691562967040", "5763036072474033259425125688118607872"], "dual_psd": [[["394716139837000005526493777568005842751114904362383079834191396864", "30876417943648098872460925745159711159136177403001766301826809856", "1741890057753717284176435713342710678904551601256723670269689856", "-1175367399525723411744493505101726161846248830674680040797503488", "241715831935677064048226547189882861045113929271081800979972096", "-362096772844864880881541972894947874372588921706097823287607296", "12061311732305660245858458202737603481009746786280200453750784"], ["30876417943648098872460925745159711159136177403001766301826809856", "2415288073663585778928352765931421058634223472656356420739923968", "136258237267164174061879146632683859939213842017233970520915968", "-91942364150808870332147523791956856859651041139776708820336640", "18908066575449846635784175727085108312624172934595404313395200", "-28324788793843586154150268433480537810178998733758571864915968", "943488407008348907237420594599412568452503139857134681849856"], ["1741890057753717284176435713342710678904551601256723670269689856", "136258237267164174061879146632683859939213842017233970520915968", "7686994949216489272519241479089028243306893134372267532222464", "-5186919360042299455885729596279097806522091082919441762091008", "1066696701645632981440053795061752141595191041522056994750464", "-1597940152190484462403218156024635587028701782035653871009792", "53226804960768676203632170763777406625812503030462226104320"], ["-1175367399525723411744493505101726161846248830674680040797503488", "-91942364150808870332147523791956856859651041139776708820336640", "-5186919360042299455885729596279097806522091082919441762091008", "3499954484856773480498229169013673531856334248549178027278336", "-719770184527433040899644190131195699247190867234822373244928", "1078234962601422149332503172545362235656377068219503497707520", "-35915614222219154833416061161180153407056541791028307296256"], ["241715831935677064048226547189882861045113929271081800979972096", "18908066575449846635784175727085108312624172934595404313395200", "1066696701645632981440053795061752141595191041522056994750464", "-719770184527433040899644190131195699247190867234822373244928", "148021673074944470060893380740631802333281576670825380052992", "-221740420155010842327446951739864264544207127539950599274496", "7386092701488563482884145579200089320010314972398205534208"], ["-362096772844864880881541972894947874372588921706097823287607296", "-28324788793843586154150268433480537810178998733758571864915968", "-1597940152190484462403218156024635587028701782035653871009792", "1078234962601422149332503172545362235656377068219503497707520", "-221740420155010842327446951739864264544207127539950599274496", "332173072423159301187331684726902087768282784100126239490048", "-11064564160835455802267388805645632555914473114413723287552"], ["12061311732305660245858458202737603481009746786280200453750784", "943488407008348907237420594599412568452503139857134681849856", "53226804960768676203632170763777406625812503030462226104320", "-35915614222219154833416061161180153407056541791028307296256", "7386092701488563482884145579200089320010314972398205534208", "-11064564160835455802267388805645632555914473114413723287552", "368556605675990071070352806946838536735788015398529531904"]], [["138176935898937101634430570783031547571687470414581758161938546688", "-18856765365482606589192063786498095232426399099577897257248227328", "2251715340502843955403715673555434767368971126004476795473100800", "-245530746766625259228123074141154958726123974256308288963477504", "97461309851696251474771943090878956514481608806366022429835264"], ["-18856765365482606589192063786498095232426399099577897257248227328", "2981943729983629420345200302824556740121919513238346051801317376", "-411006862369452326972965493524029813058260683786797489028333568", "59748687995685289301808139009759545353128109676404915109363712", "-26339570214258314198479876329806459639083657066295946471538688"], ["2251715340502843955403715673555434767368971126004476795473100800", "-411006862369452326972965493524029813058260683786797489028333568", "63022213583177425374860729261720965810425138551411254178611200", "-10662403243618378566212045290236616600028824825468809654566912", "4898142854557040148376645729097963053017903021721184943210496"], ["-245530746766625259228123074141154958726123974256308288963477504", "59748687995685289301808139009759545353128109676404915109363712", "-10662403243618378566212045290236616600028824825468809654566912", "2121627536322389097484283046914397518070140961056216733188096", "-1010611312529845051794649228342755198409056707544247087136768"], ["97461309851696251474771943090878956514481608806366022429835264", "-26339570214258314198479876329806459639083657066295946471538688", "4898142854557040148376645729097963053017903021721184943210496", "-1010611312529845051794649228342755198409056707544247087136768", "484854595809355957633197074681113209063738310166365675192320"]], [["100909914923124460729735785550639529984", "-28789468556816981033448079649725743104", "6568900057825843329313806207504351232"], ["-28789468556816981033448079649725743104", "9274877849451742067911731631634776064", "-2179880040585944015883393757257662464"], ["6568900057825843329313806207504351232", "-2179880040585944015883393757257662464", "732613619211428511562328663868309504"]], [["98906973578812630962953670661321446841127224535947003299889152"]], [["2039324214183510087055888415655933071652240954864934173167478374400", "30905751288397009946518649928635308364747085905901159801686065152", "1736154783279565674330915166905689768985846751181811229187375104", "-659153881548369910263660977317474090998679126409799848190541824", "-799416209094058528342144368485686175733413909579437320949465088", "13663951620887637570667548519570907015083169002462839106961408"], ["30905751288397009946518649928635308364747085905901159801686065152", "7268036003386582118311485708154285243110613488671793092721901568", "-580285329802563351187366560882121536085151220671965764138303488", "131656474783688494611243990636744725705403595920284691543883776", "-31707764595235940350957597717224758297310971302996988187901952", "-8174252232198211336595676859697815255771476113748150345269248"], ["1736154783279565674330915166905689768985846751181811229187375104", "-580285329802563351187366560882121536085151220671965764138303488", "57862936266410973835588807535561287675300800033999305400385536", "-14668127425151990684185244029865178303536741931217849325453312", "2300646705554670798283433962889250498270386150005352605679616", "612389468660048482549020046680992872508119484348762010157056"], ["-659153881548369910263660977317474090998679126409799848190541824", "131656474783688494611243990636744725705403595920284691543883776", "-14668127425151990684185244029865178303536741931217849325453312", "4116431240263883927187283143146681185825196515052668806234112", "-948680614877642138245453432757140506256256834231476512882688", "-83828008507242788535538713403193964635122217672623741992960"], ["-799416209094058528342144368485686175733413909579437320949465088", "-31707764595235940350957597717224758297310971302996988187901952", "2300646705554670798283433962889250498270386150005352605679616", "-948680614877642138245453432757140506256256834231476512882688", "1039795634261513182784859370182144585663407001121469222617088", "-61024822645769078616491006044489384772244759741753362219008"], ["13663951620887637570667548519570907015083169002462839106961408", "-8174252232198211336595676859697815255771476113748150345269248", "612389468660048482549020046680992872508119484348762010157056", "-83828008507242788535538713403193964635122217672623741992960", "-61024822645769078616491006044489384772244759741753362219008", "19931880803146841255966878621081562311118841108207295791104"]], [["147812118842980789694473822119266213408715701861860102272612040704", "7596382452275540442034463082808347063790729659462500840829353984", "385486376679130479485938206576254894020667052248015638253010944", "-85389372916533784186057608987447030331088021418039580651683840"], ["7596382452275540442034463082808347063790729659462500840829353984", "395304796291869567760679466607037632730418717804492401126932480", "13785008737922390727444777054890972726080756730067380632289280", "6106977566498072560368593730230346901739563771266735729016832"], ["385486376679130479485938206576254894020667052248015638253010944", "13785008737922390727444777054890972726080756730067380632289280", "8400331561225893570431836301032417973582466798250889247195136", "-13102443079746726159548437129660570326969393494826127544287232"], ["-85389372916533784186057608987447030331088021418039580651683840", "6106977566498072560368593730230346901739563771266735729016832", "-13102443079746726159548437129660570326969393494826127544287232", "22481775338786282337128216876448155061670785737961518005223424"]], [["6257600967252796017267739042174533157007732840278078848348717056", "766095991899925408909737350538073827294633145645979720436678656"], ["766095991899925408909737350538073827294633145645979720436678656", "93790427334134092806165392755030093388007377677503446846013440"]], [["526984963119346393783593477433184688735877347118309751948050432", "-149429581874987656804648629846658817647930126279054238863589376", "-16283538468376682622580684486948364640848947197824256473825280", "1202830687221931313776010799779733593795795998654662449299456", "212774156486129752175562494970720961634780353580658310774784"], ["-149429581874987656804648629846658817647930126279054238863589376", "42371607355097798306512709043817509212810211836690294359719936", "4617289894519718403105807995638306403706663853817569478705152", "-341069478707823855801259063922774659112290085582959699558400", "-60333321560685589122509066323485781633898562514825529786368"], ["-16283538468376682622580684486948364640848947197824256473825280", "4617289894519718403105807995638306403706663853817569478705152", "503152164876958439081133709742645495718380328936456104968192", "-37166790586179510389442120677518653799308710894312766832640", "-6574601563031009801623006972355228915971284281107649921024"], ["1202830687221931313776010799779733593795795998654662449299456", "-341069478707823855801259063922774659112290085582959699558400", "-37166790586179510389442120677518653799308710894312766832640", "2745432532949001973890783610613301225118766147569948033024", "485651968804501529498650069000294807551644710204048670720"], ["212774156486129752175562494970720961634780353580658310774784", "-60333321560685589122509066323485781633898562514825529786368", "-6574601563031009801623006972355228915971284281107649921024", "485651968804501529498650069000294807551644710204048670720", "85909171678075151937325319776930434869741186472610889728"]], [["7748670925819994640766660905522876573032702941797411439960391680", "1905886078192294173321182668124309641173478814011873480513945600", "-30196202492702422422364190100107156832756509574704133725749248"], ["1905886078192294173321182668124309641173478814011873480513945600", "499327100318703920805799685820838788047994284782015721165029376", "-7076697283278378090608690796106100118876907273413214903205888"], ["-30196202492702422422364190100107156832756509574704133725749248", "-7076697283278378090608690796106100118876907273413214903205888", "121693347605404715705970849201565933283541368162587001225216"]], [["56811538724030982043353488854062465024"]], [["606085200872287986589835463337720152064", "-15716439513120955497928889440892092416", "1633466645430330442872692225398013952", "-380444985049532803244146916983832576"], ["-15716439513120955497928889440892092416", "12911149815232585308425368901494243328", "-857515721180575826346649144807915520", "79581539152406060551932882928533504"], ["1633466645430330442872692225398013952", "-857515721180575826346649144807915520", "475256649861094568256326191758180352", "-49529441829578142901770174838341632"], ["-380444985049532803244146916983832576", "79581539152406060551932882928533504", "-49529441829578142901770174838341632", "56314038879887066327466035145342976"]], [["25701730587537310041549760845077020672", "-718500656911732902553239016077000704"], ["-718500656911732902553239016077000704", "1269961783487347969541680465847517184"]], [["24169582083088707860062601715793264640", "61833641871920814322398858586357760", "-16283917668750368237418908422766592"], ["61833641871920814322398858586357760", "838944870182765198923121707676860416", "-28430770947853159846434082996092928"], ["-16283917668750368237418908422766592", "-28430770947853159846434082996092928", "90280449404527886806259053562429440"]], [["1744589718458238724285373757540794368"]], [["1616667383613602147386556346659766272", "10187767517894728675589673583640576"], ["10187767517894728675589673583640576", "113550441631003149387385206487384064"]], [["106658804557443773006411883178098688"]], [["32804742466689989176621411286145564672", "0", "-45296974758457611637809153195376640", "-17220001564757253490076090766458880", "-7799570892682839735398551206756352", "-6507005999647102473299817272442880", "-6638026610433841344098421039955968", "-6631310257803827261247302618054656"], ["0", "189326016246794963400911789807682003588893617846632845104556015616", "0", "0", "0", "0", "0", "0"], ["-45296974758457611637809153195376640", "0", "3787390928588964559693257718720626688", "-92132725815203285812570658885861376", "75720978797704464519676464988160", "199084234107569857921108339064832", "7017700729668779135417993658368", "-5542013940799712452900917608448"], ["-17220001564757253490076090766458880", "0", "-92132725815203285812570658885861376", "82925229226286620572785046160670720", "-5576827967299612912211789902512128", "156576652997870346184371617136640", "20469705528520069412918162096128", "-4235238118545083595690287824896"], ["-7799570892682839735398551206756352", "0", "75720978797704464519676464988160", "-5576827967299612912211789902512128", "2825834884796859301678455994712064", "-328848671521036679733820275032064", "27816765553421928566352177528832", "-1967682721350129626990510080000"], ["-6507005999647102473299817272442880", "0", "199084234107569857921108339064832", "156576652997870346184371617136640", "-328848671521036679733820275032064", "143412205563459006156789327593472", "-19290601613795999093267558825984", "2000657124925195312115843334144"], ["-6638026610433841344098421039955968", "0", "7017700729668779135417993658368", "20469705528520069412918162096128", "27816765553421928566352177528832", "-19290601613795999093267558825984", "12005378787039854193312882753536", "-1703346223159088410317641744384"], ["-6631310257803827261247302618054656", "0", "-5542013940799712452900917608448", "-4235238118545083595690287824896", "-1967682721350129626990510080000", "2000657124925195312115843334144", "-1703346223159088410317641744384", "2542618638677038757059697311744"]], [["24643794029122263673250371028532592640", "-294052453199157979680785772692111360", "2106895450101323830391366582534144", "8190851728365016748537906462720", "49108800056524383926222168522752"], ["-294052453199157979680785772692111360", "314404922640553108930906366161190912", "-15067653612062259695653294459322368", "369578746072100545530986728783872", "24452358212438880509752724422656"], ["2106895450101323830391366582534144", "-15067653612062259695653294459322368", "8577574050085586588970772399652864", "-817423336223695875239614206705664", "60468641892890624316691359727616"], ["8190851728365016748537906462720", "369578746072100545530986728783872", "-817423336223695875239614206705664", "451981048669953408637332348731392", "-51420179022621691526237007118336"], ["49108800056524383926222168522752", "24452358212438880509752724422656", "60468641892890624316691359727616", "-51420179022621691526237007118336", "59956833653798187937990694666240"]], [["1323963117092270237759101610590470144", "-32969079955620606796201806715158528", "540995860013960672256932960010240"], ["-32969079955620606796201806715158528", "23736584070073697644085285094424576", "-1616616926978749230784897100021760"], ["540995860013960672256932960010240", "-1616616926978749230784897100021760", "1560980423358953650076617954820096"]], [["45101497545892596644874544081797120"]], [["24062631283979730136291770731981701120", "-15558096015185547331585436121300992", "-29418027215235330987006478486863872", "1344297638417770607383015686406144", "23971805188711227088113447731200", "-9722203806468510693626799456256"], ["-15558096015185547331585436121300992", "296993115640450465254069901283295232", "-9392840978776469428505370328825856", "-384376176184623675643711331500032", "73706502678999582500526021935104", "-5382876945672259154226840600576"], ["-29418027215235330987006478486863872", "-9392840978776469428505370328825856", "8049327554255163198133449841967104", "-647438503425010419403594429104128", "24704430643260037098567685373952", "1127081389625547612211862568960"], ["1344297638417770607383015686406144", "-384376176184623675643711331500032", "-647438503425010419403594429104128", "354744327157693663268135631847424", "-43771228383214191290143108759552", "3967361431179487098327086923776"], ["23971805188711227088113447731200", "73706502678999582500526021935104", "24704430643260037098567685373952", "-43771228383214191290143108759552", "26188603863270361262398883495936", "-3674288770246179243239598456832"], ["-9722203806468510693626799456256", "-5382876945672259154226840600576", "1127081389625547612211862568960", "3967361431179487098327086923776", "-3674288770246179243239598456832", "4239277866445568971661331398656"]], [["1627330115309861022325274425329451008", "-29568662404949732285472152766906368", "-586369344873766848622159862956032", "106230882399177148638543050964992"], ["-29568662404949732285472152766906368", "27545296399984334712952482774908928", "-1595510907986275810251195528773632", "52636959490802904215676589703168"], ["-586369344873766848622159862956032", "-1595510907986275810251195528773632", "1113205331304440400706888349515776", "-111693009026007142946619263025152"], ["106230882399177148638543050964992", "52636959490802904215676589703168", "-111693009026007142946619263025152", "111013292508643447223501100941312"]], [["83017738077619973687016513316323328", "-2538544228941837538510951703117824"], ["-2538544228941837538510951703117824", "3178968543694189054314361080774656"]], [["1605087515035159193981421158597132288", "958249057063322165999402213179392", "-1863832625974614811822725405868032", "81448514284636929478028580356096", "1167497971838756432575727665152"], ["958249057063322165999402213179392", "25571008779975218362944328650719232", "-818349758930797976182404738449408", "-34862156774091270043236669849600", "6717670153734520792089284837376"], ["-1863832625974614811822725405868032", "-818349758930797976182404738449408", "905100214133503721496961678835712", "-76034244030019372980024704499712", "3120999270535256791222428106752"], ["81448514284636929478028580356096", "-34862156774091270043236669849600", "-76034244030019372980024704499712", "58814181019889576768276975845376", "-7654860119025413159296220266496"], ["1167497971838756432575727665152", "6717670153734520792089284837376", "3120999270535256791222428106752", "-7654860119025413159296220266496", "7913216278816031009920224591872"]], [["109698251831981805264919402236608512", "-1782341726146279283638517039628288", "-49226705968359022970838093660160"], ["-1782341726146279283638517039628288", "2800262124087001296260669059891200", "-165061940669734884020291937239040"], ["-49226705968359022970838093660160", "-165061940669734884020291937239040", "222749222053407088195134300356608"]], [["5699915028307641114272665736052736"]], [["106851271480729881729817781267857408", "191598995318981742660870790447104", "-131649379119749303272040982118400", "5486215580000164406596623925248"], ["191598995318981742660870790447104", "2346238507897557321234277931679744", "-71525612633945173392550751371264", "-3668421610484437437837050118144"], ["-131649379119749303272040982118400", "-71525612633945173392550751371264", "125591254089596943979322745552896", "-10757454097165568431636084686848"], ["5486215580000164406596623925248", "-3668421610484437437837050118144", "-10757454097165568431636084686848", "15565986593838556236530776539136"]], [["7434127280309320614821696630685696", "-115513524062039669000084930953216"], ["-115513524062039669000084930953216", "387775576276241990703270137430016"]], [["7111461027274011160150371240771584", "21514019943463872643969874657280", "-9138304561931197289532703637504"], ["21514019943463872643969874657280", "242518391306834834206712133582848", "-7093332378600100865967476703232"], ["-9138304561931197289532703637504", "-7093332378600100865967476703232", "26324235434587809490803632373760"]], [["503310449015703083576366553104384"]], [["472662307114249494519403589402624", "2043064512849991892515829055488"], ["2043064512849991892515829055488", "33418002241684691751374839349248"]], [["31374653474474377480490192994304"]], [["11618970606307949739853563625872659010473436160942241495769939968", "-4498435646576099534413310894209427682716232391654912721455939584", "1192843308182907563195167526181094145894424660278759520466894848", "-240682320498084899796187318764754352972775934113413935176613888", "20304515104550375942094757887673420694667762335554238681186304", "-3854247225646334653102007505214320679458451497869981666770944", "1633244004109005824825870453137316655998524483637540819042304", "813710902535009432882094609516300624800953256173508394745856"], ["-4498435646576099534413310894209427682716232391654912721455939584", "2506018424395726045116232862369420744867727001787031503836807168", "-658813975382932313200132953681806439889710590552170166784884736", "133396277060066435025402240315188636993024105033059430979076096", "-11323293180907678457402324146144690522852131354379318472998912", "2160149675270339984541592235766306790398800182642346712629248", "-1092780532214532711999962395876119947140597006366006856122368", "-959802447228224036939570827011825288374126506251870416142336"], ["1192843308182907563195167526181094145894424660278759520466894848", "-658813975382932313200132953681806439889710590552170166784884736", "173226963321662372709495679173274864920107269926013713579507712", "-35072458758479892979582641780696668518260069602756082398134272", "2976749430179446054074602170187297088262142890714498758344704", "-567820194643556323273021369718140476594308722221206260940800", "286335544936759607841344487226742700436945570961771512987648", "249698780284060045715041661898418510099164948244063378735104"], ["-240682320498084899796187318764754352972775934113413935176613888", "133396277060066435025402240315188636993024105033059430979076096", "-35072458758479892979582641780696668518260069602756082398134272", "7101158758910865959374678185756116220225766941989381393612800", "-602735617316051550561171569213287243979832401259365947932672", "114977465086411341103395040862709888877714854271722360668160", "-58055245618472322980752607221419807006742843882802673352704", "-50775362381067728115431467574605606158085407432679962443776"], ["20304515104550375942094757887673420694667762335554238681186304", "-11323293180907678457402324146144690522852131354379318472998912", "2976749430179446054074602170187297088262142890714498758344704", "-602735617316051550561171569213287243979832401259365947932672", "51163746800099631616237701643876934639663450492860914204672", "-9760646964413540853694762039655763604588180355203295346688", "4939645219954397177999543658242592487423219957738273505280", "4342298201733324198539624347827804605939662430217995026432"], ["-3854247225646334653102007505214320679458451497869981666770944", "2160149675270339984541592235766306790398800182642346712629248", "-567820194643556323273021369718140476594308722221206260940800", "114977465086411341103395040862709888877714854271722360668160", "-9760646964413540853694762039655763604588180355203295346688", "1862169740543058689467632831956639961155582820413203283968", "-944122209365687539047976321119466594536390939682053029888", "-833321602540169021668654589629181475817981049251150430208"], ["1633244004109005824825870453137316655998524483637540819042304", "-1092780532214532711999962395876119947140597006366006856122368", "286335544936759607841344487226742700436945570961771512987648", "-58055245618472322980752607221419807006742843882802673352704", "4939645219954397177999543658242592487423219957738273505280", "-944122209365687539047976321119466594536390939682053029888", "506942586796550394700480719903275239114186509885009559552", "502769691795938356313248406838738081930308267409584160768"], ["813710902535009432882094609516300624800953256173508394745856", "-959802447228224036939570827011825288374126506251870416142336", "249698780284060045715041661898418510099164948244063378735104", "-50775362381067728115431467574605606158085407432679962443776", "4342298201733324198539624347827804605939662430217995026432", "-833321602540169021668654589629181475817981049251150430208", "502769691795938356313248406838738081930308267409584160768", "600844977020755843226501162911481372068908224197290885120"]], [["2576082940801996022813420799613992960", "-18078515861058504122958012978561024", "-17957665734153974432034752710049792", "4730638987563487186824598617325568", "-1541644326399453886973611702484992"], ["-18078515861058504122958012978561024", "9653646595214524043291068679061504", "-1682287066158471198955201074561024", "306236143933754261347133500162048", "-84698932772990508806150914310144"], ["-17957665734153974432034752710049792", "-1682287066158471198955201074561024", "683242013246329276924496269279232", "-171077511109488083369550996832256", "53432784398423199481656535678976"], ["4730638987563487186824598617325568", "306236143933754261347133500162048", "-171077511109488083369550996832256", "63382639562640027115940944543744", "-22812951875293061773857600307200"], ["-1541644326399453886973611702484992", "-84698932772990508806150914310144", "53432784398423199481656535678976", "-22812951875293061773857600307200", "45176889159438448347278726922240"]], [["60941337902510889116706657865302016", "-5742862657694929166581015905304576", "759790056080056034842883133538304"], ["-5742862657694929166581015905304576", "1218591242630980957359682361491456", "-244165938071720035654559445549056"], ["759790056080056034842883133538304", "-244165938071720035654559445549056", "136337522995229277279314589515776"]], [["1331036369660266591593544185544704"]], [["510728953970656008345735678497900514462887644489186480750592", "-201102195254513913728334274279785329765936013542489923256320", "-3612902207288948385423036497490018894571034581713270341632", "15653693580743536489283436211953167434298816190988918194176", "-21199848250531967309797346200425033841363215359849504178176", "-31103599977932428359779146363700082903747809900392104329216"], ["-201102195254513913728334274279785329765936013542489923256320", "79185040561667948145700795526540658959037341911751340326912", "1422599129101717497725555231942456692301678746825174024192", "-6163723670755282837460897450419066339242465725793353859072", "8347551062259719391320763729911249595528163143700889731072", "12247205072771033360484914041228229662776280776198452150272"], ["-3612902207288948385423036497490018894571034581713270341632", "1422599129101717497725555231942456692301678746825174024192", "25557709736157469915230338713394808328740882796689489920", "-110734399627052580354936775099100225694430967700874330112", "149967958430918240169773686295828979182389307754462314496", "220027206488397039701204394614434100547228479720936964096"], ["15653693580743536489283436211953167434298816190988918194176", "-6163723670755282837460897450419066339242465725793353859072", "-110734399627052580354936775099100225694430967700874330112", "479781145781466885615081302327186601442809835825573920768", "-649769169913081078428193518868338138260208656895533121536", "-953316273783353512013220442274771625431392336251497480192"], ["-21199848250531967309797346200425033841363215359849504178176", "8347551062259719391320763729911249595528163143700889731072", "149967958430918240169773686295828979182389307754462314496", "-649769169913081078428193518868338138260208656895533121536", "879984505189039219734098990827304289729150336224221724672", "1291079337584025732940261147787999373261012529517921566720"], ["-31103599977932428359779146363700082903747809900392104329216", "12247205072771033360484914041228229662776280776198452150272", "220027206488397039701204394614434100547228479720936964096", "-953316273783353512013220442274771625431392336251497480192", "1291079337584025732940261147787999373261012529517921566720", "1894221825619900506740744006984157493454812164925803200512"]], [["726017636649457826615640147055607808", "28800566164711425633546492876685312", "-20875890563009296911650760012333056", "15423994635672268524355941891571712"], ["28800566164711425633546492876685312", "6569473285408555325086212714135552", "-2541882791335622443375177425223680", "1757550186638790086648379436171264"], ["-20875890563009296911650760012333056", "-2541882791335622443375177425223680", "1507756904068309999354516921647104", "-1212635226814413926988488651046912"], ["15423994635672268524355941891571712", "1757550186638790086648379436171264", "-1212635226814413926988488651046912", "1279851253029869914136275817857024"]], [["24098478678496727590724451285598208", "-3417316086141541033339017605677056"], ["-3417316086141541033339017605677056", "1368904613343082972986956421529600"]], [["748132607543876601858064112673996831203635336685792436158464", "1777430768494139490152297833962266581472927952015082561470464", "49350865594785826676280696516272329902523713010025680076800", "-74585693831793466325662876541981324747476926432340319666176", "-13657199914261023611202199199601545754822895633020577906688"], ["1777430768494139490152297833962266581472927952015082561470464", "4363070571534929023795779669386352499658752687499571525320704", "121547380277884766039318316389125704626630691839260783280128", "-182416956977431027623916608757640198527934207106175807258624", "-56718730012899635308033771201101027674367635114531393372160"], ["49350865594785826676280696516272329902523713010025680076800", "121547380277884766039318316389125704626630691839260783280128", "3387228720170994573807231323511490385647095644807667646464", "-5079939055380345883368449740744942893239626092129365786624", "-1645007186067487474759859284465758757370076446997537095680"], ["-74585693831793466325662876541981324747476926432340319666176", "-182416956977431027623916608757640198527934207106175807258624", "-5079939055380345883368449740744942893239626092129365786624", "7629816235644519362466221398269027649161833481907839434752", "2264254141867693641134862721939151316576856988694672834560"], ["-13657199914261023611202199199601545754822895633020577906688", "-56718730012899635308033771201101027674367635114531393372160", "-1645007186067487474759859284465758757370076446997537095680", "2264254141867693641134862721939151316576856988694672834560", "4450974197855862445576748115239626046129062107046486212608"]], [["19020853334862647542912544370350432055161717781786674291802112", "2131809654781814720871811661218232352462759227670198336094208", "-620798502122041108040743093773598727663851277435197433315328"], ["2131809654781814720871811661218232352462759227670198336094208", "238927892677207133773678478048293232182999664034354103844864", "-69577542983952185258109473326200003233652725948585479241728"], ["-620798502122041108040743093773598727663851277435197433315328", "-69577542983952185258109473326200003233652725948585479241728", "20261487402912717070385716299812968048647999821660691628032"]], [["76956095724134257039683221496791040"]], [["716787628474913760765795831648889909007949086427439715382722560", "12497984328927967702905395159019554641307790509230806842474496", "-2128619450990643943378241571721546822218027209391577405325312", "571355140473612987887955598681617439560715327893514345250816"], ["12497984328927967702905395159019554641307790509230806842474496", "3254030402508406545321125859757651898973378496952514050523136", "222054624806424341892301199701894639799342885193233159159808", "-98250960414658909784458126802288395258221337551071367659520"], ["-2128619450990643943378241571721546822218027209391577405325312", "222054624806424341892301199701894639799342885193233159159808", "28444568313240085325197938511533527000065675640391723909120", "-10934050124356156186796344483770856469923380241734192594944"], ["571355140473612987887955598681617439560715327893514345250816", "-98250960414658909784458126802288395258221337551071367659520", "-10934050124356156186796344483770856469923380241734192594944", "4312363371163570786311092179250839344744355570955371675648"]], [["30037580946675552571799986790441827447125557211272590579990528", "2384660333189968494641205903974810868888108242718942883217408"], ["2384660333189968494641205903974810868888108242718942883217408", "189316340579651896967207786681309032724694322348076778389504"]], [["105663399714331755807634561529422886395614318189300650336059392", "-1484730255997137012332445047987686235749006247857110166536192", "120314209541071140602500630788093885996035156328645274894336"], ["-1484730255997137012332445047987686235749006247857110166536192", "20862701172147926530211850404944861706795392310731929026560", "-1690596248227460036986861183066215456246300081929609805824"], ["120314209541071140602500630788093885996035156328645274894336", "-1690596248227460036986861183066215456246300081929609805824", "136996434495088221505461658848526194200358336915639894016"]], [["9734158156016773511761570526194932154669887284521243508736"]], [["35972481215510128001864976474046464", "2487906771424942534680721915641856"], ["2487906771424942534680721915641856", "2297624008365972316329526419259392"]], [["1652339283174715362527404657475584"]]], "claim": {"K_lower_bound": 4951, "sdp_bound_num": "11618970606307949739853564363801608161087670795510578947150577664", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 0.8826297802255115, "theta": 1.0, "seconds_model": 0.7987215518951416, "seconds_solve": 40.59252738952637, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q16_n7_R2.json <==
{"problem": {"q": 16, "n": 7, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["73682065258446795168238019461072811203445653504", "30970983772659028299041235656074832421847040", "23134183705089961699409448629663741051244904448", "30888669337460649254714835034113530249871360", "75232758898385676914439680688060909544229830656", "30802501666377807098820625700711424617086976", "127835820692349070679949493952350682065865277440", "30789605163357826581046004462489187353886720", "152518045328523146224460502939748620872796078080", "30786585547533047297073355691624625682251776", "146710923486284540779307960331040211677189505024", "30787078123742018819394838132134615332159488", "147147449430548566150104030083659053479336345600", "30787039777171719803143973391093481697443840", "30957971124086333525561796495286558466768896", "29746230559967308659754271307296267665183604736", "6697197054734758832718373614140727859458605056", "30990223763642451020416493015782858399154176", "98428905643348480882143441869943947465787965440", "14126215821107072783308233753826680366017019904", "30857152491894373598126789535265195124850688", "127782319424412747243840593953011080551433502720", "62678343941824058380989466374080110796627509248", "30797316171680867555555927537889753220251648", "152569312060584324293602615751733137942285123584", "118007640710545601539454813604680861008347004928", "30788403018076473361429929136081502398840832", "146709687940232133822043056698660524337586503680", "152531626966607247118833743772579471818634559488", "30786831584195885945564813832208921449725952", "147147601856155144171791515298276465682713411584", "146710743725758458845000937130825447346007965696", "30787058951066684764321580511930731603165184", "30847481903291774395922003553307612835479552", "148604307528697041592044593978135815401733357568", "5462733915561019359728541657278471798142271488", "30964421782828118599212243314528504267145216", "129938026301756974780505847463085501854041243648", "13079522368236482891078202525618975332320149504", "30854806880621113827803017748447330968797184", "152647846721577989473126744915938368030634934272", "60243429852613850605359873891555314174407999488", "30796107119855270500967212118421527876075520", "146713130565546373648852503842568002590272913408", "117987320685871131159076812201242201790571610112", "30788651020645497674726926899822138268581888", "147146475013215542602351966005704397884602974208", "152531557379335710801044634826668527187994345472", "30786812406746646578794165696503298001993728", "30789895378670214157775835043804624342482944", "133472114844078960822869695838205314323999358976", "5209687057216483123668639418055471425319337984", "30965153285861446506296116413049096835694592", "152904584246549241504039805365710969716705591296", "12950168826508470219178470655688564973921894400", "30853706433154865218368223115553679849029632", "146740782129464989539617034618928901403153793024", "60230559071881215102890371061893580743078051840", "30796357226585225960871853888128416651149312", "147155511111050106879185669582624949482341531648", "117990861922737573849435205521165298292465074176", "30788631596963809649178186609869509835620352", "30782191188873716816962828845940579854450688", "153296272934228903073751600518334255590595887104", "5184010255297912797698717716303796995694264320", "30964224306525885802029934606594824401321984", "146991267441189808491098193572057742865525112832", "12949676811184735474325052995276818177626996736", "30853956892544237213255170360465680253321216", "147192094083808452320506975764368718004561641472", "60232949576735106512563405827306849486625570816", "30796337409492497041109303391593896171536384", "30780372364267182606201069018028276763852800", "147534513870157338737701568828703646297609994240", "5184155536161813501732184211615966013452976128", "30964468567285438388158588101998051233628160", "147466872627904652268304987861526751658232512512", "12949962766195007913376793249608863574489300992", "30853936005257907633817920712593664789970944", "30780618854760132066113949873638507735416832", "147987651163382023650595089073859679970461220864", "5184169468297762006916987075212951413277589504", "30964448667990849095802952350655047549321216", "30780599682216294477893663916994958779744256", "30879504614803656372079232463561787678130176", "30799529888947398895735921363016199130054656", "30789608268267903398584855980916141860061184", "30786583459341963556860474261150540968755200", "30787078178151506340011493525320310145941504", "30787039770499230419036009421668851524829184", "23945699712989688181574974210543843459169517568", "6350833586757719731492122383011645704319795200", "30998046655173586429191964835749196942278656", "105586919251426648337173962055936387323531362304", "14265005614327064864456847736188091012023844864", "30856496705792681103263324318562017165180928", "131692141831243359658366493738772886664104640512", "63604602988231645046568378789683817042818367488", "30797095803422735796715102662503121998053376", "152602525219622854032577914155605044354212691968", "118027509648258143816099310077835291718922010624", "30788401665830851835461730944740324850794496", "146709566670192857128657323371235578192037150720", "152531495880782585762995317848234944354460893184", "30786831589536193391076680097166906869415936", "147147584758004665766340691789408541502204805120", "146710726728977192008725553413758403000863293440", "30787058951815163119114149992219140494983168", "101685971406170074906268735033245831219797557248", "5371623964831350958556775704054243784906506240", "30967399050400386640520056947580522054287360", "131391555035013635522801249440360041465667125248", "13094103376402115620793196265695623627491246080", "30854725828492078550160973300950145387462656", "152513980809764136746901285479383642573174210560", "60222568684329815239791152429456601888090750976", "30796112573180273636026612178562908122251264", "146710765377958281340461307415964030966219931648", "117985791009101949748856531559329482262477537280", "30788651124809090259504108048971180128862208", "147146248276141708415538058509589547398669008896", "152531313742923146847863820011211324343306944512", "30786812416672157659935073390899599836708864", "129798545789223732738164713898594712167838121984", "5203938331117433426604451019825526082759557120", "30965356604484283366469955296885749080653824", "152816017874658559728841839568493472606398185472", "12949533189737554924840650822316847533238779904", "30853710041384808195500023001067957618999296", "146735300023191721516789758026643545352910667776", "60229635460778337757178005255077188845963313152", "30796357468053856043392652805353559981817856", "147155279069941185761874642990037488771495100416", "117990712743373164822726825560514047854644297728", "30788631607121461722365967384175445243068416", "153911085059575567657399730089859809463844732928", "5184710631373932446078899157110643439796486144", "30964199322582485147001197041268596292976640", "147011621182718279321881611576529714084751343616", "12949834762850494713359953274271811792711712768", "30853955995894598447147418431083042649931776", "147192382345004877425224958895615580497273421824", "60232997847588277175865058464334835501439647744", "30796337396873800362781558064704103420788736", "147443920566637406018471621737635745934075756544", "5184043612408477971016275736750600207000928256", "30964472560318569604418492122779447443062784", "147464848299911122661694042273265488721789059072", "12949947155062187800108091076471178143805210624", "30853936093875317983605132119250365338091520", "147997989987563053382068365954074271690870751232", "5184182155016114713324046401148231786984112128", "30964448215388762423952234014526294584197120", "30796276177028701885387108203927555356491776", "30789485187764046641029312481404102132105216", "30786580263197141854434667523777014137880576", "30787078026551601350747725538141001725509632", "30787039819827536103164014349038445601488896", "14191453053908753836824804246141223317329149952", "30856842642849603185999178531773489273110528", "63534402508152712924615922385078817702094569472", "30797112279823475547243018379908002193866752", "117974535828244036056000429168577807071345377280", "30788405272149596131182639351330490091044864", "152532791614173497849865616305520578637399588864", "30786831536749692303684651088824410080018432", "146709398170907124671591714722588350541251739648", "30787059010320724358797564502146109356900352", "152667922497366294024165417244265972089537691648", "13278523274824711458896967552026596227726442496", "30853716084205404617014041629868926636654592", "152523226528146518222743318066181693967228207104", "60224010215265606010973207677960402566945701888", "30796112196227615853550989877638275054698496", "146707084121378486200483980651249602022615285760", "117983410150116339602468101313992260353878130688", "30788651286939450488906370509481745418551296", "147144616828357661580589617446778799318108209152", "152529560699649252374995917278498385449845784576", "30786812488090384247315175340075556882350080", "152499561530203407128805245201279503459992731648", "12947256477207250460515252537360360789057208320", "30853722968192947401641560643909090478653440", "146731569176775972926868266699001697261750059008", "60229006874144402494619675930472252800128516096", "30796357632395607986092275749169626030800896", "147154773894691776805163727259952603746241871872", "117990387965586946325468287662119212929878327296", "30788631629235732906190807835989073985536000", "146906259635222032370504447218557402382325514240", "12949016691487636141263343931370382241906556928", "30853960640105671063079026967333830286901248", "147194299248582164401665480567017493896598913024", "60233318840332387187013475283692260339778322432", "30796337312962186339610334121584742574850048", "147482893848458350668557853254801436039601717248", "12950086304221946511173865342745626104144330752", "30853935303995405455898851030579354095583232", "30789292011951174179229681050838293328953344", "30786569837600565446335094946137897615491072", "30787076809141747843762168495745638523207680", "30787039424287552778149328556219884267110400", "63159576964489185664533878967984090828299567104", "30797200873405014623859568616341283916480512", "118155179498062562069020693348637711097049120768", "30788392987693801920237116045331418293731328", "152559312323555401634460830434691027966913150976", "30786830456527311604791857820558528318799872", "146718375421144282668054288619277137918587568128", "30787058615011190999736087959781669391564800", "60220320315028178871030536717590665134044348416", "30796113161152910996191020230112247703142400", "117999245461893971945846517141259738323299074048", "30788650208718519252048530083701221939478528", "152540474818230646456057455497765861430220816384", "30786812043480614256576450582694585583009792", "146827597601412593224967861878351304606928076800", "60245180096536506622177874129391632521648668672", "30796353405055418946260326248834312863481856", "147165711328678609627064057683597175891186155520", "117997419556468907874068875276963306841869123584", "30788631150478637251204546429593409082621952", "147197953539809376832098160634421177440968638464", "60233930751516837074797397217375580494665613312", "30796337153003242263756828644542635525013504", "30786553999200437595023217714461637299142656", "30787065801946877980544660850575107514433536", "30787037823425866185960217052721685014249472", "118808766244404726931656065883345937498011336704", "30788348853478773726905040361407450038927360", "152858025816475592414645158414357435150109769728", "30786818315437821284821074024370944771883008", "146755258676600701014862988680899108634651262976", "30787056991379800918162334276403400479342592", "118112193654837179235298425646013546833121378304", "30788642526502554771099153935745540176216064", "152582946700909133625516046462783380704855064576", "30786810313903871919322303632786614709649408", "118018146616797652489668587797018528240357081088", "30788629739575650850295524686735482665566208", "30787042058269618324113820574711306814226432", "30787025824579152611989625907213192352759808", "153325447188386614369403986280905957299248431104", "30786799412233424987867217111553485846872064", "147026107237390884007372413826263792306228297728", "30787045093362813319730409510839715809460224", "152893080706794554862660117380969962881488519168", "30786797713491060416405936397341220109549568", "30787003205845761269864619657946812366454784", "147556075511088786117274906145872544611247849472", "30787021938937527777663060677817005628194816", "31109619041610050390401428047166657980792832", "30914332863560814048992948691219940206706688", "30804807456636101869122512440654037042331648", "30790221439498531578903022888265869422493696", "30786584999530723295625956035512783054307328", "30787078132406517134798164634068223065587712", "31025652089371573756911961490314213470502912", "30862466373678992056171730900977706189455360", "30797933258508023642123856060113688224333824", "30788404505655400911689877091892651511250944", "30786831596956326758390735200574663924121600", "30973152764226766842260957374960931029647360", "30855537543679596967284111675808888165236736", "30796110725428561967351564514115137684111360", "30788650789672420350877010444457745898799104", "30966039937529284805544980491584936754544640", "30853708329442826251115782270645636501078016", "30796356589027997142006345772418216902000640", "30964223116450921929622816574472728434704384", "30853955357887227395316881769053473552203776", "30964467617646897814115726060087459828465664", "15494380396217859237042298028832916782574469120", "30909018108830744111680252584117963101044736", "70583407022581262005661739085387249193714712576", "30803332409017653595040811717500059590328320", "118016465442968128714831848992039850807809540096", "30790222191180719758984481601803591100661760", "152523890127686431202291484976494787577316900864", "30786585309392396180964230275016295985446912", "146711148181108597676627860490654654465287651328", "30787078113847275499990329279090656330907648", "82443895826220058070022663493365034241073610752", "13743775533936410952031106267224053954717417472", "30859028219790083240996349751737238046113792", "119638357739378389602823241888332409833028321280", "60653155566898010472760639257530085422206550016", "30797821446180139626524747284971063810719744", "152544743154205927988560323284414671787112005632", "117992941718734527635010148112504125396518699008", "30788404018757651172444212129929142483288064", "146710392603703385780021644709784414874121535488", "152532388666790981861357472134032237435537063936", "30786831553165151082500657718829816825774080", "122992675120372434756705680901467619196525346816", "13005595751264212798779767160753982609484152832", "30855220623169714999466301030561116168650752", "152545036510233309222334051824104784280047058944", "60227410263702769403113188543862604620128845824", "30796111307204571618629230203150520645844992", "146717761136687338720650614894385984947208847360", "117990315463544929201812251293454028006804684800", "30788650816723440430926997474654444756926464", "152552022985127795096963757248556505871010496512", "12947634503447641282948160676250921124088512512", "30853720821505158644786312313994665237938176", "146764322632141178405895350022010035267719659520", "60234524652562807581927033898023274964003586048", "30796356189909114308137154180302988646547456", "147029825417411330372781833286529595614462738432", "12949975999858254382922896167370463585564098560", "30853955194148198747184367631959193508904960", "30801398617708736407933501965902325198356480", "30790113289878149907932593882379370635460608", "30786584459904866100641353452773768926593024", "30787078147120273825051544689070696074051584", "117965907828934701401755454509909211990166863872", "60220320315028178871030536717590665134044348416", "30797933846550183714894531067901362621644800", "152499561530203407128805245201279503459992731648", "117965907828934701401755454509909211990166863872", "30788405859827967716368676799254658449145856", "146709008046057469740596444036016609238292889600", "152530892040868320339675387276442427816367095808", "30786831614136159042103735593598184316731392", "152582205496233355980005236458009133575556825088", "60233203335270294558633453441449946595398254592", "30796109792700366509869668433185276319236096", "146715600063018937854458723971183997121049133056", "117988917814389597942194501494004321129483730944", "30788650911891650658960419969713191566442496", "146750746591846359213627101369764624372420575232", "60232237754586086871513107977093484926661033984", "30796356787729859310546112239180287420923904", "30789897180313957746438608895836585688301568", "30786584447956110385133834510772234828644352", "30787077822650381113689047633760410272792576", "118015354117099948716910069889564055085124681728", "30788402493061247499666077289924764635234304", "152538017636107386166282146099207585360129294336", "30786831323857417548259556219794570914824192", "146764768796625252302778177845292308926828642304", "118020715123838584286918282820108903448747966464", "30788648747318824695612861519376210827673600", "30786584163401866076233582028720450452848640", "30787075773090340348932128806803105374011392", "152576009462827635863262208844377765461855567872", "30786829776624172395341010844921611423842304", "30787064110907070416960001895686085032280064", "30919310890855189915167076216822905289310208", "30805644953994333443321045814028216234409984", "30790224441805716529752715019235705556566016", "30786585078367909683162870547595892784889856", "30863291431021185884641698670053820490317824", "30797931574896373773187900043574318920105984", "30788404192638043078727590007672235257495552", "30855540476221492485288798732816874689527808", "30796109762506412264600307975103135118000128", "30853706901577478969075101458416268642091008", "30805645919517098063001457819337303005331456", "30790225633991439969663684972116752474308608", "30786585024130295281720518781016642580119552", "30797930477699336972693265309046697615163392", "30788404292741373073894459520672284935192576", "30796110045115466534490971006642626811133952", "119872293128200825311393003977814852509657726976", "30790097825622365818255960953568633917800448", "152574635364576963511759625755120081009045929984", "30786583242594149307881848233552877390397440", "152499561530203407128805245201279503459992731648", "117965907828934701401755454509909211990166863872", "30788405859827967716368676799254658449145856", "30786586300757580020340312548138066634604544", "30805639416835550527120450810171482678755328", "30790223487797812117690374740336559641329664", "30797930287526319650051933373694788797202432", "30790221901925559083103104625258119370375168", "2596051654758828014603722766048356183572480", "778769472975919731299619441659140299030528", "10268831637124249401623082479151962153549824", "12020747019742830802052462473802962058608640", "711482313870260169671626936090543435808768", "38156328903979594300021431058864460324143104", "15690107807262597766094436613144149128904704", "659804451424552767877100898797246115479552", "206959225646284965653483922047295762798215168", "70610811724021269100395346950482581944008704", "611201647553827976417479543294502153224192", "1077572838898248711428355448798695570798542848", "303360910552978521307524190737701252091609088", "601772857983491178645598434281857510014976", "10679136726200003139848641469080466492871174782976", "2274766441061003403305738924396030298272301056", "599377336873478120783424915902110594236416", "15748826932030623003981998292846752285715987431424", "3039136359580639389555665193512559374929756160", "599297895114477070226002090078715680653312", "14014161008903880673477540194506348933959114555392", "2857029087812702865969686443476438853636587520", "599312963621582783432142303777811372965888", "11507087484773754658255558811933236260765696", "10675935727446868843649175104138156001198080", "3352359262845617285254817663758794087202816", "840047810274256874390099287107332172939264", "36415324171106924686919680157894756884545536", "16004755210092825433964959301584072191508480", "6531226405043968094309958268027420192800768", "701151941443631678823553318863069517971456", "166378416251636156113835825489046133228437504", "77020170905755143281563898049233889395736576", "11914406607742401032300394496056183339614208", "638426353932557864289070761463207625228288", "1044744557179457535956470302509046539655053312", "306068417223065713952632813796354722745024512", "55442099389541700501815202277520361794830336", "607158592425462247600103712211270795001856", "331302206751836248177220674239104227628497764352", "2290002115910925101947596120662365492192739328", "236888419742104169175161740180354279197900800", "600739044026699393647589041658047840124928", "64378147181593217524620640243902740977466742931456", "3038693415822286955246893519665765012503265280", "2274362341730529716044254797944401642037182464", "599337636004172948625258100741549039026176", "13727201220737204304673694257935188267927632609280", "2857041263769972312326901044699228354849538048", "3039222733625431846904555750447176528617799680", "599305427326099602764905155458278442926080", "32270737495801983042986316269946521767641088", "16962213156560329411292129273974293423718400", "2823163888744217344913859210474440072626176", "816244926525671523062636836174001432690688", "142130946566357452958695444964845131195744256", "83624336489149836791316339310658520117936128", "5762499655582755488985971699117115035353088", "677163798423314739213040165527848633761792", "984976982578438791806196212331380313516146688", "311607733703531771160500472833287635255427072", "11245160305618571716025062877861948264808448", "634467110565585298753996162088621595164672", "141461236282474113447712654062168237595288403968", "2311443226750741392155321927569528596625096704", "52667787438116286493036134378801030880034816", "606115431542187928711442430991400079196160", "2437019381992930227113191139257131980414250909696", "3042343280412954237704703092873303781120409600", "236742156176262984405874076567864458124197888", "600700075474455375611828568961999546875904", "9604334707085735646398215570833250708391815282688", "2857296546723913450344709938319786972748447744", "2274820667241833834545703951595714966156476416", "599345140752364479215142311456790743613440", "126904655949667797104750246292967263322505216", "89975996770172099459161822802994091276632064", "2650267404604940014531973921762337483653120", "785568808677448380868975465750387075579904", "907927943927028816225756178531507756993609728", "320204302651762676599913879982221278301913088", "5571956964824074221966641890821979024392192", "673136489143681499921043338854963362136064", "46819416098423693996807245400779740772699209728", "2390397003330074633534551272788010818122809344", "11120868017330239139870030107704569731481600", "633345654891974670200782725930639073214464", "356252239789219643610317491214794679940984864768", "3064689371903011575079517939508933446351192064", "52655967540745137289118846868994071719837696", "606076369952147634271268540902220480118784", "1090698378695758251785598684615451646562289057792", "2863947187058781527333924840868985537160019968", "236770547670354937438782205073856316848472064", "600707463575615291549986240543301662932992", "806314517588323093205028010298281107094765568", "335097702421451874869515499905413386399121408", "2604437034067413372474826034714282400153600", "780583554777062177031275028437702054772736", "26063564401534250928751573074488322369098088448", "2491705897021331037980028950358821152378322944", "5539147375685485121180029347742188721668096", "671905518911394594126638120581098924670976", "59836439777473642727129924609133506806903996416", "3201105083816881016642716542737278374300876800", "11120293405068868101452677341639063763943424", "633303158996546071115387886765729116061696", "248269748467336282385699260059506076444480503808", "2889693882148028648429614337416819925934145536", "52659352824288344479900199083856480020987904", "606083628478529322281664198362862920400896", "12817015075163498384102040554171099421010296832", "2764890887520901372868698638415704840418099200", "2596577584508887826563119513944566704111616", "778988885889049862288249142859618639151104", "29119735738447916405913398737430055357798940672", "3392551769885856092926828244922738679450959872", "5539023828568949799114954877804924368846848", "671857411437795708281702878697629413277696", "53024635685350224747012374248835985156545183744", "3019085432128242262196512923553162448911466496", "11120558903262911348867506383585651866992640", "633310712900074399318389247396739547136000", "13355941283717898662898584843622580930304016384", "3933426015397204948466773229710184021529460736", "2596556358567278985437543052410587237580800", "778923690187409459269820807364249277956096", "26496473093301474541454368119145995485508009984", "3201593915609093841237485113097206916282580992", "5539128142166076526371859604636994103148544", "671865347483330273043951375430857812606976", "12433129389360305067646693248402511170671476736", "3708441994174005360607339375598538644061683712", "2596593826523393584486375400173531754921984", "778933048213281829151612012594189503037440", "27563776251140345263745254222325430074998784", "6930387870797849925737442576010062824734720", "743818633482988584116952540730693808816128", "116362999290936345037388394210161683469434880", "12292774551758504184963381645134150286442496", "667562806986544597011904166470649097748480", "967298834183569457386697407297656148228833280", "55678666928932773506969854656519965620830208", "612623781580811545908711481617114453770240", "230523631401970135703179175460893724315456897024", "236962491366996889389827061400895162102579200", "602107534446668165141185016682283358224384", "2561291166462308962913809594318155262966528174449274335202233391060615168", "2274281995502011284057531970003713067950538752", "599377370514138534854860852879116315131904", "17729933519252491599998968753934992666604616024064", "3039070829072931689608160539266469125020450816", "599297897662703588729992622954108338307072", "94274969627214722673515426693202097427447808", "12604756927416849127154564341772387725869056", "5883588558393119818011195793228792791564288", "709536536469557009515508820939886968176640", "837871511608080647013992927247618070227714048", "56178177116664364665569468069453637282168832", "11267745717092080607220872652730885746982912", "640395719624203668084309614950375862829056", "144037636623887479735754064923300482396496855040", "237108837649439988420893832200552695312941056", "52667436696605738131394964102077824523829248", "607509088590815197652834775543149529923584", "2852193660472246312821323153622207249682922471424", "2276096909507694203394797119174630801166827520", "236738808545867854366551718297695193386713088", "600740006798189336476086434481029397872640", "14263736746766168838953418848473368276627550633984", "3039197422898977301149559819392456728143462400", "2274644676300550817517079709033078659810852864", "599337616400659089721231574427281836212224", "692584783439197796994911096414419230753030144", "56979601636020280262725245853761621228257280", "5582609470043734962524249974532209312268288", "679737714655809281880862953996522864246784", "54141590717816075937484294434220060304128081920", "237758694558217412320113196542221211595177984", "11120510788501687231581893270830916967596032", "634868617626981988602175699302839224369152", "378691883714165319278389075133610437862691438592", "2288023007004790163258628277901383997316923392", "52655506367874382355806202173499249988206592", "606117058435956474610003600698778920681472", "1142600289969365678034083738389666868909135888384", "3046652044032104538865449825925202645782364160", "236768212946996479030705295529308935134642176", "600699907734374319124139770727707501920256", "32509330173512906239948510986823913748922630144", "238455492099097968524579350853731503998763008", "5538913976019388832736867666814779990736896", "673621963530351333677652661597762654044160", "60778156713380701576507661041051486630252118016", "2362692525915692319312712751032364539037351936", "11120261383813613763649532325848779717607424", "633347622577357528056653070800798475091968", "250266268025052279996215098156041963248606511104", "3075895264895422751541604837253552668999155712", "52659263720176210861662003162708954237108224", "606075933292705144200860786868980828602368", "29211922393501191813105503601431471074674999296", "2466294306849382333229170902915653466941554688", "5539020503606872973740868840047053818036224", "671907385754350694002176110123026028167168", "53024513036486132675986094509880677793940897792", "3223257570131397312003931260878979739397652480", "11120558908657556934463765130330059445370880", "633302297903161605049677268321388428525568", "26441261237506879766763759511245529583796092928", "3433067790433501823870886279453502142930747392", "5539130560103866478844157201079773956145152", "671855841179380610656518511710761914466304", "597821494946730047533391995053020959270240256", "11328921338401761260601918661127711813009408", "670661423851172514717544839932849126637568", "137400512242330864051155054456894168632225955840", "52668366963685884290042668668300707720331264", "613009288341554544431093545225271684104192", "1746735599961896303475049792517570735278152220672", "236751245035667080063300486172124187910471680", "602108899552760023177325818970116479516672", "13646455169104579481735099100904830320164474978304", "2274661084480518701385208244858893797330780160", "599377344188384919462906176791753932144640", "93055477693281860471405844761817908978384896000", "52677989592817835003347113738239622579748864", "11119555699532562929417869802969508874289152", "640881142669891996695321578608393174646784", "370350857854654587388584473753294536095289049088", "236870562134566615380532012467540998790053888", "52655671263472607455611511733956736112918528", "607510654358273688431947767530809420939264", "1129609283803089768755658459053586229595916468224", "2278870124662173217754481260582261039497740288", "236768777192404571381730933226414471055933440", "600739813847554645714065609934297727238144", "60755534206717375221198673605937690843300233216", "237645086569433199928399341981793771826708480", "11120262141409109743466724130665944848531456", "634869428050244630078965292726143256887296", "247532529721624458887452937582237841643725127680", "2295371433443525479744289116565395690672357376", "52659386089599829419977754492543099190902784", "606116544399836379687131177300391089930240", "52668612801756627546591991640038414825191112704", "2376919703202695446094153010918216541424058368", "11120574668560949240202757420844317780475904", "633346606374018229998455750003753918398464", "217849772844276809984836837471688640197296128000", "52660912527059841954508305903904235339120640", "613010298318404396485956567532483632955392", "573396327584141027275491684928476032093034381312", "236816927061798563316449633615944151222714368", "602108474843906189301139578098112712933376", "199618351556602942224855276076913778460320595968", "237000209058114933207057475699389273133285376", "52662075177872834150128340060425079803084800", "607509802024722549619765357709310082154496", "5537970420996873218021535158613737780281344", "671724383841950682530572130554468710219776", "24893173481201118448749056262171761997512704", "20092125961292088263310466938633021537910784", "653780970681169261265301932972098405269504", "123562360386992760973414036800620888355504128", "91735314672468497749422255893009891481092096", "609985789226631015113051358709224424079360", "862404104927743265177317491187730044332015616", "326278548503659530434694262628231107642916864", "601689022784915017125193936984740349345792", "23400176318668636246916392038886645756774580224", "2519117007735905633787741200322675902091624448", "599362018320820206315234747146039935893504", "15433246017248438821245113119589277636736397082624", "3039148352014378505728582949410199022151401472", "599297894648149872578738865592218440171520", "12991718661699815567836357295518557948648089452544", "2857074927475118207849190690341200592493346816", "599312961604552303413437122266020687380480", "27914533970262550214736838088108924001583104", "18477879233988240994546904061041820907339776", "6908561410820205996641230007925760875036672", "697064703054334756379580512805018497187840", "112410443756175196536471976877486698284449792", "99029155588016192261382978318167505832509440", "12338606936796287559253522187862719980371968", "637252390056507310788857998055742533271552", "678312964480658129567148514627056756441743360", "363613967969592389671494676866434828741902336", "57078404036128158442051607423706648050401280", "606968037296534476937952054477495650484224", "21919143795676205371894190938497730873871302656", "2537575198970547827837586762854550695789461504", "239303555805594172123042772949559690632626176", "600723669235606631895297951543260065300480", "7157516701906089899900837458876571239133575380992", "3039840484641945378127998004715883215351447552", "2275004872281234264491178524687132666579910656", "599337591398010275011290983635752176320512", "16133668699028953380460547731066195254896630956032", "2856952571778606177403232075353752764489400320", "3039122370176112617673176095972641525460893696", "599305431228764720889939478580881709334528", "96393336461108989396641604171991623070121984", "116011357235012755934425260866524533103788032", "5875530190116977548698689809409515339120640", "675636427228026607920131863591384795578368", "572519024642310721091243571701267108236099584", "403592249899135065194396511882371893198585856", "11338417377102131084788568677202475641470976", "634172817235279624660403057441517552533504", "18012678634366175586705570320546922354735841280", "2602927836228370388807610797515873902399586304", "52802519199454488543758044389693823721144320", "606097633665245593194641255370581834989568", "1695813903209338416395972618748931253097988096000", "3044004224116555395442555325720574085610602496", "236752208606873360452348359211402408600010752", "600700010757694503670792057117971018940416", "16516014701211477169956344467130678449350276808704", "2856940860011185431486988731184722597768069120", "2274595210949496815506790924262825945232048128", "599345156404192363624147315551118129364992", "506861992737532754130452736400733486559789056", "444150023241174068959985939296299993433899008", "5599146656362803260876787266852283274493952", "672741826294062650873458113916129977040896", "11851119957014813127479284985053485319537557504", "2814372432016748932451508678328262609439031296", "11128667592378692963091370947540187185414144", "633320376273177979612702422233877261058048", "344200237538918408028317507916103360764878782464", "3065612781098898883027499153700850097534795776", "52656240054154413584563373861550598731595776", "606076333848996227195061438245638754009088", "1205238805528799817551872124548596191238692012032", "2863232686337477740083887817333565935027486720", "236765663088171224377006256609785435954085888", "600707495017393644802572416340339059589120", "8077697578192400692836654201966728736441106432", "3165543102235466605275673372007923182880161792", "5541769790418942365312593246986445986463744", "671866953189635876710560628168828899033088", "61659655689699983516046907105502288197336432640", "3196049344547150645221843662146266524402319360", "11120232296604879454039546973066025154641920", "633303357192464440140425063742701156958208", "255571996251974448772653527454998862971378073600", "2888733202107430051954226459629041333838020608", "52659033694092303772686787811526368542326784", "606083670753628244233549040453616526163968", "29864305980470009244390227012233012589098958848", "3382726168401497477431507504798238775795777536", "5538997560374276976003166301321326567096320", "671857797911805760718929033692678027476992", "53219716363448066174624573907497018185415131136", "3018455455871758600957542000211078128620011520", "11120550354231700186789221492724473272467456", "633310740626743253672998796135492225073152", "26465228381386916486621882564401805912436637696", "3202050695796766523888422355584593332816314368", "5539129509251784047722432337273550488469504", "671865327370310495959350850441468176236544", "76076173084736995095132931156430985285861376", "13021227195419512922704712468088314811908096", "665540875867419290271228302628358067322880", "453800367014685258853814507892323595512184832", "59557861550686068974632606517605477434523648", "612185058763499733551546351877616188784640", "15274405019007380230307155002128546573244694528", "240445528926600526440404614149114211269083136", "602085373210436208796620251708782911946752", "29369254967963575885324158265830209724144674668544", "2274458123877290124647839064737441593004392448", "599377358281849178760516781085441459748864", "10779849242532715864327932226125496223789242908672", "3039406721272200458985495689607696672834453504", "599297884602324725211309179526675374800896", "360091236073309509237876232490319693893074944", "61663941696596632557588349034871390979751936", "11472452170464048897575975821894638989475840", "639746943467330195776121309256876459819008", "9275378320405298690179631093017254855308214272", "242918748073838258871149338430072162135048192", "52948729347088198447504584346584689292607488", "607471863170723563164089514723137439137792", "2056598929268865534202712417943420494239441616896", "2276799785765555904274933834550188883981631488", "236746410340682479442760369042576845033177088", "600739957850030841762342202730024626290688", "8299125903013256696801064057500483215458989768704", "3039662902636987221167835853954159527990394880", "2274905407710801650923246436533260786650316800", "599337598301453834181902516133656772214784", "5355043751527202520469913493187434210889039872", "247667266430310730058899839337269969431822336", "11141359007003153973160844547677189996281856", "634800802376142175894491930437331426738176", "383005089619031696926870658224760777465550340096", "2287867338456918876612804265564431718329352192", "52655423916755072530578821793061709186859008", "606117069360987280890743187598152705245184", "1116427657455612613752418357210373982402962784256", "3046842500336092845372131760402960563656720384", "236769363141777950652593785247585665200160768", "600699900330865199031689434831774623465472", "64885617178157318624125735282408289095139721216", "2356892573602209493414818585815662864436822016", "11120132587809761811368212383799361650294784", "633348040371169462140596047006527632965632", "250805934855867711595529372185630449134909521920", "3075813922454313483856151666596001444305829888", "52659239878599780877652148665584643934781440", "606075936450905511635763618004784927211520", "52250295900216198151936783823259341936260022272", "3226163457087919640161442890972529792997392384", "11120593466921418244989366746836423145422848", "633302185825415808563450101599034759184384", "4103196947594213753883910647584465757891723264", "53332495971477662164795682603249079131570176", "612920453801691467295804921000123588149248", "710565304404144067971914055920213316526088912896", "236798047676361583822340327659174082704834560", "602108596896373259215500583462301375397888", "6763376170555344072814586225312636265960419885056", "2275047012607258066878704422659469453618577408", "599377317396702599805904567974236006645760", "367874331133996777177648707093197808696708562944", "236871582026669711011890457933555700783382528", "52655721662354381053109220769184439966105600", "607510647649579879261881458855692334006272", "1103824231807763866395371345709667117975340056576", "2278977523467807241314303585821555742637817856", "236769936479024988643657523338864612836638720", "600739806384568066583797159509036403523584", "242895636775577388753468761836222473580067160064", "2295777837381016852899672696306733653627502592", "52659599949038593037677042700828761464504320", "606116516067177529444089512386161763418112", "650790174160431825005435778401130588484378034176", "236805296125144552559551410052352726204940288", "602108550033904015214702369326526783029248", "11118227139956857219106904093637813272051712", "633177891768959176517826850002845065805824", "78647323341265103101473914437934639166259200", "159260625459801904171563778268365631193612288", "608270890923079281506236766762496493092864", "580425939501016361310339793462832197982486528", "399753363407880778637633765239761896298512384", "601485152067143020009071748113839712894976", "11387253570001452321702807156948712524867436544", "2841863991427269650841618300664313097960292352", "599345823458346306488311341270708669906944", "7697905716541415077095138616614844071775156830208", "3039749857101138907158839840200080649023913984", "599297871263275311994239582622564738924544", "12807696128228843491154296073911698881916140781568", "2857083955193759533255099012740323508121239552", "599312961207323507774883782048176127606784", "89298990309628627026743736400224775334526976", "128276306879156736185118253599712354936815616", "12699370246316398141532473020868626386780160", "636318791289407296185798291528013733429248", "506533925067139716752248254435229100845039616", "444402238349022381267067921849752896426475520", "58755078487287758283783525586996625470914560", "606783904398444527615612302544822262038528", "8470326393075106024476971619814572146772934656", "3109065974307994648664031847030197210125959168", "243524921036381709945114647641374130859671552", "600697530115999029990503521629996520046592", "12483344081136564620415803281929714008991578718208", "3039289782609445854844418154932711177561571328", "2274696411788299544987860882270564144551821312", "599337612809004114478998261418416536551424", "22714881379210548030222668702247651634036812546048", "2856806001437592730747274640843701644280463360", "3038956512723536618294407048941937424011886592", "599305437678750390927596770704611174514688", "406826236937015656626678077755932596913569792", "566134972725806344080582659546924564632043520", "11430616507053545528165056343391326936498176", "633886844855027883630147941518002234589184", "7468954611573284718372413813850082654501732352", "3269986436829508289078630499046325984941834240", "53021934100141773975008903403967579858927616", "606068845071111173841588254424907703648256", "3500870694114324622768296231688388596239641346048", "3041189567939819150460284022596312806927106048", "236735167671633324276057311733780025444401152", "600700120469147620183791489231415026909184", "46195955700276288375307071912707952607508988295195028403517675926454272", "2856446751741900648157586058493612596182122496", "2274281995502011284057531970003713067950538752", "599345178153666194947383234657454670217216", "6920351862404083189806009452694484102938624000", "3387558106976440688586918009002463055325429760", "11136118411443846510061244282736280738988032", "633296262931892903464259361782258515050496", "309915306718131945627976135887185370343263961088", "3068636293822518906593177574412796209907367936", "52657131215057483565316064549286576035725312", "606076215788758736148279788629212079849472", "1297381605399318630301155280006777131020983468032", "2862749671380836880709392720662773509977538560", "236762359758326136200330716304703380994916352", "600707516281477630296629275632230176129024", "52265308818289497738094018588162045386722115584", "3226106239720513843957479989820889169437655040", "11120592787062614620105486380364743485423616", "633302188030295080178487354245099875729408", "253717376295425902238901060476559466931431669760", "2888971896491936293074311672014881310382227456", "52659113005905152435504032937775856229548032", "606083660247163418883370032004673944158208", "53494174473806892383054442006975651254840066048", "3017577363492870300856304739396513561340542976", "11120538432231652072987403353880541528064000", "633310779292877721917229789743041147305984", "274463412309307362273272161448368754411962368", "65144313915528638478535862004587846734708736", "611645916601258435802669047059018135109632", "3475103028484010379095898114446036957109682176", "254022841123954107523243548283206011623309312", "602004801541168536651175441480233175220224", "593498165916627822800036537517251636395014881280", "2283030557147999595087300037462473459441336320", "599376765199935216408981258011706986070016", "10205156507403476205719064520278077871428944789504", "3039454981335272445282885058164311381958983680", "599297882726082789716831844125519202222080", "2427422039054196851918289026449626473040969728", "262298147476885082042735775203831795301744640", "53815383936912884942057746356071549640900608", "607359646815978766812101346868280516673536", "89620164085780011793215184343828188429425836032", "2333498966826642244672228361621421442457403392", "237346076845847664106143454156381011755139072", "600736106485853775449496763382803673907200", "3582389352634513793640835291141096361741751681024", "3041129452425387185151080194675841619206340608", "2275726741967699998363738998090040240590815232", "599337541313969449109850061218413574881280", "30917126096532242453139873732672453081240174592", "2454863175807304653716719518451078643713048576", "52737992384020812217101276167520304628760576", "606106146089727725391522494622734349238272", "960776441038265208705047725148971982410605395968", "3048190195449640576242931158772246939007188992", "236777498290944406847739401948622166117318656", "600699847969052980272301084218235346223104", "285823838243624484699323113306953703578522353664", "3071199450996241291909295619363506825138798592", "52657885338443232791384014206558169013944320", "606076115886292290584186625755655367032832", "20568415875153282279812198416966354953356443648", "239475249059758523701024853166717569633091584", "602091481790075738943641134513209758187520", "802014752870841512295724684142450004501161050112", "2280749541891658552920272671039488248739004416", "599376922576039498174544410179549142188032", "392411150123234614152378441984644764498149769216", "2287539800691986666514742922431250633385312256", "236862045595670668464531976234829168123052032", "600739213659935616897132262992500347633664", "52648185860081547960170668629111191554228224", "605956535315515354706265643693507491135488", "368694080254320951142046750114218712919703552", "661314688518847057186722528058259738877493248", "601127414393110469466269769754131822542848", "6437453724043397397409006163122782652227125248", "3516690171846152606348548647073797422337490944", "599321568981186663990680870670842451722240", "2389884911312675875380763988648157739146970923008", "3042418188686601273778605110806833263248670720", "599297767637346410638421195412491756109824", "9153831471504584494585990183495706544191681069056", "2857338382199143341463587459717135321264029696", "599312950013309108161029868237533736861696", "431004337883798352440871750645905382436765696", "525140343772567700595821797878333703704281088", "59974170807153169695156450621352869751685120", "606656552953301802695941185926088693383168", "5217692060984622450670623167182026290354978816", "4031549409825577445767020662748640832271679488", "247969163452378939984297625989543769340379136", "600670974942390241086631914835817028124672", "2758380118477611702665687681428938463220659650560", "3041900862208704130400226305675054911982665728", "2276158686348421815208565679184204610496626688", "599337511360431840766021105173785862995968", "18099467775277085003971148967810804696133195005952", "2856897625549013668493695999080398810150600704", "3039060193474865654303248588979700849428135936", "599305433646655151526434712406877093756928", "3440500652155797655287300137688518193634607104", "6709435356798339628629731301440694555575844864", "53466353564234381901251337546054084411260928", "606011266670388857285496483941984484982784", "22504399858072253828664802305459413555158807197116242104088657609621504", "3038549994144822235554955758248151356203335680", "236719160296611411854093005456594148786176000", "600700223540848398270327412117911432593408", "530272964286513931074421991328427062656044781850260031677019016059158528", "2856446751741900648157586058493612596182122496", "2274281995502011284057531970003713067950538752", "599345178153666194947383234657454670217216", "565904118418829191564920971234265358146790752256", "3054953175623408119043245124884316616331886592", "52653084374303339195854996134776681388834816", "606076751943276886280784895786789535481856", "1134442882338470610909396567197070564452007411712", "2863657237648181641214222594271964380667052032", "236768565742173897099231455133559044029022208", "600707476333017735896449463504153186664448", "256155465980913644082128341085195642434991685632", "2888658830850484782742942898182320963566174208", "52659008979866884190017241441245434468106240", "606083674027537256851264639198181057363968", "1379327726988605537250945969608404509153820672", "285761292908800636548766710385417792060915712", "601846386950507721154134822700019389300736", "54212507616317454362655472167245862949758173184", "2373868735966084125253586701532485787500675072", "599370743828227944074115180787788006031360", "40731414568597362326151419243917667489363888439296", "3038776685875980393810972799987760447247876096", "599297909102142338744691693591268228595712", "49998648827017792641902811666743001511138164736", "2382661821960995742627531729201998612838481920", "237845241242966017361361008266723133677895680", "600732915445901903044398619917234894536704", "2184831487094293116879582896142353299999754813440", "3042781736722185660501606179479933451849695232", "2276651857140909536687361685348058910257315840", "599337477174998978378635326309255830568960", "277559148689052936955584072951415759533571571712", "3072182392262890064480829334138554903271833600", "236921220984406311572615263301694935984504832", "600698923493707715845879382168611395207168", "96748872519412558558641536961628893632280920064", "2329030669895635954972572610570524227471933440", "599373657282166915602309419495022296825856", "236719160296611411854093005456594148786176000", "600581492752266353279100244840988392030208", "3768372911920102187434279592414739468367429632", "5736158738227099613269167911207386020508073984", "599282051895504684227369396325222472220672", "2861640260885556496810794827309259578552069652480", "3041779820122935987593772256006392891727413248", "599297792412145819620277611850373267456000", "257440877700545308743145876407208053518560883900416", "2856478445926022321743243364175730068628176896", "599312987855911401373378083552493886767104", "4201781862525805616665610046542504434740494336", "4957736704659065668562547368877881022922883072", "250851587715736162050864416474355388276277248", "600654256162524724180580100528371832717312", "484474092944870662646217137800918971631041249280", "3057727610343097943593784067880031981190250496", "2285008583272506516518298269909050074937163776", "599336900150619486044077241627190426075136", "40295499046362394408820737273809666478396028434128409386981221717770240", "2856446751741900648157586058493612596182122496", "3038549994144822235554955758248151356203335680", "599305453490720134913258679988512561823744", "520888347933682232364201465100495332728289361920", "3056379075286986727203915117052708035259006976", "236826786889432314841623283999612598457729024", "600699530800563721003917938809787673214976", "6155217347650583583292359006435103139706267762688", "2857772956133509859671484678019265844868022272", "2275122627137941093825556838510119137673478144", "599345119794296036346938167372291621519360", "848092739830725910309158830865186085611551850496", "2866100014518649872879080930620129136596746240", "236785251660575807033434673254439646557896704", "600707368934714469564856503626822729072640", "15682622788186633769094889565312117726643224576", "2660038792337497513732640293210199957230845952", "599354463663206242479649466291106487468032", "744436902128892170471268646652842420417381531648", "3051003199685855679785327215779941988796727296", "599297435464320066424343332257615570796544", "1855811199549489521583353977188207419453425582080", "3043533220807377577615426838602386973040574464", "2277072529937057926119952015574714788087857152", "599337448026661448339714794410285299924992", "2274281995502011284057531970003713067950538752", "599219448770803492923931525949441265631232", "176022823655398075469654753275247485482860281856", "3091923551587376916510084835054215643202060288", "599295877520980492703510844772223895470080", "8746021202326471135935801905390564922963951181432373659658177252163584", "2856446751741900648157586058493612596182122496", "599312989251090214786412363892152894226432", "347521648715540949513422487791135395578650820608", "3065351849159441110832734534312230684920381440", "2289263597372587971857929577988231198993809408", "599336607964763980386824603562480146317312", "39811172340385370554242909442238412811490305282064729795103932668706816", "2856446751741900648157586058493612596182122496", "3038549994144822235554955758248151356203335680", "599305453490720134913258679988512561823744", "21915316020067948389755992383817965261272528191488", "2856819110126327413039790033628725216576274432", "2274518035694737153537945533185728396316901376", "599345161762634807433061243973907744030720", "14112596431936149827639021878233529717013338184353241313340310417309696", "3038549994144822235554955758248151356203335680", "599297917919856944613089143212512804601856", "3038549994144822235554955758248151356203335680", "599179740772271243865490208185388298665984", "12020445401988518908756124542600391831845944189175724652631090201100288", "2856446751741900648157586058493612596182122496", "599312989251090214786412363892152894226432", "33827762673604620376601323400476719733113664569344", "2856687973047609971419836464930430769183064064", "3038822953830559120785122758272590978939355136", "599305442873197962345441773746526682611712", "2856446751741900648157586058493612596182122496", "599187273371490326220104357068002469871616"], "dual_psd": [[["18920758891636919606360897750428754756989455648970792985162502111232", "1901187753963035461229635765770692105860465500541308273267853754368", "-75810158617191512362196455121029543181276401964261073790095589376", "-10755878006080572079593671977010293794663335206342827855247835136", "836390399653215112430392670469173217424726428901378310591741952", "7840633626689829364895201087311665231094606574314641731960700928", "-4080694291733739958505666834954373868923889015066854008098390016", "672650134267353878241950192560557699279908727050899867148746752"], ["1901187753963035461229635765770692105860465500541308273267853754368", "1268894693257809551330249519378188644169951372629202110401919057920", "-11476611849600283948580259357166972066186491317205971470051704832", "-19364501577153142643244892784972708090806175039408906153240821760", "4048776318542924758927752411951405253482935846878079422239342592", "-1322147149697829094629902662313777460156974047818676953445040128", "514838273663264731073634628719109094264689195198838005710192640", "-213306333459450178615155312738583049179054238635620120127340544"], ["-75810158617191512362196455121029543181276401964261073790095589376", "-11476611849600283948580259357166972066186491317205971470051704832", "317566756712645479424741042537726772245168030722140090499334144", "108557436096994102714310244925822175482973620904844469435629568", "-17546207945787327027898616366867157430558027605339565358841856", "-23860782271601555071708521778656581289086032857377576551710720", "13038851243703582174790772172658242054895144236789075038699520", "-1689424264756265408540608518193408536673998967051271905738752"], ["-10755878006080572079593671977010293794663335206342827855247835136", "-19364501577153142643244892784972708090806175039408906153240821760", "108557436096994102714310244925822175482973620904844469435629568", "316261182427677112688518560940702808300539746211219576983650304", "-67729213108827479823225114826026033153816642739937459545571328", "31334515206951124115008364571844141601230249423678906134691840", "-13368858234630890251814846221235843196311695078594023683784704", "4382442573442853368781146682477446809733670632737563813609472"], ["836390399653215112430392670469173217424726428901378310591741952", "4048776318542924758927752411951405253482935846878079422239342592", "-17546207945787327027898616366867157430558027605339565358841856", "-67729213108827479823225114826026033153816642739937459545571328", "14620605467578517052276345482621189556278021879315394639953920", "-7414648362473184168666168074404021935902303237471659855183872", "3221608217241713376609728308606681132438833332157831733837824", "-1003493308219230980564839164884454029083009474367645628235776"], ["7840633626689829364895201087311665231094606574314641731960700928", "-1322147149697829094629902662313777460156974047818676953445040128", "-23860782271601555071708521778656581289086032857377576551710720", "31334515206951124115008364571844141601230249423678906134691840", "-7414648362473184168666168074404021935902303237471659855183872", "7379549965910034217889546040744149829080403780252391501201408", "-3501514765757079679099022833257738590628297147341544129298432", "828613638357637519521814835072339814779859676585526992830464"], ["-4080694291733739958505666834954373868923889015066854008098390016", "514838273663264731073634628719109094264689195198838005710192640", "13038851243703582174790772172658242054895144236789075038699520", "-13368858234630890251814846221235843196311695078594023683784704", "3221608217241713376609728308606681132438833332157831733837824", "-3501514765757079679099022833257738590628297147341544129298432", "1673694925013322709357030271144804568888932716205753256378368", "-386098440201864010234872822585035399724173650031705413648384"], ["672650134267353878241950192560557699279908727050899867148746752", "-213306333459450178615155312738583049179054238635620120127340544", "-1689424264756265408540608518193408536673998967051271905738752", "4382442573442853368781146682477446809733670632737563813609472", "-1003493308219230980564839164884454029083009474367645628235776", "828613638357637519521814835072339814779859676585526992830464", "-386098440201864010234872822585035399724173650031705413648384", "97115903479830814175245224860061787685150202503374355562496"]], [["163488639367213370834753472128155653647554519123166852866595058876416", "-11977226119357782040839477331577937101848304223446051382517016035328", "387451947042672247021721041045155264978953785850300102369668497408", "37865896171445066887502039963238962400287968390817627953547968512", "-37050744726613921652875446614268584477104286227794495437830881280", "-26123144591680597816590966273101602750677497471712123560124219392"], ["-11977226119357782040839477331577937101848304223446051382517016035328", "1263192586027979032622631701592921923542304275569361312653502316544", "-92548531770224000062486849934014053521658796705784974716826550272", "4893002167907701451631362027165955557141821182434249157399019520", "1688671169274972550865616546319300081175766499151846889926688768", "3359210614451646094782513550037903085441411975029813171590266880"], ["387451947042672247021721041045155264978953785850300102369668497408", "-92548531770224000062486849934014053521658796705784974716826550272", "11592005337832820938662449817403416357119231304939290526952194048", "-1186228487232664413061888516332962712762432242383703243290050560", "85199903715426537106710393897018476368491612678937540397367296", "-305845427282692022415135370664447632696633705206607015181287424"], ["37865896171445066887502039963238962400287968390817627953547968512", "4893002167907701451631362027165955557141821182434249157399019520", "-1186228487232664413061888516332962712762432242383703243290050560", "161666874171548742771871948111037492896552822095233967106031616", "-30897866192981238262059495261574450228338087937504230758154240", "25502825271304415998893418916572093937412285281549583701245952"], ["-37050744726613921652875446614268584477104286227794495437830881280", "1688671169274972550865616546319300081175766499151846889926688768", "85199903715426537106710393897018476368491612678937540397367296", "-30897866192981238262059495261574450228338087937504230758154240", "18526835148628580675750485956773607508032572170723272102510592", "-8754891018277280281005135244303579122696985429440733883924480"], ["-26123144591680597816590966273101602750677497471712123560124219392", "3359210614451646094782513550037903085441411975029813171590266880", "-305845427282692022415135370664447632696633705206607015181287424", "25502825271304415998893418916572093937412285281549583701245952", "-8754891018277280281005135244303579122696985429440733883924480", "25438918499232133171490998050866720670693687585074626061926400"]], [["3260894787818772921147435529293027079034477747748459119422874845184", "-511375077184573298110030781652947902960523188683405285378324692992", "53596284013979844294605854007576512181282223777904811314040012800", "1375446673018126209959143456928835892428969930674320112980328448"], ["-511375077184573298110030781652947902960523188683405285378324692992", "80194083704384036579162649885367652335357422295338512103797424128", "-8404994842777021091252582340270406293762770814410975756354060288", "-215698203819815850255825306564433311509703817858007142433292288"], ["53596284013979844294605854007576512181282223777904811314040012800", "-8404994842777021091252582340270406293762770814410975756354060288", "880912095305184846746560778201063560520209051799148830664949760", "22606933167099823731212192921261880526918339424352258421161984"], ["1375446673018126209959143456928835892428969930674320112980328448", "-215698203819815850255825306564433311509703817858007142433292288", "22606933167099823731212192921261880526918339424352258421161984", "580163934569045536007894091919187204170220905177907378257920"]], [["152229898714901239512859052106547051729127344888126805524697055232", "-10301578713148049965773695083693556267744767527605953698002370560"], ["-10301578713148049965773695083693556267744767527605953698002370560", "697120111614428075346106334163608840151033271220436374195798016"]], [["2186438859259294358916828211417727108721788657888399277618333629808640", "25254825596855043633061136368520405863186347824629080520911270969344", "2496228968021576094546443007856236986151940282188088382246419955712", "-1192029424470891856299908775976078870603928349471135642587408367616", "-62951979314314176180765760701569107542886396143906185872546988032", "40108296385642887509861674132957811998269794361899140026497761280", "-11350107409828563447111905443839214545643618249159185412114087936"], ["25254825596855043633061136368520405863186347824629080520911270969344", "5967021577321384574915078488972923604780639630717892179664597680128", "-479369838242350045218615868702820885947493756469692299681204273152", "54410566084869503622271302331230136504088728035791772655170879488", "-8745625716055581333963820374719484375908281008896243588206166016", "2104489704230156171107639808519387133493728086343915470441152512", "-196647861673371773292896753133712619389999461771972839884193792"], ["2496228968021576094546443007856236986151940282188088382246419955712", "-479369838242350045218615868702820885947493756469692299681204273152", "52199401089622866107056512066510988155315794623454942411863621632", "-9348999953552177035438204373152181190027967774132433171475595264", "1146773270276715049646124525419699532675202461079192795351089152", "-273340365940845523822677592642426602103096814429002320563929088", "18220705127622277875190095774114453345304754978854948105617408"], ["-1192029424470891856299908775976078870603928349471135642587408367616", "54410566084869503622271302331230136504088728035791772655170879488", "-9348999953552177035438204373152181190027967774132433171475595264", "2391741414904280240489911908938130521325673752478630176123518976", "-307361218614919634055372455482855650361364900946142615369154560", "82228793648365964737164586173371002002550984845008936059797504", "-7003646902912846539663325395410421047986500772673889476018176"], ["-62951979314314176180765760701569107542886396143906185872546988032", "-8745625716055581333963820374719484375908281008896243588206166016", "1146773270276715049646124525419699532675202461079192795351089152", "-307361218614919634055372455482855650361364900946142615369154560", "78376282751513661696887560518320616265153455735620942493122560", "-25908369492365515054807792177859349641119684138799097060524032", "3717435349205157001303889147135163843357003429966594487353344"], ["40108296385642887509861674132957811998269794361899140026497761280", "2104489704230156171107639808519387133493728086343915470441152512", "-273340365940845523822677592642426602103096814429002320563929088", "82228793648365964737164586173371002002550984845008936059797504", "-25908369492365515054807792177859349641119684138799097060524032", "8925861807486987296351364811489969793992472402353088505053184", "-1361384215780899244151321977906248480916098728375782303858688"], ["-11350107409828563447111905443839214545643618249159185412114087936", "-196647861673371773292896753133712619389999461771972839884193792", "18220705127622277875190095774114453345304754978854948105617408", "-7003646902912846539663325395410421047986500772673889476018176", "3717435349205157001303889147135163843357003429966594487353344", "-1361384215780899244151321977906248480916098728375782303858688", "226413928449176145040245341960796751118259432010738661588992"]], [["177991160353543817567153763097495081038014494644120394098797252182016", "4682650609889270822282195797078243376438052380383225502260545978368", "593505616478575880732237066189007659837153796523109893405335879680", "-164733485525954386254693264590389206233067854318322985456008953856", "55132578256606307696168345790582834334693120853011149214869094400"], ["4682650609889270822282195797078243376438052380383225502260545978368", "141285470455781653456133790409110023767845303861064233281394835456", "3318612734038100933025832079487462210481909480116535482218708992", "-2451031533728281457544478536383935916363765489773907355990228992", "1141030071590023120923453954641028398340004637195987730716164096"], ["593505616478575880732237066189007659837153796523109893405335879680", "3318612734038100933025832079487462210481909480116535482218708992", "10334865354922629392530257173828455645879491184168879478204792832", "-1828839899295860415472786137950534918971607336175770137845039104", "394111870723338043857298417753745353865080291024114334373511168"], ["-164733485525954386254693264590389206233067854318322985456008953856", "-2451031533728281457544478536383935916363765489773907355990228992", "-1828839899295860415472786137950534918971607336175770137845039104", "348401298284225400939754979655359640396399415184214647145234432", "-83225597146239572484882484532501861602976319447409584452403200"], ["55132578256606307696168345790582834334693120853011149214869094400", "1141030071590023120923453954641028398340004637195987730716164096", "394111870723338043857298417753745353865080291024114334373511168", "-83225597146239572484882484532501861602976319447409584452403200", "22368792074134623678733116182837062349461871160853034923196416"]], [["6634069571875053914452553712575768963520515849442601107099098284032", "362985593092265141391538983514463301552747664393073149539233300480", "38458567416042592832976513014469133191135853505525838299611004928"], ["362985593092265141391538983514463301552747664393073149539233300480", "19860892226866297306026753886831076736098391914263927225132777472", "2104274872571988206658567533384494989349092013207807337835790336"], ["38458567416042592832976513014469133191135853505525838299611004928", "2104274872571988206658567533384494989349092013207807337835790336", "222949336251270426467722777023750529948919399772776469557673984"]], [["2226140266423522925271586079949100857425920"]], [["47555263151832288450273780373990761528801598834812262512403161284608", "-12781311530234025861002195133848769923728166837992306608152875368448", "-968953179444457449875898651670468122306449502949643035231029035008", "-5165171045295612379241940539495992867329933226794809305719635968", "16157331413679876411714909622647152058713271348925244479981486080", "-1964666891008093707576795571369264517000103633936041727915720704"], ["-12781311530234025861002195133848769923728166837992306608152875368448", "3435201775906879304752467477196464563846870466147447948480541097984", "260423171356443071890003909623968895321043587102045980713560309760", "1388230363190075374475593816342015784556279012590113081547292672", "-4342566366127283291216716693759669138172839254511714527539625984", "528038705346608203294492576505526052542817884414141650287198208"], ["-968953179444457449875898651670468122306449502949643035231029035008", "260423171356443071890003909623968895321043587102045980713560309760", "19742720400009995541504935691434882898247700279568258976144424960", "105241955884767336006872142176353239708422322565032472945360896", "-329210619540430780656731659858339944595490848363842545043636224", "40030694909911395769021934308220668645756841593208095245336576"], ["-5165171045295612379241940539495992867329933226794809305719635968", "1388230363190075374475593816342015784556279012590113081547292672", "105241955884767336006872142176353239708422322565032472945360896", "561010289060554517312324477708435087368026664011934237458432", "-1754913649005199831642176854014278517678700931570577210081280", "213390482283451803735943885274963062515480706822918539051008"], ["16157331413679876411714909622647152058713271348925244479981486080", "-4342566366127283291216716693759669138172839254511714527539625984", "-329210619540430780656731659858339944595490848363842545043636224", "-1754913649005199831642176854014278517678700931570577210081280", "5489599701677353108020731323903495700183130593588069456150528", "-667513372266530572911983929065940692946191265053865528000512"], ["-1964666891008093707576795571369264517000103633936041727915720704", "528038705346608203294492576505526052542817884414141650287198208", "40030694909911395769021934308220668645756841593208095245336576", "213390482283451803735943885274963062515480706822918539051008", "-667513372266530572911983929065940692946191265053865528000512", "81166956858164025994069910771657133717450005606291394789376"]], [["32439152840556840109675037398751452860621274387876342213663596216320", "-1516200801497030190169405371215429488596621030191367690218962419712", "-283542051295625050492839335344807830135818095819371140586225532928", "15450088098416762343183409289147216654565621139187527712709279744"], ["-1516200801497030190169405371215429488596621030191367690218962419712", "562029495386301916565072904947606060931834196440513290857028255744", "36386754191749529457573102362288185551118841338070577637769609216", "-3801997825428236446606059745748713103867903104997618862457356288"], ["-283542051295625050492839335344807830135818095819371140586225532928", "36386754191749529457573102362288185551118841338070577637769609216", "3567993174510060584847855242101648478754153209330227257454624768", "-280108505206643665138263058776001634299005775033563172462133248"], ["15450088098416762343183409289147216654565621139187527712709279744", "-3801997825428236446606059745748713103867903104997618862457356288", "-280108505206643665138263058776001634299005775033563172462133248", "26671014639410462694160477116232537653551543051954696604352512"]], [["1401653362376150532925480891782185376284672", "428915311071084391907400290780160458752"], ["428915311071084391907400290780160458752", "104746051452788033568059128161547489116160"]], [["3711490841977561959086052556010135518743672628339867531457941471232", "-758207914529740321202154274287285825720885224818654053339439824896", "225808477761806991791410301029628287774125238599428646856759967744", "-15173960587283031617957737432863695462760648662828007053483573248", "-814952717154956152926309068276544631833894437553174930356436992"], ["-758207914529740321202154274287285825720885224818654053339439824896", "154891731148454082884177143981848913547383981779871300351646760960", "-46129650400993763960778065879248238202472999497421016165754339328", "3099837101015240860929312632939227151696389588884570096506241024", "166483935006875117857875898360499893790074309930763967893864448"], ["225808477761806991791410301029628287774125238599428646856759967744", "-46129650400993763960778065879248238202472999497421016165754339328", "13738271438637364323508192223215579803190183646453484394666524672", "-923189383381684972862753390797413849330236216265421863576928256", "-49582025214039750367374828011911122512184633179684933734498304"], ["-15173960587283031617957737432863695462760648662828007053483573248", "3099837101015240860929312632939227151696389588884570096506241024", "-923189383381684972862753390797413849330236216265421863576928256", "62036817469752169861121522946739119797285849679798903205003264", "3331831045020070288945664769271187802597141411516042436411392"], ["-814952717154956152926309068276544631833894437553174930356436992", "166483935006875117857875898360499893790074309930763967893864448", "-49582025214039750367374828011911122512184633179684933734498304", "3331831045020070288945664769271187802597141411516042436411392", "178943707387507305868416478888355310814981147441163489247232"]], [["3148858011413387517172424500294906382647296", "-74273056199571428572551633138080907526144", "7344286046420409288023291251194842841088"], ["-74273056199571428572551633138080907526144", "75416934051697735289109065626987553357824", "-4522015649192164818044760180222435786752"], ["7344286046420409288023291251194842841088", "-4522015649192164818044760180222435786752", "7148616758575604883082229324139680759808"]], [["188019673092545971519394046459543700897792"]], [["2716383673701984432964364783241149531815936", "2938614381391522413143023910664720613376", "-1457833305729039302703784727935295946752", "113431749399026174676903868692586037248"], ["2938614381391522413143023910664720613376", "68792322709820541251738551576581753536512", "-1873977268789765479028566884933716410368", "-70811190206967099616889859674533265408"], ["-1457833305729039302703784727935295946752", "-1873977268789765479028566884933716410368", "3488559394934225210260026101082894630912", "-241260709561892089841632529884154691584"], ["113431749399026174676903868692586037248", "-70811190206967099616889859674533265408", "-241260709561892089841632529884154691584", "492842011339275355731007042360744869888"]], [["208608514159715907915734580183785487204352", "-2956858555882428477321116557913660325888"], ["-2956858555882428477321116557913660325888", "11187737906078919701191512599499257151488"]], [["202419797278076969922214752460607158484992", "811741633931057866224249555259163148288", "-253705624384626858789058320687718989824"], ["811741633931057866224249555259163148288", "6663847079643481953184533970125271859200", "-171261837659811427162402869763008102400"], ["-253705624384626858789058320687718989824", "-171261837659811427162402869763008102400", "744835604432321121084681733473652703232"]], [["13604635773185539690674968998465238990848"]], [["12995725985438135335559825187256523554816", "52381567734510130648062940201216901120"], ["52381567734510130648062940201216901120", "918712541146907997759408417853509992448"]], [["863644098694146995049205137144631263232"]], [["5990181811594616799762560613066015235899392", "0", "-2641557153339597119871404104767273697280", "-589869843386214003811008178089982164992", "-203426777464572392265141787944351170560", "-105235751023808429062837799799794696192", "-105428580281207022856216234656769507328", "-106716691427558590806175931658345119744", "-106498579618290190715301732675544416256"], ["0", "12004587503917927761593044201670764693239383564862042577134861896646656", "0", "0", "0", "0", "0", "0", "0"], ["-2641557153339597119871404104767273697280", "0", "278886822742102544427939670501237175877632", "-5841666807420061470346694044558573961216", "102927158123138448344143392584383856640", "-56498171317974444596307923306259939328", "14838555807265908190142754441022930944", "-2344576875102107811739920393813622784", "288618572826811421620800925651173376"], ["-589869843386214003811008178089982164992", "0", "-5841666807420061470346694044558573961216", "5497557533709828464476458925178652459008", "-331267856191458592516916325674756603904", "-10817677736755149954764772345963872256", "5563327121082287755166600096789823488", "-893329214448384471007050030557167616", "107140908615109667760172091823882240"], ["-203426777464572392265141787944351170560", "0", "102927158123138448344143392584383856640", "-331267856191458592516916325674756603904", "141193640633769181250681173033565028352", "-19358297024476931595543021700148887552", "1964983190315032820605658296274124800", "-165768355250516661488251972911890432", "11884083107141667815594132110311424"], ["-105235751023808429062837799799794696192", "0", "-56498171317974444596307923306259939328", "-10817677736755149954764772345963872256", "-19358297024476931595543021700148887552", "6220393396667945491486280000640909312", "-969727512143508999606865157918031872", "117849492235013627121173121191641088", "-12335901780693043094174040231772160"], ["-105428580281207022856216234656769507328", "0", "14838555807265908190142754441022930944", "5563327121082287755166600096789823488", "1964983190315032820605658296274124800", "-969727512143508999606865157918031872", "277229114651029748721961203507658752", "-41966103711387022170718340372234240", "5193759422415224391608598911778816"], ["-106716691427558590806175931658345119744", "0", "-2344576875102107811739920393813622784", "-893329214448384471007050030557167616", "-165768355250516661488251972911890432", "117849492235013627121173121191641088", "-41966103711387022170718340372234240", "18468793231135658521367366061785088", "-2798026737403586258928055428841472"], ["-106498579618290190715301732675544416256", "0", "288618572826811421620800925651173376", "107140908615109667760172091823882240", "11884083107141667815594132110311424", "-12335901780693043094174040231772160", "5193759422415224391608598911778816", "-2798026737403586258928055428841472", "3916762186577743700059456530284544"]], [["2119172689318657917208427590388181488369664", "-21072133476047147752976675053345009827840", "837971915829500050928746617053988782080", "-223741034940206040121374655637239103488", "37481161942020807615018785764173414400", "-4547977990111357091094844997409701888"], ["-21072133476047147752976675053345009827840", "22273826498283668091056529776537285689344", "-871650465042177717309871321569264926720", "-37133452316673946905033942709714288640", "11576599526848188604243659730232279040", "-1509849355538040006069077045525086208"], ["837971915829500050928746617053988782080", "-871650465042177717309871321569264926720", "470094080763256529935065775595038179328", "-56728368233342390545132331203316154368", "5292667434185471981305074325414477824", "-435144449215818542440615245120536576"], ["-223741034940206040121374655637239103488", "-37133452316673946905033942709714288640", "-56728368233342390545132331203316154368", "17277974870298816289219332499629408256", "-2299684048830853289857096066111897600", "243113444324495878997033811368214528"], ["37481161942020807615018785764173414400", "11576599526848188604243659730232279040", "5292667434185471981305074325414477824", "-2299684048830853289857096066111897600", "765946913700744677334924819009896448", "-103492271132805924206838070831480832"], ["-4547977990111357091094844997409701888", "-1509849355538040006069077045525086208", "-435144449215818542440615245120536576", "243113444324495878997033811368214528", "-103492271132805924206838070831480832", "92865868062925601008202480225353728"]], [["115174770781999223539083036401940165558272", "-2182830857986969024813053058996515110912", "-88675420432151084339199767019901681664", "18033079352006388727094944915112591360"], ["-2182830857986969024813053058996515110912", "1513921980380673196017024024534400892928", "-135577285013297083060401844230226444288", "10238090179351366123399311964980117504"], ["-88675420432151084339199767019901681664", "-135577285013297083060401844230226444288", "42727374878116950132041953263744974848", "-4587356323753401449970158720782434304"], ["18033079352006388727094944915112591360", "10238090179351366123399311964980117504", "-4587356323753401449970158720782434304", "2617712604845066076283899241406922752"]], [["4420056860694784069153866452627487719424", "-211374142298330064772862743689157410816"], ["-211374142298330064772862743689157410816", "96711865394952779609095350534503661568"]], [["2079287638176311811416696207349013414936576", "-2985505609078802701308479074235794325504", "-2280104111691514506443126093497042468864", "94910800713931264821510294908172238848", "259864202852336563365027491449143296", "14122724530431502050347934524899328", "-71701531206037344734580668528328704"], ["-2985505609078802701308479074235794325504", "21107980558484886962643418760628381155328", "-576329995299669285213824613703812644864", "-29152316362804163819984082620880257024", "1515707518013637625645660294776619008", "541253047375413564084974735570501632", "-134503906176376408476745642234871808"], ["-2280104111691514506443126093497042468864", "-576329995299669285213824613703812644864", "471057572680774614008701653898428940288", "-35789704350229080343650113106118443008", "-389966999978676460716192262409682944", "475985971117532699885694852127522816", "-81867647163095569135752881287200768"], ["94910800713931264821510294908172238848", "-29152316362804163819984082620880257024", "-35789704350229080343650113106118443008", "15075689531887159331893538804534870016", "-2249711635688746789962116158474682368", "247271129063299432716630820640522240", "-22961183289622337800325420936069120"], ["259864202852336563365027491449143296", "1515707518013637625645660294776619008", "-389966999978676460716192262409682944", "-2249711635688746789962116158474682368", "812115528783488684847708534380429312", "-131774593088518522877480836525981696", "16504257359636344532149137917870080"], ["14122724530431502050347934524899328", "541253047375413564084974735570501632", "475985971117532699885694852127522816", "247271129063299432716630820640522240", "-131774593088518522877480836525981696", "48738361239144159833078197093662720", "-7812896086273256707398349847789568"], ["-71701531206037344734580668528328704", "-134503906176376408476745642234871808", "-81867647163095569135752881287200768", "-22961183289622337800325420936069120", "16504257359636344532149137917870080", "-7812896086273256707398349847789568", "6693134439706853448467666777931776"]], [["139022800805447968739929927542781247488000", "-2358883098531328203719740365153949974528", "-47031616003018957069566193128792129536", "3533407874866786237719623694844690432", "460464062024401788586409665006403584"], ["-2358883098531328203719740365153949974528", "1825698887080984907637419804026239713280", "-93865144517378965569958444915138494464", "-1248492508420940952824936844803178496", "850058077545441621000402259788431360"], ["-47031616003018957069566193128792129536", "-93865144517378965569958444915138494464", "50078294716520074954800502835557433344", "-6530027503642202233838628273184047104", "642935155536712991576311401373761536"], ["3533407874866786237719623694844690432", "-1248492508420940952824936844803178496", "-6530027503642202233838628273184047104", "2339926114714595624381604888043323392", "-323523721475896507166248384690388992"], ["460464062024401788586409665006403584", "850058077545441621000402259788431360", "642935155536712991576311401373761536", "-323523721475896507166248384690388992", "193033736642075925436575518348541952"]], [["7268247474573141952155458810329388023808", "-190622459183790086969928354488869978112", "-2106748338079289828728246237763993600"], ["-190622459183790086969928354488869978112", "152337261765797139270213046633504964608", "-14660589228226919475802277016821039104"], ["-2106748338079289828728246237763993600", "-14660589228226919475802277016821039104", "6779099465925044716397999984954310656"]], [["308760080444696693542135733799297744896"]], [["138657908084454575549844468786921413279744", "-31597768544678558702257737930842832896", "-138290312312225265411236596449202405376", "5913313704458263912063511853239631872", "-276546555091479950746308006736035840", "68124968365826503612440444915417088"], ["-31597768544678558702257737930842832896", "1733865660607630761508688414201956270080", "-50700501866650640667908546195359793152", "-2239632484748894542988687895609475072", "136097142574207860768312134184468480", "41395120844555774680456770971762688"], ["-138290312312225265411236596449202405376", "-50700501866650640667908546195359793152", "47074783159363649500408472308656635904", "-3628157548069664762795337474235170816", "-43955247480429076700241811849871360", "49975112252968020627765207765090304"], ["5913313704458263912063511853239631872", "-2239632484748894542988687895609475072", "-3628157548069664762795337474235170816", "2072118861049334685496345812698923008", "-337242836813254481646540287029280768", "39610659662583934668464531966001152"], ["-276546555091479950746308006736035840", "136097142574207860768312134184468480", "-43955247480429076700241811849871360", "-337242836813254481646540287029280768", "142856711600858767777915083729928192", "-24184775815556385092789838593130496"], ["68124968365826503612440444915417088", "41395120844555774680456770971762688", "49975112252968020627765207765090304", "39610659662583934668464531966001152", "-24184775815556385092789838593130496", "14478228831762085517759840912408576"]], [["9353388421487602938517078488156693594112", "-139069941501298719519593799830269329408", "-3428316800060040492511214331192410112", "90311881234657166151682893784547328"], ["-139069941501298719519593799830269329408", "162305389274350373616478257150422941696", "-8288610346659636580156838118844006400", "-144643286817055964079831768681676800"], ["-3428316800060040492511214331192410112", "-8288610346659636580156838118844006400", "6995696496572665205787438421085519872", "-966873224562151312819904510796234752"], ["90311881234657166151682893784547328", "-144643286817055964079831768681676800", "-966873224562151312819904510796234752", "516066532051748048376006263860887552"]], [["497384374122696043148499894649713852416", "-12573003697007021967403874757040406528"], ["-12573003697007021967403874757040406528", "21423375309839980043562301319788101632"]], [["9240706716095731521605062815475138822144", "7612611283851047613761050934304047104", "-9779810022855678830122321143301931008", "423450180068195712852378116394319872", "-22287789112463186950409551125413888"], ["7612611283851047613761050934304047104", "148454981636513243957030034747846295552", "-4096074915569354777555615697736826880", "-198536794970673113287315613619847168", "7474675934468919041278713744326656"], ["-9779810022855678830122321143301931008", "-4096074915569354777555615697736826880", "5407248365939681573112298537601728512", "-403557085248691390498926898127568896", "-10144168748250986803413555320193024"], ["423450180068195712852378116394319872", "-198536794970673113287315613619847168", "-403557085248691390498926898127568896", "360606062356804942644777495518248960", "-63786402284198983196316893345480704"], ["-22287789112463186950409551125413888", "7474675934468919041278713744326656", "-10144168748250986803413555320193024", "-63786402284198983196316893345480704", "38658364626210537200895700177518592"]], [["632952929993759951451213915379908739072", "-9041769376578910078403843023634956288", "-235378165959364096125594775981129728"], ["-9041769376578910078403843023634956288", "16761177875175930769500865158090588160", "-822212685260715171864411788535660544"], ["-235378165959364096125594775981129728", "-822212685260715171864411788535660544", "1483038298913507148069633370921893888"]], [["33990966226551678353224682275128475648"]], [["615623654690184012256380764070619381760", "1156415223089719102348582699218763776", "-680048804638404884146078240596819968", "29663854991435736463276370485575680"], ["1156415223089719102348582699218763776", "13586557092011531783698545694637817856", "-361803048998670605387543638771236864", "-17646660880647477523241659602567168"], ["-680048804638404884146078240596819968", "-361803048998670605387543638771236864", "750783798262576231919375181804470272", "-53640015453120651613379756401098752"], ["29663854991435736463276370485575680", "-17646660880647477523241659602567168", "-53640015453120651613379756401098752", "102445143828237256500219937124515840"]], [["42799861019888149440030417520108240896", "-587200396215674878749787948627001344"], ["-587200396215674878749787948627001344", "2305268663331788199345152121471238144"]], [["40963493076634670529750859881914564608", "122407771742243294511836390842433536", "-47307108508913510144536762506018816"], ["122407771742243294511836390842433536", "1398934095607353730424387919071412224", "-35993268997771227769832471921688576"], ["-47307108508913510144536762506018816", "-35993268997771227769832471921688576", "156084665486043504094691894524641280"]], [["2892492548737329445466659959729029120"]], [["2722757860260287788941070035232751616", "11315119630087495571137586467438592"], ["11315119630087495571137586467438592", "192077818265676087907280591190491136"]], [["180762816277132030310835641091358720"]], [["17034367788903019138688420327990206138795175214060780643586202927104", "-4347678188369379666879501626939213304749418739673672007357667737600", "706130351782000218075787895656869337096564210989536777675766497280", "-177671452810799845814754011492775435921720538614773019631868182528", "19287548906943312025713426327897365208040970410592160075252498432", "-2795539642116829330573692803420492936021082756502202051555491840", "293863118214206784936861561859763576235701485847711755733565440", "114804859134281371183302747843056595640348059322689208314757120", "132656229391542282612990497351903728890165540332655177942171648"], ["-4347678188369379666879501626939213304749418739673672007357667737600", "1556510789448955182911057348344891470037501104294268210546634391552", "-253426899926752697446149619218024508514747572585295285682220040192", "63780848186543693766821994246310076018063633243614433944157552640", "-6933066310220661930928195335409907860833955721124525949872766976", "1000752428929387094858398876336029961585483723726865396664369152", "-108877041978505211655484773960552545878178510864376606482235392", "-73209024121647254325771143401310526650402685555959595783946240", "-81807276967568153522090838698974745221611450256129768122482688"], ["706130351782000218075787895656869337096564210989536777675766497280", "-253426899926752697446149619218024508514747572585295285682220040192", "41262910189761939818408510640802967158491423616657679733344960512", "-10384798509116487617929446563364698204576936833877696876673761280", "1128851083255280321124750352517596546390593245039962020806393856", "-162939740989141840852138801247206789342397943061669401912672256", "17730730193790837704482235121000475980573078762773302160130048", "11951733117317914884049475917926354939420058813341182260674560", "13353879923422284330298976785083606521872222431558107429601280"], ["-177671452810799845814754011492775435921720538614773019631868182528", "63780848186543693766821994246310076018063633243614433944157552640", "-10384798509116487617929446563364698204576936833877696876673761280", "2613583363217050192759860852297650528583904173545516599921868800", "-284102646550356068769424251559532692386112755099273071123496960", "41007621542459005914969709110251069782399496434915606569943040", "-4462445772295211994403094527370690931759384954995107396845568", "-3008721532481848572318590406135140334720906586833634256224256", "-3361658862350977794975648953136306028256007111571571801587712"], ["19287548906943312025713426327897365208040970410592160075252498432", "-6933066310220661930928195335409907860833955721124525949872766976", "1128851083255280321124750352517596546390593245039962020806393856", "-284102646550356068769424251559532692386112755099273071123496960", "30882758401062800013642027974005709323008646526220392653127680", "-4457583976737207755969652359952304318134418208612749154451456", "485127665860556937057528987593848996102348258356639257591808", "327521362780652653079487547399839969076114871836609123188736", "365918392194930282577925612537298137563471984862960283549696"], ["-2795539642116829330573692803420492936021082756502202051555491840", "1000752428929387094858398876336029961585483723726865396664369152", "-162939740989141840852138801247206789342397943061669401912672256", "41007621542459005914969709110251069782399496434915606569943040", "-4457583976737207755969652359952304318134418208612749154451456", "643429808399135407261764892469230069719348188109981662314496", "-70001606143153674860894960327364966584699250184194053111808", "-47065467605327462954389780172089768432289599545057751334912", "-52593406256497612104526006181301745640890543596203407310848"], ["293863118214206784936861561859763576235701485847711755733565440", "-108877041978505211655484773960552545878178510864376606482235392", "17730730193790837704482235121000475980573078762773302160130048", "-4462445772295211994403094527370690931759384954995107396845568", "485127665860556937057528987593848996102348258356639257591808", "-70001606143153674860894960327364966584699250184194053111808", "7637389487969414793239264537320772900565051461547088412672", "5308986818738687775363373601530351202603742068200437710848", "5923357941997514448483779557807736146455823225654693855232"], ["114804859134281371183302747843056595640348059322689208314757120", "-73209024121647254325771143401310526650402685555959595783946240", "11951733117317914884049475917926354939420058813341182260674560", "-3008721532481848572318590406135140334720906586833634256224256", "327521362780652653079487547399839969076114871836609123188736", "-47065467605327462954389780172089768432289599545057751334912", "5308986818738687775363373601530351202603742068200437710848", "5088036426983375804696439389797362652677612806990943223808", "5605515456981345453395258720664332453177573091194880131072"], ["132656229391542282612990497351903728890165540332655177942171648", "-81807276967568153522090838698974745221611450256129768122482688", "13353879923422284330298976785083606521872222431558107429601280", "-3361658862350977794975648953136306028256007111571571801587712", "365918392194930282577925612537298137563471984862960283549696", "-52593406256497612104526006181301745640890543596203407310848", "5923357941997514448483779557807736146455823225654693855232", "5605515456981345453395258720664332453177573091194880131072", "6178264740121135608211123678786848908905618673797569708032"]], [["4933487183445914023443277293253350911805078111031319460839424", "247132790489772845890921037508584703943337913601022943559680", "-101410333221580403227295949597274431816864079511637849014272", "26319362077912199125604807938445464938793053342622692671488", "-64940112447210555664108418903796225427332030537152856064", "121901538748151797053471884388849292516225295944253825875968"], ["247132790489772845890921037508584703943337913601022943559680", "12379603688886632523978544835404493667796912443109796741120", "-5079939949502786476132516871623235495258848383810647621632", "1318413761375580901597226472725929770474194177980427665408", "-3253040011464888377437380880896777865861086915170664448", "6106404317196539311191041635683528237037006443309608992768"], ["-101410333221580403227295949597274431816864079511637849014272", "-5079939949502786476132516871623235495258848383810647621632", "2084540873769702463300893648931318838179479355087225094144", "-541007846834262249744379834080127279609659321165318979584", "1334876974002525408039463675412896440810155860807385088", "-2505748004404234976920915516371275354494672417081853476864"], ["26319362077912199125604807938445464938793053342622692671488", "1318413761375580901597226472725929770474194177980427665408", "-541007846834262249744379834080127279609659321165318979584", "140409571248628123830999677979490329903624183262711119872", "-346445074107732360072986042391318493301670542730854400", "650325138561784288172887790159085547567746940354537979904"], ["-64940112447210555664108418903796225427332030537152856064", "-3253040011464888377437380880896777865861086915170664448", "1334876974002525408039463675412896440810155860807385088", "-346445074107732360072986042391318493301670542730854400", "854814869856565231915406966474888674790725495291904", "-1604605290220626558181261817409361114969846413256556544"], ["121901538748151797053471884388849292516225295944253825875968", "6106404317196539311191041635683528237037006443309608992768", "-2505748004404234976920915516371275354494672417081853476864", "650325138561784288172887790159085547567746940354537979904", "-1604605290220626558181261817409361114969846413256556544", "3012065218093429042331110425449627506980891188760374411264"]], [["9133898275446830074176919784596545994752", "-835746500231155147281482755421876781056", "72840494295614838229806113673772531712", "-6032392764070151895406336767315410944"], ["-835746500231155147281482755421876781056", "102172273426082072134988596132678991872", "-10285011526512427481154737770571235328", "932259529890836802891310986591993856"], ["72840494295614838229806113673772531712", "-10285011526512427481154737770571235328", "1227301488871384852094719991931207680", "-130042447052990680917574855210041344"], ["-6032392764070151895406336767315410944", "932259529890836802891310986591993856", "-130042447052990680917574855210041344", "135578462135096087482749760835682304"]], [["93893271663546222340423410471676149760", "-6631481520771677846838757478981697536"], ["-6631481520771677846838757478981697536", "881931772962078712506818893677854720"]], [["163129374947297248137887798685182201075811688234035697317576704", "27493056104255802090639247679806707243052599731050652943515648", "714782602386897504243756178658651270274184103947593651847168", "-925065264475235714881487782143822964564020125647032708759552", "97293963494340310428634898686661819812825910650176823885824", "-1692926388333642565325148459575726962572902656511100462301184", "-1602583577981370181842501512599562707624389911787950097563648"], ["27493056104255802090639247679806707243052599731050652943515648", "4633550114416597643441357799732246443061000533870380887048192", "120466091383712067828436011033606623166512395391024005906432", "-155906140292222476069962048583921083120062876762234968604672", "16397466108231614495168070231981547870316114616987645116416", "-285317835551500245236545731753892539717620036783643841003520", "-270091884036430589220767470728527224153950701971440429694976"], ["714782602386897504243756178658651270274184103947593651847168", "120466091383712067828436011033606623166512395391024005906432", "3131956882934470632172534291884401635135120101881814188032", "-4053350644744119961097382574649439044943917705839910060032", "426312136888210316395932376360583787264938785542349258752", "-7417881236248929572868009180910382857431728616381066772480", "-7022026908287421652233454340303371853089181512173101252608"], ["-925065264475235714881487782143822964564020125647032708759552", "-155906140292222476069962048583921083120062876762234968604672", "-4053350644744119961097382574649439044943917705839910060032", "5245810227711020379228013580775077815883013842366560731136", "-551729362665758412692579286433296728611107897474056978432", "9600155690334259451248764905444530660598496485193149317120", "9087844552141269241598766240153415223826892031525853855744"], ["97293963494340310428634898686661819812825910650176823885824", "16397466108231614495168070231981547870316114616987645116416", "426312136888210316395932376360583787264938785542349258752", "-551729362665758412692579286433296728611107897474056978432", "58028269497730095988421033878384322269985187834605076480", "-1009698702507458928976733916161900385268371987675998060544", "-955816254326499169550969696782605488180303659014291456000"], ["-1692926388333642565325148459575726962572902656511100462301184", "-285317835551500245236545731753892539717620036783643841003520", "-7417881236248929572868009180910382857431728616381066772480", "9600155690334259451248764905444530660598496485193149317120", "-1009698702507458928976733916161900385268371987675998060544", "17568875974926767549572449451102037266459707787744385171456", "16631315050102555223964883926913847198589877049214355111936"], ["-1602583577981370181842501512599562707624389911787950097563648", "-270091884036430589220767470728527224153950701971440429694976", "-7022026908287421652233454340303371853089181512173101252608", "9087844552141269241598766240153415223826892031525853855744", "-955816254326499169550969696782605488180303659014291456000", "16631315050102555223964883926913847198589877049214355111936", "15743786949746551163579412795051552118776624732017973526528"]], [["5557394855230349976084091969474984343435774304115946854285312", "33855569364054252699112250260076509107528012531167171444736", "-55422344043897729069053668886841375948366925129752678236160", "2575424648692013310121411048786245612712850281310615240704", "1024249904751464278256039568383296255430462812261150992891904"], ["33855569364054252699112250260076509107528012531167171444736", "206247640634269766945729074661095446633473299464534884352", "-337632121160281509017322328460254781947112335208878178304", "15689449842425034583317496633812370419705525786296451072", "6239715658102512498049953321935052239041346725232496345088"], ["-55422344043897729069053668886841375948366925129752678236160", "-337632121160281509017322328460254781947112335208878178304", "552711531092539041233526967043599920358624607238721896448", "-25683989469383654016770188508431084298037467957514207232", "-10214557735561910045399948473570121692830953524467874136064"], ["2575424648692013310121411048786245612712850281310615240704", "15689449842425034583317496633812370419705525786296451072", "-25683989469383654016770188508431084298037467957514207232", "1193511041391615305936678725837930203728038074901331968", "474660973321829916880975303047106461693184797594880049152"], ["1024249904751464278256039568383296255430462812261150992891904", "6239715658102512498049953321935052239041346725232496345088", "-10214557735561910045399948473570121692830953524467874136064", "474660973321829916880975303047106461693184797594880049152", "188773318202508703508680635816521642390784688177190864420864"]], [["4242001303360016231136380928101795758080", "-567675399241563454192443671094121988096", "58423420605695641648329387598151680000"], ["-567675399241563454192443671094121988096", "101085771176039448811369915720667234304", "-11350721314967546027384596654280671232"], ["58423420605695641648329387598151680000", "-11350721314967546027384596654280671232", "1906432107255891273747690809003606016"]], [["93546557162716390528840915337300934656"]], [["91232575854033270933512357238202614038950113487687962148732928", "-8676551091003177882337895485833531322766114553428291587407872", "-1068247771469766909911918018133731749788934573430533684985856", "781627684933518610668946489323866788398666825093012908933120", "-4246917851853406842370293026332933022032287236989110531915776", "-2270836974329011036481055376956159606115633509923968851640320"], ["-8676551091003177882337895485833531322766114553428291587407872", "8558600892864541515827805535340354572748959557313693220864000", "403369863901422845261717234062931449064276703951742373462016", "-366116367732113401155200335182584253902872887389955697934336", "767391781099702667853839801046317578483840232284945748328448", "-248531454734199015548605145241369441282333380473023790841856"], ["-1068247771469766909911918018133731749788934573430533684985856", "403369863901422845261717234062931449064276703951742373462016", "24284132853670773177285991418029512005101991118021272272896", "-20538058439747891380406153991269874850310479044051805929472", "63911778112578641676369404872347800085247239507781737250816", "8463688097066459158234007064822304558794916386082610216960"], ["781627684933518610668946489323866788398666825093012908933120", "-366116367732113401155200335182584253902872887389955697934336", "-20538058439747891380406153991269874850310479044051805929472", "17705359345076432636532917386027233343441683100653594869760", "-50099693543865916906202774658679876148202049584909728612352", "-1929858235198234502019187184534233852833966323059539312640"], ["-4246917851853406842370293026332933022032287236989110531915776", "767391781099702667853839801046317578483840232284945748328448", "63911778112578641676369404872347800085247239507781737250816", "-50099693543865916906202774658679876148202049584909728612352", "214781282587447912730189928641967548486996399343778003943424", "83875770368338832927667922176201240091202778250885900271616"], ["-2270836974329011036481055376956159606115633509923968851640320", "-248531454734199015548605145241369441282333380473023790841856", "8463688097066459158234007064822304558794916386082610216960", "-1929858235198234502019187184534233852833966323059539312640", "83875770368338832927667922176201240091202778250885900271616", "84421827085594882791847933310381649001113179883741437231104"]], [["4804242588977825089534953921654240713294965747327137854869471232", "465961437716352475255495441594034583233232387453928684648398848", "-204510424944091237354152093910752586217311211634729624608440320", "-27979641177154024550083237669560463531498583778951246836137984"], ["465961437716352475255495441594034583233232387453928684648398848", "45193400919599646525942724482148196221143595240316562713870336", "-19835378807381617525142016633003205685580842314779977303719936", "-2713733452928790657296606451777599568644879224295037266296832"], ["-204510424944091237354152093910752586217311211634729624608440320", "-19835378807381617525142016633003205685580842314779977303719936", "8705745627160673861859980431825383658275463694034970699890688", "1191057320887792979672518445670137399135669972813114360463360"], ["-27979641177154024550083237669560463531498583778951246836137984", "-2713733452928790657296606451777599568644879224295037266296832", "1191057320887792979672518445670137399135669972813114360463360", "162951871372685691782925228255713253645613784588125432971264"]], [["60335222306092665850391361450509496934735918527103999267569664", "-30013187247397637832473237295224240040975341411593443981918208"], ["-30013187247397637832473237295224240040975341411593443981918208", "14929776908377945174663998310354013754076581421854722350907392"]], [["587634483733018939653932008515938759318662039445136199884780601344", "17865807062579037188372395983916675757746608325864648298236739584", "-377128713925883897128373255195002347467183478015109684812316672", "97954823474369202078088451623342891277749326705878469137399808", "11570875488475003978928994174562518174785761116251666681692160"], ["17865807062579037188372395983916675757746608325864648298236739584", "548120490388873974781106238552634361775883601411498708159168512", "-10952694394227162836775226306048518094676595582719118903607296", "3070300097898171128686507137695160484080230688952263248969728", "-547322396167142541465771805232835985334637555142780216410112"], ["-377128713925883897128373255195002347467183478015109684812316672", "-10952694394227162836775226306048518094676595582719118903607296", "295246895107074316862929978381032275220836112535564203327488", "-53304262432882460936362633294351631804237877834301405396992", "-100671868691563477742930222041621927545239463034577657790464"], ["97954823474369202078088451623342891277749326705878469137399808", "3070300097898171128686507137695160484080230688952263248969728", "-53304262432882460936362633294351631804237877834301405396992", "18046081718295424117857022691732667059180347859723784028160", "-14823699352570337234233004405220234783544103497221019795456"], ["11570875488475003978928994174562518174785761116251666681692160", "-547322396167142541465771805232835985334637555142780216410112", "-100671868691563477742930222041621927545239463034577657790464", "-14823699352570337234233004405220234783544103497221019795456", "163616938672100509548757490013356220071237457549166995570688"]], [["15607657100157062533729131620115521056645434356902684976773857280", "1248957655319256145679498133381059961508317582563181055453429760", "64761748635544225261057159712339785021481534194490160179052544"], ["1248957655319256145679498133381059961508317582563181055453429760", "101807463878663004798762342091569474937018914124866641933107200", "2770735439233553950288738456128143791948221771310542331314176"], ["64761748635544225261057159712339785021481534194490160179052544", "2770735439233553950288738456128143791948221771310542331314176", "3390163858471087881252251875508262872625897440198238121492480"]], [["122572460241311019640471879051719003975461545912993911599529984"]], [["47589936066448744536943159905460952676803999925339759374166392832", "-2606382706875134367297920424308542782772156051162567743203442688", "-77120598779803615289002049758951048432576674493950657195671552", "-12787443073838555647366119824416423392610957459617991939325952"], ["-2606382706875134367297920424308542782772156051162567743203442688", "344772958884952303431369475893456230616544436898704202794008576", "2202759257806264617423261173629290382408603059092993033109504", "779878575365998040228229045370618283311618604371377850941440"], ["-77120598779803615289002049758951048432576674493950657195671552", "2202759257806264617423261173629290382408603059092993033109504", "148926397870368709507409662414802016161546918572676884725760", "30065895895799434467624962345125964248830944307331599433728"], ["-12787443073838555647366119824416423392610957459617991939325952", "779878575365998040228229045370618283311618604371377850941440", "30065895895799434467624962345125964248830944307331599433728", "30995015444504826094015652798674090430824823636327879671808"]], [["2605540502905885143576199685701605613940915520015892527143976960", "-120265322131294392253179271292933402838636755794924365426982912"], ["-120265322131294392253179271292933402838636755794924365426982912", "5551150592828245311110090711271625307205459977149613122519040"]], [["7995398934189225238881512198720881057457416926829829138478530560", "105163153197444565537011601353898633128788959273173621036548096", "8004369367179952380903316640183520828474319282241080666357760"], ["105163153197444565537011601353898633128788959273173621036548096", "1383206626893679092031115007361757407956073889385793066106880", "105281140933468260362276761054472267900333048574389736439808"], ["8004369367179952380903316640183520828474319282241080666357760", "105281140933468260362276761054472267900333048574389736439808", "8013349864542539322556391719194522173391605498038519332864"]], [["173720924006947511330714461057274871808"]], [["299128106460873578158624541178733789184", "642623927992900159547144777211314176"], ["642623927992900159547144777211314176", "17608349040752177191878877511730331648"]], [["16598851326556758900798626759610204160"]]], "claim": {"K_lower_bound": 56237, "sdp_bound_num": "17034367788903019138688539102751310167667369181333743205365315534848", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.2636796355134154, "theta": 1.0, "seconds_model": 0.0039403438568115234, "seconds_solve": 13.927936792373657, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q16_n8_R2.json <==
{"problem": {"q": 16, "n": 8, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["23351324494138503989647363728620706153981228900941824", "4810267193380802845183588227989707300836531503104", "5821661636510670291537110035824543054968728447877120", "4797283597093470303404502827839763139111956774912", "16014257766561708431855170717703142418599517372809216", "4788853740633617336417317459557630232103741292544", "20049137440752907199252467489508978168518797072269312", "4787930496335373810062301661353773789586042912768", "29735791699342546374059710385387608664553828294590464", "4787089746193200901527585775017836801273708412928", "30933791426714520457458812781588510403254722662236160", "4787004692556178217988559610610370560949917581312", "30501473717296844461762034806463728869527854910537728", "4787025706542930694536816159096866012223974146048", "30540050889276262928034171816786366306444630223224832", "4787023808063490423740748037678862624135514685440", "4809276504180378136608110991799376913786772389888", "8986488265340880504318691188064162800475545396051968", "1245537765037879646800964041795406473175369164783616", "4811851650823050243918718666174555554083353133056", "22669218328644022195230649329284694828863772589817856", "3314295852850596853351333106939349391140193547845632", "4794347446554483436551951816154437333963671339008", "20334261107155883513230996808792576470051616171491328", "13007780007555569244739736979857835935229155752280064", "4788549522968709544713987214418435771061329985536", "29796697932116272915691091781605912714442560224886784", "18520455179432991327750632122772510167175022950481920", "4787556477171227120159760028356988867088958357504", "30935590467836473783699041600662598740814874428833792", "28789905395787245781906500957260113342278092223152128", "4787059857224957810959969547752955227980771098624", "30501412921413760244211517511262707177371460092035072", "30934334435343890190956340900342773900246650164609024", "4787015193773453891710799506016182382899243253760", "30540059543414811432167755559113333773451546754809856", "30501463761888548102198825357426535926615855440330752", "4787024757319317561863730373328663355623169064960", "4793333697123950496263672727008372161555799736320", "42424834350437765351837572379072722409907685752307712", "1027992733896574758668487134396490961427340923502592", "4809821745265298520365038452128978722770235949056", "21238692169636778169277679196101177869826451514064896", "3008483346883062131134835212021852337397573022121984", "4794415742776965269681413960022058830278573424640", "29856559414408536215087282125764618462664771680337920", "12250990961874235662279912402629822099095682124087296", "4788189898712546313638572830248441189433935396864", "30939545480605506631373866620034078273634752052330496", "18127813037997879435946716900414251026388328294383616", "4787528063230097085729200957211772849695758483456", "30501499982379007257823999511196944627302139198177280", "28788895112771811913043672528200089335024238404304896", "4787070399621119061346678769165480839946147201024", "30539993410639889443095401157536807582028620395184128", "30934318877684731444569154498772086206871306328080384", "4787014244681351621489357900609926571368854323200", "4787422124839446699315362962396781559367556136960", "22765772792601125221498986187322761670665004684148736", "979601755757923089571085094495853815084637942185984", "4810292679988458673505855212432701839405593133056", "30059284712433504487912097840079817776995459280142336", "2949759423660116368837694852402626293791143629946880", "4794098176803291852983420662062469649699306471424", "30943350414366722710804196096650209958747347768836096", "12068714988523875433409580993033490601735821060997120", "4788162928819487708034022866742288673874825445376", "30503967941092432276310705136229584807983541622145024", "18126926292967220449250153228328768972167213433749504", "4787538641602139522101296978604620739418618068992", "30540357074256095649404509235839249892240021474246656", "28789127233077547330123514624137525636664556919980032", "4787069443716569898482777194234471209715319701504", "4786787364603637927052424759512781389140982759424", "30578132384175219003373720030187713067584052967505920", "970841641625111278566337099409311003042721478737920", "4810033017968958030197548144847672444686906163200", "30979032032098065444587136951169427379065510258802688", "2937442688751319728490776921990008631645695582928896", "4794075476386249850578895433527254668405100249088", "30507411116603016372091261479903704067185631702286336", "12068281985888950719940725221199419098040062917476352", "4788173516287964988632022708615981791030594764800", "30543382836393291973310701278795787365063193996034048", "18127212579714804711072648983107205204020869831065600", "4787537671960175944000441509502147016583519666176", "4786319208793756758534833977154911958928721969152", "31069919654358100015222540095994283030162326627024896", "969062077961491539370542764269002951450015830114304", "4810021041708567639695094434301717755804960948224", "30543447226134459851421043802811555682531554858369024", "2937429554723615554618927140218701791225044636008448", "4794086056674993896820207012974964019000525193216", "30547427399143178186354237290372412158553920825720832", "12068501358001293894170400160558965566835099825078272", "4788172531831725292074175015780522236166631587840", "4786264018126764472092338570086755466554457980928", "30644923929982526602295594321884039754198730244358144", "969073784509052444215723837290617097035289909526528", "4810031368865293268120611730011149599113845145600", "30585072225177094367927253313112917470234980267327488", "2937456517496537786647750461144802989845487646932992", "4794085032584739422029161367266494274241894023168", "4786274529094204582401911380423374130285203423232", "30686129116163902114767882181575897368730087244955648", "969076023891960355340994412583624646952723687669760", "4810030355077749374129585998970486859782550454272", "4786273579923332232323881011198902122327570382848", "4795891794243352331543141238897355478341204836352", "4788433375053314179241383826152288994722580529152", "4787914463756006186170877412595630060082491817984", "4787088170915628210376083426294998253241943195648", "4787004649476025897626356139182816612163589767168", "4787025708040424069074164141503725031148750897152", "4787023807850864906504591873292652464952922079232", "6557794485067129149121969640298478644978474645716992", "1184724380727843523415635890334479354615728837754880", "4812806062047140602855011208044668377137317675008", "26306888420541383566142439666731458003323212192022528", "3382682255674814177512182472335743185405075511050240", "4794207241526254633612879369796700520998368182272", "21284426199018460758724295631817951521861622648799232", "13390162281993334792957729061462763744286234577469440", "4788499183094133295060145257211115465111467196416", "29951250473565182209335711609202464439355186398363648", "18580047669636733012354827715452655679563413661417472", "4787552507810997251467599060883971579153936809984", "30933595439175407047943174097991999747474244839145472", "28788177511172003670521044238502981720684865884520448", "4787059904999666571487562639485992250160957095936", "30501372845785096400517861537924879444336230120030208", "30934293214016446248569564683743758850948750582480896", "4787015194760575391009632796885416803034183237632", "30540060613302689132511073449007336436010064371777536", "30501464829073935145927948808475367148320716650184704", "4787024757293031238935621250831303840038932971520", "26160545195923690236080063871500796692019857462394880", "1012736247011030759469812735804584897682097628512256", "4810160789775129421619762614127242492344113561600", "21750028958287835220627935175075690785805461790654464", "3018535598331003919735751773731625650262215353171968", "4794390298594205496543421988470978597834241081344", "30105329437177555547608903557466125907531762394726400", "12292671411466102392997578007840463127510171510636544", "4788183553340964734756842410389617777787646509056", "30934614594428776693119668079598380942215931030929408", "18126120195288737243696012826811908747341290369187840", "4787528181313542008636319352630144551513617334272", "30501433479852526321694254297092235483794358398877696", "28788835868577430095735031138283215758722691772710912", "4787070401259203655788539170861094397043193937920", "30539993901046526316122267406914897210952094031282176", "30934319380837168086450110154024795857133408780025856", "4787014244669302707749188399091740731628121489408", "21658693136603516938292996660908041848528556055855104", "977451900729393927996306221687143407904575060967424", "4810344633142512291791864424865719654995072122880", "30154353836037765966086518704747244405970402659008512", "2950672313557130793315630813860288200635350584918016", "4794095766207186393517404135458472999367867367424", "30935031971547999912702774343382040874658441856024576", "12067449376337961577767514291172372662831409080041472", "4788163128052815398378979876584635737767420100608", "30503793899630200332890698004535636970093088971161600", "18126864833414566627145344800050744077455375424552960", "4787538645889274079178241552879616906702358577152", "30540355131687944724093404068732794393650331761246208", "28789125506901671448127875338212638844818929733337088", "4787069443764297271269050190198122372295504691200", "30426188693360631473770961313263920304758696536178688", "970687736848234200968733364915642859515470822768640", "4810036796479314640409590936678897692905507389440", "30971567125817014029225647495382434450004129506918400", "2937375557890830140233992472489642419091844364238848", "4794075655200895233442497211175624639641156583424", "30506646649652316959221956816024465215302850519760896", "12068162354407216328047850517491239719986406856065024", "4788173535120060604192898485973199218356867039232", "30543308529695208823416864850418486836876770541568000", "18127186406553788951501662796251188574355574078046208", "4787537673785832820223136659699361412123052736512", "31076324755188387430555480212595873786527554065137664", "969068307590425735776767519582301729735248327999488", "4810020888229155177140320017993919993623636606976", "30544841019672257503094300624513620374917048283693056", "2937442445508243828837201566375900995248165803261952", "4794086022338640164838444688932594569127347093504", "30547487897591655631508750799195896081187351780392960", "12068510800808469700460531777901616006383931163148288", "4788172530345332208401851843641482926827853840384", "30640879473681886540429318036989922518353701630902272", "969069739567499461822503843152158724367717867978752", "4810031468519629198832269064388145910050470232064", "30584898214474080854359400664552673135119727253782528", "2937454912396638483951322135891008934303234535718912", "4794085036860081584606097424068532671652135174144", "30687558659639190408801938765171040298920084661862400", "969077449529939000031437623493705074473640724004864", "4810030319954996252351473644010528706797018021888", "4787962421521346522396182709312825906579873202176", "4787866456408062137898694553114381334207719800832", "4787086628923053932403165973444113865138749046784", "4787004554786216839244340939792068238422577250304", "4787025705895984351877057629417604017343910903808", "4787023809475699297481151191763637130768309813248", "3380250799330723235371232212212030087485123842801664", "4794212129067066050545476942544906367692959645696", "13572952917299203858570370905709909081199728679452672", "4788476121437428219655735622043072631592299003904", "18639225589319773128059815068290370251289395795591168", "4787548591188171659191457300423223285176103600128", "28789060198508882769284421642437996319137800174698496", "4787059880593309617334907570288938905120953860096", "30934355581516472910529977199573400756794005208956928", "4787015193267070405273373288992816437457229709312", "30501398285329689134102904274671085633991786962616320", "4787024758932103630459125196750477979909869273088", "25623435777026126734679515836976535407984544889962496", "3083219568202913272918124852474354096067795337871360", "4794230545892686360204655327591603968898504851456", "30397147255689453443574952604220426736620563909836800", "12341047851319096188106105973889309122845162575233024", "4788176242345521058049733143655882873496538185728", "30944270157938504303246890057364650672871882631413760", "18129434876703841321082232320818398560821927707934720", "4787527950120192531007509197860789535313150083072", "30500914915328876258322935843329323337395707230289920", "28788373901609373364681349121260886392673805751287808", "4787070414032686092691543744557214819988000473088", "30539913741136477335021399652638585766193667520856064", "30934237137552950686872839782643409852329762668675072", "4787014246638775153040064284438868824235100340224", "30665314330737836706020407811269113131278962322833408", "2955491131496699866719294306562162064187851196596224", "4794083066253529264748532527242604004626749456384", "30935838600409877125607550387954220252286825422389248", "12067572119323743156910558256653728498286888302411776", "4788163108728720164848365471895357363944173862912", "30502571376661942565735120627370609246512797051781120", "18126433113814162043222298248662556747443706257211392", "4787538676004859183936475407765380321845658517504", "30540297104186220845360840343357554430678568594833408", "28789073943364590665946666394009508385508444023554048", "4787069445189990174867695425904122946844761260032", "31108586512519669741662605272112078948139949671579648", "2938603107268279317518114460875770229954501029134336", "4794072386704346353733878934432051324114371084288", "30510714759968243695667925011782028668980226349334528", "12068798931584042887889684307986547930824088611717120", "4788173434915930429490294507421226986623318622208", "30543504971196560759823357726392664016405233473159168", "18127255599329406425403147790568734952120287204737024", "4787537668959439605904434781481036092761379438592", "30539937573240518628931964371878013648347605355200512", "2937397090270526772590096412555928815681058881142784", "4794086143149806489907255161420031713844272300032", "30547464547572098285639238819998095434704160469024768", "12068507156259301805753405314615001448998044784656384", "4788172530919020728145656443144914595485742792704", "30587803784045000771106170626107026579420546085158912", "2937481711627146009814429633446845958268163268280320", "4794084965478296646583616975077441440511871156224", "4787794057954649059851554976969657381983134679040", "4787081452477505362032038638953366538048004685824", "4787004463712406067912463800181746016129092943872", "4787025645111621232036636375328483492714034233344", "4787023800540834651063809172024583824469875752960", "13537327796944480989102790206356435645768940149276672", "4788480567177914877362354575055442782670001537024", "18658006297578856469056095051381273589652611196256256", "4787547353403375515142529570869496409914760757248", "28789421686427466052351896485375416436812893327982592", "4787059870598579363474695519355662690691032547328", "30936783484717456875724938431648423956256686312783872", "4787015135131124512947438289059615458576115433472", "30501758603515680385236323536439459412359961676611584", "4787024750057010887666275385390106001081020448768", "12385019620763269695566201151044613051481824321077248", "4788169646585231304231713351532006795871552274432", "18126540434639401303082254921977589647082093528743936", "4787528151997885712396244082151031197605753257984", "28789849569114431860534327918246973538496761890340864", "4787070373231610567238193213288000423190163619840", "30934630464345361745498558378439765647477487253323776", "4787014237219908971658798622247822833226111516672", "30929468650647834292407812973319934646249136119087104", "12066602711385501863077662798125623883209064123990016", "4788163261358592539835685126990113591808239861760", "30499745883336983894402470296339858176565154555101184", "18125435270365842970178655989829430087924344967659520", "4787538745617195519218361214504501040143044444160", "30540766177279656417428833419746949442009031549911040", "28789490763811158452515543870009046919090269841260544", "4787069433665365492202096866178937091813393039360", "30507884150829849133868835119686068407175455623348224", "12068356009230301611522410880712537582361939426672640", "4788173504635578476431009249109861239022449328128", "30543865413756203741166369115757752490256943670099968", "18127382557411756671720663248062568018778275075588096", "4787537660103847535407786695580837575292448931840", "30546994167319084341170725245407739402453443273555968", "12068433737017968461887263338335216161464956607266816", "4788172542476018050691089413493116523591432667136", "4787068516753696381344465245141913177754299269120", "4787003610736145223825917747423665955040340738048", "4787025560324679446955925700814597971594795024384", "4787023726209025252964923025035625909497913933824", "18761722236168428193397469003020959140440196639621120", "4787540562413020040357071667005800626887334035456", "28821061951665605365948648848770652513137620655538176", "4787058996752716296056304248083674410458430832640", "30939717800798883297333695019522766385236426524459008", "4787015064881342246865981518689552692809817915392", "30504704540943226372551423247246558336590212304470016", "4787024677502711172478027807621523640900850286592", "18185712384112937137814896747562586422279594580115456", "4787524037726420349694012709395763842725464506368", "28797104015147116224053463750141699141892137931505664", "4787070172712555545513011344635528026550272262144", "30937921709962819859902177027519213254917473792163840", "4787014158414930200295842859713070283772101918720", "18128309155424481680802355192099065456951201812709376", "4787538545147728286976853293567610382674579947520", "28792244740740203614811740410240156483030430590697472", "4787069357529333999206461313864666027100496461824", "30549880869260097542173925082353496771184650707009536", "18129501191499637694313905569277686767649521984864256", "4787537512342993233288318851615117738542245085184", "4787001446901441439428102388507698518149270863872", "4787024674095786640900398848591641716746744758272", "4787023626872045467478716488458295430501908873216", "28911755683851776461302913527337494879888688055058432", "4787056502559099917318704369526021435666309578752", "30979004977752895471162823634368705730255967427231744", "4787014125598231062762690451862053397864468447232", "30508873350106534592877540552601728015925028151361536", "4787024574854745882179368794533982049185011073024", "28823135055658080026702456787418004594457254459080704", "4787069454023521038648662484520803103917366837248", "30941984215621994829433428389946120217094684376301568", "4787014061166164529740937207380698475951464382464", "28795024913998508454396641172201767714359720860975104", "4787069280683857051637051213496824450722343944192", "4787022189699566733261413899605123705048617975808", "4787022703552134520142063382379113926394139115520", "31077797428867084005175931124883075407180155225899008", "4787011774150825295072423787478049263558460440576", "30546189089539419347801052078500205833768144373547008", "4787023657282905946461181491481738317820583739392", "30983372846681462295787369648116602843753733284691968", "4787013071853598776656439089932011574939468431360", "4787020236120859431578054543187121362985348497408", "30648589404121905431640377079167765196861527772102656", "4787021150800363477788877270727995966137756024832", "4828878881004666258488993218884834439655782875136", "4800135592764299711267937964906515987377703354368", "4789134397438559207041313853230705605943807180800", "4788020904924775332165151519189608901819624325120", "4787115114023119190367251851917436040436107968512", "4787004680539788039108753275127171484788224688128", "4787025706761860523429292359648334613205122809856", "4816128686431870217242513240632233205019751481344", "4795027076965955882579363655940664957893060067328", "4788652073947424143358025160254395424624617717760", "4787583401138819593240059958613464732500498579456", "4787059886795903589372542656291911285368950882304", "4787015194133961803330939301874897201756289105920", "4810985656874957925141612471674214912642036793344", "4794565444596971500222762692928576744486483263488", "4788218362526226198891790830071647679938568388608", "4787528129368942908469693182350197812810578132992", "4787070393250853062308361601451873865916464758784", "4810509603707117927252626314567638700658291376128", "4794131026168754623511302815638351986005897117696", "4788163015810295706402257974116000816824143839232", "4787538623458138955246026495492150899272704851968", "4810076628142547397180819669908248329249741602816", "4794075477034155031476160593643514754622677843968", "4788173480269519693083375413048441667280282058752", "4810020852949806113438339033550725376894711103488", "4794085989131678690862408961317418593314003746816", "4810031278571701231709515648474814838538437132288", "3887187407643708024829709615543622424614891641896960", "4799251707375966988790649604163226550690398601216", "15370415934795717675213727101481209840476860629123072", "4788913727384861768691225980563519575645258514432", "18660626514134624646160067486183901746667958418014208", "4788015576981612517598162101356467530113782644736", "28808333791671281584820104819420886650261536570867712", "4787114557060853719238645013403342435548225601536", "30934010806394576113897814853809385346374601170485248", "4787004687302605852352188663048278013700430888960", "30501483976654432240774682366230799980331056167387136", "4787025706290227987785047647323093890284767936512", "18496917392449700825996807369467655382519005191340032", "3208484812516832941773864823565991326393607999455232", "4794576174616475703614636033321505747265008959488", "19124270638239445133902522012794759623034355966803968", "12501787631689321967215911996214255309141225135669248", "4788620871183285371871100156949940303271062142976", "28833670521048849136667582181252087847992827958001664", "18143794442140468449731640015714776293828739314221056", "4787582169337862050214846324126163817291237556224", "30935044152444665842063332944326921425973176975753216", "28789432236221736448067503126489378765812961535590400", "4787059870306893307698444396606127293230693220352", "30501419231124517094385800140642990592753827007430656", "30934340925439430346700612922000701067455258098139136", "4787015193618036699416739800092400957817081561088", "19974901739386248810117377946971176983065613983285248", "2981760482538484845290720189619072900907584439975936", "4794484219067308525355167166677912052596012482560", "28924152679729741957396713598027951327996934807879680", "12091057076585343043298129363581180945366331061960704", "4788214652974045890063867153296353417373480386560", "30938178095489525434781516958742303422851196477505536", "18127343617808404556650439134914583812503729608851456", "4787528095972070545883925360531396127348507017216", "30501746621544715235659080129529690310952052020215808", "28789114832698637764694018016719207756838020740808704", "4787070393545986421635849181049703662431741411328", "29305845466871472377454951298894706917787121181786112", "2942336171230714518012610680172899905710600705015808", "4794117834424807714431236584719943329374699257856", "30942343155371167037983935043821262444075517558652928", "12068561760863831769455648917712687856521069474086912", "4788162952938441360160346085538075028743742554112", "30505034221585649415866022269853136793244449135132672", "18127302824169092885384227238320086693466588219179008", "4787538615337696578011872180967500247636960608256", "30956107492558001885361803056360321988263577521225728", "2937236438379199384916530658614041822915910464176128", "4794076025795814216776001207143308030895242346496", "30508855933797750821363154134236794834229987775610880", "12068508075527443889340230118185488600590923889377280", "4788173480698506343657964206821888692632380506112", "30546596180926419850047505088248351698830637240680448", "2937458676963626317349218087583439326615784919138304", "4794085979104385986727387926059922598452007010304", "4788661539154519221263414984242918236383032115200", "4787985793047242622693948734244564693282424094720", "4787113858056214370288119107554018937010596610048", "4787004662557659656126283962705665117897887842304", "4787025707885006194784081512792525600840264712192", "19157502908372298644137013581368054913506284671074304", "12515980599794463871530376036679397378117401831276544", "4788618791213875925978727512121691268934057066496", "28842098156918207444559846759575649486600436466057216", "18147131126112080781823754000777362767659689163358208", "4787581937058063096097044945089533567456923090944", "30936156061297607747943379091606287346709065560489984", "28790395250719355976360952323684877776773430701457408", "4787059843681881213056033377576135078356841398272", "30501295155611863227307749184290884159776926065491968", "30934213302808525585223135033804368010406707247185920", "4787015196674205669819133588650173772055493738496", "29038832994693991597001512513920399262951754149396480", "12111050868698073809820446240814097245560947968311296", "4788211522601605483537782133738967085887145377792", "30945278025669110041977525471481245460675813892423680", "18129780820644247306121077192730906723238192967843840", "4787527925996068639776920422742173427499138023424", "30501630645224663476906857071472471787347949037551616", "28789011514548202365727148855032724290548379366195200", "4787070396402663732661473641437311140600678973440", "30929468650647834292407812973319934646249136119087104", "12066602711385501863077662798125623883209064123990016", "4788163261358592539835685126990113591808239861760", "30503546686445139749923098441728078922380167094468608", "18126777534119873966931350794817971779657215510577152", "4787538651978919695035090775394782719389865082880", "30509334137137291993439078073847899949405133185482752", "12068582903472162559718302001010281677339113421799424", "4788173468919905457235800653327434309661246881792", "4787934745744356370594248458083735947944688353280", "4787111371778342130563881916375768818848861519872", "4787004587521030127735573516838980268372495695872", "4787025699820965150415490664866278575309244596224", "18224817783242348476054636948238149432402122605854720", "4787576553031262072073023472575348799598130888704", "28798295522719930765405554853683011914421687541563392", "4787059625325782484547330823289149034811417952256", "30934558383560745912278053477451773456027935886540800", "4787015188410642499993072827402440539438512603136", "30994379679782504396618153131186279617543979692720128", "18146623344208994981605471407714326020032504277237760", "4787526752608942610039659163371883944343158915072", "30502297658332687155160708932132730456038631565950976", "28789605726286455281073399765624304212901857935228928", "4787070379973389352067170508186976568064270663680", "30507537838350787467962389965363753485688366704885760", "18128186873979386371437200215232486047827079699890176", "4787538553676244157737487970881999290769101291520", "4787101052598549579759955741177393139589507448832", "4787004487819690281942572938729487474600267743232", "4787025618852806585623791303453161879348866711552", "28784603270651451607323569606400698035922308561895424", "4787060003842932678272853647090766307188971405312", "30936529203559828676337531335693680757383013662195712", "4787015141219438412410374347687562326174949441536", "28794273914333306724710049387027468952149836194381824", "4787070250926926012019652048367176075341195116544", "4787004158526008283311637069487806536289240481792", "4787025524752283773300275837743994363815638597632", "30942482136270047553864767891406412047423461593710592", "4787014998713216695155362634481432527598948188160", "4787024596753523538248041146755874974278000574464", "4800797266552526567029626858411921250609564483584", "4789280014491902685144265123098788302766620016640", "4788051573053975038774261489840283843833362382848", "4787115108592657277313259388726085759274502324224", "4787004681882641779215462544101686133926469304320", "4795189563680766785165294469388490284135161528320", "4788686870616832281951573274069184785608425340928", "4787583379309169729712611260726852545400855855104", "4787059880213275381874845130633996638366277304320", "4794597442255220880244683486469867676766499241984", "4788218150075115186430352658777902394168859164672", "4787528102111532405314145761922537312814058438656", "4794130968811324343932001341530148508423801536512", "4788162961533682028222544378915614880831106973696", "4794075372445840378102955651400823821039063531520", "4789254037293832707608041527135545135635525271552", "4788050339930646351994952998675385189393714118656", "4787115052703919471694752846818644046726196887552", "4787004682453409912127123953502767129170580340736", "4788680048681896131488085214611061171741419110400", "4787583145815456476303085431106094838026826940416", "4787059881939385000805078967968955218441382395904", "4788218495835078890149408406314678206858910498816", "4787528135458561770560624588083845037576935178240", "4788162949610431433918063210874588640897677656064", "18571370993524156115879793803737256487390519108829184", "4788021481392138389780368652681680665468544745472", "28815722429692970111229323788509543269716484803264512", "4787114353091762808439328662930570638245880659968", "30935011447861524942721851708346389285674153431531520", "4787004663340792246309490534930012041266476351488", "28784603270651451607323569606400698035922308561895424", "18124353281976209263282542884030718239515468913180672", "4787583524415401681250138272409143905642749100032", "30934244917688311803233698725250410506561494164963328", "28788740023048566723342878856218818651713999682404352", "4787059889446006981699097189672116970137992560640", "30944383603109000946172873688893710960545836323307520", "18129473816475282457740933228704790705687166963417088", "4787527947404712730547823714091855037028846534656", "4787115212868665223801330340371124985530635255808", "4787004681696331880946612076708418779887540633600", "30933841958974715666354280508759842276384970849124352", "28788391021607601384611279581842403014915473411145728", "4787059899095953177685635487065588272739588767744", "4787004438986161735858502906884297536406655336448", "4789322287464371716518097115798645635052174573568", "4788051852091236605602029490297418305009612750848", "4787115077711311821139514681238318660565984083968", "4788686747187060892506733966609937037280648626176", "4787583313079221969958438028764923277472509722624", "4788218207560468763807923703615285612795219935232", "4788050375280761710655307935480879808592446750720", "4787115074532724543072420347268707895637251719168", "4787583256978270223463880323194546450099871940608", "4787115108119269621734896382410035082666308534272", "4788051568428482831782825380562005164482485026816", "440742755271853354090640405396007147810439823360", "159893435149668917507530057397387788683606753280", "1489212520419829465652455926397248493071840051200", "2630252825956241005815987422938187030501781405696", "141020180791968665433758836425538751028472578048", "5427020343630953560625422804862325325370360856576", "2583258496613336598063886531205605333568499744768", "132194984617991965026736224308895530299842101248", "23541810185586982623030609248038421551282955223040", "9231827349634498277244334241501599529616078274560", "121007608000504086921924074985259047539334709248", "82459983430662968067568203813548347487427915415552", "25680830131312191477161330739150830050995588825088", "118580968218915557831789123014210757658702512128", "381891192709750172624386501167408317369234302697472", "113899596445383235356857429518953208317162106650624", "117607144556082019397926012128828295708606988288", "109051349408346842174467158006006895875308509163744349191215838361938821120", "786979839012025326822756903880650942560904956346368", "117363711136490773828227556195899910945169735680", "5230724665258953174792896099486880366150287966798348288", "775090070705962733287652059873169988267300079271936", "117364250748798791684414887736725119304527249408", "4818563752964429614941489551031361919746511319731273728", "746929574258448968735782913392827496076280655249408", "117365591005816399919374125428774042367478988800", "1660429606303026370601902835220954304008664645632", "2225022564911821236529655851438447913606106316800", "600008370179806441091680438254075898354131271680", "172273247257062845582806345278069673224115847168", "5036011731619961614297550750833846697592965038080", "2682393848180942789639468439401410446390816931840", "1172171354834351869188076936318820117033043099648", "140873366052111686368969000497061718777181241344", "18948488983583457750278511331452291431517476880384", "10201596080361066885673827426027584820410599866368", "1928281403419670419195582943050041430864094560256", "127329045350518992321060748111982070107736113152", "75154251636535404143829328419508366345047235362816", "26482575012784696937761066304077835639939045261312", "7273120465625046552934723712396671635560083750912", "119983152771871270803468754720724379374295449600", "366237447918692960222316704408212481549061526126592", "115370323745711912148219072174819141230986176495616", "20688438165198631054559030788075350743684120313856", "118156825312318807249274747116452526858828775424", "277731002761231056941115053460476887848843897412255744", "789216165546450433153937751405229586280694014803968", "87760802490947752772833268624610664599459974873088", "117503326446935875250638670034484394823604240384", "12099978750375430937315113480046102874084295869856743424", "775024873208376646711527245840481630361078212853760", "787031027329291244074778755908826777182831495872512", "117363981120322929396647781854346987832529125376", "4817707852274636499555846654037990539811775607405019136", "746929594827991315411447249259753892480266771890176", "775099917056072498121777696891879138121613974700032", "117364920760348667786721834735459482488870535168", "4288797740070406085622025068698831579777324810240", "2956781437691297565630990311317781596668755443712", "491223888491625608627538957595719190272872022016", "169034276892609197655883222620043859563393318912", "16107329017094977317415819636666574881269580038144", "11272051707795048223191968354277189957016440799232", "1010505334185106875987937840277885500931709075456", "135452528929606688757564100292820941429243117568", "67310106079394003987227842743080970758380431867904", "27616653402502714697317797012670244573458238275584", "1796898201297085270552536159384147084216501272576", "126334703126573030995215867877488177567053643776", "349688910278345491327045668746879582298948012867584", "117116251579643922754454017645319750034231471898624", "6759549680356542888729069062880177374373831770112", "119563941727029263721998848390332639894497656832", "93337976741656346184275161905593795632303778218115072", "793671687698030111555198396882599638845028088938496", "19586362728345907404879294043396234052121860767744", "118053495567805362176528442501452718599745568768", "1080568603794517486916503841932158420855332093753819136", "775531439683851771977995085876348416859244597346304", "87740203297331370996341483029563602785259090870272", "117503635150884594085800411470472407084743786496", "4653079266537312712764665105243043829801923975244152832", "746933692017507464060299256928339941944839871922176", "787112964196094733740219814139655516306004879867904", "117364649532648492347281516643043977469980835840", "14236571161961085964353158092170401168871489798144", "12413585743785517343051329728210782072500685635584", "454823401290213158601574854964397377898399399936", "161979819396965847068211110799087106875222654976", "60243131750589667079705958632279993126816074170368", "29013054567046845499496492129038600773085981310976", "966101416534547744790155633226381733696808943616", "134464484559271092668264656892822585647919267840", "326083441728933583824410971777491340595631113633792", "120026268318363564775878848567963988104748084494336", "1759620175071436118726862258858137163693574586368", "125891310745098038626500644283796452596351238144", "39542180539130536467341148999145144395041969780293632", "802960591422617265833725183743098352220240980475904", "6632476504417401454199127279304404323002354761728", "119459773307643868287570720150745261944447434752", "172479645282509672254327276508221831600941555163070464", "778473023150141939142947847175739773802392913444864", "19584477019053710544160420037318101144056396513280", "118053838398688607008685805734100540185949241344", "543541462449056668468957424944935767219106494707400704", "747841327282727266897883682902108199086670322073600", "87747242821875167299659791602746859877295879880704", "117504294356487077272089594608834599853848788992", "53432043524038337006844353160890053895042935816192", "30910673960461595957788118049180941011585362558976", "444408530097277506004468793285769464408837193728", "160724825773491206534523922062510825235202179072", "299079736645731618080202033422131992006515631325184", "124152360295000967712520156475972017063797716942848", "953885520328058334943331636545208467362945171456", "133988615974456689681687230953898221909714141184", "11461494528543166733661400043070910344708828065431552", "845000019322311284208120898938189030167730882347008", "1750443123050806749136587847517062887455345082368", "125778125417345089013968831279064636767137169408", "51205056330979900570512960555209408540809141141110784", "786884527735848452533016238967144109804843901648896", "6632223127506834499798533740798768006786975793152", "119460136401728445072611043288726901076566999040", "122968415865377416751680311344780162394655472033464320", "751377085730173081501321573035661560732693028667392", "19585372417001412707804866821378430353721020907520", "118054484001282088467850900378949661809598005248", "261893383061719867210486085475858491923424314654720", "131928531008475891943839615211406241908106605887488", "441485735629966929981015991901443383335313211392", "160087456360442494316462993687221238828411912192", "6421653556119658933537018389459114079218065125408768", "896895212661967205646909823615684268130612365230080", "950993681687191048560287313038775045690425868288", "133864144315550172955331050369368708453735858176", "12034275265300055063545487876099410364415709947101184", "828316615830965173506304258131865985692186483621888", "1750430399156231550395958069663841184250687651840", "125778502505680817273830984662440762067073892352", "41915329644634227115447738359520635195062082607251456", "760361319710416200305371151595315503810212983209984", "6632413519169756161120870842003365097297024122880", "119460769022346639943738467606593037290946166784", "2948998914999634010305913462335427679032814495334400", "1073442282331809658046192931490783646681117774315520", "440808636344898883587508735509326760492545343488", "159917255451640184614503903296488783807047008256", "6437212804859747156102824130473564552918313736339456", "881044011723887981445488629842620176162302554275840", "950993341279790729024936680006117849831286243328", "133864503777197645406429665896863422785276346368", "11133513695892328847066682427734486664030272733839360", "800510448323709514795291721874869011981136922935296", "1750450998456342729452920222320730666601979838464", "125779165932290648925780434585327083699310690304", "2934016813015100520463955060337971295084152138760192", "1053148022278076983733945935187456834499473446010880", "440808972806927336674456477064433500853503000576", "159917714540769037885874474944738832977043128320", "6062284126688792245463914588011979209865401175375872", "851739777746319769008329090739405668335367403601920", "951002030352421681134764558516500364596988608512", "133865203553086660832810533157575139892733673472", "2814934747299754627955701910146018047391222888136704", "1016493816066291977816204835018439425051813339987968", "440811774490231850028321665257488025481161736192", "159918590179954411585345669137287701303866163200", "3670668816969484446301772816291753664958169088000", "1283272853328620520052240679788631813462788407296", "149429528883947064072963002299199509528204804096", "13533000363718700798053809753243966535570366136320", "2010140273993874614579596946130115498264571674624", "134152310420212139696817057935909996619953602560", "66265315782811430193340021639265672839167521849344", "7368779565846423977584778960985077484496982376448", "121409961471790692282120704615803211697933516800", "337807047006689024190198652173739975190395031126016", "20787265389121403970802102544888297318358693445632", "118710007294541365585850824440166194643193561088", "419574053263991034247175143046223904567227172628987904", "87751428385003998345148390492299630294276063100928", "117643341003112049816158754957055368014394818560", "7114519233316797560665066880026029154897877311132052649287230393194943348736", "786979839012025326822756903880650942560904956346368", "117363711136490773828227556195899910945169735680", "5357986156007817894697104580386783515594935107256844288", "775087342756143650229675683347010985783999848251392", "117364250811345609677312766096067633670747324416", "11027971735336669108660834823647196270743798153216", "2080331339022565686542704235492002482695090208768", "1040573073901931466960074634084338496022062825472", "143047547758703581207828609905737248252085927936", "56018670794588716477111610168405532968584638103552", "7521775018261030686789190053858498785349057118208", "1806619543993593193580637878094244238690497855488", "127897777545461762396525581569557983734890758144", "311606697163302257065905440008763196028337589846016", "20895378710466193074859084288815367446597679972352", "6775556175637557678122933888551959361745301012480", "120128682076601934881619498596345754372173463552", "141456362634251987862093112727190616468199998553587712", "87787526498964716700384391587501830880768101974016", "19584964729643004444714589009580491831662033764352", "118194859030474507072318518897248660060851142656", "1441326091031725283652109695093549416933764265605595136", "787409773376319403422279632568739057004747400675328", "87738420141876418551849926957309502246089092235264", "117503366581240243086816838187845680693109587968", "5522782196793978924989452119446611799016965176133943296", "775083997058539372258349272095130108025400538955776", "787091997252421796932779878683733867898556811051008", "117363979764609314811168532330689984187366113280", "45827108629970821252563836980059530290486094856192", "7753297016211606475229881919758267024064592740352", "970999851593477004345658561007269741822205755392", "136195289433694184117687672663394053688827838464", "277519175883065238424648145794748818209020896608256", "21068914094377911525399935555808239775577999933440", "1761283370382021279746668726435313707208587345920", "126514565935776326901477342797679635253117845504", "48168449263438783450935684859895856948558955334860800", "87893166440162341866474127038269576386342551552000", "6632277282049056965122572288830517062588493201408", "119604539450036046358563455762405244441100025856", "189220955040832568590405773718305287224169889957675008", "790266599089914983333533557735014536337928405123072", "19584280274850168742062405136051428575072518930432", "118053571228771620962158383474582491134714445824", "557276102351321194182687084298386188555246500537434112", "776054453728560346082986722539885356418790758285312", "87746893698112590324791299765003927192153479970816", "117503623152457762628457323641399728311032086528", "241167478083877855681146569143311102838932640890880", "21312805066838104399773587780353556971983537700864", "954616642625511437072994303832412020249330712576", "134690019449474684146103029336296113303252369408", "12552875431813136612126122364916109523895739192705024", "88350568928755347496783873779851231977645379944448", "1750419880589273940457706212101475698850012332032", "125938668969682793873181709895528315740793864192", "53214182851075569563389559812731523780031189029486592", "798793119740903486462668400302344217232462229536768", "6632190694801661733644942467766441905004855951360", "119459866030717747444774716222937848544596328448", "123872166055584786747349035812455851575570586981629952", "779854197481136962456998951692877038293405480779776", "19585349658468893238360961053830451971808424886272", "118053806691946151685066661012416693055378161664", "7006824769148752626333809709033518950785329727012864", "88845522260379052633474980207340833098880312672256", "950981920132927683768926780684562854739689078784", "134046105722173976348182461960800951101726654464", "12121289979921311122460170513899262811799143927775232", "841622535330700911081866176072297185927486855184384", "1750428571421525640424348013563496370132570079232", "125778200550170265598872136620576609829491048448", "42054938396498683305593399730540677205166403509813248", "789524342008650494907795061684832013674422414082048", "6632410035269434482716868768464151045845649719296", "119460075764040403057563944304501914176671711232", "6462264554302822113783562204312653299854693711740928", "896108684185682482338244175688143141056503529603072", "950992796639001975996345439544935044012092424192", "133864161851958460657500862657434781218397749248", "11142596143733640561238946854077410512210550046326784", "832904302466210486457997782772258414039659253334016", "1750450774128006886240117719092411029375244304384", "125778397305922261519762937335257490751003557888", "6053419755203139474728475956302136680699817925541888", "888756219222709815440387280532787195450024255291392", "951002248813392551173692924492063464614420021248", "133864327283687062073758164395120904840073445376", "40270755619530114951295673105607662034309674434560", "1829694763328539498359820579070292296413818650624", "135041112856792354138852361978953799494361153536", "279629263574253998711600515573492415151026064064512", "6792446008383701816894359695862717843611066564608", "121579929938857367812838606438137818018530459648", "83957005916329986255182379928877336293750087910162432", "19586821979471773410470653631825776279465932881920", "118751570309908954237808515416558528678412156928", "1182389012716761998076399977303636074203014753870151680", "87739589794823173124369315053371685218759475200000", "117643362283766050609738039426776262476281413632", "5948765724802560429501228830420980263916336974032535552", "787083964681192490069828529127005029490572476284928", "117363708821012058210569692513124281252963155968", "246370533310589253897398118841507236211888257761280", "6814792694376667834881682307696613362471834484736", "1762697744980571829689875576252615240189699162112", "128123787899164822161464477628691200659039453184", "34184518671830590215282345339029932394920898623176704", "19593477444868524373274177002471469433635083386880", "6632650864904787535619768010917328846116580491264", "120174588730460645249985084543066141850056261632", "217195459457939408130890850675135411084126905411043328", "87768532406737279437683868724469790267637141340160", "19584019207914452879548969856172919743926256009216", "118194893468971879148807507320759718839760977920", "554162709457135562056328906300957200478780123215036416", "788099037476762457322581092733767434728687620063232", "87746971321054517167285114791595945555318190112768", "117503351245504230510233901397441397197734150144", "9490073834832845717987490342340677930557487441772544", "19622743990533433287608616839903847938444366970880", "1750498659518613384559830003450650967240330969088", "126570579187618185079308897826377331187686309888", "59040264460250205002827701368430635289460748490637312", "87863643784374134337614905353781082696423456112640", "6632109128731103157877411550855073487337686040576", "119604594137354326211572784685366864659722797056", "122586216008085113022784375068949339456300007523614720", "792064741729737555135066810085925607042363743535104", "19585382142663735127007287934270457643323747205120", "118053531193023971675944738785363139964925116416", "12922190879509666604685646017176352963572349771186176", "88332800482520031261131187293712305713255576240128", "1750412904679636970627623500343999893118566531072", "125938705080425854642076674305213955257558630400", "41572429489479243821878087701492246085376558564900864", "802165089446166327849320975228442655684311501504512", "6632422175486687875276190410970771136960383680512", "119459790932545883131774320626700080176716316672", "11025249855511108812712794201478527315377042313183232", "847472213799301129489921966570622095562211338485760", "1750453700941557187784916854935688417740574425088", "125778070802526917676483356969531776475951267840", "17204419459669655831573671052036849624356846804402176", "6633921228908026821585034618233183409605189828608", "121631954715858107336181759314458160918513582080", "131206445390191952211988887735280302326779318011691008", "19585176562336033249297151603947409825792390070272", "118751630797110501567971965622915166255590670336", "282635172611464814355768617494703480440087165286744064", "87760321304126382789322843945862076902898405474304", "117643325021279207227236780949845092266158325760", "52867973743102476944638371059647064261870189084147712", "19589509458794070021611463730940511991306257432576", "6632196107736389287645762533056905805876982448128", "120174738030831227254248984764309507686323453952", "99082004373077717718944772267280114979042439785873408", "87810832446838749346714517945741020442738556928000", "19586124460379970220469481717065774877789315399680", "118194816794464626926145967965992928158328815616", "37776925013908414550517764673266314785058051707633664", "87937305009157030958308629368834465093476283318272", "6632528489077063326118758555020906182557497819136", "119604457757003851044328561883827924738942959616", "58400540567775588442851051901981316621781859922083840", "19588821837982174153628344177545140512449240236032", "118751496806846897104442707497123844066528722944", "950852868256191794554425994551210701309282877440", "133844167695397419245309213819586925522310922240", "3512147648499950063227520422929344878581322350592", "3488634641005377929800569687872465367133778345984", "130462354408860831566833217446222108947029950464", "15033161772043386837270266814292445054947834200064", "11865362182804803623288014051678382354703717498880", "120656586188769405808180538717894338684737552384", "67790597807110729479882249036033060792974813691904", "27536574678840208927421286941646991823067217395712", "118544079457036406361313062333224012286449942528", "320288999754715136178150088636448162811035550482432", "120830896333901096289880285584826366847682554626048", "117600178993551227925055483840086333391439396864", "11560195040604442635924898982740223845226951980613632", "844468458279544221639908686112465617271838629429248", "117362519625378445446174078389037579743839387648", "4599950501599403710137174789646256900864748011378442240", "775105820397385301122046160905889512110961907990528", "117364250387696256400780478131001860144381296640", "4660825859418604069838728945267309826913651981224509440", "746933492733986367636476335100221681332151918788608", "117365590909069483815165099388509407761928290304", "3921957416795898768194145958249226918889407905792", "3160591799634846820293621010715699425574526124032", "1255157601496023728564808084841421716734638817280", "139762818142839825594826389546547263838053466112", "13523075999646070267100137215656554641573504090112", "13012215985036573356033802832324687552509470834688", "2010359419808033816939820706410586223390278811648", "126986696842474263934268809972765477577940795392", "55394211412669709905736662605934207974499466346496", "30289980088242634045620737318002349408433721049088", "7533177662119991613613500210211862169489491623936", "119914861819944710664709966575261204925024043008", "293331616261444970476408245445287670112151364698112", "125170569925622662226901864912701955096002999353344", "20983040902025597862800891539018798986206134665216", "118147351528977267587159947892977374390774661120", "10718955852809914827549815119130540601116107307220992", "849337749074533101386490622023352891790564316413952", "88457087804383568987855204530461303886085017829376", "117502088078832506870269572035956749120638550016", "4731975431504082310909636786006933490177481595659747328", "775102176381508671592570166522639581115243881824256", "787110744232423687176794144629108551262304850673664", "117363979347797872368719534110873829027897933824", "5159108874035609062587042403830251625305056569139920896", "746921931727125584311181084352823342828421954666496", "775091665033257706969794567200228409914846653448192", "117364920949550911956542781682788780608971603968", "11409746881731299844777737061839159598436497489920", "15834267039313405248888482177787302954381307019264", "1037298067519724600051473647219490219232614940672", "134985172709883854607241933611041740437638348800", "47339963251358196311797757529337444633948840787968", "33396961458640667245082845447372288482529593262080", "1817364461182277673328216861257723755839080103936", "126234755016776115436504465772528749880425840640", "263157594075661863518931979931208642051763920175104", "131610032897371064318436507255428467682798102118400", "6802789145894255903112094962750040270268983672832", "119550500863641485980520070802136479587985522688", "9585880419417241720031312196001855337844731568717824", "857367867760825088189249151416983656843047845494784", "19622338478019782604859620659923661975939178299392", "118052191025403448702806093422881873252950474752", "779066568107261938387303709825290678560748809977069568", "775746907692336190142229488002221468765284093394944", "87742960535336865137099359611603160639892757676032", "117503630205888847279916015457892089323835097088", "5956753139950217783875685071992634551327120282403995648", "746907451780661912417858143345439956048322033090560", "787083825040549006254682087326236107113791032918016", "117364650180526926027486410302357802517138505728", "41862585697551055842704024887971605550171254947840", "36793157286014240320884323237419200741766338707456", "972952180960532338596034124077148368867036233728", "134332836459273461968925838745811629091919495168", "232762896671277686488744544078233761118320429367296", "140805567628736477933140452433811459930055130480640", "1763435339321181611769417670688545969716791869440", "125871827600193264122184614905481279754486153216", "7565597950246772934466422478836033990425157268668416", "878346140645822332299434644082679383443284070236160", "6637181807567681039870503926878074768985841205248", "119458247969952132728765159361842547431644856320", "158714564136512698638528350301589195949650988056444928", "778777869720875780216652139275901404415986421989376", "19584669883590724835875731463783180754449982291968", "118053831390845929458360124056111273625429999616", "580643081769952310721100955110826075773831413126660096", "747775586983798845009178825924037052546854089129984", "87746337686770628994574937061091538552299259428864", "117504295979636173177351974624438242801562419200", "203631610232347423174243215779559694299575758094336", "154145424859419012077752615040676878406757212225536", "955313682340514971180370802841126527198570741760", "133960485319991712858675544050033096498954108928", "4344560341946090428423877521661262406833113474793472", "961069298547966050919496968326846234233400037736448", "1750881159790826061805215612425425167582509400064", "125775864377096945420747404958089163901576937472", "50312095452768798322558967170405256750002610959810560", "787099205794143039098633949623580752910163531268096", "6632238373876102900001991683711817732348293677056", "119460131455283575939533374945450249414256885760", "126497847234574548728432223961227097123595439348645888", "751249009101549556727233716168591686813877901721600", "19585285382836503211596430873941684020426687119360", "118054487163508885603276345969705221617329635328", "2716352974050573388297857784395910124171930518945792", "1107984239749168285274315639504159325322314594123776", "951185828582774052851396074891610654777020514304", "133860337984542526316711514841249535134925848576", "12188349763868939264928726805367777992635737098420224", "827596535496083926606197814754769213197746371035136", "1750427180646631700633619293065504382472620605440", "125778519123682951530653869050647405609911058432", "42520363774698128947858691031028318628907373217972224", "760165102110003524563911714714742502801266593234944", "6632398585992147018997829430160179687614951981056", "119460773866977000255541008047820062170437124096", "6537479353606718648988542354540373436587551756386304", "879198433832044089692993163524600716234997926723584", "950991186505239263872298490338211502535435354112", "133864546472380022798068242672837105381137186816", "11170716021416104433443948172861936966277946278936576", "800318808016953816146726718442364379137652320894976", "1750450081905591824346951267011657001842899943424", "125779170664612422452279738999994608805671337984", "6070906671305274059498124045516523900827953015029760", "851569846668548795947233768252466925700860769992704", "951001818463428037610205602244786897970454855680", "133865207751459713499290961305083583198926995456", "9157222625654297986724306184637813045149179052032", "2163716545359596964576216629580541567690302554112", "133519838363196284383816341101947638037123956736", "40135782048416017670273481970163078302487090823168", "7943877434846560284483955450236455947199919947776", "121265316086405364161485941539869341677458030592", "250959822667313800790381080750188634395419086946304", "21239564790691487841509767220002091912284979855360", "118695572689982259112002536139895997791396167680", "7101883683134929238971796746202288766939101868851200", "88830445937713289496552039496132329592081916887040", "117641425247528964971379698810028307566980759552", "118144494908508590651756451891707020379731564486912465319205273564029648896", "786979839012025326822756903880650942560904956346368", "117363711136490773828227556195899910945169735680", "4494026801048197026443695895985721952469444186907607040", "775108898818643325968086599535655114395065845284864", "117364250317117177445356634044679901064477016064", "32617220040224766853414177574623343756691397148672", "8323630639808457280837806889193562292519656488960", "1849411616841099326138522035296625287994231750656", "127688617743292394567481601648747947701663956992", "207604900172591002294040650122594150467002186072064", "21621713446378871652437583791781818443628283953152", "6850174074928633432297427814776670371380547551232", "120105486454797719979534222832114614759034191872", "5033267348017499199769253853933859715796285911990272", "89289451972509672999109784550648163427321273909248", "19658737114326329330832008930922156534811200585728", "118192182311658011232069510792361533223930429440", "484344251114312760416268964262598761183321805492846592", "788260633043677453006781699697989656162775257317376", "87748974192113174429367736642913744497082841956352", "117503347653975867657791440793690317514487103488", "5126947068591149908743129551858416537332714172393193472", "775092395521847133802143443848955554310692890738688", "787100657959597867165935715458815933779218802933760", "117363979572048800218212010832075251221740388352", "164434526759991481683011137511964873765992387313664", "22229534397886248563377643509641537803531658985472", "1769004410253842098447619484735864986672107094016", "126474914166719199658749126083118088661401337856", "3434164974426871695491354623805160184582850796847104", "90033169144581375459234523329066442187606367141888", "6644194137256836658953005488111455901818055294976", "119600670991436848575848077825681186654389272576", "114387641648352554783913099368117753341187634224955392", "792431719812252054409735436511556844745062053052416", "19585606420659863403151434746844815450225418174464", "118053523044564145825485602628969773155217309696", "577944564776392904683841185257194035186811633506713600", "776015806858276683406199494974922480162008899518464", "87746399600650809334861367274735760279367697039360", "117503624038499307288890569768992934653723672576", "2147619930336305069794481052149474395573705146105856", "91469737804726507621441771291868266612798951260160", "1751603276570685319333975009802166721898998661120", "125932547591770397484357622916804123537235247104", "42124599517747654881004098355816014687145483273502720", "801962251444688566516241231466665573734080487358464", "6632408305531553336600864960620565313244710830080", "119459795432158813626994297115828683809837023232", "125576511473974207805131771496707642365426988675497984", "779787568190029190462544533040271143374934610280448", "19585307630616486370957052907852178146218274193408", "118053808218933604162327672539467167654574292992", "11332621318957702397192206600726590866415475511787520", "845709056024491337711783890420873086521514269868032", "1750446163150169158409679258837106092500435599360", "125778109720903882266485712469371109610922967040", "41992349882464489524255908399822056296453176895209472", "789546434803636065409598098659594071843746309210112", "6632411594284452679669189741060334331616563298304", "119460075258270442967513846573736405738794778624", "11102550122394260531969747601214303217786532690657280", "833128927192710174237120501821988596630678631612416", "1750451765987814937936218829799748784027301052416", "125778392184833099013415450977652882979334127616", "146758888102784997652007657422131210235225296601088", "6945185440555319680043742766158214612244125188096", "121532089628918658662313366450996293398278701056", "3131148359011017928362166320337753406610946471755776", "19705491992964774296437588049659914626053160566784", "118747234676051043636131519214881096027581972480", "150283615138773924131583364869815550655637699076030464", "87784326563469122595643052336429223686802155503616", "117643281896623768781336560496401927349966209024", "14976455806002918906694825236821837978824234435671490560", "787021195246207626089467731434018778162246038061056", "117363710216764453915760976550327639772751724544", "2147303908191230147539122353358691733084918951968768", "19762476649168906267271607430967327675801090916352", "6651906819927574476893637851436236420400254287872", "120168285919527188458891537614272622229270298624", "59898842053655241781882553636275113815040573466214400", "87861769558258520704939778146240906742534120669184", "19588657485258691286762405730517721487875111911424", "118194724562215836575448164967853188562844385280", "689777048685426374726880558375193605495985778464915456", "787878744954237757102612513959973052471366591184896", "87744239763691297612025789137364553297388038520832", "117503356143970238057486149385950571077790859264", "26322708887010962393237569533602346128669708853968896", "88026470052896655484008112268193758238702108147712", "6633035245915169689440573030786262069591221993472", "119604292977829208704916259123946700360411774976", "131651900136089408569038271976464143606880472712347648", "791712484442179040839815666508375178332663520952320", "19585166670519525824212148953901464599020156485632", "118053539021726747819695441745358547040853819392", "43277861037222301831978345095573377614904185482903552", "801555607966364637856477412373231789561237769027584", "6632380478497786272308297580840907394611547209728", "119459804459706567421896172703063992405545975808", "32112837512118666706781687426780157807167112218673152", "19594201970688393832694888487638463624251608924160", "118751299139672855420817824222378654457556631552", "372960178552334745766005290439731574903471585726824448", "87753722228895751552160406074500654122129229348864", "117643336880439881826399105368515926488170627072", "118279857403560479310452441613025877551639988724039680", "87798203102375901424520808316539256159994317373440", "19585496069066876782784940647623490334068685406208", "118194839679101971902875450150848359777760706560", "1750175829528369653618422554305998674948603772928", "125759406148709250368303102272169454274865004544", "9794456098139747775590704225429511790951422492672", "20533897863256479062175923241654283866879278710784", "120140841165341552861816759241458139775874629632", "48615724001788555526105588692333995850680934334464", "32789928889891885114680385686488148041632004964352", "118462374840468768146406087384351298520350720000", "269940545996307237640998802393037045217764539629568", "129976646127432428541397676339678686051252505149440", "117592125909775316950609357327910914080970375168", "5373432258418009733989053076195759203830004128415744", "922016074074855633653922925671186971744168885354496", "117361147795373571691001869597080088200771272704", "5636313845163884460667975378477513694967193966653472768", "775081805968764298375339450810022635736082312855552", "117364250938295205055886944333602282155932647424", "4566630936859997438729889307876877939996705288957722624", "746935961807411941875859537537073748182776122703872", "117365590848108736663321772886325583138051325952", "11009025853061449924927505130365872357712056025088", "16676679493998925770391100096004641369932334891008", "2081006918322316596367882173639823356085925838848", "126714968023875687785408499598045037002546479104", "43431386531244414769413678233796914524409781288960", "35661020526004294498816721836878463439591790608384", "7826336080784215369409045083475110256144220684288", "119843403498152551744600908895554229060207902720", "227236453208372099642914744630230504842975908986880", "142908040831902249281054509455936652340699714289664", "21428903641645624970052148170605409218990136360960", "118133511726049369280977082613906684215247765504", "4803653145692370872833151645249369961358577778032640", "941171434823748463333540823280568735176921752535040", "89365230444507394331354588203224440669875017351168", "117500501951106237882195789200074930634627219456", "17570348512697305451352817032945466796724961212396208128", "775009418019382905853907341534836505618119934345216", "787015089593882655437947813713842644808553851781120", "117363981474745496063472066699032549111634067456", "5276366228033439913041675132176643535659861973212856320", "746919528584808589619096730548284542444898621587456", "775089077206802727323790823720096203327350195093504", "117364921008885384527225319143560480342876880896", "35743094337167786604332757426370651025330130649088", "43310267261439332588911618081723642871991442079744", "1840286228068492447677125553734596218844228878336", "126125635359607584808766152361464699659285954560", "198125972953961839356825002492723671044163383590912", "157457615280809839638919408038385576616828308815872", "6861005099128446561948137501674977792169019965440", "119532676858196911790330888990888540339731169280", "4042335289390176720713944855200342596524228109926400", "977231649129857249989881783965745795732098137456640", "19677577456781183740684500465786490430621850009600", "118050197306086840286174116278041401091277455360", "87205741710499914077604826418392361225464570746138729397391747296109002752", "774975234684591435801955985611291892971805285023744", "87733079531004161422503250884717459453631937904640", "117503647928514562794149451012505492714938171392", "9722801446424754221506519178761446643170369120768098304", "746871177621075803257714022812674694586096859217920", "787043543635088791292762132590615945989538810167296", "117364651076220560108301438093609417329652793344", "178587351222225150004965133345817278242814494244864", "172452191805141057352735807237222315217266791153664", "1767497500876394479544641350945202616275520454656", "125851182134637271519926993741271814897244569600", "3414306854764638423681075625192078416412900908335104", "1022708875899342721159932255366139900757962056007680", "6644268903220137937445780380281707539248873209856", "119455954667560907717540157644328458617110921216", "217250658591429643514268304356919900524294762158620672", "777749618417034446050876662205792262963642541015040", "19584018759247523418341468527099118710744768577536", "118053855050376329180302488068341684868472635392", "606114839859141104157035751960290928284608215151280128", "747735118791094728167859742688384098634987997233152", "87745780436884255417478291493232724310445048987648", "117504296978950794216723432549268682753330642944", "2280677194221897585881332140510971295191252883996672", "1201613542989075393656123359146207202700004159389696", "1751519933753535291784424214358777059527339540480", "125772569352239887373007937761686071068105637888", "45781560909042531095904027581692682447349170967674880", "788319650960021453404744347002844067996401443799040", "6632324893050055868606972713933037407251353042944", "119460103385935938338131347863088960118930276352", "125843874892160743347507956049171605057153064356544512", "751272195078115495437251203795657562552933799690240", "19585301140953567653102880858827691356543353094144", "118054486590964499779253781056080199178587734016", "10818833608900870746514851880529066427928433693556736", "834771638815120696957295385660543375081204520845312", "1750459003403584523381290732058451494233935183872", "125778354817390242604123835194788087989188689920", "41983862094036591638055555359303039638455579440054272", "760338804907334436774799928913219472645395320930304", "6632411806064447767262129760827288922888154906624", "119460769578112155093552314286775848663678713856", "11131820570123704128597350840868843957561087030722560", "800519202787147694916830533387847165437227793645568", "1750451040315521164399734326437995870551703289856", "125779165716164062257363674961285648898093744128", "26394410534718275256578428155356931370678027812864", "8856476205539257469892938181099766291805602054144", "121074867834291692492984295962993259487191629824", "154318892560665161970510915764356360588728234672128", "22428284531231805915726694922671299214391258382336", "118660426501845949793361997489634944623166095360", "3155902357353539054008721804726530777898382314700800", "90241772027089674521567635313142970625738781229056", "117638988730378298295133444505578103105673756672", "189313072075320283031159680475386476209093599479988224", "790264993123399386683524698186523880838713732759552", "117363638377478406305575121918488947550926667776", "5482443636005618203286031367284657358233604210175246336", "775084797420236601917127092854089727246161768611840", "117364250869705827264091969478791506223825944576", "121881811133336069514777229799387293592576004718592", "23330702310793089864515508774076714717428936867840", "7012924481947990431251708922344628580132279287808", "120056635806755257067977109107750812840152268800", "1975393357344143930163499319219426191716926571413504", "91810663476835032469933392168304275058638366703616", "19778317778824360713116007261179671115033462439936", "118187886178698915634201831397616780973396983808", "70371526999994312706581718751187735413609901290684416", "795880339083953228285988871933161734810836219723776", "87842594012432183377452157434777847682653854105600", "117503179958841153263419777678805424045247430656", "3798029308637163577377912053502383460316453479892647936", "775133398073620026352834855214418329986340495556608", "787142940866840954828940321500347347586409885073408", "117363978631999542742705869648816191916520505344", "1178214911694670605104128598562839067895519841878016", "94791512800562999770838678889875633546702071267328", "6668898875584394769061151935520099695641537544192", "119592696149470030745478494884487669403508277248", "28854798445899209212899549329460546805334889874849792", "809045581836065897553927691758182551889218199617536", "19595552004491937269280470076579420679315208011776", "118053161890644081843077711858419812111048769536", "557881424210268542183200385078483427344187807705858048", "776053281107279246413262818618025102851281575215104", "87746878706875782084484743242152092725501765877760", "117503623179340689626940935813260920554155671552", "13070641660458479753832290274118205000329781365964800", "837399435058708387076062934616265378992060763209728", "6634730331856366778546932018335857602331521581056", "119459042400206075512544785134223125835296014336", "133783914055388956637767411891807997314368261748424704", "779490620039135362013716433776012054069076486520832", "19585120239040248237759899905818903106783283249152", "118053815027465121251499542316645269656681054208", "46378820378723970785779967693832453558873055960236032", "788144883263071815054660930736920747969198350663680", "6632312519807543897035338508012467560636068397056", "119460107400131600764714801597776306618478100480", "955946808900678186858912015779068838247348370931712", "19991778476360535786151326494767023403944741175296", "118736988267594572439503019181216047055291547648", "23870725622186501297072839081836864229407499474698240", "88056718081963992820855450812659908304378628407296", "117642794203573820694063769988212413851104182272", "783735101507351734803229782842231362353638673355898880", "787770871329328397521150589662062419517725929897984", "117363693561370554564877450553787769191472824320", "12002975860248955246290196903076296896679268927406080", "88379066640595369766940782474448905488720788979712", "19614253191783073855436229727996945554898514083840", "118193793918522482901735451211013231967687671808", "271678415022475197364642981042651544700834420505968640", "789266132288857585029527342936456067509730190295040", "87761420316442486982373009217979062883230192500736", "117503325339389512131257179995639598310821462016", "102199651242105930551563029364829548621318162994954240", "793086938435031932592746715010126671379530342465536", "19586006352975532595474853865280109563249569038336", "118053508514703981946024151514788949062108315648", "133861720478662302868740448404599288780978052743036928", "87790617572544541527357484416986972200223710904320", "117643270598939146852577255745835229863028457472", "6631364214534914759279278999904900812747074174976", "119442003426026883507073206847507969831822426112", "32415408317008207702598285380128407055912755265536", "49463031789312728439884178396286208982559324372992", "118318286934091159319763397926730992432541859840", "207642220077219095243456557167389077355217652023296", "151924126259647139471635984426889046778770245025792", "117576758795647228363508551834434904501679816704", "3380438430755339915190209288966570752892782713503744", "1025787302136037173942582608332048483679376639000576", "117359636587354718667711852392737175476323221504", "2286463766687561039149177784974170795816258019346350080", "775237994259132062732303812106321824691997789650944", "117364247357845902400586741096267869170121572352", "4493250409002293891078249382427585025433956318439276544", "746937957033861497386409497549912978740250620723200", "117365590798847436141886029284191109853030121472", "36539058723228211786631970640268916406133098283008", "42196457574766393659629348657695538109282384871424", "8101721327251577539542821000234432474008338300928", "119781057705155467642241884523065240970462232576", "186261037768237902296577341091101917170906322436096", "165853984314807625242698337939535997881129168273408", "21882874170749240906323057901224525311939235020800", "118120002828496996718622423196536100773345361920", "2795718881379196113721373546193421167232322203811840", "1095301255556776626162204987667952468965320262942720", "90575447921096996808939791398051330007626577608704", "117498437730237674403944636355242299413430796288", "737135986318385607845030269778925056029079481507965557242355111739028144128", "774975234684591435801322160311177778271056933421056", "786979839012025326822756903880650942560904956346368", "117363982258697176342232063849332511429850300416", "5884217301110638374371564225228582192998827475569999872", "746908606266443878972548802531451383159844958633984", "775077315504136993170874309047271937010277558517760", "117364921278566276396227446350620753691980857344", "143821467448767052019371960585527949507755893587968", "224964573067224560577297175879259485993355528110080", "6951904765996803860645934759869036363077799378944", "119505453286448255094235423182651209531669872640", "2300833188519159769346354506729378927671456596754432", "1196092958993581699450008727759574050985357766295552", "19750347546326267009362478611186259062914403008512", "118047587967891905419411182511323742046871617536", "3180072018796038762904280389412543273506857910936797184", "775164140158394436692439512335277097841265012113408", "87735500012538792404762493983109329454989540589568", "117503643586755418747084871462163865454176632832", "699407433102789672651994665945647826086504418960343965692972645759001296896", "746813810028738005474028318086800804810867282542592", "786979839012025326822756903880650942560904956346368", "117364652492937908952319192487986422485551677440", "2018039385851990344732416027191918524003587987603456", "1290072698005876869908823116685251347407047099416576", "6653227004616667999152021943982840790662521028608", "119453063045525526729518201537462424234444718080", "51719367570785088555297618480871828935046634967874552475735280026642284544", "774975234684591435801955985611291892971805285023744", "19582253520776967335379491647730277751892958248960", "118053919200792976106147311566804098945076166656", "611828156082700147132480322757206759244540494246576128", "747726504997914096199518371666925928533177992740864", "87745661817468421487022896877818346819323330297856", "117504297191672292694309998978340641309544415232", "35843168495992140278610949126914819785603552848642048", "792101483815797580100716845408207970567718206177280", "6632591313882826362982974395522239091548736192512", "119460016955916747939622046193577284543788875776", "114391060962059009352200353261864367584899025671815168", "751721501186245717765051340156843241200711158988800", "19585606320419692903960910223140082544510356160512", "118054475502970366326347869150205657856253886464", "40956583453864234008703138955086018569938874633551872", "760684341289917337220031037699641468650208251346944", "6632438086153849550698203234653538938139027963904", "119460761052359372354743680274069769567902629888", "91671753070812003792432414758042024593873906434048", "24901539343892318872837497014616259789123951263744", "118598106096448146469062359238568037688610390016", "1272820073597281269029266497715224230880325828345856", "94228040055027121148220396205098930455681542651904", "117632501529608990681146324366804062933939650560", "69536823359851419355389118643392975350290493246275584", "795988401581679180857792752123689938932118862168064", "117363513051263721809639556399919864537390514176", "3026591123331300711956298044388371272937220714163863552", "775173722162012109703603624179938477674491660992512", "117364248831040172063109728778009925594495582208", "919277524229702917849084316536892926342238002216960", "96989461788217677538823084919671953990949846122496", "20008469669106641480610488510033313673247845253120", "118179762973905189841222992159965028613988810752", "27111671802765401772933043029738555319831984701702144", "810506696149201421141246295438365191318788739432448", "88017904527198212296864636684354608777558208020480", "117502866897190515706258009353289755547114930176", "1528352170222838430427251278189815134522185800696725504", "775368397541660073202155742069279874058752555483136", "787385279821301541352939853586349251606102409216000", "117363973246177979365323877125626917503826395136", "8850394401707151303304664616187114746077732535271424", "863788151693444154368978196949945207953603002630144", "19625677007373354269182556115028048728460510625792", "118052070208570120861950486693968996614646267904", "263082900715542825392082706067493389272690855774257152", "777264859038386514041830336347261718557846180724736", "87762346582992912646650792042090199436926524588032", "117503595446574185309380090509533490638082801664", "82759036108589838579507403234425007531381972562608128", "782300885646162657760492489380252315171994562723840", "19586888125371090950456199306780234221707748966400", "118053750799750460607891155953768229631690801152", "6074431373546292515214564633311977330413186962161664", "89018778737140545508789503829891423734150970998784", "117641095636431087583696283116072763923888078848", "252221361316493162033555118009423403427029478291800064", "789443055312723893503232735679626181608628872544256", "117363656524802808925702514945219148517264588800", "186787844821381112152283381884345577865657396070711296", "790309593779940518593687359898684026149806184333312", "87774306572446087593428321310996694869075728269312", "117503302242370392871003991161191485184229244928", "19582253520776967335379491647730277751892958248960", "118035938490543539984844437225712386500984832000", "140853804197668510561013504620716746371452366749696", "232631201540694563146580832009829196394795903221760", "117545198339227650507667316964833658136109776896", "2210289751147482269330934449528177025893051232419840", "1222118568624449141768678475937157395672506361184256", "117357479596337316318536715458323319844331585536", "736364629109104561347786536201473741774873623405789184", "775791704317097944455665838272587862489868422610944", "117364234676252608385876508808816658027009540096", "3368249682265485000103616570697347206368086198992240640", "746979431525923381183440697438320947378474564190208", "117365589774919298168232214219894997109381791744", "155598743083063517697605282866195799641471552847872", "201149685825424398988590982508514784343366492487680", "22401504732052939124584452775000640987879343915008", "118105243412346546716803646140966662410751442944", "1904671379757658523361240487200328355799431198539776", "1341101655661207154289333526761403997308293371396096", "91969378167580497440279438939920644267482147717120", "117496127565519139165779336495754583053084655616", "1610306631542398544821099132184028625734924446382161920", "775348378395074391376193918776760931183398295175168", "787364635349464224450402437302241982818423528226816", "117363973704858386947334564636579569273086672896", "39620530708810296968249056023355868439157858593830600704", "746827887108722281248396614235972746906005684617216", "774990393450799211098809624567510393783820352487424", "117364923271832292686199109287712815899597602816", "1134179381096950336342255516918125397053052754591744", "2570787684184538242548778006772702584222719395495936", "19926292316019399303448430364601532405663423004672", "118041358277868157687660674339220156511539953664", "95106787348122494236392793586614882624652407677648896", "781341979909968929309690175425545877818637702660096", "87814085317719697828543301609520312116673513521152", "117503502753910279041258319928680493293953351680", "6586461213390001764577585848772335781705395583498321920", "746898498011394102922610205595901454012120299470848", "787073882119085823981786518924307769199563160682496", "117364650401608291564259758249011864491729616896", "74744570872183343766011398391528530951532094179770368", "783094606018155564115249389101810767281242188546048", "19587385199751304598125562596778178511694645428224", "118053732743025355371112106230693173009747804160", "917705230757316494765376294726397865794207434359701504", "747422050115247513655773929664451616079133248847872", "87741467659242204544483145411165732127026360352768", "117504304713472405300755340661176719608396120064", "77131766351473661670828002468384017053455767723573248", "754115390356971194315853888439183529370362897760256", "19587226336129530561466796405082012172220832415744", "118054416649244890846749656837021235495116472320", "512667018868905300957631465986501340372049737023488", "105846702688491912583040147786603365002193892540416", "117616384173313786183404797278290973742308786176", "20398835771869850977575942395793812952510795427610624", "818559576754935817137916388769962821073187970744320", "117363035893962386238985375649793932791520428032", "713042849134306680248599826246276994862386496302743552", "775818437974227767984786576702644465898535363018752", "117364234064431177136975553620661357657204981760", "14072979864902710021406052692835029108767912471035904", "833595619969761200108749086898703242564181627502592", "88283451888540569723928923674200109673638594084864", "117502395065788321021374953901623902340925882368", "740621481577550598501798329984106456407407820835651584", "775787006598394470748589393875527634982797899202560", "787816968485652214213849445859303774896046823440384", "117363963660394951149942179948908711366067486720", "61989573375619221315412474136933568863989228340510720", "784786401181048775160689829592940051751975528693760", "87857423059519256412882592986646169798961600135168", "117503425196200839865350410109052093372318089216", "66918745239880024151906220920662216295936847142453248", "796345039884211090626319623632596052691398749585408", "117363505301541466269910924414460653294994849792", "87733079531004161422503250884717459453631937904640", "117485834437826710466847135642527972041783508992", "1364409898245756876364753313895186889529060944248832", "1859555222138553199611090365278284731529471413190656", "117353616621653469838173965774007517933194969088", "557705515009911964451554957334509497672755742507008000", "776053621613447643679212978348882985855040851279872", "117364228683879618004109802014990987234784575488", "9733261918215769696430065063015298757136247345263935488", "746871115962596475919584413102510519736097392558080", "117365592449268633056930990361670199754159554560", "1492469238871065164832369918494946549017054174773248", "1664863003713209856762581143886044888128407535091712", "93212466669162235616896088037612674004576240664576", "117494125747907028440915710496828144332803407872", "168902938335374643767437036516413529717658921237217280", "778547434117084129624999526527561024623858124062720", "790663827567013063888198136712487277766583496212480", "117363900707157006828068743648960608169988456448", "75046332155949318625219807463291312868592794692742063445224703574868492288", "746813810028738005474028318086800804810867282542592", "774975234684591435801955985611291892971805285023744", "117364923619493593758712253521198876933132124160", "21779171947251509378968998221924387408799316515487744", "803568883020359665411463374885275429246217083682816", "88087924282932891732994875973059609175596225003520", "117503013972695772842733661067633004835627859968", "717816943508060844908189106330180428540446046037213184", "747591601270836610196175572310506994312864474333184", "787843592688150992331061500617327107189177281675264", "117364633303561665872695520098252183837155000320", "72088243420020202657082745147621544055861239271529954162933468507414724608", "746813810028738005474028318086800804810867282542592", "87733079531004161422503250884717459453631937904640", "117504319758895414064032176273047914284987711488", "6447288841818722304179533039419393373633341303029760", "896397410862659511588224281878667922858556073705472", "117361574736169057529962230429207071668293337088", "403698980366319108894866390349013138402464982978527232", "776465805131438421379152235091092972884921245761536", "117364219261772873589493112780782574650148257792", "684526425109234023183901835597156977742300022751363072", "775853604470110178849418059810760334847107185770496", "787885647900624146528079711761381007317040898244608", "117363962136315534495580479449737152276467810304", "786979839012025326822756903880650942560904956346368", "117346211086123329782540518407728571562567139328", "89663839155417732835446177274843678875757929251733504", "781731835994177438986029542748932674193473845329920", "117364099760026365012356653870277368765711646720", "10289333632362783430984335852879826740931303225165121965160848326393856000", "746813810028738005476563619287257263613860688953344", "117365593864486118500955837244238651134893359104", "2848946121628477262377346741013199110186136790806560768", "775186102144271613150247189273989694202610836307968", "787197290789183491834293741381914710085830581420032", "117363977423820286390402202464196694534975913984", "46324637484110576904541850021662412195312994713497424585109451819318247424", "746813810028738005474028318086800804810867282542592", "774975234684591435801955985611291892971805285023744", "117364923619493593758712253521198876933132124160", "112908952130184552478307283088782816754740866890858496", "751786351344397055800957349030416771853031506444288", "792503620429310958454186206052366482919542210166784", "117364530496877571054164481071585291559208222720", "26254075148708550885625094407133421214409803703470918846692972258914205696", "774975234684591435802589810911406007672553636626432", "117364253382156221941554985260609100184316542976", "774975234684591435801322160311177778271056933421056", "117346482127481845602536195492311722884381802496", "12434414111261503130301218498381593223408016769733890519827259907693871104", "746813810028738005475929793987143148913112337350656", "117365593864486118500955837244238651134893359104", "259400992278150343152670409259088548771759568625598464", "748970090163676474013553424072168217762841172639744", "777297455090876007384880467101037157473944149688320", "117364870518235410388584310889421233232789110784", "746813810028738005473394492786686690110118930939904", "117347152161859793322304414215820741549062356992"], "dual_psd": [[["237067266989251819151853057224094722754914118010458084307928973322485760", "-8797634377797838260322814691413286052791000760744184775812273378689024", "-213614928187994354206216267149729313792338727387375490875281412980736", "199804901026219946329315868658584785586369112655251512807227838693376", "-37941350900459425424488585551813596190571160359425008730613303214080", "4802007943460589114441984212132710628580928261677228977849609748480", "4855897686083114092794813722439805653552473068615747198483123142656", "-3189903517123991767570357989164167602681619249354132168320116326400", "501643593218597815229871613505909785725029841102669172785775902720"], ["-8797634377797838260322814691413286052791000760744184775812273378689024", "326482738964209058304742052930660426754835942470979106203805906108416", "7927311347975845977900160964269260681405858139153233210042048577536", "-7414817272940776635865487788811416626088494673290786000254588157952", "1408014430929877811273844125204501686505380741521859347745890893824", "-178203894204266270495673814906997966348675158545283749380305715200", "-180203758033329175582838031030736777650564353585551617658552582144", "118378235850589258730576466057531114055995854668941424762680246272", "-18616137846234420390134993857419064789638119137292707538797592576"], ["-213614928187994354206216267149729313792338727387375490875281412980736", "7927311347975845977900160964269260681405858139153233210042048577536", "192482657451105737542952716154224505793195733120246639246679474176", "-180038813988859891893261383784583521165823773601513202062043643904", "34187929235817246485406659822237605496557552625705444428052692992", "-4326960001808343896761513956703861393534148311414885996891734016", "-4375518597208619415888908608111876457753290884665445199277719552", "2874336129955747980800596212236719969756025512353759839452659712", "-452017528620754674074361227012609160841080273648819010214559744"], ["199804901026219946329315868658584785586369112655251512807227838693376", "-7414817272940776635865487788811416626088494673290786000254588157952", "-180038813988859891893261383784583521165823773601513202062043643904", "168399454640473568022672909850410932574545226771960405090497462272", "-31977708089961988407928049890160560613251546333265420638312464384", "4047225642137112540077366163586137660740289291337607298601189376", "4092644964795057742250193077411938253974024568399851557054578688", "-2688512693534559958974001640287532838444848705720671361258487808", "422794971935216820747106264356999696344816897378368743201046528"], ["-37941350900459425424488585551813596190571160359425008730613303214080", "1408014430929877811273844125204501686505380741521859347745890893824", "34187929235817246485406659822237605496557552625705444428052692992", "-31977708089961988407928049890160560613251546333265420638312464384", "6072310726124241970565635653124459821073593462427457339674066944", "-768535743983129048449230279214030175793290757153260522119888896", "-777160509690953930511054449234327964564347842679609900652298240", "510527034030802279139464074328425585309491049529394805168144384", "-80285379921881284936134433202212603535303375958440576660013056"], ["4802007943460589114441984212132710628580928261677228977849609748480", "-178203894204266270495673814906997966348675158545283749380305715200", "-4326960001808343896761513956703861393534148311414885996891734016", "4047225642137112540077366163586137660740289291337607298601189376", "-768535743983129048449230279214030175793290757153260522119888896", "97268933758383693323656253548211569690829992039773660984115200", "98360518334486914581935804217693643791926790475110303339118592", "-64614327497168836462146365858040242645818042902924503084433408", "10161236302315131628734065595973479546478893352619360565329920"], ["4855897686083114092794813722439805653552473068615747198483123142656", "-180203758033329175582838031030736777650564353585551617658552582144", "-4375518597208619415888908608111876457753290884665445199277719552", "4092644964795057742250193077411938253974024568399851557054578688", "-777160509690953930511054449234327964564347842679609900652298240", "98360518334486914581935804217693643791926790475110303339118592", "99464353038567751799306150791295109651974328662310137286885376", "-65339451137018672316563762743504952379551645183699638122708992", "10275269101824371755254473530501408145726632480081927611613184"], ["-3189903517123991767570357989164167602681619249354132168320116326400", "118378235850589258730576466057531114055995854668941424762680246272", "2874336129955747980800596212236719969756025512353759839452659712", "-2688512693534559958974001640287532838444848705720671361258487808", "510527034030802279139464074328425585309491049529394805168144384", "-64614327497168836462146365858040242645818042902924503084433408", "-65339451137018672316563762743504952379551645183699638122708992", "42922351017871016462929745397174920412607996833258030288076800", "-6749960391719840392463178705685425693273413292679890565332992"], ["501643593218597815229871613505909785725029841102669172785775902720", "-18616137846234420390134993857419064789638119137292707538797592576", "-452017528620754674074361227012609160841080273648819010214559744", "422794971935216820747106264356999696344816897378368743201046528", "-80285379921881284936134433202212603535303375958440576660013056", "10161236302315131628734065595973479546478893352619360565329920", "10275269101824371755254473530501408145726632480081927611613184", "-6749960391719840392463178705685425693273413292679890565332992", "1061497429877888634575936471941541585026762674609725913432064"]], [["242066343470778745902430618449576397487185040517017777657379364301438976", "-14658957147355971751390037556754678679884135909145502424650033561337856", "-109786204502284340260103453205360985247143692092488632215416531320832", "179911273322088906038996343271180624118927171624213165001334608363520", "-34130745500995658302585968793155392890251904153370572284100683497472", "2756246964866258642357855129808125275080023208788548504935385268224", "-2790908040073712596565519657353000618837871239766389996802229141504"], ["-14658957147355971751390037556754678679884135909145502424650033561337856", "1222147284442400072405915494766727546372373094264081692604305753767936", "-40571147146633643055639347397859022093943323793844991602754322432000", "-6031203879822677070813691965637454700040527531128023334359098458112", "1619863709609034293107740629550048645051658918164408372358830620672", "-273837530512785946268736631264089737814523456534119941112514740224", "343097145628074623482281532393060368601441105252551128021192409088"], ["-109786204502284340260103453205360985247143692092488632215416531320832", "-40571147146633643055639347397859022093943323793844991602754322432000", "6716791584612697791319151143114116318998829992994083567947825020928", "-768322759217138666439329851203139030961363740678188436035580461056", "78593947296267312478404149084189636907190992612529746371711860736", "13846960923736687934674748228606095215636334091028227343104606208", "-23313753181180668759708917205099053321817763257800298760213889024"], ["179911273322088906038996343271180624118927171624213165001334608363520", "-6031203879822677070813691965637454700040527531128023334359098458112", "-768322759217138666439329851203139030961363740678188436035580461056", "204451087013917707923956725480560612712709509017061277711879634944", "-31868056264013835862013588478927256491949120213395279620952031232", "493478312559140400855248439117632198136600341433272758693789696", "457495223883246391115885338311497953299796564349336972003639296"], ["-34130745500995658302585968793155392890251904153370572284100683497472", "1619863709609034293107740629550048645051658918164408372358830620672", "78593947296267312478404149084189636907190992612529746371711860736", "-31868056264013835862013588478927256491949120213395279620952031232", "5409832966552241953446085898996948241319687439923384693332901888", "-245705163011088902868978471546042917620917736009425945033179136", "160824350712777626428157852521321614143366714243893004548964352"], ["2756246964866258642357855129808125275080023208788548504935385268224", "-273837530512785946268736631264089737814523456534119941112514740224", "13846960923736687934674748228606095215636334091028227343104606208", "493478312559140400855248439117632198136600341433272758693789696", "-245705163011088902868978471546042917620917736009425945033179136", "65569842118161543930209549194768539295572589758320342529474560", "-87437088511188704507571738640453289932389462348681634237120512"], ["-2790908040073712596565519657353000618837871239766389996802229141504", "343097145628074623482281532393060368601441105252551128021192409088", "-23313753181180668759708917205099053321817763257800298760213889024", "457495223883246391115885338311497953299796564349336972003639296", "160824350712777626428157852521321614143366714243893004548964352", "-87437088511188704507571738640453289932389462348681634237120512", "122796330916794233512213472824706805594131836100112693399126016"]], [["7321851037491537750165062709373030993046105389531841251526547806879744", "-674854792079146866581848519370210202360660569545518720331425207287808", "-8158871541981048578574956344183522995576769099325186973335369547776", "9128748240816896163469636877617128691638469864964417860810282369024", "2987217194999243032370157867199758346552121290709400252466358910976"], ["-674854792079146866581848519370210202360660569545518720331425207287808", "62201346088600332536614254384224185564116550968125013365274403930112", "752002947051277340417585632693856046382909820533421943810689073152", "-841396453499820918278018067020616844993668601775777573719452418048", "-275331719903048683589440542372337918926111241804247593234754174976"], ["-8158871541981048578574956344183522995576769099325186973335369547776", "752002947051277340417585632693856046382909820533421943810689073152", "9091578686549473323739962286780834477696416159634665439437520896", "-10172329900531196785264417443956947075790017582221846485921693696", "-3328710354416841692696538114304674592906096091095588651369758720"], ["9128748240816896163469636877617128691638469864964417860810282369024", "-841396453499820918278018067020616844993668601775777573719452418048", "-10172329900531196785264417443956947075790017582221846485921693696", "11381554202278304679997536425757342963432103082925714744941740032", "3724407062388127663706709157381671886359079389897677282505392128"], ["2987217194999243032370157867199758346552121290709400252466358910976", "-275331719903048683589440542372337918926111241804247593234754174976", "-3328710354416841692696538114304674592906096091095588651369758720", "3724407062388127663706709157381671886359079389897677282505392128", "1218744621326838745205341768380846870737553766795218979271999488"]], [["339748983022113306115705387311828309721387418987752977581556889550848", "-7645338516684511505777444032810027466520073886895605475251981385728", "-605779822954781280161433980971189071617139599723361737981300834304"], ["-7645338516684511505777444032810027466520073886895605475251981385728", "172042313459685329725044355119002031217814836362966342292503265280", "13631804786785982032282465758057367159546623869906519912798486528"], ["-605779822954781280161433980971189071617139599723361737981300834304", "13631804786785982032282465758057367159546623869906519912798486528", "1080118594130541252272656383812848823029359802126445337502547968"]], [["20750133186138996965501284074420318036706721792"]], [["3129938019571111573822160967542676043894135680454658536608026544809443328", "35671638839794885144692174176572865147717528982933253096174582176415744", "-2355931127621805929155728138689200155169704726288333320000343610753024", "620141556726152654525453502250078817566921016530099028064154452754432", "-88516179858228210112055542910578086069481784840935251515247331115008", "-10642600607538778641356449176078169590141107381255595702585294585856", "6905372712727879417848936493355936514116512445992306433288298299392", "-1728567955795157199389923107286303749125429365728251294989860995072"], ["35671638839794885144692174176572865147717528982933253096174582176415744", "6395572193441951858841835007838413627744885281975732986908677995757568", "-363854731847471773001627031151224950548929551428817607464017339613184", "-10459004589818664969016711632054679531921407642283201758714165985280", "5805208527474846050134091591433266066814434664232599560502625959936", "-1095449353216144070551313046998538253670343051079762677841946214400", "64780952309011355241316409005934158236251654976228843076750147584", "-8514242180363339070925757340539869880717512880456477442148663296"], ["-2355931127621805929155728138689200155169704726288333320000343610753024", "-363854731847471773001627031151224950548929551428817607464017339613184", "39180284060121345172064769514493114894877511435889978581410906112000", "-4883499515353401808691174236363012552362919879611271025635046195200", "286320761084156032478808453842928108947382377386586438413571850240", "152594787574527438075746718909047837855896389002193854095425536000", "-29713710476415985840775845200611573668985232058745679496905490432", "2392324541408305460262006842372602284622664573249770249017884672"], ["620141556726152654525453502250078817566921016530099028064154452754432", "-10459004589818664969016711632054679531921407642283201758714165985280", "-4883499515353401808691174236363012552362919879611271025635046195200", "1756922920591165763666550160087035006623447218519631203064774393856", "-214159668534010188294679283442739975632768819921802126975767150592", "-25554783024841546824947548247534490361181045619192702888799371264", "8820163146609529337294240392355379682340573373538867707444723712", "-879278628751344754423299962867194087701032630339900546530410496"], ["-88516179858228210112055542910578086069481784840935251515247331115008", "5805208527474846050134091591433266066814434664232599560502625959936", "286320761084156032478808453842928108947382377386586438413571850240", "-214159668534010188294679283442739975632768819921802126975767150592", "29978482012918036420810890272412599563941589760967897642430365696", "2128113630166852169233660287675339908412525800985857123497803776", "-1038428089989057610908159152847434029605034774887222157814792192", "117878787786004699752250228932676040784725116967149937069391872"], ["-10642600607538778641356449176078169590141107381255595702585294585856", "-1095449353216144070551313046998538253670343051079762677841946214400", "152594787574527438075746718909047837855896389002193854095425536000", "-25554783024841546824947548247534490361181045619192702888799371264", "2128113630166852169233660287675339908412525800985857123497803776", "631555265523363091435395041424735290624077589769691944741502976", "-144351185288775055766389375710497174769958517798143252804665344", "12432811729013010708879680832652992258527994162208203819974656"], ["6905372712727879417848936493355936514116512445992306433288298299392", "64780952309011355241316409005934158236251654976228843076750147584", "-29713710476415985840775845200611573668985232058745679496905490432", "8820163146609529337294240392355379682340573373538867707444723712", "-1038428089989057610908159152847434029605034774887222157814792192", "-144351185288775055766389375710497174769958517798143252804665344", "49970270718353790078897009467502113134422610216684956862644224", "-6199863103598998304274507944455881708576357985300472653676544"], ["-1728567955795157199389923107286303749125429365728251294989860995072", "-8514242180363339070925757340539869880717512880456477442148663296", "2392324541408305460262006842372602284622664573249770249017884672", "-879278628751344754423299962867194087701032630339900546530410496", "117878787786004699752250228932676040784725116967149937069391872", "12432811729013010708879680832652992258527994162208203819974656", "-6199863103598998304274507944455881708576357985300472653676544", "1136053592787698027904061083911779702433803925492125094903808"]], [["302383696855282188089617057070388607399567126760208219684253303230693376", "4494296924529960233318525284769256664440724578542838914414519259234304", "638592073505983652172091805516091553778993443455554049906708502806528", "-8344894750490899380535199337122401386401033307154046667240606007296", "-33468278699160132060421359474187389008231603023338882076754130763776", "14267088169465846847633041707507925601458485335780021595801330384896"], ["4494296924529960233318525284769256664440724578542838914414519259234304", "87720484955574054126445573601956963839607897744808104002013295017984", "-3055244025011763427100216706435444128512649315274379165866490068992", "2242428644801364717542525530850103640512195581805346092625434771456", "-578411109667993796163804898459393538707707070668705749367466754048", "160511165660081747170680035230016982757698573916928146372225400832"], ["638592073505983652172091805516091553778993443455554049906708502806528", "-3055244025011763427100216706435444128512649315274379165866490068992", "8872503012059312966854493450082774032214481205984680473417891184640", "-1436732910172171632023151307833739138987946856131052506958855667712", "-22121131112745390421165601087711675358970527427530677179505442816", "61036866238020978308786705459169820513826663811885199785262579712"], ["-8344894750490899380535199337122401386401033307154046667240606007296", "2242428644801364717542525530850103640512195581805346092625434771456", "-1436732910172171632023151307833739138987946856131052506958855667712", "267894139944835560152558602574896175926621739398769285128473542656", "-8235314545815020963292713542665252325873896861000386604026560512", "-6223176941722676303926080312706197890488512289179748582085885952"], ["-33468278699160132060421359474187389008231603023338882076754130763776", "-578411109667993796163804898459393538707707070668705749367466754048", "-22121131112745390421165601087711675358970527427530677179505442816", "-8235314545815020963292713542665252325873896861000386604026560512", "4017720257724997317840833943704268852256635096141770281485074432", "-1379630165187230718442803741525515854299558309730454579783401472"], ["14267088169465846847633041707507925601458485335780021595801330384896", "160511165660081747170680035230016982757698573916928146372225400832", "61036866238020978308786705459169820513826663811885199785262579712", "-6223176941722676303926080312706197890488512289179748582085885952", "-1379630165187230718442803741525515854299558309730454579783401472", "800110190605675847904678756570567045113602249207359114395516928"]], [["9863506876201679274615744705742181982188768720943645514673405961437184", "199241629505193976869264784232346821331104270730344245596166113198080", "15011877303044982577059882597719161114014464557936277080828289220608", "23568816323224577544267117277327535512048007254765844997298955747328"], ["199241629505193976869264784232346821331104270730344245596166113198080", "6043677196667490985940826189964115763811838063363953387997528850432", "-207272058736161720114407866456053969731342193674576446693367087104", "434452775997642273728905691323704228623935133159216526471609712640"], ["15011877303044982577059882597719161114014464557936277080828289220608", "-207272058736161720114407866456053969731342193674576446693367087104", "151930177861765331402039474309151997354544732370453132790670032896", "46398109655014031954383860783902538991373843553068928242800394240"], ["23568816323224577544267117277327535512048007254765844997298955747328", "434452775997642273728905691323704228623935133159216526471609712640", "46398109655014031954383860783902538991373843553068928242800394240", "57176154431116045711657052504230370130253839662636552490548461568"]], [["30989905151351578034010523288346626036612008537592736787621981716480", "-8913268748885100158586506192978356832005567698511052310415671296000"], ["-8913268748885100158586506192978356832005567698511052310415671296000", "2563620617805822014755436156593838529577611633717719865966318321664"]], [["409541504626756734662588118015538010000507244673939693763577385553231872", "-838753924532774167671647821553096131541069383611129865137120673267712", "-624534248599483089671365991009977049928563171396847951416439697571840", "-154050022440910117904898550435377319407521180345681407213423866937344", "-35039687132749401032172406366277042953485934911596310792637715054592", "8575204877033343742011503879211110899188713894719244463503562506240", "-1286758856097504923594863934465823650403536247108186389094193954816"], ["-838753924532774167671647821553096131541069383611129865137120673267712", "4106972524711927721100977667182584991948518715520176714692417609007104", "134756327229650227740238311912842449786121094460802955415355998076928", "11280417735359811853682738161647615925197768444925999431387648622592", "-5641791513391629258545598514745442248013907140133940415254847553536", "-373151458703854715624473903046039099251511159027063662408229715968", "228772747351167452140135666193973276362720220099288822356104970240"], ["-624534248599483089671365991009977049928563171396847951416439697571840", "134756327229650227740238311912842449786121094460802955415355998076928", "5292236955330505480295679721836641291931036863177370457098397155328", "591430771515005751222218377665001546871144868611200381279325388800", "-132335005092739460386209570105743164129177989926837562977839742976", "-24638381383335002346236636961101678273580732150335675641542737920", "9314832908250884731826971529058899066500675191931051014994526208"], ["-154050022440910117904898550435377319407521180345681407213423866937344", "11280417735359811853682738161647615925197768444925999431387648622592", "591430771515005751222218377665001546871144868611200381279325388800", "87233004274232884410182215067310268295376289726722828737292795904", "-2080337879759076542025702924583984630068704308352448214712975360", "-4175343825748163555431649944151375993390950719730599465435791360", "1088018550175490282416399045381569547641682679703270030389018624"], ["-35039687132749401032172406366277042953485934911596310792637715054592", "-5641791513391629258545598514745442248013907140133940415254847553536", "-132335005092739460386209570105743164129177989926837562977839742976", "-2080337879759076542025702924583984630068704308352448214712975360", "10949867085082631081886359159262282648501806426071815850509205504", "-238783297420257777405224266535830722365195631809672526386167808", "-204637437162107889116312082830472505071463491373338146728050688"], ["8575204877033343742011503879211110899188713894719244463503562506240", "-373151458703854715624473903046039099251511159027063662408229715968", "-24638381383335002346236636961101678273580732150335675641542737920", "-4175343825748163555431649944151375993390950719730599465435791360", "-238783297420257777405224266535830722365195631809672526386167808", "210352788976196060290203985027061058855683164307137162700128256", "-46530446656138397078933855230934767893831871458900404749729792"], ["-1286758856097504923594863934465823650403536247108186389094193954816", "228772747351167452140135666193973276362720220099288822356104970240", "9314832908250884731826971529058899066500675191931051014994526208", "1088018550175490282416399045381569547641682679703270030389018624", "-204637437162107889116312082830472505071463491373338146728050688", "-46530446656138397078933855230934767893831871458900404749729792", "16499682472578727583873089643634091539356531594634482323292160"]], [["68866230402853012128817500275549118774309298225510002284664433877712896", "-2576492227647884254569860177459733401769979851011454147474638090797056", "-255037522731376656748764355134679849999609739253167723744369406115840", "-91607906321538466294508982462819694522085191673564274769666487877632", "15613108436731337075686232766215070176006364956932100003335057178624"], ["-2576492227647884254569860177459733401769979851011454147474638090797056", "601624989126682922529712288938231729234441882099437785675985099685888", "-23828230080572620324044599828116000560207581327652245068464462495744", "4885726115915859647272194226119422021460445689089764054313690202112", "-1028190190238775372981756945398908027349108121476009525728851787776"], ["-255037522731376656748764355134679849999609739253167723744369406115840", "-23828230080572620324044599828116000560207581327652245068464462495744", "3574092369601686500996374494524024177837457059952342638961799200768", "119604769076920813981598575136787784300348797248275888800561889280", "-2408293539600335032919014807280749008582522127217814934894149632"], ["-91607906321538466294508982462819694522085191673564274769666487877632", "4885726115915859647272194226119422021460445689089764054313690202112", "119604769076920813981598575136787784300348797248275888800561889280", "161811453464561882804761452882364950399536544099249047033033523200", "-29610155975436304832869725247578089082903000529072868044222496768"], ["15613108436731337075686232766215070176006364956932100003335057178624", "-1028190190238775372981756945398908027349108121476009525728851787776", "-2408293539600335032919014807280749008582522127217814934894149632", "-29610155975436304832869725247578089082903000529072868044222496768", "5528807751354997862009923084334163301986739038355806729579528192"]], [["7155221588202026516640921505142364135908941896617495198970117357568", "-16074816893067337230167504501789311130443583796561427142212780556288", "36752227325057048319477001636319004004019922994017919663047966720"], ["-16074816893067337230167504501789311130443583796561427142212780556288", "36113450151104833429584768664749912360845152520779626132745096265728", "-82567020095757977569031061595355060694399330588338546616712560640"], ["36752227325057048319477001636319004004019922994017919663047966720", "-82567020095757977569031061595355060694399330588338546616712560640", "188774896305074772373533015833325083480292698922515326818058240"]], [["6849977396177245123639807691762016056011390976"]], [["172746163080213881040383424643961755052592217290267893021795296292634624", "-10760606412496445467733988105148757004240788082195204133370152014053376", "1030257030068941904254830586583906728853753811756030199227737025019904", "-64027708033725999296538718633238920571747172392163905613240272420864", "5282837273203429237629941874905926114600972072630354597103741698048", "-1070496527631199868047290493966030277217045390194938026908140437504"], ["-10760606412496445467733988105148757004240788082195204133370152014053376", "743093504313078594973392553924361650245121234082656733625080449335296", "-72596522775275006414684730541328595307474796483892404405748822441984", "8703047518142840806620279291116439040176106357815746281811310804992", "-756890889730227156111478291799947168024960570135972906950667010048", "28724178899922948903983065388719631174564159937180057557092270080"], ["1030257030068941904254830586583906728853753811756030199227737025019904", "-72596522775275006414684730541328595307474796483892404405748822441984", "7118376813439736403915691977482606112549442380256703976564554989568", "-927178894249039516941612652246837067321985487595186682743419305984", "80989690242648831545032510320153015961197046545289384618922868736", "-1993988704062765867424742824229775634333834020749164122799603712"], ["-64027708033725999296538718633238920571747172392163905613240272420864", "8703047518142840806620279291116439040176106357815746281811310804992", "-927178894249039516941612652246837067321985487595186682743419305984", "329063282376982771509321236418279435743912263607436021621292269568", "-29664262515122961918944070064488242132022816661069596986718552064", "-2061500237640334386120610593554537693563437646195268133538758656"], ["5282837273203429237629941874905926114600972072630354597103741698048", "-756890889730227156111478291799947168024960570135972906950667010048", "80989690242648831545032510320153015961197046545289384618922868736", "-29664262515122961918944070064488242132022816661069596986718552064", "2675654304647153845825927793389936574068186394791658618378780672", "190329801455245975818682928732634774898033557202390594562818048"], ["-1070496527631199868047290493966030277217045390194938026908140437504", "28724178899922948903983065388719631174564159937180057557092270080", "-1993988704062765867424742824229775634333834020749164122799603712", "-2061500237640334386120610593554537693563437646195268133538758656", "190329801455245975818682928732634774898033557202390594562818048", "26425780640058623180131823187790062022240615906490835242319872"]], [["1079421746945962549515355704265899019905586429952", "45810088149037313126971138903602800843733073920", "17929708335072240384836875974244407619834871808", "-1703672287178559459706952609089266991895674880"], ["45810088149037313126971138903602800843733073920", "5352798541230988409036789909313448410626392064", "849784385240017844219834664366056363402461184", "-125982066596319000004249058231885706387521536"], ["17929708335072240384836875974244407619834871808", "849784385240017844219834664366056363402461184", "892188753642770841571076837182382637402030080", "-105106443115171058257362743188539608613781504"], ["-1703672287178559459706952609089266991895674880", "-125982066596319000004249058231885706387521536", "-105106443115171058257362743188539608613781504", "68557602648881852579410963649959313297899520"]], [["186621913749231826760245374063722641176404164608", "9557302325706546907822594900995844154744373248"], ["9557302325706546907822594900995844154744373248", "2862437622510733363279609923095426821152309248"]], [["523386682950007837278693377585705617220475813888", "-6272197538005311973504945092512106115730767872", "-3119959706731173441030768503145938343518273536", "-96834546596072500297851446775016404962770944", "43001258447452424119753019891059211108352000"], ["-6272197538005311973504945092512106115730767872", "8218914856896804626098131315865126089089089536", "67647858602232322107638610503710389536030720", "-18226811592807555170926081356827073204715520", "-3559850300989825396383096644220815841165312"], ["-3119959706731173441030768503145938343518273536", "67647858602232322107638610503710389536030720", "383464989948392372492227200382849348670586880", "51958105219311946203884079912234118021120", "-6465937705035886756398772003653058490793984"], ["-96834546596072500297851446775016404962770944", "-18226811592807555170926081356827073204715520", "51958105219311946203884079912234118021120", "31232079611797616841252603433114956766117888", "-5164529864201550596058535753674432505184256"], ["43001258447452424119753019891059211108352000", "-3559850300989825396383096644220815841165312", "-6465937705035886756398772003653058490793984", "-5164529864201550596058535753674432505184256", "4839009078255183646362950825317497453936640"]], [["47450037409054288937503947459389260530387517440", "-1641148978015076943658748830168783819754176512", "22646436661336221430995776263391436123144192"], ["-1641148978015076943658748830168783819754176512", "1301553759403699000388117723047543693417381888", "-7947871440172873801911983385572657856512000"], ["22646436661336221430995776263391436123144192", "-7947871440172873801911983385572657856512000", "155599858816888440277147990623050650034896896"]], [["2052652786804324840644701740198570950693748736"]], [["41685693041874095308318359399769065416957100032", "71456156110719349097655683889433867102191616", "-12380987890854669130119282818039277798031360", "7532461880501908001886909687142756969873408"], ["71456156110719349097655683889433867102191616", "938241393379928715997259518039968025373835264", "-28338802501270854709155245957025042668716032", "3551953811161869246715991438299135100321792"], ["-12380987890854669130119282818039277798031360", "-28338802501270854709155245957025042668716032", "53195548578844635821726056162808836659347456", "-15635227972454700411074150518900666662912"], ["7532461880501908001886909687142756969873408", "3551953811161869246715991438299135100321792", "-15635227972454700411074150518900666662912", "10229596554015970213358885254571701982724096"]], [["2823467252594820128629806732135367717796446208", "-38544109282833957679033290010663025633132544"], ["-38544109282833957679033290010663025633132544", "146464455252341192286661414144869557661073408"]], [["2740198482352677606996833092857368963476094976", "9231400782588853793636526391711090067111936", "-3869619161057320343386649611026150872580096"], ["9231400782588853793636526391711090067111936", "91614112398882537622434139158458610852298752", "-2599239257400010131095269708710367568330752"], ["-3869619161057320343386649611026150872580096", "-2599239257400010131095269708710367568330752", "9998680949780111706199004242120525211500544"]], [["190978050767161903790804278826685321967566848"]], [["179977210792907986370160105665337696809123840", "707524779529974515725994962695610985086976"], ["707524779529974515725994962695610985086976", "12704572198970412358465013219342743280549888"]], [["11956545574707983694043850253494354677071872"]], [["1208317995932687035795647763059123384475182956544", "0", "-342650547870020472203751625368495518784684032", "-73207722143078504311681273011982342155141120", "-14182406293359872055973135155452656148807680", "-1827636262953589673820964516581719662395392", "-1785415779272191416413874723506231820943360", "-1780778036145000579566481598591511430168576", "-1796748042246126445011194357070601738256384", "-1792924951075425204268310285452245433581568"], ["0", "954730736529908938524171276863177847622432066343688704196023371698442076160", "0", "0", "0", "0", "0", "0", "0", "0"], ["-342650547870020472203751625368495518784684032", "0", "39495626529843788208482533880834450742396846080", "-108949454015562172483878515667405738126344192", "64286804905896329240826408023213670370639872", "-27558222987861781520376100984660412273262592", "4266710845040769681408441656032510353604608", "-410402033176845723542792949188216154488832", "23754500704699524204453649441250533703680", "249605444907748008445130989156761075712"], ["-73207722143078504311681273011982342155141120", "0", "-108949454015562172483878515667405738126344192", "822784863398924182806043988142946376063385600", "-22204095825604158605381070536688522884022272", "-6270972785212073250832292646393184308428800", "1025254985991128311100946862008363619713024", "-75313738850401325796173368437096633597952", "-499325608125152261105939544254409867264", "1102080119512087290658386653847121559552"], ["-14182406293359872055973135155452656148807680", "0", "64286804905896329240826408023213670370639872", "-22204095825604158605381070536688522884022272", "15450598380702915060765368461390807373447168", "-1887747303163000902379701036427559068237824", "75717132954198803216642751206807153147904", "15238427791673393736016395006293980479488", "-4291102001814773056238325729678050983936", "693535525383993655607971559576937955328"], ["-1827636262953589673820964516581719662395392", "0", "-27558222987861781520376100984660412273262592", "-6270972785212073250832292646393184308428800", "-1887747303163000902379701036427559068237824", "673217852967288452768497166065112948146176", "-112208290637073191454871956039628836831232", "13902550251968535458881045174307904290816", "-1447935939262170567842646161587236241408", "133577841480245825218837506067158532096"], ["-1785415779272191416413874723506231820943360", "0", "4266710845040769681408441656032510353604608", "1025254985991128311100946862008363619713024", "75717132954198803216642751206807153147904", "-112208290637073191454871956039628836831232", "31622286591199802566525457826707683672064", "-5635587098889880978742187392200842674176", "799612140901048214710963506952575909888", "-98549022856148517175483102154773757952"], ["-1780778036145000579566481598591511430168576", "0", "-410402033176845723542792949188216154488832", "-75313738850401325796173368437096633597952", "15238427791673393736016395006293980479488", "13902550251968535458881045174307904290816", "-5635587098889880978742187392200842674176", "1338764369111754193668091224965083299840", "-225264747136958279068490094240291880960", "31339620453896735718329177337271156736"], ["-1796748042246126445011194357070601738256384", "0", "23754500704699524204453649441250533703680", "-499325608125152261105939544254409867264", "-4291102001814773056238325729678050983936", "-1447935939262170567842646161587236241408", "799612140901048214710963506952575909888", "-225264747136958279068490094240291880960", "60077914042835263206136488953483624448", "-10484767029673751605948860929838940160"], ["-1792924951075425204268310285452245433581568", "0", "249605444907748008445130989156761075712", "1102080119512087290658386653847121559552", "693535525383993655607971559576937955328", "133577841480245825218837506067158532096", "-98549022856148517175483102154773757952", "31339620453896735718329177337271156736", "-10484767029673751605948860929838940160", "7551878031497375923099100457075736576"]], [["329945936432906844205569839890680217609344909312", "-1693263003692821342841122469263821867168301056", "493466658694638409164673589660211550770692096", "-91274198636900360435531935611494744851480576", "9325476025553617744269636424026779065253888", "-611762279015102062452890431279578273021952", "14571765641070052460015765914185407397888"], ["-1693263003692821342841122469263821867168301056", "3341926880297903667353593360108306047256494080", "-20575027719086700726610718118276920747491328", "-19741011984373326577283711071654307034038272", "2418665844390030596831842802223518920474624", "-164512270711493505653644356514604816269312", "3602638156931092815155803673289683894272"], ["493466658694638409164673589660211550770692096", "-20575027719086700726610718118276920747491328", "62059006456105175795332124979097531156791296", "-6957975345695302114694077190648736352567296", "363383864077389595010833279255280273588224", "13810133443397822907548782126860863537152", "-6223054851622418339285271800638135599104"], ["-91274198636900360435531935611494744851480576", "-19741011984373326577283711071654307034038272", "-6957975345695302114694077190648736352567296", "2136164690164437151067992108745716211384320", "-322556500564037954299165638339503994175488", "37752304244745912985071457352192138149888", "-3851130939130125223314013421006500134912"], ["9325476025553617744269636424026779065253888", "2418665844390030596831842802223518920474624", "363383864077389595010833279255280273588224", "-322556500564037954299165638339503994175488", "81567105958026783298255812219215005351936", "-12950802639770589289131173594581012840448", "1648842158225986229663138526902324559872"], ["-611762279015102062452890431279578273021952", "-164512270711493505653644356514604816269312", "13810133443397822907548782126860863537152", "37752304244745912985071457352192138149888", "-12950802639770589289131173594581012840448", "3098869639760285215777361099299110256640", "-487889282443039968369653479396171841536"], ["14571765641070052460015765914185407397888", "3602638156931092815155803673289683894272", "-6223054851622418339285271800638135599104", "-3851130939130125223314013421006500134912", "1648842158225986229663138526902324559872", "-487889282443039968369653479396171841536", "227657130764360638802048459117386792960"]], [["18440351650984018011627629872883557897739436032", "80589006390383246351679790879455231141216256", "-51530225458178730520419820980327313349541888", "4485046858282816217982799742108523166695424", "-249319418627685656655646591487772993781760"], ["80589006390383246351679790879455231141216256", "256639559221673740529613112176350240987676672", "-21631512651617299954710041149569055915507712", "1106483191628956174385217608336567196188672", "-14582438501570580744609029499515628945408"], ["-51530225458178730520419820980327313349541888", "-21631512651617299954710041149569055915507712", "6078493985693740114368092967781021922623488", "-797804557014356449680104739291419912437760", "83280234129730686623598600775545563119616"], ["4485046858282816217982799742108523166695424", "1106483191628956174385217608336567196188672", "-797804557014356449680104739291419912437760", "189276911659418539585101807043560651882496", "-26272517923705392800763319482706569461760"], ["-249319418627685656655646591487772993781760", "-14582438501570580744609029499515628945408", "83280234129730686623598600775545563119616", "-26272517923705392800763319482706569461760", "8592380599072021254271126929734182633472"]], [["1117279796942521878822853124524890346521362432", "-50301194365090464974557715291689416304623616", "1987374093084029631731823698870966861955072"], ["-50301194365090464974557715291689416304623616", "14988852851324350264924258276287994296008704", "-1525471673992131163550453394929811762184192"], ["1987374093084029631731823698870966861955072", "-1525471673992131163550453394929811762184192", "419672834369713215911090150723000838651904"]], [["25768832505673599645776698589678638834122752"]], [["322711390831497054459050530833895447099391082496", "-602294685381192472954422315820662887507034112", "-258530696883761357051110999573967383212064768", "23233924673545056778545389799509920543932416", "-4402096284913509030593932542062674931875840", "822966427584588646107756457567022982627328", "-121379093092224674106852403157081759154176", "14982694218364522611790337759236505731072"], ["-602294685381192472954422315820662887507034112", "2834131542972246366313939529891664263896891392", "-43233520144605633457379121500707828430536704", "1146279586511648367211613676393143128293376", "-1498715829837091275215018714775263171837952", "310906838328843048484529712891513941262336", "-40305869909534255960366724144531129761792", "4024328206383844897351288168799394594816"], ["-258530696883761357051110999573967383212064768", "-43233520144605633457379121500707828430536704", "60717250089044622789913528449706362736214016", "-2516376260478163469776962062812827126595584", "-435877178612052746447430950121677934034944", "89607479749373258790931704048406725918720", "-9206334915403120881715183405501236903936", "557254574950081516301183897456133275648"], ["23233924673545056778545389799509920543932416", "1146279586511648367211613676393143128293376", "-2516376260478163469776962062812827126595584", "1478835338751096558695465455212227289153536", "-200917114893867613229760656778399208964096", "11790084862869162568393074992341609086976", "797146730513941951945229185231083274240", "-334173317879564838173455776735052169216"], ["-4402096284913509030593932542062674931875840", "-1498715829837091275215018714775263171837952", "-435877178612052746447430950121677934034944", "-200917114893867613229760656778399208964096", "81374754219622443161409405662197345943552", "-15353220713986667230126525467057878728704", "2150699830410873625547804266357636202496", "-254852220775484410814163206822227345408"], ["822966427584588646107756457567022982627328", "310906838328843048484529712891513941262336", "89607479749373258790931704048406725918720", "11790084862869162568393074992341609086976", "-15353220713986667230126525467057878728704", "4607793661250648850601431030013580279808", "-853822728613002089763426008515695607808", "124575179038978265069647692493595082752"], ["-121379093092224674106852403157081759154176", "-40305869909534255960366724144531129761792", "-9206334915403120881715183405501236903936", "797146730513941951945229185231083274240", "2150699830410873625547804266357636202496", "-853822728613002089763426008515695607808", "224791334845771306908914769532349841408", "-39957665668898607284068744460790398976"], ["14982694218364522611790337759236505731072", "4024328206383844897351288168799394594816", "557254574950081516301183897456133275648", "-334173317879564838173455776735052169216", "-254852220775484410814163206822227345408", "124575179038978265069647692493595082752", "-39957665668898607284068744460790398976", "17697005964531486379980821850318962688"]], [["21332058526180814134755633073482441577568665600", "-297000674227424876037552128606704787257294848", "11778744243005784002086258266599157789622272", "-3664294916510502098517602087281104338812928", "595651700489170629938885989125752971329536", "-69457534308942141040927384807945845866496"], ["-297000674227424876037552128606704787257294848", "251851147961419432395014947621627083408539648", "-4389218302672525530095454222329241608912896", "-1421595877509774391634301931217016145838080", "214904722609499334996966211791819643027456", "-19612262026545869201889026020698537066496"], ["11778744243005784002086258266599157789622272", "-4389218302672525530095454222329241608912896", "5810274488101379689349669648645262734786560", "-692479472750555990169388794759368188887040", "42153021265392091492583442969029280530432", "195302481122175797525082622757259182080"], ["-3664294916510502098517602087281104338812928", "-1421595877509774391634301931217016145838080", "-692479472750555990169388794759368188887040", "260433160549795899364882711725304006574080", "-44567134502512075824492863190716221751296", "5737878153106096025486007091217741905920"], ["595651700489170629938885989125752971329536", "214904722609499334996966211791819643027456", "42153021265392091492583442969029280530432", "-44567134502512075824492863190716221751296", "12512198158467535792101443794710214737920", "-2077831756073877367019921853117559209984"], ["-69457534308942141040927384807945845866496", "-19612262026545869201889026020698537066496", "195302481122175797525082622757259182080", "5737878153106096025486007091217741905920", "-2077831756073877367019921853117559209984", "698445351194297671600012170794037673984"]], [["1150745136900537149004545402090562316320899072", "-2441584004753818222770160190216278630203392", "-3210212071377028389928260685708801913913344", "345664246528374320088918798059611556413440"], ["-2441584004753818222770160190216278630203392", "22813301078408291354472005148239614737121280", "-1965776203225754344702309473011047172407296", "102939754147351116967494835334242126266368"], ["-3210212071377028389928260685708801913913344", "-1965776203225754344702309473011047172407296", "755522497507434300080553556224125282811904", "-110965762842830991286213825150019186982912"], ["345664246528374320088918798059611556413440", "102939754147351116967494835334242126266368", "-110965762842830991286213825150019186982912", "33720810326900702515660893701283063529472"]], [["77942872627322051027610062721031328405389312", "-3462957584716178230185722321547438468366336"], ["-3462957584716178230185722321547438468366336", "1947530830474752245622222291795365865717760"]], [["21531972539634494721144303785677988804517953536", "-19917192844246338016661575764203175891959808", "-16586076753250486671115497526655001942818816", "1997478019508402983778494999358135330668544", "-383223759431724900445313026174159756984320", "62745083437315738726536715679863735844864", "-8175121360663404478006225939200470941696"], ["-19917192844246338016661575764203175891959808", "222599071846434762235738344643814229410840576", "-4511013282433051780838896316595355368030208", "185124727079663891616852075134282102734848", "-127814162541362609782872830332998378323968", "26455391221981929751387666538553046728704", "-3561093068071272662473685928781163790336"], ["-16586076753250486671115497526655001942818816", "-4511013282433051780838896316595355368030208", "5576358012679684419389177820995762597658624", "-217409870340450804607985725685438003281920", "-46859508769826402579424238185067657035776", "9773290632608217557698461244156085796864", "-1094628964600126850966732176214049423360"], ["1997478019508402983778494999358135330668544", "185124727079663891616852075134282102734848", "-217409870340450804607985725685438003281920", "184862334127822701175675945471860780564480", "-26843353387753043787756696890815276908544", "1750436775988851378585600421028127834112", "73966268733159954380781321147299921920"], ["-383223759431724900445313026174159756984320", "-127814162541362609782872830332998378323968", "-46859508769826402579424238185067657035776", "-26843353387753043787756696890815276908544", "12326896989959434911795741137454866890752", "-2512922872503838778622776340635484946432", "374673117812313927737385905315423191040"], ["62745083437315738726536715679863735844864", "26455391221981929751387666538553046728704", "9773290632608217557698461244156085796864", "1750436775988851378585600421028127834112", "-2512922872503838778622776340635484946432", "834620408684188530246473351619038674944", "-162515450722192257035670245563936276480"], ["-8175121360663404478006225939200470941696", "-3561093068071272662473685928781163790336", "-1094628964600126850966732176214049423360", "73966268733159954380781321147299921920", "374673117812313927737385905315423191040", "-162515450722192257035670245563936276480", "57234926461653912258327899859077562368"]], [["1433979614050331433683004635469639429325324288", "-18920018256544400756649560361009861810454528", "1115514531598424369628304114355043058057216", "-286923226955486982485278001913702912098304", "41764732377332271373083503584128612171776"], ["-18920018256544400756649560361009861810454528", "20318387390603422267152993361188716822921216", "-254702429735130546676162190468267246616576", "-134899927078654613083906583706163308658688", "19924509010685812724133328099855208284160"], ["1115514531598424369628304114355043058057216", "-254702429735130546676162190468267246616576", "709189888638668387749692520329034044801024", "-87892555304591425193359229682127336374272", "5671926766499609734907342607401921544192"], ["-286923226955486982485278001913702912098304", "-134899927078654613083906583706163308658688", "-87892555304591425193359229682127336374272", "41724286132391147747348751806713672237056", "-7750383542799927650460604579578367705088"], ["41764732377332271373083503584128612171776", "19924509010685812724133328099855208284160", "5671926766499609734907342607401921544192", "-7750383542799927650460604579578367705088", "2757710687034145703939046603134978752512"]], [["76861323260339174881186534013347270487965696", "65367210812493515493007596397148797665280", "-235756546268195939512162932277290286972928"], ["65367210812493515493007596397148797665280", "2473134085185219243539027488812414407802880", "-215662959224301776918699064976390460801024"], ["-235756546268195939512162932277290286972928", "-215662959224301776918699064976390460801024", "144195123211044672409221881021592980422656"]], [["5421892815081693910728862888333491858046976"]], [["1436543356767993001463903151938416375190519808", "-176519010474927724812835537041340418228224", "-1250545596031780083242406470079378456838144", "157546924970139428752258415401032193409024", "-29668622354701339110377529092128588693504", "4774535468816967087097396151210240638976"], ["-176519010474927724812835537041340418228224", "18122596106127734353612405695237531830845440", "-376219465660311177197313617713341357096960", "26367977798344957518322929513037788348416", "-12791205198335719128727984726075781414912", "2474628741378414731250416145495857561600"], ["-1250545596031780083242406470079378456838144", "-376219465660311177197313617713341357096960", "556966525972642106800423504265028824989696", "-15547031804564037158513707156125092151296", "-6079310811214661456854042387941274157056", "1163824725683369369152321470620271378432"], ["157546924970139428752258415401032193409024", "26367977798344957518322929513037788348416", "-15547031804564037158513707156125092151296", "27056966685375604221625015348264018378752", "-4207327590595416798043485260371241992192", "300937544708493149490490516070226460672"], ["-29668622354701339110377529092128588693504", "-12791205198335719128727984726075781414912", "-6079310811214661456854042387941274157056", "-4207327590595416798043485260371241992192", "2402760549501313499156989801180403073024", "-536835030984653098265904055257812434944"], ["4774535468816967087097396151210240638976", "2474628741378414731250416145495857561600", "1163824725683369369152321470620271378432", "300937544708493149490490516070226460672", "-536835030984653098265904055257812434944", "219649553111710947611446800558325760000"]], [["96875559380858443915918051213101343262638080", "-1338665638587963720868071924552078188347392", "93155903399081195271850217038307137683456", "-21908729950351420973792795406233241649152"], ["-1338665638587963720868071924552078188347392", "1800055869951398164059178225752799975571456", "-8590719499003063396260867497853209018368", "-14255357099102519231944600046909979099136"], ["93155903399081195271850217038307137683456", "-8590719499003063396260867497853209018368", "105714192453442412703169260247037392191488", "-13428920756430626789205706929856197951488"], ["-21908729950351420973792795406233241649152", "-14255357099102519231944600046909979099136", "-13428920756430626789205706929856197951488", "10509255464201063834295041287434977411072"]], [["5117176384403274014631493216719089237491712", "20003501035851482617746895745647040790528"], ["20003501035851482617746895745647040790528", "359891940036384628109148391154283024744448"]], [["95799030425668312666831842216286191492268032", "71799605323765513028142808117832721629184", "-93759730392479540253630713398299881111552", "12486323318734590514492810806458299973632", "-2296475438310618344076685866042140917760"], ["71799605323765513028142808117832721629184", "1542987887281167431837907649642362512080896", "-35168542368641235495076755360662069182464", "3472869697926741234868549882405862768640", "-1309913636932824420556764073871758327808"], ["-93759730392479540253630713398299881111552", "-35168542368641235495076755360662069182464", "62036330426371958929265969953439479758848", "-898090433431554196987261996268911591424", "-862823070796107080520185172563941392384"], ["12486323318734590514492810806458299973632", "3472869697926741234868549882405862768640", "-898090433431554196987261996268911591424", "5121707145086974729444299056193323663360", "-837736426165694929900027916635189805056"], ["-2296475438310618344076685866042140917760", "-1309913636932824420556764073871758327808", "-862823070796107080520185172563941392384", "-837736426165694929900027916635189805056", "756463917573607565076308693132314148864"]], [["6546937694958256933891065651486449589026816", "-95261988018220751361923100626107418804224", "7689115806410977828580368485903971123200"], ["-95261988018220751361923100626107418804224", "177610803893953085170334461761298771214336", "823920670566521410777583321813513928704"], ["7689115806410977828580368485903971123200", "823920670566521410777583321813513928704", "23937964981945833807673060861849615990784"]], [["339854382278778541171257796669865002532864"]], [["6381581519175816556067740823674336590168064", "11029391410086494282137718171450472398848", "-7088218064671790499742809849210546946048", "985019285962329922912600209090639036416"], ["11029391410086494282137718171450472398848", "140518888700717077138563508406027651383296", "-3591291550168501331151819511206051315712", "446868933141800793237551030256359440384"], ["-7088218064671790499742809849210546946048", "-3591291550168501331151819511206051315712", "8151659694989241092170476827812466524160", "25120110020800741655538938099389169664"], ["985019285962329922912600209090639036416", "446868933141800793237551030256359440384", "25120110020800741655538938099389169664", "1594192866432299141164299202463264669696"]], [["442821962785416938107330061778100953284608", "-6864832155730256748974691791479026745344"], ["-6864832155730256748974691791479026745344", "23114430725552138312656260295339553062912"]], [["424704246020079960862888854083862326673408", "1207757805357594030619390757077275115520", "-538155852445981495276339909560809553920"], ["1207757805357594030619390757077275115520", "14451401951354092052523237873960722890752", "-421771322047957525073590503060927414272"], ["-538155852445981495276339909560809553920", "-421771322047957525073590503060927414272", "1569078612385613105136376252528284663808"]], [["29979114949084369871010022117494898032640"]], [["28233149890788558081679551598251898568704", "116398306134063669760804718712186732544"], ["116398306134063669760804718712186732544", "1990847287537854018972267418172780445696"]], [["1874449976765783451976930048212329299968"]], [["29290152170982389691173013588528857989918007021733012883829956552949760", "-5952591396399025373896250122064824707030964279389407136635004311830528", "547632570739535759778018288631025372368224477121052529431993361891328", "-181494833164262518055178254400880306153603092629995228783904854900736", "21635262460954574644639145409136163892862302424959107256573736517632", "-2785154460123882150798342418487930135369335064306594136219566735360", "270775651202797139160153770137203350908134537375547669607224442880", "-3704447990980400730429870663017131360160698120745658158157922304", "19746942706275144124125301891716556116639292748948525282205106176", "20656829689441000706397844841476537546433997829992362306426634240"], ["-5952591396399025373896250122064824707030964279389407136635004311830528", "1645313959402559181761255857248862148026369549345960081216302934392832", "-152390657163980300110439721348562028084649966621052797038565745754112", "50418220370093253687348112924572826806561047051964262638623911837696", "-6007767276798175334327133597547831416679321254777118053557742862336", "774428245371100134524512111616123320891209075405783776100888870912", "-76056108009130443146230537592272648034500108325441109957413961728", "887568988996497251114048950506761220440086843177466324911652864", "-9615675001906181582928825767160736772547241829274634235087421440", "-8948226533087248084464044452658034296219104275640214676748369920"], ["547632570739535759778018288631025372368224477121052529431993361891328", "-152390657163980300110439721348562028084649966621052797038565745754112", "14116345995953560989323412737230556730977057574599285116616822489088", "-4670223204291559298484915017179424424043472758911583136129346437120", "556493412976333759967814289540982071954402747652165847438831124480", "-71736286115797618820489881938648214374916160658197411884347424768", "7046489595837929342315052446830540907324227239254632451530555392", "-81971999480874126354363386876361463822278203679461162071621632", "897795767793881757584740368066867453566872926359457937515085824", "834388544368102669649150583176688176722838263816359675556790272"], ["-181494833164262518055178254400880306153603092629995228783904854900736", "50418220370093253687348112924572826806561047051964262638623911837696", "-4670223204291559298484915017179424424043472758911583136129346437120", "1545099653535968429580947577998869068019171902021600419978693050368", "-184110983898051414639449011180580329251419627763367288361478782976", "23733173821797817616082741331352801292526753700554024267410309120", "-2331144279533553567717033011340112650913222967067773584906649600", "27140124819091045267258605668560464982105080363695851905744896", "-296430293723376896006267880955745642960081711305171732256522240", "-275585630596080159396725409098299274114129709928033157816254464"], ["21635262460954574644639145409136163892862302424959107256573736517632", "-6007767276798175334327133597547831416679321254777118053557742862336", "556493412976333759967814289540982071954402747652165847438831124480", "-184110983898051414639449011180580329251419627763367288361478782976", "21938306044107942170903219406873641206702631205979338600850915328", "-2827994614982724842340564514676721275902625786109922965450653696", "277771157758184094087484558916622161484670659328061600711049216", "-3234526737745992048994377383015334116358140128044347052523520", "35305586606029921077590399391740830300313850436776910296973312", "32825444349083268294063064443137995303384958328312798214356992"], ["-2785154460123882150798342418487930135369335064306594136219566735360", "774428245371100134524512111616123320891209075405783776100888870912", "-71736286115797618820489881938648214374916160658197411884347424768", "23733173821797817616082741331352801292526753700554024267410309120", "-2827994614982724842340564514676721275902625786109922965450653696", "364549243212902439072910368040686012245907237194684016292265984", "-35808062457950939987099858829816567518727604389313214114955264", "416707873019044395348367676893871492405042989026211105079296", "-4558281117531196019984881706207403974257012765800941565771776", "-4236981113211736242627960765495240232944561328747251186532352"], ["270775651202797139160153770137203350908134537375547669607224442880", "-76056108009130443146230537592272648034500108325441109957413961728", "7046489595837929342315052446830540907324227239254632451530555392", "-2331144279533553567717033011340112650913222967067773584906649600", "277771157758184094087484558916622161484670659328061600711049216", "-35808062457950939987099858829816567518727604389313214114955264", "3518244888244519314900160862922870910517405261714727005847552", "-40749502049479441926515442670532122789550538427368990572544", "453005410265946929858449610235323558354090374118172495183872", "420270551554435991940665784327196702232468708862393617219584"], ["-3704447990980400730429870663017131360160698120745658158157922304", "887568988996497251114048950506761220440086843177466324911652864", "-81971999480874126354363386876361463822278203679461162071621632", "27140124819091045267258605668560464982105080363695851905744896", "-3234526737745992048994377383015334116358140128044347052523520", "416707873019044395348367676893871492405042989026211105079296", "-40749502049479441926515442670532122789550538427368990572544", "510184497672469363641911803094827866549491840610354593792", "-4230285000026483763102674970395265721641422590841970491392", "-4081734965577782260476559871197552770273412914356689043456"], ["19746942706275144124125301891716556116639292748948525282205106176", "-9615675001906181582928825767160736772547241829274634235087421440", "897795767793881757584740368066867453566872926359457937515085824", "-296430293723376896006267880955745642960081711305171732256522240", "35305586606029921077590399391740830300313850436776910296973312", "-4558281117531196019984881706207403974257012765800941565771776", "453005410265946929858449610235323558354090374118172495183872", "-4230285000026483763102674970395265721641422590841970491392", "85374519836832602584511578457210360770661855670907757920256", "75024602472352470812866947947083478417540406287828804173824"], ["20656829689441000706397844841476537546433997829992362306426634240", "-8948226533087248084464044452658034296219104275640214676748369920", "834388544368102669649150583176688176722838263816359675556790272", "-275585630596080159396725409098299274114129709928033157816254464", "32825444349083268294063064443137995303384958328312798214356992", "-4236981113211736242627960765495240232944561328747251186532352", "420270551554435991940665784327196702232468708862393617219584", "-4081734965577782260476559871197552770273412914356689043456", "75024602472352470812866947947083478417540406287828804173824", "66370901850999357431465527080432834972149109551895257546752"]], [["99567981247859239048606131389736734816080058874201397788672", "47209385832719972134177508419292800769968363698581426667520", "-4257968026662997021733987259615831791307240869598565761024", "-3958038571358158735828673980532902680689235244656279683072", "2636935165925496747953312661724101965087565672318557487104", "161631944309479013531735323609003672303738734731153375232", "27076144723817393405091903661298551300595817096466485215232"], ["47209385832719972134177508419292800769968363698581426667520", "22383964029111593074603292386011720857711029614678022029312", "-2018882505348540812069172323404607032351816410250212278272", "-1876673281051532266656407540562502504121461169070704427008", "1250282350851233660678000960593554064014822804757839609856", "76636532409011070167535620520413417654563459017622945792", "12837943956578513475300614221875382217213584568085280456704"], ["-4257968026662997021733987259615831791307240869598565761024", "-2018882505348540812069172323404607032351816410250212278272", "182089578284772731440721507053782590529149855907660693504", "169263265900643812941220241593766347838919221037827620864", "-112767030968990351156272015751977995926420107924437204992", "-6912098069399433625508129427837310490813823929840304128", "-1157895912666456937437387687318834961205364751969351106560"], ["-3958038571358158735828673980532902680689235244656279683072", "-1876673281051532266656407540562502504121461169070704427008", "169263265900643812941220241593766347838919221037827620864", "157340433501068526780948353278299919146076033149407592448", "-104823769309190754479108693767534179743363768793499172864", "-6425212823670696210339351838561956351510370315770265600", "-1076334217460954664660650464023549833161111094514050662400"], ["2636935165925496747953312661724101965087565672318557487104", "1250282350851233660678000960593554064014822804757839609856", "-112767030968990351156272015751977995926420107924437204992", "-104823769309190754479108693767534179743363768793499172864", "69835975201579857277502794803850943003893589606265782272", "4280622671516522463659308133042461645789231531237048320", "717078294499228709029845496489410814659263179400497070080"], ["161631944309479013531735323609003672303738734731153375232", "76636532409011070167535620520413417654563459017622945792", "-6912098069399433625508129427837310490813823929840304128", "-6425212823670696210339351838561956351510370315770265600", "4280622671516522463659308133042461645789231531237048320", "262382395362995271198463929186267362655437656661426176", "43953586898810285607513396391561834457262677802161799168"], ["27076144723817393405091903661298551300595817096466485215232", "12837943956578513475300614221875382217213584568085280456704", "-1157895912666456937437387687318834961205364751969351106560", "-1076334217460954664660650464023549833161111094514050662400", "717078294499228709029845496489410814659263179400497070080", "43953586898810285607513396391561834457262677802161799168", "7362985609604405297812121515167117152476407875838026973184"]], [["1277047858857598409084171632156477255277608960", "-103069003850613050569399945427086109201924096", "9124500413238382313660380679548334172536832", "-840407440726895957651112730106533716688896", "78539384643188550368182727182381544898560"], ["-103069003850613050569399945427086109201924096", "13520401730983304298465513239481962719084544", "-1628375168993944817547224500536632338808832", "178444493597913739075813579215049391603712", "-18240176896097131181198689860777418948608"], ["9124500413238382313660380679548334172536832", "-1628375168993944817547224500536632338808832", "271273321511976044416268057695391227838464", "-36043052783519156423195936686851080847360", "4121650188167075148764074643779504570368"], ["-840407440726895957651112730106533716688896", "178444493597913739075813579215049391603712", "-36043052783519156423195936686851080847360", "5372468045135715159481582576824198627328", "-662434346763315124042732472465620992000"], ["78539384643188550368182727182381544898560", "-18240176896097131181198689860777418948608", "4121650188167075148764074643779504570368", "-662434346763315124042732472465620992000", "305098025105175396166352813750503866368"]], [["28256296910338550066499022792392106680778752", "-2808577139285824531588233002009676862193664", "253999651630465936550088786848817346510848"], ["-2808577139285824531588233002009676862193664", "546249857126818083127795310227135850872832", "-62384582471504551424326902899613166993408"], ["253999651630465936550088786848817346510848", "-62384582471504551424326902899613166993408", "8095888124331552653197185126753586118656"]], [["807837746238522845751068724956972193939456"]], [["185496439517025546967407949200491126766887427380630983578300186624", "14058535616384977343138320040388014959968543258350930115709370368", "-830114947537626260949084913439447236957521488501831548085993472", "-244884733789199681764283056844791274111594498184513895027179520", "73913921381516518912479236505102974045866817489284307313754112", "-3115501377610077573011587472662909887403539215159320081596416", "165363344540870452576621535603872582316006341894099614096687104", "149594113612717476055967490542728728875323024156361159350419456"], ["14058535616384977343138320040388014959968543258350930115709370368", "1065478260347011054125839922040103607735751222193080983474929664", "-62913339932759904690992854913206419324121433096016651047927808", "-18559497750189603182669895537533971780631703953844770357379072", "5601840655239933543124468037873007898890603847875392591364096", "-236119826310777619167025995854675119684233120930201977487360", "12532674346339633831137438104590903368595552092820210494472192", "11337544697362784232666065851379567105179595454263914729046016"], ["-830114947537626260949084913439447236957521488501831548085993472", "-62913339932759904690992854913206419324121433096016651047927808", "3714846645679949584609185538573114308591997068627246074298368", "1095883449145820676814993775345058548795808957337068554420224", "-330772122255674027784071216802059926712706002967473892098048", "13942177377430571625127647857973750111424448203912860663808", "-740017352546499371850076103588488405279992315582200112218112", "-669448481582100359961608734289034041702603481026958616166400"], ["-244884733789199681764283056844791274111594498184513895027179520", "-18559497750189603182669895537533971780631703953844770357379072", "1095883449145820676814993775345058548795808957337068554420224", "323286705659399265269637740364967047754194654200714976296960", "-97578104506783196358573714511890601834738878065110675357696", "4112956170276806812217160660906032217762266726711225745408", "-218305853804088734180626069652593772312066685700993189937152", "-197487966797978733023510310687242893609806277498097704632320"], ["73913921381516518912479236505102974045866817489284307313754112", "5601840655239933543124468037873007898890603847875392591364096", "-330772122255674027784071216802059926712706002967473892098048", "-97578104506783196358573714511890601834738878065110675357696", "29452143600263367732928112178829144898962716609622721953792", "-1241419643893174751498270490313370487978994674066610192384", "65891578725729058072567354378539866363926648912350491443200", "59608085101240928974616868813953957532765264545308173402112"], ["-3115501377610077573011587472662909887403539215159320081596416", "-236119826310777619167025995854675119684233120930201977487360", "13942177377430571625127647857973750111424448203912860663808", "4112956170276806812217160660906032217762266726711225745408", "-1241419643893174751498270490313370487978994674066610192384", "52326334991456301047261760917586547041442887964899147776", "-2777356422930186667361438664233285273826142959146520018944", "-2512504651066377958909757269516188586513986969194633101312"], ["165363344540870452576621535603872582316006341894099614096687104", "12532674346339633831137438104590903368595552092820210494472192", "-740017352546499371850076103588488405279992315582200112218112", "-218305853804088734180626069652593772312066685700993189937152", "65891578725729058072567354378539866363926648912350491443200", "-2777356422930186667361438664233285273826142959146520018944", "147415420958701482642566022599521966517389168787604587413504", "133357723819574609911288987082671166694656058722066530041856"], ["149594113612717476055967490542728728875323024156361159350419456", "11337544697362784232666065851379567105179595454263914729046016", "-669448481582100359961608734289034041702603481026958616166400", "-197487966797978733023510310687242893609806277498097704632320", "59608085101240928974616868813953957532765264545308173402112", "-2512504651066377958909757269516188586513986969194633101312", "133357723819574609911288987082671166694656058722066530041856", "120640584185016943000175256650196094741129539250126371946496"]], [["4305755579135723515050180077999235196196998757688906640351297536", "77183060180108294328104312829239164085643399349248328426586112", "-80937807735528060450885527511315656632934237033243085872562176", "16002959289527892293774504455774281060751820741390811518730240", "-2634097754011872643201002305098612950587797881108305111154688", "102210487870960793565497779700879178241498352353261159454867456"], ["77183060180108294328104312829239164085643399349248328426586112", "1383549221333642848844482522760860711063094757473142085517312", "-1450855156657832613404572941050697176368439735462258733481984", "286861933336072552730199727891830999420506250171174931660800", "-47217665223114122605001214535794063333799228360920211128320", "1832179762968827345326796711222148464347804240392816047423488"], ["-80937807735528060450885527511315656632934237033243085872562176", "-1450855156657832613404572941050697176368439735462258733481984", "1521435344072235224036590333652994386923289844089028444422144", "-300816992132953429115822515683030366554995737359652552179712", "49514677192520437293330287042558952153334021627551120621568", "-1921310363259145074396610963597504158984571695513820762996736"], ["16002959289527892293774504455774281060751820741390811518730240", "286861933336072552730199727891830999420506250171174931660800", "-300816992132953429115822515683030366554995737359652552179712", "59477297611419897026365028861040749006624842597469723295744", "-9790002787513109021609705054814520399934009140554059743232", "379879964456805352544848558860854924722711676668464714481664"], ["-2634097754011872643201002305098612950587797881108305111154688", "-47217665223114122605001214535794063333799228360920211128320", "49514677192520437293330287042558952153334021627551120621568", "-9790002787513109021609705054814520399934009140554059743232", "1611440977121864979802412568934999033984805060176951377920", "-62528495078068849659152807872413243464337733800432586719232"], ["102210487870960793565497779700879178241498352353261159454867456", "1832179762968827345326796711222148464347804240392816047423488", "-1921310363259145074396610963597504158984571695513820762996736", "379879964456805352544848558860854924722711676668464714481664", "-62528495078068849659152807872413243464337733800432586719232", "2426283526506352064589516621236779268158371252319731524304896"]], [["345499038909537356769614655284017585578835968", "-31210255296774072447773917679019027849019392", "2979963966997744110727124136584886427320320", "-293078147956182388472342185649042068865024"], ["-31210255296774072447773917679019027849019392", "5918449168445939341636454992481937759666176", "-778568314893624870266939819908585918300160", "87765520781266853614864091494482859524096"], ["2979963966997744110727124136584886427320320", "-778568314893624870266939819908585918300160", "146609712874966299832946950446502465503232", "-20151256278525204474387910511034300891136"], ["-293078147956182388472342185649042068865024", "87765520781266853614864091494482859524096", "-20151256278525204474387910511034300891136", "4303918846876869579332512642363704737792"]], [["15620812991367251474921023196291424510279680", "-1419578817294631034431022067852164261216256"], ["-1419578817294631034431022067852164261216256", "347372338251140073218166170610460547612672"]], [["589620718121961510743023422379880649104001604921244538229623881728", "109450338027661930398930167687852588200923888554230536526261911552", "-2823862892569172647384803422712805951674531922985833513065906176", "-1474558408405543251505804435924446708105638156284348108023791616", "290769390180133726327352528171420469560936048858228707729342464", "-1230929267303731732040320208728639851932618198901450714132774912", "-705772580267257503325342157143719797031147759125391636135149568"], ["109450338027661930398930167687852588200923888554230536526261911552", "20357216076609551411295124247169998820397528900753268213754626048", "-528846593409330711687943280147530835182565060751542451636797440", "-276025465971394918177153868886211747425923605970159976335802368", "54826902285733770698767267043735329761986252900870516763525120", "-229002528851808367759211867588264539433495034220479734588899328", "-128096666557397645221047321237651778706624068832446880816300032"], ["-2823862892569172647384803422712805951674531922985833513065906176", "-528846593409330711687943280147530835182565060751542451636797440", "14064878391733234890180788334753151409479771082089323372216320", "7329688141677585681899848450431513174276167076792588035948544", "-1491451052824970674847275502775520215102046104420773930205184", "5954134714756921444447446867669333710485812597805145185583104", "3041837112070875581840181609883074829962079229434879134400512"], ["-1474558408405543251505804435924446708105638156284348108023791616", "-276025465971394918177153868886211747425923605970159976335802368", "7329688141677585681899848450431513174276167076792588035948544", "3820133889928342004445351936506761811563149549778258412699648", "-776117876728810746233863148287353878774477595477021407838208", "3107518491644106840162480756730546805456745230311491188555776", "1597565841131851047919909037653674244622819702070459844526080"], ["290769390180133726327352528171420469560936048858228707729342464", "54826902285733770698767267043735329761986252900870516763525120", "-1491451052824970674847275502775520215102046104420773930205184", "-776117876728810746233863148287353878774477595477021407838208", "161475655195628067968154909693027984048539834935682042691584", "-617794073360303613488218986729853911627707557731066684899328", "-286172699127490919212921124451790167674756667848253948035072"], ["-1230929267303731732040320208728639851932618198901450714132774912", "-229002528851808367759211867588264539433495034220479734588899328", "5954134714756921444447446867669333710485812597805145185583104", "3107518491644106840162480756730546805456745230311491188555776", "-617794073360303613488218986729853911627707557731066684899328", "2576174289693507642506929028068243431681388759724145533517824", "1436578823869458673987160008908984968191083777451272125284352"], ["-705772580267257503325342157143719797031147759125391636135149568", "-128096666557397645221047321237651778706624068832446880816300032", "3041837112070875581840181609883074829962079229434879134400512", "1597565841131851047919909037653674244622819702070459844526080", "-286172699127490919212921124451790167674756667848253948035072", "1436578823869458673987160008908984968191083777451272125284352", "1056526736321185724609698287674267155185386549653176091410432"]], [["47267702467230482230891079957005017759401056883730825792423198720", "1896561785819358891765107845185467992674049063193972991925944320", "-1316031340517469414583900515157252425836568504053628957007806464", "125297575043113113103718384442331485240574832327962498391080960", "-728167126284065565993458390796162120634865536682704921593643008"], ["1896561785819358891765107845185467992674049063193972991925944320", "76097343845387640998953505291099267223457267056254158928609280", "-52804232469230460938182925303186411961580315677952248129781760", "5027419998832138476884423890421542571349928081837304001331200", "-29216862113357011560323086986959556748656903128597497143885824"], ["-1316031340517469414583900515157252425836568504053628957007806464", "-52804232469230460938182925303186411961580315677952248129781760", "36641055071904906734493588474342851137499067744558429451059200", "-3488545603880246305317262412775593921039345965441170427346944", "20273690264271492726770911990663080250391647390434781342728192"], ["125297575043113113103718384442331485240574832327962498391080960", "5027419998832138476884423890421542571349928081837304001331200", "-3488545603880246305317262412775593921039345965441170427346944", "332139737965233683523218759754043473039715859998510006927360", "-1930230800042766215260475516574977422882413943829807734194176"], ["-728167126284065565993458390796162120634865536682704921593643008", "-29216862113357011560323086986959556748656903128597497143885824", "20273690264271492726770911990663080250391647390434781342728192", "-1930230800042766215260475516574977422882413943829807734194176", "11217540437223232510061277105370157186333798841261763460071424"]], [["146578234096587577691928704576197399639228416", "-14674600307667817001715713010605739787419648", "3043880020011645202759446317327907727343616"], ["-14674600307667817001715713010605739787419648", "5972208849911988790528764269186402335326208", "-1412025118875207418000289860936411373371392"], ["3043880020011645202759446317327907727343616", "-1412025118875207418000289860936411373371392", "755693935854809170430352662224378661961728"]], [["8012837161710938802003475515593381411553280"]], [["651834338994888873776915840291911142469204955629388836467105511505920", "11986100883427204605310935056607379457947677020548330720268776374272", "-412699169413919104008158828467239987554647056692899244432873750528", "-130675383000117602061128171495263630883349822946472230960117055488", "11265793247225047982897929075000970171484868198813962324127252480", "-12329172498836738904582240704930366541807877054177727493548539904"], ["11986100883427204605310935056607379457947677020548330720268776374272", "220421129652458345711041378853684895785112585381585600711355269120", "-7594619441865796862439888692371798596864295092096151945260040192", "-2415150022113225209435133287671386664192328945511988967535280128", "211922559566466432946582164573227719894932711429896311962337280", "-218342822752264468030474163045568041298505066650624238005780480"], ["-412699169413919104008158828467239987554647056692899244432873750528", "-7594619441865796862439888692371798596864295092096151945260040192", "263209118392911280772631297521368040911871280174810246827474944", "86782440850887110412047494972686840664336132274633158877511680", "-8705939134795500854746548344488114084610635497052447059214336", "5042451909301944014481567508573452165365664167022532606558208"], ["-130675383000117602061128171495263630883349822946472230960117055488", "-2415150022113225209435133287671386664192328945511988967535280128", "86782440850887110412047494972686840664336132274633158877511680", "34751538343223868402241772315906758810508342734742107262550016", "-5583657439401683022868650836087692996029957010020879233449984", "-3369630746807393972887469087926617924441565968198729144991744"], ["11265793247225047982897929075000970171484868198813962324127252480", "211922559566466432946582164573227719894932711429896311962337280", "-8705939134795500854746548344488114084610635497052447059214336", "-5583657439401683022868650836087692996029957010020879233449984", "1487197019584469158688440822215093096032073964027009120075776", "2057418119894182310633688255966300702907856880042345163128832"], ["-12329172498836738904582240704930366541807877054177727493548539904", "-218342822752264468030474163045568041298505066650624238005780480", "5042451909301944014481567508573452165365664167022532606558208", "-3369630746807393972887469087926617924441565968198729144991744", "2057418119894182310633688255966300702907856880042345163128832", "4221785393896828358727316386229965658158005704146078689918976"]], [["9355032104446191370336413949182097117712977239494167662974224826368", "439347939175654150778749445462591332625766146734141391774848909312", "81184106587590243810323788803671037847313998467338981174570647552", "-9072803186156472660516775181674820497555695413777741852484567040"], ["439347939175654150778749445462591332625766146734141391774848909312", "20666875500637773335201382523764626155236692585131536016186802176", "3860106570130986080389222423186175811800848812113474374997114880", "-510751077139124224743337107014375034163494528772863624229158912"], ["81184106587590243810323788803671037847313998467338981174570647552", "3860106570130986080389222423186175811800848812113474374997114880", "771724247556751097336687961251281162739189536758837584989257728", "-198774572467852859136340766451517625559151426963551718974947328"], ["-9072803186156472660516775181674820497555695413777741852484567040", "-510751077139124224743337107014375034163494528772863624229158912", "-198774572467852859136340766451517625559151426963551718974947328", "223230714754732321161465539385044376989725674270205708687376384"]], [["190548955299890599264753567036416497226382912550056010204502294528", "-17066285964543988580374110345758327085141510385150311079088226304"], ["-17066285964543988580374110345758327085141510385150311079088226304", "1528521193754130017990617582440837295639479340464468769961410560"]], [["6478014506555677492453343650596999146431627589882377851971188031488", "-364105948425705322437583496826639739968353366814060780008335474688", "-54102340761022779646382702982899734697481545559432555596198445056", "-4475121544242065559637676420961537907612203133854597308450078720", "103685391953812929040434060269033792069885362518598936927666176"], ["-364105948425705322437583496826639739968353366814060780008335474688", "22228555113003855770878537081798192643511580824062164968964882432", "3164169358021971304047117452732228331172173317927851960320393216", "9180921862089055990971193270459262477479332103620794104414208", "-129720087614192841971789522275503409451237552302487043001286656"], ["-54102340761022779646382702982899734697481545559432555596198445056", "3164169358021971304047117452732228331172173317927851960320393216", "462776264818945474496834953445859161222785706558564510216486912", "19562807311433005491395974829496470816540790235919283889635328", "-13466250936863766846281929190028323256927837117852287034720256"], ["-4475121544242065559637676420961537907612203133854597308450078720", "9180921862089055990971193270459262477479332103620794104414208", "19562807311433005491395974829496470816540790235919283889635328", "36725108706136343619341955040247241938914483378367017705799680", "18438136396806863650405566929491639125356548876401763239854080"], ["103685391953812929040434060269033792069885362518598936927666176", "-129720087614192841971789522275503409451237552302487043001286656", "-13466250936863766846281929190028323256927837117852287034720256", "18438136396806863650405566929491639125356548876401763239854080", "15415222676008972433540045895967791513917876872272787424673792"]], [["1753121017236374940095192433640108925470580473590413692383518523392", "91173732949380481656511020825626977171812298114854170169775751168", "12570766791378660257542075207989630654404296509681534329048530944"], ["91173732949380481656511020825626977171812298114854170169775751168", "4751117070874606492664864879451985562379150971091624789570224128", "628683452852381932006798398385366742382318806116982145614348288"], ["12570766791378660257542075207989630654404296509681534329048530944", "628683452852381932006798398385366742382318806116982145614348288", "156425526178037736314443604388535064880014856603277217813757952"]], [["14561586561850979549752193280291464796246709528047703175706181632"]], [["5376704094133606557997910479846604050338500201813145358565401165824", "-150224707556546838603431517597695323346538358612713405560513363968", "2333457967995207130303677521383239188971119909792388722800459776", "-5786048286055134461146263146983267471114688030455688147939360768"], ["-150224707556546838603431517597695323346538358612713405560513363968", "30792755016949889997969041162938322550724977919492691285822668800", "-1532465045948081220001211232931172013211415653899334839953260544", "-226201211042514545516215397571113711786532060771838390303719424"], ["2333457967995207130303677521383239188971119909792388722800459776", "-1532465045948081220001211232931172013211415653899334839953260544", "196046923247536507102746678451545151096402834898042922236641280", "-19762484869836436542750837873167828556629582880022803007930368"], ["-5786048286055134461146263146983267471114688030455688147939360768", "-226201211042514545516215397571113711786532060771838390303719424", "-19762484869836436542750837873167828556629582880022803007930368", "24976780385719923033944601215836496844787885975883930331512832"]], [["204625021751706078999902800791731478992020528124583346902050799616", "-3621974565568080078248709483982656093526682343891274530247671808"], ["-3621974565568080078248709483982656093526682343891274530247671808", "64110926617471228730815196231057546963214513147574096029024256"]], [["567910275283258475140463105676278870968294854212392655664363601920", "10229058628418529404310650057982975867150370958683358708839219200", "-1117870283929141318816906647135717724311389365795401508069572608"], ["10229058628418529404310650057982975867150370958683358708839219200", "184243259855502880577794568003994365988300735542720274674745344", "-20134801518734101362114702492876891435152634692567153917296640"], ["-1117870283929141318816906647135717724311389365795401508069572608", "-20134801518734101362114702492876891435152634692567153917296640", "2200407398983113984871444562061683587582272876812014230437888"]], [["4176031422055738212515193681114889195618304"]], [["4817492050000035905325938656082931201605632", "-22739633701530360404518451265522217517056"], ["-22739633701530360404518451265522217517056", "302579508461205334407362936307497385852928"]], [["289839179964318791808802197358743518183424"]]], "claim": {"K_lower_bound": 673723, "sdp_bound_num": "29290152170982389691207820940684324645216761267703367377375583933562880", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.0609688729216642, "theta": 1.0, "seconds_model": 0.7497529983520508, "seconds_solve": 637.1463723182678, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q17_n7_R2.json <==
{"problem": {"q": 17, "n": 7, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["239279841363422853692613792721151178467606265856", "85002779477398895490561851285235198834245632", "70887588227237071844262759594643064859526168576", "84789615153502125098668486635899968190152704", "224005256711069591910590097058715540440102207488", "84576430053812767693853532869827653456101376", "400669241761086354641232922978528239279310635008", "84542090061485084914596226511470311048740864", "474378454099072699528872119152138815209039986688", "84535034509463335811426388402760753388453888", "458540150898924293118648452942831571275264032768", "84536076178761571162293161343909947022245888", "459573258800942531628503147706461954236907257856", "84536006082949001064149037849196010984701952", "84972593455116650076565574877097255216611328", "91793669155882718582043888072107085937311219712", "19842220947983760109024149073124844463605153792", "85051324719534667659283311090657092178018304", "291997272485860958761290641546048308834436382720", "42535146165214348596187833519471979052180439040", "84712887676265328743890063016222014421598208", "400463256232165041489880327109732413400743411712", "187569144701455195944838496183751292699222736896", "84562361582159980626555992240245318524862464", "474542739189515419662859523825833815861937307648", "369450063516703227234585325919013155934690082816", "84539313169295284801427101279485293376831488", "458536891526391925526934534706694200445928210432", "474406275990770348094034482102303876489209184256", "84535554954560245006703994936852514242297856", "459573564778572568162423623869102652304669016064", "458539673513335746945037278905044906890911285248", "84536041133777052386901825555285493610971136", "84688318296098755839720678926716955235713024", "437057436189647789630422347461855138155761500160", "16161121021630095188367958795600026456754749440", "84989117017217261666904572622584733411311616", "407260045167808195724188649804187468329362915328", "39408908748819841602008736545530953854743478272", "84705932601913609654755136553523161816104960", "474808620408119621010435767304292411021432193024", "180511769069695388212756721357866762612605190144", "84559565741151905240780395829105321094152192", "458544312423585850854129442068780640777099280384", "369372160055070443676504557322468726547391971328", "84539838630628576415545125250176988768894976", "459570844795981681811252627841041032859701215232", "474406355446308409571917053900506394086065831936", "84535519891259630875500943903803980883427328", "84544509049542376364579019874447236387569664", "419022439534640979743345411684540279785749741568", "15429804956931887693582235237368384966512082944", "84989828346259729997090211975829443133308928", "475552347221503650472817204392379510539616780288", "39029277188922877328496030076197174628988223488", "84703402626486994479722072299980326449446912", "458625614595815079605339673298595251151142125568", "180467324958418415592689110685574742124892520448", "84560097127637705921717172379897281747353600", "459595036221207599692726722511042737791656001536", "369383019686663458028274875629964324377890652160", "84539802997449197663537262796856053987278848", "84524255257972363400178561232983953497915392", "476699175703981363532497868525040413479477968896", "15356190080529591849980799136263765004434538496", "84987742692364226808391703921869771811848192", "459339791839638775492460043014799283249873944576", "39027345780183866316323227335851303064861409280", "84703935131275605388454174713124766407983104", "459704963718755990337465843938172362295596810240", "180474271746106742824358920498459008553336176640", "84560060521391078105768626369245886111809536", "84519972908826022781633440296511048226177024", "460861340711517576149724060163014522400613072896", "15356393042087002459776156538253583665489510400", "84988263402922304270500771617851550765940736", "460485574042439560260403855923786722864296624128", "39028123722274820951239470701952787314754191360", "84703896266250880468323016516189576396537856", "84520494051635287041328052955585259912560640", "462019344868802530473229501157519215707973222400", "15356518577309955681464500118427397771824726016", "84988224120578762026335010957091936973881344", "84520459003349360444528265068564427669766144", "84766523409603640134464447939482753456668672", "84568995045956332090050351900655911279001600", "84542099237075937933337343939498347593728000", "84535029294259298069971397642096256965672960", "84536076289542894091480556951403731194216448", "84536006072596068901524145478045838327414784", "73950244570046278230678949688309286906542161920", "18858604678927311947806822896017602341196791808", "85070343608135464115400519017292844930957312", "313677436062157253868450449344090156451888103424", "42967750661628688332314362845186115824974299136", "84711189077733276820019198237576424927002624", "413175092186283485457746321857401204980781678592", "190311590862490390131201613825001464119330603008", "84561812214794209697869069060046580218855424", "474617738649838965844767204691498882872343789568", "369495520829974221944514335432595859561343090688", "84539310789408721372330594156444240727506944", "458536812980980426600470688947831201420086870016", "474406191914565773831140525053784431548755345408", "84535554957229877556703388924235774420844544", "459573536946303717358187086657083178786188427264", "458539645806159712056621808919582150936001249280", "84536041134718768230066685754964556197658624", "304052339580333163410716356271898822810949124096", "15903870809639964093957200508704995687801028608", "84996347128775964065765475706520706683502592", "412532408432636457781431593317833028813990133760", "39457706712299275373658245207970849006131609600", "84705707436360782111913914050789387987320832", "474394955244923106517876396526321833486187495424", "180451947557498377081134120756554070647080222720", "84559578872697510511678435747345252407574528", "458542084570878900421275825779872525993671393280", "369370714440291923878939143095973218258511724544", "84539838706355230480450921877689865833807872", "459570357688710343090844709732007237379344564224", "474405836382625478953371174962621970217961521152", "84535519907741208031815182694291749853986816", "406605931542174311425341004797193032683837456384", "15412474050547277766575501766921477899241390080", "84990354757405121378758908302972587146739712", "475277656232274381913057476319803425528670584832", "39027425964364815527324377093862862074673102848", "84703411346164932281505057549591248862445568", "458612788960909725304287048613763869288846852096", "180465339015381574283961835309464766685210738688", "84560097563656647408790443615503892195835904", "459594295987075950844545892831188864520178106368", "369382541527547295057579220804218438851644882944", "84539803022495388705245047896416919954128896", "478537214682250785677325220672765401844485718016", "15358090350459054278990536778761292415517065216", "84987684494521050465929139462670748714270720", "459377462084110249752246130762579794601432842240", "39027617696797916169913331915391451473414979584", "84703933850415046036213623133394998367617024", "459706208579965499599401697293632501131245518848", "180474463609636658273641910025441180841335062528", "84560060479270732769741476649208538390855680", "460660617252657292351062746286507404301728481280", "15356170086222144732897448231095200139941249024", "84988270232041814164559937531080635190345728", "460482376535791955112214902660287162927334555648", "39028100753517342820626011420165295503566700544", "84703896374441392965692396869163477427552256", "462051521369957517502771678491295101508929978368", "15356554122005379704540775557191979933445914624", "84988223031884952140565839094565714893209600", "84560866526508367272676773286710546282840064", "84541801375948465015061015823949937577558016", "84535020861550478970523441884388338534711296", "84536076037319711911149666881963991930765312", "84536006164628750321653199690023589354930176", "42782235437588558031518775196240809382442434560", "84711913278084645646787035296764523035230208", "190175124986727514760390134375314446120992636928", "84561839176900613111987032071939329590558720", "369360482077916837580147526424092200608448118784", "84539317860985344090879542282602670184202240", "474411834706948576571590583504281767403564564480", "84535554778059161271934331295514023266615296", "458536480837019601729496050531923716071453884416", "84536041242291578358393604199890391819878400", "478069776882356444699776503897965851479111630848", "39981953145184108662978704568213713571352150016", "84703323181036411602101162781142500471996416", "474318919763961418777656454612480029853663363072", "180440944776897241503760320134600480056420597760", "84559581288889398964425461551450100191985664", "458526175182539363126852441266909360483981066240", "369360391036136989358753074321712789596321873920", "84539839247150624099910151762858178177400832", "459566126192344781928514508871377805527742414848", "474401327282553948046851718532044160384989396992", "84535520050917926357533523356523536825974784", "474318919763961418777656454612480029853663363072", "39020949333562734407417126981088075676213313536", "84703441859056146774243576963592096145473536", "458608676952275621174677649311181213614703902720", "180464702290733399107457231298750545114643300352", "84560097703453224926601781993855716035657728", "459593142319816933837084684887451392617108996096", "369381796307974702221739760486894679619870392320", "84539803061530440840162030064928678354092032", "459111378194354308152967530437602639155445104640", "39025696138604689047123527577934439426912419840", "84703942902279625301846094797110893397147648", "459709133926765584037382887292354028961318043648", "180474914474574674632211551852854253687001841664", "84560060380291425095564868147450845727817728", "460531937393661252698111306622091029017842941952", "39028456732898870574690841392359834875588509696", "84703894697674011516595722759754290571509760", "84541308738849469094626426515494931345178624", "84534997323541628667792102704450226695962624", "84536073274537274268492669579277299919880192", "84536005346131724528997782692986495180996608", "188905826167589895085378581419088891539110232064", "84562091824369044317139566936943462937788416", "369895360977347810710651594481132047307395563520", "84539289881257407606753974127257446118326272", "474487518227268094812305362023636198417181442048", "84535552375357660024417694197348086958784512", "458560311547691999839540620107476006106514325504", "84536040432356056745753048636675848042184704", "180440944776897241503760320134600480056420597760", "84559581288889398964425461551450100191985664", "369413923896190111912659844464935565480213610496", "84539836443139801678331906935804455431438336", "474430115825954284753926735364182384300341067776", "84535519136846779701483321955330472202469376", "458974657432227221759295853738769746963789250560", "180521345490656337593197925827052952051752370176", "84560085270971290259964040742593721171705856", "459626100306053653092374801940117630650004013056", "369403085464412863959644504479230528090296811520", "84539801946453326020972462443359747442737152", "459714040584885491209903220516448576074812489728", "180475670698488994312672076998395749030390923264", "84560060214277139407508260758669019106508800", "84534961171848588581024141349081312443498496", "84536049047648285809150112666694228130136064", "84536001627910343595905174079701668037918720", "371866702343789863363165560758716885712580378624", "84539187454759755764652822003106073395855360", "475306092619007765820361982297542448908068716544", "84535526437229205737704878435784648258748416", "458671721089345015558527446842804891086393180160", "84536036646991224540778098975159126079832064", "369740030330736372800242490217686160396628525056", "84539819379473325468272713865225882560364544", "474553718402129888704645891693183617416992653312", "84535515213575664804604552463064092318367744", "369459887408465302582894663570704054371787735040", "84539798971926949086252196151484592081076224", "84535997682897297692577585102424168600698880", "84535975275379014988893683384233194684416000", "476679908831555323109388697770350499721864282112", "84535483105431320392301536862290922430267392", "459444396782610415179305529426512693500131147776", "84536010444296513793393380593951345777573888", "475430569217042215508722310220085131355810168832", "84535487440019451907710899603531393646198784", "84535923756411151302329193922294775300489216", "461006463528624470481348681865551747243850072064", "84535957740386190589059116861143699056230400", "85357193600981657738975667951651843221749760", "84855566409080970926926826992926315752980480", "84582084011396898252493157646308514021244928", "84543595098402558653611925136070439298138112", "84535033628677316816942320567481190127239168", "84536076195928838354607415127143241303982080", "85141698947073981106194266800389134749794304", "84726048291260642903513117158966470572507136", "84563865236293904575018296452238657368096768", "84539317324965952853544252347121776675782656", "84535554968518920169995257293180266430332928", "85010832566432044873536587830507909580587008", "84707712304401029366269626709951724749062144", "84559575932353856898689032268065256207548416", "84539838086825998659694478167308122246348800", "84992014370833344055530985071067648938213376", "84703410443024192057605592710183300364238848", "84560095560407616697529229532130251148099584", "84987743304788742480323693139845856003883008", "84703931575025190001185521566915043117760512", "84988258469181929156988038643178880339279872", "46707239972119298481350218851653633705882157056", "84842151816603484475500148513286693847040000", "211085821326634273417039220990274520942192361472", "84578384550763200730714845038373258448076800", "369516829957504848438487575834565760388555603968", "84543593982866316632652195678146921194586112", "474383097579193076055929448876277630850064973824", "84535034362007187515662573809751283483017216", "458540543911371192283475947511696766643724091392", "84536076165403762383510079723891632153559040", "246182767392085475597779267193070124751006990336", "41412492357664242845743780446945057420500533248", "84717461600600823663903618038136946605162496", "374680563029233555834822532374075124841868951552", "181712476930277513762457641517882475597155794944", "84563590336200645033484696360634177715961856", "474444412350326961454564196847005110093396049920", "369390462614593819877123959293762387466570956800", "84539316290547445215773436368263833737756672", "458538904532634078066939184560493522481244536832", "474408430743668860378873447020705584887894114304", "84535554886141755108438969337643318244278272", "385731541359679341239313184702884932309798092800", "39197215738416009578443561584678895342682374144", "84706915909950026324834123025804595052937216", "474453807024636237392214639469715828638107041792", "180460462255361760425315283162314916179226918912", "84559577003086681956555735930303861519024128", "458559562012142066174371994609633374626107097088", "369382055173896306978633254355357941586951405568", "84539838112301507307026433146204004494082048", "474318919763961418777656454612480029853663363072", "39020949333562734407417126981088075676213313536", "84703441859056146774243576963592096145473536", "458678416483348094262096153565823861864519434240", "180475500182614464678098896006899392852816560128", "84560095332847161252337085168298625131872256", "459462792437085413332741400753300072157786669056", "39028233489371436976565002696216938975655362560", "84703930949796254458591958560927150164148224", "84573553444608264796848833646680559994273792", "84543327402328977058758424187400227964059648", "84535032415195130141959218079990373911887872", "84536076221123562393988817293607603791724544", "369314387224091172974375485861223709542281379840", "180440944776897241503760320134600480056420597760", "84563867652730756602739113305140543853953024", "474336165704919342714136568499247262945171734528", "369324842486946752391738340480407309521220796416", "84539319728187111618991949235563767753867264", "458534676533695834876498177725435808065714651136", "474403905029223533970310126886703254860508168192", "84535555029844588047333282333665033818472448", "474558993510307944681216090306975132684797345792", "180475677416193751801329653868013315025713233920", "84559573662664278989676278413639003517485056", "458555226341956172292731928052633576174994325504", "369379241866976296503581976240025133315715497984", "84539838259665592477948672578929776329228288", "458690798400763884375408306235454097124577247232", "180477417088060329486504638771118718618620133376", "84560094912032856819295025828100237420396544", "84542780877023056493515765472288718763065344", "84535032116948258839490602887249957933285376", "84536075519038783303775219471597047814029312", "369459915561044350441715449772955581191691436032", "84539312653448522645059654245173596818243584", "474425901884064211409380684145823546522755661824", "84535554331414792260788669782646444936658944", "458618095607451976207780631200530161989901615104", "369420035133519538631308709248415283953646174208", "84539836123089488604742460282953732215275520", "84535036400263290772574942572296510109646848", "84536071480766396050671164392507553945223168", "474571022169412349816281889004519291734603071488", "84535549725273015141046261130289812120535040", "84536044882728185345427057204952651507171328", "84868082780880876493385718024069064538718208", "84584140434953782553429584191813627475394560", "84543602175465761336834621489708384894582784", "84535033783141285218775644368019415176839168", "84728084652956290474646298922335316702396416", "84563862435461171339895051282116962294956032", "84539316744478973026973274576930604794773504", "84707720453840546303514297578784352976764928", "84559573830151366701271488423073816210571264", "84703406490914412242826861372512691084591104", "84584140434953782553429584191813627475394560", "84543604038086972456225464330783137361559552", "84535033701291126087223614220070322962432000", "84563860025732458893533538779796250961117184", "84539316878281831111857058702866637668745216", "84559573280762777636791691369045535890604032", "375333129858602247932562396849400046369367916544", "84543294235386886542542198985112901338005504", "474549799402234800920117162545548006531386048512", "84535029070214909248999790316328517921406976", "474318919763961418777656454612480029853663363072", "369314387224091172974375485861223709542281379840", "84539320276019501115366566170579657801334784", "84535036400263290772574942572296510109646848", "84584122775631193583094906161919766869049344", "84543599938899101330160359253015051521490944", "84563860027207320849297512273226669175603200", "84543599051126515184201233618766201280790528", "6893375892791579237346597645955699251871744", "2114936432198278874070797415252126494359552", "27016390713023177023592125980421293531463680", "32336548794289529686085301071178784376356864", "1926670287800997887138082883468725485305856", "101655257934584789588834384211964894486986752", "42401933728534242768321976435376496276668416", "1782882613107749916537405190392836127719424", "564995411991716516800090805872795725808533504", "190663101486385217797165870277187325891969024", "1651160562679154125510597097214876221177856", "2932183356633845180288319023796737410240348160", "842075810006361126489657135232767571133464576", "1625545442245755551723465737045251087925248", "5829706224381679138135782638340999972463069626368", "6640888436375473667884816067566292807649853440", "1619189555617130959642207593185239692738560", "55163350753521786882573059584336449112998653460480", "9376209013075976343592355843036805683216384000", "1618958840574401219989700705879565560446976", "48642982218135683800123449530911117452956984672256", "8777404266143593312005994247517334153478537216", "1618996988964271954634832475022154857971712", "30146639694268074717269620483275551347310592", "28761969523263518412623599160938026319740928", "8936901120260879481186919104143307189518336", "2282795874446630622126737736804972126797824", "96865404653652600562780563733337681355079680", "43294923126418193933274352328435266010218496", "17356373263889245607307642968803211091116032", "1898046328830898729972209342763448248827904", "451718486633114213882055227981677394042814464", "208289460667279744408412885468438302333861888", "32043855070703725314505218855568244410941440", "1725112792398279218286436916888917212397568", "2848487596614242929910908146692993403569831936", "849241872501912639421033653411895015007846400", "150066426121300677184966536101304024436834304", "1640145641442120405335115589479332996710400", "787624053821842300423203458277396073030289981440", "6689672199698070961137413375640802034192482304", "654743916907811510626018139282339028893958144", "1622807102219131182314202293606571078320128", "1292760201844558942296555304098891904445315777822720", "9374683575354782345196408256592565463951605760", "6633366137196318493402480996006487540465926144", "1619074436440616812923450516996668824485888", "48579686864037897484401955391806397566971820376064", "8777406329761247745224657193170288257823408128", "9376424999704706853162023866269203565088079872", "1618977911289817455309533401682714508132352", "86151820499731103561086299918067267436281856", "45842994447520703325605419945350199443980288", "7492916187014270995859797076624462422474752", "2217226730813237818484580626648095323586560", "384794494443975359725100902605254742178267136", "226449818340230154311510431191179405427736576", "15304435040976712720713691188364398173356032", "1833049729131562527936409694558983133593600", "2690037685149736143381918214104037978701561856", "864422038971639659059020460948267381339193344", "30257865812533712072936489344590403757670400", "1714335447626094632703631662714789090557952", "355667722052071020838071470633329485041492819968", "6759397313592785327966240793219163478021898240", "142613323388139040474721834573491965976903680", "1637380663946592225662818966584846412939264", "8490689528476026746592360299166218210181593956352", "9384977597460689528496897978926616812053331968", "654250496405931003892004963667962854679511040", "1622694051469317513075678026597299208060928", "32345052487495316708084979912430338859553330823168", "8778202400635329455011483944945594169863176192", "6634692745053773423466926895820048786748604416", "1619093437300779739467579358301722029064192", "342702174838189976749431860285028967922008064", "244093330404353156588324442675334944491831296", "7034880913947991272747688449652253568008192", "2133421372274186231737062002575168776437760", "2480271882744842873513442953912943789809336320", "888570802751670217400625800715053139289440256", "14806886021226197206366960097115822299807744", "1822059414682886114865037036030912054165504", "129767419104497501267469415712193287389781688320", "6990675024969490446160863109542534904098586624", "29928208105630501100617572249802547855884288", "1711361129270045879429386633289824448020480", "1132330633674700776721274749029800567403989434368", "9452876376888777922829667517341736570764394496", "142574111691739808024248770427911554918776832", "1637267655477725710221301373342652961914880", "3436541396235401156869184088688421909572635066368", "8798288707041820894043499553861986876320120832", "654324648047031721830899511614568566586605568", "1622712760647487906782509337401967434006528", "2206190274398518842017385187798461412758519808", "929960692486829501192665253866485790145511424", "6914982175795721940279781633372046990770176", "2119757229279099082897654113171633508188160", "73917969117020131949724375101698374583290167296", "7287286653937930478771011662812780027699003392", "14721947026903654083869441751929855760400384", "1818784660165525204907576314264287300288512", "185370988677445739463334950181657520709908299776", "9873963483534787450738221114520305831201734656", "29926137837358628195125384435220396071976960", "1711238800179931902449803929671435598954496", "764205365577945592890407210093243556892472508416", "8877769368397065344474921578922788438247735296", "142582759777345986493679732168168985025576960", "1637286026150478599295981047065873456562176", "37640844372220901260246324292543100640619921408", "8052378374471249145357569862768943213660078080", "6894638546059215106209576447169731298852864", "2115492060737228793318919647857501001482240", "88836046039855070621217046016771838641860247552", "10480603958498158563377548613088113709960658944", "14721454659184352313018684912319559481950208", "1818646361034425951395223145495890944327680", "162130045195090145834959306081842979243051450368", "9278024214839770038181860513725902515502841856", "29926830401304482420455468053742635240652800", "1711257849569231748806125184548226365128704", "40494264239716898572328882542261358043248721920", "12198664750749024496688100239681865716141654016", "6894549558312110681434776726603541315059712", "2115303171659875550043504568120116676395008", "79977334680990820390745775814134050159056650240", "9857469466862280556006610477154393873667063808", "14721724883127701080338336799839145307406336", "1818666310502488865074904803003345527635968", "37513149964728708414843281406753252162410643456", "11455785449182194897881690847105894955530321920", "6894642844908938714839238974997011116326912", "2115326958196670427661916501620146160271360", "73195351953732531740761927386267842817032192", "18423922995303274366272925425507097496256512", "2017440086796623670873091344745825082277888", "313828079450757278397124700186342003411255296", "33074753224547030982978513408312505830211584", "1804276712023375539567267301917899035246592", "2634711897357957632372663851459480931551674368", "150710652286542184462636101816325858519941120", "1654959915202002108930537988021238410248192", "579991139473143077285893613569029116230641909760", "654938824195510987175001936993072653377994752", "1626442551930964880005792624802976711573504", "6633122870269029014718756770554363346267382550531360496161795136311787520", "6633332100473599710938591974292017347939008512", "1619190005344003000120585764194285682425856", "61331629441938348175834723580775679582232482152448", "9376048734313003203462251223657545897886089216", "1618958845352998841856233607684459734237184", "253266863742384385487235382158186010644578304", "33929825149577995738535799215975025520672768", "15627216595496896435334318638469493131575296", "1921294808030408333086551794732271277178880", "2276553783826747933616444598312707872299941888", "152079255875907366908610438738461325145407488", "30319808075350386995701991194655444059553792", "1730409968330786141104232494445523002982400", "371630463726468422548858990561204956661937078272", "655353739647531449086288736371574888936243200", "142610867184072077586118930742498685962158080", "1641083326713611568010657211939394013888512", "8886304848912460837316889467661715276216821350400", "6638287362013608902198685242823999685333614592", "654248252030195260397444764802931497090678784", "1622810149473567968828202554495331733602304", "45877596813670014604487750959304189290574189166592", "9376531591543003443937904584356790301259464704", "6634291336805595506045143851232035121060118528", "1619074381329330346356783228834330747863040", "1878627410900532793193639128717616465575936000", "154262052318675459725730745850645354297425920", "14835249439665614735472494892458695853080576", "1840019672249469566796645811329474603515904", "152324893702849214252268784411552661290753196032", "657021843408750065394342408573526970149634048", "29927185988837111396355131592141045399289856", "1715409355685791260509410442212129156104192", "1171996458988708133105864487362529421948392308736", "6671089511652950246062497949542347965288415232", "142573504121578645034023304668976133741477888", "1637385914378610066968061143639599874048000", "3578987698126161771561959201198933182325364621312", "9399235465737604333557869339210476360755576832", "654319689520255236381230857351499343456108544", "1622693625868941818303937166304525007454208", "92761200592787261506930149262967099372670550016", "658846614953335501383171420508623341659095040", "14721351430691583761781577667253804772360192", "1823363079839987767399123755374946537177088", "187516274860819639108529939084200581802481418240", "6876589392088085889256954791259475038632411136", "29926082565375840831313388353682364105228288", "1711368079894760333099603050230926496759808", "769663657128059397972490426569242076460867387392", "9490207707596353775367823605104509990266208256", "142582571117652218310960027139688068838064128", "1637266539969328768861431903883516486615040", "89494181640110915804445797817825020991401623552", "7164356040001203176052198771802757243607187456", "14721436718777653130786646688717944366563328", "1818792449161187838342025223161718245425152", "162119987339903641066711650478675881857761935360", "9949974549029084554115192563035429165965770752", "29926830744014456017457400863077095165657088", "1711236534575965922335286310180676398219264", "79808455261639207758057107231485445105493475328", "10622359830540034600817014572632710739589595136", "14721730617401958191175504868061869066158080", "1818642149607698061689233779474445245612032", "1622066273575669470373318179149077123616997376", "30483620882816007865419776542308383009538048", "1812681972760954512462256720459462061588480", "349847606831142588813266887659750936843728715776", "142614274718418296178586939731645594605715456", "1655992271450153841994181984620123770585088", "5180610498843919461968456427001888454060372131840", "654282708871306184691300206340932268812402688", "1626446602280841475087817263606599547617280", "42366977594822352110262148693097228811444533854208", "6634370833645414270907001377034010561890746368", "1619189943461463294539039866592166995296256", "247600220581543809968540359201265615755278286848", "142638286334476755130718769275462403907125248", "29924923650942131042857477880301617445601280", "1731714142869308769566581341611510579855360", "1140559414104116812214829931536144660312199528448", "654575537285601135587593918953210938273038336", "142573982175192569968619604442181113745506304", "1641088212332104405845406410746980013703168", "3543076046869560445729413132556401537914192789504", "6645774291201421639066044312177402326554771456", "654320902002753286642137215474515988745027584", "1622809702545736175260318074288115111952384", "189622106943351788739580078927857938226741248000", "656464904123382774670211191580100089897549824", "29926029526443567621792603206436184995659776", "1715413155418459183150079788325314318303232", "761639829723061697625165756854684168519359135744", "6691611194618783506043399240116351019387977728", "142582849386559302759880024407646080287637504", "1637384681877610425075054720808942875705344", "160910034482671642563046322364868938800956440576", "6918541040486650985244865456853081179006435328", "29926872284428340286545536099355176032272384", "1711365497351441269206851894447262452940800", "678251179525311345338474482180672273932768772096", "142586131180538046068610438169726731662917632", "1655996066836706957973403330368646749880320", "1806116791856789793692833226088222242368347176960", "654437133024090013548548581926965086022270976", "1626445648252634655370917249087698391531520", "617461594383693082436193935750870215141405753344", "654893946621821706725850468091526108636250112", "142589082336973306996629415788154324596555776", "1641086211925088529463188673961813103083520", "14719015499305473327538372508899084253265920", "1818330835252726351416464592885773062111232", "66340814961017616550512264726546218638901248", "54503864727838493219008974514241601892515840", "1766391445188549707152262177398420097990656", "334762487322945149997812346736861839271919616", "248287642877826775001797046844388291291119616", "1647848547459592601353419230303185119739904", "2372232482894708308683509946598127226488619008", "903309332441684634066508805289863107080880128", "1625332754261051930964102156998598027378688", "66616252562026627180241371673696820497190223872", "7366892494275612822394252844081400158344970240", "1619150649894715086506640004187549891297280", "54788759552817855744749621609551081328374498459648", "9376219909162164394337904777427667948824166400", "1618958840249548071932179238179726111539200", "45721892131621670293256563426736915891132796239872", "8777505456184776316719364416321044063245565952", "1618996985521623760535089390356184715755520", "74207265304677911906847518154524999469236224", "50137300791859579647340016264865189243912192", "18360901383956385233902665862323013754552320", "1886757936024951756962774241861144827396096", "304327160255421841289149413167727158264594432", "268179788163280824875709096971945239111532544", "33183936880691226800407338724506906472218624", "1721927892362747838908976103851225631424512", "1863875743751866441917630129880140052466499584", "1007995545644151958715973544271903369535160320", "154362371514141656755728782956432557653098496", "1639646910263368353230890405200107283677184", "62660838589163384810907937833855723524520411136", "7418680182385035389326806068340749323483480064", "661102214954354545683494662192832772730519552", "1622768418854253301171763980415841001799680", "20111452662608211917390485367996108030375599538176", "9378987450983835163436216322201517945429950464", "6635520684913570518199126751343204455508082688", "1619074308124639137375956885411908418535424", "56086906640806234259202318954761906333842757648384", "8777194061611116498407567068399628419694854144", "9376182770624721605143288246039127045680660480", "1618977918511606195694264474770913085095936", "261409112856935786438054394496579797562425344", "313542740479808738877503888817160432971153408", "15597240525722078294612895138630555588886528", "1828937406070202337909306036122603053121536", "1574211978517536711401701353033009306328367104", "1119387284837432610630065596135578956657065984", "30501045786966757851533635769086863910895616", "1713561395406428998542552871073779288113152", "51473180945465760340801813217203492398936621056", "7614626549241276282576843992542231007355469824", "142952071207251704079110525333722148452171776", "1637336117460225346744456656074457925812224", "4656494215211396334321903247448358320222158979072", "9393526967803368986402003473394882418762055680", "654292009765493200801046174951458731949293568", "1622693796113695794537049783635541529460736", "53466201608844672394966477024013469342157835862016", "8777261389043964537416437102313412658450137088", "6634155172865942892034102954078011321720242176", "1619093469317304118902594410343684731043840", "1394452291874235523704083842794019669801959424", "1232351358926185151201816372220548179713589248", "14876038179687474428122999813173043865321472", "1821017741618466377271854934953666749136896", "33971332602306266463188433521202141976321851392", "8242853424179004866647497605607580257772109824", "29947684720846424924485886692517825453490176", "1711297488314278232894889250424974148108288", "1025026868768713035839817365987433810523051786240", "9461144636680249394804024882195065772915556352", "142575990980546311836841669222605161762914304", "1637267407652361726780022188625834954194944", "3782051137868498814578979212474489823847509917696", "8796231366552883083420607542128083151601270784", "654313266787505218334336720196695110371508224", "1622712830646940180318588864002621165273088", "23010001122797695379928328359480666635724914688", "9320148002728951623717945954613632556683231232", "14728436971773517606345928119452125597007872", "1818685654962143110426651235037238813261824", "188910475347906575218315991787866560019841417216", "9864119014565772121109434169068257823028150272", "29926047317783944754442804138030338116943872", "1711239096160900228523594063963594036346880", "788576817866203124589568292907737375825253629952", "8874583123586573534648892167352229002544676864", "142581937612601329475361100343506895334539264", "1637286134562254901960685454642165061779456", "91320373756272765634459118654166579921199038464", "10447074003923217112889494648533767561253224448", "14721388292292748232152911728138975606472704", "1818647373892843087339004909778393309904896", "163162402481830703541045039649971080055626924032", "9274666063876748429124789217677476296642265088", "29926795449679687076746171282661196446040064", "1711257963851109543590511213184884022444032", "80191927441773453504641999475170870508707119104", "9854219303786752600649518683793753812336902144", "14721717631513863470642450550782772897644544", "1818666421170870363355624054464463257993216", "204652461641684968493421127845826599340474368", "35045091034168274773003344445089247603458048", "1798759836161715388652521384998115775348736", "1236400314086383751482956394864196406348873728", "161134914276827877286952322848765175698292736", "1653785076448659116341284819714723073228800", "43169478399718068979721704776528438369569472512", "664266532998094432224400297004145653076459520", "1626385837421095091971549820809787073363968", "68466721434161129621050480360752621379505134475803954002543546111885312", "6633332100473599710938591974292017347939008512", "1619190005344003000120585764194285682425856", "38426246660218010294766493016447630834944073269248", "9376903219177057933040969880997888286269636608", "1618958819879025167637443323451701918171136", "978894906623839686134173095407728975172075520", "166855238928350715424336910924923598022901760", "30864731540963523802188331959635675403255808", "1728668132610407686874273900746527060525056", "25796638484657994751244592124818204633906282496", "671222212964808116273922838163355552542883840", "143348326884671953397117611986251642195410944", "1640986179891092614775542946609006907490304", "5920363510466029176408715204897254333277301374976", "6640772597998519687193919189672690278431981568", "654272384075766838343166320682313505893777408", "1622810001007103404383193166936589417316352", "27784973937776099043334235467979956275162153746432", "9377779644810227207779593341176782666717986816", "6634916107789939673458005099258830183509000192", "1619074344122346245255163001799438908784640", "14865163358550323150297983793364925066692788224", "684316114002472175588388878509328317934469120", "29981655868442453878839878082299321825361920", "1715230737677298139181183653959396491264000", "1124999815288369459423592946812134882477193822208", "6672676175440643245006590075279787210573873152", "142574228670888821574016559956965694260641792", "1637385818815523676409660906505018395328512", "3548727595998562158551810193019831812567456546816", "9399445956143097899401343380029355320156356608", "654320709562539963761164910614389124421910528", "1622693619595432046376913957075659629002752", "195634426305800942488672537355706447931119763456", "6866140777799932417885947480147735764399030272", "29925884380839802505421340903554592767213568", "1711368728021471058722838698982423708827648", "781510151109344426893269584167622172621739655168", "9488434234910177418444317837705168349686661120", "142582170725184565130659691792873568549732352", "1637266592764356400387796334878182537691136", "162207463302448894566867986375677131339635621888", "9949645234493241068136653791659731000630444032", "29926827764793265760149687001463505131929600", "1711236544316918412905729821865606970867712", "11176427698035254436146229001339870184241889280", "144397968924596350183164778807911980317278208", "1655754778543864469425768431263380769079296", "1811355212540159933815650219302053309651406028800", "654436447241700269888358040244620520625012736", "1626445652488381810017132046640060087402496", "22691090131476473038402286388135407684341469282304", "6635271802849738770746465311080656422616170496", "1619189889801908234362192986583251059474432", "954159750683010895121419350899703073720512806912", "654648933617046815696784515251517848924717056", "142577463922776641672211578477961535878594560", "1641087751046557383260783164869736052817920", "3568328541631322833411120690721277948608108298240", "6645686075804624551490904860112001468580495360", "654320046857277875957721830719580805921767424", "1622809707805838283517925496890641579245568", "777032363397796160911422929869783296305193287680", "6690446781265808123580234347489261192564703232", "142582320631755633488240531853258156461260800", "1637384751608117335743676503724034321547264", "2001689995039484087909933406655172842971671298048", "654413965096242175482040899376921537398439936", "1626445791354682229547628442018007104880640", "29921307366447780599118576700377887789809664", "1710942279859693074056246036145040860905472", "212643456836248318955075843439804349486727168", "432512558050999063953364046896494305517502464", "1643203361057977006711108825128718588444672", "1604969694779074835918970689173308254256627712", "1104338322690241568257676075258525499552432128", "1624800569541116692537923808331261538205696", "32391725925615632039437668145515583396657496064", "8341555643209606373241873565663758588022095872", "1619109069699226332714175444037501576019968", "25010763146004510534561753902461384962182303711232", "9378130735106289255894786460615477610063855616", "1618958783292344091308549830121053510172672", "45250844488263821621688105063598438095732646871040", "8777522997293328231784707929750378208724779008", "1618996984924855066360267028073289221144576", "241128208327824053268012062279593791542263808", "348722719036667990081368072785804068346920960", "34160205955658863850659897955303656507047936", "1719378084293682074137163241486024116797440", "1397943692847293453565024538084789634748907520", "1229637308147150090055838612371382688607633408", "158744198805588132990743915012425986061893632", "1639166304136096021186790670076807917600768", "24217857696200411335327134313440988433485922304", "9135594360301912071219917926108631126023077888", "672362706767566565535128737665570486588801024", "1622701710477757822549917051867265165688832", "18377850612633305285314996475906747964291058499584", "9379400063377701219870330531005312307396870144", "6635727210938152299901748550546186847574294528", "1619074295829178233608703398434282712072192", "75790765192862751599014793536121796488480597999616", "8776836980206977094650206072940300409411469312", "9375775290194628470787777031137283360300204032", "1618977930661020871870254743974446272348160", "1126036220411430709660875612461704297639313408", "1561247520392905443052573960695830686302470144", "30738087271420834116807966247788026955563008", "1712819326878720603018013936996785269506048", "21528205626962310176988839299764550738345197568", "9587442095225893383024501185137386923862523904", "143506437677429667950404465324541294285946880", "1637263675267503869536288417511689722789888", "7914894877581644750745555512677086128587141021696", "9385732308874303739490675500969092048589160448", "654254163905490188776824522358028289968177152", "1622694028908605783624139516870601138503680", "312960935155480960201419168081496244433219057773358594648200358660145152", "8775820709325725596152194895790986097103732736", "6633332100473599710938591974292017347939008512", "1619093518347601070404268241471041443987456", "20020242497931401557732876184628372477979918336", "9920206625571093546666051372101280356078977024", "29966093271885827102617363206976154258898944", "1711237417709069051211514582641195484184576", "889540933897389913386191648044520584613023711232", "9474464242357016514353453422082338080623165440", "142579011593104086957495109110497188245405696", "1637267009332325676759550228432588669714432", "4099383991276492424240550577136634849221647794176", "8794647990236268536979598596016507452567584768", "654304504153444392231633538934973828184408064", "1622712884542426360057899040139375500328960", "157574100306725206017253257510734648173144309760", "9967623171896543194205909503835365964163055616", "29926990119312329064135609673450408101543936", "1711236013480616613277918576194812614017024", "786338010094349376744917791586481459219627245568", "8874867486771452021961706048485299149084819456", "142582011012046824119129807589829946351026176", "1637286124883651452479129619613938484248576", "163766651449843017251358044353866453856276185088", "9272721259856696196291858717137103509642018816", "29926775196626969850461197929971311611740160", "1711258030072963961737199865819085074857984", "746831361798137850919223462884353194349035520", "176186963773110638461027551508833870685405184", "1652336272172387303602340153335421532635136", "9732005486572708146990397315208137915603353600", "701345595726997145945915595409772802098593792", "1626175340738330405135584061120590689337344", "1542451273741277665713222117577789905435388542976", "6661982042346374393405277260980198822465503232", "1619188305599209871441586719590126811348992", "37184033869752491331732478326970999132699435728896", "9376979661510584839827353638756506929838686208", "1618958817600346260763079224655891159580672", "6796022439586637660803252999366559083081498624", "723882622436290674823312161582905318520651776", "145610548917134042720536882729277186740584448", "1640694381848121322785488954638760606171136", "249125225604195071773283859087320730362930266112", "6814785979691618858582325002612473997146718208", "655922532301258981202606187754863536872882176", "1622799874854734603508179321175984803151872", "11093679659457841366601698113393369945142428958720", "9382544229416890604911112226611042106768097280", "6637300794520327061292715568805124025788399616", "1619074202171513962574362842223482230538240", "88303740467182136367550576493577269147800174592", "7172096331424959563948646348638818216395669504", "142786674697606453176108170665593994722934784", "1637357840953030521809758921957377992294400", "2852055736976335087154537241785784069477418139648", "9405531272809411043734533590001015117104283648", "654350180807948044773678299017442540214288384", "1622693438348524852467194592282193466228736", "842689645004662929969575325721592513471329599488", "9480078011125687217402518975036255750747848704", "142580282176037199384548427835857132433965056", "1637266841789079649440974476921107753467904", "56637451639579444692112205488065578339842129920", "661844833262050599241357683230007374454456320", "1626400407865478788601301874376346376863744", "2066627925845555871468339269185488774970698891264", "6654691911265714045995013469524635701169094656", "1619188736719793255688491894641137433968640", "989089378541299179650717829015907211706399457280", "6678118933344726614034365103423260179029819392", "654633072136071377938269768325987010930016256", "1622807783270359901586726192008528165601280", "142556162148046485195755929836001680288645120", "1636984124724430917515556909169041811177472", "1020120664283685461949531934887089484477759488", "1823792015851652783380905834154514828958367744", "1623858086535737609964685995797458093867008", "18406219674040173354814057144417983293584048128", "10370825937921604720241096125894370631148896256", "1619047578180620621621370996600296943124480", "8551722291747871735285294576739029778854903283712", "9384903563746520751984047183217155238839451648", "1618958581597163490947738617329229164969984", "33686800274926847577386412916227040084331998478336", "8778107512972029895780287332157265585262034944", "1618996965040323346940199603545276099330048", "1191464604045480307806276802462292878517338112", "1450786759330522110536622886397789874337873920", "161930836385216205429995469458255424620855296", "1638833289710996408471510391847618426699776", "14920711662035753410223371328895440349122527232", "11942741960166209092342787624507954829400735744", "684198853787911423847526575799968826696663040", "1622633964479275896588168690068857852788736", "8696201595279399195480407155247557243389232545792", "9384732454231025140432531407763560657221320704", "6638395769164899746434746945126951032425807872", "1619074137026240635045185982340623021113344", "61428484593922970007229006409425008241000163835904", "8777074623267366068519027553511517927940030464", "9376046474315134275984737603332933028149198848", "1618977922575292102965830495583179095670784", "9929423993750371082773704285098354039064625152", "19982806623597287757894169616716317820576595968", "144632644605565557887231148498868046959476736", "1637118236844639639581190739056568521719808", "53923270980664615677783373768601501351578206794779779943501659438579712", "9374615593640381203494418069660121992825667584", "654200086986269138505038203484651025902600192", "1622694361589771108154386929226928197992448", "1264386262004151807097151943367119586537901630936726451987302162219663360", "8775820709325725596152194895790986097103732736", "6633332100473599710938591974292017347939008512", "1619093518347601070404268241471041443987456", "1097670780333645287049381839172096909709959757824", "9455368811721895611733469359543616123554496512", "142574678536890807388997095414941252950425600", "1637267580726089144227566214235815365574656", "3442905208204971273196985300163557892531431669760", "8798247071419902192674301510422046947271507968", "654324417766564796099172124657569189796511744", "1622712762063783804221591447935463966375936", "806151397632552867066014896179765798017840447488", "8872406347701310489661739076383154330060980224", "142581375592764172030626134516484799270486016", "1637286208671692893739232872264509392158720", "3831267549756012616461268353205541969032380416", "788908511918402022313723084782927935032000512", "1625756947660489442575669370846350105640960", "157412936931878902800390239862062861440916652032", "6925156016608500370795990712240374013235298304", "1619173350109963678615496141895701412970496", "50565783867199068560066461804416115561962326196224", "9376353917600280200844568483500122257781424128", "1618958836254316259377890018293105140170752", "143690456334277314484390910364497375089521590272", "6954374111249431401631797034531957961952067584", "657192179795751810759175050853514558266408960", "1622792118349708699397578145898356879130624", "5854735233537410334497738443676664043681162985472", "9389650323449650044949396701014646714898841600", "6640856096378042140756113134157981534165925888", "1619073990728003895070644245976786153766912", "1013124217827889994765950116713940425140074446848", "9462170714292887936476765274405298923429167104", "654622793581342219278084567002327461685886976", "1622691762567136587474209898112927437684736", "279441056001881968921839418044007115920783704064", "6794621869421179341320902364416362137876692992", "1619180623182629095233765083925279689146368", "654200086986269138505038203484651025902600192", "1622413530737327367890995839663460786896896", "10871942527191807475530540773931381277897785344", "17014350954627112006658632126920751132174188544", "1618948890579439755180342385371985479729152", "10589394986448103349508995803151715132853450702848", "9382922138849937139257265763889565284654120960", "1618958640573960279536152970352515589603328", "238134063382484241895351825114493860017086543167488", "8776144131629634627621694127975594426068107264", "1618997031842729260990347555437559563681792", "12049800267331726735863891701322601665654685696", "14756908829753390804193705724346301606784925696", "691756490075155651772614281806858307514662912", "1622591922778692663169638306917380601675776", "2109246398433474339083937326622845495019258773504", "9416467395377377359110562796829155574134341632", "6654258963080761329787085952548495508314783744", "1619073195654812766767794519944341540044800", "74679714849693942726600795155933600797237136797295646066970683397636096", "8775820709325725596152194895790986097103732736", "9374615593640381203494418069660121992825667584", "1618977965244252606119988059131928610078720", "2441348285158725821072654713419513278107654029312", "9410752258534554065249026411736113099013357568", "654375437824553431896596666209222433592836096", "1622693283031968859366081905540044957941760", "23322053231094375581316701720866767173484231524352", "8779124192905770129880642697454379966687870976", "6635219310523677875050604935908123618926657536", "1619093405944820184338056334779998808309760", "2364535640894322049139407159089685493266033672192", "8808512933915999113994834013078009825747533824", "654381135725188406729952880734135170591883264", "1622712413261031593314567727638232015306752", "46473954524751553514826656749634028119835803648", "7737759995364122146976502670851002830294089728", "1619133593425572536897983823716012894715904", "3559232076910214954565072601004185976043554734080", "9399372479934044127015599132545280317323214848", "1618958151686034768497401397287611409629184", "3858945706464643018946934502318927068838179635200", "9397444998645249141186676485147314247205650432", "6644754096012690951801264380349805942945087488", "1619073759163418167161470798940771549446144", "6633332100473599710938591974292017347939008512", "1618794859071087912532126103809268549419008", "1150944350742564329657021222166311815624427307008", "9451600305850766251607279557788342275624927232", "1618956610806907272879553353221569911980032", "26650891644767377982817105540579338713405060838879472820623970809151488", "8775820709325725596152194895790986097103732736", "1618997042849770293901793127804038792871936", "1868340230563987196855303634340832926894389198848", "9421891033713503403203130065651846472733294592", "6656966913661157904520702412848277587071336448", "1619073035404989027696148364112856338137088", "113899051544987685592744748473270611436075961071696947722570537000501248", "8775820709325725596152194895790986097103732736", "9374615593640381203494418069660121992825667584", "1618977965244252606119988059131928610078720", "11643577944718911287643909234854952335394851520512", "8782440076660155969907038434188839192987959296", "6637113255769935943343105175189084394185818112", "1619093293205168987518355206667517741236224", "50208052438459492913623893572032200865160927898162922739113652310245376", "9374615593640381203494418069660121992825667584", "1618958888088335175351168463144616900689920", "9374615593640381203494418069660121992825667584", "1618679348592321457221995474205740973948928", "32757002075737287771380139298384209137613601140941719458150911408340992", "8775820709325725596152194895790986097103732736", "1618997042849770293901793127804038792871936", "4899541823910588495708565190272045493475621208064", "8791567737311080010410546063669138476060639232", "9392587048149964791165000097437595908177920000", "1618977430278151683835628386633082013220864", "8775820709325725596152194895790986097103732736", "1618698419160808409921330724812649974988800"], "dual_psd": [[["157136623014786148439706061697711647821744438681795632503620160716800", "-11611632507340380592140076221009523715099426313856880478606654963712", "-20164436492667724939073364140023795639093509194776760959545376768", "204414116683577206363468753926814718872822135111808421547764350976", "-48380453782302836549726772109757074312494861775666938200805343232", "36645610204526692019248172104050722982443552800565641527074750464", "-24443670273027132805773925154775264677567185753809307875787407360", "5009257495120332457361018758898037552245711685578694604355534848"], ["-11611632507340380592140076221009523715099426313856880478606654963712", "858043191324257361389496564064473466672652896783590515802078445568", "1490053825634454724377567784144402530544524710687599057482809344", "-15105209445788757032521295196513720018801432546311262405599952896", "3575080328699725316626122667865865914309142332131807244320768000", "-2707932438271672792051935876632915572805602368154259202745827328", "1806268398133284427816670718404978340016677523443143200485670912", "-370159775945448839621815940781533759078575915726782672884727808"], ["-20164436492667724939073364140023795639093509194776760959545376768", "1490053825634454724377567784144402530544524710687599057482809344", "2587585829870923420470585756754717508243217630377207748624384", "-26231284566188640653969354131765495266161504301638303294160896", "6208384583190982032564704533960165662611068135718232061378560", "-4702519791549183568131125553300181124067390477271535078866944", "3136715218970854626662102449103530485961496346274346108452864", "-642809121755588948843101910214982516528898615538407912243200"], ["204414116683577206363468753926814718872822135111808421547764350976", "-15105209445788757032521295196513720018801432546311262405599952896", "-26231284566188640653969354131765495266161504301638303294160896", "265915929067632087147044763065702996133184575058708707879682048", "-62936618688372067347406560559220916957169358417863612934651904", "47671127815850633524476261499014802190928782592322469625856000", "-31798005910406295288260719178937713576392753462092847388819456", "6516386355135422895213873617487423112454664612523331335225344"], ["-48380453782302836549726772109757074312494861775666938200805343232", "3575080328699725316626122667865865914309142332131807244320768000", "6208384583190982032564704533960165662611068135718232061378560", "-62936618688372067347406560559220916957169358417863612934651904", "14895752901354447647771175603994064850447532301836159725600768", "-11282737383617825303657134360208870761265226322505377987428352", "7525908583403626761489012321978970312910257585032758894264320", "-1542289417175007006350547083941518346897203034872475507752960"], ["36645610204526692019248172104050722982443552800565641527074750464", "-2707932438271672792051935876632915572805602368154259202745827328", "-4702519791549183568131125553300181124067390477271535078866944", "47671127815850633524476261499014802190928782592322469625856000", "-11282737383617825303657134360208870761265226322505377987428352", "8546071065404958760873692816874276230080057300230046134304768", "-5700473865402088965728782440939291504865547819590478607679488", "1168201874638799288225859881857558351467152900336212286373888"], ["-24443670273027132805773925154775264677567185753809307875787407360", "1806268398133284427816670718404978340016677523443143200485670912", "3136715218970854626662102449103530485961496346274346108452864", "-31798005910406295288260719178937713576392753462092847388819456", "7525908583403626761489012321978970312910257585032758894264320", "-5700473865402088965728782440939291504865547819590478607679488", "3802379133222481196871039940375448769045538801071700781826048", "-779224067402094453361570432659618636772650973611768953176064"], ["5009257495120332457361018758898037552245711685578694604355534848", "-370159775945448839621815940781533759078575915726782672884727808", "-642809121755588948843101910214982516528898615538407912243200", "6516386355135422895213873617487423112454664612523331335225344", "-1542289417175007006350547083941518346897203034872475507752960", "1168201874638799288225859881857558351467152900336212286373888", "-779224067402094453361570432659618636772650973611768953176064", "159686902842872430213752111358518024244273316793361541103616"]], [["402997194029677511438913319718562516620606795074543762528916478099456", "-30973761188417478212087918133085325530566108236591532883206540886016", "1408828175967814659798455569846990754462236623969681312908484542464", "6761760687821753684366992704075054798717697497975744819139444736", "-26171940045723132077572756734324493638334489190599554052822925312", "-45202828284647315119892732733214161520214681173228040225908850688"], ["-30973761188417478212087918133085325530566108236591532883206540886016", "3060408880421255540426588352456061116402828076749558157599332892672", "-216841933974847691271893036609709747440803748003860547503111798784", "11792446120176830005248316728237295500841826803066425607047872512", "1500142405842551785770504833798431834713177846057401786635911168", "6164895514787041596426694609749172215865139353688087628603195392"], ["1408828175967814659798455569846990754462236623969681312908484542464", "-216841933974847691271893036609709747440803748003860547503111798784", "22262091712065691083342218515335490611664678736782857876740767744", "-1943068693906598519929395826382337208993428779619506482982158336", "-8628852135502630910730937283765306287477835844872986047807488", "-591569072502304191664512967678753123415505581236224039762001920"], ["6761760687821753684366992704075054798717697497975744819139444736", "11792446120176830005248316728237295500841826803066425607047872512", "-1943068693906598519929395826382337208993428779619506482982158336", "223754586484258908313684377002636174480646976497685363326713856", "-11159076167092602390681843219291120951048811385178097574739968", "52670656726416885018727477115152666371331395780099368095318016"], ["-26171940045723132077572756734324493638334489190599554052822925312", "1500142405842551785770504833798431834713177846057401786635911168", "-8628852135502630910730937283765306287477835844872986047807488", "-11159076167092602390681843219291120951048811385178097574739968", "5332011792238014134544402596238875701054356879606415703932928", "-9552792266925718584470167927318560413015130681526730004365312"], ["-45202828284647315119892732733214161520214681173228040225908850688", "6164895514787041596426694609749172215865139353688087628603195392", "-591569072502304191664512967678753123415505581236224039762001920", "52670656726416885018727477115152666371331395780099368095318016", "-9552792266925718584470167927318560413015130681526730004365312", "49437509160133065954122289942273669874905719890871396492902400"]], [["8481535080563812849495717601669870361821977133000172200407074865152", "-1280948970245051041154795599889628883733997573068993387835720466432", "126228591032986565146593068461008936474585058779917725078499885056", "8392320948332328423994901834049291088176635849958962445659668480"], ["-1280948970245051041154795599889628883733997573068993387835720466432", "193459114274250213100515036195661750156263602123474657906046009344", "-19064047034329930475646474162038573535103718196763140971430936576", "-1267475141542142572532302686393845397026485578473422751321292800"], ["126228591032986565146593068461008936474585058779917725078499885056", "-19064047034329930475646474162038573535103718196763140971430936576", "1878628932477843521492691357906532250522554078429660597085798400", "124900839145522553256994046914523445070121460521985083376140288"], ["8392320948332328423994901834049291088176635849958962445659668480", "-1267475141542142572532302686393845397026485578473422751321292800", "124900839145522553256994046914523445070121460521985083376140288", "8304045226578925485177814842764133351215669169136251550302208"]], [["208905883406899468145794706717185906290881907410677958198731735040", "-13229498632107300256598468428867750386852470294445506511807447040"], ["-13229498632107300256598468428867750386852470294445506511807447040", "837791790267734560366223591581639815947007139868269223218249728"]], [["5503143256002552643060434702331012991230006757008795517427295249760256", "71404170184231620999779186608918777374225738652928349421808895655936", "4885931441730179057370069294266355415301553415441611043242411819008", "-2580875838224896235203108805136784728703158106884848809796838621184", "-115246007952001247476026882143327624293070618084915641398159474688", "105687799939204455554234907490751539566085860246969547614438031360", "-26969282220319761376962683638447902943316128645092391460058169344"], ["71404170184231620999779186608918777374225738652928349421808895655936", "14933736069449191403519668265711754032351280611381049785093418123264", "-1209014411355651856951122817253472463465809586947229514802703368192", "160027115456898950360823574201992177120835772423241915149307609088", "-23805499414902361138499150136529620364493294697113949990601883648", "5227342568714339985950950120412086331056766419505432164592254976", "-636945655896670543328288004953932648741426815034352593109254144"], ["4885931441730179057370069294266355415301553415441611043242411819008", "-1209014411355651856951122817253472463465809586947229514802703368192", "129016334140043098421455704512684517748301717182307844491262820352", "-24092412579616417456913509133648475225827498277533365106466881536", "2904662024064980535020876165712541873394536084656349260390858752", "-569650333619536025036968175471003191820656389320096742643859456", "47316840890628003547574553237043149451062952980936708316987392"], ["-2580875838224896235203108805136784728703158106884848809796838621184", "160027115456898950360823574201992177120835772423241915149307609088", "-24092412579616417456913509133648475225827498277533365106466881536", "5844328349652347955893262630652717611451866591274408380513386496", "-709365045971304277371668387899060934540382940447410420220690432", "149133994802820805408913832132051978362546980924080388592107520", "-12299274324007976784180686209253604215770740410889383721304064"], ["-115246007952001247476026882143327624293070618084915641398159474688", "-23805499414902361138499150136529620364493294697113949990601883648", "2904662024064980535020876165712541873394536084656349260390858752", "-709365045971304277371668387899060934540382940447410420220690432", "143636084810459213414580502590525852853646594547606848429621248", "-42120857290721402140894124369824569365982000421124660734722048", "5893645740721130716945691486440085358517717628493385154166784"], ["105687799939204455554234907490751539566085860246969547614438031360", "5227342568714339985950950120412086331056766419505432164592254976", "-569650333619536025036968175471003191820656389320096742643859456", "149133994802820805408913832132051978362546980924080388592107520", "-42120857290721402140894124369824569365982000421124660734722048", "13878973067345144532848004077108500690317945283727087267479552", "-2153402101008404897620378321943586933239900454795573435826176"], ["-26969282220319761376962683638447902943316128645092391460058169344", "-636945655896670543328288004953932648741426815034352593109254144", "47316840890628003547574553237043149451062952980936708316987392", "-12299274324007976784180686209253604215770740410889383721304064", "5893645740721130716945691486440085358517717628493385154166784", "-2153402101008404897620378321943586933239900454795573435826176", "362612528106473499085562214279098212083198137134953384640512"]], [["444444954482883915962507699621537312766092447710645557621276924706816", "11171231944217297754714098117218509625762459078334540761874468700160", "1050822224062711144845508153018198375996305879771387209462021357568", "-284901032253674495339362256646794355717783646309333705314686468096", "113786199928083263399181818800757741173547071081852745768916484096"], ["11171231944217297754714098117218509625762459078334540761874468700160", "316174838838038803193875530341305531103815239243003520205086261248", "4052226206307391091009237436687954152366539699946417191171129344", "-4439527071613668138724774430674886254157269161728942130243567616", "2291292591907313804120116617602476633541621711341003237025120256"], ["1050822224062711144845508153018198375996305879771387209462021357568", "4052226206307391091009237436687954152366539699946417191171129344", "16615209362271629628261700200364079592640916796966768096575488000", "-2393477689088016392245723606287099797184372612011564000071385088", "628452844066876823584572659164980783121376673747611996179660800"], ["-284901032253674495339362256646794355717783646309333705314686468096", "-4439527071613668138724774430674886254157269161728942130243567616", "-2393477689088016392245723606287099797184372612011564000071385088", "391957901307029152315052129744140295741139557622403225274548224", "-116685961419734332541417498276099317605941726354998427840937984"], ["113786199928083263399181818800757741173547071081852745768916484096", "2291292591907313804120116617602476633541621711341003237025120256", "628452844066876823584572659164980783121376673747611996179660800", "-116685961419734332541417498276099317605941726354998427840937984", "38273520756372138538175290629523480337520746380537432377393152"]], [["12581154873056061822398412061881966669898668565438673668300836175872", "504406099498598414991046135259497917970861339598183557016852627456", "64380281146445711208541755985575108969631064783502270588323364864"], ["504406099498598414991046135259497917970861339598183557016852627456", "24707770779872211558703780004162664311898812314502848792183701504", "2601465625936471432940160258220147522059710190117186715554676736"], ["64380281146445711208541755985575108969631064783502270588323364864", "2601465625936471432940160258220147522059710190117186715554676736", "329538803961673354281308940558495790885605731623280648753512448"]], [["20999769488237478625973644199674814443715742511294629739860328448"]], [["102122468526691362814388937520233182372720806118908069826750536744960", "-28293100597730189494419466952506213697047752876685199705677884293120", "-1988651256925677209876622300374345584072787794177607423212688244736", "-5830805757090264213160525703389698591521820879667406626380316672", "34170570848605066938657755725207551945082243843254662894930886656", "-4633368786726812769527312139566348381602050809769965941088583680"], ["-28293100597730189494419466952506213697047752876685199705677884293120", "7838623105982371281629137253335857518658616606844033673711488860160", "550957207338705994861269752000626918526871835610916923896632442880", "1615428771270459341328047609116001845571624519613320122366689280", "-9466980307558499741177084290275707262047482581026491586750447616", "1283678029727431365693485409103267582867956802590540667776139264"], ["-1988651256925677209876622300374345584072787794177607423212688244736", "550957207338705994861269752000626918526871835610916923896632442880", "38725403711118107455590970635100299665377420227035016936325906432", "113544446829508168533391353616756267829294404205740413211901952", "-665410361189865494953071619554798331245350218823076032983072768", "90226517185257889924131996891600304678091008075814405085855744"], ["-5830805757090264213160525703389698591521820879667406626380316672", "1615428771270459341328047609116001845571624519613320122366689280", "113544446829508168533391353616756267829294404205740413211901952", "332916901318645303182524913768186934024707569088423253770240", "-1951010038256488704350348548915341861181573638222767108128768", "264547790374925097075943361921565654926998582239916741099520"], ["34170570848605066938657755725207551945082243843254662894930886656", "-9466980307558499741177084290275707262047482581026491586750447616", "-665410361189865494953071619554798331245350218823076032983072768", "-1951010038256488704350348548915341861181573638222767108128768", "11433604464960224883756898552131682384461846156048980686929920", "-1550343021263563443558357956392905740316108805200295332151296"], ["-4633368786726812769527312139566348381602050809769965941088583680", "1283678029727431365693485409103267582867956802590540667776139264", "90226517185257889924131996891600304678091008075814405085855744", "264547790374925097075943361921565654926998582239916741099520", "-1550343021263563443558357956392905740316108805200295332151296", "210219226224474385458193650843606534471944997583371043340288"]], [["54265380104739384786954504907231493618831474827473744942732276662272", "-3748313444707300603155354269829660524421013006416542376575023185920", "-554043795358748213955587798679911494328895722577876820018277122048", "56019282548083126831121270690759243819518048576470787647049039872"], ["-3748313444707300603155354269829660524421013006416542376575023185920", "1172882891432489690053704839547684187446926134549128924310475374592", "62484239424685839228750059659852283024901027423954383024078979072", "-6741713629177727418654776157892880533479606715235710567773634560"], ["-554043795358748213955587798679911494328895722577876820018277122048", "62484239424685839228750059659852283024901027423954383024078979072", "6298252052679722374573777094888361767592705478880139540439236608", "-648047002629651461997567711987754297884801458420476135826522112"], ["56019282548083126831121270690759243819518048576470787647049039872", "-6741713629177727418654776157892880533479606715235710567773634560", "-648047002629651461997567711987754297884801458420476135826522112", "66856212195811889718461522896504787900680343185410362928267264"]], [["3125132396120814032459445578486654257070080", "2428327046444976323595431996556773949440"], ["2428327046444976323595431996556773949440", "203944996227191501116588146251636758544384"]], [["1689749529217141935674640312919331248491647170054543616166655426560", "-404480744369665089403378220299421932270275055503667594923064950784", "137370332616201750755767356194484020986854973030414345741061324800", "-9492744256341329828637393879097897089342133625066263106249818112", "-317264648303627654676797995667937609799885616492474534893453312"], ["-404480744369665089403378220299421932270275055503667594923064950784", "96821848289927396315796778305850292449529023150918482137765117952", "-32882775482501428984933218683487056091656247866457216323627778048", "2272308526515583061507904013555183082024894487544557881090113536", "75944652677302534910707986880813165356066660763720426092232704"], ["137370332616201750755767356194484020986854973030414345741061324800", "-32882775482501428984933218683487056091656247866457216323627778048", "11167695541142492908178630159112074869168062716955841622616047616", "-771724692557421876083300198424260720009769331713446520859656192", "-25792432257710651978381748417270762415599724146129298524209152"], ["-9492744256341329828637393879097897089342133625066263106249818112", "2272308526515583061507904013555183082024894487544557881090113536", "-771724692557421876083300198424260720009769331713446520859656192", "53328728286759832432702847018785129699975486302299570472747008", "1782342362491874486746606741177795508701465056493328933060608"], ["-317264648303627654676797995667937609799885616492474534893453312", "75944652677302534910707986880813165356066660763720426092232704", "-25792432257710651978381748417270762415599724146129298524209152", "1782342362491874486746606741177795508701465056493328933060608", "59569099042660302223097200251753758410064838389031074004992"]], [["7716576292690719084317001338204789181251584", "-166213371465676680591492245786585116704768", "1076540392416609699112106902014706843648"], ["-166213371465676680591492245786585116704768", "164830590299227711951179442486168067768320", "-8175344532268210636018905193748956708864"], ["1076540392416609699112106902014706843648", "-8175344532268210636018905193748956708864", "14090493211630679880321611187109593350144"]], [["440049306067493810452990913125047953522688"]], [["6617844215610961607958321490251747191422976", "3700599372530856820153161786668691226624", "-2599137076469849931550146294904485052416", "283900921512588514927672024761737674752"], ["3700599372530856820153161786668691226624", "156386342596575085795377106440867045965824", "-4208822706460035555935415315020753403904", "-165196407627331834504780717989650497536"], ["-2599137076469849931550146294904485052416", "-4208822706460035555935415315020753403904", "7473291387200655327375948144015891759104", "-541371982349622951946875071396375953408"], ["283900921512588514927672024761737674752", "-165196407627331834504780717989650497536", "-541371982349622951946875071396375953408", "931403785779964497020486988462743879680"]], [["464875705579364122522783097276171928207360", "-5890736311541136307904454617165945896960"], ["-5890736311541136307904454617165945896960", "23578595469455863129917378828402891423744"]], [["455888150448390311348472166751403964891136", "1508959563716118144465286266226997198848", "-491039222888935071286546099821642514432"], ["1508959563716118144465286266226997198848", "14069259745272634600761129974197882191872", "-331330247171660261050808562449435852800"], ["-491039222888935071286546099821642514432", "-331330247171660261050808562449435852800", "1476645369869938688179984221322250027008"]], [["28886671434334719709189133713565328343040"]], [["27546646711365568150803518954102656598016", "92215676606088270816290901184863010816"], ["92215676606088270816290901184863010816", "1815689305352531117076044963597556645888"]], [["1718417679553953890566230316610582740992"]], [["16957775157242287850761618945277977602031616", "0", "-5947367945029114069414142726152990490624", "-1335982772879534745969328420975422734336", "-437177781858974425277138215216921706496", "-223765740653222690144083797351990296576", "-221956790410414950411739870628621058048", "-224834841037612703027197239932011675648", "-224393901269009160009011181879851745280"], ["0", "30603152003754758706043420694112957717565097223368664556502079672156160", "0", "0", "0", "0", "0", "0", "0"], ["-5947367945029114069414142726152990490624", "0", "720298077633683876662112065928078412480512", "-14408741024481960964295983647206122979328", "171101832716359593890765572954300350464", "-105136987632587713729641870757518639104", "27560131485010536690014101658128089088", "-4203521254177239365143405430738780160", "494746675921112372693025429936668672"], ["-1335982772879534745969328420975422734336", "0", "-14408741024481960964295983647206122979328", "13122107366980433377741967805857316995072", "-773679125771354553917087723216217047040", "-18342638782290225055738987235959111680", "10536887992835312710329606422665363456", "-1615863749455041328664364306883674112", "183142707307845426033616096229064704"], ["-437177781858974425277138215216921706496", "0", "171101832716359593890765572954300350464", "-773679125771354553917087723216217047040", "314227300205004964244140167034392543232", "-41683938499286753607151335971638738944", "4107995940048128068334122073413648384", "-340421140761019049803794366488117248", "24597762211140153830858114990080000"], ["-223765740653222690144083797351990296576", "0", "-105136987632587713729641870757518639104", "-18342638782290225055738987235959111680", "-41683938499286753607151335971638738944", "12410587209655002315450365220644454400", "-1827123298364916702237994414306754560", "209932129202776380742600651867947008", "-20808323186972610887247610207272960"], ["-221956790410414950411739870628621058048", "0", "27560131485010536690014101658128089088", "10536887992835312710329606422665363456", "4107995940048128068334122073413648384", "-1827123298364916702237994414306754560", "489424820828875557144961867906547712", "-70025302220318523102279329789247488", "8179719407551707947230372166631424"], ["-224834841037612703027197239932011675648", "0", "-4203521254177239365143405430738780160", "-1615863749455041328664364306883674112", "-340421140761019049803794366488117248", "209932129202776380742600651867947008", "-70025302220318523102279329789247488", "29689612286962972059714086150078464", "-4269167336115016866795553443282944"], ["-224393901269009160009011181879851745280", "0", "494746675921112372693025429936668672", "183142707307845426033616096229064704", "24597762211140153830858114990080000", "-20808323186972610887247610207272960", "8179719407551707947230372166631424", "-4269167336115016866795553443282944", "5902346887367296212290829174177792"]], [["5443742998433283408459446177405225763078144", "-49849178884065189510868884833473497399296", "1568238129673282179759428450855849820160", "-430831438858427077237420305419983650816", "70044938209706504442798182549625503744", "-8132032527269583730844790049218756608"], ["-49849178884065189510868884833473497399296", "53481564722592950006158588790190408466432", "-2088673137123840073043239736709587402752", "-62770574453000036175793181534598463488", "21516826043534129306371784847864627200", "-2695782477801423232998108510405263360"], ["1568238129673282179759428450855849820160", "-2088673137123840073043239736709587402752", "1034776007302013783984878376741351981056", "-119306030950809402076674344931699982336", "10622307969980949845562146695615086592", "-833457869348021218383181226291757056"], ["-430831438858427077237420305419983650816", "-62770574453000036175793181534598463488", "-119306030950809402076674344931699982336", "33850969381858728345784077337619333120", "-4263261060250884511156357637026611200", "426034280402194718925134206404132864"], ["70044938209706504442798182549625503744", "21516826043534129306371784847864627200", "10622307969980949845562146695615086592", "-4263261060250884511156357637026611200", "1344609889793360362771023013924044800", "-172207407377860353658395970590736384"], ["-8132032527269583730844790049218756608", "-2695782477801423232998108510405263360", "-833457869348021218383181226291757056", "426034280402194718925134206404132864", "-172207407377860353658395970590736384", "150528001066024859467046288814505984"]], [["278771685260845305064053614481130343366656", "-5392323389799885606584135539676925657088", "-147330413737069315949037143882171678720", "32899773940133783641066347195275411456"], ["-5392323389799885606584135539676925657088", "3279751266201938958278900185848650661888", "-278986263849822770244125563200210993152", "19974548679017541803116102184893153280"], ["-147330413737069315949037143882171678720", "-278986263849822770244125563200210993152", "82791311901113245966376391271268745216", "-8435895826481806062474958300107505664"], ["32899773940133783641066347195275411456", "19974548679017541803116102184893153280", "-8435895826481806062474958300107505664", "4599997422562080215905761485710688256"]], [["9437209523682116910936211064781159792640", "-428331378534482495407677580370704859136"], ["-428331378534482495407677580370704859136", "187021738995071251178150533743811493888"]], [["5346787037394503589594686922412083503955968", "-7163089516092349200297363940350298685440", "-5164341018565256815109943067591978254336", "174024830817595918753297206837233319936", "6835133648645021591553593599766560768", "-876664231191120348189983487305973760", "-21124012036585108863083080388182016"], ["-7163089516092349200297363940350298685440", "51116036262614986576889718629473074544640", "-1338596394678253348931049460527982968832", "-71019453433824288904940958110734876672", "5400555455539791318765493292986531840", "668439820954827069890138160492445696", "-196710756182427916826265394532581376"], ["-5164341018565256815109943067591978254336", "-1338596394678253348931049460527982968832", "1055042387668801359015343308045117554688", "-78998669212196247229793110708826669056", "-118182630910136387985821648468049920", "806318790312434987521669745224974336", "-135124138997495082840764470528049152"], ["174024830817595918753297206837233319936", "-71019453433824288904940958110734876672", "-78998669212196247229793110708826669056", "31339721627422998179832893459199426560", "-4487897602679474188073935710344708096", "473862687446823196489482401296154624", "-42389835157465546079173014399746048"], ["6835133648645021591553593599766560768", "5400555455539791318765493292986531840", "-118182630910136387985821648468049920", "-4487897602679474188073935710344708096", "1496658454147093817403684343483727872", "-229298401006364087601727529031827456", "27124449985418622885830070185754624"], ["-876664231191120348189983487305973760", "668439820954827069890138160492445696", "806318790312434987521669745224974336", "473862687446823196489482401296154624", "-229298401006364087601727529031827456", "80038046405634883362666786762784768", "-12147301136534110758993128467726336"], ["-21124012036585108863083080388182016", "-196710756182427916826265394532581376", "-135124138997495082840764470528049152", "-42389835157465546079173014399746048", "27124449985418622885830070185754624", "-12147301136534110758993128467726336", "10137176045118267925570016763707392"]], [["334757604619551392812053907167365371527168", "-5326151323564487652082270330259129761792", "-130647293750183340744323662442525622272", "12116099280793420949077645101723811840", "285961269466813257518047229319839744"], ["-5326151323564487652082270330259129761792", "4101103803949389590982796824711222263808", "-211318988162859348207396280689376624640", "-558354104800651115438848148156448768", "1387687370052346536733782513278779392"], ["-130647293750183340744323662442525622272", "-211318988162859348207396280689376624640", "102803697848111205501606000947145736192", "-12740735892643300618294440570331856896", "1191038487406897182724350494042488832"], ["12116099280793420949077645101723811840", "-558354104800651115438848148156448768", "-12740735892643300618294440570331856896", "4248538566567445695801315405139542016", "-555935047675057590028158397407297536"], ["285961269466813257518047229319839744", "1387687370052346536733782513278779392", "1191038487406897182724350494042488832", "-555935047675057590028158397407297536", "316917502010199577020845766297518080"]], [["16422114965992036505670011067919641870336", "-437755545548281139456118006010412531712", "-785059185649579204503612852195557376"], ["-437755545548281139456118006010412531712", "307601898393681327416449542272604700672", "-28062522660353436018539710518646538240"], ["-785059185649579204503612852195557376", "-28062522660353436018539710518646538240", "12213765228691992498188785091008790528"]], [["616519142182223139781774422842011549696"]], [["334276962157656418638198690186929675173888", "-91925326661997187059699826198533111808", "-291181826324827342088102993546895687680", "9624165137881121337523724532280459264", "-59535531249945693336207499468996608", "55013880266787251186690741216739328"], ["-91925326661997187059699826198533111808", "3932327894739430676525903763967227985920", "-109440928614081367894520672111734816768", "-5329194285273344965050127840595410944", "468087372127031585885284125607198720", "41921625408352995794814849695875072"], ["-291181826324827342088102993546895687680", "-109440928614081367894520672111734816768", "98809795252504598931517781432132960256", "-7581395648169931831541001080218320896", "-1521257506207894532302179384950784", "77017892035109141912922886963724288"], ["9624165137881121337523724532280459264", "-5329194285273344965050127840595410944", "-7581395648169931831541001080218320896", "4012991856456160742735289782823288832", "-622919846799526290146176519058227200", "69761588784848772025473612436733952"], ["-59535531249945693336207499468996608", "468087372127031585885284125607198720", "-1521257506207894532302179384950784", "-622919846799526290146176519058227200", "244217808545187355599328519699562496", "-39066196860798087576856925090873344"], ["55013880266787251186690741216739328", "41921625408352995794814849695875072", "77017892035109141912922886963724288", "69761588784848772025473612436733952", "-39066196860798087576856925090873344", "22244361122053114687525469043032064"]], [["21099211621964814686789340295514728431616", "-292363111017078708435750222126766882816", "-9088039390040808532618214187267522560", "523162244422475415062715252244217856"], ["-292363111017078708435750222126766882816", "342147069754781923671885181738165469184", "-17694354202360139984902876835480600576", "-77374257680887707000363587410591744"], ["-9088039390040808532618214187267522560", "-17694354202360139984902876835480600576", "13336975519960758507694816180236713984", "-1747663290153459205095968050688032768"], ["523162244422475415062715252244217856", "-77374257680887707000363587410591744", "-1747663290153459205095968050688032768", "871990274191557011074337283181117440"]], [["1054081898982109530248376844145477550080", "-27339991775566093559933736419506257920"], ["-27339991775566093559933736419506257920", "40248461308700695254324214642587467776"]], [["20887684424530497154899661564616032387072", "13410487869693480043185760674238169088", "-19112436074870543407255186737979195392", "626893095827674898189564618957914112", "-6589630629973894860151921496293376"], ["13410487869693480043185760674238169088", "315184230651820932387242277027633430528", "-8222761816842891805363029230946877440", "-457679256577616938751467764741832704", "33131360953824484085443081258663936"], ["-19112436074870543407255186737979195392", "-8222761816842891805363029230946877440", "10653479790247035664697299615799574528", "-801997849679757114447134044868050944", "-6899457556384126819595857753538560"], ["626893095827674898189564618957914112", "-457679256577616938751467764741832704", "-801997849679757114447134044868050944", "648054441644820146240415154934120448", "-108808024403322392252683893065383936"], ["-6589630629973894860151921496293376", "33131360953824484085443081258663936", "-6899457556384126819595857753538560", "-108808024403322392252683893065383936", "61302796795414592047845802650894336"]], [["1337195800461142476128492969952211369984", "-17703356686453083615397461664223723520", "-601678981657823082239719059654443008"], ["-17703356686453083615397461664223723520", "33188041308014770578172504605231939584", "-1670580295400087742323557247802671104"], ["-601678981657823082239719059654443008", "-1670580295400087742323557247802671104", "2619894164320859676890568412060712960"]], [["67575864216467304449395217051982757888"]], [["1304785565994558721877120362062836400128", "2027811073747173799580188678316621824", "-1233485158265349394983307781932580864", "39485757947036218846985393329405952"], ["2027811073747173799580188678316621824", "26993756883755038246148917756336013312", "-673172742889865349277322215933607936", "-40065145694300153197131456718045184"], ["-1233485158265349394983307781932580864", "-673172742889865349277322215933607936", "1390084025254756897956009192552660992", "-101905513479415333025119236331143168"], ["39485757947036218846985393329405952", "-40065145694300153197131456718045184", "-101905513479415333025119236331143168", "170111890885801031855479073273806848"]], [["84682041624251237185883763404582158336", "-1069014594218193057160181887537250304"], ["-1069014594218193057160181887537250304", "4290424880443333567467586649487048704"]], [["81420857589502487567057905685406679040", "203793027699187436632658629707694080", "-79549538650598115811455292999204864"], ["203793027699187436632658629707694080", "2600176109988513036662987460662263808", "-61841777932939856356101683429769216"], ["-79549538650598115811455292999204864", "-61841777932939856356101683429769216", "272017260341900158061524181120450560"]], [["5359459135704545061300331611101855744"]], [["5076094553604413021581712597924708352", "17709995829111877575829730105491456"], ["17709995829111877575829730105491456", "333858774142173480926841424599580672"]], [["316148949550252554914226720072531968"]], [["41317158015959233161534418301277130460099514693716767291347033915392", "-11011935012794390987046871431581618213254992334052763922263147806720", "1731334614239513953273647916771326786872930229748411409991504756736", "-382094214535502164815567685389763186598215249530390223210456023040", "37113259609515174492283332661038846443189445794188837918070538240", "-4885883315085555722364699026928418060515747980216159265135525888", "417822728620226011506857082702333338283248401686641758483513344", "220552665102155977835721071243670947856507049861919650466496512", "235500610149509031806515438904790347540809046691830908879634432"], ["-11011935012794390987046871431581618213254992334052763922263147806720", "4184383300544439636878172197413576998164649318937922195786290954240", "-652064066806915841344773657642692931040332812749773436616804663296", "144565661569925483311540191574273592349921473004000626629484216320", "-14126307372869998214928603179405887871942932447771066797245071360", "1857518642902908796839501790182741557426658069246522617560563712", "-166136228347612984859575128249425983598137960289741470055792640", "-142094287354999789233476435940297881714799425458631741513138176", "-156619866351718645176974487158387186870758599238112667741716480"], ["1731334614239513953273647916771326786872930229748411409991504756736", "-652064066806915841344773657642692931040332812749773436616804663296", "101631963234214515277571179056828645231478022210792915474730450944", "-22530109630928092571011372114290517791975521557303231745326317568", "2201264011915875383772638612559211357076774234269732080099262464", "-289459182413277056808273068572545337432444588440031382716022784", "25865396424320503747458622144943954793909412849987175107788800", "21952541710919225772062599064263623763816562690078604720603136", "24187207445207380047143083952208482605780172942075800164761600"], ["-382094214535502164815567685389763186598215249530390223210456023040", "144565661569925483311540191574273592349921473004000626629484216320", "-22530109630928092571011372114290517791975521557303231745326317568", "4994797601017888945407662054825333184385674559280340608107937792", "-488039435895032458083872730398939073348551316366121504060997632", "64174813152845799123848383892835865531205833115779061656846336", "-5737231852438249027481878397925025229763449761453970051563520", "-4888749464740555035186274523765816148440579898689685605580800", "-5387488808370895639011848944067155412729694062583664668049408"], ["37113259609515174492283332661038846443189445794188837918070538240", "-14126307372869998214928603179405887871942932447771066797245071360", "2201264011915875383772638612559211357076774234269732080099262464", "-488039435895032458083872730398939073348551316366121504060997632", "47690155055172295855352618272562059043925423451608720160587776", "-6270919872080668962318083676020565852661760947325553516478464", "560967510661366917547869423275866745825734614670639020113920", "480482641210753145833539148512229310238679141130931233882112", "529638489752189673336503324037256251515741317005787382415360"], ["-4885883315085555722364699026928418060515747980216159265135525888", "1857518642902908796839501790182741557426658069246522617560563712", "-289459182413277056808273068572545337432444588440031382716022784", "64174813152845799123848383892835865531205833115779061656846336", "-6270919872080668962318083676020565852661760947325553516478464", "824584504511355706941513360722957084143196639523223998824448", "-73754618399135524325329341701845698808120096774052221288448", "-63109159876098242964200626262008591981051886283097768984576", "-69562029902607878760085536286610284479224947646940267413504"], ["417822728620226011506857082702333338283248401686641758483513344", "-166136228347612984859575128249425983598137960289741470055792640", "25865396424320503747458622144943954793909412849987175107788800", "-5737231852438249027481878397925025229763449761453970051563520", "560967510661366917547869423275866745825734614670639020113920", "-73754618399135524325329341701845698808120096774052221288448", "6626738071033564562361042751010932114001474794728565243904", "5882821360241816670628670248401272125706026733191550730240", "6496136168008519479122481087135798469852334495858723651584"], ["220552665102155977835721071243670947856507049861919650466496512", "-142094287354999789233476435940297881714799425458631741513138176", "21952541710919225772062599064263623763816562690078604720603136", "-4888749464740555035186274523765816148440579898689685605580800", "480482641210753145833539148512229310238679141130931233882112", "-63109159876098242964200626262008591981051886283097768984576", "5882821360241816670628670248401272125706026733191550730240", "6732450382906806324157396175004348025547919152595207192576", "7515143054866537175390753591108772597519152072320794755072"], ["235500610149509031806515438904790347540809046691830908879634432", "-156619866351718645176974487158387186870758599238112667741716480", "24187207445207380047143083952208482605780172942075800164761600", "-5387488808370895639011848944067155412729694062583664668049408", "529638489752189673336503324037256251515741317005787382415360", "-69562029902607878760085536286610284479224947646940267413504", "6496136168008519479122481087135798469852334495858723651584", "7515143054866537175390753591108772597519152072320794755072", "8392182764390377124210116566637554565798812120087412080640"]], [["1829930491126800476966285864556132743523438135136545572651008", "95026018073695616086960758878631089071235371175833749159936", "-34100204772057014257464167614743327263959779364141604536320", "10262575381096077979030606442356302528693070266539630919680", "492507846666578108119447803332983127861078367131788115968", "61259689955654573895419851006320848807162507057226735157248"], ["95026018073695616086960758878631089071235371175833749159936", "4934583119264839003936263220868209411706290830480135684096", "-1770781289616576710649364022459902602350364384410726301696", "532922795906964707013365566641650306484545456157455548416", "25575320901919545976303199279916981787122873051320942592", "3181139629697361719266123905681270454781656682573676412928"], ["-34100204772057014257464167614743327263959779364141604536320", "-1770781289616576710649364022459902602350364384410726301696", "635447068145303108430761697117960171382623374080861011968", "-191240008121050531104966886032775869159380862347125981184", "-9177735714340545299831201546239592247741328965956009984", "-1141555912582362348887130788671664560295756393169150803968"], ["10262575381096077979030606442356302528693070266539630919680", "532922795906964707013365566641650306484545456157455548416", "-191240008121050531104966886032775869159380862347125981184", "57554346442867917439638319590696878831573326061591592960", "2762071524959815854272415241106959534342927828511621120", "343555227393014870789997293937606107091173050631531266048"], ["492507846666578108119447803332983127861078367131788115968", "25575320901919545976303199279916981787122873051320942592", "-9177735714340545299831201546239592247741328965956009984", "2762071524959815854272415241106959534342927828511621120", "132553657204098549673923148981019451342311855944105984", "16487444814881234793849290347017998394861967302396477440"], ["61259689955654573895419851006320848807162507057226735157248", "3181139629697361719266123905681270454781656682573676412928", "-1141555912582362348887130788671664560295756393169150803968", "343555227393014870789997293937606107091173050631531266048", "16487444814881234793849290347017998394861967302396477440", "2050760742913315635188063720470136830030687304517188321280"]], [["18148653200371785936577102873515524096000", "-1587814068975793254334890664910559117312", "131054084090534105256579503031828086784", "-10105786475308756877407409033262923776"], ["-1587814068975793254334890664910559117312", "186354800111708418757155009796348313600", "-17711719814506397996922186879998099456", "1484433711798684028952118350598635520"], ["131054084090534105256579503031828086784", "-17711719814506397996922186879998099456", "1991764944960864077406487898488832000", "-196197111673611213115155405938360320"], ["-10105786475308756877407409033262923776", "1484433711798684028952118350598635520", "-196197111673611213115155405938360320", "209161052303966959480283433439068160"]], [["174322722892217292299960461577154461696", "-11502451821606314213003653680419831808"], ["-11502451821606314213003653680419831808", "1433638097841633715834205487918743552"]], [["595630588325579869195710549878953923348816167503068164784128", "601880181453974666780905649269107172438577617567490999582720", "57341450149592671418549075683065722781294226623811314253824", "-32248597333152167240727647985785296164316384757528217518080", "2056781880890667430236613979126727249197909232307979419648", "-120829883164787531508901933932519963936102959198565306466304", "-116544079706951820412932547803520984911300996857742267252736"], ["601880181453974666780905649269107172438577617567490999582720", "608195347800125587783528280624619375761219567685915960672256", "57943099460173749997531382198334619332307018534592341606400", "-32586962447778338520721859733733469024217332016325419073536", "2078362454758702305872414263837600776417665853976291049472", "-122097678376000952498721849173836282538260679452573013377024", "-117766906563005650533028883070279254517226815739606096412672"], ["57341450149592671418549075683065722781294226623811314253824", "57943099460173749997531382198334619332307018534592341606400", "5520270398639991438646596538701910025182342899778638053376", "-3104577522742072859749759130139884636836633075911082639360", "198006714234109579384508616379365418010580511258379812864", "-11632311801769865598137794689056044672821267613687497097216", "-11219716830750503327008806075092378392510033419912681095168"], ["-32248597333152167240727647985785296164316384757528217518080", "-32586962447778338520721859733733469024217332016325419073536", "-3104577522742072859749759130139884636836633075911082639360", "1746001717069852811581029071152510342414535570626296414208", "-111358167258378777131090235981996481022027820531051397120", "6541964641115985071557589244424682012646268539063498702848", "6309922914801508194089288736595765933311938424008635056128"], ["2056781880890667430236613979126727249197909232307979419648", "2078362454758702305872414263837600776417665853976291049472", "198006714234109579384508616379365418010580511258379812864", "-111358167258378777131090235981996481022027820531051397120", "7102307686132101857933190198299942910174314674266308608", "-417239677132945449109574628437114942098621250415039086592", "-402440298004490279391473777135830455077570187297090961408"], ["-120829883164787531508901933932519963936102959198565306466304", "-122097678376000952498721849173836282538260679452573013377024", "-11632311801769865598137794689056044672821267613687497097216", "6541964641115985071557589244424682012646268539063498702848", "-417239677132945449109574628437114942098621250415039086592", "24511603251704932287775894574157970553260885516180487405568", "23642183276929449907557705642477003099884547506802444468224"], ["-116544079706951820412932547803520984911300996857742267252736", "-117766906563005650533028883070279254517226815739606096412672", "-11219716830750503327008806075092378392510033419912681095168", "6309922914801508194089288736595765933311938424008635056128", "-402440298004490279391473777135830455077570187297090961408", "23642183276929449907557705642477003099884547506802444468224", "22803601394822835425991399231373245539336328485737557131264"]], [["38056819969624494311176867588763050129614249326255568643424256", "1605715769818532639794113983760152311688639907716180379435008", "-730052572004861078473816690503481774695395095848830504009728", "48482081745814854759786408812650185460806400517870320615424", "3266365317209280197231972859331624646276074277138455918018560"], ["1605715769818532639794113983760152311688639907716180379435008", "67749305788077992837708741594747710858653143301076549632000", "-30802808237799062406532212541485640864427118782994897174528", "2045584556855296731062310046794843379694179121488220651520", "137816409884417511865606609588445398941318229461471756025856"], ["-730052572004861078473816690503481774695395095848830504009728", "-30802808237799062406532212541485640864427118782994897174528", "14004763359532263567587495960497715742041681589258879500288", "-930042723037095011662514089881832358452417087423259869184", "-62659423536685950231450541731825511580357049980398730215424"], ["48482081745814854759786408812650185460806400517870320615424", "2045584556855296731062310046794843379694179121488220651520", "-930042723037095011662514089881832358452417087423259869184", "61763233299155404988054394872538650157254614105135775744", "4161151416409249896372228066589489416159365623120379510784"], ["3266365317209280197231972859331624646276074277138455918018560", "137816409884417511865606609588445398941318229461471756025856", "-62659423536685950231450541731825511580357049980398730215424", "4161151416409249896372228066589489416159365623120379510784", "280347711500419245490548341714185320863799203554003538411520"]], [["8348627457211903280163558851388760915968", "-1098554847085246682737445621928843804672", "106731053011641155240707007391071207424"], ["-1098554847085246682737445621928843804672", "190062710858201982294928009783949656064", "-19961042048152618364439779598424604672"], ["106731053011641155240707007391071207424", "-19961042048152618364439779598424604672", "3104885117972888794526791731939115008"]], [["173250417303988200279377601191414333440"]], [["202746113866021278760036673201039517233068474109884002866298880", "-12789680317082835487911998358937620703705176281437883588411392", "-2587144049283614478522868523293890044317671347461858229485568", "1513803668234013713483426672404479835010796178255649435549696", "-7398930646188034856770345035773028170004410919174639288582144", "-4171971223621670877962662315431256672672881373557521511350272"], ["-12789680317082835487911998358937620703705176281437883588411392", "13005359067024059112421399274274650324927802511592225375256576", "720892310079133809698734993690227646399128484991374238679040", "-564105587350809064483762667311300456594569344493665969504256", "1015794649362007407816335075612203055973918922812953949372416", "-310924686055191155959592113082202705699070298176761991528448"], ["-2587144049283614478522868523293890044317671347461858229485568", "720892310079133809698734993690227646399128484991374238679040", "58509535263904876251141522611735682165519633993279744245760", "-40740725936183950281024067051253848613241807210249654894592", "119515575604255795238655356730849518109250317164759348150272", "26989887250139868443407505698660133107821942257605830246400"], ["1513803668234013713483426672404479835010796178255649435549696", "-564105587350809064483762667311300456594569344493665969504256", "-40740725936183950281024067051253848613241807210249654894592", "29304671331201544045418937600385237214804666950040571346944", "-76336172555679635560394219765896139539518262771725136560128", "-9095708516509813726402115753230744293475269747826279579648"], ["-7398930646188034856770345035773028170004410919174639288582144", "1015794649362007407816335075612203055973918922812953949372416", "119515575604255795238655356730849518109250317164759348150272", "-76336172555679635560394219765896139539518262771725136560128", "294726171428793557010188253780706247205942198557367290822656", "126409984890083517125354500229656363054721469624023028596736"], ["-4171971223621670877962662315431256672672881373557521511350272", "-310924686055191155959592113082202705699070298176761991528448", "26989887250139868443407505698660133107821942257605830246400", "-9095708516509813726402115753230744293475269747826279579648", "126409984890083517125354500229656363054721469624023028596736", "112867001612942923372905591247256125977888181337038417559552"]], [["5510407867084133399779673901895730307179727616452809501569974272", "515108448116610632022896384728813883708331318538713815842816000", "-224259118511018746675550574007795884698393295097077404151054336", "-34291817056294843535960303445528744131099213536006347950129152"], ["515108448116610632022896384728813883708331318538713815842816000", "48151919008766136897775916777878370816560374964955286532521984", "-20963560102736438595188209412908020202874927160441443861921792", "-3205571183302221490979979223939664897090223552396528537567232"], ["-224259118511018746675550574007795884698393295097077404151054336", "-20963560102736438595188209412908020202874927160441443861921792", "9126756757109443566358018145655113616261256499338580391362560", "1395586833258341794481881225632258225664633091646121041723392"], ["-34291817056294843535960303445528744131099213536006347950129152", "-3205571183302221490979979223939664897090223552396528537567232", "1395586833258341794481881225632258225664633091646121041723392", "213401393397154091930057652151040702138841613047884740034560"]], [["189585596216530243044918412158080212208775562060057466688765952", "-88701158997101889511344706817651880072813616138167258278002688"], ["-88701158997101889511344706817651880072813616138167258278002688", "41500492465909898352054488579497925666447314773207335395393536"]], [["1294114727543654269812348216417744445678525177596609095341921271808", "34015803157521890025244696368785805791437745341666763381292400640", "-833803685437878896491171997933217602242785033540233397897527296", "75639290716811300442188963862196220964413150901279736331239424", "33611732462240431342222035431855816761798937375786391943774208"], ["34015803157521890025244696368785805791437745341666763381292400640", "909677252625886770041586798976523450106261111263631385703743488", "-20383105714651350402044423089398746864594176038520055956242432", "2210424787474227948423174674161012288506037422781705104654336", "-1038019924807925726450140995668620430460523650009188297342976"], ["-833803685437878896491171997933217602242785033540233397897527296", "-20383105714651350402044423089398746864594176038520055956242432", "688224789841937958657124588776545979371397473150576088842240", "-26849361564654315278223254283691472143820596617741022003200", "-210873433569575531681768124278019124020730568470492124020736"], ["75639290716811300442188963862196220964413150901279736331239424", "2210424787474227948423174674161012288506037422781705104654336", "-26849361564654315278223254283691472143820596617741022003200", "7592964689218359219247219372909930543395165688361478258688", "-25459588271186448444652114634294926030690091063483327053824"], ["33611732462240431342222035431855816761798937375786391943774208", "-1038019924807925726450140995668620430460523650009188297342976", "-210873433569575531681768124278019124020730568470492124020736", "-25459588271186448444652114634294926030690091063483327053824", "237977721985502646482663599910538794760990826646133501067264"]], [["26321256567509033040407477527276569093986331857334323549220896768", "2059842235312673631833998888010215147228225918733626734184235008", "91669949204123852181231239089024825306419427295664493475921920"], ["2059842235312673631833998888010215147228225918733626734184235008", "162712366336097412940914773825326556010083317493349745881513984", "3960788327806477235410603316341806557749835446734046885838848"], ["91669949204123852181231239089024825306419427295664493475921920", "3960788327806477235410603316341806557749835446734046885838848", "7139380805766309100250313862938457514448300680885564904308736"]], [["362855529688901950449020109532001889586993023614424006776586240"]], [["61647600186582781574098270623403378282396689138306974156668796928", "-4903321326991313634229849252810969731578881933940407122249383936", "-75991755321599597901820335775688052199471705754632600726536192", "-4554440314325681491070556745990392286240047968330033374691328"], ["-4903321326991313634229849252810969731578881933940407122249383936", "566700927425451582501443845208602824793879816211753321178857472", "4021700693120077983314929049645891196800750250986876096741376", "959547738413546106727002840424075974976190608357500802564096"], ["-75991755321599597901820335775688052199471705754632600726536192", "4021700693120077983314929049645891196800750250986876096741376", "161227519012402212944293569447767308784222711501990911803392", "83520940974987022484088954124796114460493452815226072203264"], ["-4554440314325681491070556745990392286240047968330033374691328", "959547738413546106727002840424075974976190608357500802564096", "83520940974987022484088954124796114460493452815226072203264", "164084877764931844687940314016817964288635751845409696251904"]], [["5953567304329075680549338279928937232709370339554449320566587392", "-188239850274023156720628644790090819210708797847681912836980736"], ["-188239850274023156720628644790090819210708797847681912836980736", "5951766297396354144843598834317224696826632081293682717753344"]], [["20429643757161002158690119326189415570924580806640337727176835072", "201127692708505109323000988974769630624578650046143783076102144", "5026457382247213314952809530261375939152270412769982192549888"], ["201127692708505109323000988974769630624578650046143783076102144", "1980080967396580042506286175240454561412915189701331728203776", "49484943927847627509142460478737121623846590945029332664320"], ["5026457382247213314952809530261375939152270412769982192549888", "49484943927847627509142460478737121623846590945029332664320", "1236696739104494677738896560878593978984015767161953845248"]], [["417785711363529711604422487185547067392"]], [["589887577754174557468449874758621724672", "53630008162622121403747818004283392"], ["53630008162622121403747818004283392", "34004916523592710612778998856283062272"]], [["32532466522146204199173104654354481152"]]], "claim": {"K_lower_bound": 75559, "sdp_bound_num": "41317158015959233161534738571793514173904648673756273538991189393408", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 0.7662692832086004, "theta": 1.0, "seconds_model": 0.3260533809661865, "seconds_solve": 18.397792100906372, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q17_n8_R2.json <==
{"problem": {"q": 17, "n": 8, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["61272641596108949014054871164262419741345410950627328", "10366474207585407264703314073141525200831952977920", "13891136248569315730452365699408921115076354084175872", "10338486441103569309759397653653986312530782322688", "36309258262759357503810930149256655705686637688127488", "10321849364839658168494081199964724077987926900736", "49387189559789507151864306044555380767104003571974144", "10319602865068268981664410333801683538967701487616", "72253171380751445455679016307384721935793295414263808", "10318045325720059774343314257768944055284406419456", "75862019103792084888937256548317750479813396903493632", "10317853890603710208789274818838786185840818126848", "74762828355088976125831222927322201824194451411566592", "10317895180985121284469667675026007696746699816960", "74854832276087572439866004741963761693407033002295296", "10317891679831639921105934926317639600979086147584", "10364720641778499927528191755716787684851144720384", "21904396112120106569072132286423750069136308691795968", "2758887948866478515915754377815153356991750509428736", "10369627341328767430610731335422261277853050994688", "51178317624323996800983902571709609740069740088393728", "7633689760474976795748801353191894870190054245924864", "10332883522990103733781628927985505406882708193280", "50124088188320011515300907732900911406241480271986688", "29631455942471017045896560839286301223813826656337920", "10321040710934746214541283697876905924770068955136", "72406473930579833064123380241889808112429581738180608", "45391073516592332190082901418315488323886980171563008", "10318917381219728255746381179768043224639939280896", "75866670636257255906527412426280116651705468123611136", "69828455690607912160415471354533055185318601629368320", "10317975145950406811959019627850658461492673773568", "74762687051218728848511116685521079812408485513003008", "75863289001293989750621860074847303812029521418256384", "10317874525353489676535489242489997800602114981888", "74854849625937987061964987123328562541182283763679232", "74762804057135391729533360375504140224906563000729600", "10317893430474657444058509266170220695360536313856", "10330797738722684664442201678982768777045452259328", "94002108438576673082625491004833051039016902478266368", "2278378001155331323483821058715357413841760749092864", "10365863587208946398401190513633691142957203193856", "52463552284488168681160151074924380896392267505336320", "6929190144821506146790025051096125932064891226554368", "10332832416076969917410212632661307390040773492736", "72565028164227923617970464937703661537873096052047872", "27934506792622208065352624755542005562748360831533056", "10320383527635169018822002860781574470102614540288", "75875671121126929260317676054056385028248973682409472", "44367364689578652008634711110555539933305390933999616", "10318850143266823088493053750383476351581099655168", "74762957270698327199534680910302395325764464885628928", "69825826620743137800851242918454657937272438769319936", "10317995862080568891027536446465170147778496561152", "74854702446425700187829337239322662528438916897308672", "75863258305237666928639481479209139700840546143567872", "10317872774955055900505883666716540848239303196672", "10318915945070444606566106515334017764550156222464", "56343654676749645436198384335181248065837348612472832", "2174781383212365431637683704100421710455768164073472", "10366627639116411694210852699900337683621761515520", "73073537807882338139266412674416357016011440704716800", "6795285764375040985537056417296784759761184894222336", "10332258465486342612659005154022942910236743172096", "75884790308751832694292683091664795017726436160045056", "27521720381637501935246148869241569217177878433628160", "10320319315984624363592593743664923326887437008896", "74768079779621966709076035024659440615283564702859264", "44365029492286708450855643614611546698196996218421248", "10318870931820024326782743231897554887501500383232", "74855607004977645752520914763868594185416734318526464", "69826352002190905806200296140158984099178040019386368", "10317994099601392425220430428560241711626502275072", "10317447003262726024645721770225170562880681017344", "74422557417208865231673051211839442062410952334114816", "2156451714187079974536571281554974401182811245510656", "10366164322311072989390166347789017882453891612672", "75958326814374228369820201600611122244642837775777792", "6766774073261236956656202404782756286492162016673792", "10332202981619350703089871551372452719795629981696", "74777386422740729690473876705373982286754178817589248", "27520882994955722333685551626018018218693800304312320", "10320340101852730483109015737550494773955363078144", "74862037141238158258836613993477367583875039162793984", "44365696381366532133496449348968188184493341735387136", "10318869144438639900123124108613590861166923481088", "10316572077469952502587434655600947800801449869312", "76152434601416899048343970021673377578965505123811328", "2152577740842095236801459399025522661354791493435392", "10366131523228798317639750947279886757278888493056", "74860436027472015168356201425166789322958911752372224", "6766818610302078206311229965723121588099662550663168", "10332223593523968261144352016657737774219376197632", "74872655070817036293551793053797210032100636486533120", "27521313626296847358586907441453737137584507078049792", "10320338289492894205702062063473449109867422810112", "10316450769081735442427622881592893701661655040000", "75105300728764412545667938822916966950038012768026624", "2152628559139098453930632975635912778952831022399488", "10366151196749217119379879564911332111317536342016", "74958709691480218009759682410864905508633813685633024", "6766867408078153691511513125605790741454300597190656", "10332221723917477313548344547907276858299332427776", "10316471421703821661197338993522181509792369999872", "75203619874483831269101840574679138649362018775072768", "2152633006630714160265894271437042540704795824488448", "10366149326223166108407722950819825630648966578176", "10316469671213769360885875103906554622860941328384", "10335672364809064970090561803924400695128310677504", "10320996933754178148836104891281854267412015218688", "10319571164168809501254518193761615293284026941440", "10318042206041868110739081573896430774575465234432", "10317853804563913252462494830389909983940088692736", "10317895183676443247503424651492818362368146800640", "10317891679502001461044150005174154954806856253440", "16016389757662527796138011142763579254704282814906368", "2636797095172909107391288311007315448710208262504448", "10371432329017126483481084725853938964411440955392", "59635870107650351463733470573373636812097004282839040", "7798660009186110893475612096396581258508459342561280", "10332587666044996641521278818651971377500757426176", "52562008752147034535398741581738590849493923570647040", "30466830765815762485744507158269612257083909258346496", "10320942141118817474978480179924704509277211983872", "72788893444863018441068377764285501964666625928986624", "45541066582224659358094047155766064055542686475616256", "10318909655028106341842001948505914753209044303872", "75861287395096017293989010711408336827419896294932480", "69823895225765700254650276877228037811755284397293568", "10317975245527985239415986345221119006369147518976", "74762604186727455996741159518478152691410654910742528", "75863203679104410667890108467569327392553664144998400", "10317874526931753603369567856278313255050672078848", "74854852898600567115140438477508712683833207042342912", "74762807321754440996375466006298940779824242753536000", "10317893430412478489980086889413554185936893378560", "60228829547154302623867721503414387497276598187458560", "2247827387015777435914021775931474148428552897298432", "10366504603463534649089409353025636540960500350976", "53807556085415085855483698780114565244650264555683840", "6952125189992766897600714692376568377063903523241984", "10332781584197013354529918383855524542065059823616", "73173888928508788323478872906711140987001350022758400", "28024272371672274960943445645519641807689060620173312", "10320371314542753629365739193503658924319688359936", "75861797168460777251984778786688400452018089685417984", "44362620572893361472475741446191554817821318085345280", "10318850399914393738832047360460298593363845709824", "74762862984847104290702867977091463662571090476007424", "69825744376446543141300298640625291168761594379239424", "10317995863876397266630838436057749111669207859200", "74854701671003428390112953064443812878963497649569792", "75863257508779309349054141962256203507236931947724800", "10317872774969788535781736148820735532892183068672", "53739854353119581288604612529563053172791836143517696", "2170721757972776816800060968693340522111389495459840", "10366720054665481322743974144428999004687993667584", "73326758035214860660790623411434161650187872000540672", "6797468648660767376912740979445016779306217521545216", "10332253420429223747093195736420204954673968316416", "75863578955825427161623384742858073350169099084234752", "27518929846960599375531906558514379525399722013491200", "10320319708418591364742765392986408318094849081344", "74767810597067172928444226829027403770994333124132864", "44364934716665121532177294284690310413984553093824512", "10318870936947225770320914200395490469174002581504", "74855595061088089687288596557233931774272571552301056", "69826341609313192630406227364877439951205720477663232", "10317994099828320235706673595733426454657813708800", "74100072032424011802484792019108211214073253555339264", "2156179812732584779249072604041066149125039065137152", "10366170606124155070321944630621739589541499502592", "75948512895856889143647852163120111631683907110305792", "6766696178878975419679737654779071984821609282142208", "10332203163226796443936428702791899848283927871488", "74775912135730343198860200626870329467437471487754240", "27520683297921813882159486297745466871265737477980160", "10320340129935378589232874469430871092041980313600", "74861922830452716369074145088765580163715766281043968", "44365656233839182294733052149832546880844046794752000", "10318869146610484767400450578238602979308361220096", "76181491501244879399122476807343240471045037994541056", "2152600948877864482318975036428564464802809388204032", "10366130985021701963879035743056158382914357166080", "74861976635875988506853950113573278459518416450486272", "6766831198063362012160567339351841197946112632160256", "10332223564176799404406636985324624034918083592192", "74872837424518693858157777869240142532126087741177856", "27521338264314704761647326019227293460345696733364224", "10320338286028279660969008922232010726845391568896", "75099670140900064207509932368316631787498558676008960", "2152623933386691948565648193431322673631590342459392", "10366151304019692086436281808798966836837589450752", "74958556862036780591061913598958089172897236923711488", "6766866162591820218883893401466526276432348357591040", "10332221726821173319827485613068087570114895937536", "75204907583814880910219369639649899697614399916212224", "2152634061680899901314189280290795347001871567945728", "10366149301756892089425042338238866767661924089856", "10320048810258161778859711977964336174228154875904", "10319476424574775636144573873167102315916756516864", "10318038993361340972739161947854359995165450436608", "10317853638111127473692067236158642507500717342720", "10317895178529759261607936421671609525184969572352", "10317891682298343279228149687874666780989669244928", "7808713397881497420708732821449808044934697335128064", "10332570040990838326178018156961600079416711446528", "30881179653290194512694726745343149374010860217827328", "10320895229358706467896435944999988313127169032192", "45691475213304453642364666494322378645205936886513664", "10318901958379180989216338001354520552755376947200", "69824327087412582488123026392152325672306716197257216", "10317975236097744766393932441319463895621372477440", "75863470152990306743743155120100011397459929263505408", "10317874522002612437588761908211319590559558926336", "74762656465843520664798417620792765411907982602534912", "10317893433285732904032938012189071994578574245888", "63805572966335506688947157821961992413949722305232896", "7095783220753546501487494278241977273984765554327552", "10332470675109325317281816763889603360313250414592", "73882954626221061257365847044209667735108931173744640", "28127656526070976572687505972059064573868229045256192", "10320357345194558727237670089091409107812045815808", "75879912227416136512805463198864779759330928843816960", "44368814767207189175172745902547541434325231218982912", "10318850064831371927854234501629155295340909297664", "74762010736623751105779224467961979358247326855462912", "69825000971011556931458069475574337262996372626341888", "10317995880109065286111901113850435592805194661888", "74854516848141138135405091901617923272772765463085056", "75863067671944730859125735432490084948222005750005760", "10317872778481339157274261320098249302677781479424", "74407239622108772348674873551531808984843344150528000", "6806631257146729537895020457464570501334298911571968", "10332232279264823934995665701812421585236660322304", "75865832377847869923020548133250897550966680283250688", "27519226351086800999702591188943141793494101621997568", "10320319666717321426941085332438080199559890337792", "74765525994414406966806080024929756364909731649683456", "44364130327079070487574782938738808039825057561706496", "10318870980464229283611040407650259034899677708288", "74855485893563966553129221251787534206772919979212800", "69826246618075436987521319371356027567088051716882432", "10317994101902450893178655476661220319355509669888", "76245750892067640738346916703429088294957457338269696", "6769047292568035235494608922468240125997391378644992", "10332197683548676866028780057254342039843538731008", "74783426379911904880443506464619228183027705561743360", "27521701075105937563962465188937547410758231174152192", "10320339986813430100267814437194370553960892203008", "74862184868807545151649080997931059914100093044654080", "44365748265256165321887095208349999418275125211955200", "10318869141631903521953035776316463475245069631488", "74851373096122666135104061978778308735863686139215872", "6766744550783727272203091678644377170280656406577152", "10332223766188909599362918677062984407717884461056", "74872335519630199677067070973674696968180013274759168", "27521270451186312974035461144683073251371384362237952", "10320338295564222081505673937130806738228468514816", "74961649355357617974392423580258927122901452919406592", "6766891364023370026648944474556766401494951667957760", "10332221668067387952539294520365328802762222206976", "10319336643001820428506038562168046399201531133952", "10318028783835062443859390952173023361226925670400", "10317853469503356747957227853468550063116232163328", "10317895080971904087585131608073608932016057745408", "10317891665112328256463537221769880411218441666560", "30858867889669867892350482548676002933287407790850048", "10320897723349654470064901755246078031577581879296", "45751032813418394506411957770250230301275488539115520", "10318898924711873009841049724215375844052186431488", "69825836549909062724583028942240828341333756945104896", "10317975203137655310933554261066477002690381479936", "75868564513056062033300127158416206840801318091620352", "10317874427775572993702628529723554771647755976704", "74763547660148829050207136972281568704174984729198592", "10317893416311902737802830373365947500021686468608", "28203312224776805241693912151559782801106542117519360", "10320347187456160811549481971042310661037600276480", "44364000463362491961750206167525178169785227669405696", "10318850325259316284460865727803535008381580345344", "69828067279075875669513362471729395186290556749742080", "10317995813156763793616527711269116729930574462976", "75864063006284444230786093803231047797262493792862208", "10317872760070108209112493044492708351145895002112", "75852797985528060404564370957858169312901506585853952", "27517511137028809881194346943271879274836715880054784", "10320319907962846069440501691855144399248390356992", "74759286534712967848675880359865326461152573807132672", "44361933363382204067760339824712219302750162448809984", "10318871099326716258713434609711202300148957839360", "74856322748201346873064996745770618497844417363181568", "69826974799890906772798985061454679737411261666689024", "10317994086002768309103859113644331426871500603392", "74780961775531863932899856172830356223947277472890880", "27521367267606494013191131164892342892141523119374336", "10320340033752969241994970644906782519867627012096", "74862972524789921689932837894993533798943263022907392", "44366024899118204697006987426434446664823927998513152", "10318869126667093082154906564860697778191050211328", "74872205270872353330911945256056072029479199808946176", "27521252852985729004431951715930249899932551324106752", "10320338298038904379841989637075710178310366429184", "10318002375203508746340736679188107836278337175552", "10317852111341543854174380684640016185457662492672", "10317894903761686548874108928651676007654580289536", "10317891542955957669177303289363644377895251476480", "46050889461711347593704406014728781111652212474380288", "10318883770238953558112636324359414872054643556352", "69897782808908451037236100988103410809127516038496256", "10317973633795781438812943660776421424438246899712", "75876906367520124831458968093213549227497934657945600", "10317874273509083899652157451054533393414956777472", "74769859876336201234073036291658315084166704266215424", "10317893296100001412268450321831918934394729922560", "44493645913700922669198291496606341001654463832784896", "10318843331818289932208090917728990557255747239936", "69843681228726581323055782240774487442260857427329024", "10317995472320095290350958296881119405156102832128", "75870943725337010983384463909481424777913106092261376", "10317872632806986673290727676318204844294438649856", "44369564748494246738236696189358910123952893765615616", "10318870686495913296359103071736851892971537170432", "69832761006520957950475494553866549500641684767113216", "10317993959674063871558098169979154646893806485504", "74872340616418517552839621858128022856494115379478528", "44369314899088727193880768095290352561918297549832192", "10318868948705266840216430113298120688897552809984", "10317848538923918137948107745209673896972225871872", "10317893324343738401310644897918518189627422015488", "10317891341288012066740580621847000719974998212608", "70095069671866239585605959521125396244301941821145088", "10317969346968927738209467086982178238714007781376", "75965525440611026666273897668902603298403311331311616", "10317872636762528221044039929953004147376434184192", "74780747640073748869150056932648690846350204712517632", "10317893088797580260869500420636331903853795475456", "69902944542665523600632172350029612648266960274980864", "10317994180048039944430855988258055494575383904256", "75881369795862532243822391856494755905482827499569152", "10317872440014401433703322002812030141700237164544", "69840794632063708581367508280016321651171832864178176", "10317993784312774196234303578424928754927182807040", "10317888687898726350306650480925572763589252481024", "10317889708947761820426835048627859878798342225920", "76210289785866606445538842550356314775474640290578432", "10317868135875303610450885317697824268788997029888", "74866256225756497882932216863364887904770955707154432", "10317891462815396024424493813803115323619830398976", "75973108644738370558633489319268751354026508549095424", "10317870745916655365802544745263486498169629442048", "10317885083779222119776882434698808270387142459392", "75111999635910790214209256054039798522684553784459264", "10317886810510654209660926989594262126302785961984", "10405623059454982922744713346971021001114647527424", "10344500983542065357572722270188730692016770383872", "10322412078403319399315711996485637156140719538176", "10319784977372244647730547365309170352061880991744", "10318096589770884521501464405947236600164082778112", "10317853868691517071068567726500553127057197891584", "10317895181385728739989929542983665171973034475520", "10378496306143911968764858529908825431344689446912", "10334254896069338104459264892526194615183141240832", "10321246884891413722511662879706479824233104932864", "10318971764742741642497235769405902406845772857344", "10317975205150281597129326417970069631568581754880", "10317874525936028226688703012550902817376253771776", "10368203061440597714137706225753477220006618988544", "10333131008157023753549177661342793056229869486080", "10320441107812053048968167771588131030856955330560", "10318850274716816507735955175512773924844069715968", "10317995850835738377446996279317870750834542772224", "10367053965184049229000458410846588584856523898880", "10332324842356414798487643431484841533066316873728", "10320319461820811088764987826887600359954364497920", "10318870897914913837745933481344839300482680750080", "10366253464582803287021770215935591124460520865792", "10332202848437960905904598954195240039547228127232", "10320340037831424957960021719307256231549273636864", "10366130452009811240002841466199271096892228894720", "10332223482660898691867176541713918208998654345216", "10366151069146736461781129155485316863939225583616", "8983625241901349562233669026136503670421850412810240", "10342691406380924220676624767592228896892629549056", "34936968575649556924080125925085391029376753384554496", "10321964620718377622958819692921916916716334481408", "45752042659327765336287704121335269090046076438708224", "10319774193856675323483511269428441893235182272512", "69873973745512995134284733420232525554782456963399680", "10318095496995005673146531535574214081325951877120", "75862582412936434921693667849043678202382679885742080", "10317853880183570823510667075160937889460398325760", "74762845548051290970170426706777582096295495404093440", "10317895180657658921598957341145849548171540168704", "41897496671238226314011279116376851762368003816030208", "7389535689109240104187397998906109584822236144992256", "10333345664314994049282091741717627497044395425792", "46912789818611834644881584270351482461333034194960384", "28479009416033235783467906717936345086939740346777600", "10321186188497542491967656470920470114433136328704", "69930542031280383323148653539463165739724685757644800", "44405472035929684655141015321615244903502819088138240", "10318969448496534273300452045835788829922095529984", "75865085402712995160179000472557966240503004699557888", "69827112750021762093652441326136557788623730810814464", "10317975175272112675326094269970964282716347957248", "74762706818028291774950894136282593973193396046528512", "75863309354372639821477306842022295370933565787209728", "10317874524977005140371547295141485230600493203456", "49093080183347214594247990641139170613416033456750592", "6866923217871040697551876517197291482077345473363968", "10332972135700326070816991752761884014659617423360", "70157416550959032388192513242063819694357564174106624", "27570283502747330745493867137427194771860498551930880", "10320433898483648682607391476134266489882810515456", "75872508052371793135609118039894162742623836779315200", "44366283160186483633353861037283987333851861185724416", "10318850201770647859819456424372934181553057038336", "74763524839384053588062037895872321595846404545183744", "69826321703084993931401658406460655348132889707413504", "10317995851270389918334216287037134959186209144832", "71085296695273682963448646422913107631822413580206080", "6777657219680650878761120431836505237622659368353792", "10332299327651650991046792241519940139631513698304", "75881635481644832286268508057603042304841002948493312", "27521305400123851808271665714247779477751221429731328", "10320319374338595292223013744159012926604995198976", "74770305189735375653205487059859037665766858106601472", "44365813019159345532769710420877104840090511434842112", "10318870889433379973261318303274200807702263758848", "75905067639794141578200940689729040060767665597186048", "6766351127693887088237296390239435230112746806706176", "10332203967749349636239725853150263248022740664320", "74780538385109526427539053492806723503258648816123904", "27521309921953495020353860089725526039207536614178816", "10320340041816948632908968792667858351741550460928", "74868094750096566556509478263636662932878601398255616", "6766881182339056727822749271549914718149241861046272", "10332223447644291268203664691164815388830739726336", "10321458012404355006282333146078511431908941889536", "10319716600307029646536682805520765552403134021632", "10318094264487094396188014565537742005702689292288", "10317853833884929463197021306586625538751910117376", "10317895183299957202835268432551318011289710624768", "47017529069052833949998071892791831760315829358428160", "28517574640680804419191503595060568391546706226839552", "10321181130048123810200227023730742644951920672768", "69958130374114298326927372578638704579836469766520832", "44416594532332993253689474646236341984415260444983296", "10318968848023991979816559181926419700370070568960", "75867443798491118824161564661868253031274966803283968", "69829110678245774509007373850798539903411573957328896", "10317975131649844685814098114598428934618359005184", "74762455494700903310712484714041694058262364793339904", "75863050576991489745688226759857366619245761626374144", "10317874529763798851415019629201155786881028325376", "70431894971927854312543194825541587212586202238550016", "27612571130671839755737979609362427549018606457061376", "10320427982037592020190364489688423137591485792256", "75887992402141789829013142602160443840314705082056704", "44371577275323740032337731840315949083667932360212480", "10318849915420064421141961595907496199191342874624", "74763332794459769533563781549398317182556256956579840", "69826154185000036418018986179044079952732062939611136", "10317995854928149103638997031234943812548169826304", "75852797985528060404564370957858169312901506585853952", "27517511137028809881194346943271879274836715880054784", "10320319907962846069440501691855144399248390356992", "74767426477083262207873201487724839092995538596921344", "44364799472612570330629570912277402047249913969901568", "10318870944263739091998281621027296105316353048576", "74781805197252782000141046723256772870548673362132992", "27521481502716665436991198435190788436389412342857728", "10320340017689261176186168928755504275486471618560", "10319615783232120717900831535641995146409793290240", "10318089341326358182592339726893725560308099973120", "10317853696603653206187913617047681668022972448768", "10317895167719791258933409845549947826920340062208", "44607098607793753872004214326995855238055390089314304", "10318958609739128217657908487540838505407339036672", "69846518124871173388291057318190327877114706001920000", "10317974751685593966578094200033836908759125852160", "75863953896887897339083707072274445424538082481274880", "10317874513054574740090775195859585986078303059968", "75987634453595804121656051490895648201599599842951168", "44405623543155652190629994829678712053055904569884672", "10318848075541389121134424483384711927746873262080", "74765058930404579153427566719556421891713668260823040", "69827659867054000051664739555061291542381462049259520", "10317995822052195410973715159075666827696316350464", "74776332546196824217442036727731223019341153199718400", "44367935047712256528198474764477530687441745542643712", "10318870774645003200260489203856024146566382092288", "10318069533526150504354926166361493208117337391104", "10317853527829445836006591572469036234482085003264", "10317895038593276326035935596707814367366742016000", "69816703235631750022260458649919666474448901474615296", "10317975402591257897461022239059568175930956316672", "75868168999588590008261074988925564371046168078057472", "10317874435090673247508813139846300411773228941312", "69837493557225108810643515012543501075241544292761600", "10317995607372448237353491842488870374356891467776", "10317853094734082761472162855344229668895013732352", "10317894843754349880646558489952209345703535706112", "75882974251545193054684697203915004269412395058724864", "10317874161316598390176775065459382063703254892544", "10317893178868436187103134113972184922740957904896", "10345860345250354583814252678645785257253317640192", "10322702933289524152530712636715578053430568026112", "10319846762476766184087457006934706068944509206528", "10318096565625215978498281604743918023542904455168", "10317853871207333432184821654619010770272314720256", "10334583268897795704000637056337323610050425520128", "10321316648294315524907831830212251651140409622528", "10318971683060072267536683286974721181253202083840", "10317975194183797981647991774920000213397629042688", "10333196961479355980847421643617926012726006513664", "10320440718083728834618314237777822367927165255680", "10318850230706097892807114683097945757101055803392", "10332324729576223095269385686805654998135194255360", "10320319379253133825367623015959852999343752609792", "10332202708168817329827821090936439975378897862656", "10322651135413197815813802292568337884388935073792", "10319844180410915785108736276248382192530271240192", "10318096475890065429787197527968560403520554008576", "10317853871523550976176448657226711066387272433664", "10321303562001917604928655032337139933109202976768", "10318971280237015527297605311157696720465775558656", "10317975196202069265549351064279527038260346880000", "10320441307361002315122162885180276336806345048064", "10318850282033300526402047720393734563195124711424", "10320319349575143253074255628682391955177455222784", "45471215562683293869640397800214788485692956774236160", "10319788569687442549515187718015686387005233561600", "69886624417043554818244937087251091662271150953594880", "10318095221189362688413124191472885449658917191680", "75864631028650051876883681581624668087733547205394432", "10317853842289411906324951650267582539118625685504", "69816703235631750022260458649919666474448901474615296", "44359542969843588109713355665181438441925669216583680", "10318971931268416813579341661105634506939356413952", "75863771483282325773749637227101002896204667444789248", "69825999651511180917316195650270388375305705553395712", "10317975199576311708523822699150734726127260008448", "75890726817832900147098130663644521385648858786168832", "44372512081654138314713264650848690156276727687413760", "10318849864864920504069893776754847097426311905280", "10318096746837851478478938225991714793916880388096", "10317853858188556854427179216630708649839170682880", "75855463776178592203078934511797392942421142839230464", "69818961632642454347083511943818791138295320688984064", "10317975353267456362260266444303213905775316434944", "10317853359762993579945898644932026643445815705600", "10322786933625932801066787741149151966311699447808", "10319847134812968447412071525176158639945355886592", "10318096522525491305902861202510568281565558734848", "10321316347157607639193515040189604451849129164800", "10318971580565357887759606959727890305995373543424", "10320440781113582872155715288633714213502574395392", "10319844772802473847013797019588850433908203847680", "10318096507567213029082888849857374248234339270656", "10318971477236828953798587215990884786580754530304", "10318096697512889794519455956600028346974493212672", "10319846735420336599685363142800333159632149151744", "893738874108218018316799646782155774763808587776", "341888203302710483773749947597930193265673371648", "2975372415649402834388236563101619603036555968512", "5446606517752618784098833864552146047296350453760", "299353310844945293444699176095805014093745618944", "10968999435874771437832991115514431771023908012032", "5416229942686035411834607498761427637288025718784", "279064479719024352416766479481339281517907542016", "48293214181242688030874417065334466713442697871360", "19217573035414233478602095970409967698833292918784", "255163909425151262232908659824271786786034810880", "167860210543331345688915164228022745949589171339264", "54296925841875356811325803285902042847779466772480", "249935269648852070715265720148906748770919645184", "774255879801712519560564623757468782676678149144576", "242590769522023160503456721003529336409592927617024", "247874974645226662159133048407182278244085792768", "669533959240312200303215240292050997521832724519455684607203205652127154176", "1906877211710520024930599157088956079199382872784896", "247354607132944612798802974523596053179510292480", "13939263161793348097988337091145252074142476939617632256", "1858716043362477715250338132903818723158199407476736", "247356274299934661724006592422152629196658049024", "13121039911372945700945996689668853021547606736633856000", "1790179349261103712443463118698375786829797694373888", "247358795115116936567151690215143231226105561088", "3289224739500594343584628601495145806682495385600", "4636714965884693670058655561818384262431579832320", "1227186541920437482946614259284488866380816318464", "369104095821570666730679052441043242561094811648", "10166926367406291074915708282678259126734822572032", "5635766751000179783889858950457506553919086526464", "2373409478407626416973752147656005810856707227648", "298802099003649968353526876680162387614746279936", "38886736991655508123961556671676763518905180225536", "21264451819331500118286162281551485693888944930816", "3998711136579897497118952457407453050899542310912", "268744624483111592358621362457433739364384374784", "153433119284219486213531579773268749598752103202816", "56000168301514198253140322450849057842351365423104", "15100025837754928836071593706854352123891707543552", "252957826342973411637123621698335618211359227904", "743563853870502849788426833194851333843263445532672", "245769287388878341392048100997401550708920335466496", "43422166103884495739451714790816984155682137702400", "249042162293075509690384812422897644187148091392", "584667134320529810822441628758410632027679982408957952", "1913116794208099128771718802611381715838598805192704", "184773868675729745825174755404286068183730682331136", "247654013687713213552176364327900589394770264064", "39641715057554468967644801033267595975593231216501850112", "1858555360022104209336967430165405113772983250321408", "1906968942242716294656334803391816674495187805798400", "247355441364877500605005390176291977994266738688", "13138813292040508200164040837229985686905693060848418816", "1790179018862159579682906489149410487592764678602752", "1858731143044541543988315622249644977031760733798400", "247357534570549104833338542970424229179548499968", "8683960830548330173258845518448557331496721973248", "6225042930313757667083069869134339696347823734784", "996273715805749586976324941298372934892494258176", "361756377603973597279462271153038119482473578496", "33049042353498017938060601696836621003747558948864", "23538003356684700127650244319351953599480421416960", "2043172742319830590985950523142908962636516294656", "287220109959151550280199365672937378024463007744", "137890097013739109637579413026856323367739695562752", "58402910066631322249230990639708646055118442070016", "3723782668184518361375299525713326366963156385792", "266602037598099958041906935432426778801194663936", "711066070709747458773375098272541136629180298952704", "249538852898729713358630682752836121222402728263680", "14018126110054734663175520774539473619538931613696", "252074710499545782984295482737163775848235401216", "207596003120580152026854142848026266985857687622778880", "1924555252221771425432524969865269234476268837142528", "41034445834213872898303418502163316134254210973696", "248822224743064857495914985017323127151370698752", "2643911771276867624508392048201759053654064413500506112", "1859775508186461710776749823854138180155331246555136", "184728398511736955977180467813972307484338112430080", "247654933192147756045066092521561848556470403072", "12766703023414551470110863710635415467758738125839400960", "1790186128236919549749174319269903272215581558833152", "1907162071778702355157803552647385266340085274509312", "247356698645306124377371922465195721024763592704", "29241873217202265109899514962112064389191739375616", "25943692512056933670535433024891407367889305468928", "921916007933845121464813133129954750016797016064", "346453801185887304748423489977530083261728948224", "123591298913190155962939039474184070326088657534976", "61412226747072494617127795792367849334524254093312", "1954645365038852453884878465683540325631113822208", "285074785807373032499697458508418431253072576512", "665027018791121020689185763265684886001418466492416", "255752332878236541515921055384189640375648777142272", "3645741938890837491839553400198048480048099360768", "265666240694371828941275440845141647059834634240", "91768860556382555002464884419488370265970282437017600", "1947341271874806154187825203294705483114187684052992", "13749171906685790157121749019311785862403226337280", "251852899470094343952074020180692755692895862784", "415487825595153669858142712557824953981779363961503744", "1866818467310364390822207600194805151461890651586560", "41030387813023713848134283936111367237244582625280", "248823219690641136073691021811800567325648748544", "1303559343877851272218637545981081024312455244774637568", "1792396301900950212769848576107028299346338383921152", "184741670615596957999164671710522433331576501698560", "247656172923168347440305680634875925851434647552", "109832665758942213103377509495434821004474475085824", "65488624801447149378889376412720698831570227691520", "901071139974363836106013476705524303794056200192", "343682422778024689759610246990697869131244371968", "611137560106908824082051951865909905694827302879232", "264729675194032900962820934792558312549113936216064", "1930290839048628285986795482024812430521964429312", "284062066178701750656999621430872951847443759104", "27427334414584166681878496626942421694805577549479936", "2049358228866100064239995260216617593644515898425344", "3626344000018542581359019760619280571392015204352", "265424934967534823470017882430204895685962104832", "121049136414483857175465308827330589742966688997965824", "1887446202507759982665447114174554775050983709868032", "13748673647315908660969903111465864700540288499712", "251853933112015341244370060179181958611823755264", "293149660545001255147308763796956799729369774741782528", "1800931399790728089783559068888294285165764181753856", "41032078812238228279180464822354486585155758587904", "248824433037160030621209553871678544981763555328", "537936584273660240623357901361559536810394300448768", "281311686819903762035861445579590899516826997227520", "895226221313258895211237491142016218398420107264", "342304217921125237535161333779608644989669605376", "15308677582884609917583145279352150943942647497097216", "2178197526879661989877624551799252928889117514661888", "1924455064260064442937679926591159115960947834880", "283794557062800650730762099165364241035450908672", "28349997395948139853131266748556351037538915009429504", "1988845909487087558834630652088479274176262982074368", "3626328395779256083470138812109864994413761003520", "265425980915148951596404531135752666132135280640", "98863624997998885466050781735822451180235045885444096", "1822939629833748390808966632517911679247247434842112", "13749024079426424048174420176338745249969618288640", "251855122316737733438056327751031409495993483264", "7105810448913104800431438896823083298657147295891456", "2606286212488037693443970031041029757213493497430016", "893851298955361346812156778664000936014140932096", "341933057501040157656635296739876788025283313664", "14774390851429871155928254039569265750920761318572032", "2125882663172888210568206990370981237250602496425984", "1924463812982790250257279980424676225887542181888", "283795466972015882376368362933620971179641667584", "26239165574382779405670238109312688290367431942078464", "1920976800364964206640831795275914709556025565904896", "3626365711283936565554544702204076715927136108544", "265427232435171040785980614915437102485418803200", "6740747933861564013148650891235693293774822824738816", "2565904991519608511801310839587265780143487824429056", "893857388419059677960452234694079702683952873472", "341933763493144491797943800373974441880815927296", "13956197557277491882378612026846060694596385798881280", "2053275487631616276949215959575529016072488538341376", "1924478509080747220236490729180487291726400061440", "283796806667176921560004419943674343798981263360", "6491068370772114357966170848115492697887794595364864", "2471444816655234341681019376806425559276090996817920", "893861947711070925928991371280411212945536581632", "341935505073191886533607390675320726842624704512", "7404133497952848719392405226826143933127249100800", "2599879259053844245334990626656721300957140353024", "318521894995699016110824397806720028765119840256", "27719296997905015376252046550014930176620424593408", "4171527580597813671710930022022551232803374104576", "283421714717606464310145587006215495119922003968", "135709955377482162280151968916496156032019262865408", "15296625953605944671938896568564320302176661405696", "256035306098772683274687702064511963784839954432", "687685797997005629078140859759838810325601658863616", "43629190536129864368113966729924185762476349980672", "250216889978088695715230961933247038100124729344", "1059863383434647392944262398058042172166536087077912576", "184747690823929261827667267867591299414717771022336", "247954298248389445017458146427263824989582786560", "25151697547140446933859946590286563293137957006869115015545747680560897064960", "1906877211710520024930599157088956079199382872784896", "247354607132944612798802974523596053179510292480", "14707134602981268508822487579314360935170259249375739904", "1858703103081615796500334705496011304118853488869376", "247356274529109267663648829270939319262171365376", "22512167619038131310088091841917617435571654754304", "4321971938522941216016043313109662092727882350592", "2104056017624757039845117775897538752002033451008", "303696688681742975106110951668547110527234473984", "115061087297388290519692702648950802777864648261632", "15612433361531317014496568661977875136858826997760", "3743842506079870169956156612805342697131423563776", "269979860473603363761025622588129929355568611328", "636332895867171359708240310487875502746876686368768", "43853720424590861458573584565971747570998208102400", "14050657732134862996409500451038898592249532121088", "253274705339832527434213192231985232903057440768", "381490764436877980313653829626524288365116002083536896", "184804973997213422951677786113923298379704314101760", "41030748901900960276128235129463870963822033371136", "249125439351584815942967130083826713494695182336", "3167123195134751953884476203365725066509763336910929920", "1908026005453289202993574514016321134555593743269888", "184726266313303038171386018201188373097028943609856", "247654099223960800607014008063584511625338552320", "15606909538472644890650324897035898353781564528979345408", "1858689560364887777372899608588473991558433465171968", "1907110225493309541758258239168023173791261353050112", "247355438987959517003877932695420379465567436800", "94392160707884840450087135168385124964581379145728", "16090505923344641653769732944909094532115024838656", "1964255114745603410021760597064134736252889989120", "288851510225535294159874825665995456666862092288", "569394870550095549880933580384971295174676235419648", "44211916443813590394672009227696589931961640812544", "3649101812773794929319829928733770836287588139008", "266993241077308090543798700043134336302093172736", "123995372965595573695838155833877512595557588685291520", "184991073143417088546833559025158437689319514701824", "13748636543303820816947134044221613086660324491264", "252163590494054730778364588686533275412852637696", "444062694046951645433471146829704123614759585264435200", "1915100965785649208870312380654922456726397744316416", "41030127083547903886797909703146855514714914422784", "248822383555794992099027652846559237796561682432", "1337524125296257481086213906393346754690907000442716160", "1861054132657291834674521406602391521921109357232128", "184741005764234516847387659217373340957359535554560", "247654910534364963117589856792398871179791695872", "495878318731334568332620271336452135331936778321920", "44726793528818863533258914539751176578287487942656", "1931709001929592079294958337088595165196213813248", "285569307346816013190627891927451948397386268672", "31045547504802753078949905167985162725202870229008384", "185821095065635202644450376865055873583293568909312", "3626288121803800079631320914362272606443114856448", "265770136770741817046781041320438810898730057728", "124852617142023972796560315650671995800226803040124928", "1936452703326593109231807170301442518263242027958272", "13748626076349097547095854689326448676862697668608", "251853082623944693537941728383920731435548278784", "295234315989900193937818980930720871291078840720293888", "1870241194848322642576873279902306294157988891459584", "41032038259081648337785537762770342780659073810432", "248823158995443945663463875523494456915193233408", "17132659673683057661698409355633083824104940932956160", "186728705067130528225276031332705111251955616841728", "1924429308887137212175077614117882113360606003200", "284189448008201441560493524552582003246871085056", "28560747110510615753085442749294482714210280446885888", "2043299454122101180592382094275357277972732026290176", "3626324973004979480769847039868979956595726221312", "265425036901404975782964984026784237734844170240", "99144148232720668049177018330758312632541277218406400", "1893970926299716137664568170296680530150294468689920", "13749018669282784322113478358765865338147837050880", "251853817337887763781614664299646433463472488448", "14845438037409351862486087730326531713426094796308480", "2187911613412957459409544895562569734925791598215168", "1924462613308067905057876661441217981959737704448", "283794392896955771297518669825075521781927772160", "26252645329594972272168096938168334094008384172851200", "2000055465714695745690172731825881814622329840336896", "3626365453947025989252750668622208072031739576320", "265425782382571528503042278251191146801665146880", "13937367666578471154544591765280366858352209761927168", "2144413497327924809910913722146540707181968765222912", "1924478867611279536019739941740529701631622643712", "283795139587937614999230652804191578939518353408", "83320625020685252242465620307018023639330028781568", "3790830202891282747558250843385007603326912561152", "285368822886978608891020988204394752949731983360", "573373594262873471946933917509201430610278009012224", "14084807314993722276599467643656627375649763360768", "256404552830458473807884991692312451806306238464", "254480617862792921472791143578284514009820219748384768", "41032951533570678696764150001726792413918609276928", "250307719205885489583118636220260534177580974080", "2255315607149468455304838833039886999332786561697710080", "184730622419568808628206459478145068887157201960960", "247954328996493829233454888978647008031207849984", "18057587601150012687447796623518232833082028279893852160", "1907078598783992144027824976044098718199218626887680", "247354603744656975313325781006071925872097492992", "506177542935820176106815218827308635058967794417664", "14130888492801119470021403373510933240112918560768", "3652024884134767047365360697758776481684115161088", "270470232383393456469004291770144268977589714944", "93979805282321927038622006397528121848685499483422720", "41044253996931096047104403267065676671611545059328", "13749123444883853637819071059544828643076521066496", "253374871354941794004995665934715086160837738496", "481954239928172069984425572116004114294919256866816000", "184786314418938304274175071547146896016202283352064", "41029829029655028953959115115966300675450567917568", "249125473263676591339321240263010070626601795584", "1345711183988441717369791144407443958543664210801328128", "1909583097293862650137748797849110525981840166092800", "184740850525297536376334568116936557249781037006848", "247654073013034257156829470311803534139650473984", "24003554466064236732152904385443896490240269566869504", "41096577714949853288743625163628506617811809861632", "3626412390061189145258903350111271418976874266624", "267115522270824881263662560262988816116088832000", "135717976005122231105736288090004274605416999873937408", "184967237505065732670559241944625395687643584397312", "13748504870431834771776295445318918131154054807552", "252163634788170955428097909319559223623878180864", "293928212899564916916114929797951138535935971082371072", "1919328975524201264739254497468644608730840552177664", "41032063599617698871868447310009942083900949921792", "248822312340438659683633622376387482115771465728", "30194594428087350818488710446064717290324484478205952", "185852445270533528093365092034232389683013457281024", "3626300059022030056098271572922537316701509255168", "265770072651357424907669909168788964597045395456", "98442766044488681065738892802179636701386439751892992", "1944543832327020158651623992256940880932914585403392", "13749032253908309058489388552671385001214357798912", "251852946329297133440350898461140138213811159040", "26059157128525271622972256881566745403972518886244352", "2057429487233353100393826316098814930302384516104192", "3626369173276348689031251505015354694728039792640", "265424800108008978493789174966074168607221219328", "45628965978605965885128957427863316630958763665260544", "13751255243636652245970237466211998434698178068480", "256517822508410161181980439017924770567691436032", "292357048402886348396055921724119843839106281294004224", "41032094382824388059422891094062193856798502420480", "250307751102846431036250585454142291432471265280", "687629351037170488764565765921108134317734927613820928", "184765125376349900617078398843393343907534821392384", "247954266846555692710511071532372494493113384960", "120656875583716785586397442693861176092225216521961472", "41040291085955256921332865837696953112504504942592", "13748678724032740683448754932118341817787190607872", "253375022390379541598092104784997899753364652032", "240837595193651806172465819232193382960544855688740864", "184857272759299450683234046404815707960895684476928", "41033326334871523798839311857495391007073640644608", "249125344339860198548730078841283250215706427392", "91024706972468430443774108535704501915946565305892864", "185091095999150340268912443352044238402132742504448", "13749188747441062730800974143802081536209697374208", "252163404744667203446454508846084228984149639168", "145459004655027374270752294910512686962612171387699200", "41037911003765608017717548007146701258898800640000", "250307534676537248987068982959412239768884346880", "1924213171270802703830800465795559437721296437248", "283757586651429230337557544835152906263432527872", "7119136886401707535199917970676247617820998762496", "7389354255755886337285977805089688837411024404480", "275277214726675349595342338631259531829533736960", "30758441718711170618977768747023416481348503732224", "24856361302512511151209204489801129105426489540608", "254397639080782879907493324914470015244198477824", "139077665070240489352655206258239406475830360014848", "58192450258183069002648508540543640244388691443712", "249858277696402501555855822484519255549275013120", "654771277012018982342432902725353605906139396964352", "257302224434101079387836492140175284021304026464256", "247860494336994785414585868564853875945674637312", "24868297086156342934866772052110825368677016578031616", "2065237658077674273413210964869124140423381868609536", "247352146824026427678487907598364173312571998208", "12419404817410808375843188841012602375212383768747704320", "1858746374988567108898964831702473217961015344365568", "247356273762768839492858318952803454703435251712", "12705684345544928189118453684557202380993631404389564416", "1790187333779745914124277233073766479253595383398400", "247358794962673605680012112081713286898086051840", "7876302813849034355608923302240494436090569031680", "6718932526944014029672969882828898762558223155200", "2546279798427346155107230135438018374260238581760", "296269813394185423471617223474221661327305211904", "27694370430031335990110429953044016368676499357696", "27296950744167848218814236047992159888502197059584", "4172092696911612042316226783658072161819264286720", "267996115166419443275830536729010998029326483456", "114238828923657790965646593025225998421654734110720", "64016405642387065044130267041492539894602953392128", "15627696071197160020091169647982964188012253020160", "252814824838477464969319597638497716585183051776", "601887790174778542270638361255345985240539376648192", "266503792950419779556643417002122933041613881999360", "44027363205771337029782921362908678348806849298432", "249022529856720217870858495899693614160410574848", "23278833245462571212842330502735645980370015824642048", "2077015157661671267339161626920901080571290612400128", "186192916965731362996785403823317530814381748649984", "247651483925084949151115046470899230058271997952", "10900647803605811924853654545304147865254884928556892160", "1858785135056584523304093185532727371602672257859584", "1907210844808608900645192047518847742495318412886016", "247355437295377271332671151379050425627246067712", "14136069679474587811325868922760600521339351800026759168", "1790161811640253438441415502244887417040107993038848", "1858712592749341924491685843678847949475444449869824", "247357534899077033914552263741115268920921554944", "23457063221194438271505874607695774278247040155648", "33209939235804765345648593840089399815794927337472", "2096164228372282121710618966428166486331534344192", "286203007406262301531775019407266886040023990272", "97939829695214763481457304181988635959750213763072", "70600347331227653561600018326783926168724256587776", "3765259589957009534120310502105069560279200694272", "266391944483121468997576004381490985283646128128", "542675309059707409463200976158297432140593728847872", "280032932169584551779074404399690669715199470075904", "14104406684371257691399798699851249021059107651584", "252046985022548150541777235458467074144609501184", "21100188583986643905692306252177179411721046387064832", "2096327621283575089988320169871875595464436967538688", "41106261686738490138368511978832152392067278962688", "248819588791039280518319888066397896548760420352", "1768700898481664987029028620026723132983483965544333312", "1860423073518893150878040280426093087733296459153408", "184734785464367267073745832218732044445666471051264", "247654921713114976113322247512698316776326299648", "17064337743075888044131623476677445987887495874720301056", "1790122910005261768256648235957128324739784421408768", "1907090322065611079668150628767415544596122564558848", "247356699852309985397902540485777458517178843136", "86913163574221361689126238599599612630704741941248", "77707021830390612251340768776786050930346475651072", "1967778791400680697519959291473770556040765505536", "284797563056050461094730070809213103382045130752", "482646163503019890297584513528515420704080987684864", "299238153432281105450218390562159424607995819982848", "3653309981124929705247455859513397561733519769600", "265626143102963457079620293232062100145017192448", "16865153747316021024354485829581623072102291720896512", "2149965423904325215021414652979131852989835767709696", "13758326937992571823532619370733961442197942304768", "251849829696945646716992797937359587830304604160", "372181945352681085319540145496186934798022770006425600", "1867794950005916070182592194300805618903274401824768", "41030859278069865588483188005498053782706069700608", "248823202352000447992974914747241076919829004288", "1393933494609010817826392996434110586035344787411828736", "1792236529878552273202954272677850833757212111798272", "184739973165125648178827284313886498735643544256512", "247656175973658929488060791936976688340067680256", "424446958746357494638360935850177924486794028515328", "327040627155927790944696916201668167165249302036480", "1932976241110871315310155458904743531906827550720", "284004003407987037033722568360561733839578202112", "9846269961415157129968768275753918058145103906603008", "2364869505979644765565224820370097092615016307228672", "3627200308734648513449371770925054868821712568320", "265420348632677266381248079989748510892455100416", "118756344868984369105820875450788863716474678111371264", "1888014565741179533093861737483682059001447487373312", "13748703796017467069142048182865124478473067298816", "251853922995207259062824502882120315312183181312", "301205429875431696188994226013852715993219605641297920", "1800635545536157682980272685663289219516384805912576", "41031925209044928722928616014680743671441053974528", "248824438685760866883178678995888411400153858048", "6110085056465629448105693311241759901785495097573376", "2771973784338544190932312494384013989949752813289472", "1924819343312352133666858886221692977939061145600", "283786636930214048778787240443026134934463971328", "28943446450512131807508735514553190046825672674902016", "1985989251777113472340795223572295333880569782075392", "3626318885061408807188805270906533695090344329216", "265426031867839377083031006310491555210782048256", "100078500585473932011942805105652403147976786411782144", "1822531684604811387342628632248029891133456575889408", "13749000868231614154468343688686940120640332496896", "251855130105278085380620521365207392128270860288", "15286059227241300182658675221868194877692596203814912", "2115692636550626526880104374784553887785417401434112", "1924455422227437381624487619675254117436527476736", "283795649443347583903492282534009178225207410688", "26293519014157037653239438573610198973146362753843200", "1920686125942151943253248594496677301390840667570176", "3626364675256218402711066545257671864404106280960", "265427237985506931697097191586477984682671603712", "13953596285346868815932891607540593177456935188824064", "2053331804545681406729157644602430742871630032142336", "1924478558552652340272988078815269279053744439296", "283796805591337386402805929733803017179406270464", "18741008576015997369495723887517329755829562245120", "4495647524049325142073165910312907846368018563072", "282040177838261228109185642195848161706576445440", "82857182098894043888504108525317635458877639098368", "16481635549457561128696392281928390527840902184960", "255727552392290266086883775579487376484918624256", "517685349815188039856206372084877516102244881137664", "44557498535804672082173165053665696232757388115968", "250186996565838939610723105195441086114400567296", "15416359389208050218104135566920660329441644274253824", "186955553674001544009535616801570368677515444092928", "247950368261503270316010884172803921716149485568", "1086637870409708603272597579996328033788121867371193885318174457929861693440", "1906877211710520024930599157088956079199382872784896", "247354607132944612798802974523596053179510292480", "12102493654209640737850000442770680139883570507368366080", "1858753659557572344812199125511494006108099125968896", "247356273633763480922485460039767976375796891648", "67349195725203749540287901062159179386758220480512", "17272779235799403787943777664708481394789207506944", "3832176698711407042235201326696897407468578013184", "269531830389780225599031507129413831597280460800", "430499802654206783379638900803029198263411758071808", "45347966520016111927438738113225014549767753039872", "14200578068238252333278535393454076270328716197888", "253226515124616606775628430071236661819824144384", "11018067874145095678374663901254679805760544249479168", "187865008240133062721822839044258281200207028813824", "41179670967228831051364896014391110040889099026432", "249119969275667388584858288117423887176720973824", "1108050451062330217403700857337743596925191663697002496", "1910164470965557688947156945557289156507385089490944", "184746290347444812676059564323962390261910929932288", "247654063237579540961949642190301008744488632320", "13527109559779314605016174386296293913686415835299577856", "1858723595017366307217155433836576212903798006349824", "1907146056531990057078574996186902338260544851542016", "247355438385202081619265149970050809301160689664", "343273590965339743516105704008286593839388837281792", "46595155438464435003411472512740979789435118813184", "3664572041520699141557999187235153580215431593984", "266910798055455498296218931850250644910046707712", "7535377076813446455018970116162886980739019969658880", "189357226205651133263514894004734941938016984236032", "13772237545079149731222723789142574759173777522688", "252155665163026352597101329358499159463858012160", "263219350725244545873818804876951722909727321619431424", "1920792279183763166669652017458312986585529642385408", "41032731879564277882831712271490422332773797724160", "248822287766020829687469681630236716061851385856", "1382256312963881154374647730421477437970050079403278336", "1860970335673271311805190511732402236119438166327296", "184740180002796522821084949292744119444253324607488", "247654912018330522731182416403365769174361047040", "4714339534135346965093750716798283895039439337947136", "192248085304920772659929770903625325161877124153344", "3628655450935437277845134138115199284543320227840", "265757429795113067826496626382816961588900134912", "97581699612134630764141052436422423160497528440356864", "1944882829168815599476475003854760089070208779550720", "13749049198428271432668713969498383649465188745216", "251852940643667906365524719665396886404792844288", "300925502222212781110735379725393922483980168691974144", "1870017157626905594159173849167190993174663073366016", "41031930408620042646000411159564580543560954150912", "248823162961497494225782726902812358702788509696", "26750440763276783701852609520955867104214910379229184", "2053240300604489759795209326459093662180838532448256", "3626356132380224678667214709889660919615963791360", "265424869971145759522123899480516817255193903104", "99697264503153149838961131539601449887525772267094016", "1893770217369645657222895291678679657240535039475712", "13749008091146091661311747205686460526847334547456", "251853820887355127396803358867288514875348746240", "26262952483138606536678474081779024478720631928520704", "1999995666811163044431046959961908104818745640222720", "3626365257355297782680126537814836807628539035648", "265425783435765441754136005489115731556606935040", "305334542673948226384810162222101894147585941176320", "14395230374315834353148359228928234738919772520448", "256303937199450690504559640071948726596884496384", "6881698396045079140808835482105046715465666998042624", "41272388255050570069887608311035613126858865901568", "250298861290723760294388763700750254633883009024", "354882050019774083530391668740982674245524789621948416", "184811686723165029901090751615660902107030273130496", "247954183012760429369083613282692165627950399488", "29471183067175653114625099505531028764291672434834145280", "1907000600580918518980682061169655047749025419755520", "247354605056872504770116889662226346761944825856", "4699310499569375369722347004899538534555400372486144", "41387662601469890072290578272046899091003561476096", "13787445317283716817493500922899470704569506332672", "253361893803948690860555961601737739949937000448", "140717472747747728440035397226546801447798554918649856", "184958281600006414050562800420141944117454528577536", "41038301129553235515362825249206205196980755365888", "249125160988317812061109126339782628940389023744", "1576763309286275495709911617236129025459506972381413376", "1909186108335306915081337205101031019131752786427904", "184737134242616665337789084166172819353269281226752", "247654079691590104661221640658992084128389660672", "61280010110010833483240656322302028237752261417107456", "185273961316377702170048097014764124801193729851392", "13750196879486786080364711572546216287524450467840", "252163065670296054731502622206473541441898414080", "312605432747912363618107291310175018678980735244697600", "1918580454727744829394183190852289148591124986724352", "41031721370047714291095145547399108700908036292608", "248822324925435209937309804463341386095451439104", "102526728459916376420276308009402643553082885332271104", "1943015018072122287598696309235075030004886407217152", "13748955764258175278714450128176182261240918179840", "251852971995105363986820416735369022458883473408", "76495079431072415841686441520092909191856938322755584", "41048351684813742824489121644508746177284969332736", "250307146351821758275517468656645147214535983104", "831079861001464862144255740963448223194102777333678080", "184756556481920189735193959287148667677636529487872", "247954282279476629246329706016171487063969890304", "273194063489748214732943760550456056217642882564096000", "184840469281506443659979710293927558089650615615488", "41032498335023452486116954140684704983037574643712", "249125374861049294831167800885392220115737509888", "3625864601177131025798984317918965525092686102528", "265390562610457528603027342024777701257889447936", "20126819783786820737920556958285314328941939392512", "43369645079589044051934776727735715260961157808128", "253291033313319407578530680981650172610219081728", "100294262489856871817825635264362342736008470069248", "69425512545564829917221091747561609047699131203584", "249684818109985630121678976225127465092657446912", "555617171278198969997185533886900146898386638864384", "276707023333831622504964382565251163778083815686144", "247843751436019253112642965760569936475186003968", "11595774246276118456725509851097174796689959840382976", "2282170775835377649202602965383450867062713763233792", "247349330814585113273775706775945472222984929280", "12984217931612602181768283739144825097788515322632863744", "1858734273866718560154857979395097881232530202427392", "247356273977074702451970961811037160829024731136", "12398312367411974764389842485279954450795137180962390016", "1790193586976783753601989811343677910076105739468800", "247358794843286245541615292629147460196548739072", "22377576081795610856674456580941455329109890564096", "35644324206397220134090903345258074489328563650560", "4326968290814092573250129608777986117646132707328", "267381356098804073217144300530396314083247783936", "89757999408958773907652523214823330825934305492992", "75565692724526126133433572606216498603845939625984", "16233375775666910974492818108334775452410532855808", "252662320485410041900318368876459408571144077312", "471703395249292293755021010984949774522519297982464", "303604870377426708043151275581099985169163602624512", "44934508954774706284393391116404067727231491768320", "248994098205197281005532745156090526141373218816", "10521847421129030515844276355623600599369547421581312", "2328954202361694964912489307094743926189640741027840", "188016196607299560770062764131341418800542776295424", "247648289658698103001332267739504725826901901312", "19986624593029183561210965898895546709284775958245539840", "1858641054765752352645567605488598594917395112919040", "1907059159774648192666146737155716258905811427786752", "247355439847037161959137458865730646842439368704", "14657375426975265990678996340533860468666032436033880064", "1790153748759352176145833504459245528194633607151616", "1858703900542032434939063741446133463489176613683200", "247357535053019313300473919224499541215543296000", "74593680736032303160242708429870491636576217464832", "91169125656399730323649835955631998556161771044864", "3811116097166344810472722545900040286304680804352", "266165361914908850809277626558216709437803986944", "413509339391871856276603277325245584758055727267840", "333844560777138875203555679336598761171297142571008", "14219851010074727241778564869428789761384218886144", "252010423629499819365131594102330603509141995520", "8980046426012690429273833394196341963407046073122816", "2420958041727765409172740873971657162112365217447936", "41214629967302420151687147782166866904692815822848", "248815628701378768075043758067723075147490394112", "13468600457037464326162926674771021604950755227608285184", "1858724704513629756198985402421083021462830493728768", "184718025880687612113340600175853110042475265785856", "247654951836186047925440645144521962235189264384", "32089457180507306094641091763448710598089246257514020864", "1790034985386504805837185471729734488743239263191040", "1906990532318237698800998353302475072486422224044032", "247356701531166124547346353758558708329909059584", "374407983859561344968201990711445174507475952467968", "364584568863964131045534074831312434502765687865344", "3661321796719259615880904357440226812743502528512", "265583888010045567469020783459692683888443785216", "7624260884291968219457662135739667393915636206796800", "2542864038688517818213961410425651218118113379745792", "13771944104839828356508474091002710307468484804608", "251845271413317310456679655117355349518493679616", "506508976463278172375065488540349934728983427663527936", "1865312378666415213427378165392047804681936841998336", "41029659697299739941949522683202258199309369475072", "248823246468677729303703387266647894710902849536", "1440045845623957265503780851641971748956695680828571648", "1792162744270162967677062510047852658062360032837632", "184739189160180590806955571204738475516088553570304", "247656177382614247555898576862280987772721299456", "5150525670143161115124860711560090467628779114070016", "3027892866501272708708082951704439426050324705574912", "3628418933805077928978671451452268864351175180288", "265413825759997040209283386641285905913248481280", "109543600298468395676805319372767843994914723639328768", "1890542332185212134591010553107772245769502960123904", "13748837662834482537608046874749722683871743442944", "251853878074916357431397038859937790706300485632", "300984359512240017214131121997661799174089903595061248", "1800643451909988249919124150683877689921556793262080", "41031929314559823542862354461388959100338232623104", "248824438534784188759168539917254397652482654208", "25877325354660997410340259868258947001623136052445184", "2002267915635225968765025934254051480939122552471552", "3626372719241620425117365908564013688991759990784", "265425743460551681457471216571658387005137485824", "100232057275293470278712325199699559063424391656243200", "1822480838303671709554709085924010553607568201089024", "13748997974465048140598728987503763940739102277632", "251855131076286317824092703388243286094996570112", "26510619299287486087603058788941606386592804671324160", "1919537853646562254831755006957615535379784795160576", "3626360579498416833384755785833136763185867522048", "265427259927840763717079472827061573169000218624", "54631739539836881904443386740134151039846291865600", "18369463204067619526441989587989680211342548533248", "255320426564121429083344708820974964144559095808", "322442034264938145538440108255118404119541309243392", "47007382514308688610741733034217963173773022593024", "250113804999138421656707740853358810253779533824", "6912685774781037864736964174235273379667833618694144", "189786830833215530345214308872164511063752996552704", "247945462585478966936498639166473978012892135424", "427730677333274850813907935461257091254941897046622208", "1915416379083275679318408305608871469692060128247808", "247354464089039815547977267973752163735561043968", "13992986251302731447731317814559477340743426104308531200", "1858715091801490610090413544522752667947015035944960", "247356274316786862214054184043560417062916456448", "255379212760040711373923966523637089198840414732288", "48878623231661648986814475730645818530540122275840", "14529223143265268558183997218997618575037586997248", "253124416021318594310209759944862773416193687552", "4344615738400301967754301431486202013423267185950720", "192917567411872778533324763429173951508094478450688", "41417442515504602992224393503553206219795955974144", "249111317689531303076476944531876235153927831552", "164192880565077581860715843844765846562527032478007296", "1929283214849455820312933312129031266436396963856384", "184923529844080620068312390209591182755354361462784", "247653745050189553910290430841820506960926081024", "9154970765328746340934083144085276666877162282391961600", "1858845575429108849653043944094333026244499066585088", "1907274475484157785572525812410797805512414180933632", "247355436225096924988062498244328407553290534912", "2606809389067732373587325019142604152509372425043968", "198802400272996189833339493846048916029836286230528", "13819992536630926224823607752375602732299519524864", "252139713115185455490996149999928255437577650176", "67063345132531112595244455310135350400803893235679232", "1962684114947810984759681681409548306636281588219904", "41051449796482852834125919215246511984120994725888", "248821599785819638276870012557915669167253487616", "1260357034684279898749489557753572114669934704408395776", "1861212692031719070576638881074481315371214587297792", "184742568074162762951892160755998781728840593965056", "247654907726793658407668332035258146621086498816", "30192651559576873797910764733560819955877873859952640", "2035428781691321022599549429997130710587757257818112", "13753374352858341455990158309855466338795518951424", "251851489831334996318308990203329181602723921920", "310168934669251980804078675005454668080290234768556032", "1869670910051070377782029104710257355527378322849792", "41031763676944915226254010154734118241055937658880", "248823169092868597738675621992236359019946573824", "108229906944085449692939589118501139172194226913935360", "1890938449208104745834834564102865857122570092937216", "13748858608411900215291186119587571477345762017280", "251853871046508098607255591773555847901342597120", "2079283532564559195369214129737070524229955648225280", "41852120413721431636993553552688753491575069212672", "250277836504363707513707013506876905523859423232", "54955502202508583554424404318033087076271018366468096", "185338448979903205230765048746370253088637438656512", "247953237514101701740139658024930353386474176512", "1911930119580043927101952662537220835364832814561230848", "1908780948073451506839188042541039012318479413936128", "247354575131621380515676614156158310180336959488", "27866292879101483322413836195715067144126466206203904", "185948074530368308521016945155227355341416466219008", "41086826722900035533302297562304280395701978923008", "249123374867011912609105093946009256516189683712", "628012486547964503158372978332563299458432743677886464", "1912684827304949324309223924104170821879280770744320", "184769838377286667862698281480455703828833312440320", "247654020928009363320768685871654025546826776576", "228724171612725984954634548749975033451979772537077760", "1922908532030001836255825872056676754037993956704256", "41033696595833834463678566676414746458964992458752", "248822252292277187756028915803585672691566247936", "318202582776701652100097625001389805106677766613368832", "184822781542077725730580982093536333588898439495680", "247954163042757479427829790207332403279678144512", "13747112260215949893184229248422042935033046499328", "251820331126036934683497596037382216752383918080", "67352718526486674006329673166664031091489712898048", "104960691855139023807792339200402922219421592190976", "249381171435810119567495096031302803798662053888", "431085295166549296865957673722903137389994703847424", "323205732966380098673642975564419760590305179467776", "247811818294078221547757819914019958434222309376", "7325694716739335538954459864647815603592707545497600", "2577905659737494367269098149811886853090076614721536", "247346255401375617737263441584064042201839042560", "5860025079085119783054294229187463334073102251772084224", "1859057815817633484873179341287541624072460853837824", "247356268248240585650882073787760272441530646528", "12301438616767225732848564099326051429486101681550655488", "1790195622556546873934136951017971406629586996297728", "247358794804422706231161305322846763733611446272", "74885613081380833308655172997489613452843795087360", "90736797990246308916647807786679401597032743305216", "16838177512989659392502136687744455087813847678976", "252521148883956060805759020504479633756250963968", "387771141249613839187348794022758876668700284420096", "352747327241954972214136672053181786706033663541248", "45880512268137374667342650661855086669943111942144", "248965652749959789601934238915316732708700291072", "6133853145284064260213730790665890804439407824732160", "2767109386599391358594361735052087269600422887686144", "190450746168980732121821553454146907922193314742272", "247644119966162952885864671090752839276109496320", "2057035518977755962775004679846394710829785490886449073190950373675015077888", "1858468227916911209617806584588905685332065544830976", "1906877211710520024930599157088956079199382872784896", "247355442908320176225010717144185880846457110528", "17087122687387193589154489918710906256207347921463541760", "1790122659593204518785045722673561849277559492050944", "1858670384822995427158299198843200623282021040390144", "247357535646608856296136582566911872701430759424", "305893694955728521602639025694202565104326538166272", "466282742422588806401619878184490565244068084842496", "14393989912356573358635214788700485782660280483840", "251956402524226219254904932580016581815572627456", "5099983612071617562122467049830090151481992537964544", "3045636853459283564400326764041982494552854024421376", "41359045299702573528101595906437705968733604806656", "248810383797288367948762797220661918472303804416", "7980971679794150960830229821593494289859841866476814336", "1858901096089425665189270484924963660599253794816000", "184719767804426793712521908223791152199491882319872", "247654948705060282251831266495830237375071518720", "3299686535002756240073077028635156831404833666026060542636045692580822777856", "1789935138059681036876251675792134341828800564690944", "1906877211710520024930599157088956079199382872784896", "247356703437877662852230790920346113870129004544", "4502159279928223157967114048344756952489310650630144", "3307950622986395716432321396683407552451335214333952", "13789216926283898695560314407297302138730672291840", "251839502605349839909003218395033746308480368640", "112452969402713113169920240890638609655755305860590997990363787002604683264", "1858468227916911209620341885789362144135058951241728", "41026336367017383702259438183699818776562791088128", "248823368703507268535220616802256672836376592384", "1671192518630621278417229416355078324193861637347737600", "1791854308324625702915763513324210082598324594016256", "184735911263912884438330392791653464784627807813632", "247656183273535078471599185699983274076008349696", "90273302980857469959990871390390963999192573624188928", "1897532986266886545674166295258238791640497390616576", "13749206034040519862546455370186364441595062779904", "251853754469032673874348743273614133079492788224", "292607321790328542031379872463898873215297725740875776", "1800951906470063607400289052313262824248362978508800", "41032089457177984640084984418987922593906824314880", "248824432645704799991086390409075601322085974016", "99394152578921172585146445881257997581325368626774016", "1822760233967057749875734810530321419633667285712896", "13749013873462621316232070984293721264081877336064", "251855125741356112300557109642880446697364783104", "192496000984277882357380692215552372609382099189760", "52138530217533448015285999961995493724479620644864", "249982905604655761095080386214475174212477648896", "2779282354010700519416837056662931974203778520842240", "197865977791001916968941030761398108360905282551808", "247932236921866819192257333693724497064715354112", "155312819341388100953587223751785711751701492299464704", "1930580209456638229298275715549449892350385408966656", "247354213191192180252092586368870276443681062912", "7609720379766494551384191496359521856569469104679813120", "1858922219352920084699638932814536291300635970633728", "247356270648952770063313300619915082768234577920", "2000899613885615649962409398860442010550688729268224", "203502031210759999083939896651515640530282309746688", "41885147135553759515608613407124620979736355536896", "249094588069109956561893861556471683438893596672", "61842680329004384495685394733297874214738816818741248", "1967545134912031352452469296917980545109125580718080", "185268864914993731411440119363060236540662725476352", "247653126841954457103885642843767719907934863360", "3515171281639364662184464862591672843131057592107794432", "1859451318332598636734436169636923127145568210518016", "1907912198059955702418425387674279913079331230842880", "247355425502422730910969668551785661205661614080", "20982527066915861251063600314309376604012664510742528", "2097496180298300563519582785033156455250849957937152", "41106710753617304333018407406111661295302059491328", "248819572337496598989648435795081902005136916480", "638245393361582242309525823014530727709025316617846784", "1863895592964442903756225712178292186170844646473728", "184768966805505195180455230272410167468709317181440", "247654860293766305479218443635250599951905849344", "203356935679482241030728819140475086739127250293096448", "1875609321831220247388244157775304696830803075661824", "41034614913842065079288879940743267532770547597312", "248823064248717710345319972503546208072318844928", "13686995813034793969933660874941607002236680417574912", "187242459293394759191209672849385891155884413812736", "247949864383987119646893384094384418113498120192", "591057111891837008102389154896804081462898185784524800", "1913049119123092162993282592377234956491080918368256", "247354503616254205798222315564665126796883132416", "679629487552412169580787477943471138233934224577003520", "1912242505187615208548633090113088386121279066865664", "184765709759024825690884615002828963205830362005504", "247654028345261730919391958744594888670996070400", "41026336367017383702259438183699818776562791088128", "248790059131848613849389257366509883896832720896", "294873455679317755000570926951885505336546479308800", "494450823767099359710210182901106720138239749914624", "247746030596253176949845178369474073286655606784", "4893232431582453948883091471971636147953567258378240", "3124475398404740689812785647605372636522465430863872", "247342103903271003409286455491456807163895218176", "1760356244889251758987082130216600467343722314440114176", "1860432349907860876825273704862731786716989311942656", "247356243932106231165938275227828322510309425152", "9016418123598906274276608663066161768898922603922587648", "1790290545707282280461958985947199974189569172045824", "247358792992236395768707165632309360025590038528", "320082838861995506127660083842723353725075265159168", "436768990866267874807140244078873540580390482214912", "47057947387190415224071614107619776844013630390272", "248931854387620009240964209455074439783566540800", "4186873500906893583372651599012858442181494003728384", "3501695904078886042847655509861936352835797218492416", "193240846411974466985658229558673932621602994782208", "247639470682063784223810947637530970221524811776", "4913236150016400234599047513461284199848631482619789312", "1859171473396684388336642565601722966219190842687488", "1907617577607116567070721977697568816239263615025152", "247355430455283076463385927476801949575705264128", "46870410089208693665475173840761625353951930820144922624", "1790003496543202179476342606116468824214098478628864", "1858541921343200714986067647389738085554971308195840", "247357537921995666529488767208756451918928150528", "2592511371743066894963729761384536705291064816173056", "7210260433410382172437888713430898054416898375811072", "41686015045262730055593266045099442476497386864640", "248798643929846812216180542403818666852469440512", "267241628473966111835797391732725169370885823733432320", "1871483010584260363790490412894450785820829970071552", "184843254889276734859538546337804246167504539353088", "247654726886343171979775429738034831381621637120", "51549000324696986140240975777137779695069615402847830016", "1789997292107868088419383391976925946073494493069312", "1906947752655845008688437017371653476368981881257984", "247356702250942163489409868607620592465264771072", "182019025699407664576438976039431119153748738956066816", "1877639483838025809247844241264062392196625210540032", "41035585618474104022601391473410419288788573356032", "248823028557833271717726553036844138500647288832", "3060753681859461751746316899557955515055437151826083840", "1790982508366666412407719451814540462307303552450560", "184726640753115900141495870895946051567263401639936", "247656199935306971518834957650471852524781436928", "230173043528644311362705868360817475781527168366936064", "1803963617753465661512574459477882070972202624221184", "41033650257088982727629687686304926178558089363456", "248824375251321862426290259332336337079635017728", "1115820128680906723891312011742679621012277726019584", "221359938166169489892601892028942113389812656373760", "247899268790950725208663559207087767273632432128", "47364543673776394083562820704269324352762933401354240", "1986867694802635113138773570609402553735818487267328", "247353315365360686830392357128224954369435500544", "2003230084275645723823961554422586315882624488308736000", "1860193996448093504224231089912361267142522818265088", "247356248146111767098516826244400759614799347712", "32649456538291635973224455861938337270889832679211008", "2025155533835460192536061838964358838743836391374848", "185766473165421158054144973503562164868457921773568", "247652240086492692678245549507857676615966261248", "1845154880586063295164102119604093484618607027787137024", "1860341992836660612405322112183942892930067752550400", "1908849914620754725779753365906964730767313995825152", "247355409748661018119348061375348882523681718272", "156508239503963409691600611471807332209681940594294784", "1880801944453817558917274720303136793736774940622848", "184933756659679019353951960529857399303752707473408", "247654564507204176570262236569301435254734585856", "132291691432730947442929535104603305572101780045561856", "1934765280748813506469527529856653821135036545499136", "247354144638387266803911220142081982050902999040", "184715492560225390253999050131416371499600191684608", "247621958889918347912734814775653436150492692480", "3143733079570091475327504978256371006094138627063808", "4846735278466061665347072457079160994166333251780608", "247335146356088377296784214976297348454970032128", "1761598155879959331566416697350029153481454757011783680", "1860430963756997333219579269794862689663395309813760", "247356243956609770180956756817195507987158925312", "191599953365866003348044567254015293116947119290305216512", "1789951859868184274869663138078388194069538595143680", "247358799458998533970608796716166366343834107904", "3314728818839820867434068929210412109072982001844224", "4489664120591699341728397471407804833533040617586688", "195616344932097641008732281998006815632015224733696", "247635616930900545389259224560200588228573528064", "543875287218878175974677452869003449549434693825331200", "1864840547064878870627003052930067319007451503656960", "1913586423231709605127646342612315511341190645547008", "247355330410678258466877065788855217340538683392", "351435969921738435031888840860032287696648894527160234126163665004754108416", "1789935138059681036876251675792134341828800564690944", "1858468227916911209617806584588905685332065544830976", "247357539227419531464254036167307548655886532608", "62272975661294201938772383286712488662107209582247936", "1915638339880257960007712233012080475968622431305728", "185265029833440021686527444933307446379024423583744", "247653971488679932610723709947075340549815795712", "4615311022357670805049111204479248086157006967186391040", "1790629589810933695686469065437148283437904709025792", "1907665389070694882279681635105747389918756233805824", "247356690180843595150018648347071709712767516672", "167574235745376318515862117571452076627914632816850892620209912286692769792", "1789935138059681036876251675792134341828800564690944", "184715492560225390253999050131416371499600191684608", "247656219974030993194854422795608841219597139968", "15460657177878918127936863641278249407519966950850560", "2175155190961855165185080603977633603656294063931392", "247350649777051150387950917685497825110779756544", "1158541913344447360004782214979426458191172026287259648", "1861454268884955547396998640283112707813624262950912", "247356225877171041856910838421256469860367466496", "2273870126546076959592890245523397345777625014825123840", "1859988424409535438238420686038095032421781614886912", "1908477669245036133699878059197614890871194654867456", "247355416000579155178958265555926029188909236224", "1906877211710520024930599157088956079199382872784896", "247322525168949974368415371509892766004894760960", "568053675673306136009204430880557746408620614588825600", "1864568428181339906492048957782966981285140836122624", "247356170979272289200548170321820547734319398912", "3309858838546136024897027822460233852840836013975745721023227766056681472", "1789935138059681036924422398600807059085675286495232", "247358799778342952765532992292792969884210298880", "3887652287572515608574696192150540464029223341168932076394881944796528640", "1858468227916911209663442006197121943785946860224512", "1906877211710520024978769879897628796456257594589184", "247355442908320176225010717144185880846457110528", "261666156888514874973299228709785049399638224873349507736863592317789929472", "1789935138059681036876251675792134341828800564690944", "1858468227916911209617806584588905685332065544830976", "247357539227419531464254036167307548655886532608", "577862079695886662583746513109843779998926923584503808", "1795496711950603861010167165853898675816073644736512", "1913190516434320637256391157535027112252049824153600", "247356597555670307801988080221758928146810273792", "72566448737903381084969729881235612963514612033510979688363396247138074624", "1858468227916911209620341885789362144135058951241728", "247356278689343686513431097165171254361826787328", "1858468227916911209617806584588905685332065544830976", "247323360727538615915870432907263006617953632256", "42048181067572261997976713323630082163781176446819792911502416831741689856", "1789935138059681036878786976992590800631793971101696", "247358799778342952765532992292792969884210298880", "1811323443569900882520843087792345881517450402321137664", "1791705687089876797912560668361681630738002802114560", "1860377026485130992769907934056767225940461874053120", "247357505447840255208183113269899656635457994752", "1789935138059681036876251675792134341828800564690944", "247324620930133274468163978521103069060513398784"], "dual_psd": [[["1208991106417605635006160079107740176311562187339724866881156426619682816", "-28631837924971998978940649544559514909917637204684513246948301169754112", "-325127050416479718464482264750347678494735009407983889231296208044032", "558334396064482437068565579396709579168177125782625714449643103846400", "-105742575866184583336693440997385204568840769049572011156497508597760", "12578622461669815418157979287911681679420595782604097152982458564608", "10991747854999205004248969664364873102777952551839101643913754050560", "-10225479500725629556770338733195397892250420807688728026976964575232", "1851117393961460524868160525323241034439993966148491022201906003968"], ["-28631837924971998978940649544559514909917637204684513246948301169754112", "678071276629142115650572100638526078675062150669363523169191471349760", "7699796105310115421448431071116728648409809314354504878684268134400", "-13222710945677963038493426650678651115242628750837168828225773633536", "2504240335514815361069942059260346832257290725375700453284282105856", "-297892248942268880416395453654466768496756619244932910594557739008", "-260311214388527047226313182735169998393624026149462700738952036352", "242164123636465129522441945710435580303270676350139114144812498944", "-43838943828999258405423827576260796194830196731742600136545533952"], ["-325127050416479718464482264750347678494735009407983889231296208044032", "7699796105310115421448431071116728648409809314354504878684268134400", "87434554606232960984927269434331317593079747706499142142939627520", "-150149669732813062106331766728565866553832439894919858513493622784", "28436744995325119960353619336369808630648695714167449132401164288", "-3382696859849813512323286640975123493887557792166820542911873024", "-2955947765080696039589589430537236411713833688756454558961500160", "2749879607482188046147508699803099972608886487272807698666618880", "-497810393375583608142555753820323349297758475468723904655130624"], ["558334396064482437068565579396709579168177125782625714449643103846400", "-13222710945677963038493426650678651115242628750837168828225773633536", "-150149669732813062106331766728565866553832439894919858513493622784", "257849124095219848472668863105326305528093812522060002798960902144", "-48833872243685128424445869635288336258643291121957005062236536832", "5809039899614995164800521321110048865283646253352933194765172736", "5076191932047352084251002470058639802433848835197555291575025664", "-4722315070145209484443792167516074503692321358959830040882184192", "854880161413634003737830304792572553125370925588780714114940928"], ["-105742575866184583336693440997385204568840769049572011156497508597760", "2504240335514815361069942059260346832257290725375700453284282105856", "28436744995325119960353619336369808630648695714167449132401164288", "-48833872243685128424445869635288336258643291121957005062236536832", "9248614230048379584113364540071263686614329605956994917929582592", "-1100170160793372022914906208031049187151032561876694353733222400", "-961376576957009326529166777594973405197206775087884608359890944", "894356076015754413290801991387888496283128869096610148223287296", "-161905178978687309038888567327095230267430352467547437414744064"], ["12578622461669815418157979287911681679420595782604097152982458564608", "-297892248942268880416395453654466768496756619244932910594557739008", "-3382696859849813512323286640975123493887557792166820542911873024", "5809039899614995164800521321110048865283646253352933194765172736", "-1100170160793372022914906208031049187151032561876694353733222400", "130870890772766351197011596430014518287475787712944848204988416", "114360681172907113601561246323859318401621953433908883763494912", "-106388248388605864189506790626006519186708863400898089392799744", "19259452536310440146495738123306396300300378585781019892252672"], ["10991747854999205004248969664364873102777952551839101643913754050560", "-260311214388527047226313182735169998393624026149462700738952036352", "-2955947765080696039589589430537236411713833688756454558961500160", "5076191932047352084251002470058639802433848835197555291575025664", "-961376576957009326529166777594973405197206775087884608359890944", "114360681172907113601561246323859318401621953433908883763494912", "99933341334395968483038275001988112306819756159040463583576064", "-92966682527121808224963937346651826352482710182233786919419904", "16829747991048831131984880544226303164803359036267428470325248"], ["-10225479500725629556770338733195397892250420807688728026976964575232", "242164123636465129522441945710435580303270676350139114144812498944", "2749879607482188046147508699803099972608886487272807698666618880", "-4722315070145209484443792167516074503692321358959830040882184192", "894356076015754413290801991387888496283128869096610148223287296", "-106388248388605864189506790626006519186708863400898089392799744", "-92966682527121808224963937346651826352482710182233786919419904", "86485690808417873082135121030377723487272580994712190096244736", "-15656494795464048211678742456036476834638669248471880450441216"], ["1851117393961460524868160525323241034439993966148491022201906003968", "-43838943828999258405423827576260796194830196731742600136545533952", "-497810393375583608142555753820323349297758475468723904655130624", "854880161413634003737830304792572553125370925588780714114940928", "-161905178978687309038888567327095230267430352467547437414744064", "19259452536310440146495738123306396300300378585781019892252672", "16829747991048831131984880544226303164803359036267428470325248", "-15656494795464048211678742456036476834638669248471880450441216", "2834293476632947309317918084392341073003913805965355426775040"]], [["697125815045291430111041007407719059568507736581895828204107236005380096", "-39318076978266186609250844834168956258968791115726723611503230413963264", "-251325328332797795153517643767194432470108289461850477121689995968512", "428380163245094607518170389308806066711774205121147924734726339821568", "-77241865148723679008105302633404829467443708208467846264916780515328", "12040353950601616675312114367343080675647397798959391131522794782720", "-7040769794265144114867697091728715341158751554156014745183116591104"], ["-39318076978266186609250844834168956258968791115726723611503230413963264", "3278777500657175269366302970617897288294466113278164452678219136499712", "-126574619475506137251363162250179444234955455926100281822294461906944", "-11691926835676314956786636986187680174974843660708414446956961595392", "3479452570318525244348391043582458984519009375137283233109998829568", "-636214306519671721563724157426264605228159653927267429665386528768", "771684621764304443400519104300624065096234333065705114992260415488"], ["-251325328332797795153517643767194432470108289461850477121689995968512", "-126574619475506137251363162250179444234955455926100281822294461906944", "18758044663866315475169615973695687863415464982403099975602409570304", "-1808164300349126017724074206428438383920407385057013418910021582848", "144163630350374388627090433677895834031282083850704085778889179136", "-10025853250870851588385578002297036246661818236195046068563476480", "-47142255235109268545065810992274448310466685997678015960060002304"], ["428380163245094607518170389308806066711774205121147924734726339821568", "-11691926835676314956786636986187680174974843660708414446956961595392", "-1808164300349126017724074206428438383920407385057013418910021582848", "409739013060202602153490288962469330352599011709620416777442820096", "-57769077463388560907023502356916291839105957039088341971711819776", "7902371401946587247363409324171228659297679510279327351520100352", "74626562403684113783564376137739667472284556952727286796255232"], ["-77241865148723679008105302633404829467443708208467846264916780515328", "3479452570318525244348391043582458984519009375137283233109998829568", "144163630350374388627090433677895834031282083850704085778889179136", "-57769077463388560907023502356916291839105957039088341971711819776", "9283202944026938440868481653701225217442043249087219347895615488", "-1369500691174134864045391482028200069285769020714528507921694720", "470561317583799358209235906612803598657410651961085656047812608"], ["12040353950601616675312114367343080675647397798959391131522794782720", "-636214306519671721563724157426264605228159653927267429665386528768", "-10025853250870851588385578002297036246661818236195046068563476480", "7902371401946587247363409324171228659297679510279327351520100352", "-1369500691174134864045391482028200069285769020714528507921694720", "209685411882683175452706422333520429767939207182568107221712896", "-106474048667768150546122337549868772953294807717856172455231488"], ["-7040769794265144114867697091728715341158751554156014745183116591104", "771684621764304443400519104300624065096234333065705114992260415488", "-47142255235109268545065810992274448310466685997678015960060002304", "74626562403684113783564376137739667472284556952727286796255232", "470561317583799358209235906612803598657410651961085656047812608", "-106474048667768150546122337549868772953294807717856172455231488", "203327081966300191035235340305567940039286876314399694968061952"]], [["17662310687690855717224502051977774544908424883016615087671266382970880", "-1664512985686478660788554787031649425378457571580932316323282413420544", "7851248162010614733065746116306864590262067352995909485662595710976", "14925040165435226684427976306814582964533956346266315494948434083840", "5145547624103807863046214360747237678107975678838438288466651381760"], ["-1664512985686478660788554787031649425378457571580932316323282413420544", "156865289514457074785808302067035730756782005901763216055657195110400", "-739909106492018295361806113327344408840589742834854982349437796352", "-1406550003934232201961816679934919373572647788826949007757918863360", "-484921310140805199985484118925115524846619510025059250066681757696"], ["7851248162010614733065746116306864590262067352995909485662595710976", "-739909106492018295361806113327344408840589742834854982349437796352", "3490035861753604585401985704511941058312501836585248223821561856", "6634477008066258254952921960894740502069513656077953276789653504", "2287298193346683142417950792708596613657782210666925252956651520"], ["14925040165435226684427976306814582964533956346266315494948434083840", "-1406550003934232201961816679934919373572647788826949007757918863360", "6634477008066258254952921960894740502069513656077953276789653504", "12611986499314471929757658371462304515581657627614455405521928192", "4348100671585996538948737687838747370051962145291792366344077312"], ["5145547624103807863046214360747237678107975678838438288466651381760", "-484921310140805199985484118925115524846619510025059250066681757696", "2287298193346683142417950792708596613657782210666925252956651520", "4348100671585996538948737687838747370051962145291792366344077312", "1499048500509751890062869540132657379500524247387810694588006400"]], [["718710957730512455622167048976354233481554862936272143337119295733760", "-19526218206225317832035446181329780843324090000844030907457216708608", "-538404879880155039222797547465332247120838052342211035690411491328"], ["-19526218206225317832035446181329780843324090000844030907457216708608", "530495873669546998952915126048145033792937017001439491411746488320", "14627592712699940057624816327761248280742783129348979279779594240"], ["-538404879880155039222797547465332247120838052342211035690411491328", "14627592712699940057624816327761248280742783129348979279779594240", "403332955426369586975315436162013474398895874919589409378533376"]], [["1420399732538512419693457011624017103981859055882750361007915270144"]], [["9653819767149362205874050018781574959466045821997683526644701786034667520", "102520879723856144293035887968381963098201649900820964922001446129369088", "-5759556799111677999359935418719450763094126965207811080837959390330880", "1377672141564689506496702377250096771598573861126004334611025933369344", "-197806810277792605290712656382360467893250435713980671926982292799488", "-36862610409019890200454304480504738604804377268535249416698271367168", "16822157433941015755737353867142921953311401977219079749295876866048", "-3367344669329876336738485973967651573027905238850867225912326225920"], ["102520879723856144293035887968381963098201649900820964922001446129369088", "17722240325449797932580315699190464795674480647303153224823598116503552", "-994392286887874020278920890469976347368441214109384916703435307352064", "-15501865347548279810614209670881209057777454160836774093553435410432", "12834922676051291972132288616615754931182786681404735892612427284480", "-3479641961594590512956398479068714844282468683754476821372792209408", "448143101856079666751223816815074125541327254024376926197774286848", "-53641945407967104720902312586511200305818323397312257216365985792"], ["-5759556799111677999359935418719450763094126965207811080837959390330880", "-994392286887874020278920890469976347368441214109384916703435307352064", "99307905123426124350134418291079595179169016646021053663226298892288", "-11817754465473584455777923074328214738075843510306859228268362465280", "724635366455478064055722209754152787522406844069974575739717025792", "350224660353950263322809658939128123042912692515940482595686449152", "-90111346881441842273785562783086138432604737758918410408678129664", "11172065035983483527694417377946122715706611562346899490711011328"], ["1377672141564689506496702377250096771598573861126004334611025933369344", "-15501865347548279810614209670881209057777454160836774093553435410432", "-11817754465473584455777923074328214738075843510306859228268362465280", "3949994622340681499133201750877616809858327814045764879057319624704", "-476463705549966444573017736648519969544561858992237660598643458048", "-44848506362710494460129052098341239017303653662592219243102601216", "20850467352599207863286094414893421469559546829921943529065545728", "-2827199859743192761143038008449905774316353965489898759995260928"], ["-197806810277792605290712656382360467893250435713980671926982292799488", "12834922676051291972132288616615754931182786681404735892612427284480", "724635366455478064055722209754152787522406844069974575739717025792", "-476463705549966444573017736648519969544561858992237660598643458048", "65423184530652843276978432383628969288902357578645279743785566208", "3127237662808481891209068265532398246399736242071591260858089472", "-2259151093946428205847757745707621128834329205695782305751105536", "323840102721261170209512584080102559067675026558194435791781888"], ["-36862610409019890200454304480504738604804377268535249416698271367168", "-3479641961594590512956398479068714844282468683754476821372792209408", "350224660353950263322809658939128123042912692515940482595686449152", "-44848506362710494460129052098341239017303653662592219243102601216", "3127237662808481891209068265532398246399736242071591260858089472", "1266026199471387317806544951887136101640311729918510456729763840", "-345604383458747273285998005943504505968861309088847852849856512", "45238919346413958162789559244038468712194973577437379207102464"], ["16822157433941015755737353867142921953311401977219079749295876866048", "448143101856079666751223816815074125541327254024376926197774286848", "-90111346881441842273785562783086138432604737758918410408678129664", "20850467352599207863286094414893421469559546829921943529065545728", "-2259151093946428205847757745707621128834329205695782305751105536", "-345604383458747273285998005943504505968861309088847852849856512", "130643099863365996139845567363064851354820697157231615783469056", "-18338270190793117144482683313405524863079773572258667914330112"], ["-3367344669329876336738485973967651573027905238850867225912326225920", "-53641945407967104720902312586511200305818323397312257216365985792", "11172065035983483527694417377946122715706611562346899490711011328", "-2827199859743192761143038008449905774316353965489898759995260928", "323840102721261170209512584080102559067675026558194435791781888", "45238919346413958162789559244038468712194973577437379207102464", "-18338270190793117144482683313405524863079773572258667914330112", "2723974657431142678184533900918387377125756303377633399275520"]], [["826863099345541902863552189115702998415972548092085168693692467676971008", "11372967733703863901345967609431972381927433717588761935496962784624640", "1434863186719732123919381078706755413553025441308888470226077401219072", "-6092343232048566809670545810157480378424299219721336548287152390144", "-74810479847889637259290482237240498713852140276274054825336561991680", "33511317452053368724714269383051932183538585785486498227890098798592"], ["11372967733703863901345967609431972381927433717588761935496962784624640", "202631583516919823984757366913958711789045715428691929003488893206528", "-6233843289402496548826468036653067064839490670854231071587450224640", "4489394732797712520664879671001536792326707172167380536383712002048", "-1324564993750593833889869568374076139333974824757132244862090870784", "430885196229687779562501175565059553727847933276647659466230071296"], ["1434863186719732123919381078706755413553025441308888470226077401219072", "-6233843289402496548826468036653067064839490670854231071587450224640", "17086423607402273207843230542613386889297157194249677496036855119872", "-2580997057137306161262243674631681271227602618741466135201442693120", "36324020322149168498697646241053428252510292292446773643661279232", "75037639712402317140896893438248498866066819161058863934169153536"], ["-6092343232048566809670545810157480378424299219721336548287152390144", "4489394732797712520664879671001536792326707172167380536383712002048", "-2580997057137306161262243674631681271227602618741466135201442693120", "452693672344096525615292222656111183512302493828702168961196752896", "-28706439579117833183988775811667845859910411758221155622463733760", "-3220365227221399422148528331926924613367055109767120615035109376"], ["-74810479847889637259290482237240498713852140276274054825336561991680", "-1324564993750593833889869568374076139333974824757132244862090870784", "36324020322149168498697646241053428252510292292446773643661279232", "-28706439579117833183988775811667845859910411758221155622463733760", "8659594359698789259345058281146717838346201090906623852232572928", "-2839744422371106115948439452121424444412561880557177853450387456"], ["33511317452053368724714269383051932183538585785486498227890098798592", "430885196229687779562501175565059553727847933276647659466230071296", "75037639712402317140896893438248498866066819161058863934169153536", "-3220365227221399422148528331926924613367055109767120615035109376", "-2839744422371106115948439452121424444412561880557177853450387456", "1377687810916407878471503826787934707755786447500913579581767680"]], [["23955358584476985415219391048548884671336619393232842107661767220920320", "445596665209553314729546466491972687285198839323678175855638260744192", "34587388165106438121546572874498958474742957860504335838631637811200", "49030419886408613788781287288491306974175825806211668246471896989696"], ["445596665209553314729546466491972687285198839323678175855638260744192", "17058866160818365835480648471387867669222283651191441985599273172992", "-1317637812760454201645926873000347690652650739539352205068274237440", "783056223905968072090890230351878211907028117262705882743921704960"], ["34587388165106438121546572874498958474742957860504335838631637811200", "-1317637812760454201645926873000347690652650739539352205068274237440", "488411744938349161274016637709209891419735762245711568605531865088", "99627540551065256273738985409408285970013920161258247012663427072"], ["49030419886408613788781287288491306974175825806211668246471896989696", "783056223905968072090890230351878211907028117262705882743921704960", "99627540551065256273738985409408285970013920161258247012663427072", "102248981154564682393776043064417601866426724021931361633837252608"]], [["54572650878668933636159556400468691081333180575638729004979312394240", "-14650119721881401154784730789308930572183664457478132012814593687552"], ["-14650119721881401154784730789308930572183664457478132012814593687552", "3932849227768597376274881144998491478283020847164844919051700404224"]], [["1273704340810826633576950577313515523718299590714471618218015885023510528", "2200426477729564443460715314606844846661854955478053473602607194832896", "-1578634678437839984869859021071275510909751820881750908185072159948800", "-352325974463444543781747841406940001830872636010291953003860708032512", "-88881527093588389983362130079892233102229033368260549411998256857088", "20260437115041017709574019103181601922464784900589139658795045093376", "-2642821807393016147328533312932999584424636062387804170270986469376"], ["2200426477729564443460715314606844846661854955478053473602607194832896", "10497653009494518367570204781858864638839434582524798143005606641926144", "312075054957128960056384619290355697586582667930144024527788010635264", "25615438269775894427534080764606736323460843564774799085213705043968", "-12746346122745680108806665133015009546724629879288124328347078492160", "-579181997565069156516030221880839390695166382773461762661182078976", "484033936341586671846096430638986519805013014410047934932904312832"], ["-1578634678437839984869859021071275510909751820881750908185072159948800", "312075054957128960056384619290355697586582667930144024527788010635264", "11400236624322479134780769638241943795126552621677088499902219026432", "1223364455560054837907586221629548392092624461180120907068546744320", "-267607804760802860076618435945640702284142454439947029942020079616", "-43535602457021210627868326278472762958278705129622089948152725504", "17932895409292984740594403058458422471098168330827609412252729344"], ["-352325974463444543781747841406940001830872636010291953003860708032512", "25615438269775894427534080764606736323460843564774799085213705043968", "1223364455560054837907586221629548392092624461180120907068546744320", "162992704503107772889958616899888862803577001275469067011561095168", "-6883386077838203223994324304522764933789679410665080971589582848", "-7139187908880851980083471894009663817248010364643801274685325312", "1952053941610063327451364405961685289485030985503448737821753344"], ["-88881527093588389983362130079892233102229033368260549411998256857088", "-12746346122745680108806665133015009546724629879288124328347078492160", "-267607804760802860076618435945640702284142454439947029942020079616", "-6883386077838203223994324304522764933789679410665080971589582848", "21313887569024196666721742292734399380043849105621950575698509824", "-676781653262627319856366227577076167476894112345437483456004096", "-401906495514007147027865704294815713768768688868385828357799936"], ["20260437115041017709574019103181601922464784900589139658795045093376", "-579181997565069156516030221880839390695166382773461762661182078976", "-43535602457021210627868326278472762958278705129622089948152725504", "-7139187908880851980083471894009663817248010364643801274685325312", "-676781653262627319856366227577076167476894112345437483456004096", "358223660530025473627272247521958352832483873099284351184535552", "-70635312513681242005645724799271945255855761109359218982387712"], ["-2642821807393016147328533312932999584424636062387804170270986469376", "484033936341586671846096430638986519805013014410047934932904312832", "17932895409292984740594403058458422471098168330827609412252729344", "1952053941610063327451364405961685289485030985503448737821753344", "-401906495514007147027865704294815713768768688868385828357799936", "-70635312513681242005645724799271945255855761109359218982387712", "28233090084223097525700712420371866336352984857023218578358272"]], [["157884584884077158363325799285322610383114066981953017464278422126592000", "-5928703833752253367256256697713938556549690196423105183508566535831552", "-604319664631042351457141824120338978659498473774227736535982774681600", "-170698066706492897279273294873477575162370688582789080753401604603904", "28873191723743875085153758324445909449197086957613688528750168244224"], ["-5928703833752253367256256697713938556549690196423105183508566535831552", "1330431969479638693996919501850527911595064687927111507601308879159296", "-55775690528817238120926106167265062097981795870517086758228184793088", "8662705833617624694353929393524907986564220715465309307714188345344", "-1554724499054959534891307239653493837994711860320685334164618084352"], ["-604319664631042351457141824120338978659498473774227736535982774681600", "-55775690528817238120926106167265062097981795870517086758228184793088", "8983378610187389783949937186659827388703589929298581930061334577152", "185257010420399574462888855160045304931373468540903399601196761088", "-14719916157050549779384700844284289754141811237358709374397186048"], ["-170698066706492897279273294873477575162370688582789080753401604603904", "8662705833617624694353929393524907986564220715465309307714188345344", "185257010420399574462888855160045304931373468540903399601196761088", "274724354760363841667855670427835183009072948277538064862581620736", "-49502753552653478084964586970706886232049196581765788043575296000"], ["28873191723743875085153758324445909449197086957613688528750168244224", "-1554724499054959534891307239653493837994711860320685334164618084352", "-14719916157050549779384700844284289754141811237358709374397186048", "-49502753552653478084964586970706886232049196581765788043575296000", "8988674693459500738503276784561384745548673122518261394965528576"]], [["16688897216404057129703354507734397473112677664966189720844797739008", "-33525708331785843517206160346478674145706530494211465998626088550400", "89983880394400847576999962799433484995691420500681019487124717568"], ["-33525708331785843517206160346478674145706530494211465998626088550400", "67348555424212522318580835917948375555200826975705517753530056704000", "-180765289015004609580195710207481664878053104669916165568899055616"], ["89983880394400847576999962799433484995691420500681019487124717568", "-180765289015004609580195710207481664878053104669916165568899055616", "485178776394819997301669443588750185234028773597488065598717952"]], [["8636411376264692860464860795702193802927144960"]], [["342006630871206365874637647064917735317010738643620232668568561209311232", "-24648801196473458937424311363747505950475345836841494057813848071602176", "2126681933039041437956598142870282230889547450547780875218841988235264", "-154123999141845562278419073861350971402853175539307836953104127885312", "2416808544462270869109615780733549633484896252949818413684581466112", "1363725484627003837591209529095895603336379915813000282927053930496"], ["-24648801196473458937424311363747505950475345836841494057813848071602176", "1817610086279609471042014557806106011243459648095958687188349511270400", "-158308088559252769359200674432532656321035184296668020012984735629312", "15789003718608904608460865557704032513418031428904706627970271281152", "-669330896118824480012749858224059197306342522381376885460194820096", "-112955165246242268918600474096637644021347518908036056450410217472"], ["2126681933039041437956598142870282230889547450547780875218841988235264", "-158308088559252769359200674432532656321035184296668020012984735629312", "13840583732364627268171219128296811771105427763946177186700237733888", "-1531325822193986650464402046854915789615122656850066004569556516864", "75632012026555386328739216521902860051694168101108901357587267584", "10275509102077895134670038942769241720593034618085130613989310464"], ["-154123999141845562278419073861350971402853175539307836953104127885312", "15789003718608904608460865557704032513418031428904706627970271281152", "-1531325822193986650464402046854915789615122656850066004569556516864", "602052457087217946572350843509238703612883012458863926080503283712", "-57425025887104215700387120331290360740538894551672578350665170944", "-2283640555214116021796746442474048732248647833524720944870850560"], ["2416808544462270869109615780733549633484896252949818413684581466112", "-669330896118824480012749858224059197306342522381376885460194820096", "75632012026555386328739216521902860051694168101108901357587267584", "-57425025887104215700387120331290360740538894551672578350665170944", "5976055578436347425799259573520131617573905387092686350602731520", "186185473488457659223683951395809920763954828385166396944809984"], ["1363725484627003837591209529095895603336379915813000282927053930496", "-112955165246242268918600474096637644021347518908036056450410217472", "10275509102077895134670038942769241720593034618085130613989310464", "-2283640555214116021796746442474048732248647833524720944870850560", "186185473488457659223683951395809920763954828385166396944809984", "10668418041630514847686289237118521121201952867893992799338496"]], [["2156095023266163104215061065005234751032510119936", "79361517780997489887024818659209602450906415104", "31005151165218967929347945404983892234096082944", "-2539037771514559563715475579536721789442850816"], ["79361517780997489887024818659209602450906415104", "8354944305853527720262510082003100793938378752", "1124554639076687605571639363649714455287169024", "-143000489864504317855990478769772267554471936"], ["31005151165218967929347945404983892234096082944", "1124554639076687605571639363649714455287169024", "1520572287482044218536284867403506059124408320", "-163431341095404828362795529950074879480954880"], ["-2539037771514559563715475579536721789442850816", "-143000489864504317855990478769772267554471936", "-163431341095404828362795529950074879480954880", "94438772504717630021055290176015950952792064"]], [["47455221962534983834529744043837134868667396526403856823081444048896", "3521161493894465050003905943804743548420405939565540768013497663488"], ["3521161493894465050003905943804743548420405939565540768013497663488", "261268997453505707863537412347306687449232301823622607631321923584"]], [["995413227938587694826347420795276984299078811648", "-12444812155736090885947682748402463641566183424", "-5209825294969838954915663589568905311244255232", "-166330516574471379383176098161098080508706816", "78417419108509154255908029180572606643830784"], ["-12444812155736090885947682748402463641566183424", "14472191291140963405305325165727437111483695104", "145105310337996802348026316994955648704708608", "-31699282339332159425403489748014091638669312", "-7539335285530112430835496619661878894788608"], ["-5209825294969838954915663589568905311244255232", "145105310337996802348026316994955648704708608", "642750514358440095839613182912823736737464320", "-6288779458919764185738104771632427413012480", "-7883534489251176428251274607913270863986688"], ["-166330516574471379383176098161098080508706816", "-31699282339332159425403489748014091638669312", "-6288779458919764185738104771632427413012480", "46426193459992101731816663275617584517480448", "-7368968045813391612014851953576395329765376"], ["78417419108509154255908029180572606643830784", "-7539335285530112430835496619661878894788608", "-7883534489251176428251274607913270863986688", "-7368968045813391612014851953576395329765376", "6340086669111402629076739923908698950336512"]], [["82122084345975494722382906603589046332672704512", "-2763523076944984078615752661101187987958398976", "33872893401266590432526306726065198992457728"], ["-2763523076944984078615752661101187987958398976", "2200709357853855429220736422304139438083538944", "-33844525771088833786265377153081017402130432"], ["33872893401266590432526306726065198992457728", "-33844525771088833786265377153081017402130432", "223832261172848561748410116254437894623592448"]], [["3395958347751544506392290284463471076321525760"]], [["73784265285945899826503844629451125184591298560", "116582208266520643043059823409830571689377792", "-21449729869494998584001357526529869764100096", "9887864866195473502714573620892834516172800"], ["116582208266520643043059823409830571689377792", "1553803764137708186758710587314209608840511488", "-42945377237266644165493214740136988610920448", "3798650645250892947679632433542734079328256"], ["-21449729869494998584001357526529869764100096", "-42945377237266644165493214740136988610920448", "81510219353641031635540078647714666474635264", "-963972055553096265603066093882206419156992"], ["9887864866195473502714573620892834516172800", "3798650645250892947679632433542734079328256", "-963972055553096265603066093882206419156992", "13976784732281118142706624289834346871783424"]], [["4666501885514303682377628111292132931112271872", "-55804990083480481759539559818043022695727104"], ["-55804990083480481759539559818043022695727104", "230366615509670565306590009443264591111913472"]], [["4558530870908866832734386774454417092400644096", "11202611274158770305612223552701074161795072", "-5110749585714307907113278735339756539871232"], ["11202611274158770305612223552701074161795072", "142432423427776222411553520453738914075639808", "-3627563012659710585261248556991832064524288"], ["-5110749585714307907113278735339756539871232", "-3627563012659710585261248556991832064524288", "14668030488815077735196802799911658745495552"]], [["295246056370538176233811933745550252369248256"]], [["281066885211404791644448846170692387176710144", "862068797658913796267144634721675021123584"], ["862068797658913796267144634721675021123584", "18426703811139215883582090391757535341182976"]], [["17525315619096951150232267246545255308197888"]], [["2675120430864807685786632534470667931818714464256", "0", "-606490639826459937242218489096912679632633856", "-128924385784191752898028439927572583250132992", "-24005924275403591759757595917994842090635264", "-3007622942971357799375798924812275329007616", "-2767004173233354337513502436826566459654144", "-2758296168424107785945302317053506846982144", "-2785625825038803641888509235743902696210432", "-2779495579948531646191307728636944039542784"], ["0", "2800182168016986908667875103652891219204687149907071899655319062172753985536", "0", "0", "0", "0", "0", "0", "0", "0"], ["-606490639826459937242218489096912679632633856", "0", "79745202715024622465006210020666940301259046912", "-320831962385161676581586495368500842999054336", "119343075780162774048788092428371682035499008", "-45231822508528299712992240628642395830878208", "6524592812789403578598831808449492153270272", "-587871355496679662441324147667778693758976", "31772924619833257617054830808813690421248", "339372448717361431303011756962949890048"], ["-128924385784191752898028439927572583250132992", "0", "-320831962385161676581586495368500842999054336", "1531685170709993181686463138360794846840487936", "-40499703261109928442721247154944214812327936", "-10152283989685462858201057510933348497752064", "1595309386622878834127480900307501258375168", "-115298645165028285682983125145873578721280", "459034738548132926809364155298769534976", "1250400744004735913570446904813812711424"], ["-24005924275403591759757595917994842090635264", "0", "119343075780162774048788092428371682035499008", "-40499703261109928442721247154944214812327936", "27282040709511317159198406336798280004927488", "-3278751370748218471244425945995886460928000", "152150910851919002112680379895677521494016", "17258122438429607952693634699860100775936", "-5300966997473453781901724819771290025984", "832294029899615493931887438730278993920"], ["-3007622942971357799375798924812275329007616", "0", "-45231822508528299712992240628642395830878208", "-10152283989685462858201057510933348497752064", "-3278751370748218471244425945995886460928000", "1070477268126165706608086027803943210319872", "-169083949424349451656426348360030209703936", "20043771684714723976810082654145279426560", "-2012957588472027077739410207271687290880", "180979014468383861172804108743375585280"], ["-2767004173233354337513502436826566459654144", "0", "6524592812789403578598831808449492153270272", "1595309386622878834127480900307501258375168", "152150910851919002112680379895677521494016", "-169083949424349451656426348360030209703936", "44039897456602336735612094267251230769152", "-7360162286759319024315621181932607373312", "982637176210667767458741155884901072896", "-114119189293451177399682998067900973056"], ["-2758296168424107785945302317053506846982144", "0", "-587871355496679662441324147667778693758976", "-115298645165028285682983125145873578721280", "17258122438429607952693634699860100775936", "20043771684714723976810082654145279426560", "-7360162286759319024315621181932607373312", "1625352187210871262823305322341024661504", "-256089044945041270161233910871357390848", "33438062630312736182532067971588685824"], ["-2785625825038803641888509235743902696210432", "0", "31772924619833257617054830808813690421248", "459034738548132926809364155298769534976", "-5300966997473453781901724819771290025984", "-2012957588472027077739410207271687290880", "982637176210667767458741155884901072896", "-256089044945041270161233910871357390848", "64679270819345691708168623712236470272", "-10627376471401189621734353549295353856"], ["-2779495579948531646191307728636944039542784", "0", "339372448717361431303011756962949890048", "1250400744004735913570446904813812711424", "832294029899615493931887438730278993920", "180979014468383861172804108743375585280", "-114119189293451177399682998067900973056", "33438062630312736182532067971588685824", "-10627376471401189621734353549295353856", "7672051501020020962770443543901110272"]], [["664118039373130391233733425037155931679568691200", "-3348596967175672799615118177851810834112577536", "825714986224527903482549317319427206416433152", "-143822427265694061193604136491247470104281088", "13787103919987666432296332073496629294923776", "-841861483871250508723103874109201945985024", "17262108464732856060183777883368800124928"], ["-3348596967175672799615118177851810834112577536", "6178636834617844644865120284428589943104733184", "-51126394283277797895195345755436649895952384", "-29954409200701550456056010461451562420011008", "3490329218508292198406384066227466686955520", "-220377150630914169433893041718127369388032", "3843316329771747244906429714646117122048"], ["825714986224527903482549317319427206416433152", "-51126394283277797895195345755436649895952384", "107887560258419619799716970361956976774086656", "-11651358389391747659604478909227310908440576", "624351081251233177153069621633979684749312", "10342205138654780679417824288762476101632", "-7328120648871574345334625039685351636992"], ["-143822427265694061193604136491247470104281088", "-29954409200701550456056010461451562420011008", "-11651358389391747659604478909227310908440576", "3301147394094746988866770252722311704608768", "-472246246247050911260046217583716762386432", "52582710139086760381351396754340653826048", "-5111914641533505842919363079647338168320"], ["13787103919987666432296332073496629294923776", "3490329218508292198406384066227466686955520", "624351081251233177153069621633979684749312", "-472246246247050911260046217583716762386432", "111002164328899697005343469959192617418752", "-16548999290615513265453942776390718849024", "1982547927303806544690925709155492691968"], ["-841861483871250508723103874109201945985024", "-220377150630914169433893041718127369388032", "10342205138654780679417824288762476101632", "52582710139086760381351396754340653826048", "-16548999290615513265453942776390718849024", "3698782150039322554362388178904438276096", "-546486493476645799720740214283679301632"], ["17262108464732856060183777883368800124928", "3843316329771747244906429714646117122048", "-7328120648871574345334625039685351636992", "-5111914641533505842919363079647338168320", "1982547927303806544690925709155492691968", "-546486493476645799720740214283679301632", "247586316915012169721227213072114909184"]], [["34722824320201288093999330230590505592031281152", "30511240567814636645931532055678766307868672", "-74367604168739427288226569717572141477527552", "6163738638650950779479588149689366786080768", "-312561238732583902593683900443068016361472"], ["30511240567814636645931532055678766307868672", "432834801078259878059450019821414448283779072", "-34683278515394354670529894474881355787272192", "1726622234159331007702085992130022901547008", "-29994625343223898105336466384835273818112"], ["-74367604168739427288226569717572141477527552", "-34683278515394354670529894474881355787272192", "9159444381143860614061420792784803397107712", "-1140855363341734884674187950615738256982016", "112966266843345847313840736930232950325248"], ["6163738638650950779479588149689366786080768", "1726622234159331007702085992130022901547008", "-1140855363341734884674187950615738256982016", "252573563150078896719988592424115062702080", "-32948482589216445250949060785723842494464"], ["-312561238732583902593683900443068016361472", "-29994625343223898105336466384835273818112", "112966266843345847313840736930232950325248", "-32948482589216445250949060785723842494464", "10164451946849728658160971446987670945792"]], [["1832266885044464877322319194420432507991228416", "-78238931235555265125552581123885628173320192", "2948839459978971627394440060988139910463488"], ["-78238931235555265125552581123885628173320192", "22357280772854704430307551348211814131302400", "-2158895939149033631464132654011726272921600"], ["2948839459978971627394440060988139910463488", "-2158895939149033631464132654011726272921600", "552494497177780763612147902538228602765312"]], [["38414891443011424026018900823921703354630144"]], [["651524927893813132259916071641098488252960079872", "-1252202531191255393547845159908331914396696576", "-471464090117509208111069206053272033033191424", "33845668800608440448712710413611028881342464", "-5492871589341526448372845070104866930556928", "1001344027043811632492164683219627898044416", "-143907369564218144432330956597430316957696", "17137743956591227874602091415389423534080"], ["-1252202531191255393547845159908331914396696576", "5357133176448648858878379667097435321147588608", "-87882299522890507951730320472541900616761344", "774500620279475712349478694424189241131008", "-1920887243425310962291208350263249106632704", "393631199046939186763998472929669986385920", "-48764552634763868039320185962162485723136", "4601607969390316711168671309566339710976"], ["-471464090117509208111069206053272033033191424", "-87882299522890507951730320472541900616761344", "104781002760504137629211915245217307238072320", "-4429344593188536331923478557321750386835456", "-599284159256086184499860668454489617858560", "121355729406291011006088527349408042319872", "-11878990085030833306638092268341792079872", "685074902144694633817362357100115656704"], ["33845668800608440448712710413611028881342464", "774500620279475712349478694424189241131008", "-4429344593188536331923478557321750386835456", "2424857984515203805248504176988218332282880", "-320033538927157803822226743324841745580032", "19970338997127614141933848764139154964480", "596774344311272097299383643208775892992", "-362665324363552593953615613305009733632"], ["-5492871589341526448372845070104866930556928", "-1920887243425310962291208350263249106632704", "-599284159256086184499860668454489617858560", "-320033538927157803822226743324841745580032", "118221469654878145453779011227256317018112", "-21100521998093689762183686239964291399680", "2812817838088341144582076081074365005824", "-317912089693211704310596679341348749312"], ["1001344027043811632492164683219627898044416", "393631199046939186763998472929669986385920", "121355729406291011006088527349408042319872", "19970338997127614141933848764139154964480", "-21100521998093689762183686239964291399680", "5881823589174419255421108852155878473728", "-1023573207379673721596213883439211872256", "140558635804522480110716493870267367424"], ["-143907369564218144432330956597430316957696", "-48764552634763868039320185962162485723136", "-11878990085030833306638092268341792079872", "596774344311272097299383643208775892992", "2812817838088341144582076081074365005824", "-1023573207379673721596213883439211872256", "251527308300344087104654277562997932032", "-41934608546256640862388510758591791104"], ["17137743956591227874602091415389423534080", "4601607969390316711168671309566339710976", "685074902144694633817362357100115656704", "-362665324363552593953615613305009733632", "-317912089693211704310596679341348749312", "140558635804522480110716493870267367424", "-41934608546256640862388510758591791104", "17941706839592619314284071182342815744"]], [["40245109357421949718656324603486782412650708992", "-539395134675868722959447177414726809976569856", "12778600407933336822804778361831140758650880", "-4518103824715434363916165720397953395326976", "743614968481278658138112410275061954510848", "-84483827638457997655373865153476633296896"], ["-539395134675868722959447177414726809976569856", "436262722637489057012278175915021442278752256", "-9184837666176513398990385117934446624899072", "-1883693783534732101194437172921779215138816", "282345578004209113989857732110629524733952", "-24634923485067318701152246725916913303552"], ["12778600407933336822804778361831140758650880", "-9184837666176513398990385117934446624899072", "9372803239107157392670321314010861056032768", "-1064839088432253185852137304124073858564096", "64395979566736594582007583367799431495680", "-422441881223409826074010862267500855296"], ["-4518103824715434363916165720397953395326976", "-1883693783534732101194437172921779215138816", "-1064839088432253185852137304124073858564096", "370274479906426913827531279169798434455552", "-60011073043356072770591628967579157004288", "7329882739908019013468605982781713940480"], ["743614968481278658138112410275061954510848", "282345578004209113989857732110629524733952", "64395979566736594582007583367799431495680", "-60011073043356072770591628967579157004288", "15691826469987038716784434483225692209152", "-2447512066973541783014985219564774621184"], ["-84483827638457997655373865153476633296896", "-24634923485067318701152246725916913303552", "-422441881223409826074010862267500855296", "7329882739908019013468605982781713940480", "-2447512066973541783014985219564774621184", "773354474006147124570152743494221824000"]], [["2029916672422896512747639888693877993646325760", "-12678284770611136736787215634485683786088448", "-4144360931196125760250169396472626584485888", "444435383268907648623917010420372871315456"], ["-12678284770611136736787215634485683786088448", "35789111037041809003944712967548281819234304", "-2925493967457207908212925745104562681806848", "148264493525033113179233833713748825604096"], ["-4144360931196125760250169396472626584485888", "-2925493967457207908212925745104562681806848", "1059382082919003481047345460751299254419456", "-147600218357110191107157062359318368616448"], ["444435383268907648623917010420372871315456", "148264493525033113179233833713748825604096", "-147600218357110191107157062359318368616448", "41598647137630355745910669139286010363904"]], [["119602371232489117586075003637646856384675840", "-5047709158839568764529794263281249613250560"], ["-5047709158839568764529794263281249613250560", "2717747450519784318338622806373989995249664"]], [["40757176302222464531895764156756642973387587584", "-43798984999221640030596786244852313028034560", "-27719421043694950518767459593743617627258880", "2689036322922727592519155239444605665542144", "-458400035969567466055140075831935983681536", "71518193941765602568768743719280368943104", "-8894221210580309786226959362812964503552"], ["-43798984999221640030596786244852313028034560", "395105270529608538317109002673039341032308736", "-8186218700128637244073866317411090618646528", "164515921627884922407736393766854086098944", "-149044616156036319762201630274414767505408", "30798594949056775820583207083017678880768", "-3985867515078471103951205277798471041024"], ["-27719421043694950518767459593743617627258880", "-8186218700128637244073866317411090618646528", "9005024516162865313466049364840719100936192", "-373093961319376196964082240614059282006016", "-58749648207404228488307479621345648574464", "12222816215660183253754620386173119365120", "-1313578324385997375750062700374538584064"], ["2689036322922727592519155239444605665542144", "164515921627884922407736393766854086098944", "-373093961319376196964082240614059282006016", "282694161462766198377149369416770759163904", "-39578526470572048152819905279468058443776", "2673196612395527130624738698896468869120", "38775661294109647172094579546320273408"], ["-458400035969567466055140075831935983681536", "-149044616156036319762201630274414767505408", "-58749648207404228488307479621345648574464", "-39578526470572048152819905279468058443776", "16586023008208016830799502500531577815040", "-3194067348954124853131489920404001128448", "451766683836617886742694108242760433664"], ["71518193941765602568768743719280368943104", "30798594949056775820583207083017678880768", "12222816215660183253754620386173119365120", "2673196612395527130624738698896468869120", "-3194067348954124853131489920404001128448", "984838157312813267307215679542788096000", "-179958390722637132816326818605280788480"], ["-8894221210580309786226959362812964503552", "-3985867515078471103951205277798471041024", "-1313578324385997375750062700374538584064", "38775661294109647172094579546320273408", "451766683836617886742694108242760433664", "-179958390722637132816326818605280788480", "59387102980418868613140376422619021312"]], [["2535031914088809509315057547580271935031869440", "-31641599345829725840531548166172286159683584", "1212437840747049308265880904936991871729664", "-332211866134469887825371853559031064952832", "47879905269662407556108544715909064818688"], ["-31641599345829725840531548166172286159683584", "33097792338662176046714369288034271713296384", "-588319760169069546510109293061424315105280", "-165157361046057187608262301354749052583936", "24223920141479043476283942568122394869760"], ["1212437840747049308265880904936991871729664", "-588319760169069546510109293061424315105280", "1059996665670051469500648156308230012665856", "-124992816887980723248397745307170260385792", "7944893815460915138247238481960706768896"], ["-332211866134469887825371853559031064952832", "-165157361046057187608262301354749052583936", "-124992816887980723248397745307170260385792", "55070119951749706094651897630551403659264", "-9686173956692469435357571843190863953920"], ["47879905269662407556108544715909064818688", "24223920141479043476283942568122394869760", "7944893815460915138247238481960706768896", "-9686173956692469435357571843190863953920", "3196292144865490073787283380129075560448"]], [["127623165897230427823575001037826525377855488", "-511491168775133636975317024616994050146304", "-284141261275202638504231825610545037312000"], ["-511491168775133636975317024616994050146304", "3604105670452345076336097764121290626564096", "-298457109615978134918174870474239948881920"], ["-284141261275202638504231825610545037312000", "-298457109615978134918174870474239948881920", "188476535903717013838024772569495270064128"]], [["7783698047435840024168063542831977060106240"]], [["2549735922814695399787348285205395028647608320", "-926266349107161929759588844739281220009984", "-1921891375670452258082611766063727669936128", "195582022770371799648338920292002354429952", "-33017169805998904809139730744023611080704", "5069341456633852875058126080047734325248"], ["-926266349107161929759588844739281220009984", "30163751653403377706004212375434178745860096", "-625083120136605822029938312716007078100992", "24791498731766521505213523085570070282240", "-13975909716899335577089701839826849890304", "2686233453595576486984010957841261133824"], ["-1921891375670452258082611766063727669936128", "-625083120136605822029938312716007078100992", "844853322466187444283498130779048612200448", "-27750647162267079494453360462277348687872", "-7085573741566914746028091717342724096000", "1346806814368800672456589470162372001792"], ["195582022770371799648338920292002354429952", "24791498731766521505213523085570070282240", "-27750647162267079494453360462277348687872", "38355227829399829773021643800044900450304", "-5708123257956462239074974199547074445312", "412793545419654554989307708848589504512"], ["-33017169805998904809139730744023611080704", "-13975909716899335577089701839826849890304", "-7085573741566914746028091717342724096000", "-5708123257956462239074974199547074445312", "2989504907988064969865004340972225560576", "-631263921933604241029228083000515756032"], ["5069341456633852875058126080047734325248", "2686233453595576486984010957841261133824", "1346806814368800672456589470162372001792", "412793545419654554989307708848589504512", "-631263921933604241029228083000515756032", "239234516604778955912984671737849315328"]], [["160437089504812798881240330261001538734391296", "-2057729940900333069303862722092479119622144", "96119338329539921341188621710786501279744", "-23754647978064454756952408887621316509696"], ["-2057729940900333069303862722092479119622144", "2765885336359310993464491512609759513542656", "-33282474211774410728928903981764500783104", "-16285400852088388445473744540857031196672"], ["96119338329539921341188621710786501279744", "-33282474211774410728928903981764500783104", "146051814586709482219297909524828281372672", "-17638437767491052816262553141277393682432"], ["-23754647978064454756952408887621316509696", "-16285400852088388445473744540857031196672", "-17638437767491052816262553141277393682432", "12883794868986446795593221369442770878464"]], [["8004216475126033449141850843018138539261952", "-14291308506880084957274268373697706328064"], ["-14291308506880084957274268373697706328064", "486993137243365826896301302632758661611520"]], [["159441188638575650630064385026226206673993728", "62412055092982095049372181069960566538240", "-132150521836062859964564587554044993601536", "14294359663411539814436395389538898280448", "-2382039647066092202523151076539527856128"], ["62412055092982095049372181069960566538240", "2406660335517716924491204936785974412705792", "-52912355675758371097636852242967932436480", "3254159657692813103368293588378469793792", "-1338267445160919785250667953802035855360"], ["-132150521836062859964564587554044993601536", "-52912355675758371097636852242967932436480", "88666694764412414632252159029543088160768", "-2017314083042485808612818651855049457664", "-933886464210311804435631808133904465920"], ["14294359663411539814436395389538898280448", "3254159657692813103368293588378469793792", "-2017314083042485808612818651855049457664", "6696717814911748641842460182172812705792", "-1044044288321714068434509968049210130432"], ["-2382039647066092202523151076539527856128", "-1338267445160919785250667953802035855360", "-933886464210311804435631808133904465920", "-1044044288321714068434509968049210130432", "870486579886037920058092091683995910144"]], [["10155141333273483804126235999005657106743296", "-134350614189910795705409915233266621743104", "7510747643291799849733933857627250360320"], ["-134350614189910795705409915233266621743104", "258112767667237580566459753452825684738048", "-1357504769164832400450319499996283535360"], ["7510747643291799849733933857627250360320", "-1357504769164832400450319499996283535360", "30522241819528009349285317133033168437248"]], [["501219915215282828856665147693392879157248"]], [["9960869961988086380855927880027668148649984", "12147367960191341309106911096946238160896", "-9158668771421942738211980432295998783488", "1041700192789889718145750151998574952448"], ["12147367960191341309106911096946238160896", "205208529249121961051931206606367857049600", "-4870102451796214929536564775949875281920", "404254841743898985164877459236564500480"], ["-9158668771421942738211980432295998783488", "-4870102451796214929536564775949875281920", "11030973049830769755375888223723119968256", "-110133013705600324507860764919441915904"], ["1041700192789889718145750151998574952448", "404254841743898985164877459236564500480", "-110133013705600324507860764919441915904", "1914524459928694401406248958082523594752"]], [["643102630777613587729218106909211593015296", "-8868138548079859925824621341219137519616"], ["-8868138548079859925824621341219137519616", "31880205496270227520123467575505566302208"]], [["621795968706558230092797317209444019339264", "1331582103556081951990916163172244127744", "-637465033579271312354974684007406501888"], ["1331582103556081951990916163172244127744", "19736622014361539390845610511247391850496", "-514408356459792505016568453293930446848"], ["-637465033579271312354974684007406501888", "-514408356459792505016568453293930446848", "2024662521270596236136683193189605048320"]], [["40748170744750554850844585278675991134208"]], [["38779083238557817241170484556780814729216", "123068427749370038488868661961609445376"], ["123068427749370038488868661961609445376", "2539068367997279450690174374425607012352"]], [["2416000687568560153023203309618001346560"]], [["85310167628026091210563345054024756231963653610751276122203902502240256", "-17188949558626117865561417655233553410452560715876587268914569117958144", "1550112644455283806810979322719658327238397353563516866159447709319168", "-468444383201513208869704834282784440421808633122411460062103021289472", "52227165707087052308940090298456244698431671940977806844389897535488", "-6300044249478216545757306905956835875343916093426507271525992759296", "581959635156213002267972057528428463923172055242239683117598113792", "-9934161984425606468072113532966287420636575709189311300775182336", "43906596702732813486614172828737287661486083302397716853199732736", "40405395563118028461713593981273785792453057797448804073908207616"], ["-17188949558626117865561417655233553410452560715876587268914569117958144", "4758593532003275705462265985733187544107220773364781629909500793192448", "-428384421660886919081773596240591588993114825748217645048404543275008", "129595332089448946598841631919019960858253862926563688809450421878784", "-14464293624081418694710535539073765483174925046953813003888633053184", "1747614484542004111920963094911516572365801834953533434371470524416", "-162764925632806458715987688147284244869898930156144041348793630720", "2498391278898737872835553830818883445902448974194795803167424512", "-19510232441931149794172143487259057418799211640460662886937657344", "-18303564212310106872014349478834853644369897142685129679017345024"], ["1550112644455283806810979322719658327238397353563516866159447709319168", "-428384421660886919081773596240591588993114825748217645048404543275008", "38564906274782026978874850486878239247818084917231475158681347162112", "-11666640402421749810086034435567446047606314796006658897218298183680", "1302121430860717270793733834667751077154223187947202165846245900288", "-157324593221686289174310322961988063148667751944023301298382176256", "14651943375921406449823569152480533906769394720767559565330874368", "-225019492066349459281647084344511440289480879261466526130110464", "1753279661137174670263170230849054477812019922004982012410068992", "1644751311474388172277631548471409332580266797132723503096659968"], ["-468444383201513208869704834282784440421808633122411460062103021289472", "129595332089448946598841631919019960858253862926563688809450421878784", "-11666640402421749810086034435567446047606314796006658897218298183680", "3529398158953518830724107789924804378629489351694675312976165076992", "-393919666585039058201676987792766824717083595111241451288922161152", "47594282549139483804849045948725411111414250341324613889847984128", "-4432650286747943440769475529859774041636534440386456352406372352", "68053664320289797797986537051443178965104013346739212821463040", "-530973247434580178251783619370758825869271024936751509763260416", "-498122760887212310535330165455863981936835383484441344232914944"], ["52227165707087052308940090298456244698431671940977806844389897535488", "-14464293624081418694710535539073765483174925046953813003888633053184", "1302121430860717270793733834667751077154223187947202165846245900288", "-393919666585039058201676987792766824717083595111241451288922161152", "43965906278503361581708105480370451585460534456359353871713173504", "-5312086954008837029960920908599588617446477155697173450373201920", "494748066406086640441207545791533036559100710367018984335736832", "-7593340354724858356191176403935189812894487115247224304435200", "59327202724038115842687492769469484208915802082084350662279168", "55658633750138573819460241385270693461598933874959555355475968"], ["-6300044249478216545757306905956835875343916093426507271525992759296", "1747614484542004111920963094911516572365801834953533434371470524416", "-157324593221686289174310322961988063148667751944023301298382176256", "47594282549139483804849045948725411111414250341324613889847984128", "-5312086954008837029960920908599588617446477155697173450373201920", "641826052378809894317982825749123305724217643961039195083898880", "-59779400493797290221385161884786203197914193499732023126786048", "917048838250710119581531057523631485430213111877907320406016", "-7179719498969013050244365574952365535276431907245977606553600", "-6736097244200433630761644625830426627150699519992603697217536"], ["581959635156213002267972057528428463923172055242239683117598113792", "-162764925632806458715987688147284244869898930156144041348793630720", "14651943375921406449823569152480533906769394720767559565330874368", "-4432650286747943440769475529859774041636534440386456352406372352", "494748066406086640441207545791533036559100710367018984335736832", "-59779400493797290221385161884786203197914193499732023126786048", "5568818882335027763948218437063065214084812058112250838253568", "-85221860077171642274510027606133772932261768867351348903936", "674176460361450858780645167091216197399618681879232220495872", "632682296561220250935745274024932224770893408168153851101184"], ["-9934161984425606468072113532966287420636575709189311300775182336", "2498391278898737872835553830818883445902448974194795803167424512", "-225019492066349459281647084344511440289480879261466526130110464", "68053664320289797797986537051443178965104013346739212821463040", "-7593340354724858356191176403935189812894487115247224304435200", "917048838250710119581531057523631485430213111877907320406016", "-85221860077171642274510027606133772932261768867351348903936", "1347346551529043763680519941862055023403689504783143534592", "-9202786247460814279444586191428822684430653554991885713408", "-8602839647583518372606007375506212143879842873687807098880"], ["43906596702732813486614172828737287661486083302397716853199732736", "-19510232441931149794172143487259057418799211640460662886937657344", "1753279661137174670263170230849054477812019922004982012410068992", "-530973247434580178251783619370758825869271024936751509763260416", "59327202724038115842687492769469484208915802082084350662279168", "-7179719498969013050244365574952365535276431907245977606553600", "674176460361450858780645167091216197399618681879232220495872", "-9202786247460814279444586191428822684430653554991885713408", "110390377766620655158065562363432255344822907326451666649088", "104461894670754290389395815484124784923426427192691587547136"], ["40405395563118028461713593981273785792453057797448804073908207616", "-18303564212310106872014349478834853644369897142685129679017345024", "1644751311474388172277631548471409332580266797132723503096659968", "-498122760887212310535330165455863981936835383484441344232914944", "55658633750138573819460241385270693461598933874959555355475968", "-6736097244200433630761644625830426627150699519992603697217536", "632682296561220250935745274024932224770893408168153851101184", "-8602839647583518372606007375506212143879842873687807098880", "104461894670754290389395815484124784923426427192691587547136", "98871061986099066116765385507255861521882642787343322316800"]], [["59951060244322119042082664050271080041267855360", "592589873059832572494309819953881418808950784", "-385836121786383129394569106316120229152817152", "54305710593779144255478140658146194803916800", "-6092757224027770746203059494740938532585472", "640742612120590915189289660340636963831808", "-90682591282186078838968673653801435004928"], ["592589873059832572494309819953881418808950784", "114394584641821546878389445888204581900386304", "-19572474568897208100524241729226838128984064", "2235939808218336547168237873718024101429248", "-221630442288832920349304318615724138430464", "21255737080949316477021847494812510453760", "8363139773186821570003011395940687806464"], ["-385836121786383129394569106316120229152817152", "-19572474568897208100524241729226838128984064", "5964547092205344607299205606923143680622592", "-851969414762534776978453378621578533666816", "98802143014099455919791532142905610207232", "-10581075795603725121061143839797835464704", "-1575838897337796257044470030734580514816"], ["54305710593779144255478140658146194803916800", "2235939808218336547168237873718024101429248", "-851969414762534776978453378621578533666816", "142987640047317460445122355593415950860288", "-19057026259689348325345688113588725612544", "2248241105820586131795986229830982041600", "-717659366005858475643395287121192288256"], ["-6092757224027770746203059494740938532585472", "-221630442288832920349304318615724138430464", "98802143014099455919791532142905610207232", "-19057026259689348325345688113588725612544", "2880601648224771639414956447769175261184", "-362106693772445025086796306673290969088", "613996134490781736749084047912076312576"], ["640742612120590915189289660340636963831808", "21255737080949316477021847494812510453760", "-10581075795603725121061143839797835464704", "2248241105820586131795986229830982041600", "-362106693772445025086796306673290969088", "88293017630784970728093774315314479104", "30546467849047546988331726491120304128"], ["-90682591282186078838968673653801435004928", "8363139773186821570003011395940687806464", "-1575838897337796257044470030734580514816", "-717659366005858475643395287121192288256", "613996134490781736749084047912076312576", "30546467849047546988331726491120304128", "7261606375466291561546813911953672503296"]], [["2027437831024114833787233140536741184571179008", "-160105890505585022092466507888601366844669952", "13807089463130763661398856921144958128226304", "-1224262898769397133382315674459846404472832", "109468414848644978957020183434123284578304"], ["-160105890505585022092466507888601366844669952", "19748727552668727723853721280910253895974912", "-2221601712092213305733648602227639825989632", "227241997822361327674790566371144000077824", "-21725403128648342669472019932351614156800"], ["13807089463130763661398856921144958128226304", "-2221601712092213305733648602227639825989632", "341124265223306052005649902342759646232576", "-42197148759649121146529361916987432763392", "4513396402106147142107165211635948191744"], ["-1224262898769397133382315674459846404472832", "227241997822361327674790566371144000077824", "-42197148759649121146529361916987432763392", "5860852578300114130163615499476564705280", "-676303731719551376211752327423199281152"], ["109468414848644978957020183434123284578304", "-21725403128648342669472019932351614156800", "4513396402106147142107165211635948191744", "-676303731719551376211752327423199281152", "314432978783200567617553890431190695936"]], [["38474838850874666391780277097675126632087552", "-3562274642612797429955317022789964681707520", "300808770220939183743569367045842480922624"], ["-3562274642612797429955317022789964681707520", "672452015172761541449685773768980380516352", "-72486212115571701351106676480998790660096"], ["300808770220939183743569367045842480922624", "-72486212115571701351106676480998790660096", "8857294518157404548756682373955443490816"]], [["1058695331494716404724270458707641376964608"]], [["1132781441290072542184279017359505696868212630541055459991153016832", "68725735968842741427098167463334053424977095140430887147532189696", "-2882812311336097411990231637602219644651092146904260033954971648", "-1002643850750950379670967633270823157102985444466317569774583808", "252783301708148224625965977317788052048881963565318653087842304", "-13879098474019301338298987042043696516738675449121525393784832", "505708497320488096913677018839987223798145506526141050045595648", "475343903065106967003307606729266519781561178838012345230295040"], ["68725735968842741427098167463334053424977095140430887147532189696", "4169583480357887739752262860016000584077639979057753246230642688", "-174899932621583479330476334914174682318974997202022361750044672", "-60830301456049705597082279031345469753591953383070431212208128", "15336337458655326657601773026824079962007456835379248599400448", "-842043506755126121981943931474236116123956965922810154188800", "30681283606188851753075473720725623025722748934328699406254080", "28839066730513550088782935714863156339226766349351090556764160"], ["-2882812311336097411990231637602219644651092146904260033954971648", "-174899932621583479330476334914174682318974997202022361750044672", "7336460961901357949956445278317160913171679438260979195969536", "2551625522341264992232116995317311033280200472759672674189312", "-643307515203041712235457308658667862855711790915180193382400", "35320878761557382849373848740656309935610858991553112702976", "-1286976135804704163188159976294036083799635540198981806063616", "-1209701365087726313539003248086486947101324045897819265957888"], ["-1002643850750950379670967633270823157102985444466317569774583808", "-60830301456049705597082279031345469753591953383070431212208128", "2551625522341264992232116995317311033280200472759672674189312", "887456886920578693905930109451701772959505851037858098315264", "-223742739589335665631711140770263203553607576506496645595136", "12284622815760732237291163333080738901701727612609578926080", "-447611071852872257718925468435013604299890862697089584857088", "-420734860254602020977387975942828330173715835003724476973056"], ["252783301708148224625965977317788052048881963565318653087842304", "15336337458655326657601773026824079962007456835379248599400448", "-643307515203041712235457308658667862855711790915180193382400", "-223742739589335665631711140770263203553607576506496645595136", "56409290701038159761950322600279985289961446092813910409216", "-3097159089223390503728428380918831882131083419001326403584", "112850245417998910432712852225185005099417556151145571811328", "106074302494567842710332767374353793392261126158884653760512"], ["-13879098474019301338298987042043696516738675449121525393784832", "-842043506755126121981943931474236116123956965922810154188800", "35320878761557382849373848740656309935610858991553112702976", "12284622815760732237291163333080738901701727612609578926080", "-3097159089223390503728428380918831882131083419001326403584", "170049903211821857303123226038410169597020627670860300288", "-6196056695160910894718458147691259173180162264689086038016", "-5824022710110692685741190513249791498917865909859592962048"], ["505708497320488096913677018839987223798145506526141050045595648", "30681283606188851753075473720725623025722748934328699406254080", "-1286976135804704163188159976294036083799635540198981806063616", "-447611071852872257718925468435013604299890862697089584857088", "112850245417998910432712852225185005099417556151145571811328", "-6196056695160910894718458147691259173180162264689086038016", "225763836641686493500006332783842522058781481701983156961280", "212208147280155911072664663594484840288701983023485165764608"], ["475343903065106967003307606729266519781561178838012345230295040", "28839066730513550088782935714863156339226766349351090556764160", "-1209701365087726313539003248086486947101324045897819265957888", "-420734860254602020977387975942828330173715835003724476973056", "106074302494567842710332767374353793392261126158884653760512", "-5824022710110692685741190513249791498917865909859592962048", "212208147280155911072664663594484840288701983023485165764608", "199466391260651034557582151962271733171891549382678354591744"]], [["16576431923145635829218522952603124491070569234425003769394626560", "448049060175010014903856987755139214234308469115839393881391104", "-248099828534101735599752763431346344821178458929124657978146816", "38272594651292326598178357819090471386001516400237731467231232", "-6127068636719752784938120977926446674190113204816048113582080", "225900574013733014687832749492185508222254052464793186895659008"], ["448049060175010014903856987755139214234308469115839393881391104", "12110444591118900901075251097025083004021534159563006844862464", "-6705960336920981137476785560171619606609006973440398909767680", "1034480770257133979899485224227841453456110863360164144087040", "-165610268665653561144671371153362124617586446390953284468736", "6105930416697378967165556966355976410081976532326197860761600"], ["-248099828534101735599752763431346344821178458929124657978146816", "-6705960336920981137476785560171619606609006973440398909767680", "3713315700509928730015430413198115910683134503671224548196352", "-572826782902680360947863578755965910879946019226680729534464", "91703973764359769311431105093816244882855586342057828941824", "-3381058959998837859088639438884492390719569636683145354936320"], ["38272594651292326598178357819090471386001516400237731467231232", "1034480770257133979899485224227841453456110863360164144087040", "-572826782902680360947863578755965910879946019226680729534464", "88365910597252525810911593580982357464113365912217614024704", "-14146519312542236164996541776562939392055663630735466561536", "521571900443167824417550772258386277988717711945991563771904"], ["-6127068636719752784938120977926446674190113204816048113582080", "-165610268665653561144671371153362124617586446390953284468736", "91703973764359769311431105093816244882855586342057828941824", "-14146519312542236164996541776562939392055663630735466561536", "2264719588215873834398234628321333980571143289107260637184", "-83498567633478789651754425284455481598323779576047490564096"], ["225900574013733014687832749492185508222254052464793186895659008", "6105930416697378967165556966355976410081976532326197860761600", "-3381058959998837859088639438884492390719569636683145354936320", "521571900443167824417550772258386277988717711945991563771904", "-83498567633478789651754425284455481598323779576047490564096", "3078531590895595374951711992113286854180198774829226282450944"]], [["505763965098885215336284035204935153658888192", "-45427847218191738234925931254737246709874688", "4202611707415288978098971465215408714285056", "-393048248077389358895516196020505030950912"], ["-45427847218191738234925931254737246709874688", "8230280928351483898966529290175097893552128", "-1007241447207365876240819945240617226862592", "105500951645970616649931771026314759241728"], ["4202611707415288978098971465215408714285056", "-1007241447207365876240819945240617226862592", "173372722240605821323519121787998749851648", "-22008820749665589398692078041033571565568"], ["-393048248077389358895516196020505030950912", "105500951645970616649931771026314759241728", "-22008820749665589398692078041033571565568", "4408229691733602894553165486388408221696"]], [["20397167067464074589210358662486519745347584", "-1711035172350625825610783737269674208919552"], ["-1711035172350625825610783737269674208919552", "397013689288005752389339467425974845440000"]], [["1012225785644571623159929192862431545482019823320062292384790085632", "187226556958706261896610109304055206991414577360239697021810769920", "-5111450140648802742558715801629987883100017844366700745018310656", "-2802645698838941244461068738036607849126068835476887387945041920", "564056880026433752645499880442176433519019967388442191101689856", "-2033367377250677861151299101090313292892354934219978997497856000", "-926206179416882719994551637243413305644832030298266504318156800"], ["187226556958706261896610109304055206991414577360239697021810769920", "34637780482882676881916401212808635072713220789977452567225958400", "-947104809266374032587670192534002780952053410406554718244438016", "-519131776131946289526308775698619303398701393720887917229899776", "104644470459307048816053018445999343850356744816166359319707648", "-375980215124899324812718308250932854777321257810697721076514816", "-169393125365280405564308950831188110005457093554587982540832768"], ["-5111450140648802742558715801629987883100017844366700745018310656", "-947104809266374032587670192534002780952053410406554718244438016", "26186670314944414836508551830192948794878166889219873285603328", "14319387499198487866134834277783211759340787352391008909262848", "-2919035813174833597023839897250290486528667909874410942627840", "10240408615625970562260356350446707095671636131626516905721856", "4243484138050512307912223611334441119346336355881086405836800"], ["-2802645698838941244461068738036607849126068835476887387945041920", "-519131776131946289526308775698619303398701393720887917229899776", "14319387499198487866134834277783211759340787352391008909262848", "7834108956112950886887127059627778985412065218305894484279296", "-1593189265817560636338607965333671155343901447404178083151872", "5617747220324070658504551009189549623260198335855116033196032", "2371739237657235616348476189032570787509148716226457383206912"], ["564056880026433752645499880442176433519019967388442191101689856", "104644470459307048816053018445999343850356744816166359319707648", "-2919035813174833597023839897250290486528667909874410942627840", "-1593189265817560636338607965333671155343901447404178083151872", "327639463950892639541702134815451618957235372779603281051648", "-1127898309843629795942418131824578041892170086206593000538112", "-434432619917439812966907242168271469314884500762947416489984"], ["-2033367377250677861151299101090313292892354934219978997497856000", "-375980215124899324812718308250932854777321257810697721076514816", "10240408615625970562260356350446707095671636131626516905721856", "5617747220324070658504551009189549623260198335855116033196032", "-1127898309843629795942418131824578041892170086206593000538112", "4086661930586164144533086255002898634052014194931499882512384", "1892356882946667018307391265448276068875546708055261043490816"], ["-926206179416882719994551637243413305644832030298266504318156800", "-169393125365280405564308950831188110005457093554587982540832768", "4243484138050512307912223611334441119346336355881086405836800", "2371739237657235616348476189032570787509148716226457383206912", "-434432619917439812966907242168271469314884500762947416489984", "1892356882946667018307391265448276068875546708055261043490816", "1348417828370948309291742032533807260820057351431423459852288"]], [["95523587606982970052379629313763687172826741226118354196408303616", "3809991301580865767284776521289303893448655064278985024242450432", "-2850532887635683790810245472040481795584778283950184897965981696", "276096695937906814735848524828491636512157041286958161890115584", "-1307624512442918071151016804827009479312634268272014258354520064"], ["3809991301580865767284776521289303893448655064278985024242450432", "151962819673878201619686748782260339132935660057310673969872896", "-113694489275737979712317330875315048849168265097980936175222784", "11012212127612177036299059294955962312531611265820980263518208", "-52155055551716330585120318882064949053729179472051182394933248"], ["-2850532887635683790810245472040481795584778283950184897965981696", "-113694489275737979712317330875315048849168265097980936175222784", "85063155049451224845514112380766952892377230760868589913243648", "-8239040551707878968629854216794109538120177082246610567561216", "39021008012523933396711132136238457287240718205020051953680384"], ["276096695937906814735848524828491636512157041286958161890115584", "11012212127612177036299059294955962312531611265820980263518208", "-8239040551707878968629854216794109538120177082246610567561216", "798016358236700535018197571493945409208781097936728637833216", "-3779493803125479605776365397302711661310522886842639370420224"], ["-1307624512442918071151016804827009479312634268272014258354520064", "-52155055551716330585120318882064949053729179472051182394933248", "39021008012523933396711132136238457287240718205020051953680384", "-3779493803125479605776365397302711661310522886842639370420224", "17900100994705346770395463564754762904131476402937889835450368"]], [["196070628505257461676533732948252937064284160", "-18840585305550767414813187145552094111465472", "3628379953936993134607216488073459474104320"], ["-18840585305550767414813187145552094111465472", "7455308070486506553092178831043962775535616", "-1769129889809315920587900033524348900868096"], ["3628379953936993134607216488073459474104320", "-1769129889809315920587900033524348900868096", "979979238941041108524172452138137268781056"]], [["8948287594951056576847750691817849851215872"]], [["1664354334300573911667817433940260762935892710623799652270872715067392", "23494843313462968502238302420568876617276388419757450919374735015936", "-835359363127905429489163477593279564057131936381208436024994168832", "-226165882937957238017985665420599331385212946572956418969765412864", "26085324965579670318526642166485965740768532034568452640828555264", "-23257593195842140678565367336023515914709044942520423815063797760"], ["23494843313462968502238302420568876617276388419757450919374735015936", "333042340591393203718964438884082456689487084525550226357560016896", "-11797334438891303757623408952234568842218674967567347305926361088", "-3349143261303804350819937291682078232875416540825839224099962880", "414195138551424853472159131783848708882828886567670012092350464", "-233176937394056076509628808941371815897965332104206069570469888"], ["-835359363127905429489163477593279564057131936381208436024994168832", "-11797334438891303757623408952234568842218674967567347305926361088", "419294948624623159746914171337587510922054540012155269241896960", "114082308271364954328552259443382890446008931216992677350342656", "-13259067604831481037033702880652557425264273421068959423135744", "11328554510459135883024964486067462178511364638796358134792192"], ["-226165882937957238017985665420599331385212946572956418969765412864", "-3349143261303804350819937291682078232875416540825839224099962880", "114082308271364954328552259443382890446008931216992677350342656", "48506498727075009845842938915757273510067418714033262159724544", "-8765291187094784772025969733684870387277370533640763118452736", "-7645952791317809029199958312897368737864770273636347463860224"], ["26085324965579670318526642166485965740768532034568452640828555264", "414195138551424853472159131783848708882828886567670012092350464", "-13259067604831481037033702880652557425264273421068959423135744", "-8765291187094784772025969733684870387277370533640763118452736", "1942302765076634755438529097079701280274156767614055384875008", "2809685468152382680061884590389568841062046994943966393139200"], ["-23257593195842140678565367336023515914709044942520423815063797760", "-233176937394056076509628808941371815897965332104206069570469888", "11328554510459135883024964486067462178511364638796358134792192", "-7645952791317809029199958312897368737864770273636347463860224", "2809685468152382680061884590389568841062046994943966393139200", "6895428126848397494472841055495817823122502679799937124794368"]], [["24508713023315369689266157177243766480429829263507456766287126986752", "1008506995780704354264979584609424551616621726857979077316262756352", "167836960953805137894771769361076769559045894320632043234771599360", "-16778388906742550309353894450840825817555601538188000570650918912"], ["1008506995780704354264979584609424551616621726857979077316262756352", "41535251029478020160131882082225591330822600466473418910913789952", "6967016128427079578251721947195912613468573371560367944743518208", "-802524544193870932542236744562468478131386923213615207374913536"], ["167836960953805137894771769361076769559045894320632043234771599360", "6967016128427079578251721947195912613468573371560367944743518208", "1250935465899147615791283502953685791139368606065948893061840896", "-302492863674661136132418445666512400942244386235166435259187200"], ["-16778388906742550309353894450840825817555601538188000570650918912", "-802524544193870932542236744562468478131386923213615207374913536", "-302492863674661136132418445666512400942244386235166435259187200", "357929112585151983186532495684837403058270658441452028803678208"]], [["251499000132348982250788479148844053465618191006582415336440594432", "-28753882118430963951919246026311608249591854023621294253573931008"], ["-28753882118430963951919246026311608249591854023621294253573931008", "3287431506469352662131187606664169378826880622211908557036584960"]], [["8875422135485590002765217363716647712033035566515086129956153982976", "-528497293058176805876868194019006533535714888894440858060891095040", "-68084520952821498153687692469921746500047002514598749227337121792", "-8068250750931560305758825638891063537273059924860659178164715520", "-864904887994258631488241744249639230395722751121993127797194752"], ["-528497293058176805876868194019006533535714888894440858060891095040", "35810655164859562088182908228568171273985764639885979735805657088", "4242925066610459347774860613080784218356503704363159919469264896", "-61675335435147784035688663226241888015760923549332343541989376", "-112215396899885663633121818865803151583379623368624002652176384"], ["-68084520952821498153687692469921746500047002514598749227337121792", "4242925066610459347774860613080784218356503704363159919469264896", "531886024869328632881429344898110732576822992799494424273879040", "38884107750129183156052667222074448003474593139944781980368896", "-5941820910260430621203381279923421566746526204373841572003840"], ["-8068250750931560305758825638891063537273059924860659178164715520", "-61675335435147784035688663226241888015760923549332343541989376", "38884107750129183156052667222074448003474593139944781980368896", "75267906931262248322934680865063378633361770464239279151251456", "19019202467768151391775864494284498360867380232136461912113152"], ["-864904887994258631488241744249639230395722751121993127797194752", "-112215396899885663633121818865803151583379623368624002652176384", "-5941820910260430621203381279923421566746526204373841572003840", "19019202467768151391775864494284498360867380232136461912113152", "27641823592785210936498398706867884060446631268475068244557824"]], [["2571031196468411840004909224857137762783662408140639182879385976832", "170242987327330425410081132340507184971569844902292429460134166528", "14040706275691975452594202270325874152437368756939372052306984960"], ["170242987327330425410081132340507184971569844902292429460134166528", "11404538854141794299980833962856711131996236270660094843838005248", "707789507724027220055759318404703447107415654545061093956386816"], ["14040706275691975452594202270325874152437368756939372052306984960", "707789507724027220055759318404703447107415654545061093956386816", "450487390464466205953164132708051028508728606736947947929337856"]], [["29846277561719289352952461336403575567868248741167999111785349120"]], [["9850584240078510587208550912072469091168755790920307521172837236736", "-275545349412575290292497955828225710701134171864259164366633435136", "1735132461183111125646771172396622111560928819864676698154860544", "-7472172620369751971087117470338805936373808265763274263187423232"], ["-275545349412575290292497955828225710701134171864259164366633435136", "73984268905753189622529467207714077632419599573607897790823792640", "-3830333655584231693955406096527391502380342378001162028107956224", "-356451010996054502161115612711697470227437514499482495555207168"], ["1735132461183111125646771172396622111560928819864676698154860544", "-3830333655584231693955406096527391502380342378001162028107956224", "823807715144473272842916274316205158830378012782987883996774400", "-124431007992391496149170085461880359772838722256518306011807744"], ["-7472172620369751971087117470338805936373808265763274263187423232", "-356451010996054502161115612711697470227437514499482495555207168", "-124431007992391496149170085461880359772838722256518306011807744", "50220719698922379108022522402633499425300111232748421459738624"]], [["479792894109763430462729629452231147389756468731585305985337524224", "-6475232109856376291058030351338985448687755647034909112221564928"], ["-6475232109856376291058030351338985448687755647034909112221564928", "87389020119424569398209080884182709132284233379759439046770688"]], [["1539670877704304783974036491639118235413825936292303384378920140800", "19959372918635853498698754184246140413494034281976563686661160960", "-1889348945590205610381433204740488306335456735539626326188097536"], ["19959372918635853498698754184246140413494034281976563686661160960", "258741379780570803990866399239993015112871471026032923348303872", "-24492390370267584670596578696858138605013072168103884227608576"], ["-1889348945590205610381433204740488306335456735539626326188097536", "-24492390370267584670596578696858138605013072168103884227608576", "2318443175027938844963680277700230219471663597205593469747200"]], [["6370823046895392774461012976352411837792256"]], [["7128114920127069332538864877453126066503680", "-11319732609770862194304376442090957045760"], ["-11319732609770862194304376442090957045760", "440179498483219396126740224272894143758336"]], [["413330772491037880333959902724771685597184"]]], "claim": {"K_lower_bound": 962145, "sdp_bound_num": "85310167628026091210636684510919671291102178649352071692220843287379968", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 0.7725415002003158, "theta": 1.0, "seconds_model": 0.7608034610748291, "seconds_solve": 43.86097860336304, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q17_n8_R3.json <==
{"problem": {"q": 17, "n": 8, "R": 3, "lambda": [1, 1, 1, 1, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["221597948893021536210642043176016179607612948480", "50813549810628821334445679053389080391843840", "329400363971507142764764972787630259361323941888", "50756198738192357093720606975482389424242688", "986662698767286432597434313465101262219655512064", "50741230228457577826595950316449856451772416", "7877892100397415977982040655723870004597001027584", "50736287135044256097842764175322210906406912", "10722227445871732657549687094650754487260108816384", "50736101150353825919676197428188024921915392", "12223325278052569812878206305647605576496524034048", "50736041950538302781104776919182124972507136", "11932196206101121725588128936738642241762080325632", "50736052226625406791999367486287040405831680", "11957734238108889687468938192262398962844712304640", "50736051305132235196255082920626172865806336", "50801900673426775045746042179517176063459328", "411864082133665325477619108937681808502904848384", "43125829382667245486399836866445875592185249792", "50808167671690147495923808166279229275635712", "1103892433935703567659399793067177432227237593088", "212964326968677411651372088199724505722414694400", "50750712213040261474061652665359338297098240", "8670726038145686573324276179993374310405293211648", "870451023135019160132473678366939923626646831104", "50738917796543977132633453325546250959847424", "10726651669563997334215628906026249856474670956544", "7587079297086919832525952509012743881721471041536", "50736200355330561424814439584426037635710976", "12223255511062139249366522584462003701092815208448", "10711720917509363784423665817901260851900149923840", "50736071668768373305287133848543368277131264", "11932194137867554036115717838093585885595451785216", "12223307592761814942294321768106319812490443096064", "50736047088752433020445283321573482814242816", "11957734529651124458966106428000209108253248847872", "11932195247174777918417259569965768042557017686016", "50736051765884881948559566425282512748019712", "50748379090443006065185060307396593922867200", "1449130108025593306019862116192925485556207452160", "39619996234517872452816403036598490052687822848", "50803681689207743269145047398601646441234432", "10547978349832772840301464088652559221314310635520", "203333004124568598894679212235924479406518566912", "50748623251957777211592434071850560700547072", "10759215462836859045188250285784132578844373680128", "858354373070806988875394376469176612274705530880", "50738860162629431370951305702922486684844032", "12223539511725150917438385853333029164172915507200", "7579715765875927571890532899144995898742179627008", "50736170967756929537201381935930258283823104", "11932197166723560455380550957336774249884862644224", "10711763355667905425761516579662777471759560998912", "50736076805731649314852434889007854230962176", "11957733310392819221327893521270914539022140309504", "12223307482838647374869133826580187348486787694592", "50736046627996537913477714979075807630065664", "50738620886838460823075763208096907477909504", "16616528034453346965433487100329303288093320675328", "38996402182582683253983196049585723464604450816", "50802055991131948523640180187378745612435456", "10860531816069013098828960509357502642235857960960", "201861581095003712370468116780792084274517901312", "50748616225240645188155982326308874766778368", "12224780911976706113837889530146752973131034394624", "858058371697350292853618542233766069379077767168", "50738831476979369069875946515518799757705216", "11932168032438503242437465477112865613236376961024", "7579616055375075943551582227071621833908029489152", "50736176110160011184996072395567471867723776", "11957740847386717832941015723929322968873076523008", "10711766878441108974776959584248400909139970097152", "50736076344894307656820202807464015865839616", "50735960378315289052752095672108984909692928", "10846873990982603205795086620217292538280471953408", "38889351250348179276129402336949202416987799552", "50802138607895412344578232108206023883358208", "12223255511062139249366522584462003701092815208448", "201809471270213625817068117675336506390396010496", "50748589787885308562578921005233238637019136", "11932529649441130815131515643493522476849294213120", "858052847288930865552272697723559661028778180608", "50738836634770540582003627944262087095615488", "11957768498311817781732523341912319843309350551552", "7579640685033895175510653245608055682373125144576", "50736175648296347909754060084836865169948672", "50735861075258208219405345320618425965346816", "12252308109863058973848376722245804323768436260864", "38887885459613175057681917056788210165819113472", "50802111314865937816469527470318937587056640", "11934855929277641410993076171008164865613292896256", "201810246706586247958112494641538995357004857344", "50748594879301026996156282742207649438236672", "11958428746088174245293014248475104547927094198272", "858054692469691648967276320283114264056200953856", "50738836167510171788939986014009640676753408", "50735831358476903874958826068492727336566784", "11947926041377076521074960845388933383235081076736", "38887759499041786162162108469900677006810415104", "50802116681131916371956274224381479410991104", "11960699992551955532208867549134703223242542284800", "201810330230548512940959254774811911714267725824", "50748594413033624763883915755015089348935680", "50735836496343618621674283350536394956079104", "11973036449594352958858722267755879524077204930560", "38887754263400282489393055749885330742426206208", "50802116228108610698218390966676100235657216", "50735836035589624990607057352140964826710016", "50754632889844901683910777562998870980427776", "50740953112247605735196484636983042588540928", "50736257256884295950528929643970742997483520", "50736101051333993040373542717751234528280576", "50736041951740352462771195449151373787004928", "50736052226662802484706100253631193150390272", "50736051305127006137529141474344998965084160", "406421959112106128592672109975490245994991321088", "43065447910239389549280857633922006685136715776", "50808251599338306775662682229568304725360640", "1080615456372356476496102302790075198650366033920", "212082991276454166784790767239233644270488387584", "50750762471985374734782568261088183211524096", "9034349942795871391828370271352442877323748835328", "873982424594465244087938815568137436217993068544", "50738905846146495641493925720398735272312832", "10800736066419312994329584863428357914471260225536", "7624068128406734754283214409861663995827006210048", "50736198709272709012668622539228429439467520", "12223255511062139249366522584462003701092815208448", "10711720917509363784423665817901260851900149923840", "50736071668768373305287133848543368277131264", "11932194401184961545115982428591956913011151601664", "12223307869083059934058418343222635310628753899520", "50736047088747600102531913196980276633272320", "11957734192548270903945161732611508164675621617664", "11932194911510149054835593849058986338202723287040", "50736051765890903288910650514939622088245248", "1024162686119702123792481710303618980256101171200", "39175560512602330879983634479902191897280512000", "50804420742915062128362502505837855644844032", "8526138526894690347191826749698564867200737345536", "202407751873253216077634272181023213248556564480", "50748681151370253107512661509007747468754944", "10803917032990986078870439597398145194919507001344", "858637797681962132651964828430398988715965808640", "50738859172613168895382538046344546746368000", "12223255511062139249366522584462003701092815208448", "7579606562751497770390465953973042400714505060352", "50736170972649823169594804632694752024723456", "11932195919383984578790205319641651725171194593280", "10711762350436575157427317864412880520628414709760", "50736076805754229341169000225222014256807936", "11957732914086150734046795846746647130557965664256", "12223307068733616024028012613873943402868799176704", "50736046628003668448103998769459226585595904", "7579606562751497770390465953973042400714505060352", "38887592096457419274247187036579292524906020864", "50802241172684752275133842933330849073987584", "10711720917509363784423665817901260851900149923840", "201809471270213625817068117675336506390396010496", "50748619519614194187779121509444906655940608", "12223255511062139249366522584462003701092815208448", "858050855712606306993852447377508374759761510400", "50738831503260063629320055674335669979709440", "11932144507405200738125989371597292479542938566656", "7579606562751497770390465953973042400714505060352", "50736176110585307961372643359769615793127424", "11957740905357009185112766773010156481819464171520", "10711766924960101143261660388262936597771189223424", "50736076344893277690707517371075299794485248", "10711720917509363784423665817901260851900149923840", "38887592096457419274247187036579292524906020864", "50802141610001974256781256941065158147440640", "12230998824373955907773604792720217439906245378048", "201811580702777276300546841108353195247308636160", "50748589654494476536850568566952431076769792", "11932556424402323085671893186121859012417931968512", "858052985738328143518593958670069493943838441472", "50738836634286456509041472841565533559062528", "11957768245365047095846172391809451500200899117056", "7579640583402285692292297404771758684515724165120", "50736175648300863915017373152079697175117824", "12246513696053043361346264202525898753716116258816", "38887827060381636142617539608875431278271266816", "50802111414530925623125836681779956368277504", "11934749307928366251485581928407284283057182343168", "201810216220612357209603578902010805419071504384", "50748594881228806646453362604533760837812224", "11958396883706212307354870547460815848381643489280", "858054528425469313289112304500432313824866992128", "50738836168083783685543259818186898877186048", "11946870657963487870986690620592107022582338813952", "38887748317819274534693605648163052943984033792", "50802116700214098541679354198124133393367040", "11960913747933743825465908213334847538483666354176", "201810391083696542314700230113090535577578635264", "50748594409185512910566096878096659681116160", "11973371662413303861248398311041948860841361145856", "38887757799508913983152081901102113207105880064", "50802116222073801559506876372175857538564096", "50740397468372796530214951867120359269466112", "50736204420346068311397421911739320185651200", "50736100325020112851982082192824230536544256", "50736041946847379602215258488049286502154240", "50736052226608055824408743596354054280708096", "50736051305148952338545592695858410639327232", "209813211066441990078052592142713598669110640640", "50750893852633964441894063442815964931948544", "868971666480088237025255098254035022801501421568", "50738922831612388701578475372979423650250752", "7625652978966982489359364315625215400310267183104", "50736198639101276211734869904677675154276352", "10711720917509363784423665817901260851900149923840", "50736071668768373305287133848543368277131264", "12223309462266492665951315456521894007323595112448", "50736047088720187158301977736172910426456064", "11932193638503180579638522705591349479475601473536", "50736051765913958684202301437179343377793024", "7579606562751497770390465953973042400714505060352", "201809471270213625817068117675336506390396010496", "50748718872620670078243823496785249089617920", "10952579668941586625403153407782398562111873613824", "859565039294256696364960462842529977317898321920", "50738855938274205443805600824353288416657408", "12223714102630920848258708757548356235699865780224", "7579782898116317102897079833535311254144006750208", "50736170964749032347347336359191362209316864", "11932208147853534385373493123591580430931022839808", "10711772205357526624715620516887145869718287548416", "50736076805533103539591688458998433091420160", "11957731939469599664630779516217234391803715649536", "12223306050346916281410501504495067976143082618880", "50736046628021177872019651188067399798620160", "12667443326992039216787826397916752604920759189504", "202398189060766877303439877991075695261330178048", "50748582399684772921735544600216479570329600", "12230792369269169368777158189231097417430613360640", "858087974493613029986665764158334752303364440064", "50738831373473479172690616481860363808145408", "11932169689844915818674357905632466234436346707968", "7579616724157034370292595512949151987471872950272", "50736176110130062939565680475957112254496768", "11957736296721505143450128202829699816702206803968", "10711763226709528344698440880217676001011231096832", "50736076344976229576859952132535740310487040", "12223255511062139249366522584462003701092815208448", "201809471270213625817068117675336506390396010496", "50748589787885308562578921005233238637019136", "11933197385590884260484475953639260960383530172416", "858056299881762384990068837839119149580723159040", "50738836622698070090730085239108234119217152", "11957759255663188802881632356071922118202497171456", "7579636971447188222079493739451008151746156429312", "50736175648462727051034015193783307465654272", "11932144507405200738125989371597292479542938566656", "201809471270213625817068117675336506390396010496", "50748594928336366742347166715240716372541440", "11958258438687411359149122486296123389884837658624", "858053815628493493498101768811941265403537260544", "50738836170576143221916987350204604466855936", "11960262029941042201305925654300734130623979978752", "201810205542093099572008799445163810774388310016", "50748594420918332269140988367986989742424064", "50736115293080289052350380259972860960833536", "50736098093082754381016285201721670181584896", "50736041925462510117177599806487871147212800", "50736052227134764648803572912675934462541824", "50736051305013234496158657885560669852401664", "858050855712606306993852447377508374759761510400", "50738960538357555222873093905455711755698176", "7579606562751497770390465953973042400714505060352", "50736200689829011346187959388215228372090880", "10711720917509363784423665817901260851900149923840", "50736071668768373305287133848543368277131264", "12223255511062139249366522584462003701092815208448", "50736047089649691960919326944820368051798016", "11932201595676682482829831660126400120425700917248", "50736051765770080341076397400109467563982848", "868795438434686520075520358304481822139628912640", "50738824117900570668075684151085803428118528", "7582503960844518968869638762595066918221211762688", "50736170842876865956917818906285535412617216", "10711741212048754434879603006094181708547166830592", "50736076806228409893816872285719374799568896", "12223310603291754983672519747624720236694743285760", "50736046627942741991130529493849791287787520", "12223255511062139249366522584462003701092815208448", "858050855712606306993852447377508374759761510400", "50738831503260063629320055674335669979709440", "11932264811096389109875775555890957704811924946944", "7579655106540887651803673286887293248141694861312", "50736176108410257215868544499814053724553216", "11957754472393710674996746403789293873453569409024", "10711777811975416059699419089436587682727832059904", "50736076344649017265676040418274403795599360", "11932144507405200738125989371597292479542938566656", "858050855712606306993852447377508374759761510400", "50738836641734458382519920425721819698298880", "11957683572446431728178297740026974624580403986432", "7579606562751497770390465953973042400714505060352", "50736175649825213761791819007379482779582464", "11958816838388176262784437738304026663387207303168", "858056690507268879911567792951486938436071325696", "50738836160523753190269642460673341592174592", "50736098391524784454798162024039383295852544", "50736041951740352462771195449151373787004928", "50736052220597015134451508303131874768715776", "50736051304515443951081535052460433212440576", "7579606562751497770390465953973042400714505060352", "50736200689829011346187959388215228372090880", "10717667090357662065352554538198226154780071297024", "50736071535443300654445620810465202195660800", "12223687772854768926002355367863080329224233418752", "50736047082202561597228536268377610896015360", "11932228819023696115504310777650164686242413805568", "50736051765277914995537787334978372544495616", "7579606562751497770390465953973042400714505060352", "50736170972649823169594804632694752024723456", "10712569425033099251857273507224640863020399984640", "50736076787649485012384399384370911989727232", "12223334593367434865298878231393327673009254694912", "50736046627529408667293612444624272498884608", "7579606562751497770390465953973042400714505060352", "50736176110585307961372643359769615793127424", "10711720917509363784423665817901260851900149923840", "50736076345925382963780838896906396835512320", "11960657878052455496523322344212782939285353398272", "7580801500422489855703629689868084337338646265856", "50736175596292566598641234175186487048404992", "50736041452380772855215871407212189433462784", "50736052178548965496718624791148635902443520", "50736051292630031151504170448364937502785536", "10729578323033583087147411415020215370991508914176", "50736071268814309272153903312446346267459584", "12225988976298703173031920617481180039320994578432", "50736047042565424944804716549365914438467584", "11932854774865793769423704816603346367383133487104", "50736051753961439630975354939142115942203392", "10711720917509363784423665817901260851900149923840", "50736076806683734143786349433869471882149888", "12223856196270244302408379922212413177739264131072", "50736046618543271246763237010426924107825152", "10712630311193419745163736678731934435747609706496", "50736076325525398766958000195970326327197696", "50736051942608210582702055816613093697388544", "50736051251754162178169827811078181381734400", "12238709446189872889426558080977065786947613491200", "50736046823730426458430389382964478830706688", "11935360897835835476887718740443593974629978341376", "50736051708665827611782776229199510551658496", "12225949784835368812174055889930368050734984855552", "50736046582482573078395823754725395112394752", "50736051030004518049220744193285450929012736", "11947765612325573141926406453550268915253910700032", "50736051484743271897717478888566243717021696", "50861899612194284415753679966818807817699328", "50760525346810046505541686535516275840385024", "50741566663597465566199840894872319237816320", "50736298013651553281240844834792082107269120", "50736101385831175311146834292138928561455104", "50736041950838260604383781701311282368479232", "50736052226648779099941075465877135871180800", "50814204275022062948622099647288454397558784", "50751342994207631011680429629295471297036288", "50738958487406713582779836047254738773737472", "50736200689829011346187959388215228372090880", "50736071667838868502669784639895910651789312", "50736047088761385802809395191721553280630784", "50804908637238164842642405799926106349895680", "50748718872620670078243823496785249089617920", "50738861223555929262899340942110978245394432", "50736170972649823169594804632694752024723456", "50736076805651628870713027908038374841122816", "50802241172684752275133842933330849073987584", "50748619386223203705725740542488912007790592", "50738831495812061755841608090179383840473088", "50736176109060958114598197504469830188662784", "50802141209005584517610364779587471927148544", "50748589740777748466685116894526283102289920", "50738836628892207064257785416509093700435968", "50802111548914644981482949798783056714137600", "50748594870171248916987546063953205865218048", "50802116684032380173440977359343529888841728", "210064354998400476759782186211794429194247602176", "50760642095787135434923722020191389440016384", "887124726214814748151169164631348381361608065024", "50741523020916896481016979134067629388464128", "7860960325939890118010163840953401175884041289728", "50736287838852267529782239906076746189897728", "10711720917509363784423665817901260851900149923840", "50736101385831175311146834292138928561455104", "12223321034178495462529041914238267165270303834112", "50736041950611430375105442902780966038667264", "11932197132501256475902106893555357675907111190528", "50736052226608689649708857711054802632310784", "897318823899300658967358296401617893569069056000", "203908192925333859894259692936106733250317123584", "50751249356365302135043537557433474397241344", "8403890144245097437980601942679426133759402967040", "867685260035938855596237186355968384013638303744", "50738927223921494866812807172000197180915712", "10729860012648296777731033876352585451783455768576", "7588684255102536262815850811797648708986766098432", "50736200283574486145432885933666810799849472", "12223255511062139249366522584462003701092815208448", "10711720917509363784423665817901260851900149923840", "50736071668768373305287133848543368277131264", "11932192244953842078690570711969065552165151440896", "12223305606356851901337116721292529894242106998784", "50736047088786580358488931251076300256837632", "9657449061845776813048759956478759030401762590720", "202972208712624846967180608346166383708655845376", "50748645766611590007646400789704202791157760", "10816062866049977500821312987347135096905801924608", "858714434176217877814090858996294871087361032192", "50738858905030349664581592188037015200071680", "12223539427130422809694769869988940233811226001408", "7579715733348056980038910344347707374856797421568", "50736170967758355644126638694006942074929152", "11932202427850503067942693218538040665417665478656", "10711767595609458750581007361086202695146381770752", "50736076805636575519835317683895601490558976", "10972576771775487215520083637615600728733651042304", "201899900818358697098426509958873967317110226944", "50748613803760128334777097742201980402532352", "12223356757666050400604620497662901776533109604352", "858051354630857617385735190036404536273021173760", "50738831501515538718918469224863425737261056", "11932181767404552807804576827067371772448094552064", "7579621597586884377772013322908222299858828001280", "50736176109911710123676367961549305127370752", "12223255511062139249366522584462003701092815208448", "201809471270213625817068117675336506390396010496", "50748589787885308562578921005233238637019136", "11932975663499712422275139862692154153741114671104", "858055153486543579422409256067997128588884180992", "50738836626706618973139289399653590286467072", "11935737111931156857079036095204785838803862421504", "201810498640412508900338062004906931583224643584", "50748594863369828077788009738897831904673792", "50741490049011674846513873542647571866976256", "50736266683273125444692778821594854262308864", "50736100979578234673642046124342381868220416", "50736041951740352462771195449151373787004928", "50736052226697029050912262447471604136935424", "10816280491713019649119062804612605460979499663360", "888137057615716415105258793656231852467675987968", "50738858900241324153244370037857657578061824", "10749843899319816083314550072015244218383265169408", "7598674774899746141257750563971564150343761657856", "50736199837590127342112303485122250348167168", "12223255511062139249366522584462003701092815208448", "10711720917509363784423665817901260851900149923840", "50736071668768373305287133848543368277131264", "11932203430295771457111708264181558018201209536512", "12223317344141887063918710042802082297512735014912", "50736047088584390087752528661537576095580160", "10711720917509363784423665817901260851900149923840", "858050855712606306993852447377508374759761510400", "50738861223555929262899340942110978245394432", "12223255511062139249366522584462003701092815208448", "7579606562751497770390465953973042400714505060352", "50736170972649823169594804632694752024723456", "11932163846476234212445515836376593204304209248256", "10711736502876426318026959930897826135595907284992", "50736076806334100262610900912069162429317120", "12223255511062139249366522584462003701092815208448", "858050855712606306993852447377508374759761510400", "50738831503260063629320055674335669979709440", "11932144507405200738125989371597292479542938566656", "7579606562751497770390465953973042400714505060352", "50736176110585307961372643359769615793127424", "11932352395205090253936160425725814354585168379904", "858051930718935604566166964482836365304500584448", "50738836637975478212030648928596126974607360", "50736226923982016687405218522146772822786048", "50736099067557778954111988924625215910051840", "50736041946848884937303029510463563837210624", "50736052226512902801229112126904207996354560", "7579606562751497770390465953973042400714505060352", "50736200689829011346187959388215228372090880", "10711720917509363784423665817901260851900149923840", "50736071668768373305287133848543368277131264", "12223275805284509022827757336967366573862969933824", "50736047089300058079743878423020058598965248", "12229773770625352051356997791716538737073393238016", "7582112459782687824323942091306425419159079747584", "50736170860406176141361317863194727968407552", "11932177873896368954418247710880921152276779761664", "10711747807578377419948295664317029290095927099392", "50736076806080490914402740767432228244291584", "11932144507405200738125989371597292479542938566656", "7579606562751497770390465953973042400714505060352", "50736176110585307961372643359769615793127424", "50736095672796681305702449771175044412604416", "50736041949995986008694637528354316632457216", "50736052226886463587483868478657767722188800", "10711720917509363784423665817901260851900149923840", "50736071668768373305287133848543368277131264", "12223255511062139249366522584462003701092815208448", "50736047089649691960919326944820368051798016", "10711720917509363784423665817901260851900149923840", "50736076806683734143786349433869471882149888", "50736041951740352462771195449151373787004928", "50736052212533885807212312401899313399070720", "12223473666458426873839440482462990377511395786752", "50736047085891187159405141033720236591808512", "50736052162625689394601778221598172763914240", "50761143832127557337750257303507502930853888", "50741616075688119975477019234703026537103360", "50736299986314670696114082786684471443718144", "50736101384680544706952173317267889770725376", "50736041950869634956739430378998325772812288", "50751343595446387883678208325422447211839488", "50738960408570336940943540598279657232531456", "50736200689373687096218482240065131289509888", "50736071667819219918366247084172711752105984", "50748718872620670078243823496785249089617920", "50738861204519620199272020019834986210263040", "50736170971287336458837000819098576710795264", "50748619519614194187779121509444906655940608", "50738831492910251075594162461478243115466752", "50748589741453010095794191843836058191003648", "50741519712768422234013785159567672118083584", "50736299141973329159622810319253547933237248", "50736101385831175311146834292138928561455104", "50736041950675050589604397165868581830787072", "50738960538357555222873093905455711755698176", "50736200689829011346187959388215228372090880", "50736071668418739424111685326743058824298496", "50738861223555929262899340942110978245394432", "50736170972649823169594804632694752024723456", "50738831499501162686993298441547570799968256", "7579606562751497770390465953973042400714505060352", "50736299994215540746524065324525454803075072", "10722050423181227436105644815298169134060746571776", "50736101154317531662102327973655435213275136", "12223255511062139249366522584462003701092815208448", "50736041951740352462771195449151373787004928", "10781348492849870410072142439203599300986557956096", "7614402732836387252431821514827129307808724418560", "50736199137853651181780872063299938672443392", "12223475715533831460063859104945475573857417953280", "10711890027740267652885184191329961264919923916800", "50736071664974532743291586042876516215291904", "12223255511062139249366522584462003701092815208448", "7579606562751497770390465953973042400714505060352", "50736170972649823169594804632694752024723456", "50736099833861915715253345321218341745983488", "50736041947946511900775647643484521725165568", "12225331355679006662555761459266571046971129200640", "10713315072119269307643325626550769517020221276160", "50736071633009692892424096247748428820381696", "50736041951740352462771195449151373787004928", "50741621361544961026261804179052251901329408", "50736299992040490001019966464569892734500864", "50736101384554809613042035813506935521542144", "50738960538357555222873093905455711755698176", "50736200689829011346187959388215228372090880", "50738861203153726677526102839722288506470400", "50736299881971339121152978704662275939106816", "50736101385227932081763225625701684923596800", "50736200689829011346187959388215228372090880", "50736101350072494898283796691343989104705536", "50736299940682576670723423434982084896096256", "3266561132982691576674995412770882702016512", "51045662962913295953013073373478858522624", "17921068997388369988976751276703063692279808", "9787641205121979959868545511211601468850176", "50926102149510243704784151322013858791424", "82506526871909165707467855255815495211810816", "14575716406362658575228083510780201237741568", "50640345966710678556554797928562972164096", "465771324057899711433858293767012194193506304", "24694846654955156329394438582883330159542272", "50471148877202153449834706255779280715776", "5063129471816018838454936507884454480831315968", "154107435451149892468774250692786915653976064", "50293564062308137071792842026670243184640", "188010461107486477041656459431199671792871407616", "780349927842275649462773855164820414766514176", "50266748080128622726833956492007673167872", "632635524388706780001039950297380878917877748465664", "6516459546411432885313432290846286965182038016", "50261034860179689214770919463862338060288", "1177362787965437083648064142591341492928499333201920", "12677247677877426680893339951171236858588823552", "50260658077164704962981792399443005276160", "2931030875623482303852964469597961440783645443883008", "11715045497591469112158330858054424399152414720", "50260690808744631849046740651066418790400", "21971316296872488208749648950922994513870848", "8892365313950603608101411240617507232415744", "3837026853702550727431364809744065773961216", "51340376852941263403301336561851616460800", "91825529493113204721229177963502887906574336", "14318996131902788126133094373630616843321344", "6799035375696977804419146264901746375524352", "50842387042388692566497852045552833789952", "426895521800293868035880320344277803572658176", "24814658471916120029355964563982321667014656", "12757539300626684252475936210084378401832960", "50567854303581223336572011444379580366848", "3384999006240700010750102823054033593789579264", "156468449191100189017861934978064278777495552", "23615074009949561207028581264923108678041600", "50384425773683432167591440757654655336448", "121018544084123384316616663188687391810698346496", "782147003027592556083761104853564122904657920", "149740439659694151135129447850863830392373248", "50280387987242554821610036842176626819072", "339989963263616122760248753988613465207766333259776", "6516517322684930737588776418671721768204369920", "777126197525833861740256819718663438403108864", "50263898021304645069829431711285790113792", "8186894965300779447371249622574998491772779082285056", "12677130807228164714099831567311889243316420608", "6516397611092039190599606857342918984946679808", "50260846470726825303329396975409437868032", "2687792956554782826322087451389259843858081987428352", "11715049735027848027369670401635430131918962688", "12677170969665860873763283308133500169924640768", "50260674443513208001827607645976883363840", "91611920004772811199853170560442138886144000", "14324204338279613106331220725979255580655616", "3387341916164209516203270272547230050156544", "51228219590117983909268780278169888358400", "377593788122639079413831297739091591882080256", "25004434384606402586726027264425595691335680", "6438256357568599927905191683426505891774464", "50765357713267931695449485254971239694336", "2544996610974592161138692472080061621625421824", "158892631661129049245954310817792232792260608", "12447938395686954041048909954602248890744832", "50481048598417188927714806488018087575552", "79435126190467430183444455169174885524507197440", "784802246145790272352435941694476871719190528", "23458392994351036083174425053087875469410304", "50371439514081880373668014872133862686720", "25786002911698856251639629904308761310647327653888", "6518039601065771759881180531094311467155980288", "149556256998281261168836087077268869697503232", "50277543733729457129357904187639419895808", "8691587471600097927042919282779944928965613016055808", "12677129667370991638602943726133762855278739456", "777124490710642455755074877918470950300418048", "50263709613843019802118770047423394873344", "1262985653721485496039257075440383699580212255653888", "11715107338984158321192149795043736036128587776", "6516426045931560855784397227966271805515104256", "50260862834300695492746735473918740529152", "332690594747391431460755783597748765478354944", "25229933584463647400652571284651272470265856", "3298952277967200822405230396224186823475200", "51149148856152373632314389055471074934784", "2042468855663154292977237889788234749349724160", "161371468327185878153090975356354458967605248", "6350000529834312068660425922715059165855744", "50678410424553624289649271091209179234304", "53811171252759952516734005631166572944219439104", "788511867634328711023603168221167790231388160", "12390202343037419265629180281534306005811200", "50468245574082733693625018419890142314496", "4787828426089864655605266927969837856408729550848", "6525273536872118573692680978327941846421995520", "23451582290879180351992561962809788987342848", "50368595493118284060920761086284367134720", "109809685262477435603740787506983672892212258013184", "12678574870472696042439898581605956264212299776", "149555593279229797577476910934943606258008064", "50277355291822244262514011412127226527744", "164505704120699529106156631847724960383898780434432", "11715832997339167127766037999827842886130466816", "777128092377712826657861960966451426880389120", "50263725965905942315172863016944900505600", "1705986835323528638444195259681652840698216448", "163925964419952132308657885741771864479367168", "3272827823875574634850893580785974404710400", "51061563258865157184862128016070996393984", "37364929412910649300551683842530899966142971904", "793630532106910654634584613996666880952107008", "6331392331466454849923923452373636386652160", "50665734277425183748023966842385734828032", "2635322738159487566184803675982561257923733880832", "6532545523747108347779442339571655468055003136", "12387408341287031480055216179804279878451200", "50465405443742698500293240240243122110464", "7460007709578296868090689003144646319560833630208", "12698690606942508166372723305835889225675833344", "23451541144532866097552845508103601708335104", "50368406482585355283880652954972704473088", "32809572817233105485023038259728650973795279962112", "11719183129910807664511832352363813057878556672", "149556071311092343547244565200879436592840704", "50277371613815168008031156237846110535680", "26583824933699556142478293647434787166550491136", "800526187204926291266103289712575287979409408", "3266962570058802323558883084121379486826496", "51048918104231368899777797914254112718848", "1455237151546816596056838204637537400869334548480", "6545703366396150543552614472008489890507390976", "6330347212061318381317458593668623834808320", "50662892081531477359976546685041848090624", "4031307916907559665558106971124800893387496488960", "12717102197863671110237981259217013711170437120", "12387388178004892984832650238205677587660800", "50465215850057019369016843049572251992064", "5366111179341282083453892646262636739590260523008", "11740630171680904574787351871356229591609901056", "23451569911865420931259422939024043464982528", "50368422785269649804270609143594057990144", "797567100017150688039500243293948276763894218752", "6570072131366807858302140484064660906745790464", "3266574511750805383930160355432242186551296", "51046059561291495030194837387990358032384", "2010172674466329949545254109020348951929005539328", "12757566498678213043739242560167342643523616768", "6330339610025318993237377517415833058410496", "50662701150712266609455485650613131280384", "2821022777591664485917016027261747288332780437504", "11763850990795892342934205816754927341496434688", "12387404508343885244567332279684162614460416", "50465232077649679961613230151715384197120", "1007728835321588034255693436248684131949972815872", "12838619512743411286168797752238759665521917952", "3266571721601286713913147013803806113660928", "51045865918539852345175881280919615569920", "1438657235287443216697975673447748615551135514624", "11811177194921783570466710780281218340227121152", "6330347529417012323154575143667522949087232", "50662717271476177641223499491808674578432", "740663781452638564282855914631514758617719898112", "11903271426604678953763411581837368817149280256", "3266575539612142704012602678993507969925120", "51045881866674121696547461159751038009344", "84285631833637237147884229646183898606993408", "6844369918213672215724610311666514014502912", "51040303822717535118185590159321451200512", "324757211851233548312651722942360654253654016", "12878583301618529382393400233342092290555904", "50663541807284279982093158250692634214400", "2121585512862479292806246210649969020874260480", "23713591438684639015467749824243426878554112", "50475417634104746337608492446546850217984", "72855985240191867750138976004917430283436818432", "149863021456089512464219584814706576643325952", "50294028929075852325994575475582915575808", "9571565582958482762783389953394755582662552013818670499629961587269304320", "777124421227084724315318132279734324892270592", "50266761519522490637803873601390351745024", "692511140169680128419154849495627640795172952835757042808623652501532442624", "6516392424338794280882219965972220013952630784", "50261034864172780868364596544950235037696", "5855046687585227015531753235533162555385200085303296", "12677138625178720534381777265372139513563840512", "50260658078878846020548108468432884727808", "264455303311693784551759826981141494062120960", "12996100417054776448218847015016773730697216", "6485565969222563204631435104345744331505664", "50860769722949612941299250754109657055232", "1577120592019458399457335644467529017529991168", "23805449692080652146039836029134565999116288", "12485415674979577978144154386879595990220800", "50572223312195197677794506893893446926336", "44741435960078988147789764851318619025272995840", "150056978990412065937909810529768842905780224", "23463766082508843173494874735212923287764992", "50385118997145663325688889002532651663360", "30574629098861514673574354688082517426663076134912", "777144174131186299579720905684514830215544832", "149556121143636398302270700257085540523835392", "50280408794895170285465051057667547594752", "192300102174987491187677544086045094081826839327081084595519689105199857664", "6516392424338794280882219965972220013952630784", "777124421227084724315318132279734324892270592", "50263898028735627380970038003034010681344", "2220287512315396551692542916496477285755029743992832", "12677183559696038665315395043399544396985663488", "6516411549562270969842779513788295892019707904", "50260846469897626710433181668365995868160", "1270398275955179935604995311353913325666697216", "23892521779736911446538599935709251870130176", "6362021251515713276645047254155728577888256", "50770154689485558686199060875748059381760", "29375780374524694875135019222313822776075485184", "150320689063980855559364434452164833722761216", "12392575887758177633793007231382639148531712", "50481963177661878069881044681414406045696", "5004348805215428293596716426501255025087530139648", "777245119481170879416329729903054800702930944", "23451577320874995771986784819972340455571456", "50371470948646967974893802560125048717312", "121626178872734107544608510518598478134806608609280", "6516741573229376450717769025881633671362904064", "149555573490123731247096473592656192119767040", "50277543810976989929703539641039015903232", "178688478189541444045899527206973078283085735264256", "12678010622663276878014529247923839987695484928", "777127800991682217623881118247165874870943744", "50263709599994896942172428832368087793664", "20492568423467298655402516327947444048086695936", "150654873454775505605369763806428176133914624", "6332275765943797532473516307296894157062144", "50679542570844512441859898382447267545088", "2579221538041963663189178150043661673828861345792", "777358640884051115862825410583030232848007168", "12387409607803084421080352362167935885639680", "50468291919594398526564119356760731418624", "7613145436164627768302440963344611111303808811008", "6521974840673739565168115484999541926398001152", "23451539661599699733763701214018284369739776", "50368595689763851886741077643122012323840", "33627946380700944902463484212300434003842482307072", "12681892014884010064808447904487168642157379584", "149556054720621306915875384137065480197242880", "50277355239672193118472474723661343883264", "1270801628628657973279351820944382100398879539200", "777599941474186261070620080060166974784667648", "6330351208639776172566448900691422716362752", "50665800958745577622759059424571660697600", "4172764957414544358999533496702271205918627594240", "6526584655926853469840948487716638106463502336", "12387386887635458699312921407878557364912128", "50465405799807142323459768384271836774400", "5404350657879444478268321537377808598964002357248", "12706918090791882177929873563477917136588898304", "23451569186672936155094859848396060546301952", "50368406353230037501767392574656009469952", "2129657475787790270031896001246184606800505995264", "6536392682711024784292009676466822636879478784", "6330338491557545827567039021151396055482368", "50662892640087935270649652254941980393472", "2838330601815377677180523119378000636411325186048", "12733986214491637269877305195084708478948737024", "12387404176652964490049283542859795302187008", "50465215584530744735833562247116085002240", "1442392550867163779932052282681544153528990171136", "12789517564697359663401271665865675654024921088", "6330347457282622567767409280899123750371328", "50662700648091964355517910405147579645952", "1158286743679950720329868558801794194540068864", "12521259289562148954999223439715997944119296", "50669230152622047869239899798654007902208", "25193936202699180122779116709404029867257757696", "23473317272010228179213302817710034269503488", "50476517410976206113740067503212064669696", "18347255274411915448455850606792001796800539262976", "149556608684127636422121271559132818643615744", "50294063510265041121494715452423734820864", "7132842703308869624735468617381146675111956181942272", "777124505894931340807748263502543794542215168", "50266761519168249380751665538674185994240", "1733690488173992898298749864083479330728965708972032", "6516416917482250159490052113268463292259500032", "50261034862715674365009825243311334490112", "15947706244700495901343780631094962633589129216", "23486004128853762661206690866505233163354112", "12396979444110139025593023899174068302118912", "50573684641121354973490099065576394588160", "4713250732276469726055730579015491947187165724672", "149560135260106319996351673444326284109807616", "23451584108461963971232442416812778919559168", "50385175199282418579646639449621206663168", "124159961664212647669162101464817081285832490352640", "777129285324479593917904232529626956998639616", "149555569737232799644183790661390475819220992", "50280408857220218125842291072798442913792", "181853947539476706683861433580492118220433237475328", "6516625935309832662254037804342157665256865792", "777127742161026593996886208331411114946461696", "50263898014842833503063116625344135692288", "2253186937689009332984029793549907345648778215424", "149565316996860554603788301703876642064039936", "12387418216533666775606986801815603585744896", "50482048799485882026059061149656296718336", "7762918821784765556270861482236299983315141656576", "777202224801099847414414331745555787278188544", "23451538267840682493629582397620050716524544", "50371471128816214555786127052899327410176", "34186212906341578062332435517913792832857276678144", "6517634780900113921298951784371796244988690432", "149556043858910999951894458756170727284539392", "50277543757817594831839007811976493531136", "4424701079623754529938493355989904603208306655232", "777260934054199447478861793834491260346302464", "12387384793802453326536605091509514807541760", "50468292331477399445131709868597189804032", "5441916364740655838850369798625405082303637487616", "6524204797014907725001120636220449007775776768", "23451568484184073629017885338574032035905536", "50368595556807423652091622834352269819904", "2858691802048502778463273736630697853361053499392", "6531280488405463454431313471066186719864815616", "12387403791587615212921635856016739527557120", "50465405519253557679183672358780077604864", "2538754154894152977108576651777194796495547662336", "23451684054079091379566508207667973988548608", "50476617538217405738066620363762812583936", "76323547991327095636724562153525524663614625021952", "149555682645047850443335702657004003378855936", "50294063614990974533584481098882122514432", "101536630681679964679727662888276758632882681937920", "777130369100125707947078730758544079634563072", "50266761494637409389988237687362877915136", "8165399452864825792088662612822785999898245332992", "149558128860701463493740283865267953450614784", "23451534775752303201709617577743968236470272", "50385175427000264164337071397961130311680", "30624505718726212090916729816783155198459868348416", "777144141959790706221292556016299002384351232", "149556119952188316290048395565566435564453888", "50280408795029838274909567770926648393728", "5389111339470581944099242514984058275893052702720", "777236500831274551778409580949145883361935360", "23451569474444834214105672740965648605118464", "50371470984846029939828876411935672762368", "18727441520673330995878696349534891420411504885760", "149556583935108359658526848695947274752098304", "50294063513063895404182081103278135836672", "6330319674885428147589827536682648397152256", "50662499960375903906873096379184413933568", "37219302871790933378983398928925453122011136", "18566745039297555452118129799370029775454208", "50602554976680726927740935856091513749504", "208431886336197751485053929230983154783748096", "26424600077834826190955453538995352060821504", "50464397416808720950528697837436675293184", "1787081630767758559876765079387733653293367296", "163214294098621973403869878052177494868492288", "50292648255792000988018493146785728430080", "35143670354227126981552749546037780142723432448", "794697393711492213902814513054225544301772800", "50266689621975247365778756194489386139648", "3924779240554901909104607233268216950200800903168", "6527229719301850717776421821061563377233428480", "50261034220525982127818792439364634804224", "1109265622453974670858206853740400522615332641177600", "12677256057672799983067942666001494818707996672", "50260658077032988868157319706971243282432", "2376451765255099078222264280540096663891343336013824", "11715056424629983300531615975708492965068406784", "50260690808543504673826184217214314348544", "46425172988157511369302164772056048578068480", "16895465789494160066902795439409010579603456", "7329773317300511382148794913633173229273088", "50814872704546198731889771043849116844032", "228534850523879238363597100560996051311394816", "26133163597689331976915013878347577228787712", "13097265531035981177225325843539263758532608", "50562655709172430504008008125712714170368", "1451081945646351633298820970562868906660200448", "166740451587629639549003953726159903124357120", "23836701088651119879413342507922256115531776", "50383426299980352297312891938583357685760", "17373521459964563278457590149141011324280504320", "813513184683161342400317762282381598475157504", "150853976367093816532295210835719786558652416", "50280263362338821186978792469031242694656", "1675272218554879342665706317283562145029814222848", "6541838549867200306854864038974028563578093568", "777485080609237117225208654852844361829318656", "50263896520646767984462417018713108643840", "1426552479900276608148886831936227317964087022845952", "12677223833765674441542838485305804661205237760", "6516422190901747221538064571063070454863364096", "50260846469264576331769439944918630924288", "3835279796809141795125572971777671086613359574908928", "11715034457870334119936475582628089546458267648", "12677153080135834922987245044085397210030669824", "50260674443794405658627244910300008284160", "220993757898819653867952066978190862640480256", "26235536204600780384060752182877241024184320", "6516997702207294164198794106450787249946624", "50760521777520670317788152312610808659968", "1185949866440602832117994243584157293396099072", "171136761404279193414616012057747018295017472", "12518102793053677189615075219616080989257728", "50479901164404884687155421841208681431040", "11331407042753821437793018515776719012419862528", "834345019504965154031715853650688718539849728", "23500103209158526828480513527530376988196864", "50371247540499795759605200002428505686016", "682203219296073447632293839196079130483703676928", "6579237175100845932653996968753051576895012864", "149588182927260868787744226903287077451857920", "50277540126367318236493108767449707184128", "409364252444333751162703619209199083302944734445568", "12677503771577514357020462834703124020642971648", "777125896498823598163464426955900895396626432", "50263709607962076539938350831232088014848", "5375961982266573521742023051352974524277344631259136", "11715024202612589510363041465967691408783441920", "6516400323096605319548505085465140604237250560", "50260862835830942310419646744284658401280", "985213520112593463107252559758052202381312000", "176320897803788045554834432988382647795318784", "6371257089243606219735272550063854535573504", "50677061062525742263498541346915306438656", "8309006763073856999054585019448639104799997952", "857306550826409322959861266904235236533469184", "12405845170465332872868231768546677442478080", "50467986368301693334775797685404580184064", "316358251862174038906190407905458795915253907456", "6653440950654379466676128367786595495507394560", "23453205995252819126961296374174704467968000", "50368588003628899295087903813205206499328", "68781474851594865130459993793334555684780099239936", "12679448125780868368799202011334321242791477248", "149555714779184578131693419492091137053687808", "50277355278090829287804537075654291619840", "246976284038821719449641290849688144559413466759168", "11715554385958836810096378679175223725816545280", "777126866499385640363317812594253070262599680", "50263725971034228007105782846688231161856", "6501217725146130968666424988171012483699441664", "882629753506170986084666205685276037506662400", "6336489596653368180631290592997152445693952", "50665408129092328926535696621902734819328", "172982040971961310240087546085959847906537111552", "6771480309427283760504655287997249050296451072", "12388237243472033033442607180060096072777728", "50465391687471407119492268532549111775232", "7161115082102695368004482948452269027892127596544", "12699592892518289452854273075175642226248122368", "23451544221607650681953243030777015186751488", "50368406468391129655499749360805353619456", "40033246644983267150879054815672652512978588925952", "11718427857829359318489789306713184921452544000", "149555948299942284953475566371952777582608384", "50277371627717314740541526194146099855360", "101058561421435847284048638709580811903229231104", "6965539833140102932101059452517398661996478464", "6330716231663599777568762834161021506027520", "50662868446901308852841092372859946270720", "4163297431226762196129571720280820822310039584768", "12715830485446292774645763388623200092619276288", "12387386971259833495168758565813074417156096", "50465215870085144422465137083883687247872", "5714549916340301414574712067685913780140906643456", "11739064107285104729971245477502614410562109440", "23451563662606562528535032358182568415199232", "50368422814096781857575792494953334046720", "2419085772475908530388222778369901689915528183808", "12743894990880283907703683596712566313839493120", "6330336240255715243839838221460384623099904", "50662701366547863806258427071307519623168", "2979309921417445068324757844962822310028864651264", "11761245280139624404692954473597510699546836992", "12387401618436444133264777658597480706605056", "50465232125612854083343052968219256029184", "1494905668641246759786341281529795842846584995840", "11807529726500634132950778239930629023600738304", "6330346481336806385756902394909028127866880", "50662717338606118983314922477589593325568", "192841288216309564400824155189215141302370304", "13237685908838789694888150413040204621283328", "50658135718858701913191498203073244823552", "937751187130859168518710016558955330302640128", "24052989343164376234005631200344625664491520", "50473901667749515651119211566909192404992", "9104380639088530312957335339638598848355500032", "152053128401142405546846229481593925456101376", "50293785817166991117837645249764692852736", "520075489055550051898496862148954531927668293632", "778287379570873287999838226264306995374850048", "50266756661098814463491834932478255038464", "42849687495092058013337397061105911459119979335137460186035948965804900352", "6516392424338794280882219965972220013952630784", "50261034864172780868364596544950235037696", "1402019151317009980472550054108721322052810853842944", "12677225805113058238955077609066332123626995712", "50260658077508508958970357561179345256448", "701446600597832922651875192356820301861879808", "24262640389306236494891205005331051115970560", "12610039879616080505209158150289327424274432", "50570198943359592681760384145304208801792", "6051874802470227908911656284193658968416976896", "153344885379949802470592345675491286190129152", "23542697133602768668376239319274275794321408", "50384756257185734363084797481765983748096", "225946184460064418893454624938244845643264688128", "779806505372936904352886397586750198142468096", "149654446936737029064227764805667434117726208", "50280397688550604380813397547870828101632", "6104474482640486811111267230633844638045276001533952", "6516399380451999086128414740483647049870344192", "777124520158195768074111752342159177254174720", "50263898028321757369022612874561931182080", "1792505813718972138332739861178449197157121121058816", "12677200833920585332629889293128398878858543104", "6516416113815432452406259351274682074890502144", "50260846469626100157959006533783226679296", "4456057887282349987051969528103451985165942784", "154749120366261280272186514349141456733601792", "12421881576770010583941120027057087078989824", "50481478032993800487361210677849971752960", "118416978037901414182063436857605721472928579584", "782258075745456647242002581730484862964465664", "23456112703734408264796284407287938163933184", "50371450028971503336657674841672204156928", "82703306106238179299735312229457388809683954827264", "6516905907031108335618046931112243116183126016", "149555660038795823663340278788451206898384896", "50277543801195544224602088562992208674816", "310679310975333831762482401626543596047620189978624", "12677628481327388528656624553526570629944311808", "777126365108944204826854863972749154241740800", "50263709606001708120524934972398515519488", "70566717556510475507537158189393681611824824320", "785777894315762322414300559253428625169448960", "12389524983445299162359982800000290677325824", "50468256812955191737398046736151576838144", "6922494033261597244138921828552760547030868164608", "6522532318426539158317400641423250875274493952", "23451546868941275885382504069659061823471616", "50368595656516897615025731657042235490304", "46221117966769535805574976853965542833718057500672", "12680589094707351463303218900702857667134095360", "149555873502425403990961960980099294082105344", "50277355260152628095923025346655697240064", "3709678691968683263357539087309277787562753130496", "6527859210505073039983763346298769806817492992", "12387391478148153691394575542253954116091904", "50465405723618677502592242480396426543104", "5990912487944963325284339083103375464330107551744", "12703993549231908491200108976598367903670075392", "23451559222967106674416785131141793761460224", "50368406399191487665183512490203372584960", "3159345574302087969112807158490982972551780630528", "12728183970384434431558897797825686635437621248", "12387398683450080027246157290886536112373760", "50465215675700217406671208172978547195904", "3953140994825927102682829896453548035824156672", "23591420290828099295017282166826530947203072", "50475974027367468928025786232186163167232", "101399466485149831128126413198987074346307026944", "149776296596269380064380257676464842212376576", "50294038702325064548974860010465764835328", "6858525161989895534561395186757039745573143133517876239926087146952196096", "777124421227084724315318132279734324892270592", "50266761519522490637803873601390351745024", "130630024033265822051125472989278125051127119978837377166830433598070325248", "6516392424338794280882219965972220013952630784", "50261034864172780868364596544950235037696", "56149442703683786047422944366357596113446371328", "149954797798355569298284259432017818936147968", "23461266292258181028127751336248404126728192", "50385130525281286050634914408365027229696", "47636137302858228853227696351266683858750913118208", "777137099253739829636375837826446148002381824", "149555859127940323730749166497991726800568320", "50280408824510548569527004152777093939200", "679111383731350616562595416557905362161514470965248", "6516454952782147032627275735137048039222411264", "777125310511334149069968016242528757921873920", "50263898025015384542465739557188717772800", "5234988006265478654220443529711349875528865677312", "777239801057912916638121303008090632983937024", "23451572478994792658248609745209678297563136", "50371470970984702889849249313376931151872", "58866278197488779761121423620248579285989250301952", "6517113857265563693173441603869006632688025600", "149555769552553560581696861741458013871407104", "50277543788818675926877468654807388520448", "6543298584777993456818863654173284908537139429376", "6522888490595608963146778605092900204024168448", "23451551473063467721514429058503064187568128", "50368595635278415676023839630739065798656", "13556258202714922215584280222750171558841308676096", "149557039535457779695946789620955394231762944", "50294063461540425676743528257545765388288", "9143979190103308086516264562698668426071909236020998395311897952902971392", "777124421227084724315318132279734324892270592", "50266761519522490637803873601390351745024", "154925172365929037509702403079102575126493731487744", "777128319401837187117819604675461348505681920", "149555533963734185089778302277655306950410240", "50280408861263685718339309751596346245120", "12387350114200740353577684714828184711856128", "50465015589976932106727939475457924136960", "93869715605112519399891634292279049965273088", "31261535669808394880048587797034823355203584", "50449490307097564899185721761857636663296", "736002140514511665574289098201374911239290880", "187694938529036548298783065942550800427384832", "50290627082041191128635475475822106640384", "11108049473609806954794768827287340497414127616", "835582145293723209034967882637170560922025984", "50266534050614872910178852055518946525184", "510237608861487074044516565479174325543788085248", "6600691772554304591734623137742220734857478144", "50261029913202227279064239017109510684672", "1051165580273194464554120605117774810770616176607232", "12677264065608202318225798041544276144442834944", "50260658076907117627439228842901891973120", "2904034530773691294334968304252726465499637443723264", "11715045932873533941188646397383798970640236544", "50260690808736619995408699599868347285504", "121751831364434783262534665598788873920446464", "29046271979555674633563311598370318438105088", "13790423955881238029050933570562054021971968", "50552846144293332746403152251996828860416", "804610855735480391337209952020036578541830144", "183700306643592162897223992483004860218736640", "24155512373904936510445932962082173124345856", "50382020787965078886917497518980992073728", "7508191599170940052213713240762683580464758784", "866846058242509780800688179285369019128872960", "152594922179008266676056359382902799903752192", "50280072164999034815656375226027881791488", "167686324448874056815754438613736149528264835072", "6779861979078703473791086988569012000476102656", "780742690117998477811511556367873124000071680", "50263882962160007596295108126621617356800", "96948861599064023315211771338270241385424114155520", "12678769063196841221260033992239867006937989120", "6516830451396397123869070744749706343071350784", "50260846444978837588452140856374777085952", "465289748528473118000076258418672592417765562624364464088075165990846988288", "11714998673880531724017503102183210833617616896", "12677111177148954997120951133108334582262923264", "50260674444453062899539153901611412094976", "727001251068600162109368719809546662428278784", "188289435581679794870982463547973393105027072", "12602076475725200662800370175009504289095680", "50478544764041356071157392337108717273088", "5419361715174323517971930483615346473421504512", "907217375933000586895806013648996988857876480", "23553391156310911994016339611447904637550592", "50371003271089504730859491752895259344896", "99418945423438216119780724573069472918499491840", "6973466733462694576376275762196043737707053056", "149780703906264227549515840103622313299148800", "50277518405720076763332275851287586668544", "10776464574966952457012707105639266849883372388352", "12692041716082246316247208482108500871452033024", "777180466130840429403323254109973276690219008", "50263709379693126706572390087080376532992", "608617881054849035505994487052289832461395308630536660507478321172651704320", "11714998673880531724017503102183210833617616896", "6516392424338794280882219965972220013952630784", "50260862836300840291708566765515789303808", "4001919721442533011889065424003854715611774976", "964399057231444906277754274451619882245029888", "12425812377082812555951831660415505391419392", "50467656458454424029188824529448730624000", "69415703844978356443326932400508817381624119296", "7191493141144126501324937231551070257777999872", "23459392965315218919199042909450997862498304", "50368559475168604612828190053658011893760", "3119933027312737016508546767667841474910824169472", "12728831779550328847414990208912751026954567680", "149562558940240829055433174779113637962317824", "50277354504628505835458038339642603864064", "536516303750202230325180645080784911292214145974272", "11715254480068971593923918874559534975797952512", "777125546865274309487714879956627418236583936", "50263725976554745449972300460962869149696", "52183726668031176365605623469230756598202236928", "7446233653971068995513577294608230396207300608", "12390291316110537061852682073809432245960704", "50465357606515320950625319470828873580544", "1173523089496369440818033530224701400868032872448", "12815552581778557287678214787120856439342497792", "23451936080813695877575410090475922334416896", "50368404660816182226290625601246446223360", "65143636150432753479281762318925391077791852658688", "11717105800332540538776311211482644531757711360", "149555732938774523188631233777986610210537472", "50277371652056485285002697759296323584000", "629458754561350234769433594197698918743476797440", "12937672024769750201375264829149126155900551168", "12387593894212815006636335261007986529665024", "50465212435879923832999154984493718175744", "6842638975049844730667155983804477610160111484928", "11735089834959700273658171511297352890723598336", "23451547796111066097111314159559759861121024", "50368422887287234862927003448705128857600", "3600955992362046547255224208018558035199275302912", "11753235502828537088031558138445714036556300288", "12387392727042595638647094814411938865348608", "50465232273181552983638875621483276664832", "563617926453376193756394200885848284384460800", "24469618984094446067888456288403827464339456", "50472098350501805890175922481750819733504", "3558448999940384625927958237519695726589771776", "156116701592932030807157329042001110665003008", "50293352816787993128451520344814446968832", "54863561421855571913325376634812497160797421568", "788290295696853444092901339846411203549069312", "50266715464455463715909135025840358162432", "6861701676716286154695736300053177229790674944000", "6522586767520922316533800457298879255343529984", "50261034496017514499041195323707690582016", "7619047315648983187132380529497022355021796296622080", "12677132270260539606163437443808103254391259136", "50260658078978736538708316240565919285248", "2322013512440010703059500696454632932898766848", "159851014772893931317518920771625804149817344", "23690734978273600579713052745248241784717312", "50384082457941742144888603987594805510144", "30557950723386678847954409891229428359666597888", "797403320138057976234709251468795901110124544", "150290936940238284073435845911792503232659456", "50280326145746360155068276921800385888256", "1450508885115081296283737508563978285094061211648", "6545799343310262750658294547126285381482315776", "777540996473927822025433923218291371450302464", "50263896286961148645060654921023194398720", "79070367946616339619300192658500576907611726249476001158953933420523159552", "12677111177148954997120951133108334582262923264", "6516392424338794280882219965972220013952630784", "50260846471035385787130191756472862375936", "20159896793355721960624141336332195920523296768", "808282108808459774477280089028409061753749504", "23478779656551635702166478455639870749540352", "50371345597935518481215989413262550630400", "533504287778126997132983485682189513272430952448", "6596969930202456386121796889013665772362268672", "149597325686549630020325712264902828433080320", "50277539093595917969620275151370752884736", "436935006742518096459920626702000561968438826762240", "12677478998010693553232156902546337012339703808", "777125803408486694060026097180848431854256128", "50263709608351507814210811327280188489728", "246763022550546371514314880968578868209212456960", "6693141501752069365538664816056567204467965952", "23453696376369996710991719027372456507604992", "50368585741904125879818824272581159288832", "64135353503278046376909866602600178827636663910400", "12679617453506090823033693862976705046402564096", "149555738336601357194325236469787758826618880", "50277355275428471494863855264685734494208", "6921134997296105379628730172669462046281023094784", "12700373843064647211209419596224453167714140160", "23451546884540984171791095084477491468828672", "50368406456107303915630130157793444888576", "16060141036750471535030358899762371935229444096", "150961171569466576524491960279672362832494592", "50293906147341683007356053442234301808640", "437338043774871091336541973967366226480040247296", "778507784554616002308416213187520395766398976", "50266755741961953103288824427968748060672", "3264615088445252557070876553328340532938837633618648067383339334978502656", "6516392424338794280882219965972220013952630784", "50261034864172780868364596544950235037696", "190413448029854758838948230161417201030961037312", "780309055660904328665219552773954065129275392", "149672946392823300574680216677701724837773312", "50280395600584638677911941273543956758528", "152800898945677337445795668891319790215797460172800", "6516670336193395271280228488537016812892585984", "777128373595439353931466103417277969564958720", "50263898012201304293068575260426591272960", "27658679295771169404747744013035298970508529238016", "6517928049974170530901719870317706764248678400", "149556198268785581546979140159027709353132032", "50277543740366817116621914479697451810816", "48542643647711325047805662150461137058400061882368", "777136862494990582614784139232855685945360384", "50266761467470374876640772926024710094848", "23451467421680567178798197229821537212694528", "50368206700860810928654162908820631715840", "321174104365880232513996718092797589497839616", "279883918070654325253317460334470287849422848", "50286189112914918038166877675058387484672", "3935007512176789754113994557725261181709451264", "968367209092896313345458704716721283496148992", "50266119407651304282719344032458395877376", "131828650385338844968296020767590380198783090688", "6855252891135181327659077791735680252808003584", "50261015701641304426325148776708010147840", "73991584359123524646611677034125796227226800226304", "12679283541594122702968867677161893268436287488", "50260658045169466440266335387708129542144", "1172484010208163124189188058252796415045926752616448", "11715115726705139875240188944485185518657601536", "50260690807451974316008327741433624657920", "464141572939928152476902095352427627566596096", "220654553316972972946475631787801565273784320", "24699444894591564391416781652207529051029504", "50379706737657449679405515418313441673216", "4417244595990083697828871440690331436565135360", "943031681722000221271153171869825123712237568", "154796355715276244361749236020682523137802240", "50279836554568123324574162134445540245504", "62838453863338809853153871092219526674372362240", "7270330919185043195428985742281313634561818624", "786855478739002109054679471830219808156155904", "50263857823140664143130874699533640531968", "3973799792673207560560428247540698974979780247552", "12717682793006380307646232286799098421184561152", "6527095811504257627146717915632231228614115328", "50260845835333340465933548471245875445760", "257433552654290647133743479529050095592165350747586318303319915764345995264", "11714998673880531724017503102183210833617616896", "12677111177148954997120951133108334582262923264", "50260674444453062899539153901611412094976", "3238736285677608838087768816961372300064587776", "1022460566527142886146116402010683971708387328", "23622516443868066946951151722229994522411008", "50370688049589949475583475348408268488704", "37090957612379825685033837007115375142793904128", "7905238675031209862936142460970462908545761280", "150160856986448774382161303360693948483895296", "50277475679624612050860546864218780991488", "1996562549729949781535617742554758362767854403584", "12758118449380872341931624138939529067744985088", "777427020072836954339678123184497455016181760", "50263708348738609569203096318690174435328", "105734680972607975515838515731502746982132889874611534762417835763663110144", "11714998673880531724017503102183210833617616896", "6516392424338794280882219965972220013952630784", "50260862836300840291708566765515789303808", "21611338772035476901505152190945653535964921856", "9329477628464291567072619860543790029138296832", "23476943343269518935223619452525578073145344", "50368478631406544167965829262767757983744", "1228104798142768681542990420394182878415007252480", "12809335536953524147394892239231308019267534848", "149573604274112136001262524928903752773009408", "50277353256538726127502539139256741265408", "91614551870337252959886901435424089604327039041536", "11716496893789608328863310721139957200081387520", "777131013274707943239639692227384855129751552", "50263725953686855761869426820867682205696", "704080831837190988948642045668733255144253161472", "12909550116939162293258890955288659779662118912", "23452248567279140551629963906722499502538752", "50368403219416575349544671540622701625344", "20133001908046609524837389190113139260271752118272", "11721819370516247142722876557349609798841139200", "149556500552907119033540920910112273742168064", "50277371565304437834906373562158213496832", "4332226873166309953347613565731061582278078496768", "11746763704949933056733302930695067164464906240", "23451594371242064262556223370381239542349824", "50368422672441416968945323817358522843136", "1952914808973841557344498225842457128283930624", "161958249673745956314417568087769189418270720", "50292768441764529299442528927901076684800", "15439580698487359308327279243261570367199641600", "818312770208121439691361193928404203187732480", "50266597866173563686444237516565230125056", "566450156469206540591569213737085044919839490048", "6592228840991406830669625165601507572069695488", "50261030404519318531546413248794782072832", "12468622775480248432977725886839775723596016534037530388275653127874543616", "12677111177148954997120951133108334582262923264", "50260658079310291698292545979504136290304", "8654248757746488726765131515115696674897395712", "853792293951463723084573121203063402847535104", "152185327390647843089927157152877129687367680", "50280116754614484894300921881294035484672", "249959829502171441492993287982654874784928628736", "6690820499860860761175567433331668421596676096", "779548033916701853945856665363635193581142016", "50263887921275792587000049852806242238464", "20163841348801458634162793973798334620094697570304", "12685086356443942389385665531465208778501128192", "6518499021832255095225268698196644262423035904", "50260846345754064903468133189160219443200", "142727705635595390666752989858983105970609061888", "6828138704635793634984030079058247417033916416", "149712263660703130948124850904791703124705280", "50277526120899827595417882304497634508800", "4463388355748051032193611663555234061253773099008", "12713219821131153371373665544474993210538590208", "777259750596989965229281299283597246007869440", "50263709048097251709663850052888442175488", "1694551622369317529529218396118729918927532457984", "12772664767341516689626133019600696680726396928", "149568590009285462548256453634316640096092160", "50277353823112839613456481416295087079424", "94824785723026508595420390738578671526286983168", "783545871348308292512485940892023196380823552", "50266734873050737968431972154325405270016", "2473853050157153277942524041445059005570200109056", "6533602629559428714493404218383264984422416384", "50261033843024182628157577503962298318848", "775919246412639113477977130348291082309293047808", "6571582459062261991942169643038320208547676160", "777903533016953110043856200443046521817006080", "50263894772650289878772033610888752660480", "149555389591868693679586847696444256505823232", "50277155915909977063965584233544699346944", "1637374530142021550628283505342166030209777664", "1479155562878721196816531596867143677008412672", "50265218396859124090642300352485388189696", "40107386013683051268424561666674733466842562560", "7780522052271176880266084001824672437850079232", "50260971879054302695563350429795587457024", "13742409947174717254959945515411897365717036564480", "12688816368336392869407162224969580389481840640", "50260657895490004517356668355074976645120", "19435066980089361551958712592432919919356501204994678857146303275346165760", "11714998673880531724017503102183210833617616896", "50260690809606491386348574587208310194176", "3164934599983909825075574174305911321927876608", "1030043338920040519707282018182554660106141696", "156972968939397492050724163317231198945673216", "50279610099827161305675752354579189071872", "40109183893766951036884685219313016987948417024", "7780454396283536166561271095334032036069376000", "792478876960303920945789709347320362061266944", "50263835039264546892106661479160049827840", "1334387759024986226511728574537781350171148288000", "12798702955243107056919362850538541048431378432", "6548370951247380029004096940983904268296650752", "50260844577918055078883702609250472689664", "21285968130606422514069397431682362800639490515530539109824805328222420992", "11714998673880531724017503102183210833617616896", "12677111177148954997120951133108334582262923264", "50260674444453062899539153901611412094976", "15140006242110355166461634129318037875215826944", "11440473108523766710204547219702810735361916928", "151047460429231868915697927399865436294086656", "50277376868618128856379154818165911846912", "543794491060087737213771444443891988214237364224", "12979698051322058005876481947513840792875565056", "778236581543071703592300351575074858470473728", "50263704968186905305538184394367446286336", "11422710746446235105319273930736796044732660248026046073892245779605618688", "11714998673880531724017503102183210833617616896", "6516392424338794280882219965972220013952630784", "50260862836300840291708566765515789303808", "218858326262385694197079026811604439051398021120", "13456566995814821858374494743796016987481571328", "149657657161965252919897899665864153838387200", "50277343764850371008229436103371431870464", "33775241928926681343233761270240783530376004894720", "11719063450472518984923542757292924088002543616", "777142302261456823893900738167485755780235264", "50263725906462120429359705929773479886848", "3273940253811211812676977856469751154547879837696", "11757068483043124304928390723170134155669274624", "149562221676328646766853582449429979802370048", "50277370918758720510426426430641313677312", "6561025954872082054009902795160775523716562944", "881538779347509888750229573577452995009839104", "50266376407807840980899340690479204270080", "110631807408608107545475173820095287629008863232", "6924241446833548189624884482620090401754710016", "50261012030138544736936580848066737733632", "14092065271577088622928812311549051619517132701696", "12688525675134727531624097632618193592283824128", "50260657900050992701491776334868623917056", "65049293599150032895715946828004702654891556864", "7241853991691087115374566166683636163908993024", "786520748965695675180286258717464115953008640", "50263859189612970609983844868599085793280", "3932575431741896110205785399117371563008996671488", "12718109472169688348457033684200895434278830080", "6527208199089690588888988051632365526740631552", "50260845828669409800311683148214270164992", "1628053574885940547538528922122870245947334459392", "12776598294491754863189683883603455052198445056", "777495545854307792336548915656789046065102848", "50263708062317180374002105584115049824256", "506670728225802448158512990773543245774927691776", "6601292958410794327816130697144586561466138624", "50261029878348192304747464196150777610240", "777124421227084724315318132279734324892270592", "50263510323423708950472764142696487976960", "14874159383187274543336606974482322259936542720", "11597100038831571226587033099069434214435782656", "50260865028484966686176707043998253973504", "1310367107578150244119409449995588870913717698560", "12800953657435852073539165155974636613392138240", "50260656151504229394368653042498343534592", "163492367547913619013985373191295795204336574791680", "11715838168902046193909582402392369004804046848", "50260690794155390918032576588692999634944", "46116941055614983984067844037189162154569236480", "7588684897439589952320121632814235919740567552", "790444333191825222145854452209214111143165952", "50263843245035027054160835480443720564736", "735364712593045605718962713911156006824376795136", "12899488242263856471236713154344460538932625408", "6574653339611468555354785580520544858672201728", "50260843035797779117719359684416353861632", "2563339467756266308046197124918098311233417827547941782567781510835863552", "11714998673880531724017503102183210833617616896", "12677111177148954997120951133108334582262923264", "50260674444453062899539153901611412094976", "134972530888384067235995092533670994047645253632", "13991217201538584709531682053950539492157816832", "781624741930799200438761317540227920607313920", "50263690895957881376640897040334414938112", "69544732719094556068635193896685233097783918985216", "11716972429636118907257387307335728679830421504", "6517003072302908010907895694054581137674600448", "50260862799976675660645222050133633400832", "6796343516314720179042194998900009027440608280576", "11735226928614328637049915577291934295427907584", "777213291283124240772871146617184919551475712", "50263725609528224406434862652700581953536", "34497584615736832010621860304754029271982276608", "8033960722984443893827254560284450967326294016", "50260961636786768944732884399892100808704", "1553263759521940629352708137045030377581791150080", "12781428028116382986764857388568720991368249344", "50260656452971137546805447261975719444480", "2023152403480488620086578243295329562432758611968", "12757047075099570223612276413519930545009590272", "6537448961063902532764299809662146272808665088", "50260845222413373767006257929006962704384", "6516392424338794280882219965972220013952630784", "50260647203028873565736779448741812764672", "220556948610771972013787966849695614024558837760", "13450197926599150785140294762637276128256983040", "50260646625882091768556725132878262829056", "121167536945358562674187655321707373084768168777468341547547896330584064", "11714998673880531724017503102183210833617616896", "50260690809606491386348574587208310194176", "912910592448458129362457797173276899148891684864", "12855630584770677268197993370466185390392868864", "6563241102570462243997803588711683685076697088", "50260843703894145695184813869442583756800", "5067042188258385371342009187659176319476196966400", "11742146509971493485815693439977600552859074560", "12708907287114679955098689010948825820212232192", "50260673945910663583375955336013388185600", "200697386483173461489768094568723279906111996240024038323110342301843456", "11714998673880531724017503102183210833617616896", "6516392424338794280882219965972220013952630784", "50260862836300840291708566765515789303808", "369673044408612893604104204707933989383295729664", "13127281985379409213798516459529616639209242624", "50260651245884253938444413886282189504512", "12677111177148954997120951133108334582262923264", "50260458812797598035081052224874877026304", "28659867698142398797956937679422395169793847977174767924269191994015744", "11714998673880531724017503102183210833617616896", "50260690809606491386348574587208310194176", "14776618919833299102469732197125089040777969037587576722158769930240", "11714998673880531724017503102183210833617616896", "12677111177148954997120951133108334582262923264", "50260674444453062899539153901611412094976", "11714998673880531724017503102183210833617616896", "50260475177810605254470410176970247634944"], "dual_psd": [[["318584952756088109398634104494194603988558733525895612947201949433856", "95676225741408485921523343280342983981326570632849392307531610587136", "-9346084897493998045903191263727815299229127967081877257442352431104", "308396740663305174837781260239055396465205928566543656997101764608", "-166689876429203984566470494002295962259491835102941299296836780032", "183262330210986418223651602654924191871094163557955675611862138880", "-30744135719256956551355924353306670138384642274415615534780383232", "-29971752770146304292997049063117531929006599427779753715452346368", "-1872987572242908989061490604224815863353628870084595119653126144"], ["95676225741408485921523343280342983981326570632849392307531610587136", "58846847624208082508863525558299619897017332664352761035631609511936", "-4636633846530954573822971455528945429934934880480664687565839794176", "147714538375406204503014103039193110856000812081020397867623251968", "-142457068796667293710689364122926598629764731852776541375101403136", "135901482934844040221820676243888398248792598585172216532476887040", "9277437961986314337085280496342159350168187793148842968963088384", "-18319492420844431196177195485927574174127118988231505365686026240", "911646243084186709903550255082943952366009937874014140167618560"], ["-9346084897493998045903191263727815299229127967081877257442352431104", "-4636633846530954573822971455528945429934934880480664687565839794176", "385369560901001439023468498935388330569592940769188336816692920320", "-12395217140006846509821182975681837596758722365539419272345812992", "10504559106118629346401878010281278980352509699572063982703345664", "-10289959327381877953786282635383780803429657507321427654229360640", "-222862483482441934142795710001956384289529828984451849684779008", "1445494227482744081086401833113525685698790806995084965322948608", "-34629016988636355748862439609293386220517612444407790091370496"], ["308396740663305174837781260239055396465205928566543656997101764608", "147714538375406204503014103039193110856000812081020397867623251968", "-12395217140006846509821182975681837596758722365539419272345812992", "399345161690423098351087555511996188356725742114196600863588352", "-330415387194239991026234739844958967705015004014630501655511040", "325357147698150974063694291631435452681552670939491575418322944", "4106860181836870232876765647433708067657945973937589041758208", "-46062972213045388190910902435134838152172698750628640409518080", "884080975787104394782394147634351750749775398243127152082944"], ["-166689876429203984566470494002295962259491835102941299296836780032", "-142457068796667293710689364122926598629764731852776541375101403136", "10504559106118629346401878010281278980352509699572063982703345664", "-330415387194239991026234739844958967705015004014630501655511040", "370716650802491830379324724324071655705502886557217213160357888", "-344002531725508615032359014603974541452589108048630850072346624", "-40709190876930716415227637525876584564372641632635649255276544", "44273557641131728056309439490028858470456077667701972185120768", "-3543077133432303449993642965515264651089140336311253598208000"], ["183262330210986418223651602654924191871094163557955675611862138880", "135901482934844040221820676243888398248792598585172216532476887040", "-10289959327381877953786282635383780803429657507321427654229360640", "325357147698150974063694291631435452681552670939491575418322944", "-344002531725508615032359014603974541452589108048630850072346624", "322567084696540019069037973657152647011425864724428595633586176", "32021041424199731326687495045322272137433311870612384847495168", "-42263983099667323275407846505184204620374564953792927315787776", "2881101367069802530494537584166609390107006025617424120807424"], ["-30744135719256956551355924353306670138384642274415615534780383232", "9277437961986314337085280496342159350168187793148842968963088384", "-222862483482441934142795710001956384289529828984451849684779008", "4106860181836870232876765647433708067657945973937589041758208", "-40709190876930716415227637525876584564372641632635649255276544", "32021041424199731326687495045322272137433311870612384847495168", "14344906813630080427064244898394988116155431147597498431832064", "-2835579543323978715384738740959217494348854559400703595380736", "1086873164622743761660119557943825350983808707935887295512576"], ["-29971752770146304292997049063117531929006599427779753715452346368", "-18319492420844431196177195485927574174127118988231505365686026240", "1445494227482744081086401833113525685698790806995084965322948608", "-46062972213045388190910902435134838152172698750628640409518080", "44273557641131728056309439490028858470456077667701972185120768", "-42263983099667323275407846505184204620374564953792927315787776", "-2835579543323978715384738740959217494348854559400703595380736", "5703218370377828262776157315877395976702659128732352918847488", "-279954611940649881508849527528251284713613702536901875990528"], ["-1872987572242908989061490604224815863353628870084595119653126144", "911646243084186709903550255082943952366009937874014140167618560", "-34629016988636355748862439609293386220517612444407790091370496", "884080975787104394782394147634351750749775398243127152082944", "-3543077133432303449993642965515264651089140336311253598208000", "2881101367069802530494537584166609390107006025617424120807424", "1086873164622743761660119557943825350983808707935887295512576", "-279954611940649881508849527528251284713613702536901875990528", "83173670643325266133290644981758499688173995432795816591360"]], [["285220981128646982614984323883800376046048804320423635763803115749376", "-15317193995790666478433934337515622699051447817510396859882787569664", "-4544471046782771442733913696144754164591617969120172313229937082368", "1149523599720674677890880554721076787189070220433640446807865556992", "-229447593207486231974340302892751951796416223221890988950431989760", "-213949389487736041850856201653491733467211962662174682368905838592", "-247753033436811314599192817292860657045344040573471108211750731776"], ["-15317193995790666478433934337515622699051447817510396859882787569664", "943510814726164150849836657800943755183421255284836339212598902784", "235691323576365466687385998429056893724332974968104062504331640832", "-65102335914556525313473860492693038676182003196782170331141898240", "14461891815156940916867269033869867757690735628616848840050343936", "19168860891729553383354853356911929071648719207679622650942980096", "4352508009620931840799703083458419628010825808285347048922808320"], ["-4544471046782771442733913696144754164591617969120172313229937082368", "235691323576365466687385998429056893724332974968104062504331640832", "72985689861839054021703955941327435274949602961665809353044656128", "-18082606308229234353933796029286809411479887781215070706399707136", "3507896844576309781961845698726459335324892201760799983086338048", "2878038802016394353082539032710512145678597861835676949527134208", "4566366899504208085239399187952532621251824421526708677970493440"], ["1149523599720674677890880554721076787189070220433640446807865556992", "-65102335914556525313473860492693038676182003196782170331141898240", "-18082606308229234353933796029286809411479887781215070706399707136", "4726802264129069164865684730492852028752907081365679927841521664", "-984364841166885382288398905442553698769734016973325865670672384", "-1076244381527175012340151129548889164835595100666986178172420096", "-749070060015450756178808487075027774550713035402970560536248320"], ["-229447593207486231974340302892751951796416223221890988950431989760", "14461891815156940916867269033869867757690735628616848840050343936", "3507896844576309781961845698726459335324892201760799983086338048", "-984364841166885382288398905442553698769734016973325865670672384", "222445390236956858181250284308424829639723428430943335787528192", "307994192921533341865084201617778081913798003205335754892902400", "40892438986870977497897461207727244011847985195344941954367488"], ["-213949389487736041850856201653491733467211962662174682368905838592", "19168860891729553383354853356911929071648719207679622650942980096", "2878038802016394353082539032710512145678597861835676949527134208", "-1076244381527175012340151129548889164835595100666986178172420096", "307994192921533341865084201617778081913798003205335754892902400", "648108000223876756114909171732822350156268279318374632950595584", "-382636031740642804049318935214294536575500220512546216384397312"], ["-247753033436811314599192817292860657045344040573471108211750731776", "4352508009620931840799703083458419628010825808285347048922808320", "4566366899504208085239399187952532621251824421526708677970493440", "-749070060015450756178808487075027774550713035402970560536248320", "40892438986870977497897461207727244011847985195344941954367488", "-382636031740642804049318935214294536575500220512546216384397312", "877954848712157662773768776677731457166670597632855282154471424"]], [["24098394241611956353824353156225143872250262777929791070301688168448", "-3523875745461086153421888495092708999193289346915622473374350966784", "376308096386010276520133065992868402123873853180464716842285400064", "-69471484828748464730973497023234194400310552848799955979159470080", "197662717544270284795083540056745975659858003312189782028344885248"], ["-3523875745461086153421888495092708999193289346915622473374350966784", "515291605944707877421427968007715191527784769399367053651589726208", "-55027026298105456620701778457793537640519809078976548873669967872", "10158721694679152086989396686768118381865730145385424547930439680", "-28903953066442473954021797630214127394171982184614466412632604672"], ["376308096386010276520133065992868402123873853180464716842285400064", "-55027026298105456620701778457793537640519809078976548873669967872", "5876233162504298425553594772746847528521470823852327675237498880", "-1084830879058074031513679745178421093824369470420733308558114816", "3086599058004062426457436266456498082429893909557816348408545280"], ["-69471484828748464730973497023234194400310552848799955979159470080", "10158721694679152086989396686768118381865730145385424547930439680", "-1084830879058074031513679745178421093824369470420733308558114816", "200274223913941362851717297754565279377241054899346626513469440", "-569827281660714891430359759042732099502487160301973594792001536"], ["197662717544270284795083540056745975659858003312189782028344885248", "-28903953066442473954021797630214127394171982184614466412632604672", "3086599058004062426457436266456498082429893909557816348408545280", "-569827281660714891430359759042732099502487160301973594792001536", "1621292668518171060833502478721119791124393816858038392047271936"]], [["861803782720771528245813168463308558172160", "-126570005691974980723685183313815235723264", "22918727030761767514886235410615607754752"], ["-126570005691974980723685183313815235723264", "45901530232196282983780593356540152381440", "-9642267557762854325752006706281173745664"], ["22918727030761767514886235410615607754752", "-9642267557762854325752006706281173745664", "10675620259240203940155073074355737985024"]], [["109714803151199048551101783746922864967680"]], [["11662286674482478521856667685491983642905843324944927867499693249396736", "-178526765775638915480920579432374404726578237253445489771053582385152", "8268898678906595225240028838343890131180833544205918167573519663104", "4456481844451846726914632138620656643214300920945130852439340089344", "-1983699320450859815262338186093817941936482988203774697211705688064", "-144397747159400253359903922775416307811328550208409676828626649088", "136929973789464698830664485391035596002125018372514238129493770240", "-8242332581800904793343511696865044534121252736466570395827306496"], ["-178526765775638915480920579432374404726578237253445489771053582385152", "18049659973666494395872449136459181758475944533068074365122634579968", "-72376541074453781465164995430695865158048904807739361936453664768", "-65789706411997399449616200765870538133480430444275519767623761920", "-7183483872443886651683203467255165977825718063346181188368728064", "-82916932903731192992368302366085798358694645831036921073576706048", "4654485569302120625139745389720664243743227160247764218548322304", "-3863887358207730255071303793969265382791891034189935071830474752"], ["8268898678906595225240028838343890131180833544205918167573519663104", "-72376541074453781465164995430695865158048904807739361936453664768", "13762084320156718944987436672808974498424956066585368883888128000", "1981959851550166858246232519173516193767955492340492747342348288", "-1490772298201806474658249111203498059096704204511928757218443264", "-23567065852942819628756175637646335595260961226107635183386624", "4824863403925785891389281710179453967662894017605342871945216", "286217318096968425683008956107747760387324521803002413056"], ["4456481844451846726914632138620656643214300920945130852439340089344", "-65789706411997399449616200765870538133480430444275519767623761920", "1981959851550166858246232519173516193767955492340492747342348288", "1885958252318341651562336163489376032164724468352035895923179520", "-771467422128521838223865034019282923030017693848903989384445952", "-127190621762302511577399696568338165603945357144887700253310976", "71275410213737793146002863219252373976778920712567368372453376", "-6855933520754637695374895329718372342342030250363037893525504"], ["-1983699320450859815262338186093817941936482988203774697211705688064", "-7183483872443886651683203467255165977825718063346181188368728064", "-1490772298201806474658249111203498059096704204511928757218443264", "-771467422128521838223865034019282923030017693848903989384445952", "429780732853537853634091445069126892224973268306936826452508672", "235653836474456552694117730100700194342509011516611792933486592", "-40573309238168980284434128799858919016896215946614381876346880", "11309796813152225297861249334645012723933357499374040959156224"], ["-144397747159400253359903922775416307811328550208409676828626649088", "-82916932903731192992368302366085798358694645831036921073576706048", "-23567065852942819628756175637646335595260961226107635183386624", "-127190621762302511577399696568338165603945357144887700253310976", "235653836474456552694117730100700194342509011516611792933486592", "493650292999649310279327520640844278623809477922861043788283904", "-44941672468251911338583232441333862607038486273819197462020096", "23262488767798885562288783187927822983307973921563783611809792"], ["136929973789464698830664485391035596002125018372514238129493770240", "4654485569302120625139745389720664243743227160247764218548322304", "4824863403925785891389281710179453967662894017605342871945216", "71275410213737793146002863219252373976778920712567368372453376", "-40573309238168980284434128799858919016896215946614381876346880", "-44941672468251911338583232441333862607038486273819197462020096", "6333394404248592053965652220023637235589137795507685232214016", "-2156202470004797334465247602891123052241474191842567895646208"], ["-8242332581800904793343511696865044534121252736466570395827306496", "-3863887358207730255071303793969265382791891034189935071830474752", "286217318096968425683008956107747760387324521803002413056", "-6855933520754637695374895329718372342342030250363037893525504", "11309796813152225297861249334645012723933357499374040959156224", "23262488767798885562288783187927822983307973921563783611809792", "-2156202470004797334465247602891123052241474191842567895646208", "1096962849796207873161097773470991656308207118330702585659392"]], [["641313215643636466696187350290888496846079603344312958308648786853888", "26142827527655971581876984444531127288311387710255402180869007343616", "2746248799243283947270280656515887976559228245925685884089916194816", "-72838529138580383072807242702419900734600039317131786412626018304", "-1202736390766081077357345321913948455217207206708669447783508344832", "-217405637209248946793887985380468110960494122187396932865028521984"], ["26142827527655971581876984444531127288311387710255402180869007343616", "4781033846480174474438360772237979758662572494279845259759253979136", "-34497926719408601137599999703563247406652102560150749552746430464", "11729358036542130049776569387378864782136585821626991387089043456", "-33737068507994076529238682287512666114857549726752012296712617984", "103932469426572199390984507384121512653855496983707161960428601344"], ["2746248799243283947270280656515887976559228245925685884089916194816", "-34497926719408601137599999703563247406652102560150749552746430464", "17532990081873984688118280820764472179901199537921606703418179584", "-892096845174290327084110133531857555997672480303677417216540672", "-5751921264405473898380102343479620822278519885327068086998663168", "-5365251939999083626486098997432353309436053803230179556809768960"], ["-72838529138580383072807242702419900734600039317131786412626018304", "11729358036542130049776569387378864782136585821626991387089043456", "-892096845174290327084110133531857555997672480303677417216540672", "68047996764739311204225055383757832745294343633461618076024832", "194635750675708050349453874621036426419477505701015969578614784", "447354159389605431527900483135191109908429255651302810637565952"], ["-1202736390766081077357345321913948455217207206708669447783508344832", "-33737068507994076529238682287512666114857549726752012296712617984", "-5751921264405473898380102343479620822278519885327068086998663168", "194635750675708050349453874621036426419477505701015969578614784", "2322325648618973179223238884675913829891436221595626968484675584", "907755801609510074131815878174964881559724653609703809684078592"], ["-217405637209248946793887985380468110960494122187396932865028521984", "103932469426572199390984507384121512653855496983707161960428601344", "-5365251939999083626486098997432353309436053803230179556809768960", "447354159389605431527900483135191109908429255651302810637565952", "907755801609510074131815878174964881559724653609703809684078592", "3840202316927338475465804029177048994082538177475598921534275584"]], [["11099036309068423315799410247280763558486737907207185011031100358656", "1309969029971143634869408981579606958124013414656919501903291744256", "-43186211122354810310199420491758623632305643363866999467894898688", "172533254456282830320699683532115883720486767510709957534062477312"], ["1309969029971143634869408981579606958124013414656919501903291744256", "154609716708600426045325081428714402457008397165484710042502430720", "-5097073071637555489025848975211392214232533605061625775833219072", "20363319272430716779971625479561340844437709479313370643045548032"], ["-43186211122354810310199420491758623632305643363866999467894898688", "-5097073071637555489025848975211392214232533605061625775833219072", "168037006021934681075696218760778823129103545867855701575991296", "-671324729921654312799481299040917236403421878207006562616082432"], ["172533254456282830320699683532115883720486767510709957534062477312", "20363319272430716779971625479561340844437709479313370643045548032", "-671324729921654312799481299040917236403421878207006562616082432", "2682009776736637858798202110301657995853823058244461953340669952"]], [["4352398289226939076758052038846644239453031909474270289085698408448", "-1119469556491973714312485357233858710029208123690034261307475099648"], ["-1119469556491973714312485357233858710029208123690034261307475099648", "287935984860183461193017419700752343679532684264207114124342067200"]], [["2265157575339811043109655193493656890325429360006503193339758641152000", "144320002064532384890900172529082887793912774146081213598797679034368", "-9849327613025178536869061836691953061685324044377285051105769684992", "-2617550002012195184600316495747885495476498481734224047383236313088", "322580358012485659837301247367362677167673270692151958210137292800", "-109396475065298092362308740773261947422275738261642166138746961920", "45002208004415028365323340129622596986849518209458735571458326528"], ["144320002064532384890900172529082887793912774146081213598797679034368", "18066219161975605745101993625404103482665843206265127453482029154304", "-1044981566056982050586970320880256575572898924950344225575921516544", "-152464456506198279751444175103349452159223975279960891366494437376", "-131017535858981005788100331369864796862789711282016611863659282432", "-73920718329142542568865139326188969641712604418539958626219458560", "20938480739597788799776181444273461314263997209211163562213376000"], ["-9849327613025178536869061836691953061685324044377285051105769684992", "-1044981566056982050586970320880256575572898924950344225575921516544", "62470982130435687910944829062107606872161850824505214348837257216", "10708160423932644995697320657754293241358298598364287705865519104", "5731162101122753993338683779768125166199474505483191881387999232", "3622284604115819089619622625589849086296954948473980977890197504", "-1045182937559473697119904300491708483664090794876430821330255872"], ["-2617550002012195184600316495747885495476498481734224047383236313088", "-152464456506198279751444175103349452159223975279960891366494437376", "10708160423932644995697320657754293241358298598364287705865519104", "3047969696379602551054956429177304220922948781224429129572548608", "-618286037031639523120561724498828273066875089803381436527411200", "21528142141927502448701785466267362016064120239971999078678528", "-23552268685794457847969002361946694268406535920765680847159296"], ["322580358012485659837301247367362677167673270692151958210137292800", "-131017535858981005788100331369864796862789711282016611863659282432", "5731162101122753993338683779768125166199474505483191881387999232", "-618286037031639523120561724498828273066875089803381436527411200", "2644389849117541322289133652943921835059457035445384615154417664", "1102922480182600998949775207693837625050664827640695216804986880", "-296645395613604218301495401223529302335218747158127516126806016"], ["-109396475065298092362308740773261947422275738261642166138746961920", "-73920718329142542568865139326188969641712604418539958626219458560", "3622284604115819089619622625589849086296954948473980977890197504", "21528142141927502448701785466267362016064120239971999078678528", "1102922480182600998949775207693837625050664827640695216804986880", "584147992903749612222764126279334848837418094807295374384955392", "-155089005098634910259253762102886353773188324289212206127513600"], ["45002208004415028365323340129622596986849518209458735571458326528", "20938480739597788799776181444273461314263997209211163562213376000", "-1045182937559473697119904300491708483664090794876430821330255872", "-23552268685794457847969002361946694268406535920765680847159296", "-296645395613604218301495401223529302335218747158127516126806016", "-155089005098634910259253762102886353773188324289212206127513600", "41420568157792449421493698146132740662071689249390607988686848"]], [["231541244970053288823208330052146668620252606678140399011336736997376", "14202982690247088091978346283782487096731671990120377939070893948928", "-1433187321709074832374695249735224953502155502106400865526132768768", "-1019839991588287207660692089401737013273462533350946490796761677824", "-133631509133960771490995820553781856645739768765300527059169181696"], ["14202982690247088091978346283782487096731671990120377939070893948928", "871225847151114526921538302427365934142881911099288126179304800256", "-87913212718314122267072177738699312509804807340200998224449765376", "-62558054178311026681479485822913389720824087662468699294900682752", "-8197096855666974474766300916959824176737769778707857835869339648"], ["-1433187321709074832374695249735224953502155502106400865526132768768", "-87913212718314122267072177738699312509804807340200998224449765376", "8871101558486011753517372593378565679660175023732284189178855424", "6312576173222458247778976557770782004000367580398909310300585984", "827148462022018514428876178265962686305904378807409801127002112"], ["-1019839991588287207660692089401737013273462533350946490796761677824", "-62558054178311026681479485822913389720824087662468699294900682752", "6312576173222458247778976557770782004000367580398909310300585984", "4491958262456941955124603625447364451999279269876898862118993920", "588589549860695443729640768167967054022802669264821763268673536"], ["-133631509133960771490995820553781856645739768765300527059169181696", "-8197096855666974474766300916959824176737769778707857835869339648", "827148462022018514428876178265962686305904378807409801127002112", "588589549860695443729640768167967054022802669264821763268673536", "77123970874949084690467210634377556973188386800617075742081024"]], [["60087160192272781633658462446828400010486495814739129456055239573504", "-2407477337266845121774568900715121412768211886788876984989415112704", "-477966620081505422547109157778171727802738282380282603597903953920"], ["-2407477337266845121774568900715121412768211886788876984989415112704", "1419546045040408177332813264288291093522639835717652134235721433088", "-65190497752872873954897328883980476460222769984703155868086042624"], ["-477966620081505422547109157778171727802738282380282603597903953920", "-65190497752872873954897328883980476460222769984703155868086042624", "9178369178565826626701661020644739305116284590660155668174995456"]], [["65256422615419801623021430521896658801295668558998868970361061376"]], [["776333842359488549326489460768251306678015311388396674089593641893888", "-51868011573151399094558526621284437355818479360320649987050723868672", "-9730815892837208727309768478636021067014686847701034359086368423936", "2201134115837983235163746807810793914184188427974577215787432411136", "224278400853384874565639330715493402943445940361705875356291956736", "-53402954899349568516506324993987044231957000428159663910013632512"], ["-51868011573151399094558526621284437355818479360320649987050723868672", "3465378523723822896214527805854910959135949396054800164159959859200", "650130193747461992729909397994813376532356994752626169139832029184", "-147061023962776226081030015009264304516209723316610380795838726144", "-14984371486003756266674862019392654942293765010086232131746398208", "3567930356277467962203155407405265757990868004026919333081907200"], ["-9730815892837208727309768478636021067014686847701034359086368423936", "650130193747461992729909397994813376532356994752626169139832029184", "121969148803958350788774795927915865974767936541358013634576384000", "-27589716779014559038768725367122780075194310322095945106459721728", "-2811176981298782282184941801938239116763756373058060991133122560", "669369662772512154193036278000841903661749111818040889200082944"], ["2201134115837983235163746807810793914184188427974577215787432411136", "-147061023962776226081030015009264304516209723316610380795838726144", "-27589716779014559038768725367122780075194310322095945106459721728", "6240860737412426529378572032112401806631478821063556831398330368", "635895039772561035905669283240328508261501274927745537469841408", "-151413038440084200204338410371579474584059725825826497857847296"], ["224278400853384874565639330715493402943445940361705875356291956736", "-14984371486003756266674862019392654942293765010086232131746398208", "-2811176981298782282184941801938239116763756373058060991133122560", "635895039772561035905669283240328508261501274927745537469841408", "64792745523593107946307517622832273580210975169104564868612096", "-15427807822044470376900570789898364951434939069413355042111488"], ["-53402954899349568516506324993987044231957000428159663910013632512", "3567930356277467962203155407405265757990868004026919333081907200", "669369662772512154193036278000841903661749111818040889200082944", "-151413038440084200204338410371579474584059725825826497857847296", "-15427807822044470376900570789898364951434939069413355042111488", "3673517031428570358639074369171085047519582045038808492146688"]], [["422865117895847145268402832475812619032780498416383414827194634993664", "-52470995734686907328634549483035724884445584347252094865995963826176", "2428980214326231423847797769111112143420122251553140503382708977664", "-213305125218979632616842622824006246698872650667061715798727852032"], ["-52470995734686907328634549483035724884445584347252094865995963826176", "6510835906941971430649765008238356001614663173389178899443358892032", "-301398732294920853264477612104762280911250071938348596403946651648", "26467854268151386166752404365715720159582575966030268477969793024"], ["2428980214326231423847797769111112143420122251553140503382708977664", "-301398732294920853264477612104762280911250071938348596403946651648", "13952309216106772794829407496398806344810119285442258466846539776", "-1225246318138952481280518242034089380490099861243905893333991424"], ["-213305125218979632616842622824006246698872650667061715798727852032", "26467854268151386166752404365715720159582575966030268477969793024", "-1225246318138952481280518242034089380490099861243905893333991424", "107597137997774339823799446832890313140778319825964257209483264"]], [["14699212166312932100063387260720103259413711735467913712761101615104", "-760476090746028287390964688625389579675090706642401907316489191424"], ["-760476090746028287390964688625389579675090706642401907316489191424", "39343869457285680416216341129194704710512866664977774977218510848"]], [["498099235170212052592880659192184305898239654445476748392435120340992", "-21553510854380782018434252138550912985445948514091408861863199375360", "1688068648624992384500184262784700310467234576063807194654740316160", "38014990076369673678180568875009466325639300178098535254896672768", "-88572044041616068133504003418042944880535726944809074911598346240"], ["-21553510854380782018434252138550912985445948514091408861863199375360", "932653168983809777986950702490654807419169973524244832701464444928", "-73045295740406993401711291768273013390576455474784434658517975040", "-1644966391004833342761328245687166327874396040345102314297622528", "3832646946332495150939565209226083052253731441483902712239095808"], ["1688068648624992384500184262784700310467234576063807194654740316160", "-73045295740406993401711291768273013390576455474784434658517975040", "5720899694810496795254165361264744806002583694508946969633751040", "128833590567110228939354669820147403296799898460105204303921152", "-300172496029212267699556950499593850712830305526654865999134720"], ["38014990076369673678180568875009466325639300178098535254896672768", "-1644966391004833342761328245687166327874396040345102314297622528", "128833590567110228939354669820147403296799898460105204303921152", "2901308350759958743176651428483859029009468024445393510072320", "-6759828438875655451761014944838288605966550447206805289304064"], ["-88572044041616068133504003418042944880535726944809074911598346240", "3832646946332495150939565209226083052253731441483902712239095808", "-300172496029212267699556950499593850712830305526654865999134720", "-6759828438875655451761014944838288605966550447206805289304064", "15749887636404733154606153134906644154356231131689321089728512"]], [["13068272203216557634777452720002692131323904", "-110037195446617399263688762514285273284608", "-13134275935625393887014354331821936738304"], ["-110037195446617399263688762514285273284608", "357790700307203120131271218478177503412224", "-6095155615745590349795102318012519153664"], ["-13134275935625393887014354331821936738304", "-6095155615745590349795102318012519153664", "37084141976276498110498026775562252451840"]], [["711548038555497288031627449778728180121600"]], [["9857750387279390895419282256144312620285952", "12011511232573141923880424549897809690624", "4437349008972999472302322865447324614656", "-1228645770864325923173731568219051786240"], ["12011511232573141923880424549897809690624", "232562560443530825811682228395274982653952", "-286839096097182270059248837508437377024", "-323649323423461679483148278569099067392"], ["4437349008972999472302322865447324614656", "-286839096097182270059248837508437377024", "14045520401370092206744520423235764879360", "-414916916146070723667932459028520632320"], ["-1228645770864325923173731568219051786240", "-323649323423461679483148278569099067392", "-414916916146070723667932459028520632320", "2375773596542569172164275492371396820992"]], [["704400235134379276027761472668969390309376", "-554720811493884529557561772961771290624"], ["-554720811493884529557561772961771290624", "44228633413643372120661975157088224018432"]], [["740692693716768953718628501017219202809856", "-359120719666834144082312874294348087296", "19280875626278752992477349487841378304"], ["-359120719666834144082312874294348087296", "22236761709544235999454469960339514458112", "2529214259186812902464769616135585792"], ["19280875626278752992477349487841378304", "2529214259186812902464769616135585792", "2790848696429175294180941548712628322304"]], [["44289702495471401121503829178853193940992"]], [["44701395932557291301590124015684587356160", "-23635707989327002464514859321352257536"], ["-23635707989327002464514859321352257536", "2771505392457260370260939171911084015616"]], [["2801966191365349786656900064343872241664"]], [["219155501332072530083727371396348565782528", "0", "-83050350631176130241777759883718819840", "-22053733302728419303616305656634540032", "-10043278181675744134947294792787165184", "-7744885794973971557085942457284165632", "-7332725938834269816731652762791575552", "-7401918591244923076752876345401278464", "-7396153557480588346619894457396363264", "-7396420724437504910754758346972069888"], ["0", "299830014019857894591650395532121637768354999819249002551420471214080", "0", "0", "0", "0", "0", "0", "0", "0"], ["-83050350631176130241777759883718819840", "0", "393447746508674305781374432972280030035968", "-2613339001027590826332062911877055774720", "-448988114791589369156914174079465947136", "32265568948238655557551260260972363776", "-2743663027134246245453945798209306624", "509292894943174676924182418799198208", "-84949497359617245228320224404570112", "11002755221631296965894061376405504"], ["-22053733302728419303616305656634540032", "0", "-2613339001027590826332062911877055774720", "6127090042343610490903227385436170092544", "-198589011098377606724239635054336147456", "-10957988989050348810785457911116070912", "1115596485359891715651942235580137472", "79519532088021785092925917705011200", "-30441843414833105538860651621908480", "4645472311719481221073720485871616"], ["-10043278181675744134947294792787165184", "0", "-448988114791589369156914174079465947136", "-198589011098377606724239635054336147456", "158473667371961658362634616545386430464", "-12088950959395159952432745486814806016", "-35546961410728212984616335007809536", "120391015489876244377238852255875072", "-18605708889385812664052943597600768", "1966282236837209781484778472603648"], ["-7744885794973971557085942457284165632", "0", "32265568948238655557551260260972363776", "-10957988989050348810785457911116070912", "-12088950959395159952432745486814806016", "5969304308713351489375060005471911936", "-759613524068595673254812324936548352", "58492406910166342195213817488605184", "-2272122112071690850645902868086784", "-164232794925432274317806787362816"], ["-7332725938834269816731652762791575552", "0", "-2743663027134246245453945798209306624", "1115596485359891715651942235580137472", "-35546961410728212984616335007809536", "-759613524068595673254812324936548352", "328833610131025400888709080621776896", "-51620910191615645660660135666647040", "5831548906569020550467433875374080", "-551690850275064424045550113914880"], ["-7401918591244923076752876345401278464", "0", "509292894943174676924182418799198208", "79519532088021785092925917705011200", "120391015489876244377238852255875072", "58492406910166342195213817488605184", "-51620910191615645660660135666647040", "22678598959060598200221347663052800", "-3814131575519830454828945404592128", "469435536528824594104011886428160"], ["-7396153557480588346619894457396363264", "0", "-84949497359617245228320224404570112", "-30441843414833105538860651621908480", "-18605708889385812664052943597600768", "-2272122112071690850645902868086784", "5831548906569020550467433875374080", "-3814131575519830454828945404592128", "2312741444591146579937119529074688", "-409629715979681884081902487339008"], ["-7396420724437504910754758346972069888", "0", "11002755221631296965894061376405504", "4645472311719481221073720485871616", "1966282236837209781484778472603648", "-164232794925432274317806787362816", "-551690850275064424045550113914880", "469435536528824594104011886428160", "-409629715979681884081902487339008", "566914662757591226747099423965184"]], [["3174857263814232325532567623993019942830080", "-4796470782374395056100325733876212170752", "-1331631394276116068152849121021169500160", "75221196778902013777275430563158687744", "-6785097474494062875720159124346896384", "1048306184618671488116332214915956736", "-140085192560737885953039683647700992"], ["-4796470782374395056100325733876212170752", "30470298929077464197886102862450298716160", "-667140576301859452038765928355779837952", "-25522430297538682779819054479032975360", "1683960900085413291639624794005045248", "223850044561011459413367641845268480", "-55188995942616408779376999236894720"], ["-1331631394276116068152849121021169500160", "-667140576301859452038765928355779837952", "618368665879370265626338044616686698496", "-36936991083539590630932420134329909248", "-184421177146751095763695278783201280", "278322397359127188686871195566473216", "-37725218967066299990392615481638912"], ["75221196778902013777275430563158687744", "-25522430297538682779819054479032975360", "-36936991083539590630932420134329909248", "20748472131397732397575695017405579264", "-2357221680085922003096473655404658688", "172973277622813456925376784537485312", "-8307356789680385775622901249081344"], ["-6785097474494062875720159124346896384", "1683960900085413291639624794005045248", "-184421177146751095763695278783201280", "-2357221680085922003096473655404658688", "1099975557471111974075583581181181952", "-155132982213705590394672835121381376", "15958623412429926005175097332072448"], ["1048306184618671488116332214915956736", "223850044561011459413367641845268480", "278322397359127188686871195566473216", "172973277622813456925376784537485312", "-155132982213705590394672835121381376", "85246232862443607023923019328258048", "-13044937147514130947095498005151744"], ["-140085192560737885953039683647700992", "-55188995942616408779376999236894720", "-37725218967066299990392615481638912", "-8307356789680385775622901249081344", "15958623412429926005175097332072448", "-13044937147514130947095498005151744", "14745587348684551390263632774299648"]], [["192345404204039487739877979137104557375488", "-1995365125970505536782377843939535224832", "-54747236591250355662719412509329063936", "1773137233767038580422981671943405568", "415164578207500949774360328338931712"], ["-1995365125970505536782377843939535224832", "2408927372468720889543203410776038572032", "-98894331895773081264771256541373267968", "-564281816493949134112607073069957120", "493177433712940107613020850294358016"], ["-54747236591250355662719412509329063936", "-98894331895773081264771256541373267968", "68900432677827504398213612804782424064", "-6439817005641571994161637879768416256", "416325636497160067937637157346213888"], ["1773137233767038580422981671943405568", "-564281816493949134112607073069957120", "-6439817005641571994161637879768416256", "3628197214727974705437205068901253120", "-439969364845237408858644594332532736"], ["415164578207500949774360328338931712", "493177433712940107613020850294358016", "416325636497160067937637157346213888", "-439969364845237408858644594332532736", "415683861976910153123054346722869248"]], [["9926703814444222092527439782304020430848", "-207165093150195800552235889338596982784", "-1023138178246102644645144261619089408"], ["-207165093150195800552235889338596982784", "206302210834976833355835018399207915520", "-13737615759307373972098636833359921152"], ["-1023138178246102644645144261619089408", "-13737615759307373972098636833359921152", "12840375904666291633256437856503595008"]], [["412398454878386633871012790155163467776"]], [["3177377462641227062085330842372701744529408", "-2712014141961583022273021127715303981056", "-404267916183718114379364634389678915584", "-99056488155120130734697004872398536704", "9515155426473965420331969455071428608", "-448050024857468415286064967179042816", "21645038445400234690266238455644160", "-3750473007853676136208452351426560"], ["-2712014141961583022273021127715303981056", "27685649187941941030753951177889386856448", "-213521945454490965476452812813039042560", "-41414062264651915510321227057892163584", "1278381699049082090159924100722589696", "91353686676446042072361650255560704", "417402863123639876997098405625856", "-3030360410966845567096825164333056"], ["-404267916183718114379364634389678915584", "-213521945454490965476452812813039042560", "514928135144635728835350890149343920128", "-17362729924658739269805018596635574272", "-1201518701037358098101548134608928768", "124549695440178633592993251778887680", "6259931999334728558114205851451392", "-2910046065251785653270501606293504"], ["-99056488155120130734697004872398536704", "-41414062264651915510321227057892163584", "-17362729924658739269805018596635574272", "16080459701833002778638516469769437184", "-1292458296589324307529761651605635072", "-2354263670370911735465755984003072", "13239369093104738404671283296993280", "-2094490089731268103796790447308800"], ["9515155426473965420331969455071428608", "1278381699049082090159924100722589696", "-1201518701037358098101548134608928768", "-1292458296589324307529761651605635072", "752057502943955168254483793363075072", "-100850489968090563785245667400613888", "8259602676522074221973342525587456", "-382293765485349610389322705403904"], ["-448050024857468415286064967179042816", "91353686676446042072361650255560704", "124549695440178633592993251778887680", "-2354263670370911735465755984003072", "-100850489968090563785245667400613888", "52424672364939764311257778627805184", "-8657607815440580963626791970275328", "1018784783617068302879760307978240"], ["21645038445400234690266238455644160", "417402863123639876997098405625856", "6259931999334728558114205851451392", "13239369093104738404671283296993280", "8259602676522074221973342525587456", "-8657607815440580963626791970275328", "4988087353767542048909819476180992", "-878630580645600253641641141731328"], ["-3750473007853676136208452351426560", "-3030360410966845567096825164333056", "-2910046065251785653270501606293504", "-2094490089731268103796790447308800", "-382293765485349610389322705403904", "1018784783617068302879760307978240", "-878630580645600253641641141731328", "976482221904268193567157270872064"]], [["196475098559456034583089539131071663177728", "-428874971804552246362838482898022039552", "-123476239127599647576601456487706918912", "3200340378449444607762421175575117824", "117848540481539351735319939833135104", "787046647515889096429826241200128"], ["-428874971804552246362838482898022039552", "2280700466838994920429656172653923270656", "-52599165768840826814110780469016526848", "-2674627577572933889833351275891130368", "215220279716828311158516657747394560", "11851550398095844925001381464506368"], ["-123476239127599647576601456487706918912", "-52599165768840826814110780469016526848", "59015716195479054206293801860891410432", "-3670353091615006522646914326234923008", "-14857396689724938154183010681880576", "27996173202458160888987716660756480"], ["3200340378449444607762421175575117824", "-2674627577572933889833351275891130368", "-3670353091615006522646914326234923008", "2629719002020918515855168686872592384", "-313374315499145283321858651806760960", "24114408438768436427289491476054016"], ["117848540481539351735319939833135104", "215220279716828311158516657747394560", "-14857396689724938154183010681880576", "-313374315499145283321858651806760960", "195073455627497278557097352243445760", "-28954324605643593029316439466573824"], ["787046647515889096429826241200128", "11851550398095844925001381464506368", "27996173202458160888987716660756480", "24114408438768436427289491476054016", "-28954324605643593029316439466573824", "27783892779833682957612718489600000"]], [["12011861845068201348202469012056525766656", "-142646155048431827297493875258447364096", "-4561296099630387642138524148855472128", "271470922388917242895993375106793472"], ["-142646155048431827297493875258447364096", "203606651408159318636680306516423606272", "-8590929012832059104219139974505693184", "-43769455971961634339465833325002752"], ["-4561296099630387642138524148855472128", "-8590929012832059104219139974505693184", "8794493189039955254648537924360994816", "-852736686311094309221824112673947648"], ["271470922388917242895993375106793472", "-43769455971961634339465833325002752", "-852736686311094309221824112673947648", "854715962136445019560253935868444672"]], [["623253259307479633177327638017822687232", "-13262102503765755922282347164761849856"], ["-13262102503765755922282347164761849856", "26509281827462166761287328127103533056"]], [["198718861919112071548143262540398799618048", "-149112628375270224340872085439667765248", "-17344790883846115370962994843671855104", "-6122876281618989356161256049675862016", "567827451707699968013676778228809728", "-30822514857195778030198281962782720", "2457133082129271913762445221429248"], ["-149112628375270224340872085439667765248", "2032332907906288859410472136378784153600", "-12613797564820367019710509560719474688", "-3180570468729816540856838979890184192", "91217338867650209357259486779146240", "6418174672414314014405534398021632", "281392082899039696867461628428288"], ["-17344790883846115370962994843671855104", "-12613797564820367019710509560719474688", "46128233869990427286458971854332755968", "-1534907745690917545657412477746413568", "-112260819295734001228888635344945152", "10947569967957845263336770128314368", "716816117153602784660276534837248"], ["-6122876281618989356161256049675862016", "-3180570468729816540856838979890184192", "-1534907745690917545657412477746413568", "1817838880354384793906133864512749568", "-145900890920694439018671452366831616", "-1101453387540898134722021831999488", "1690384880254409456631606027485184"], ["567827451707699968013676778228809728", "91217338867650209357259486779146240", "-112260819295734001228888635344945152", "-145900890920694439018671452366831616", "112126160879688047447186315430330368", "-15999225388583841661182295484137472", "1401484483109016561957163621154816"], ["-30822514857195778030198281962782720", "6418174672414314014405534398021632", "10947569967957845263336770128314368", "-1101453387540898134722021831999488", "-15999225388583841661182295484137472", "10857477412615851662432601972408320", "-1897093719997964168635972132536320"], ["2457133082129271913762445221429248", "281392082899039696867461628428288", "716816117153602784660276534837248", "1690384880254409456631606027485184", "1401484483109016561957163621154816", "-1897093719997964168635972132536320", "1855047318334726875694596291035136"]], [["12298210797734931772615335944536079728640", "-19528256016735960417760510450719522816", "-7477222863565966685479781412613652480", "181582600724181137510029953855389696", "4837329602842314753326785929150464"], ["-19528256016735960417760510450719522816", "182044018673334935017599608406906241024", "-4035883391488441694705740787077873664", "-222004116036058132243428784096673792", "15992547296497416882574371160326144"], ["-7477222863565966685479781412613652480", "-4035883391488441694705740787077873664", "6332654849819989026339632909633191936", "-389316956130128626568124573966925824", "-3634265914470744838318127956623360"], ["181582600724181137510029953855389696", "-222004116036058132243428784096673792", "-389316956130128626568124573966925824", "423220310933977083454451212837978112", "-53066972137178332205047423470403584"], ["4837329602842314753326785929150464", "15992547296497416882574371160326144", "-3634265914470744838318127956623360", "-53066972137178332205047423470403584", "56735730158543743852024536691113984"]], [["757995498923139063694040053873041735680", "-8425019746043964240181683945161621504", "-302837571154922623066131966262771712"], ["-8425019746043964240181683945161621504", "19586673753026778335441392768416481280", "-810522307356145737288413923264954368"], ["-302837571154922623066131966262771712", "-810522307356145737288413923264954368", "1707410156522146497174826604686213120"]], [["39779128782003737173276664743862468608"]], [["12428342775424952165588074034517306769408", "-8201152726486456353749598134113140736", "-685903905770794538165940105487843328", "-426234794338095974060269329943887872", "38020656106690185524115863406379008", "-2068699176493696765241994040573952"], ["-8201152726486456353749598134113140736", "153262243729409046769038365854263148544", "-720322605010043035914361800960770048", "-250311219779376270162368572902342656", "6813235133262640367469794674343936", "434764245912431201864081918132224"], ["-685903905770794538165940105487843328", "-720322605010043035914361800960770048", "4443879480229417736449510638740307968", "-141039481854721303942766058144792576", "-11340717095232485445934439567720448", "972232187526421005981121809219584"], ["-426234794338095974060269329943887872", "-250311219779376270162368572902342656", "-141039481854721303942766058144792576", "236528656699681697743802277107335168", "-18800503354544277983420939486887936", "-287945454871161432157468714074112"], ["38020656106690185524115863406379008", "6813235133262640367469794674343936", "-11340717095232485445934439567720448", "-18800503354544277983420939486887936", "21672509301705679148883062848225280", "-3298660519608040124314534501416960"], ["-2068699176493696765241994040573952", "434764245912431201864081918132224", "972232187526421005981121809219584", "-287945454871161432157468714074112", "-3298660519608040124314534501416960", "3752150323636498286605517931413504"]], [["769761127442630139261542735930095304704", "-735010790443331487991558688548585472", "-480629028812632332006406656742129664", "11107751550947988112093166889336832"], ["-735010790443331487991558688548585472", "15486520377887587195489221829822775296", "-327316611223940117624560044155600896", "-19625125111003886404920989966139392"], ["-480629028812632332006406656742129664", "-327316611223940117624560044155600896", "819685245958643641784356230171459584", "-49431365805861134838429408460537856"], ["11107751550947988112093166889336832", "-19625125111003886404920989966139392", "-49431365805861134838429408460537856", "109802182075957982621002110334926848"]], [["47901273915012009328142290100514979840", "-507627117335371196536632445727932416"], ["-507627117335371196536632445727932416", "2517931035897683073029940452012326912"]], [["777269928409478024303886944783092940800", "-469314380957052894653201219971973120", "-16624642230862771674219236445650944", "-28999897618444487971827297210597376", "2507248492682783280426785695596544"], ["-469314380957052894653201219971973120", "12022390622145390984864023682196963328", "-36956947534285033792317302518054912", "-20542613324409453539536563360235520", "537531406082726533154902758129664"], ["-16624642230862771674219236445650944", "-36956947534285033792317302518054912", "476035341515583397069538598949224448", "-14365655591050827108212865994063872", "-1260160676776532415822499346907136"], ["-28999897618444487971827297210597376", "-20542613324409453539536563360235520", "-14365655591050827108212865994063872", "38548271364605090764531050196500480", "-3010706055903131745769957256855552"], ["2507248492682783280426785695596544", "537531406082726533154902758129664", "-1260160676776532415822499346907136", "-3010706055903131745769957256855552", "7050811778537554542150504876605440"]], [["48156101728197109908064584173141098496", "-15914391060702110985533568158007296", "-30732403382907299589778781365075968"], ["-15914391060702110985533568158007296", "1482051992589962000341752558823407616", "-29806478523886984534195299827056640"], ["-30732403382907299589778781365075968", "-29806478523886984534195299827056640", "159233745940249481719718082393407488"]], [["3025569266078029795648151292368388096"]], [["48608931624308810039935040687643295744", "-28298519876757139649030671675949056", "773790318929854873199344982425600", "-1969132275988373088096393873063936"], ["-28298519876757139649030671675949056", "1004358212030587478593754702200963072", "-1351795613088752635309780117749760", "-1797710871587668614982985190473728"], ["773790318929854873199344982425600", "-1351795613088752635309780117749760", "61215698265546720433257653892808704", "-1750547073625030179165032069201920"], ["-1969132275988373088096393873063936", "-1797710871587668614982985190473728", "-1750547073625030179165032069201920", "10061517726277243181032673336360960"]], [["3010752855112216228932643119431680000", "926043974481321684996065337540608"], ["926043974481321684996065337540608", "189040206450036720238947182118436864"]], [["3039824342057829822653348946789793792", "-1817001424557262141123612316270592", "171439746128792336609854420418560"], ["-1817001424557262141123612316270592", "94228524208692503603194388113522688", "47162058549779968027183334555648"], ["171439746128792336609854420418560", "47162058549779968027183334555648", "11812064790171837222244801442742272"]], [["188114171510522131320728483218325504"]], [["190102612143327691920557566586781696", "-124277577323560909783629459095552"], ["-124277577323560909783629459095552", "11764903033345857760966424924258304"]], [["11889180487495601656667771502592000"]], [["2496879185263079370519781458854563982048250315775284778172025929728", "2980746605631567430936067857501554779166259796768825726208166592512", "-508093244380937550625689101172954829183139361181909973751207821312", "99273683831029566774714358579250774891355227256847268477539450880", "-15092722385024982787350851742468197759319688126600333016304713728", "1560153125713426622463434077960762911259416336410104576679608320", "-258553052768579524643470239322415670404224186262758722853928960", "32502470691835648382371502955114734425931619362630349392707584", "46528446483013700629008394354976463569159453726262997133819904", "30854682692303644127463385975407781617864831094031787933827072"], ["2980746605631567430936067857501554779166259796768825726208166592512", "5010960008414313440041574292036451806068641778961458393754065960960", "-855427076510051006863287513812655319100932349203643963229647929344", "167032184758986022365697929624435571291470878147208920099729702912", "-25394306743221555299870983063747767505593581985733665228320669696", "2628663092974910918464348960393904552010758959683017680686678016", "-435332120283068399633639251211606288011259643602915989523529728", "54403989723406582624841838571150107596326710772505483530993664", "103786186045218700626229881064072977927534822573624599576051712", "106212119085118896432578763172808936805062491343120008860401664"], ["-508093244380937550625689101172954829183139361181909973751207821312", "-855427076510051006863287513812655319100932349203643963229647929344", "146031781156307606675158341074714349011464010232021291796032126976", "-28514355511746545906094161241502961916592123635625107910440255488", "4335106483454916245298979746612220909822581785265453355906367488", "-448745912286192675512074574644860024688442147889601556810563584", "74316494477684692991272565099235384311138985322390920764588032", "-9287224943671885488456763099563726520275935967081120558743552", "-17733301261387154155119932394488558735144116131546232533286912", "-18165257680124036899578806706471266004410569891738955894751232"], ["99273683831029566774714358579250774891355227256847268477539450880", "167032184758986022365697929624435571291470878147208920099729702912", "-28514355511746545906094161241502961916592123635625107910440255488", "5567755540404717711651129063663883016553882888630097860030889984", "-846479342515364090455369240063814458308399947082511044235493376", "87622608613435974679210567115427731692896380507217770250764288", "-14511133746703927458599891672777783805449922732453941110374400", "1813451895098756240228906928672830662481040158043148671516672", "3461321927168998622567568665591490112810560498616021335146496", "3544188220154380668242195038693526205172498525321748950286336"], ["-15092722385024982787350851742468197759319688126600333016304713728", "-25394306743221555299870983063747767505593581985733665228320669696", "4335106483454916245298979746612220909822581785265453355906367488", "-846479342515364090455369240063814458308399947082511044235493376", "128692301983432354090034231660543268344399819441144614463995904", "-13321477421666399136725811537778604718171813186617962248798208", "2206162788155590454570874310199615736385982520352622931607552", "-275703455903527995926097746266405051128469629516184454955008", "-526235148949089205747928728390899988402076944095835871772672", "-538835774902697813271218156537075414772611341053979407679488"], ["1560153125713426622463434077960762911259416336410104576679608320", "2628663092974910918464348960393904552010758959683017680686678016", "-448745912286192675512074574644860024688442147889601556810563584", "87622608613435974679210567115427731692896380507217770250764288", "-13321477421666399136725811537778604718171813186617962248798208", "1378968144823775878948343654321169405333392576926575795109888", "-228369655603888728638685782079450841338608997527212892618752", "28538715100498614975243795262391494740939042361996740657152", "54517879027757814015026866497790082752420764837019996127232", "55873135503592092606084057547569879066290552829141162393600"], ["-258553052768579524643470239322415670404224186262758722853928960", "-435332120283068399633639251211606288011259643602915989523529728", "74316494477684692991272565099235384311138985322390920764588032", "-14511133746703927458599891672777783805449922732453941110374400", "2206162788155590454570874310199615736385982520352622931607552", "-228369655603888728638685782079450841338608997527212892618752", "37820133251438821224264273819273282330801976139296779796480", "-4726322472126211244448101517995597995995139974172564783104", "-9024980169053655837371507999892255140539233567053145178112", "-9245248540282638448380975337359606624279098938201816956928"], ["32502470691835648382371502955114734425931619362630349392707584", "54403989723406582624841838571150107596326710772505483530993664", "-9287224943671885488456763099563726520275935967081120558743552", "1813451895098756240228906928672830662481040158043148671516672", "-275703455903527995926097746266405051128469629516184454955008", "28538715100498614975243795262391494740939042361996740657152", "-4726322472126211244448101517995597995995139974172564783104", "590691358709612163926674195078167720439316565565412212736", "1123854252955608097542889982462404299021832470558610030592", "1146869809037624972138609967676236831471211364628798898176"], ["46528446483013700629008394354976463569159453726262997133819904", "103786186045218700626229881064072977927534822573624599576051712", "-17733301261387154155119932394488558735144116131546232533286912", "3461321927168998622567568665591490112810560498616021335146496", "-526235148949089205747928728390899988402076944095835871772672", "54517879027757814015026866497790082752420764837019996127232", "-9024980169053655837371507999892255140539233567053145178112", "1123854252955608097542889982462404299021832470558610030592", "2469156953962212016689285359284702688650633126489492553728", "2879058602936041447378028241395531343893055330271142871040"], ["30854682692303644127463385975407781617864831094031787933827072", "106212119085118896432578763172808936805062491343120008860401664", "-18165257680124036899578806706471266004410569891738955894751232", "3544188220154380668242195038693526205172498525321748950286336", "-538835774902697813271218156537075414772611341053979407679488", "55873135503592092606084057547569879066290552829141162393600", "-9245248540282638448380975337359606624279098938201816956928", "1146869809037624972138609967676236831471211364628798898176", "2879058602936041447378028241395531343893055330271142871040", "3694925012518500800707768007045973162953644348472224120832"]], [["117888610182735859404813652846690900639744", "-2687828459956395201797978719218189729792", "99330375426637240179539770074283900928", "-24747805932117009564523588115467599872", "5770112826746195448399678003298172928", "-1167983571677418330335859015388495872", "292549038881743380660092311001104384"], ["-2687828459956395201797978719218189729792", "473128468488285679447782819335520649216", "-21225138695786925550239797706284335104", "-2082901129351056443097525086809227264", "756542723375159253310632894392172544", "-172057186186621615810182444549668864", "46220949456245881875025666175401984"], ["99330375426637240179539770074283900928", "-21225138695786925550239797706284335104", "3501192083259011253176090463249104896", "-451441773713066917897778258627264512", "54238615454885135299496624003219456", "-7805254468033250118976310997942272", "2999784700999539435157119916048384"], ["-24747805932117009564523588115467599872", "-2082901129351056443097525086809227264", "-451441773713066917897778258627264512", "198948487068717685052805057242726400", "-46349524602061671844318661815828480", "10159178852617308371505042459459584", "-1484543501619518566585913044893696"], ["5770112826746195448399678003298172928", "756542723375159253310632894392172544", "54238615454885135299496624003219456", "-46349524602061671844318661815828480", "17006521510898484345976444241838080", "-5514656047462603715325237158477824", "2426900892032052538649402385891328"], ["-1167983571677418330335859015388495872", "-172057186186621615810182444549668864", "-7805254468033250118976310997942272", "10159178852617308371505042459459584", "-5514656047462603715325237158477824", "4986096241906909006050486569140224", "-3347472171346053545901709567459328"], ["292549038881743380660092311001104384", "46220949456245881875025666175401984", "2999784700999539435157119916048384", "-1484543501619518566585913044893696", "2426900892032052538649402385891328", "-3347472171346053545901709567459328", "23305289257476730760200681357836288"]], [["2637225216424107230463869242950690013184", "-26682502047497019832134461814416080896", "-11133893787987681469212133266238210048", "2213484231818385465147909071649636352", "-395804397413885728736494815075631104"], ["-26682502047497019832134461814416080896", "15682257101760114535032123556309762048", "-2187823142728680461803304122696335360", "272716020468309154833318901201240064", "-40871733228434034433963052895305728"], ["-11133893787987681469212133266238210048", "-2187823142728680461803304122696335360", "597299001543422444206691747232743424", "-110284425445418515952101374002462720", "21365813183414064368132977084858368"], ["2213484231818385465147909071649636352", "272716020468309154833318901201240064", "-110284425445418515952101374002462720", "41671449793155373197227015373062144", "-13716850326805292865360033889648640"], ["-395804397413885728736494815075631104", "-40871733228434034433963052895305728", "21365813183414064368132977084858368", "-13716850326805292865360033889648640", "25357520749888343924562087546716160"]], [["94141365150353910521393497931983618048", "-7138192627972743065414114741665660928", "626952989567020516585889336553111552"], ["-7138192627972743065414114741665660928", "1189436803393318084941904348209741824", "-170083746544507961841679105106378752"], ["626952989567020516585889336553111552", "-170083746544507961841679105106378752", "104525468242230178544313094004277248"]], [["1315768897328003845963663331263774720"]], [["710532682518353926792583761933313066607157975593064877413892096", "-3764158638906400931761591352006411081157127648461036516802560", "-6406490232551502428808069556211726510781356761168018227068928", "-340684299930245467012605246159172556379767887446473338519552", "910495292837617359817769004331648864739974608476899247128576", "-974346900058253359826013811977599430592655447543702737649664", "2735211277886295133401694279714309319184862042911869518217216", "2646966184665959933199162670335762738829344905073075408601088"], ["-3764158638906400931761591352006411081157127648461036516802560", "19941222420106888052747738118215844301468460326864231071744", "33939389625902668158378363210924697369263937543059156238336", "1804828662035665257200776948186549723956803066419405127680", "-4823492017384859251276368571010000451462026530334667964416", "5161755949278529541549621547951500454956448646069103886336", "-14490211941269797916435144998880391301732696652022093447168", "-14022719680661722232194703122998553631877072819392807436288"], ["-6406490232551502428808069556211726510781356761168018227068928", "33939389625902668158378363210924697369263937543059156238336", "57763869431463639731670648937166962759573782384649762242560", "3071766709099106223513582293685177983424052259772921020416", "-8209445313161425174791317388194101184626450802745234423808", "8785160840478006954553042163017826832834281710845614358528", "-24661925857704117445904764051608237762996022321083712536576", "-23866267414825846592694520469960814485958504530708671758336"], ["-340684299930245467012605246159172556379767887446473338519552", "1804828662035665257200776948186549723956803066419405127680", "3071766709099106223513582293685177983424052259772921020416", "163350392001093250743781548767341428409739375131699970048", "-436561834609423312495944871445098875200532390877297901568", "467177231537095910331015467962184595733054628621059096576", "-1311471748301928244303830288627059761751311309060073062400", "-1269160228303307258083618333953955740834746984580320854016"], ["910495292837617359817769004331648864739974608476899247128576", "-4823492017384859251276368571010000451462026530334667964416", "-8209445313161425174791317388194101184626450802745234423808", "-436561834609423312495944871445098875200532390877297901568", "1166732648160831735301505212275689654947323362978908078080", "-1248553779327452996051223871796468522027591684469811052544", "3504971769356303865937891903642156069305586064912900161536", "3391892182772956961282892423532582482463096489503470125056"], ["-974346900058253359826013811977599430592655447543702737649664", "5161755949278529541549621547951500454956448646069103886336", "8785160840478006954553042163017826832834281710845614358528", "467177231537095910331015467962184595733054628621059096576", "-1248553779327452996051223871796468522027591684469811052544", "1336112898126406793128593415370245689096965160355969892352", "-3750769943709160916080201093257293744161439673685949546496", "-3629760263028688924383792832461737372208739951011191324672"], ["2735211277886295133401694279714309319184862042911869518217216", "-14490211941269797916435144998880391301732696652022093447168", "-24661925857704117445904764051608237762996022321083712536576", "-1311471748301928244303830288627059761751311309060073062400", "3504971769356303865937891903642156069305586064912900161536", "-3750769943709160916080201093257293744161439673685949546496", "10529256315360449893821167820625451332921855691686024314880", "10189554877083325425795575600242875053389691231722866212864"], ["2646966184665959933199162670335762738829344905073075408601088", "-14022719680661722232194703122998553631877072819392807436288", "-23866267414825846592694520469960814485958504530708671758336", "-1269160228303307258083618333953955740834746984580320854016", "3391892182772956961282892423532582482463096489503470125056", "-3629760263028688924383792832461737372208739951011191324672", "10189554877083325425795575600242875053389691231722866212864", "9860813098606599367622176383010860845406555906022460882944"]], [["12121932142214859514824786026679487006569286747644388966400", "-18721977205192713942215158646163784835404009621656239603712", "-3643829261807457128267204042031543690363768213864397668352", "2582600021919248404193865973004513320492699871112125743104", "-3755724877767488219845936539431914366252431878524229386240", "17360783887333213954980457577904177846800291444503682744320"], ["-18721977205192713942215158646163784835404009621656239603712", "28915557879679046458529266710220093957397274208200491532288", "5627789990804934670846755222889042946940432867991694082048", "-3988751807322677124820255936314865703804809274738996150272", "5800609566660267668441849661261459574131536902173893853184", "-26813233764196096184478883955137262028913758104050299043840"], ["-3643829261807457128267204042031543690363768213864397668352", "5627789990804934670846755222889042946940432867991694082048", "1095327999978251018544425202828721091236331609795954999296", "-776324551318143883598239317934984966898028206082022703104", "1128963604840549205918657105986922793125951860749549699072", "-5218617922820814892849375651424710125384476423420672737280"], ["2582600021919248404193865973004513320492699871112125743104", "-3988751807322677124820255936314865703804809274738996150272", "-776324551318143883598239317934984966898028206082022703104", "550227702561501493960362920523550670789663778470707068928", "-800164118875584673400866183092832785855850017346522447872", "3698747057972714227430562405433716313187919152454423281664"], ["-3755724877767488219845936539431914366252431878524229386240", "5800609566660267668441849661261459574131536902173893853184", "1128963604840549205918657105986922793125951860749549699072", "-800164118875584673400866183092832785855850017346522447872", "1163632100229224078434475753643285364148439856944378806272", "-5378872540965145762566206312472909838376527229504861503488"], ["17360783887333213954980457577904177846800291444503682744320", "-26813233764196096184478883955137262028913758104050299043840", "-5218617922820814892849375651424710125384476423420672737280", "3698747057972714227430562405433716313187919152454423281664", "-5378872540965145762566206312472909838376527229504861503488", "24863760467117975776167550851133605812315458847617505558528"]], [["530017441265973103846618534822832766976", "5592974208842953971058287562943627264", "-5409089522732459544242763450619527168", "1312362108808985762804638782488313856"], ["5592974208842953971058287562943627264", "7005987380532916901545378321287610368", "-1350386041757467046565717853972987904", "264840038075670140985070373908250624"], ["-5409089522732459544242763450619527168", "-1350386041757467046565717853972987904", "500010204842035779006184174307508224", "-143031615993859341052611345436901376"], ["1312362108808985762804638782488313856", "264840038075670140985070373908250624", "-143031615993859341052611345436901376", "129598641705051670760584143874031616"]], [["31087867630330229315974760006233882624", "-3056215799160713504108201276860268544"], ["-3056215799160713504108201276860268544", "1001121013086380672892185464780357632"]], [["160906892278648309181723856275622425017988304125126861419184128", "6966969495671771424336111563789157305401529122720293968674816", "-2528486739722858384305852623904410549859239992511446325919744", "-296656480108706795296282686097568584070185332365498219757568", "915654229911481454503355198317414509980647182019778385543168", "-1671059828553784223337151106214141162862004252434798435368960", "-1595474321851198869493125236098271875169748413010169290555392"], ["6966969495671771424336111563789157305401529122720293968674816", "301656835616244516549367527650739982378090725871766598582272", "-109478778294677693439976888299561851569888715512518348374016", "-12844674447080694692946197461184584380252811310850325348352", "39646127011941737912232240885394694529481181571093985492992", "-72353786006975106810552699953426577232995478906181353734144", "-69081073992875233995936550559548929506272921258048855474176"], ["-2528486739722858384305852623904410549859239992511446325919744", "-109478778294677693439976888299561851569888715512518348374016", "39732575170757228401044401531689804718541791131988364623872", "4661652248610715302256896565066885065959589712692512817152", "-14388566864450880764306416600943662715191216231135242616832", "26258990885640704275260543879252393606513154030104121180160", "25071242190067390139604763282789078403151901033648007151616"], ["-296656480108706795296282686097568584070185332365498219757568", "-12844674447080694692946197461184584380252811310850325348352", "4661652248610715302256896565066885065959589712692512817152", "546931619548564641196469399635500444534052181400419827712", "-1688148698887235086358774925822613971596358313943851073536", "3080854522572903673608338890089887551052722548480719978496", "2941501073829443801768816351742791944529870008141291192320"], ["915654229911481454503355198317414509980647182019778385543168", "39646127011941737912232240885394694529481181571093985492992", "-14388566864450880764306416600943662715191216231135242616832", "-1688148698887235086358774925822613971596358313943851073536", "5210607556218668081810193396696574458699019594443589156864", "-9509306772270980583988416111345934152201618781322436673536", "-9079181076894482265214363902828461061451271346298172735488"], ["-1671059828553784223337151106214141162862004252434798435368960", "-72353786006975106810552699953426577232995478906181353734144", "26258990885640704275260543879252393606513154030104121180160", "3080854522572903673608338890089887551052722548480719978496", "-9509306772270980583988416111345934152201618781322436673536", "17354389927377575052299946739845057112538612434657238581248", "16569414827287759102806284666440506132910698316442198081536"], ["-1595474321851198869493125236098271875169748413010169290555392", "-69081073992875233995936550559548929506272921258048855474176", "25071242190067390139604763282789078403151901033648007151616", "2941501073829443801768816351742791944529870008141291192320", "-9079181076894482265214363902828461061451271346298172735488", "16569414827287759102806284666440506132910698316442198081536", "15819945781305264258663376998712808715930688033652685668352"]], [["3486445067561631135909045877110799859712", "-6305948500254060552190082217377005568", "6132145099552640449967775925835661312", "-1530004291717931710913886510573944832", "-5920953452199081377052997873605541888"], ["-6305948500254060552190082217377005568", "39882245581829491014751110317649952768", "1725575379101981491171460850166792192", "-2335346158465678525796793523694993408", "3026767998978575589667824591884517376"], ["6132145099552640449967775925835661312", "1725575379101981491171460850166792192", "1130875980882630123497811668251967488", "-663964396470808860813036585649963008", "1009822649847241134228247053854572544"], ["-1530004291717931710913886510573944832", "-2335346158465678525796793523694993408", "-663964396470808860813036585649963008", "708901034141405395240140691560464384", "-1338917476787547948437032562696650752"], ["-5920953452199081377052997873605541888", "3026767998978575589667824591884517376", "1009822649847241134228247053854572544", "-1338917476787547948437032562696650752", "3452624536847930201709097646223785984"]], [["193541157623058969384788823326865752064", "17176320878600354817869466805278343168", "-6340458068417047493375796252665446400"], ["17176320878600354817869466805278343168", "7332492968353601187524513955332489216", "-2063738649614523862971559920952934400"], ["-6340458068417047493375796252665446400", "-2063738649614523862971559920952934400", "1249860822442629222856695990699687936"]], [["25176611280322340536799303192757141504"]], [["11010023904742312891252497830401145831424", "-268700268525937495328744030975817678848", "1419033746868374456539268776741306368", "-4608295948768543920288595746255536128", "5004118272327911025884833772461883392", "-2531800055187759287375813486011482112"], ["-268700268525937495328744030975817678848", "511528418271726402857877594380003442688", "-13306726397693919886184826918372638720", "-1202587037693934836463052999924645888", "1265976830364684341830708711961657344", "-5321848921500254245472813857657323520"], ["1419033746868374456539268776741306368", "-13306726397693919886184826918372638720", "3012429923436772819004014352194863104", "58012309933308237552916701024092160", "-300575961351826177680481186079571968", "61177438288537502071797849251643392"], ["-4608295948768543920288595746255536128", "-1202587037693934836463052999924645888", "58012309933308237552916701024092160", "166181248168572186890311180878872576", "-115543767719601089722043535563161600", "54399323024111639083480901744590848"], ["5004118272327911025884833772461883392", "1265976830364684341830708711961657344", "-300575961351826177680481186079571968", "-115543767719601089722043535563161600", "216663806508362797534828265876750336", "-75345455008870658774961623264133120"], ["-2531800055187759287375813486011482112", "-5321848921500254245472813857657323520", "61177438288537502071797849251643392", "54399323024111639083480901744590848", "-75345455008870658774961623264133120", "674834680899103576229951233318715392"]], [["270432439459416593457453125476364620239160579298178392653824", "-197878407065667331469203918539452364314312909369429683339264", "-129142893046233451113181338693821567768451758428953283395584", "237717792212806942752630271925473476421261569056297235513344"], ["-197878407065667331469203918539452364314312909369429683339264", "144789819080569315286345396885714307143990973761620753252352", "94495283224612786575851051773437097976664686221294930231296", "-173940737835545959219303003254770055175452177543985253842944"], ["-129142893046233451113181338693821567768451758428953283395584", "94495283224612786575851051773437097976664686221294930231296", "61671176940493186314852433250568023429617369276489672949760", "-113520269522001310836151156382637204593311582544804884512768"], ["237717792212806942752630271925473476421261569056297235513344", "-173940737835545959219303003254770055175452177543985253842944", "-113520269522001310836151156382637204593311582544804884512768", "208960688471737850533296656925972790353048382585927163183104"]], [["332784596843426630234728758627226615808", "153773892235994866282965048164976951296"], ["153773892235994866282965048164976951296", "98694410218558936429744744586897522688"]], [["16391978503216305244529695058411261184176185715685911735706845184", "2568052781340090797893778688527467772768417703187318162398904320", "-30667594110880501516326451184139934989577828986334659563487232", "-58570825241838705310409298843399392462456783969057643675254784", "8005300791177994342017191785722332040062376017682714062749696"], ["2568052781340090797893778688527467772768417703187318162398904320", "402324532481211935212132768130084907795115980229829482113925120", "-4804545121749810564701809337102482054998683272387454025334784", "-9176010732211211231991231836373387349085347965595349493481472", "1254152142660200637500545249895439345226064163145501183574016"], ["-30667594110880501516326451184139934989577828986334659563487232", "-4804545121749810564701809337102482054998683272387454025334784", "57375705340583178311098144464963319921925530750694853705728", "109579590706733924321702676956316745647933516145815231397888", "-14977039858317685500032972778654177295662550077584651059200"], ["-58570825241838705310409298843399392462456783969057643675254784", "-9176010732211211231991231836373387349085347965595349493481472", "109579590706733924321702676956316745647933516145815231397888", "209281726964008409136975614374548237148130428286013177593856", "-28604056158104407810200354740820726213090679537502997446656"], ["8005300791177994342017191785722332040062376017682714062749696", "1254152142660200637500545249895439345226064163145501183574016", "-14977039858317685500032972778654177295662550077584651059200", "-28604056158104407810200354740820726213090679537502997446656", "3909524450917306790019042403000743890533850010206494261248"]], [["4660498795869175485118758053163152197331206772520745338616676352", "539361291554949909050881170432304994296398256913708789314617344", "28961357435295721888015409466284663502556796260414701002817536"], ["539361291554949909050881170432304994296398256913708789314617344", "62420486640973227270727035513797353233923642713841181936058368", "3351708869731062555972446640225761617220397028969731166568448"], ["28961357435295721888015409466284663502556796260414701002817536", "3351708869731062555972446640225761617220397028969731166568448", "179972200666244645816646993595343595181371561005163103649792"]], [["73312235564987950698571746620294459645352642882439565379895296"]], [["30669754420246658120544321072604685624365679376669315228101509120", "-855187989817446467744405702281618056839620757374761481474670592", "-204701117434941559222711719782996118334803512979316933270700032", "3237200848409293314819217657146243920653380176396288327155712"], ["-855187989817446467744405702281618056839620757374761481474670592", "124929268067285980654862849157887375969994000339689932320669696", "7203943775156570764036339281270398244450729454085311521882112", "-721744555854852979348561314614709143209454466860631917068288"], ["-204701117434941559222711719782996118334803512979316933270700032", "7203943775156570764036339281270398244450729454085311521882112", "1388393324183287997177031308579748877145442220780219952791552", "-30952606622449934974149183635666273022929692014671655075840"], ["3237200848409293314819217657146243920653380176396288327155712", "-721744555854852979348561314614709143209454466860631917068288", "-30952606622449934974149183635666273022929692014671655075840", "4286607831373189613132148877130971898717143847424860618752"]], [["1244440877841491505002157852561579207964146686173248062356455424", "-35429844496758069873849371952188548279722267952288465879564288"], ["-35429844496758069873849371952188548279722267952288465879564288", "1008705116824639072549232929913464491341470677959662515519488"]], [["2355622883283609103437179091221588539003811755863736128320307200", "22389329462050542580226563139715649375934862942971728031121408", "1628827325280318345292445949935200437403555398213819086929920"], ["22389329462050542580226563139715649375934862942971728031121408", "212802345111151544242689293640494104432457535693263785164800", "15481404889248117697185740723913005353658630415976052555776"], ["1628827325280318345292445949935200437403555398213819086929920", "15481404889248117697185740723913005353658630415976052555776", "1126274699743785019212589155729607171835757379210883104768"]], [["49547751564348135654176935456555401216"]], [["61338127153195184351107165908428128256", "968117548573842404668207903948144640"], ["968117548573842404668207903948144640", "2678157982692582342871654231921655808"]], [["2739925773268565789431763391840518144"]]], "claim": {"K_lower_bound": 29652, "sdp_bound_num": "2496879185263079370519796102327294787484668885740427010046745903104", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 250-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 0.7409151705200969, "theta": 1.0, "seconds_model": 0.006754875183105469, "seconds_solve": 2.5272369384765625e-05, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q17_n8_R4.json <==
{"problem": {"q": 17, "n": 8, "R": 4, "lambda": [1, 1, 1, 1, 1, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["29027665823029214554643331821867146837753856", "2287588279363772587362175421675393253376", "177416742558501550337135082553740260863377408", "2286413422702631850493734104494357086208", "332495120113027457176934182028574267820474368", "2286217500570741625445855574334210310144", "2050857952756636641075613406810710228730904576", "2286180259749995642247952323025095884800", "41275174789674926688074367236865740474838679552", "2286175410118256628910225395934103076864", "10393279648410799451164083859970211656817967104", "2286176162626829551239246819428413734912", "10958045496314973217959557113930582960652681216", "2286176110791839676061971364983146020864", "10937196826332734260714119439208766571867537408", "2286176112609134410890979780323365093376", "2287408015204249744096969058206691098624", "325647332521397097508131624146905028850876416", "5028174270413030220499371055027553382170624", "2287424082501211179838518971657969729536", "438190837066536083540852258473645486775468032", "26929332346185660675799240884700450587148288", "2286395887420237579409507649563526168576", "2049585439968168716861196360851584764293939200", "196346173181011618260186501267100319598247936", "2286204330913096698778339552701339140096", "41275174789674926688074367236865740474838679552", "2046127900016961309385164619734591665174740992", "2286177837877945535731256442367229558784", "10393274907057781082202636854817551250653970432", "41275174789674926688074367236865740474838679552", "2286175786372543090074736107681258405888", "10958045617274638110467404514398452906534633472", "10393277077187153556165541933815970705549819904", "2286176136709334613650609092205779877888", "10937196926024765765528279384649318725066948608", "10958045563440941097867758143860554743806951424", "2286176111700487043476475572653255557120", "2286383957506700658456643950672556851200", "743098611176391542979267803742820783385214976", "4310226441680275519104519699540782188855296", "2287415056330030987787353665693909254144", "2116328692527584857800601701714536130632744960", "25043966628550499033183074115996930537422848", "2286386427613813467887157198712096161792", "41275174789674926688074367236865740474838679552", "196314393978283710507367593386888373647441920", "2286201907406966857946731472963711795200", "10393274907057781082202636854817551250653970432", "2046127900016961309385164619734591665174740992", "2286178214132231996895767154114384887808", "10958044289376778466342794041130298225918476288", "41275190176641529298615884015887762560401801216", "2286175760455048152486098380458624548864", "10937196987833825298513058550822461060050583552", "10393277084497902533185246996481611196784443392", "2286176137617981981065113299875889414144", "2286201780775690962082338542458473807872", "2280085465378534994192729756821913888350011392", "4242602574167131713063462022920669560307712", "2287410309959751791225449597723511619584", "41917894583101104511971300061115785031731642368", "25034035634188394494855170608211983375269888", "2286384082216694927308352234987045519360", "10393291163338898414723628358081188112115957760", "196314399778075335032233044379445496310136832", "2286202283671156832652544682887108100096", "10958051386452501294062840557043206012184559616", "2046128185281555625764849380281671628548472832", "2286178188214737059307129426891751030784", "10937195079728342296370037195090292847813853184", "41275181957116608419609074980935437989238013952", "2286175761363695519900602588128734085120", "2286177711249145518252189136406051815424", "42468347459036496345376178050681285748723810304", "4241712366350917680536482939748767999459328", "2287408138406434076285371995188491190272", "10393274907057781082202636854817551250653970432", "25033802829929510869850879267310076243738624", "2286384460481394637357270076511118950400", "10958043204727475693964733834737090799108882432", "196314393978283710507367593386888373647441920", "2286202257751186016678581331120413999104", "10937206741037574186165039879756480048059645952", "2046128325764243354632136436731649704431976448", "2286178189123384426721633634561860567040", "2286175283489456611431158089972925333504", "10393274907057781082202636854817551250653970432", "4241700119272467263681711712641483339202560", "2287408518629553589126858851064217600000", "10958043204727475693964733834737090799108882432", "25033802829929510869850879267310076243738624", "2286384434558947942997981100200364605440", "10937351287172507189677255705891461695971262464", "196314444468143833049705682421468016236560384", "2286202258654881627322434289702403047424", "2286175659743743072595668801720080662528", "10958339788521202516090571520379746567357202432", "4241700163731478709513547365393292079398912", "2287408492669968718987685506592559595520", "10938371191153111994498571666247490769696849920", "25033808993830703586127422248097340559720448", "2286384435418077742705972816989269262336", "2286175633826248135007031074497446805504", "10944152770705014788816111523805284277629747200", "4241701165195050401754750463145713774624768", "2287408493288938315319091642607620587520", "2286175634734895502421535282167556341760", "2286400010421284553841640887677878272000", "2286213708790229161490448216055236001792", "2286180261332081930471026406679591780352", "2286175410118256628910225395934103076864", "2286176162626829551239246819428413734912", "2286176110791839676061971364983146020864", "2286176112609134410890979780323365093376", "1758698770148864575783761617438174064914221831412958334186212271587328", "5107029622140921329316326366814398350098432", "2287408015204249744096969058206691098624", "448803242975468744636828093396151217277632512", "26968522531218670259136393924715032380178432", "2286395605326081990563823972971509186560", "2051243323561310390962814734437720768353665024", "196361376885621939092548318084732392287764480", "2286204328853165882187419932043216158720", "41275174789674926688074367236865740474838679552", "2046127900016961309385164619734591665174740992", "2286177837877945535731256442367229558784", "10393274907057781082202636854817551250653970432", "41275174789674926688074367236865740474838679552", "2286175786372543090074736107681258405888", "10958045776117274974804632694133732670632361984", "10393277220245218765573861455523163045390974976", "2286176136709334613650609092205779877888", "10937196727969929842630814959707421780710785024", "10958045364721491631604865985949054118429458432", "2286176111700487043476475572653255557120", "478453693711078046661896092678989579210981376", "4296442093119732024285018674956658200805376", "2287418950975862726866483956043839700992", "2046127900016961309385164619734591665174740992", "25033802829929510869850879267310076243738624", "2286386512360654719197959717350186942464", "41378643506498324184106419484948848039379861504", "196316728802007606407790344751395002883506176", "2286201907090054424625051531324000567296", "10393274907057781082202636854817551250653970432", "2046127900016961309385164619734591665174740992", "2286178214132231996895767154114384887808", "10958043204727475693964733834737090799108882432", "41275174789674926688074367236865740474838679552", "2286175760455048152486098380458624548864", "10937196856904957255523795155810535898848690176", "10393276966196691814139110527892155974987808768", "2286176137617981981065113299875889414144", "2046127900016961309385164619734591665174740992", "4241700119272467263681711712641483339202560", "2287410572345915432879161903595986616320", "41275174789674926688074367236865740474838679552", "25033802829929510869850879267310076243738624", "2286384084157783581403641877530276790272", "10393274907057781082202636854817551250653970432", "196314393978283710507367593386888373647441920", "2286202283671156832652544682887108100096", "10958057509537076319748544406001919261692395520", "2046128398767887258678338980111554041618628608", "2286178188214737059307129426891751030784", "10937195438619655713701012998676280599331733504", "41275187073145511860830406447702173571176464384", "2286175761363695519900602588128734085120", "41275174789674926688074367236865740474838679552", "4241700119272467263681711712641483339202560", "2287408141969223072768945714091182260224", "10393274907057781082202636854817551250653970432", "25033802829929510869850879267310076243738624", "2286384460481394637357270076511118950400", "10958047075769059025898564516193730907842019328", "196314395224434104317544592704895275562434560", "2286202257751186016678581331120413999104", "10937209495860711435862993038763737881470042112", "2046128422195514662309666567290083797620490240", "2286178189123384426721633634561860567040", "10393274907057781082202636854817551250653970432", "4241700119272467263681711712641483339202560", "2287408518629553589126858851064217600000", "10958043204727475693964733834737090799108882432", "25033802829929510869850879267310076243738624", "2286384434558947942997981100200364605440", "10937335809652309295596210309760938071252008960", "196314439483542257808997685149440408576589824", "2286202258654881627322434289702403047424", "10961421689915389272090240057605932047658909696", "4241700625358805583205417555462255093481472", "2287408492536271286180101781213306421248", "10938354059409804663867898908773405082888699904", "25033808903614607367578149901637465889832960", "2286384435418077742705972816989269262336", "10946234000040701105376773042097158398414946304", "4241701477787333432393551138424398219837440", "2287408493197330815062043534477391560704", "2286208814478788806566500766853080547328", "2286180180910600218324089966514747211776", "2286175410118256628910225395934103076864", "2286176162626829551239246819428413734912", "2286176110791839676061971364983146020864", "2286176112609134410890979780323365093376", "27069324723710386743302099303876332336709632", "2286394883488690505648639401295500804096", "196314393978283710507367593386888373647441920", "2286204335223600967630251883910223888384", "2046381566619586214547011576427846746427621376", "2286177837561033102409576500727518330880", "41275174789674926688074367236865740474838679552", "2286175786372543090074736107681258405888", "10393274907057781082202636854817551250653970432", "2286176136709334613650609092205779877888", "10958045493656519044497846182052168236567363584", "2286176111700487043476475572653255557120", "2046127900016961309385164619734591665174740992", "25033802829929510869850879267310076243738624", "2286386512360654719197959717350186942464", "41275174789674926688074367236865740474838679552", "196314393978283710507367593386888373647441920", "2286201907406966857946731472963711795200", "10393274907057781082202636854817551250653970432", "2046127900016961309385164619734591665174740992", "2286178214132231996895767154114384887808", "10958043204727475693964733834737090799108882432", "41275174789674926688074367236865740474838679552", "2286175760455048152486098380458624548864", "10937197562724540309608047569529645143500521472", "10393277604059540059108377245469288835208708096", "2286176137617981981065113299875889414144", "41275174789674926688074367236865740474838679552", "25033802829929510869850879267310076243738624", "2286384084157783581403641877530276790272", "10393274907057781082202636854817551250653970432", "196314393978283710507367593386888373647441920", "2286202283671156832652544682887108100096", "10958043204727475693964733834737090799108882432", "2046127900016961309385164619734591665174740992", "2286178188214737059307129426891751030784", "10937194645735698478745727565939089140885749760", "41275175778619879215830833895636017834576838656", "2286175761363695519900602588128734085120", "10415394130381608736540177847864440532741652480", "25033930885512244797836370122559948498927616", "2286384459414291053281925898021153800192", "10958043204727475693964733834737090799108882432", "196314393978283710507367593386888373647441920", "2286202257751186016678581331120413999104", "10937196010851916551334291085505049958696353792", "2046127950236822179935297692250269812348944384", "2286178189123384426721633634561860567040", "10959684958689918393119683069079691406333706240", "25033811397213468314817749578607526909313024", "2286384434487147469823537988422617530368", "10937229605737306586975337233031918224855269376", "196314405266329361104554245542500893494083584", "2286202258659833384093085538790523535360", "10938460309183141864703285560405078919757168640", "25033809460488064601500996471871800183095296", "2286384435413125985935321567901148774400", "2286180003536196815211022005494809100288", "2286175408177167974814935753390871805952", "2286176162626829551239246819428413734912", "2286176110789363797676645740439085776896", "2286176112609134410890979780323365093376", "196314393978283710507367593386888373647441920", "2286204335223600967630251883910223888384", "2046127900016961309385164619734591665174740992", "2286177837877945535731256442367229558784", "41275174789674926688074367236865740474838679552", "2286175786372543090074736107681258405888", "10393287775471361109455759545526424105889300480", "2286176136709334613650609092205779877888", "10958044070718922699117069894130687169901101056", "2286176111700487043476475572653255557120", "196314393978283710507367593386888373647441920", "2286201907406966857946731472963711795200", "2046127900016961309385164619734591665174740992", "2286178214132231996895767154114384887808", "41275174789674926688074367236865740474838679552", "2286175760455048152486098380458624548864", "10393274969863760930235557620445099107169599488", "2286176137617981981065113299875889414144", "10472025301773296785505924211116429328489906176", "196342283151211660643783792702330042935410688", "2286202279888014659874990379563055316992", "10958043204727475693964733834737090799108882432", "2046127900016961309385164619734591665174740992", "2286178188214737059307129426891751030784", "10937194576615889968741243337100306314667491328", "41275174789674926688074367236865740474838679552", "2286175761363695519900602588128734085120", "10958043204727475693964733834737090799108882432", "196314393978283710507367593386888373647441920", "2286202257751186016678581331120413999104", "10937194576615889968741243337100306314667491328", "2046127900016961309385164619734591665174740992", "2286178189123384426721633634561860567040", "10937194576615889968741243337100306314667491328", "196314393978283710507367593386888373647441920", "2286202258662309262478411163334583779328", "2286175406560419389197302926119532494848", "2286176162626829551239246819428413734912", "2286176110791839676061971364983146020864", "2286176112609134410890979780323365093376", "2046127900016961309385164619734591665174740992", "2286177837877945535731256442367229558784", "41275174789674926688074367236865740474838679552", "2286175786372543090074736107681258405888", "10393278389300441545361243749056037961909403648", "2286176136709334613650609092205779877888", "10958058181461368662195982438271240774256427008", "2286176111700487043476475572653255557120", "2046983732804417774697986339628097816309530624", "2286178213065128412820422975624419737600", "41275174789674926688074367236865740474838679552", "2286175760455048152486098380458624548864", "10393276202721883873104002279059927401735651328", "2286176137617981981065113299875889414144", "2046127900016961309385164619734591665174740992", "2286178188214737059307129426891751030784", "41275174789674926688074367236865740474838679552", "2286175761363695519900602588128734085120", "10937194576615889968741243337100306314667491328", "2046127900016961309385164619734591665174740992", "2286178189123384426721633634561860567040", "2286176162626829551239246819428413734912", "2286176110791839676061971364983146020864", "2286176112601706775735002906691184361472", "41275174789674926688074367236865740474838679552", "2286175786372543090074736107681258405888", "10393274907057781082202636854817551250653970432", "2286176136709334613650609092205779877888", "10958184977097785461864306112231109704502214656", "2286176111693059408320498699021074825216", "41298477149637907491873615589644337454644199424", "2286175760383247679311655268680877473792", "10393306538840917402211516743377546700061147136", "2286176137615506102679787675331829170176", "41275174789674926688074367236865740474838679552", "2286175761363695519900602588128734085120", "2286176110776984405750017617718784557056", "2286176112557140964799141664898099970048", "10396314069481141409323795182224623132836102144", "2286176136560781910531071619562165239808", "10959207112850668887791949384516299647851954176", "2286176111648493597384637457227990433792", "10394417870882075429622989466991158233732743168", "2286176137563512656587949559906564046848", "2286176112304601369495927961403955085312", "10967117137878219308752584119920278074875183104", "2286176111304346501824375645603616522240", "2288432990650495188698497659815818428416", "2286577812948626300645946817425256218624", "2286228398941735719486486109597313531904", "2286180265642586199322938737888476528640", "2286175410118256628910225395934103076864", "2286176162626829551239246819428413734912", "2286176110791839676061971364983146020864", "2287601321746413237980636131347363004416", "2286410586286836053751743938197662466048", "2286204334906688534308571942270512660480", "2286177837877945535731256442367229558784", "2286175786372543090074736107681258405888", "2286176136709334613650609092205779877888", "2287434667841949260389787152296307589120", "2286386512360654719197959717350186942464", "2286201907406966857946731472963711795200", "2286178214132231996895767154114384887808", "2286175760455048152486098380458624548864", "2287410572345915432879161903595986616320", "2286384084157783581403641877530276790272", "2286202283671156832652544682887108100096", "2286178188214737059307129426891751030784", "2287408141969223072768945714091182260224", "2286384460481394637357270076511118950400", "2286202257746234259907930082032293511168", "2287408518481000886007321378420602961920", "2286384434509430375291468609319159726080", "2287408492288683447647539326807282024448", "27163877258444082917134853641120220933259264", "2286576418679996509988415450795407835136", "196314393978283710507367593386888373647441920", "2286228405312170804929318061464321261568", "2046127900016961309385164619734591665174740992", "2286180265642586199322938737888476528640", "41275174789674926688074367236865740474838679552", "2286175410118256628910225395934103076864", "10393278411897302019785786670022563116634603520", "2286176162626829551239246819428413734912", "10958045868498557502599087576908644332597149696", "2286176110791839676061971364983146020864", "196314393978283710507367593386888373647441920", "25033802829929510869850879267310076243738624", "2286410586286836053751743938197662466048", "2046127900016961309385164619734591665174740992", "196314393978283710507367593386888373647441920", "2286204335223600967630251883910223888384", "41275174789674926688074367236865740474838679552", "2046127900016961309385164619734591665174740992", "2286177837877945535731256442367229558784", "10393274907057781082202636854817551250653970432", "41275174789674926688074367236865740474838679552", "2286175786372543090074736107681258405888", "10958045679083697643452183680571595241518268416", "10393277133014691198861471503262679911341490176", "2286176136709334613650609092205779877888", "2046127900016961309385164619734591665174740992", "25033802829929510869850879267310076243738624", "2286386512360654719197959717350186942464", "41511135479466261368669316487492245837901201408", "196319701628771666581124726116310268805906432", "2286201906686486247816974730642180800512", "10393274907057781082202636854817551250653970432", "2046127900016961309385164619734591665174740992", "2286178214132231996895767154114384887808", "10958043431028387209892876910887144186871545856", "41275177999758341143090317480051519807859720192", "2286175760455048152486098380458624548864", "43576130670401610973561512000940509398659235840", "25034604578429495126905820694781881749602304", "2286384077470436062639129984023557832704", "10393338214820854356021340874416186937386729472", "196314416564759598316825706025763470856683520", "2286202283668680954267219058343047856128", "10958043204727475693964733834737090799108882432", "2046127900016961309385164619734591665174740992", "2286178188214737059307129426891751030784", "10393274907057781082202636854817551250653970432", "25033802829929510869850879267310076243738624", "2286384460481394637357270076511118950400", "10958065783643384447641106011082946136732860416", "196314401226725167836563806086628519786315776", "2286202257751186016678581331120413999104", "10958043204727475693964733834737090799108882432", "25033802829929510869850879267310076243738624", "2286384434558947942997981100200364605440", "2286228405312170804929318061464321261568", "2286180265642586199322938737888476528640", "2286175410118256628910225395934103076864", "2286176162626829551239246819428413734912", "2286176110791839676061971364983146020864", "2084199800517689479416584766094404932954226688", "196659060048803060479162014564552116216528896", "2286204288560721039398206102006805823488", "41275174789674926688074367236865740474838679552", "2046127900016961309385164619734591665174740992", "2286177837877945535731256442367229558784", "10393274907057781082202636854817551250653970432", "41275174789674926688074367236865740474838679552", "2286175786372543090074736107681258405888", "10958045635219203781333953304577752294110527488", "10393277093470185368618521391571260890572390400", "2286176136709334613650609092205779877888", "44158028279723834427737648452408267818475192320", "196375370573007576935501392953837676761448448", "2286201899140008929344471120346557186048", "10393274907057781082202636854817551250653970432", "2046127900016961309385164619734591665174740992", "2286178214132231996895767154114384887808", "10958043204727475693964733834737090799108882432", "41275174789674926688074367236865740474838679552", "2286175760455048152486098380458624548864", "10393274907057781082202636854817551250653970432", "196314393978283710507367593386888373647441920", "2286202283671156832652544682887108100096", "10958043204727475693964733834737090799108882432", "2046127900016961309385164619734591665174740992", "2286178188214737059307129426891751030784", "10958043204727475693964733834737090799108882432", "196314393978283710507367593386888373647441920", "2286202257751186016678581331120413999104", "2286180265642586199322938737888476528640", "2286175409397776018780468653612572082176", "2286176162626829551239246819428413734912", "2286176110791839676061971364983146020864", "2052771406218668859852579412137342723843686400", "2286177829610987607128996089750074949632", "41275174789674926688074367236865740474838679552", "2286175786372543090074736107681258405888", "10393274907057781082202636854817551250653970432", "2286176136709334613650609092205779877888", "10393274907057781082202636854817551250653970432", "2046127900016961309385164619734591665174740992", "2286178214132231996895767154114384887808", "10958043204727475693964733834737090799108882432", "41275174789674926688074367236865740474838679552", "2286175760455048152486098380458624548864", "10958043204727475693964733834737090799108882432", "2046127900016961309385164619734591665174740992", "2286178188214737059307129426891751030784", "2286175403430909110145713502427384119296", "2286176162624353672853921194884353490944", "2286176110791839676061971364983146020864", "41275174789674926688074367236865740474838679552", "2286175786372543090074736107681258405888", "10393274907057781082202636854817551250653970432", "2286176136709334613650609092205779877888", "41275174789674926688074367236865740474838679552", "2286175760455048152486098380458624548864", "2286176162626829551239246819428413734912", "2286176110789363797676645740439085776896", "10393274907057781082202636854817551250653970432", "2286176136709334613650609092205779877888", "2286176110791839676061971364983146020864", "2286592796296127127287768843125484683264", "2286228405312170804929318061464321261568", "2286180265642586199322938737888476528640", "2286175410118256628910225395934103076864", "2286176162626829551239246819428413734912", "2286410586286836053751743938197662466048", "2286204335223600967630251883910223888384", "2286177837877945535731256442367229558784", "2286175786372543090074736107681258405888", "2286386511293551135122615538860221792256", "2286201907406966857946731472963711795200", "2286178214132231996895767154114384887808", "2286384084088458986614524390296589959168", "2286202283668680954267219058343047856128", "2286384460426925312880106336541793583104", "2286228358649290876697272279560903196672", "2286180265642586199322938737888476528640", "2286175410118256628910225395934103076864", "2286176162626829551239246819428413734912", "2286204326956643039027991531293069279232", "2286177837877945535731256442367229558784", "2286175786372543090074736107681258405888", "2286201907406966857946731472963711795200", "2286178214132231996895767154114384887808", "2286202283671156832652544682887108100096", "2067027141793711201987829034195004443989114880", "2286180239814222883606023494252011454464", "41275174789674926688074367236865740474838679552", "2286175410118256628910225395934103076864", "10393274907057781082202636854817551250653970432", "2286176162626829551239246819428413734912", "41275174789674926688074367236865740474838679552", "2046127900016961309385164619734591665174740992", "2286177837877945535731256442367229558784", "10393274907057781082202636854817551250653970432", "41275174789674926688074367236865740474838679552", "2286175786372543090074736107681258405888", "10394487530356782646834537477092173441310654464", "2046174894404460040946600950649574267706933248", "2286178214072810915647952165056939032576", "2286175410118256628910225395934103076864", "2286176162626829551239246819428413734912", "10393507981378224219102453564586854142196056064", "41278850966733497264335098938948974674448482304", "2286175786360163698148107984960957186048", "2286176162567408469991431830370967879680", "2286228401529028632151763758140268478464", "2286180265642586199322938737888476528640", "2286175410118256628910225395934103076864", "2286204335223600967630251883910223888384", "2286177837877945535731256442367229558784", "2286201907406966857946731472963711795200", "2286180265642586199322938737888476528640", "2286175410118256628910225395934103076864", "2286177837877945535731256442367229558784", "2286175410105877236983597273213801857024", "2286180265642586199322938737888476528640", "268314444312469114461520923873326923776", "56823466392174512865857270494265344", "1930125431012349844964058696812305842176", "466544762315016274038282317335088857088", "56826947252436388153962529036435456", "9674917595579844825349382626018173386752", "594921423167456276916677656148206157824", "56822621006426409998483781412978688", "84480782492317468470373696754341377998848", "900291518994777928467131807979280531456", "56818644007634200560795159919329280", "7444453665834079725496249932069956059398144", "1429853788392177689858205856160026722304", "56815950196499796370689006030028800", "3134245937324917838490966775040396561167155200", "16543376921369900216231377203249822040064", "56811825096571008762090003984547840", "127383240511820296641694872608647883716663705600", "148556189313566854402085694693125520359424", "56811478353928836564583949981974528", "803484068851815830618017431933567882138711228416", "287797618989401297975160887347218600689664", "56811457331011865621656891897675776", "1604793799639309795025219726113586653618621120512", "269931993112892080574774930820954876542976", "56811458815503872850998171527020544", "1935959621580037178842636594750490148864", "466205162546444177305628040758741172224", "311484681974231578467990189255866449920", "56830393170760225887416359747321856", "9714961859640938731861842204056897978368", "594770672082400841115488879538302091264", "390841173556658695618637120291569926144", "56825455041653224727397971471106048", "83763264672441491181378879855304999174144", "900373710392816122820836037906093047808", "564233500513839789000262294487296901120", "56820779855377318429864377286918144", "7245258290763247496572682229308622198800384", "1429861338910129687213235407689959342080", "890908028847945412341577105984523862016", "56817315947553038735063743257903104", "937406076025262516234718603326278349111689216", "16543581561718265309758589000072764063744", "1429581389716924698072428815000977539072", "56813887785522226950142870469738496", "744364908080116872660959074549937231891820436257624316270639916576145408", "148556016065378188407602527569491957645312", "16543289601524030401865389265975762747392", "56811651725248742072523661770752000", "12750884440465424165010914206847037869286355788879806084199391870167547904", "287797515904048234869164376421084520513536", "148556016065378188407602527569491957645312", "56811467842483042444363559474298880", "1096357204445624756526240360639381427659573559296", "269932014168814117697649443940495184101376", "287797591451899518813801810953262151499776", "56811458073258164384030860515475456", "9739146263794144364855898231754375299072", "594680265581230946761312483254630088704", "275915956228164692275776776337507745792", "56828896562100965125907896413978624", "82616074196779764863019214176488330887168", "900508118977124080396004330592360464384", "377441970046581172006824484427419090944", "56823611796022343400381522588467200", "6524051159569702257892917749638663910719488", "1429892534027047490117450741844822458368", "560506377406952395617032177964357255168", "56819451973542938189277060474601472", "398840574877005361693505492140462098897436672", "16543975820030320168742068381820553003008", "890800482038784179514732144156680912896", "56815253444694218382041221351604224", "10559810328880742889917571227781623927564926976", "148558105989314830987087220502628774445056", "1429579403151336421121714646471145422848", "56813714403718084724557413993152512", "17574781940710623431219813256170294892993941744109940890545546984540864512", "287797515904048234869164376421084520513536", "16543289601524030401865389265975762747392", "56811641213713223050491315112378368", "544373651901106909993840868991995922182324617216", "269932081557324002936590122287640770248704", "148556056605356400404901648271957364310016", "56811468584722847957264294423298048", "81462611430802527320429647862932023803904", "900647121682521685704446603352443191296", "269201115416905467397545522163206848512", "56827051714312131978862882749153280", "5729614353559846880731713734479626622730240", "1429935988742992125549368437408681426944", "375750061300048317525689093700106321920", "56822284248449820724543638713925632", "246549060626469660977474781129140695723933696", "16544399720521520837994257200448561741824", "560459500314026265198214722453984247808", "56817389359862058190355540331200512", "9976479203973017850817348910620611706007584768", "148558228190325744622982034978243952508928", "890798571967934495584513888912146432000", "56815080059186562775085943233708032", "10171215595230895826492753325723066406918946816", "287805659449236379417866968493378253094912", "1429579410519550495850773289594431471616", "56813703891408098128990287928754176", "66684952368457547010453257120608163956049051648", "269933040362954553115927164991246019067904", "16543293705606890634024425362925790691328", "56811641955914659361959305654829056", "5072861693031959585630741283396497243635712", "1429982191723558526589740032548308779008", "268328636785185559768443591321704202240", "56825724486480790159403975555678208", "192761669233276914053376074163680812759777280", "16544709509961666585068411130293220540416", "375726153455789070614799288413796171776", "56820221494098593842081260069978112", "7886507475275918117213575154965968251642707968", "148558814427732814926744930886144489422848", "560458266098554693915682006598607175680", "56817215966231347492384942543863808", "7687961045982626633588243097206078403378151424", "287808289958494846026952274915400563556352", "890798595657138886380089526480560717824", "56815069546286280772861210914717696", "6417437782144448087282408044517373402123599872", "269943302135206896013257706648558500839424", "1429579528014835149863611652517369217024", "56813704633526302788119555989307392", "181034320510497227482647950064314962315051008", "16544801499608800651416038485930572513280", "268314841988055365463335190829713063936", "56823661554227514209285539115302912", "5029446021834112249877453142146933820500213760", "148560404131516452078012410099487693864960", "375725449177327094428943983213038010368", "56820048086603024632536806574784512", "4951493439517562328188952359135610802316247040", "287814244639657430305453812266727465025536", "560458289708530976380837658757093654528", "56817205452394266679794589098835968", "3861902596810645292778961690662841971875250176", "269950816219848358637427125596974636597248", "890798697940626740952290690697359523840", "56815070288209687947793468911255552", "2748621162382461247817827074193619975502036992", "148564045575970402572982370673582674018304", "268314470502310674435977350942587617280", "56823488126286473294748235386060800", "3054576830526916134455345278090749753901973504", "287824634296982862788000181664105780740096", "375725467320563902095120642086505807872", "56820037571545803214385181001515008", "2393004873762748154004555931105918753383120896", "269962399580617341497148065625160711929856", "560458357527791707220345169655296425984", "56817206194092181009383641506119680", "1912448359659838263585730332320046065083482112", "287840832041705021386677514679534487601152", "268314481955724084952316491765276213248", "56823477609856815056117675270864896", "1608983807961669453754627990392986691954540544", "269977240571880063421039065364821723578368", "375725508845996180776495495064917639168", "56820038313065448331163636319911936", "1176049854306427211943861120143308386019049472", "269993917857852523207289227676365505953792", "268314505526086313252262151218798788608", "56823478351358751310696402401624064", "9639935168456941320096131972889883705344", "390963589312884082731496424972008554496", "56828285396511550686128603855323136", "82034454269642094918204189755134539988992", "564313608767225651621290141182280597504", "56822915378740123841632490418601984", "6221112808832204205973759828487615444680704", "890926063779928990834115924081009229824", "56818681702836928278953544512438272", "352914571261492624521758138769598900793769984", "1429585000537961856963263872460780470272", "56815950620971188276260484400807936", "562990943891021672967845633256637850086711810655386134944043243231248384", "16543289601524030401865389265975762747392", "56811825097600483951300869292556288", "3601517754775264748106642155790140324565175238656", "148556022193041018777330364768672465027072", "56811478353953628971663569444667392", "3033335156488966023402249755933669384473039339520", "287797543209773134866650436747385290883072", "56811457331014817098690179928948736", "80502712167037163062663314796444420931584", "564387480084888608168041536597889384448", "377487244305358210322824606217052094464", "56825747318598285035075046582779904", "5695120889890007951220974648134504594538496", "890937847891463678346275847808271515648", "560513386539433144129696427105102856192", "56820817832849864885183551125848064", "225660010636099757518586605575276033900281856", "1429588266162131020214222498865128407040", "890802008922887923368690964285376954368", "56817316378808695749351090312708096", "10564244025643752561212707421202048507965341696", "16543315507860184107840526668530100207616", "1429579403072108312791294661061217615872", "56813887788660237331934705319149568", "2223459524796170859516097913519640396126350213120", "148556025990852770987938993516282193641472", "16543289724612324328328813473930791616512", "56811651725246971186303688951988224", "1204521769858281614495259809576925620964142612480", "287797584667794672750764510264668859662336", "148556034387083737723206180452454321094656", "56811467842480681262736929049280512", "5427026814927379623807480487571582259036160", "890944733170604079329897904879372861440", "375751435234288929503866079963170996224", "56823650284545499351149941765439488", "169658919468063868660804745397042699283988480", "1429591255597114543621111986261141225472", "560460077728479777299068390007841488896", "56819452449367669292433652569866240", "9782466158157332505723676623076470189384007680", "16543317578199593430669072909882347225088", "890798573552496662192913597110702571520", "56815253452457783570402058811998208", "10392616890634600485546701640665068659217006592", "148558139611891856412188066313385474523136", "1429579406241232646008094077458329894912", "56813714403713362361304153143115776", "72756441581807994907857852939692163819685019648", "287798654328852181487358826764112435871744", "16543293363121109470316107807616302841856", "56811641213668360599585337037029376", "139358189278031725918194793507348636770500608", "1429593874799147838975409653064512045056", "375726434101555804044992606730570432512", "56822284788804465092696431348678656", "7501478595328743756666169999415609193754787840", "16543326085136986287386235709164223463424", "560458268138678483423996630904248205312", "56817389372525075253974509704708096", "8070043009540112386604829040946678456031117312", "148558750783907283506095629820163916824576", "890798590784610224059260423770000588800", "56815080059110414667627112026865664", "6467935315894962122600047491204063592856944640", "287810322323978308855768511144644287922176", "1429579525558763791620592104809607200768", "56813703891226287143739745202339840", "4901521867632996825070630397410007271249805312", "16543345437520996873423478789877427863552", "375725449900283582944026350078629249024", "56820221510188866036754291357646848", "5216680067993462048252475973469781707039178752", "148560246633113151628342050109931602837504", "560458286479985561916223253302535520256", "56817215966021792623021492323483648", "3869014979912603805357023359482609521217503232", "287818925377025062973496379216761366511616", "890798697544486199300190763647720488960", "56815069545871893397387571323994112", "3178990990464451633854855905569660321088405504", "148562958495006432321477931472415635800064", "375725465508220924036763475834407223296", "56820048086229367640122541815627776", "2387130429089657995200743696764983497134702592", "287832217567681339478761512936462069268480", "560458357864511167624630107647489605632", "56817205451693586032092010474635264", "1603408804920542588415905210990535595670896640", "287849182253468215160389212288482042445824", "375725509143101587015570440352146915328", "56820037570588934360193201262821376", "5167824853791516116068786518258424672681984", "560519015379617587147979860836077273088", "56822954113573482946793641024159744", "174823617356672196899729143240582148665638912", "890803031440854035769022664813653786624", "56818682203307082905471855343173632", "5185091868385628699868389294417323555836395520", "1429579603756906713745117704408352686080", "56815950629495644243802976323371008", "7715156996177035574705693597081218160964877621198115932525234922312433664", "16543289601524030401865389265975762747392", "56811825097600483951300869292556288", "923623969171318966562891014042793902809758564352", "148556039959186693088102451834500744740864", "56811478353950677494630281413394432", "148379466593114970438974296172496874905796608", "890803840399454143522283692881526915072", "560460343241677819619044495028404617216", "56820818377997707955396106547888128", "5012056917898236822844660783034232239388884992", "1429579617384141346577355194915935485952", "890798650760288230187189379085350469632", "56817316392470492641034729468985344", "10773367816698063255672203767843198950952665088", "16543315004987001142738251148998008111104", "1429579399269159112931135361384682881024", "56813887788666140286001281381695488", "72125858336090949068797663559816270160263643136", "148556322043510568865658073362054497959936", "16543293396008202062596378626368523468800", "56811651725203879621617683695403008", "4206471206240002142312980073491587609898516480", "1429579695423828052041040823694825357312", "560458300939115332217870590614360293376", "56819452467629047992793359661924352", "8595224573995012624914721845378768772758765568", "16543321442572860152371791900007674675200", "890798584763273990947341532615487258624", "56815253452412330824089423130394624", "6457898758149541880697333364473294226129420288", "148559433492378117545531672193609255354368", "1429579526034132441603112017269174042624", "56813714403523877535767061535391744", "5545787355518510490628520027440618318159937536", "16543338950917697591113223315563051220992", "560458282914720687047323909855784206336", "56817389372373369334463504897277952", "3855771917032046026966980355318725752286871552", "148561739884285746649768262584611003957248", "890798698257539174273970632337070751744", "56815080058673005771293825792212992", "2376374812659399829725175096419643533694074880", "148565303434305348912951009506198445621248", "560458358458721980102779998221948157952", "56817215965282152478479511686479872", "5400899581808908484734053531170773601097875456", "890798639391054684771921472760710168576", "56818682221175915160404254275928064", "5539515650727530971340452138921822501663145984", "1429579578483140156341142358641382260736", "56815950629535784331455693548683264", "37038922741623051583177435420343506908802449408", "16543296990523104175732650436647559626752", "56811825097513710526522201173131264", "5056887119497259352554771713520698329225232384", "1429579613739648363378035866059256365056", "890798649373796334404839634411613847552", "56817316392475805299694647925276672", "5909841410866791670217212283492042402089140224", "16543335910922801560971755013912796332032", "1429579555427760632188926604352390430720", "56813887788419396806018401967276032", "3621033074628004586854759145475131014784221184", "16543365182628836939811287049426530467840", "890798711607475427949738173909906227200", "56815253451896412638670675263881216", "3178659961744612811705901604277028260400857088", "1429579852533166871263871891581666590720", "56815950629102507502969010557812736", "375725421100866204836361653569871413248", "56820026354590154669720289524318208", "2170615257546132771618641358474138615808", "755540700229517627195984798851920822272", "56821467250618189471938897829167104", "10527860160466479656944563446991569289216", "973139145481793918027682745100269518848", "56818375573967909348102229794488320", "86249744899264090144947245801897289842688", "1453673676774680501697008457015984390144", "56815913203340118153675000873222144", "40557556191373531261207296891838791361232896", "16550040306827620599353467851089857478656", "56811825018020398998162339685990400", "68926335822581017026157265744705340018570297344", "148556336246877150206397744023367948697600", "56811478353907585929944276156809216", "565405371346181292541125726816929671252891664384", "287797662396204044097771318866128618389504", "56811457331010094735436919078912000", "796898973272920932907344119636022862516106297344", "269932039142907782976967171768045860290560", "56811458815502101964778198708256768", "2194164579324159624303409537341655613440", "752728649196384387190066664673514618880", "453357706236921327541279653374952734720", "56824315761035319420494179435806720", "10609979524308579992798058667441983062016", "972443430746433113103390510733800243200", "591714781393505015411649482885234163712", "56820514102464419922264709216075776", "85829283371805921340569022623133655367680", "1453793709181047579574564162071892590592", "900140805424231787119806122970193068032", "56817278781182979342508334816165888", "27567949459408316724285681265144485273141248", "16553223048397873311062483562036432207872", "1429653346507156877102837775863612702720", "56813887671879735851233829548195840", "5458409597359686751280751787321119080171175936", "148560059274331543269655689615465991110656", "16543339740901165753730897837953214578688", "56811651724657266075052740303650816", "2256175475141878841302416491629216095731112214528", "287797552615474188623651914036888209457152", "148556025846927484570575113145516151537664", "56811467842481861853550244261789696", "2789951307054164156251091491050728105604825481216", "269931973825705375509517358858980076552192", "287797545591813253510048484963201952251904", "56811458073259935270250833334239232", "10684124174666958638656439121848735629312", "971825300651137576097540853336842960896", "389420039437903735350510343494396018688", "56823348663822711195916669204561920", "85054707440773360572217932483075843817472", "1454017996270604490502521082930444369920", "564175797811033552490268404556270403584", "56819414511086015475926273185808384", "20030201560498763978067339394256106470506496", "16556964284432456386010970994440230928384", "890838110478098412521762764449470480384", "56815253291632390321943892354662400", "1135231337482636206102285608434315879474266112", "148575458603194368697710566838559349669888", "1429581009818145253708598774397143089152", "56813714401180404771336364704661504", "1198656814260819039498956345939421875046813163519174009945639096183422976", "287797515904048234869164376421084520513536", "16543289601524030401865389265975762747392", "56811641213713223050491315112378368", "10617643789979054479695426593933917368795688862401525144397967958403448832", "269931947709385024187305352625588327677952", "148556016065378188407602527569491957645312", "56811468584728750911330870485843968", "84089543191594148316629480837427650101248", "1454303351356097080859772165813551759360", "377411756674864231960555859216735141888", "56822246415168142958071287077928960", "15346054986721595881820612128292933147295744", "16561142774917796182133328702405410291712", "560478695700112559352279839763058393088", "56817389162594187716483394140372992", "506693668572356388597450325430431632643325952", "148599583537157278742781802588966655885312", "890800058524931099254700135387588722688", "56815080053139576629285424761667584", "10141312808215322238052751587521416074325131264", "287805683462062833959354990215907027976192", "1429579411074147254163713187463926120448", "56813703891406917538176972716244992", "146798513655890228993226515982512163442623774720", "269932444059029536254982949735075328032768", "16543291465850551038519368445163229675520", "56811641955941222655258897936285696", "12320536622484749928288584268189888155746304", "16565532821526035544822237773454657978368", "375736879525454573074566553436401172480", "56820221248802518196326296186781696", "301833785459131799610148427557315251032555520", "148629168105158265464322841218603250876416", "560459266967440205028752693864110751744", "56817215955945450031376153557598208", "8811176867780822896612130156201790038530326528", "287806916477530621199034653305253174181888", "890798582505272903530371948432544759808", "56815069546339997654867053083885568", "7965955224059479287633527530047203972126605312", "269941094851621645004228340189736283930624", "1429579466137682543805603047363751968768", "56813704633623701530218061021315072", "214501278427251717537042555737643411660865536", "148658972023414157473900287775661552041984", "375726079238858592093877955663922987008", "56820048072193913756024637900193792", "6639044954885481054885198353591645631632375808", "287809992246861381925278535120800542883840", "560458273585610931140370627836784934912", "56817205452559549393658718850121728", "5554039638576328436005085318561023342252392448", "269945067312867597769093211243947522785280", "890798635310807105755292224149428109312", "56815070288464695563469554813239296", "4284268880431864450105480301276938176624066560", "287816850118778248504990553681851416838144", "375725454049855756749773085923598139392", "56820037571848624758000533010120704", "3847450367950738536712084972102684685243514880", "269950887100864480635703018914573147176960", "560458307911188865294829306688007307264", "56817206194602196240735813310087168", "2781338743938370113582472331841260678151143424", "269958147440969954502976595611217494540288", "375725471856373104011664806804872757248", "56820038313911341648903986082742272", "10614723982318346864602753787469586497536", "591700031338120924462125745805553827840", "56822650554223180585882923351146496", "84591341993714968882234023091685027741696", "900278979403616256235201007885414825984", "56818644057580865804315197939122176", "17264741761178486647943336701410595431251968", "1429697593424956708404189585295613624320", "56815950443144697020656600204967936", "1429104156116885553922851846677507019861131264", "16543481108627493981709045210659841638400", "56811825095342013725428867762487296", "3830299451344661150691370176135636527907661686972836231283588301246693376", "148556016065378188407602527569491957645312", "56811478353954219267070227050921984", "601262998685371758179836660966998534081570930688", "287797653659822049516157878319695813148672", "56811457331010094735436919078912000", "83434930005139047254079404161794188509184", "900411797919404076446472116025560137728", "564248457651692028585022896765782720512", "56820779703695601030532531713212416", "13033662426836089708788538162500697652723712", "1429736028168729420095411722423694786560", "890859379105323497106006088749397573632", "56817316145432455250233169528487936", "563667166117200156935469873783224330147069952", "16543775151295418178911677076548345659392", "1429582835312989294915482604543743623168", "56813887783239554612597907083231232", "449348334409380589454073789928655893623268704256", "148556065178493829528455360130322043764736", "16543290210585161435198375855707658387456", "56811651725241068232237112889442304", "542440891308304838287715517803838762965295693824", "287797668598019432108001611159913432612864", "148556056749804097161569235421520117891072", "56811467842477139490296983411752960", "10875309009430247134996161665867978228367360", "1429767155070245950508019618630716096512", "560487110933445901993635151597558300672", "56819452171536281717931404752322560", "327943654219555430153196087122749864697397248", "16544124178542870309970002132181517860864", "890800912128570251199622941949781082112", "56815253442944582796708076412993536", "9347936266006566232201446644598744322077097984", "148558376933059957869352339223137937784832", "1429579428187418653534430036008332427264", "56813714403678534932311354374094848", "144739997151089359439067373280847880312129060864", "287798088154817214170051471756529122672640", "16543291492367208545356807312048442572800", "56811641213690791825038326074703872", "235514719565315217467394987846459528688173056", "16544451735492899358130662251631650799616", "560459560012405892169673728834586804224", "56817389359248150967431629826424832", "7950261202012152658311550153306864468690468864", "148558791987039617499321982150989429342208", "890798592250330228172030153853665017856", "56815080059104511713560535964319744", "8141329851652705837576366649778405412960206848", "287807689959113365283146075187614689787904", "1429579460591714960676204068668805480448", "56813703891328408249091511084384256", "6619178657824746285074281979221189201590484992", "148559350223037099704878205219821544538112", "560458273724260120718605602304158597120", "56817215966152838203299480912003072", "5701245205993929493062412799523375034897793024", "287812044588306061346629137722314577674240", "890798631626700068390762902587785084928", "56815069546139887512010124563578880", "3896195537768321423150746385730151091451985920", "287818776009696057704260119992701514940416", "560458306901030484081974492711427768320", "56817205452217768353203964828712960", "10359439071676813423938036928376362097442816", "890875097962016252431111418426301612032", "56818681910138640075191681818820608", "320013868320596817850455433113724090614546432", "1429585595857967851739034242658322087936", "56815950620030847693454917637242880", "122206107742529340150922778925715939681282031616", "16543291841022878645296581231156058390528", "56811825097574510953407934617354240", "895429976458920592135572893684213078125447217152", "148556040711519478645073353915366778077184", "56811478353950677494630281413394432", "222560434343187355492430541466396552108965888", "1429588392293279482242839271470197112832", "890802057885858871568241947620761665536", "56817316378609766197307477004910592", "8838882704279766466945461174657834178505080832", "16543320564819503229960727290681862651904", "1429579440784687878071207716186853736448", "56813887788600617495862287087435776", "321213598118518627042750014409358476683268587520", "148556084770129396123663679777208803524608", "16543290453543107387201912364339398967296", "56811651725238116755203824858169344", "7164869439897691273366856633840608741576146944", "16543327799157881907692200067542399582208", "890798603183809177769988140423702380544", "56815253452337363307443907136061440", "8663911567556398328371874299139002872883052544", "148558563329180435959270666994275730849792", "1429579445459146269565986855372594348032", "56813714403651381343605104486383616", "6012781921839688153603885141368434798572339200", "148559686485400836490999394088598951165952", "890798624416942210322544230284354650112", "56815080058973466133282547375800320", "5030121859370998032953977136494920238119256064", "1429579615878807288299375472127307153408", "56815950629476754790789932923224064", "1194933334523126913509551273094324726835682080412228464637971428024516608", "16543289601524030401865389265975762747392", "56811825097600483951300869292556288", "9315904724470047352194454197685197395474776064", "16543318979338785740605212386279372619776", "1429579428979699736838629890107610497024", "56813887788619506948875330487582720", "560458226266623230797034341757402218496", "56817194236152285281778743583440896", "3529137506506891272900344712067538747392", "1191564217142914564529340184065256456192", "56817767462674362718789382833176576", "22297322265805729167159623070706141495296", "1527514892272473663687887268424005451776", "56815805857400847367261981293674496", "530711651251232609628852165593768789016576", "17075567447706820064060481819128639782912", "56811819015987019300840556751486976", "553894326818095584455501919240083076609474560", "148595869895552346542984476692096495910912", "56811478348127413307952995711844352", "604759541583974361224367487953740532653213351936", "287797652863356731740757718740955931082752", "56811457331010094735436919078912000", "5850706303949500841207627985894791588047843491840", "269931960163137482240297880483113535012864", "56811458815505643737218144345784320", "3608036999461651875371747936559410708480", "1182830990665238562138577654217193816064", "663528054859200260668289349418548723712", "56819923576742203500411884861915136", "22511055880407414363757755120113810407424", "1526521975512195674871135597374415568896", "927501197600135100474435295812484333568", "56817172988059457629021230803714048", "479515971545636187287403866841935018721280", "17134426889941540325821188780133118377984", "1433853952912346905559344651881349644288", "56813881057558313530463355794358272", "254818726734591022037074358855023292814721024", "148642672817703323300120892202967386554368", "16544363691341187308679842072253519888384", "56811651712582183236464746759716864", "231783853640602746491819856748628970975048761344", "287797873252118825753627341674446969634816", "148556111278670973614005149406992221077504", "56811467842469465650010434530443264", "66149763576741402146023606397918631909858779978504720075422651942422183936", "269931947709385024187305352625588327677952", "287797515904048234869164376421084520513536", "56811458073261115861064148546748416", "22691030501996785734083737788794288472064", "1525701371806269299819812007492362174464", "574651868112649115562216491734364323840", "56819310190062429519817320700051456", "432311711551413761874771144196934969851904", "17201541631738239594340172315751157334016", "892637814235648871952952409955963502592", "56815245986017197855264049060642816", "82650940155571486884604666070396550338576384", "148823510030221832644267238899882213244928", "1429603936848133910643976699305925804032", "56813714364970503936145481835479040", "9623518099046596259586760705458481955686318080", "287806122931788444801934141917563277279232", "16543318040282679997531684066021919948800", "56811641213377344964103137153515520", "5396780923136506278438401595487077845090334922197311107226560811740692480", "269931947709385024187305352625588327677952", "148556016065378188407602527569491957645312", "56811468584728750911330870485843968", "389543705420809106240477215522522230947840", "17277016466224235429743356985831017414656", "561265750560671824299856541002477076480", "56817381085784609744940571503362048", "37978856598497640245087600753281324726353920", "149139381502068537825492171646959255289856", "890819386736941009357870792440631263232", "56815079974516950825745532500049920", "1843684365967158871767719219186139876797972480", "287842447858214034444664193288293966675968", "1429580318077531420811706160317460381696", "56813703889974270586218962336350208", "5132687227351804326234183958973352651643517178802964143071639634574311424", "269931947709385024187305352625588327677952", "16543289601524030401865389265975762747392", "56811641955963063585305229367705600", "21099428090613882684337839842262515477118976", "149609379847675413069391577808659609026560", "560473113961038518768677732234165223424", "56817215813641165462207040944340992", "681180256828890181504616517932748079676522496", "287919161266613827711187167444730090881024", "890799657353404568173104012218138099712", "56815069541967679577754163556122624", "9932984184730381502488378461629972066609397760", "269939283393723067711651675726351781855232", "1429579415352465104006392399600027697152", "56813704633703981705523495471939584", "325137228160651438611852254441509074711347200", "288052487599596836086684329663634992005120", "560459192374176211938336430417080483840", "56817205443117184068763649201668096", "9325631572304259304773604489100610822698172416", "269939761160399915609009741190007294525440", "890798577553516132879122860312056823808", "56815070288699633135319282102566912", "8287264073509374505951733112648096434878414848", "269940740192538195583907726002059242110976", "560458264177273066902997360407857856512", "56817206195052001340608909276086272", "22516409134807490582450658724763286896640", "927492112512952851214708339390858395648", "56818538843918468854640643321888768", "421999900119327467883881258284048533422080", "1434438555573671608757448477668662050816", "56815942980704543276437188040982528", "111984132678384366508513265238497031840858112", "16545733884125990883030065459607738777600", "56811825068778720425836586305847296", "12390442882489809905510542241898338095225372672", "148557797208693616246406717671027062603776", "56811478353693898992734222692646912", "8033750478675664731973067528233364867083143217152", "287797526213977213122863821569549439860736", "56811457331015407394096837535203328", "375432999320899180124762221744119181475840", "1435043589341888235670129859409054007296", "892917137407955888280244286100378484736", "56817307794490871017711317471461376", "43349285110994579114681939689078165860253696", "16549605389984869018523987723639999954944", "1429626356025948169587248146577465802752", "56813887714504967165979577192284160", "2102278131855663006647589174883953893248598016", "148566514414366375132700507975787107844096", "16543419785338786234583953061495409999872", "56811651723713383719807227902558208", "4173670505713883421159913551655074477095714257657734374371467089512759296", "287797515904048234869164376421084520513536", "148556016065378188407602527569491957645312", "56811467842483042444363559474298880", "22985659895753475668824543035325438341677056", "16555204749773963437256322224806778896384", "890833016269188983177540876911337537536", "56815253312353529981845844709605376", "853617659427117478583838588615067168300597248", "148581873931592512566621864745337329025024", "1429581603791273406867229392625911988224", "56813714400242425370157428366114816", "230352997545822520849971097502817395564185911296", "287797875471818074549609514160777494265856", "16543290789616363532916862350532854939648", "56811641213699055960731532562268160", "466811331038044727818529928253751537851957248", "148603306938078119205327605656200018919424", "890800192341206069334055492755654705152", "56815080052595324264347111794933760", "9137887322266074168490812882119953292212568064", "287806580364566337940232300674159009071104", "1429579433258017586681309102243712073728", "56813703891372090109184173947224064", "9491264483329081730788051321442847027126861824", "287806242867868287420332949111411333660672", "890798576048182074601143137523428491264", "56815069546365970652759987759087616", "26427446927525957014694038742269589528248320", "1429656546134311801113948555798097428480", "56815950507970348284388261478006784", "816617525858697248685519752392130553431719936", "16543624747375554055084236243521790541824", "56811825093648456203728195418062848", "194217996183938658255549150054646993016122769408", "148556129694945173735506357374879663128576", "56811478353937690995683814075793408", "455674650457335473967130410002653822939299840", "16543890228236148784322359094114072395776", "1429583694621052246650644360620738084864", "56813887781881875177285412697669632", "86402965007902041532781929111838914001693048832", "148556271484018961456584615280302668906496", "16543292769014283884349893464008280768512", "56811651725210963166497574970458112", "8255116956009971149744691118139221739602706432", "148558689472329480521560741764404439154688", "1429579457184906302468144696041909780480", "56813714403633082185998718692491264", "143744647827935084878311759986984964785390485504", "16543291505459653446958709901039012675584", "56811825097578052725847880254881792", "890798492462527786008058530049592131584", "56815058330655845416142645479079936", "8528207650437814970425065941659841200128", "1717479431993530521617799272044215402496", "56815572117907902672823405760217088", "113502948218916519943547218811817235054592", "19365911226723982885499204465769821765632", "56811796661494656518631776896155648", "9060944353843252164087056191022666784702464", "151032219869576875932871123514645628846080", "56811477997750491141450912023707648", "74863920670820258830645644096093378194883972800204841474036412085960704", "287797515904048234869164376421084520513536", "56811457331015407394096837535203328", "594021928934800229638247866577177512039907785437656221822489123530735616", "269931947709385024187305352625588327677952", "56811458815506234032624801952038912", "8873729376495304767957257898722083209216", "1704116486563695007445042111832781750272", "990200825438494465311807856257450115072", "56816952601676095546913169589927936", "115137276407508557406554346298064532144128", "19319122360973922394558712305340360163328", "1447552457586168313999827662289625939968", "56813859754464711362383380243021824", "6851553092063775841955003348862298639826944", "151848407461913964762062844006290568511488", "16583330572741148176856973980211817218048", "56811651254178250174587430449971200", "7445594076067756250332065158439119753305915392", "287808640686165669686108234333433052004352", "148558980144539592964054820559289745145856", "56811467842049765615876876483428352", "18227961458403264282093486438152518486591614239083465113975769387040243712", "269931947709385024187305352625588327677952", "287797515904048234869164376421084520513536", "56811458073261115861064148546748416", "115756177000594381813265634425900613238784", "19301806352884511250119806788339104743424", "897706769938214923943480394994746916864", "56815225566835479388723624772894720", "5006318819690488396588408862342864030400512", "153099031169425301390847559867035818131456", "1429987549603612479571673364326183337984", "56813713759279012482095540911210496", "676470770929159411118417575037940791733387264", "287920008503561422331890366450533809520640", "16543694182379663887782370848175414050816", "56811641208941865278477883756511232", "2012522686997365725237068512607413385910565646136316588369383209845129216", "269931947709385024187305352625588327677952", "148556016065378188407602527569491957645312", "56811468584728750911330870485843968", "3583004304389326502097426994788598546432000", "154981761340238510502628336219769691701248", "891020015837981806895664396396453167104", "56815079158603556198722276127932416", "185135001193020028158551329834700307997655040", "288245601720109480783772575901017721274368", "1429590248607857663983097426078714560512", "56813703874290121631326364151840768", "22076783871728359782885489707188195126545481728", "269935248196796347628420609493825277132800", "16543301998286719781432691368322274426880", "56811641955816670324454143016566784", "84493654976655448836741251902036779489820672", "288781145933455205984448941159189328166912", "890807884043647111497499044776939356160", "56815069508502652383521149770792960", "4384337822917097207868848444282492637008625664", "269948567720342861774964556037255747076096", "1429579675696029077766464456622801420288", "56813704633292545807083143912488960", "1787694393119089943150482207507886348001345536", "269972712092984047648212352727052000952320", "890798936338004707186026789170130714624", "56815070287240422890061679441215488", "113100631160421558070519482196048358670336", "1447880252396309718778563354151457128448", "56815922088716274120980512437698560", "4762676707755203362255532633209317680480256", "16600953473681160994674064341920867418112", "56811824419917745292102584770756608", "763765933450652829188225584758576732797140992", "148584916520711438973894238037371787411456", "56811478349728294450808423874297856", "1137837219840132523122683198557300279739426998497748987686467237027250176", "287797515904048234869164376421084520513536", "56811457331015407394096837535203328", "3265863473767707712068958472475849749692416", "16627516582150068030410549858487750361088", "1430205258937931474041181596748416548864", "56813886800615521532740149895495680", "132722351698925124208507254221370927679012864", "148722481012650803222239219852596677181440", "16545351910884799684804313748560735633408", "56811651700930342204450256900325376", "22886780461308206226116522831778480150112370688", "287801134956182699829203440601873487233024", "148556980335262431487051636515879402864640", "56811467842341961842172391579451392", "54698157854614428126528262761821082144997376", "148960581617557857059192290441894089981952", "1429616573731412612631649582791138476032", "56813714345012616237051814367723520", "3230820309565378324011135692865362341989974016", "287823154838138947210709429919490307522560", "16543374311227105932783539743162883899392", "56811641212713852927019987723354112", "1111168927049919864640504082688911649783414784", "287872076005888547909021420352214933700608", "1429581048798374552275231596081624121344", "56813703888820243066203342108622848", "63297609917556037675730338587352575133089792", "16547614440616226523800303978916154966016", "56811825046610176428810183414644736", "3652920283702844655334551915981279741832331264", "148562057748667072825173957617018050969600", "56811478353070547043303790487797760", "1306253411229592648583942193522110014397874176", "148572912786817859869641117741378862841856", "16543499119748955128525052788528960765952", "56811651722777765500254921989029888", "1429579209597067769905690290017512980480", "56813692676213891077791693515259904", "38528878331444396672835272398750701584384", "28991463415477233800803093871469537525760", "56811741327222716183041172448477184", "1364329262416237494774087270852936580726784", "166708159131843822403579372272953031917568", "56811475988291069909300661998059520", "2573748383037564686166907348822424774544195584", "287829701129897011802424133066420108918784", "56811457329761619950356081850449920", "26366608262111980948679375329670015104129185407724711913014216171192320", "269931947709385024187305352625588327677952", "56811458815506234032624801952038912", "41980346918510414893051040418142009425920", "27302412551489665418383914405396098318336", "1479977680809703943515334386624105545728", "56813810900285740236876848104996864", "1459087410666839020926128038279383961567232", "165395665995459307479310551073488187162624", "16733010267135001063905988851978955915264", "56811649513205840229549521231675392", "256391465248426905002576043134050688403767296", "288120929507970094077583435605181995155456", "148642140945770011287614644119827212402688", "56811467829894992897390106095124480", "2321892249932607654097067679833202446122144263886044606547132731059339264", "269931947709385024187305352625588327677952", "287797515904048234869164376421084520513536", "56811458073261115861064148546748416", "1427049539569009447502187763741030195658752", "165817652011405860307509146790048884064256", "1431012759027792972600698253260546375680", "56813712142155891512483342362607616", "73928244929832818644244530420821818785923072", "288922270207793281316028706838662545932288", "16546992403985931241381674970591975702528", "56811641170054974774094756522754048", "71524763736547526433627426153828851715101121416916768170379843882450944", "269931947709385024187305352625588327677952", "148556016065378188407602527569491957645312", "56811468584728750911330870485843968", "26328718066429691970720987732950995246776320", "290978179581726957758365723826281898835968", "1429656836109188290451095156133870960640", "56813703769128994935273809896275968", "2986099418983364497822236090965504334070022144", "269956350729284198047324085592531174162432", "16543381253510870277504341302677042364416", "56811641954882232695715152315547648", "525652611297601115311918209949825227009556480", "270070633774324548443825841839460950474752", "1429583097558027868605634311404784713728", "56813704627888391359132758651699200", "1209531282495593159235859785693656728469504", "16772697133199416445864264245680411770880", "56811822429142944566885545521709056", "42599400907517424025008540428802687498190848", "149075885339216426513578889431336355889152", "56811478278189213527159806667784192", "98293726256023306997538671299397696699781611520", "287798358558565837577641900543866895859712", "56811457330982941146730669191200768", "13629641994191713085202103840986635394088960", "150193042187817077549600640680953026445312", "16563393799452816075704740771052231065600", "56811651488443475556131706253606912", "765790040062284643211853415170771556564467712", "287905715992243482062666285758413111558144", "148584840117325330736757893554264973770752", "56811467838268333240828250816512000", "180743316625157942416529727316464013861191680", "288256506632416358787253692188534530637824", "16544803934048409441845604552238237220864", "56811641195855606408285410698461184", "101067550254067504183836558350832567651926016", "148774695314735173080488692492656535666688", "56811478322019828062300386283749376", "16543289601524030401865389265975762747392", "56811629999016044731698425165250560", "386057037222726679967884031856221616078848", "241477258233672848260041594663878227132416", "56811469993677703473664989683777536", "75204888858081766177586836844231093999632384", "288903103543342169916238465362149611929600", "56811457288099160443868890007601152", "5195410244823565717786543816600945862136299520", "269945972981466112833876782401899296980992", "56811458814884652969414342565953536", "497084033887574970057906080923510552657920", "211876290987103671971250110819742745886720", "17112815565906273738416026782287341289472", "56811645232254866749937604766990336", "84467057905917080627601220445001533309845504", "288781456720072702570115659581105666785280", "148817748537073685918955744823899924201472", "56811467804272630476010049008304128", "144527180926073132170488352385483317013236861251767940858011480299143168", "269931947709385024187305352625588327677952", "287797515904048234869164376421084520513536", "56811458073261115861064148546748416", "27259977069972923526253606497330714927693824", "290868361921290678728990374828032722468864", "16553335340730563332669868997766069354496", "56811641095313541269328625385078784", "3858175353422779997592261069489972357271388160", "269950834449320010464495287340060731506688", "148561736318520744347033142979959520755712", "56811468583891712024690384816832512", "180709193112386265883315660763417897846439936", "270335758143554601566243657538650033356800", "16544804220027218217267193138460776988672", "56811641938102495466066036922515456", "9954567527542470078750996768824864385531904", "150806563077555640982065338349886285807616", "56811478029726793320093442834956288", "406286152549725484968485510259457467248279552", "288001525130029839579045224276928533364736", "56811457323071802106705430167158784", "63178520537482079832479297148065432297537536", "289114521118486419816220873018159862382592", "148906149372234008375813562472405454028800", "56811467791397107065994341383143424", "148556016065378188407602527569491957645312", "56811456627854338392742951852703744", "30109428397888546858452238406184853542273024", "290574943151008096287480105862543680995328", "56811457223821893612922144945078272", "3532974049143689309592270767670760084765598582944910562957043716587520", "269931947709385024187305352625588327677952", "56811458815506234032624801952038912", "149252933323298767713102999347467845334204416", "288353534664488229325071404250618386186240", "148704025736909022013515454205403013840896", "56811467820858160516868811943575552", "4339046088392746608415996982179632115935296757853077284196821080473600", "269931947709385024187305352625588327677952", "287797515904048234869164376421084520513536", "56811458073261115861064148546748416", "127859469874764445258882425899576019147292672", "270503023187654468727711682309264020340736", "148728819541935768892263625525486868758528", "56811468559485358141024996614471680", "53424648974651274986968027047744301206339584", "289356272358112396084421487394197105278976", "56811457270602804590537440621494272", "287797515904048234869164376421084520513536", "56811446116391425705729490763644928", "443171216101088356228582051976733398684966175778818099222235976826880", "269931947709385024187305352625588327677952", "56811458815506234032624801952038912", "25175594491474896696852676867685437239459840", "272857517598001919957159898766627729047552", "291125548925281167527119176730173123854336", "56811457945059578852351906961948672", "269931947709385024187305352625588327677952", "56811446858635953581883486562680832"], "dual_psd": [[["1909261264383660267223018354470191412013576715179963833156236214272", "-1010904313888518619394563647136498304032396633149820933151460950016", "6976814719367134518200889110473040143103061083604406512398630912", "16339858641279409267143496307201342487491481468821582773894512640", "16440042469165319209631431351731036197948473839424122146401550336", "-7716236145749222612846120112646361619080594051764822485422309376", "-4384533782647753879382923444426604084047078596779841012031815680", "-4346090134666655919927702039186228962228117411886591524510629888", "504957309056699236317264013766650389145854963486423074130100224"], ["-1010904313888518619394563647136498304032396633149820933151460950016", "632184734961151819289061031296059578402024602300164150542284619776", "-17261619995104542300047581652122354025735337527481907751413612544", "-7666144722063634226816059268613984239948210299964482177044840448", "-9261803251396264576024866173835628565582664572014095333186338816", "7301161289144225062777435743241964683371969167963469620321452032", "2594584406525362491321531573590614453700968118645923785704734720", "1781343012415063885885239253920778751902435447958904968696561664", "-48345228853363901449103411317644473821856101959172186546634752"], ["6976814719367134518200889110473040143103061083604406512398630912", "-17261619995104542300047581652122354025735337527481907751413612544", "1924448888457252050775235476324944752535470125579728258521366528", "-78208281328293530512837761260986771210514485166613994558980096", "138066138789548010558591273757889736279314982276143965041328128", "-478262582867415113863890857242197428848777098313935209019473920", "-54243998500595321203833846863386458079940394226208422789906432", "56870982496328632767569242325515167208997896903588805601132544", "-28808928373437755641098984754459545064774464251687121960566784"], ["16339858641279409267143496307201342487491481468821582773894512640", "-7666144722063634226816059268613984239948210299964482177044840448", "-78208281328293530512837761260986771210514485166613994558980096", "149856605062473746254313015836214407961670282430672611049472000", "135033000374873097109961776105890413383844561972412144754360320", "-33349760754257098147835933061730208466420940485699898747912192", "-34747767566464918527728925821932423414742050411089553457676288", "-42478619300146990030709841847325800639845122949740823631101952", "6547880864088305089982133313070738671516831089924630489595904"], ["16440042469165319209631431351731036197948473839424122146401550336", "-9261803251396264576024866173835628565582664572014095333186338816", "138066138789548010558591273757889736279314982276143965041328128", "135033000374873097109961776105890413383844561972412144754360320", "144763114812592589617981422081433161111904270787323118078656512", "-84926493160889330370140721109048415795454558830357311310004224", "-39323626992151361935177401003170039916319535164970951604436992", "-34434822579535475153879468459554763933477228327655699306774528", "3089046088968640577195639203815224224953564844746820047339520"], ["-7716236145749222612846120112646361619080594051764822485422309376", "7301161289144225062777435743241964683371969167963469620321452032", "-478262582867415113863890857242197428848777098313935209019473920", "-33349760754257098147835933061730208466420940485699898747912192", "-84926493160889330370140721109048415795454558830357311310004224", "137853890502051291571797244116866607581536587499124781194674176", "26778898072242938094644019249271518889092253339086097263624192", "321766511613492974782399427898936458280566560366082303983616", "5224480560460089435260322491970518405065034380713548727713792"], ["-4384533782647753879382923444426604084047078596779841012031815680", "2594584406525362491321531573590614453700968118645923785704734720", "-54243998500595321203833846863386458079940394226208422789906432", "-34747767566464918527728925821932423414742050411089553457676288", "-39323626992151361935177401003170039916319535164970951604436992", "26778898072242938094644019249271518889092253339086097263624192", "10838218809879367131425186379429750518574798597863383228219392", "8516245656039327093726618787561436142992914033759641292242944", "-542607080217731244802556402134867842184505860329365940731904"], ["-4346090134666655919927702039186228962228117411886591524510629888", "1781343012415063885885239253920778751902435447958904968696561664", "56870982496328632767569242325515167208997896903588805601132544", "-42478619300146990030709841847325800639845122949740823631101952", "-34434822579535475153879468459554763933477228327655699306774528", "321766511613492974782399427898936458280566560366082303983616", "8516245656039327093726618787561436142992914033759641292242944", "12680373855253270609153001977550559782948478282915891610910720", "-2323861383094738277938401801088841834447533423691411711066112"], ["504957309056699236317264013766650389145854963486423074130100224", "-48345228853363901449103411317644473821856101959172186546634752", "-28808928373437755641098984754459545064774464251687121960566784", "6547880864088305089982133313070738671516831089924630489595904", "3089046088968640577195639203815224224953564844746820047339520", "5224480560460089435260322491970518405065034380713548727713792", "-542607080217731244802556402134867842184505860329365940731904", "-2323861383094738277938401801088841834447533423691411711066112", "628388896760303826435303152710219811040262082476784790536192"]], [["251990601204836889240944046358118922943516621993992139013290459136", "-15077887071019988294554705680850981709462859122315532408998330368", "842497138877754601010760288761945526312619176328151283110248448", "-245642560404009253875637786700365828323552766040845771801100288", "483153349926061132635725582710217281784028641976541979110014976", "-1673974303437340960495705340318688797740107833485671313835032576", "2942499517649676371010241890858327939115421110804192034086191104"], ["-15077887071019988294554705680850981709462859122315532408998330368", "902187134914730888111739058823515621717117313529530409744859136", "-50410914759992254501513228542479200102595804353424151648665600", "14698051307862694334668868493123600533640615576051929831178240", "-28909537154714819394039808052384348005650010027852539430436864", "100162448068849291158348647437563605839687270904792642542895104", "-176064802502645972765635249429316939359864949749045149879500800"], ["842497138877754601010760288761945526312619176328151283110248448", "-50410914759992254501513228542479200102595804353424151648665600", "2816777394170561610229074786425740293505526461286676323893248", "-821273306772092031311269136064978724698751064901479741521920", "1615359116592702428688580349103855956966252793545645176651776", "-5596710966431759109958960080557072355383630972895602046664704", "9837856701464316065873135740359972468232141871954193448697856"], ["-245642560404009253875637786700365828323552766040845771801100288", "14698051307862694334668868493123600533640615576051929831178240", "-821273306772092031311269136064978724698751064901479741521920", "239454436766037100938543709512700961606965449384349176692736", "-470981954787819535036872464857726593239991543765485754515456", "1631804249764906271526438102922458798903316314033232589881344", "-2868373312524781087480846100581829541588808923809294114095104"], ["483153349926061132635725582710217281784028641976541979110014976", "-28909537154714819394039808052384348005650010027852539430436864", "1615359116592702428688580349103855956966252793545645176651776", "-470981954787819535036872464857726593239991543765485754515456", "926372485436550926414602489418662340840243342576922453344256", "-3209589121692892767579321117058738514017552488614809995051008", "5641791766481853081277802275149429463124768476510359797104640"], ["-1673974303437340960495705340318688797740107833485671313835032576", "100162448068849291158348647437563605839687270904792642542895104", "-5596710966431759109958960080557072355383630972895602046664704", "1631804249764906271526438102922458798903316314033232589881344", "-3209589121692892767579321117058738514017552488614809995051008", "11120216211122500525004286284555709929531248897190169017319424", "-19547032932463928645654594187227322383971187220955644307701760"], ["2942499517649676371010241890858327939115421110804192034086191104", "-176064802502645972765635249429316939359864949749045149879500800", "9837856701464316065873135740359972468232141871954193448697856", "-2868373312524781087480846100581829541588808923809294114095104", "5641791766481853081277802275149429463124768476510359797104640", "-19547032932463928645654594187227322383971187220955644307701760", "34359628374910947723870470821053711730562330438868214220849152"]], [["1124534390591762619891205524427672387584", "-89030732164749660133387897499174305792", "-41660603671216337711766231302488981504", "-68090360302800205400174477344254197760", "-21575536634360898679286095309799686144"], ["-89030732164749660133387897499174305792", "13772770963411419213466670666484809728", "2799441542972993260955206175732793344", "7536052800890820270295326953333325824", "1349378597628481128388251679891390464"], ["-41660603671216337711766231302488981504", "2799441542972993260955206175732793344", "31461063335141574927919396911493152768", "-2397236248084416344862407987084394496", "8394738725121890809115972489690742784"], ["-68090360302800205400174477344254197760", "7536052800890820270295326953333325824", "-2397236248084416344862407987084394496", "224304591561023821879427816768871071744", "-4241095830917154177025637861082267648"], ["-21575536634360898679286095309799686144", "1349378597628481128388251679891390464", "8394738725121890809115972489690742784", "-4241095830917154177025637861082267648", "275672823980374361815300242755752558592"]], [["26924991888186457073049323101076062208", "-1089501845669003890885264200806957056", "14171399901489960971418064713926311936"], ["-1089501845669003890885264200806957056", "81576454180503432868513515072244416512", "-2725979022541994598723529635126050816"], ["14171399901489960971418064713926311936", "-2725979022541994598723529635126050816", "2154281512138449923649905115139581935616"]], [["150826935194139445387688600029064331264"]], [["82842537932701523041857388873431872978602249802309467872433551704064", "-2000536047453980394636466663493681855364031339635576994787967893504", "473629083582872979479532544719983341833891539032520317849632243712", "58422932189217606725848591944357194930472715485260071492231626752", "-130258121250594407113268344751238993235198578348393337597785538560", "-25878549665432423644076010893080883097026290885347522258476728320", "-11650329521060490533578576027489956355158179700137905934707982336", "-4040514938948152905993858403823209035461930976369116413652107264"], ["-2000536047453980394636466663493681855364031339635576994787967893504", "202763804648898088684444270536847924770295245861087316945485692928", "-3536575234210053554312267765299003045266489339218669533659136000", "3180624770969083629231405989891480297904605281817176895033180160", "-4149922884531812996001224610399476854449176826696215240351154176", "-4153578058433472138536457053365568481097725733527906251486265344", "260893676649700031642251789625727792088510490244270102753050624", "135135435464424131887705612001805035657794772584002249159606272"], ["473629083582872979479532544719983341833891539032520317849632243712", "-3536575234210053554312267765299003045266489339218669533659136000", "3112007033870242369685733086924676084496603888331059458950037504", "568888786461044001133823327761618319194473608255468883209617408", "-1117908193116211176680202498285576884280994348294418371000139776", "-392393745704729780017173362736801571892359028833610364794961920", "-67653410227797374142166651200836804411486121872327434865475584", "-21179044350297789168933640797423682432562132318602217876619264"], ["58422932189217606725848591944357194930472715485260071492231626752", "3180624770969083629231405989891480297904605281817176895033180160", "568888786461044001133823327761618319194473608255468883209617408", "177692443810671462303750335144304680366850186162059470239170560", "-308735467091331824901802684253543904188202049297386447824748544", "-160301676026452058837895247818830551639211965548015389241245696", "-8823951203470724540169742086377059723468740932644905861251072", "-1732863961114292223111234796840624864867220869040986744946688"], ["-130258121250594407113268344751238993235198578348393337597785538560", "-4149922884531812996001224610399476854449176826696215240351154176", "-1117908193116211176680202498285576884280994348294418371000139776", "-308735467091331824901802684253543904188202049297386447824748544", "549408245738798828991127165468160220121272699190177101426720768", "266399203723702413083610793094719592061287293982336601531875328", "19284243830200064265397323214758580141563754083668641183694848", "4578906540691989937877515248879903778073064401301911210295296"], ["-25878549665432423644076010893080883097026290885347522258476728320", "-4153578058433472138536457053365568481097725733527906251486265344", "-392393745704729780017173362736801571892359028833610364794961920", "-160301676026452058837895247818830551639211965548015389241245696", "266399203723702413083610793094719592061287293982336601531875328", "155922373820847435276967126671062477107338841380961464929484800", "4271923822720290421336208432217301542152021705180162757230592", "100072937025053901436735052752366466556355832663903523831808"], ["-11650329521060490533578576027489956355158179700137905934707982336", "260893676649700031642251789625727792088510490244270102753050624", "-67653410227797374142166651200836804411486121872327434865475584", "-8823951203470724540169742086377059723468740932644905861251072", "19284243830200064265397323214758580141563754083668641183694848", "4271923822720290421336208432217301542152021705180162757230592", "1641118237657453819135923190314428992578182120768107062493184", "563254150593863306590637497692419767424202490193555773980672"], ["-4040514938948152905993858403823209035461930976369116413652107264", "135135435464424131887705612001805035657794772584002249159606272", "-21179044350297789168933640797423682432562132318602217876619264", "-1732863961114292223111234796840624864867220869040986744946688", "4578906540691989937877515248879903778073064401301911210295296", "100072937025053901436735052752366466556355832663903523831808", "563254150593863306590637497692419767424202490193555773980672", "206204800237472437308627785583563244400279976766853915607040"]], [["4538931799708505180455766918037723810156185265336616268354430173184", "3876342804554253723204040415647034181318633870936065518329659392", "118731302563740063277838312281235326855699353117229405127825162240", "85931717378782612372087729669197736785286603110209687877199069184", "-398436976046358372336028622473647074734249327341649870347829248", "-22306588122704057669537408936448688069636900774970095667729399808"], ["3876342804554253723204040415647034181318633870936065518329659392", "3310477927734361610749124586476463893506892002912767402049536", "101399018684939287011052591757753795229678125041671481757532160", "73387486096536144337069740076105066606292368074629395821625344", "-340273521022026554128537902940814758351026554989769960456192", "-19050293368398334651112751714995373648917995619588467280838656"], ["118731302563740063277838312281235326855699353117229405127825162240", "101399018684939287011052591757753795229678125041671481757532160", "3105823755577847635793503897021339173117437677213618381191643136", "2247838298997414320708006359840968957323196997907609822789894144", "-10422483360199403952293342672829122389117870199427464534425600", "-583505190303056486973756613748063153140710680201628972639846400"], ["85931717378782612372087729669197736785286603110209687877199069184", "73387486096536144337069740076105066606292368074629395821625344", "2247838298997414320708006359840968957323196997907609822789894144", "1626871778981388223009092312425720941195844840992908857428672512", "-7543266814687823495310175955597827409953897694005124262789120", "-422311572596930352288649554552832004533357048860807298298150912"], ["-398436976046358372336028622473647074734249327341649870347829248", "-340273521022026554128537902940814758351026554989769960456192", "-10422483360199403952293342672829122389117870199427464534425600", "-7543266814687823495310175955597827409953897694005124262789120", "34975635432805683655348991828980970255349594240761047547904", "1958119202868965908991562534952275600975821575913490673041408"], ["-22306588122704057669537408936448688069636900774970095667729399808", "-19050293368398334651112751714995373648917995619588467280838656", "-583505190303056486973756613748063153140710680201628972639846400", "-422311572596930352288649554552832004533357048860807298298150912", "1958119202868965908991562534952275600975821575913490673041408", "109625765627920889053034797990295708578173418644216568747130880"]], [["1345514418411203753950410819829621587968", "-34954386710803203012014371478844735488", "241063706779838624133541049459460276224", "-7972800600274160334987028746689576960"], ["-34954386710803203012014371478844735488", "694351084928654234629354312033946828800", "-4705381439088575381171177074357960704", "-139445626968102188153907545090513960960"], ["241063706779838624133541049459460276224", "-4705381439088575381171177074357960704", "609796084400467677811628228967107919872", "-16961323692581112549105990852279271424"], ["-7972800600274160334987028746689576960", "-139445626968102188153907545090513960960", "-16961323692581112549105990852279271424", "1057008289628139224079901151117661175808"]], [["1017228728023855092355835893850816118784", "210447325206569905533871202769982980096"], ["210447325206569905533871202769982980096", "5269324457824488734997772380353616412672"]], [["45909994591136825330372794592130282467851373784537429795807638323200", "813430249820073290725486274100281224117011180639652619742445830144", "-67996956345675289790498035757221980547636625863125227345643831296", "-41312067545809288308350763810901000348503786788173777222244499456", "-113843664509072487371010686668828208353031551737456261842784485376", "-16897121247098417571483582077614010107029478144386116775877541888", "2897077127849344812100944112949353893941642554644173064029339648"], ["813430249820073290725486274100281224117011180639652619742445830144", "315676391480320930368439695516182508783511450894550554588223635456", "-6656067921347919209131736810784843507297302121063445915099987968", "-16100290803606276062488421048901344208318831407778034153401876480", "-10073116170400318490805315994649660790507415777167972925043638272", "-401973819111159326523145209919109079886228843890943907564879872", "123348937328740631172994210132262751745429315146950963131056128"], ["-67996956345675289790498035757221980547636625863125227345643831296", "-6656067921347919209131736810784843507297302121063445915099987968", "199349818626065966704548076868954683479463594077629430408151040", "339273226314420776693331711182043670119215548125982033428086784", "314385182884841250631452108637378187182187390160855059079888896", "26882575652121206510441248824477141694715611854562612920451072", "-5594001309369681657638090719049504446134477657000232792096768"], ["-41312067545809288308350763810901000348503786788173777222244499456", "-16100290803606276062488421048901344208318831407778034153401876480", "339273226314420776693331711182043670119215548125982033428086784", "821156068094586661512147201353865916985298674790168503628333056", "513403405048587768209066137682991826259526021135608007387774976", "20438351991799082424178673853083748714102417975801691756298240", "-6280809023556715670053103574476104976059093054379108440473600"], ["-113843664509072487371010686668828208353031551737456261842784485376", "-10073116170400318490805315994649660790507415777167972925043638272", "314385182884841250631452108637378187182187390160855059079888896", "513403405048587768209066137682991826259526021135608007387774976", "497724718588191370371963470187969367665884552486685525871165440", "44643416004628417421706386638503612101787803861443736540020736", "-9109761058863673255751837997205011323074900161464853677998080"], ["-16897121247098417571483582077614010107029478144386116775877541888", "-401973819111159326523145209919109079886228843890943907564879872", "26882575652121206510441248824477141694715611854562612920451072", "20438351991799082424178673853083748714102417975801691756298240", "44643416004628417421706386638503612101787803861443736540020736", "6253902582758888604595860009402379892175125172569901012877312", "-1090791017889441818413843428490653575613244657182049019363328"], ["2897077127849344812100944112949353893941642554644173064029339648", "123348937328740631172994210132262751745429315146950963131056128", "-5594001309369681657638090719049504446134477657000232792096768", "-6280809023556715670053103574476104976059093054379108440473600", "-9109761058863673255751837997205011323074900161464853677998080", "-1090791017889441818413843428490653575613244657182049019363328", "200031881813346451909050049668430442130409901333589763555328"]], [["1600318943754131784912671301552564372307771643269187179862359539712", "340760473795813820211358447502125493159455578037670777115994226688", "57648636108722425261237115167454883964071755277846729662329257984", "-3511360735787090117272419120073403751007902625967111105507491840", "1068132377882944265356670521171964487156852200018744585251454976"], ["340760473795813820211358447502125493159455578037670777115994226688", "72559098893843685146809045018947593039882136309587590904052449280", "12275288392204908938584626640761292080922465138609726429516005376", "-747684049273279116876879560506070979173760168140364593764499456", "227440471528881506926828694426811500909519589596747476200587264"], ["57648636108722425261237115167454883964071755277846729662329257984", "12275288392204908938584626640761292080922465138609726429516005376", "2076689311319235992352677988856476077913011491174730957974405120", "-126490508716333600521050854037064054562668755374539779923247104", "38477564118605258108914618557176192744183072180633606526337024"], ["-3511360735787090117272419120073403751007902625967111105507491840", "-747684049273279116876879560506070979173760168140364593764499456", "-126490508716333600521050854037064054562668755374539779923247104", "7704498072055284182263373873835441161153727873788723557564416", "-2343656623549474174042772390965271978093113619661695123193856"], ["1068132377882944265356670521171964487156852200018744585251454976", "227440471528881506926828694426811500909519589596747476200587264", "38477564118605258108914618557176192744183072180633606526337024", "-2343656623549474174042772390965271978093113619661695123193856", "712924621141746929746214150344955445024161718178105337577472"]], [["2792287419726419529840017479883458347008", "576246790919176857209302107780720623616", "-86172467237378096571745177963585339392"], ["576246790919176857209302107780720623616", "2530086245002625431853878791223952539648", "-43158211087457501555897741835585454080"], ["-86172467237378096571745177963585339392", "-43158211087457501555897741835585454080", "568456115457558599833256238120750284800"]], [["60174123468989577643244926761820256993280"]], [["12299762194043727821999161875763259544588844361488395565905150476288", "392388219290250200056619867106580386199998337339324152420818223104", "-78037350195237386317306969975825693203461872809869108165415534592", "-84098294073186381595973313997254901999576964486182369736160968704", "1281948131075658136540566957761738051897382091081025517757923328", "-550523123669873128219479600763519825234097440463076967365738496"], ["392388219290250200056619867106580386199998337339324152420818223104", "967997087766356142097879973224673048815067828531012025985789853696", "-182700899545763080201815212262013487944107467063795836863389892608", "-7154636524690688936977578449195262018062279426531897705031008256", "116049892460734171459941972344476705750827604162344830132813824", "-105170872452164950191486693866883831165628481222598395705688064"], ["-78037350195237386317306969975825693203461872809869108165415534592", "-182700899545763080201815212262013487944107467063795836863389892608", "34484484029464990307160012816659434863843560828624222875310620672", "1376976578246287526763561649822068195176390039330520925982425088", "-22307972272082877879938263785682117548972053536146994805866496", "20016468501951057646431405863048670598181026141724760990547968"], ["-84098294073186381595973313997254901999576964486182369736160968704", "-7154636524690688936977578449195262018062279426531897705031008256", "1376976578246287526763561649822068195176390039330520925982425088", "595941048826892776140504877952597601945716509812311418013220864", "-9116904524686499520379452831236346322686103846886865582948352", "4174155467352538264678755391813020561267289822918403877240832"], ["1281948131075658136540566957761738051897382091081025517757923328", "116049892460734171459941972344476705750827604162344830132813824", "-22307972272082877879938263785682117548972053536146994805866496", "-9116904524686499520379452831236346322686103846886865582948352", "139522760463657443935400054812878290798225366530562755395584", "-64269310867124867707239499022294863253922992180972432130048"], ["-550523123669873128219479600763519825234097440463076967365738496", "-105170872452164950191486693866883831165628481222598395705688064", "20016468501951057646431405863048670598181026141724760990547968", "4174155467352538264678755391813020561267289822918403877240832", "-64269310867124867707239499022294863253922992180972432130048", "32673572274083700165920374971434849130496607682482875138048"]], [["92807297537463372009806605948049378246656", "18354834746844407587771450299829134032896", "-98330253708231968089335646771516276736", "-12017815122603818494406574270480121856"], ["18354834746844407587771450299829134032896", "5889055898335277990081977689277626056704", "-5632951172528067115636681308465266688", "-3430510539096187815462129702702940160"], ["-98330253708231968089335646771516276736", "-5632951172528067115636681308465266688", "219224653812677765383462205406979293184", "-2830434786670770255047715834543734784"], ["-12017815122603818494406574270480121856", "-3430510539096187815462129702702940160", "-2830434786670770255047715834543734784", "39972460656479455175142370796323733504"]], [["774160277611666585252626879698252518807992303497946185009641553920", "-4350015854369573594926811289146353343431394553587862067793100800"], ["-4350015854369573594926811289146353343431394553587862067793100800", "24442791086678724861625204079683255286579807478014540330827776"]], [["39901902736742704039296604117431211786240", "-311130145404672299215255315311876898816", "-82142151113705897928018882246544982016", "111355423170838611173595172415995904", "257575016956261876086858256436166656"], ["-311130145404672299215255315311876898816", "5117050973926977881586389668586516905984", "583097327266425218381037158979862528", "-2355240913895227249075963293429923840", "153408752335325574389359933225172992"], ["-82142151113705897928018882246544982016", "583097327266425218381037158979862528", "100247424030247170581643504116924678144", "227958995465592572600729372693889024", "-201122533699479393462736986203750400"], ["111355423170838611173595172415995904", "-2355240913895227249075963293429923840", "227958995465592572600729372693889024", "10299667155592472622588207544968151040", "-444881238142378484763906867128696832"], ["257575016956261876086858256436166656", "153408752335325574389359933225172992", "-201122533699479393462736986203750400", "-444881238142378484763906867128696832", "1976737262210453784558442877733044224"]], [["2236188475330384181785603772557176819840046075533197245055955369984", "-4781942606575652682453767204345124567870991373088691677298688", "-341456991252602649241310114669315190922293185160536580826333184"], ["-4781942606575652682453767204345124567870991373088691677298688", "10225871579775541585749163539239084753554230916665049088", "730183413785239862530859025737735204045485850646607298560"], ["-341456991252602649241310114669315190922293185160536580826333184", "730183413785239862530859025737735204045485850646607298560", "52139109990772041373397132281455541624733311732734549295104"]], [["603158743861241862495857588365445562368"]], [["38866143885212583663409140996315866464256", "81996655347918181380092324262969344", "-5807281532973990034733270057822978048", "43778917363923510497992988445114368"], ["81996655347918181380092324262969344", "206648182125033939610293760966982107136", "-191134325310371676322092797506093056", "-63669292416492108675126184242053120"], ["-5807281532973990034733270057822978048", "-191134325310371676322092797506093056", "13583738995569649396667423008300728320", "-126671068213273346368177374228381696"], ["43778917363923510497992988445114368", "-63669292416492108675126184242053120", "-126671068213273346368177374228381696", "2388276172953598946569930255296888832"]], [["619071330293101328423206405539536830464", "-310662920136576413190576122489733120"], ["-310662920136576413190576122489733120", "40739356182365396831296468487522746368"]], [["619509607511887878915296460579278946304", "-176250849791852299542925399398809600", "-61697463256364616078243900982034432"], ["-176250849791852299542925399398809600", "20414522230463124422850063711571279872", "-44360768591502114870843498259546112"], ["-61697463256364616078243900982034432", "-44360768591502114870843498259546112", "2516632056601059297835344273063542784"]], [["40813467600810648715813648689350574080"]], [["40828652281790013266772348280498028544", "-12531074140026711782368526626455552"], ["-12531074140026711782368526626455552", "2547812060757198174438461484197478400"]], [["2553656282554137439452232103915159552"]], [["470091538560527382799345673670077059694592", "0", "-264092121220342609042496984973312", "-154535934036875239344520724217856", "-130212492460455935112334479982592", "-127541560070980792561569668005888", "-127684352623855811024779268849664", "-127683996361614653220529021648896", "-127683116686668466623236901371904", "-127683281507462339994817755267072"], ["0", "554985911025095930568313013461370262615279358479762662767984640", "0", "0", "0", "0", "0", "0", "0", "0"], ["-264092121220342609042496984973312", "0", "504756745635964366481596750345843611794205761863680", "-21361715300616057074931876979802112", "-5538810437687018929544204338069504", "-848965274425036218787682829991936", "147972486822776378138646645047296", "-11111907816065421318274863333376", "279229334601275297471368527872", "53133160128833102016531136512"], ["-154535934036875239344520724217856", "0", "-21361715300616057074931876979802112", "492926509410411162392895971513083986773507309568", "-3955855251550294749169835550179328", "-574707504830419768235564881412096", "44818080185312932819435633246208", "189605718036375085484972441600", "-419471415083741182742933536768", "61565567791843033450178150400"], ["-130212492460455935112334479982592", "0", "-5538810437687018929544204338069504", "-3955855251550294749169835550179328", "1925494177391627208594716762364087915776049152", "-331697275441441737369228819824640", "-9294765925245467943606933258240", "2865145182530085815839361073152", "-301222445164624686414131363840", "21354457861830688254991532032"], ["-127541560070980792561569668005888", "0", "-848965274425036218787682829991936", "-574707504830419768235564881412096", "-331697275441441737369228819824640", "30085846521979274429724193566393363156959232", "-23781624372469756461632251232256", "773473691387703774401028685824", "44351294338457131063331258368", "-12317313989801993467842134016"], ["-127684352623855811024779268849664", "0", "147972486822776378138646645047296", "44818080185312932819435633246208", "-9294765925245467943606933258240", "-23781624372469756461632251232256", "470091351924389313867163535361400180310016", "-2020027991388511243617428307968", "131111113490530856612044144640", "-7289717255117554172369272832"], ["-127683996361614653220529021648896", "0", "-11111907816065421318274863333376", "189605718036375085484972441600", "2865145182530085815839361073152", "773473691387703774401028685824", "-2020027991388511243617428307968", "29380709496161493504191042929477561221120", "-219654752732999018444926418944", "16296088722073198171510427648"], ["-127683116686668466623236901371904", "0", "279229334601275297471368527872", "-419471415083741182742933536768", "-301222445164624686414131363840", "44351294338457131063331258368", "131111113490530856612044144640", "-219654752732999018444926418944", "1836294343765536516746964236270953988096", "-38268812349231733163757877248"], ["-127683281507462339994817755267072", "0", "53133160128833102016531136512", "61565567791843033450178150400", "21354457861830688254991532032", "-12317313989801993467842134016", "-7289717255117554172369272832", "16296088722073198171510427648", "-38268812349231733163757877248", "459073585999722651716587753312771195904"]], [["142807301274469007190926054757115101184", "-58544105316705570238943364336582656", "-11515254662885809927871953339678720", "-2348231999291776645066674029985792", "297473422349693736947973730861056", "-18844248889711322142573150076928", "472152909501579404018551095296"], ["-58544105316705570238943364336582656", "1458032417819543170490916907926945792", "-10286932516897998025115747861135360", "-1655102659469710644038898431295488", "104827461357969230226681965314048", "-425026897662142311943150501888", "-587470904527471901054827757568"], ["-11515254662885809927871953339678720", "-10286932516897998025115747861135360", "32624681945489662216530202493714432", "-1023180472422267448473896416706560", "-20889684166733468414479309996032", "6016000245977529326264003854336", "-570844011306877826334084562944"], ["-2348231999291776645066674029985792", "-1655102659469710644038898431295488", "-1023180472422267448473896416706560", "1303104764393655808575741926309888", "-72718763994854561408581902532608", "2424461584649460484402539659264", "47339977396079087929715064832"], ["297473422349693736947973730861056", "104827461357969230226681965314048", "-20889684166733468414479309996032", "-72718763994854561408581902532608", "88705666167849781797088282017792", "-6410916001399217585824177586176", "382348229855708884492865241088"], ["-18844248889711322142573150076928", "-425026897662142311943150501888", "6016000245977529326264003854336", "2424461584649460484402539659264", "-6410916001399217585824177586176", "10742723819413778085016240652288", "-849449310322854856260360339456"], ["472152909501579404018551095296", "-587470904527471901054827757568", "-570844011306877826334084562944", "47339977396079087929715064832", "382348229855708884492865241088", "-849449310322854856260360339456", "3112674368314919271753218654208"]], [["8837132378925937849782974796017958912", "-24078450849083736363075117571375104", "-3917763765878060588777259944378368", "187983194113835432716366575042560", "-1440337414963210739396609310720"], ["-24078450849083736363075117571375104", "127008251746132480777920044700008448", "-2791487839290027162392539116339200", "-37664408135552922089112503058432", "9801526815519467084945205231616"], ["-3917763765878060588777259944378368", "-2791487839290027162392539116339200", "4395168955036369436641173341995008", "-194988654037313731146550739992576", "5969340841406420432259033071616"], ["187983194113835432716366575042560", "-37664408135552922089112503058432", "-194988654037313731146550739992576", "325779603175869510225477624659968", "-19373262646500597912540880568320"], ["-1440337414963210739396609310720", "9801526815519467084945205231616", "5969340841406420432259033071616", "-19373262646500597912540880568320", "62162174492956543606388321943552"]], [["523496076000339685689104088285839360", "-5964419778485759137652679355924480", "-47431696986350315437381765824512"], ["-5964419778485759137652679355924480", "13282904405687286088266603479171072", "-409242065278166770609781829795840"], ["-47431696986350315437381765824512", "-409242065278166770609781829795840", "1279221539064076589088338192891904"]], [["26656323512233485519208597728264192"]], [["142983342328230000538347614667681038336", "-59057028090036709224487236958945280", "-10053328942398551717402061234503680", "-1016358599659306509241042404900864", "-50796513634932258809745999134720", "22102224374201506374151049314304", "-2743945413236808131169579171840", "231610685827258033520135634944"], ["-59057028090036709224487236958945280", "1260261576011596910010019220302069760", "-4418706653471403603548745567830016", "-698571252813212125028073888284672", "-53925818396735066321244548759552", "11715637703937152247745772257280", "-986761753595275154207373524992", "43461004608034359405289930752"], ["-10053328942398551717402061234503680", "-4418706653471403603548745567830016", "25093719510983702864858183580516352", "-381414756878278727145465659260928", "-47965553427486181890584318312448", "3946673909905186983589791662080", "-2183412984324673579585110016", "-33656396242708156472218353664"], ["-1016358599659306509241042404900864", "-698571252813212125028073888284672", "-381414756878278727145465659260928", "848172327828523463388509574791168", "-33339912958869479863586580856832", "-1071695388151742125805735510016", "312254291847481812533049819136", "-32800091294585179850269523968"], ["-50796513634932258809745999134720", "-53925818396735066321244548759552", "-47965553427486181890584318312448", "-33339912958869479863586580856832", "46638619875523148041465620332544", "-3135745816765889108096424345600", "110984645152476257721009045504", "4978145779232025711330459648"], ["22102224374201506374151049314304", "11715637703937152247745772257280", "3946673909905186983589791662080", "-1071695388151742125805735510016", "-3135745816765889108096424345600", "4041548202341420383237964824576", "-346962611143805598512227418112", "23585425966452271496956346368"], ["-2743945413236808131169579171840", "-986761753595275154207373524992", "-2183412984324673579585110016", "312254291847481812533049819136", "110984645152476257721009045504", "-346962611143805598512227418112", "589602905152281689489088020480", "-54564600203385469462388211712"], ["231610685827258033520135634944", "43461004608034359405289930752", "-33656396242708156472218353664", "-32800091294585179850269523968", "4978145779232025711330459648", "23585425966452271496956346368", "-54564600203385469462388211712", "197952476685899008519833354240"]], [["8889991134609933729683890798371799040", "-11942620982733636631671280171483136", "-1509195500104693199968158290542592", "-133578958158285917173531541504000", "20268410888270403557555928301568", "-1417716010497286380769433878528"], ["-11942620982733636631671280171483136", "107713095652772057269105341985980416", "-943810232291596119303902944296960", "-123354965854932876461703111376896", "8234411249945162469816768921600", "-63864485058979214160811786240"], ["-1509195500104693199968158290542592", "-943810232291596119303902944296960", "3074697959584383593454260396752896", "-95815417568858046903059071631360", "-2252163528636724677888331218944", "605274317884256877432023285760"], ["-133578958158285917173531541504000", "-123354965854932876461703111376896", "-95815417568858046903059071631360", "165859732403169173699603917176832", "-9533320510948855075585736572928", "335496298666832392235140513792"], ["20268410888270403557555928301568", "8234411249945162469816768921600", "-2252163528636724677888331218944", "-9533320510948855075585736572928", "16642562482298811414097963253760", "-1231791825012223407641669402624"], ["-1417716010497286380769433878528", "-63864485058979214160811786240", "605274317884256877432023285760", "335496298666832392235140513792", "-1231791825012223407641669402624", "3962121242968245869981871374336"]], [["546111000202760852430451394297724928", "-2025457614408040121615832166957056", "-239447484064909823303774510252032", "12069363112215644002369457356800"], ["-2025457614408040121615832166957056", "10580258664031372401405334491496448", "-229876461164386674013448030912512", "-3646709849404930102297924468736"], ["-239447484064909823303774510252032", "-229876461164386674013448030912512", "559156308459423543449080100290560", "-25346385963924345941114688110592"], ["12069363112215644002369457356800", "-3646709849404930102297924468736", "-25346385963924345941114688110592", "81535317519634754794967346970624"]], [["32459044868509320253144629847785472", "-362913113251414930160023288938496"], ["-362913113251414930160023288938496", "1688407749400829877172576318390272"]], [["8939512505265646080724395354266533888", "-3140092183270471142993461858271232", "-550675895404978605700907244978176", "-59617023810653649812378122977280", "-4602058291523889977713728946176", "1552598189797848188205903380480", "-185613507699880415037516414976"], ["-3140092183270471142993461858271232", "92170520263112723968500482422341632", "-277279703683180637290237244997632", "-47456488411178378221817822183424", "-4844294219113172871642919993344", "942204405134363755857554964480", "-76981774578108864264453226496"], ["-550675895404978605700907244978176", "-277279703683180637290237244997632", "2221209915422403546413154235842560", "-30361822669678636809376552189952", "-4663756779674222544309891104768", "369116034023014671413311176704", "817615806579823792810360832"], ["-59617023810653649812378122977280", "-47456488411178378221817822183424", "-30361822669678636809376552189952", "94986171847178793510516039876608", "-3747766510467594722439809990656", "-134054736256051947814732693504", "37776518871462276934194429952"], ["-4602058291523889977713728946176", "-4844294219113172871642919993344", "-4663756779674222544309891104768", "-3747766510467594722439809990656", "6946433570998029162456346001408", "-484652906748775665574349897728", "18607491328508514628163076096"], ["1552598189797848188205903380480", "942204405134363755857554964480", "369116034023014671413311176704", "-134054736256051947814732693504", "-484652906748775665574349897728", "884259617428448892250869989376", "-78149919750643959467766972416"], ["-185613507699880415037516414976", "-76981774578108864264453226496", "817615806579823792810360832", "37776518871462276934194429952", "18607491328508514628163076096", "-78149919750643959467766972416", "252516980385208855192624037888"]], [["556329083377462916176107264391774208", "-653475913387689365285628612182016", "-85746680248784819670940794224640", "-9593303388141094241667802726400", "1353372186678648177286493241344"], ["-653475913387689365285628612182016", "8475183679534469424337122389655552", "-65393714124203069680439097556992", "-10426395588026846674826156834816", "669131898848159824230081363968"], ["-85746680248784819670940794224640", "-65393714124203069680439097556992", "327531790187955306455711260606464", "-10180656167474149075819811569664", "-269745936662072644296945696768"], ["-9593303388141094241667802726400", "-10426395588026846674826156834816", "-10180656167474149075819811569664", "26450674165860988681595243200512", "-1567288186840664312240679157760"], ["1353372186678648177286493241344", "669131898848159824230081363968", "-269745936662072644296945696768", "-1567288186840664312240679157760", "5193913104578784490395128561664"]], [["34244008592668715035088259347644416", "-111602345926539915532108048629760", "-15706285202647335536447241322496"], ["-111602345926539915532108048629760", "1009947203021678328832477550870528", "-21699560926634942300162667577344"], ["-15706285202647335536447241322496", "-21699560926634942300162667577344", "106881681156225639318783061393408"]], [["2051306239634841193833831327596544"]], [["558915514684450100507308886373433344", "-161917339901126111080917831254016", "-30709257738988161007404103761920", "-3437425892576592950362671939584", "-384832257269123417291270127616", "108637626631111620313909035008"], ["-161917339901126111080917831254016", "6931519863721717763497770497343488", "-17625874939132547911373629161472", "-3239539227233829768687280717824", "-438787184161835959387793915904", "77798667863110939147207966720"], ["-30709257738988161007404103761920", "-17625874939132547911373629161472", "210528832605935414004684611911680", "-2510464586558720242339595419648", "-485529187588607638920757248000", "36958442634465260208505487360"], ["-3437425892576592950362671939584", "-3239539227233829768687280717824", "-2510464586558720242339595419648", "12184819599988664880354761375744", "-482058582343479455718471368704", "-19169035216794048854912663552"], ["-384832257269123417291270127616", "-438787184161835959387793915904", "-485529187588607638920757248000", "-482058582343479455718471368704", "1333071242901021375367819034624", "-96757438675462735339022450688"], ["108637626631111620313909035008", "77798667863110939147207966720", "36958442634465260208505487360", "-19169035216794048854912663552", "-96757438675462735339022450688", "330666934778814492878658076672"]], [["34811146970970921540155016413708288", "-35473906770648385895361851424768", "-4757862126750450446458551271424", "-684275422213092613780685193216"], ["-35473906770648385895361851424768", "710974914966880774639314310004736", "-4679761794322721204210996609024", "-938878539142357204393682534400"], ["-4757862126750450446458551271424", "-4679761794322721204210996609024", "41921533813613002845406747426816", "-1297542420183668785334334783488"], ["-684275422213092613780685193216", "-938878539142357204393682534400", "-1297542420183668785334334783488", "6761201334511013488641064304640"]], [["2147197718960384804442459420491776", "-5993220529005902650900196884480"], ["-5993220529005902650900196884480", "128581239211663723636348906635264"]], [["34942354521206062642926382003257344", "-8200670153395143826738291671040", "-1704422243947996569060566368256", "-190840899368897993420581109760", "-30839676567215176815906652160"], ["-8200670153395143826738291671040", "542773501501678097301570890760192", "-1150647403514560215618265546752", "-221790248100306900217740918784", "-40839866329038431114099687424"], ["-1704422243947996569060566368256", "-1150647403514560215618265546752", "22143636827075002683332103241728", "-220171880046324647127601381376", "-56127412328469170069123891200"], ["-190840899368897993420581109760", "-221790248100306900217740918784", "-220171880046324647127601381376", "1958558535199632498288819699712", "-77588428841371172761178734592"], ["-30839676567215176815906652160", "-40839866329038431114099687424", "-56127412328469170069123891200", "-77588428841371172761178734592", "427424380095100553115750891520"]], [["2177911525128542882196271707193344", "-1919613310522572653089771225088", "-254600510184748790623777062912"], ["-1919613310522572653089771225088", "67032630399069980070387782778880", "-358663994378029659201053130752"], ["-254600510184748790623777062912", "-358663994378029659201053130752", "8058743813724222939736024547328"]], [["134574463823595380286247164968960"]], [["2184407906624201737696875271684096", "-406016249918567225340863709184", "-94599740729938287060706131968", "-10000038646199149950991859712"], ["-406016249918567225340863709184", "45318558849638033506318134804480", "-79375587734819321756575072256", "-15287531832340979172474093568"], ["-94599740729938287060706131968", "-79375587734819321756575072256", "2790515063391334736143539240960", "-21461021825560662610511134720"], ["-10000038646199149950991859712", "-15287531832340979172474093568", "-21461021825560662610511134720", "505012810117062539192142135296"]], [["136239476130003522627961125601280", "-104063302382295618034549653504"], ["-104063302382295618034549653504", "8417407805741070972306652659712"]], [["136550892620302698553197883031552", "-19463522379562802120809775104", "-5287479019052069438932123648"], ["-19463522379562802120809775104", "4255448072681449599101244014592", "-6173487336890353478808895488"], ["-5287479019052069438932123648", "-6173487336890353478808895488", "526473832237770905131456397312"]], [["8521471118352079183830035693568"]], [["8535647170373330336066480111616", "-886002710031920792617353216"], ["-886002710031920792617353216", "532647320201850128183971938304"]], [["533533323300992790669835601920"]], [["300464583445691054818879852580324297301105669888809080985747456", "1175885722194774968763967082557581949014140051297257039419408384", "545018320957644933333961475405153957335582380637616586291675136", "-146160300182706914467471335314925964945244620218603440342827008", "24553667064899221229030314496791979849858196252547753265070080", "-3938428143541274836065631533959384315651529127074105835651072", "288703054893494572561214093378422196859368053507316313489408", "-81849863773877072719171832726693529538998818632051846545408", "107214563347853896018542545759367760735374162989424622567424", "71678605215381760542802604036977322145890816432908570329088"], ["1175885722194774968763967082557581949014140051297257039419408384", "6710278651621690502360994015155270127053921431757893589773844480", "3109322770908441445781265979906195736413193223443773174522576896", "-833833758886422215779031976335390707886916123488466401069367296", "140073807089752004581199821713439676412962978006818597514510336", "-22459383504978980747038855778941331106806890555237339997667328", "1649997202260152220358005623085640545699968295750843183923200", "-442068642726483614055991689774804314310991638049448720859136", "875811476147823301609291855984034421566196151918409426141184", "873093281779802733934065835436645312121079930064883087835136"], ["545018320957644933333961475405153957335582380637616586291675136", "3109322770908441445781265979906195736413193223443773174522576896", "1440758556199019672274625272666841436925526976901531469359349760", "-386371315543996827464660732646105414321926428991316808341389312", "64905625681727739590104329873302149593014893278714757768019968", "-10406946926895305809117554467042649947628400069995069544857600", "764553950129620546862431343039206799104159360820317039624192", "-204847156545135819161603937175817179560965026386472144470016", "405748160877948829431192948197291519722479450435283807371264", "404432413876038679951933052435894601559343108164756772487168"], ["-146160300182706914467471335314925964945244620218603440342827008", "-833833758886422215779031976335390707886916123488466401069367296", "-386371315543996827464660732646105414321926428991316808341389312", "103614025398408936184375633167375577755973238199161244507701248", "-17405881028128498100857691338305909779142794796935864966447104", "2790853331924203681395447319242406624829944413542051160784896", "-205032065993310539427295617269736829136843195963876099227648", "54934374280036163479651444631323364873904296751038076026880", "-108809586725771088964666422744185187195857856380995066920960", "-108456157851959744201716748344300696643425195991728281092096"], ["24553667064899221229030314496791979849858196252547753265070080", "140073807089752004581199821713439676412962978006818597514510336", "64905625681727739590104329873302149593014893278714757768019968", "-17405881028128498100857691338305909779142794796935864966447104", "2923973791534797590080146063775553337360647642892261444812800", "-468829020121585877473575315545189760593299786994655975964672", "34442860685527310579413554906776077901664934785614383939584", "-9228323522439444206763674869997006963278720436832084951040", "18278408565933840312949810660855910599835506363393426587648", "18218837867107498669650679570272488611208862519301014290432"], ["-3938428143541274836065631533959384315651529127074105835651072", "-22459383504978980747038855778941331106806890555237339997667328", "-10406946926895305809117554467042649947628400069995069544857600", "2790853331924203681395447319242406624829944413542051160784896", "-468829020121585877473575315545189760593299786994655975964672", "75171918651081670380647580687904541871308918607665604591616", "-5522548861294195240533293333830302884321422319387892776960", "1479735792331426856647305738218135142233874949959072088064", "-2930017395214986580895842657495105760146613679517203431424", "-2919908033229831565118244031601670496892260116389369479168"], ["288703054893494572561214093378422196859368053507316313489408", "1649997202260152220358005623085640545699968295750843183923200", "764553950129620546862431343039206799104159360820317039624192", "-205032065993310539427295617269736829136843195963876099227648", "34442860685527310579413554906776077901664934785614383939584", "-5522548861294195240533293333830302884321422319387892776960", "405721569921675172692858788222534044096832851089185308672", "-108680447020574571634552645931214765774706235822421573632", "215568202763415340673692767942023897295449620342946398208", "215062008711831621656277749627172959274445618159993028608"], ["-81849863773877072719171832726693529538998818632051846545408", "-442068642726483614055991689774804314310991638049448720859136", "-204847156545135819161603937175817179560965026386472144470016", "54934374280036163479651444631323364873904296751038076026880", "-9228323522439444206763674869997006963278720436832084951040", "1479735792331426856647305738218135142233874949959072088064", "-108680447020574571634552645931214765774706235822421573632", "29326705831291652218104920376621468693178689823624265728", "-55550048166966778645342646670146492667280398183269203968", "-53743157135944018651877156780965292365919398676263911424"], ["107214563347853896018542545759367760735374162989424622567424", "875811476147823301609291855984034421566196151918409426141184", "405748160877948829431192948197291519722479450435283807371264", "-108809586725771088964666422744185187195857856380995066920960", "18278408565933840312949810660855910599835506363393426587648", "-2930017395214986580895842657495105760146613679517203431424", "215568202763415340673692767942023897295449620342946398208", "-55550048166966778645342646670146492667280398183269203968", "136976510055417133654278200211044832613656119535751528448", "153801117893885776751060441234951532786153508576215621632"], ["71678605215381760542802604036977322145890816432908570329088", "873093281779802733934065835436645312121079930064883087835136", "404432413876038679951933052435894601559343108164756772487168", "-108456157851959744201716748344300696643425195991728281092096", "18218837867107498669650679570272488611208862519301014290432", "-2919908033229831565118244031601670496892260116389369479168", "215062008711831621656277749627172959274445618159993028608", "-53743157135944018651877156780965292365919398676263911424", "153801117893885776751060441234951532786153508576215621632", "183646887298832035473625076132590332543784692189470412800"]], [["26275453235449275011543637203743670272", "-1371689232934327396279687350335832064", "69983034838667754476183300505337856", "-3423665676194548887335129871024128", "154714390708617537876110566490112", "-9975546128075565565319728594944", "-10614109980690837776828016361472"], ["-1371689232934327396279687350335832064", "118078829382407005462961584766713856", "-8689748979936404385110592113868800", "600447201960387202384994798403584", "-40026858528963327206581572993024", "2906822668596444883707026735104", "-128165392040371783038618566656"], ["69983034838667754476183300505337856", "-8689748979936404385110592113868800", "943260543768754088603127631577088", "-83508264955176766318807812669440", "6633414352521670377407164448768", "-483405885566133722701289750528", "714745318848124452995315269632"], ["-3423665676194548887335129871024128", "600447201960387202384994798403584", "-83508264955176766318807812669440", "11639914722507832595667111378944", "-1260436172301739713780529496064", "75158149005323628327466958848", "286348273593749762597497864192"], ["154714390708617537876110566490112", "-40026858528963327206581572993024", "6633414352521670377407164448768", "-1260436172301739713780529496064", "852202779919311399238693289984", "-171026132332920902534888947712", "147072883300451826317490388992"], ["-9975546128075565565319728594944", "2906822668596444883707026735104", "-483405885566133722701289750528", "75158149005323628327466958848", "-171026132332920902534888947712", "863803400428594801945767575552", "-167597175970504853399502061568"], ["-10614109980690837776828016361472", "-128165392040371783038618566656", "714745318848124452995315269632", "286348273593749762597497864192", "147072883300451826317490388992", "-167597175970504853399502061568", "12196385823689454641016577458176"]], [["292463827512537290441988655588311040", "-16042416859541604348870189886996480", "903543653607953598375597350846464", "-51506394390724840221988272209920", "2973143084778367948581343592448"], ["-16042416859541604348870189886996480", "1639855803845477798289519564292096", "-118577727078397270199721026125824", "7772251314434355337517554728960", "-439741630443679016310418702336"], ["903543653607953598375597350846464", "-118577727078397270199721026125824", "20559947985992481517174240837632", "-2052174353836891687516184248320", "59342803354528937207236919296"], ["-51506394390724840221988272209920", "7772251314434355337517554728960", "-2052174353836891687516184248320", "2846850657562051470840895111168", "-494637592106595354515462946816"], ["2973143084778367948581343592448", "-439741630443679016310418702336", "59342803354528937207236919296", "-494637592106595354515462946816", "5288692883636867127390666489856"]], [["2959781542844760967174720474578944", "-134574067841187964675826254872576", "6418922649055449212225000046592"], ["-134574067841187964675826254872576", "40594308577800086459994255392768", "-3176348868973980047390913069056"], ["6418922649055449212225000046592", "-3176348868973980047390913069056", "10820545105773559775326707384320"]], [["68938258024694780935660657180672"]], [["1811190336083927849829076657450931070414707143919141912576", "509780541960042640059387834844408607137241444200403173376", "-157534265451167295591732459792049372723354981883556397056", "-18591448779498766434905432009619324404866115612889317376", "9619874118464995318752102657852737860648413974432317440", "29611035459107783056713315516323742896130964506552565760", "-739007106030908198667702212690422367520544061959092305920", "-902678597510322169291657699453727837942866209896233172992"], ["509780541960042640059387834844408607137241444200403173376", "143483686048885312408522247984147581119249854070207283200", "-44339857961248685574050616187154790136063796429514080256", "-5232780283171703685068586983740241408535705102854389760", "2707625866640746785941839683169048741187889575229390848", "8334371589457959964468534066156301786862465724987736064", "-208002176668803684622232660808950338530829949605305647104", "-254069428537588564602528497291727835714370148530326077440"], ["-157534265451167295591732459792049372723354981883556397056", "-44339857961248685574050616187154790136063796429514080256", "13702066639529138375246874624245976346124751843079749632", "1617053085249806787990512849858523989809874570374545408", "-836720543271075747761074769318747069022363460367810560", "-2575518283405270248532528085951783846091137824537444352", "64277600686320976993550366920243433901667516693629370368", "78513472963046218939714080116464265065876862236373286912"], ["-18591448779498766434905432009619324404866115612889317376", "-5232780283171703685068586983740241408535705102854389760", "1617053085249806787990512849858523989809874570374545408", "190836955618305434883118406118097428290665361222664192", "-98745800340184469128571737869312521797835913772924928", "-303950484102357996149114171405854720419127140043194368", "7585738362421496919587586482533797885887884281193168896", "9265788664533485530444528383380465176499079226530463744"], ["9619874118464995318752102657852737860648413974432317440", "2707625866640746785941839683169048741187889575229390848", "-836720543271075747761074769318747069022363460367810560", "-98745800340184469128571737869312521797835913772924928", "51094574730215918698947701902840756974000028990308352", "157274746577873264812432864815586750568656269308067840", "-3925129719991246514052962248729613029320819929092456448", "-4794447254664956145624064709957858041278753751785537536"], ["29611035459107783056713315516323742896130964506552565760", "8334371589457959964468534066156301786862465724987736064", "-2575518283405270248532528085951783846091137824537444352", "-303950484102357996149114171405854720419127140043194368", "157274746577873264812432864815586750568656269308067840", "484109047622646604869319278788660417232922582445981696", "-12081982974929458287102947401552363603512847896974196736", "-14757838399590132142142909697735966890030369235325812736"], ["-739007106030908198667702212690422367520544061959092305920", "-208002176668803684622232660808950338530829949605305647104", "64277600686320976993550366920243433901667516693629370368", "7585738362421496919587586482533797885887884281193168896", "-3925129719991246514052962248729613029320819929092456448", "-12081982974929458287102947401552363603512847896974196736", "301531882792401137215457268481019977915052861446344146944", "368313612741238768805076425775520007383957232865785544704"], ["-902678597510322169291657699453727837942866209896233172992", "-254069428537588564602528497291727835714370148530326077440", "78513472963046218939714080116464265065876862236373286912", "9265788664533485530444528383380465176499079226530463744", "-4794447254664956145624064709957858041278753751785537536", "-14757838399590132142142909697735966890030369235325812736", "368313612741238768805076425775520007383957232865785544704", "449885816631533416751725113290787749881665380765192192000"]], [["2431189453909417829609832548763959296", "-126499182832250500209830535851147264", "6327612292890239949752941749993472", "-290735358009629820464197277843456", "15701053579740843036342543712256", "13423593635639204871758627733504"], ["-126499182832250500209830535851147264", "11691477163870150249013849249284096", "-912095801778065554105383444807680", "66124023898987069582113891155968", "-4590444149117726269220180721664", "2904208368299439677126689685504"], ["6327612292890239949752941749993472", "-912095801778065554105383444807680", "108741758594294436718072693784576", "-10347323204347066219207040434176", "736911260822998309158147588096", "-853971316763565720729576013824"], ["-290735358009629820464197277843456", "66124023898987069582113891155968", "-10347323204347066219207040434176", "3750865915529791149840170745856", "-568729743165307398120737341440", "-1104616602160819379883384766464"], ["15701053579740843036342543712256", "-4590444149117726269220180721664", "736911260822998309158147588096", "-568729743165307398120737341440", "2200057527377926716732865511424", "-1697401537194734809506476195840"], ["13423593635639204871758627733504", "2904208368299439677126689685504", "-853971316763565720729576013824", "-1104616602160819379883384766464", "-1697401537194734809506476195840", "58964580568224778054868809023488"]], [["26813366772534861712245392534405120", "-1534879798246863980433637250170880", "89591438910597176919460971282432", "-4645903583164021692051608305664"], ["-1534879798246863980433637250170880", "173556221748343190463464907735040", "-13496485768082177787717666996224", "647626558824058121857187971072"], ["89591438910597176919460971282432", "-13496485768082177787717666996224", "9919702709228420996250113933312", "-1302461672928047839991652417536"], ["-4645903583164021692051608305664", "647626558824058121857187971072", "-1302461672928047839991652417536", "10938327003271567627391351128064"]], [["256790059521221469430160308568064", "-12528096954296757374923619434496"], ["-12528096954296757374923619434496", "27140104356879808601776703143936"]], [["175362631794262209063656824719377212446418948110912847872", "10606769790926893365165277867047829898236117843049447424", "15026713678869208934083039098752060375062513618880823296", "-5490032735622352661218904101293371613203329420053446656", "772784153677970887807160986206613746622786067752812544", "-26228185671139618098563120639767851539701682838999924736", "289539845539488947665668918559441391438842751774678319104"], ["10606769790926893365165277867047829898236117843049447424", "641548244383077748381613488097782732647463561702932480", "908887583251792394336642365047902435894302764678774784", "-332063463222154173371041367229954879090459642377011200", "46741685296056547546112830834276066149650662751731712", "-1586406236065001806645285661572474126191096929701593088", "17512756021800146505047842914873594413317421567710330880"], ["15026713678869208934083039098752060375062513618880823296", "908887583251792394336642365047902435894302764678774784", "1287629858441785880588055318851173441063072123284619264", "-470437530314022321482817104705113666252328222152720384", "66219399087219594614808624609712131870145923917021184", "-2247477107319985154404352685007342709665012643975397376", "24810491380004457682656771916360335040827190810226196480"], ["-5490032735622352661218904101293371613203329420053446656", "-332063463222154173371041367229954879090459642377011200", "-470437530314022321482817104705113666252328222152720384", "171875068408782749961353966083883299613786551621779456", "-24193358341105634700672434575921405417411739201306624", "821119185168174723270967458958095971772155371183931392", "-9064550824219257071037753040818876448550712249937821696"], ["772784153677970887807160986206613746622786067752812544", "46741685296056547546112830834276066149650662751731712", "66219399087219594614808624609712131870145923917021184", "-24193358341105634700672434575921405417411739201306624", "3405488610209998610698710005833333653197093674680320", "-115581805270784113993842687424763243040601625266749440", "1275937972411952956983473134395793441929191787447975936"], ["-26228185671139618098563120639767851539701682838999924736", "-1586406236065001806645285661572474126191096929701593088", "-2247477107319985154404352685007342709665012643975397376", "821119185168174723270967458958095971772155371183931392", "-115581805270784113993842687424763243040601625266749440", "3922830242338147312257600594283190737881637825818918912", "-43305155632401389419208000029487673344640014201502302208"], ["289539845539488947665668918559441391438842751774678319104", "17512756021800146505047842914873594413317421567710330880", "24810491380004457682656771916360335040827190810226196480", "-9064550824219257071037753040818876448550712249937821696", "1275937972411952956983473134395793441929191787447975936", "-43305155632401389419208000029487673344640014201502302208", "478057012028320971211645980561718668500719046416717971456"]], [["232899204739454662975976363652022272", "-11068309096766828185178198098575360", "454675065009969488955893818064896", "-17423887751329713268394339336192", "7260392472468110497695724994560"], ["-11068309096766828185178198098575360", "1382844733492766246155918378008576", "-122480973531362973988984188829696", "8535704976821913502131779796992", "-3137940415257874536656927719424"], ["454675065009969488955893818064896", "-122480973531362973988984188829696", "28992366793779690646427341422592", "-3426362868851537796111810953216", "-1635497878889319445389192986624"], ["-17423887751329713268394339336192", "8535704976821913502131779796992", "-3426362868851537796111810953216", "6908610137218531958949855363072", "-3033969886062870854651774763008"], ["7260392472468110497695724994560", "-3137940415257874536656927719424", "-1635497878889319445389192986624", "-3033969886062870854651774763008", "87301956259387792677420878790656"]], [["3556054607275488020142847206359040", "-209292721534535204072920711168000", "10025552101479183306355132858368"], ["-209292721534535204072920711168000", "61096615171249829885099294851072", "-5495144678661873136689987190784"], ["10025552101479183306355132858368", "-5495144678661873136689987190784", "27116235568494714909177424117760"]], [["97951587346454427216053419376640"]], [["463858588474547323029176054878044160", "-7306193321176651748294576937369600", "-74106908632773013892073196093440", "-31739610003281327946568174665728", "-6158346120399869907183534604288", "-8169206671531625904675932340224"], ["-7306193321176651748294576937369600", "5192923573333868618123026093834240", "-441508561363306527890551133437952", "22255447759030861010088597913600", "-11896172819973381970740583071744", "616621259532824580508792913920"], ["-74106908632773013892073196093440", "-441508561363306527890551133437952", "154030071311757830897294339211264", "-20993987136134411900544499056640", "-2627241395151357068125820420096", "-2091509254943111671592926576640"], ["-31739610003281327946568174665728", "22255447759030861010088597913600", "-20993987136134411900544499056640", "11900958880823384429753039585280", "-3731587912371223513528266653696", "327439448747446163052790022144"], ["-6158346120399869907183534604288", "-11896172819973381970740583071744", "-2627241395151357068125820420096", "-3731587912371223513528266653696", "24365062170404665046620698574848", "-372010817019413382879958269952"], ["-8169206671531625904675932340224", "616621259532824580508792913920", "-2091509254943111671592926576640", "327439448747446163052790022144", "-372010817019413382879958269952", "21709835066149319727954349522944"]], [["24421695486972546984553181524000768", "-1036054927898167610677386413080576", "29416433351650649831907021291520", "-28652170313980388783683299966976"], ["-1036054927898167610677386413080576", "442906111447113961450365293428736", "-45133163552899359768639115886592", "-9118832534970831268973819985920"], ["29416433351650649831907021291520", "-45133163552899359768639115886592", "34851117046897433914274673065984", "-6354969983307441858211452289024"], ["-28652170313980388783683299966976", "-9118832534970831268973819985920", "-6354969983307441858211452289024", "168149199513081091460186538770432"]], [["1243920180570941457905521021419520", "-66374541302787424937448705097728"], ["-66374541302787424937448705097728", "96926248734947072015938900459520"]], [["34084575932126862385732398224506880", "-1961600223320918861930032365830144", "124282953604382751441568472760320", "-16368648557134049597363069124608", "106057780696402204895440011264"], ["-1961600223320918861930032365830144", "9908392911875815953767566856421376", "-492947990754154827954678474473472", "-151715278857183710174048807813120", "-37033607290887146830284304941056"], ["124282953604382751441568472760320", "-492947990754154827954678474473472", "133075014374921197779239284244480", "-15029462453560188585325631635456", "616904676885832283684597661696"], ["-16368648557134049597363069124608", "-151715278857183710174048807813120", "-15029462453560188585325631635456", "65930270428364840953590983950336", "-909598612229209257065212542976"], ["106057780696402204895440011264", "-37033607290887146830284304941056", "616904676885832283684597661696", "-909598612229209257065212542976", "45244208931185045400837234884608"]], [["32355551064189246521541980208496640", "-534207953758061185001109359427584", "-118659743383329133469253043748864"], ["-534207953758061185001109359427584", "404334521095124765358393378471936", "-13883581444613862623909844615168"], ["-118659743383329133469253043748864", "-13883581444613862623909844615168", "354096180634202218005640295481344"]], [["844639032571475595436805246681088"]], [["60357123836217127050238820218523691732010534648143674049822720", "-1267332706515263150184377800642601270122155403973929799254016", "153927408173096035193591747526962407609657949043143263387648", "-63216566916028282109597353989906033380034498196519383990272"], ["-1267332706515263150184377800642601270122155403973929799254016", "436897889973568235341311673866521321721738318881622056763392", "1200351859887902319452454781004553845590533194661945671680", "-2174063940710080178546949845166068457606196692433900666880"], ["153927408173096035193591747526962407609657949043143263387648", "1200351859887902319452454781004553845590533194661945671680", "440441548479029793332512781059871293141699578505939910656", "-199046376900204257209687886613396682865193355301542166528"], ["-63216566916028282109597353989906033380034498196519383990272", "-2174063940710080178546949845166068457606196692433900666880", "-199046376900204257209687886613396682865193355301542166528", "96093119155492463906698349647625262782668066675264323584"]], [["5566178332827187630512871400400121779135015635655675334361088", "334786421860353512146376430932983485335209902118183358169088"], ["334786421860353512146376430932983485335209902118183358169088", "20136248168881366643498611970201021587013637734233165266944"]], [["13554718988584941174509303614127033558663133933760409921126400", "44674722446387139594625971981412934018857491517488467279872", "-25096630470647262245412595002289469757181980776581732237312"], ["44674722446387139594625971981412934018857491517488467279872", "147242508483024349208124227771032292061021416273775427584", "-82715473597048429473823031467140530941969535811766452224"], ["-25096630470647262245412595002289469757181980776581732237312", "-82715473597048429473823031467140530941969535811766452224", "46466537706214308810265558214218754082885899324781756416"]], [["1334915959872580216314802424086528"]], [["1064041034188323184854859509661696", "-11245273667989603481404385525760"], ["-11245273667989603481404385525760", "62064959056877086866243197206528"]], [["63031900955116496717469911142400"]]], "claim": {"K_lower_bound": 1464, "sdp_bound_num": "300464583445691054818409777802201123859633701593921322939318272", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.460778884363971, "theta": 0.9999993161037359, "seconds_model": 0.0072460174560546875, "seconds_solve": 87.63014936447144, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q18_n6_R2.json <==
{"problem": {"q": 18, "n": 6, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["43466650601811633161479605831209844886994944", "13179879577371170109389915361784547508224", "12431146230785856890951914010286835881738240", "13158266719499497107141281351407146893312", "36545149926195278286441743004464773611913216", "13131934843052511737525869631971025485824", "56749662188917391847580099356740587498766336", "13128392076669596621347295728766101225472", "57678952626838910904939278800491460226449408", "13128286920959291063578697707082804625408", "57382959561366130201970472457772608614563840", "13128317678675530899881465800445780819968", "13175884409410499191788682446436265099264", "14980756410652744895816975843874524656304128", "4019076546152549081446609021712526267645952", "13187483072913005967287904143116876120064", "43566265424244012984191761882365432501895168", "8179081155947037972575275870222078122655744", "13148320501093029589548028016044607012864", "56890770505416880938387354293225335369498624", "35229963116478388857460877550025831736147968", "13130247509239660164422574041347945136128", "57675329446106942403743120964094486198091776", "56610237305640681037798374120514197026504704", "13128343332463482366937003552841243033600", "57382881201453006250753586422156205666336768", "57677540104179180650190771470600644543381504", "13128302338439786210515977945941297594368", "13144353528682319660491535501196726894592", "55045576056544819971544173836024089703088128", "3338481066959889173438403581750929604476928", "13179038986158532826498476091025022517248", "57431826898146116455279086188376309385658368", "7841358875945268346066729877767286125756416", "13147362549823700000332652955157454127104", "57679548270989723975858094161568336332193792", "35123746828378112235940603880272464380428288", "13130206067741337085128085934951901429760", "57383303173577365410343276013496073013166080", "56612777783561105455824513171829789258940416", "13128358540272603006312775242958623473664", "13127217780216267053266455111490693234688", "58001205663729841980446592671413246414028800", "3231862958570348511165066238065880160272384", "13178878198484395367427537688425098379264", "57766305309908803975387692512246176885506048", "7827524485331193693256279993983883844517888", "13147345123026711240036393920223925764096", "57391354038684212939778911233015428012834816", "35126176272899086518574462940291994423918592", "13130221077044992886286657810849545060352", "13125355674182096363794881080329978773504", "57924460102641302138322605420556955584299008", "3228221191189782698467919574224277203845120", "13178882165932662646075153735656985853952", "57463515658913132041850234029379513978191872", "7827390435735377592499183949180078747811840", "13147360890092885272142521464937986916352", "13125299475979848218212282784523059462144", "57594816926615048224110972150289592922144768", "3228119265653505839554230737309563650834432", "13178899327478637697519096692237783793664", "13125314813298387205001772021227756453888", "13155896721345776689149184522860854509568", "13131174414657486127263146513802905780224", "13128384543628437970472432959757978959872", "13128287108674174178112425018877143941120", "13128317682777058363791296659988122959872", "12774086810759465905422072582003478988062720", "3841063641355068280285442832613021354819584", "13189488761871928034598800052721912119296", "43374232689680296078185472121047769937870848", "8172288473155895297159334985493134008385536", "13148338069576356522436192335343506161664", "57882554937118188195045546628428195902259200", "35607783080669030714143623930206236631367680", "13130195584791891211705169980414561878016", "57681420990611424720243922166507210526425088", "56616105930643339731592913211956432035905536", "13128343016874963924400278055204417437696", "57382794127486549825047626123538549199339520", "57677452133649090104666371751818692229332992", "13128302342997494578902471436783967010816", "42250370799323829174075324702337260666748928", "3278268417308976008218195598945934249033728", "13179994623886675692943205764171187617792", "57594054582374105629899177558375706866483200", "7844375661208993964263418815507468512133120", "13147354072247908715144779621141439315968", "57664350950984822461733374117602789399986176", "35118110844616495375166429918167271039041536", "13130206855477633259777822182297726615552", "57382636175990696331262515887684961708277760", "56612128578069224072854779000178556570435584", "13128358575184910622986614419396543643648", "56839664799022792318210390708557226564386816", "3228187110099317874790713807674578988695552", "13178939391924570145525531551728236756992", "57738924236524328851047253656639018171891712", "7827021531462046329111848312755493646893056", "13147346542029872323860226569040769843200", "57389956293585295809600958086852426808164352", "35125652671393084293903635643691919248195584", "13130221150207713435567364074990873870336", "57979669083955692618054598442739133772201984", "3228392516537880199985635398072602692943872", "13178879310781799389354435665876601536512", "57475911505896144048863912806754663157202944", "7827620391816734136580036813674198482288640", "13147360241345997523249034236822609199104", "57592566049173603043717724409950446448279552", "3228112194338128083375754981323646177378304", "13178899445336951251441091772810449125376", "13130349093655664127782651148939909136384", "13128356002593319734386756741470995087360", "13128286890101623931826755612275422265344", "13128317660690196410376273812841035726848", "8131534793444776952829830657890954529210368", "13148444091539459989034681212383944245248", "35498393830819180841816575320996808881078272", "13130210504622347475978507780237465485312", "56599660509766049117424178017366289663655936", "13128343901401845836898675847286524739584", "57677292555869069770883023583026602122936320", "13128302351265077131269883602697768140800", "63202747528799702225930833478966288029057024", "7940347976421888163076902607300561417011200", "13147087744771755643105527453533186555904", "57721250141915604621721288821667874146877440", "35139206161126492389167768614233222638731264", "13130203908302176045204701289875507249152", "57382465309062055424166713090700700307947520", "56611962268963104479155050531772709661048832", "13128358584128640550561210224206810185728", "57910741923357251903345540251403807285575680", "7830170786364346218708152954758745506709504", "13147337659923284593598911126710551314432", "57386515260006328563206322689095094908223488", "35124363602791421113978339626852604979445760", "13130221330338202156914298460081366237184", "57405763257471415219173486917245577505800192", "7826317936865931191059678447197678297153536", "13147363916306790689959495423775865831424", "13128326542689238099724671843789392838656", "13128282402397139970619957253540675584000", "13128317239354054446993973127702495887360", "35210358483913073499663667298948673517387776", "13130250233960309798258617648817608065024", "56671503722308216867376848018353192085487616", "13128340041049473524383324779455860178944", "57684688048049488458156285457862447884926976", "13128301968159231574856062575795526172672", "35209342870619655774174505687033750596091904", "13130194135071723933093196570525748428800", "56615904184963021841047990180718922753376256", "13128358372155161797443626381756413771776", "57401192009942055527643898046449671343177728", "35129861340670553221590710866537577961226240", "13130220562193235558985169098220356239360", "13128274256079866887748063609368963186688", "13128313468101565378266858646797304201216", "56903411664554062612508465047566125434404864", "13128327646469769393873064202469283725312", "57771529058213133355173909333403232175652864", "13128297476907198317319641030535795441664", "56634638627953145007224376848704892055846912", "13128357365128387524975155504634556055552", "13128306630386877478214210028198000852992", "57889387903270173929228219049244454304088064", "13128291403030451504764917788621905330176", "13221236818099892969398990710721176666112", "13165529037676112853382453920718756249600", "13132059064461660652784692363492103028736", "13128399241143122794670932746752934019072", "13128286998696122686766428750709216247808", "13197268525574283252963900601709759561728", "13149222425822161430786274050699148918784", "13130263095711427445459570942953067118592", "13128343230752162344181410751648123322368", "13180816734021444362235566623296225017856", "13147402929187574245845413884625313333248", "13130205801420665811080745962819146481664", "13178935968743836665173699636744165523456", "13147344852462768367581047047072878952448", "13178883982532453787420281555474951700480", "8413119206984406629861174554258932292911104", "13164921927124135541004331971430714441728", "38524415893004165659667035966313984967049216", "13131692412267731775750392371577480019968", "56620801469732023851930488541433739715018752", "13128398988682892427977442349993861054464", "57677696625481203352081993432237754852311040", "13128286986029365462293507105407014797312", "43776482515749567491393452717017666489942016", "8186461516337528934002130180595107453992960", "13148301445750405744457018004676993351680", "57175874109866627041157107199180405433434112", "35339085936291449017390462131783157610971136", "13130232398232730950763764336044026101760", "57676171423083623626332379046434529655914496", "56611048471903028292388040405732047041069056", "13128343288838707496277568674197648965632", "58065718398027077719516360347709755438923776", "7853063917402371671088454036020176594403328", "13147329693521330778995661708598427254784", "57683410779368366900303460355478934045851648", "35125179069175599161567325210384074864066560", "13130205867598696544955970707178072834048", "57743961044901702813934923519573057945468928", "7827114081874947758504084519662237983440896", "13147346280900038377041396762094405156864", "13131155408980707173291771786319431204864", "13128369436909191454130993172834357870592", "13128287065049708792462811485302274654208", "56599660509766049117424178017366289663655936", "35118110844616495375166429918167271039041536", "13130263095711427445459570942953067118592", "57677505173488842687625540621861323746050048", "56612333415113284113572701367760317862379520", "13128343219736507647105365047992628805632", "57664350950984822461733374117602789399986176", "35118110844616495375166429918167271039041536", "13130206855477633259777822182297726615552", "13128323241219983916823036451268692279296", "13128286690017398687258419266223396093952", "56599660509766049117424178017366289663655936", "13128343901401845836898675847286524739584", "13128283556915340116151758205365803548672", "13166148607742469003188807377750492971008", "13132123646507986811528221771587309797376", "13128399463965985423338044654686436327424", "13149262411941461198137949501840938762240", "13130262221776979479106529473045316239360", "13147404914589774294046782539000610553856", "13132126594545359778453788680408044404736", "13128399444006446056182492473686312878080", "13130263095711427445459570942953067118592", "57142347990317591547009988553050952717828096", "13128371205527200385299334900234080747520", "13132124951994986400475985990307347955712", "1707790510229212897654909843934751490048", "233320282711360323266131707469641023488", "7929544032382333812462644686639201255424", "5799234129291259347653975897132098387968", "227245760654882840128324350898354520064", "33545204059245544546235684632130528215040", "7717972140330663132745939853558855761920", "218218639028603715109086779640647778304", "448323913860219910870726339221855425003520", "45553510134237585597849379463180268339200", "207237952232772837441211180415201574912", "10132517726907247309726782845315385934217216", "244196463654737001371110879045258798170112", "205625202367738398394191028553366110208", "1148788870893005019189074663561067300892180480", "912720023135186799804937032254900884471808", "205367746306764863634628440489463906304", "3939310941481413350995023158368543062636888064", "899527820833042480403974232517836284100608", "205369075683804831288883082584997756928", "9073517796755494494056108096363490705408", "5309648596207553982726927430850799730688", "2103752553536444126440612911038041423872", "244044245182379317415675578965725020160", "33346232928262668634649394179066409517056", "7728582152590849387678849301055899959296", "3723579010582658285972365111406740111360", "225044335221783543264811413548235227136", "247547189994526536480736741131520923664384", "49644787886637365220993190481065383297024", "6437549972154696376068817354723109634048", "213129430100388812455523982502025756672", "5789931735436118150563692567366196195753984", "248691760533222417829873948699437031227392", "41649275175645163924046944585863529496576", "206470703476084906173498036539451506688", "3223811922407580930248602912414520436584718589514185440403244703547392", "911995436992822597716452538380508832202752", "238449758891902457049323557190357569503232", "205498495924081629387287283709050355712", "3963846405945310662146751163377794648031363072", "899526549422554903750262420956238669938688", "912205315731892844746042054684493727399936", "205368424062965631166718711304550350848", "30499172297376459373396697225178269089792", "7899489501337011134400825424387149660160", "1809089866001147567723646121098822549504", "240421398375784205326499343408297934848", "178087507927193525139562387479377280499712", "53857493703340817038927278166800164978688", "3413761534307024348047381034710176104448", "219568315597959160489159273975421861888", "3512715217554923029010968135062187937890304", "255814962853548755438898206359186550292480", "6285609797035479633311958707777694597120", "212394555831561239654787858767166832640", "395218609889757461736490872426277341520461824", "914104799723777582954234634386359634100224", "41356142272397357395321679987912325726208", "206345997172401180462779877949968482304", "1004619908144013221631926004126930253996097536", "900128246615744935627210552166748264595456", "238506369143954531214637476602896342581248", "205499106401268090890353810074324959232", "143658377057296054903428321130656319930368", "58066017917093227424760258850562355757056", "1728336733374430147967603805379950018560", "234261590251061625078050943836094464000", "2397056018972346362599717182996539341012992", "264790036211666380237579880492708319461376", "3354240983626289233997141160317801201664", "218857548999312437703574759866825179136", "31079356909536663143913591882984114926649344", "939566150389537994227303648279526543196160", "6275649438124210027937774896006245122048", "212266302332219565178422167523238608896", "181484873373626875932932407417122571356733440", "903801121548329103250253796111956404338688", "41361239438946204318531551913004779962368", "206346528199440034194220344632108122112", "1649481873516656314892627725084128484261888", "278745289323533725140124588093123332145152", "1709560503128704532430139849253442289664", "233515744164999073030212464928251445248", "15227405907694923135534424362334730439360512", "970096158505030832444459248000354098348032", "3350290855662826437172157505304143069184", "218726110258232290459223702639160066048", "27673290710326018828917919515026386627592192", "929530197064069422839537448986283262083072", "6275805410756520397922377270770096144384", "212266820095129295692973803410070437888", "7148275614875535885221392357511133470392320", "1045365916408639468762972813890428621291520", "1708198615000486606820664048722311643136", "233372370221142634164365437890818211840", "14866472039263162844277935545854842776846336", "957228401446257605016618512543599189557248", "3350308751875536634131048359511485054976", "218726773199520565298674085102023081984", "7594280717787091132065160560737356439617536", "1020126935224880794158275108495559418183680", "1708174641992508583439310618259212992512", "233373659214092534386671411186364317696", "25593056406241392324610615887070068998144", "3853948889775443148822544854017598554112", "231831129104740603746636098069447311360", "129616310590715945272428623010917047599104", "6593559242865285221157148425628034269184", "219275907934995872436372042688573210624", "3237384589188761721093637634547116278808576", "41886844920148190738918297559836871622656", "207320514827492285000278187985690689536", "907891766259648298026327408204493343916906421489613554635584349143040", "238449758891902457049323557190357569503232", "205629375326824575257024992184968937472", "5476674704551852821118381919667603216156065792", "912147331024992953271838772838751876939776", "205367775319132082240760391970420948992", "93560670477543803875318464813939824787456", "6725402654632734800286226991767894360064", "3473923394499493204343326457790761795584", "226026054044303475975957095573729837056", "1794761942509163162042855781912473841434624", "42327042009657903313157504081081202114560", "6296394318748041074528017968632386551808", "213287735253254908638143770389968322560", "388724340869891798753623147601550497823064064", "238596117585529618117221210301224355627008", "41356214571341220959526179832483786260480", "206477956871354702519593998049462976512", "1296142886126756554966502014806795921525833728", "912637589433035594305734306040730573864960", "238493634262585627396366175172617702473728", "205498463343086453865924854720160071680", "1098361413944387522803620208356501187723264", "42969560760321113186915331787512044584960", "3359799914340450795453535610076286418944", "219795368255958028663155490389841936384", "32471429130446552961806380739989448020721664", "240213737544329875146648672186476064145408", "6275595112850036463748945670874154926080", "212406009513149848893252860374656483328", "196158908526920300960878809450275321216499712", "916255354160949787710801468228812679413760", "41360534290146906743603519029527575527424", "206345887844806653967985051051346624512", "16268665382063055707230104371197061504172032", "241996703540180061322119847060269153910784", "3350243677608853976281709734355428966400", "218874588372455729237938356817502404608", "28202193022800366058780459492516485801181184", "942472888630148939916798507230545819205632", "6275778719509050445131133325804518244352", "212266154431086011764600132596402225152", "15176976451459093455482796592702455352918016", "970301555749362349295270478821448776417280", "3350293304942668413788098646657659305984", "218726099818861122356049113503263358976", "875842568700281138453812662142651204632576", "6319655395931450664125911757795385933824", "219592422054755804693204476849257709568", "354278527699394943363998544507767423408013312", "41356642366560525999771183337503438405632", "207333671043938555501367512402111758336", "921005737466559911684246915333829113063407616", "238511509877493142044752059345971275890688", "205629329416762523886719022624134922240", "38207435819874614814758457034779005068247040", "41396618629596173673055077865092483645440", "6275413034803096812072177602207080775680", "213311894243724837029880755371773001728", "192135058478609589408863465969981164384944128", "238746055360583939942750549589858587770880", "41360716932432447877347468515252587462656", "206477844654359143947561285576128724992", "28325836945477296326253891294586656576765952", "240474094125979948450122801353762094972928", "6275772623550625553075894766644680982528", "212405806167162481663904148475315486720", "105321815908363002621927344768568642861268992", "41368057239131382701092400594350724087808", "207333384230336638947814863860851015680", "3349553896271393745974988427506328010752", "218676805530388548401110271269539938304", "19546937855831372419465819423379092930560", "9240493735767848527190201557404891480064", "217206756143288646202839210163030720512", "134379896247108932999266438234172892905472", "59733067346466801197760905360376399396864", "207014391339835325307903839633068261376", "3035023755937333363266119151723690617470976", "258781167099107323925855253022719667601408", "205615444439030108661724603722747609088", "425148837114747229032186354901119401984000000", "913955982601748030340611550791694800650240", "205367683817457287610731585775465398272", "3815891080804379604763037219687248710628016128", "899534464398630081391375316964310354231296", "205369075337515661604508872837078974464", "22842503212291952945656682298688573276160", "8650504465445183365842854264946764546048", "3925121560358645289291696726499456450560", "224348119888994841003378284162537488384", "122857496319768873487276040626942781685760", "62331611836425815109789172199900164653056", "6612063263706284773475632806578656116736", "212943359216378023072256564272451026944", "1194015078379513016732040026757120370147328", "297952009921640944758714938052116308033536", "42835312277904278114970968435768309055488", "206442366979331230286947744178468028416", "108709395679318067100430017260417408477167616", "919711167383592360538284649296722338512896", "238973938772820229357122367749177179373568", "205498107461320577881473603494167445504", "6247408238623402215676710116909671179473649664", "899451940971926678119143162943339757568000", "912128589346512545013519013882893728481280", "205368427952193783009751993305387761664", "100408354681752885514544045496777431842816", "70306654581535044838292705161811945586688", "3465148888308766075401385789397389017088", "219359084386111878671580151851914362880", "773227012948635985294649555390046589157376", "344771198487489058481263084476502101721088", "6325712750534430787248094265609675603968", "212349066117100571868994479222440329216", "38416575761737721345389647174124661580496896", "934172346316795934993764063785740578848768", "41396374456610328877189175917241895485440", "206344996570612554232841882421482749952", "1957852110609430657873768557137313291225268224", "899735749554976134311193769357930141843456", "238478803584761231985215015788638652858368", "205499126867456160898735000423478853632", "594591050827380472575179496374287929966592", "398100686208031663998502869237780015218688", "3368530086815900417107235256332378439680", "218796990771608126194471895061827158016", "13296387674921399932363697941124755549585408", "979155428465231520752997376774101249556480", "6277344686107152936843457319792969515008", "212264363426345535539786620208806887424", "206079730632104206855371982805741331644678144", "903264267414370324237488839440093298032640", "41360114461354159576242561875583667535872", "206346556199759536381789037367195074560", "7788969430212219483651600950270483503251456", "1032940445351575705483992524828781943193600", "3350994951894553173168337312540776202240", "218723109914331470493210385439036276736", "27661584261999221930901613955395609604128768", "929543410643471320770997476542919320010752", "6275806013075008572184864642664088207360", "212266819406078035181882927488599851008", "14060829930341636833312110001078561834795008", "960772939328228286960793633162236860039168", "3350352013074845395685452546882163179520", "218726588814001685227648902761201795072", "74621974195828176780534703777286954418176", "6850377560654373298633405912581773721600", "219002864154513859056031918350883880960", "504009015331553358672002905219441648205824", "45047797026610301587066872550531025338368", "207248536713846644317431862618654507008", "23165690692901188805081208813067252187267072", "240929703499247845362160235838275812589568", "205627550081670705416424224990655676416", "5697638794081360342652770436922881781977317376", "912141439373925631406334162419570610012160", "205367775617790273542557676942408024064", "344454964784788500007970997896799299043328", "46993368613992503273310148837776497311744", "6390793303951977102833341384979837353984", "213181067008153597096005004512374816768", "8812504611869861196292212847732495833104384", "245081193900254196459132616971807585468416", "41546769317301743970316645508405465710592", "206473228852772542617765013577197944832", "5028020297376988350601422510496766467539730432", "912160887113874232693902446504002679996416", "238461067713414363941954805615340032098304", "205498487525223314535731122521793101824", "4114402061228612377815994066872093548478464", "253119260237719319327521997415927972364288", "6283965417558651889867067993179037892608", "212396433900135309426509289215963955200", "260441663472349815271352720026262358473048064", "915200217715550527863390097499751423410176", "41358381876865506410337940949720050434048", "206345941420491806597219318450740002816", "28895758879365046188123043747359054704410624", "941717517756052694776767384314610223939584", "6275745199536735786325216982289895915520", "212266192778166258512457144788689354752", "3204899335813427604995870110172107811848192", "41892338934983443741378600638804662419456", "207320380253280217452766082331635089408", "28788355161633303243523432043560850491051469118503463094878189125632", "238449758891902457049323557190357569503232", "205629375326824575257024992184968937472", "235902961031446552266989765491049695578947584", "238691026816413332989301100721896723316736", "41359065067640299590082248752228657528832", "206477885822639722685063794988217794560", "6274382493474144481495804517325247348736", "212218358069715216858440272460841484288", "68250133534683043733683494989438025465856", "104923544621555003369294319772576304332800", "206705850636868764085558346969362989056", "966419477382276773519006915916365746405376", "316555051009693607484249122889039903457280", "205585631956513068299671900477313777664", "96565349536813359712196984335369153066041344", "920690748149687348178756251317263308685312", "205367346260612464950982192621691076608", "3321397409490105181519615975961152735137497088", "899566035867093053664477441408977334173696", "205369073691954547933291487669931474944", "84920985236594352125382021270403899457536", "80599122730400192890076437280381089087488", "6774949260516586627981486568934203195392", "212778606431727128836142715354054918144", "762639065657522682305465640769016251285504", "346918754313393186653628531838366188044288", "43722538645808669066379328631873145405440", "206422179489460564943771959214244626432", "16280000846156684137980500548014130748981248", "966116687926256161358961097292620914229248", "241994197157647558370883229367451418361856", "205495901999229999779979089069572358144", "12937455094846240468936568116963950200714005821552910555204368941973504", "899322463706372069727425167760786349621248", "911995436992822597716452538380508832202752", "205368434703184108163208947638607020032", "472452360213721645767365110920438247063552", "481431192398561985465458973479303301300224", "6358830660387478551038486488766572658688", "212311946714243643184179732132648714240", "10345035736767339198750378911144743639449600", "1000168035716431289768960349356462645968896", "41517772571909636064725448780697990856704", "206341989129395253854703566078907252736", "1860666187422264013260040708222565398458925056", "899757346652705741406069229046173007872000", "238480320835462278298390213060561056301056", "205499125740842586901002671207007387648", "6988298010331116155365221777945621256208384", "1048877309983047499225837098364474354565120", "6280020955584232930243690847574547234816", "212261304699541542442294242277857427456", "228886508583884480247488729736437854225039360", "902869947700935442272770900607593443491840", "41359287351413078673209475553248736706560", "206346576787228404655456892980694089728", "32087355575665542220442605864298582342893568", "925254874731555627858177213301029886492672", "6275609630285529706978399017919750078464", "212267044074832383962438202686707859456", "272960355977043302608189900578095070445568", "48734844361262831844118263037230009286656", "207176426400508253806315505400525357056", "2856348396929003959081765055571904354582528", "260168815042307714464544275662988436832256", "205614573072217121620827356886447685632", "644923713850304504124345199136743225135464448", "913286928519009318161680806086610914377728", "205367717623394849804683192963111583744", "1747005351251233819548978407356130146648064", "276140307257199340570707990620860657434624", "42354347384760427321415521007352368070656", "206453665845749514597721717669682479104", "55936163120971811375072606018742999266099200", "927111261767719853856415035169882763165696", "239470595908064582568930384082385055514624", "205497740965673183896416962426775273472", "20843645364031962398660749592583472966270976", "953724831204543752207558320686104391450624", "41434016327556867701085868024843091312640", "206344062159961080035753181620853538816", "13420617987494113412608280769859458160394240", "242763031680534733138764318059699302825984", "205626224742240177968790672369692704768", "41351815169602594366709395941875574112256", "206299428046837797323706875182068006912", "435630498070943846721533452615775495913472", "526805953073539553249736930943463063552000", "205532358495647564869805246815359991808", "15060188334904897570328972442388348033564672", "970782851265244394968659299891749811388416", "205364982567037037935246150308837982208", "274761197582838461087033291616002880928339919796824190715930284654592", "899322463706372069727425167760786349621248", "205369086390362413726486630173564207104", "688289309751720345434256010692780506480640", "364846576172463058520704851997569071448064", "43994995742905654319571216318898051743744", "206416144319632544954997662330535280640", "9319568551518933909863909831016160069419008", "1010922400311008952275321554430676372029440", "244710913361301921530216498566815713067008", "205493964737853247980765984727127556096", "1175521903658760811720643756657976301476282275953779594397684066156544", "899322463706372069727425167760786349621248", "911995436992822597716452538380508832202752", "205368434703184108163208947638607020032", "3211691551465182891507450708153947119419392", "1273667430027661323634069693594769511415808", "41891180903263348763608003984058767900672", "206332848347614793199146705773393870848", "1004390658667683728245030626654790472600419356574151362863462315196416", "899322463706372069727425167760786349621248", "238449758891902457049323557190357569503232", "205499148436958442035938812605124050944", "154692312259423190434605209186200062210867200", "904581356811975921300061665237656127143936", "41362872149869086860264264956913154785280", "206346487564529026811023061738999250944", "1027482200973585202240959582945718195716096", "310510531660074695576815521603450180730880", "205588231081705976576924736081553784832", "34336288104865933208854253184151431449411584", "936879603887853719457648350231338227335168", "205366554708161168498704705297041063936", "39691231980159758533158838161367615412371456", "933443401193197287141041678953396406583296", "239890931968029767688734479123204540465152", "205497431975922794147053757018423689216", "238449758891902457049323557190357569503232", "205452201702946654617683106772142784512", "5715916519630323764636020470731564434587648", "1085132268924099570637626405972646234685440", "205360404603947434736571433773502038016", "686070770171076940926962520226376233538027520", "900502870298668247103085856169357719109632", "205369024915000322094890892788173373440", "10007712781446942576182526733580742097371136", "1003437996782002228265506336952686965948416", "244269879343602135328442838608241047371776", "205494276302113721510024014887741554688", "110354215275648519617199644854341337339658240", "906711634468399959319992070267289468928000", "919595206792100316979954196196032298090496", "205368052514652593096502991401137471488", "50582949677594786208235571732354301144065712397902181179867982200832", "899322463706372069727425167760786349621248", "238449758891902457049323557190357569503232", "205499148436958442035938812605124050944", "8941278497705336147356770750715412671889408", "1015583225691592338793082830540202578018304", "205363066137917573410538447569810358272", "911995436992822597716452538380508832202752", "205321547667046454109461395025510268928", "24845946764839913224201608243203290225894044419331938353919641518080", "899322463706372069727425167760786349621248", "205369086390362413726486630173564207104", "44188536785141230819948231357146650600348842502653850482494261952512", "899322463706372069727425167760786349621248", "911995436992822597716452538380508832202752", "205368434703184108163208947638607020032", "899322463706372069727425167760786349621248", "205322199056688867099794660991386517504"], "dual_psd": [[["3636620542450358874351166911728853700444042018650463474351352053760", "183156404730390367755996907297891557435072292078210580332326944768", "8956931904844387206764829890070424619442875689778615618495315968", "-5647319838214088197157310568144608261569845260564569185205616640", "994922896177881001897735489686966064148084982122216808863760384", "-1752517214061743213213289808357308748473441076476919776148455424", "-83645786770745740560418135500876206219603058291465561432915968"], ["183156404730390367755996907297891557435072292078210580332326944768", "9224572154882854739777797532226180826074423533712434621705093120", "451110976786387821214256390692438748015341320728389935054192640", "-284424175097729852306331527532722120657197910490972448584892416", "50108747536553185300690236641677237055417640126302929054334976", "-88264571023785984138419586981556596899504885298335860909932544", "-4212774304313815017355030665880672136797510827845797598461952"], ["8956931904844387206764829890070424619442875689778615618495315968", "451110976786387821214256390692438748015341320728389935054192640", "22060764440923086442538103828715031161308206427101462242787328", "-13909248612910754445962309964684289563787398895700862690131968", "2450477449492515104559662915700407051472813210552430950875136", "-4316418819391547837422161445908012801518290482488170449469440", "-206018089456175385285289060490091662376799932012293861146624"], ["-5647319838214088197157310568144608261569845260564569185205616640", "-284424175097729852306331527532722120657197910490972448584892416", "-13909248612910754445962309964684289563787398895700862690131968", "8769741297671211491125111290266411063315757410360672454180864", "-1545018993181211039134422458612955474125030088153199200436224", "2721489667193581296283423473046345564839520252176816540745728", "129893813638079351396672342457550157443875316368442902183936"], ["994922896177881001897735489686966064148084982122216808863760384", "50108747536553185300690236641677237055417640126302929054334976", "2450477449492515104559662915700407051472813210552430950875136", "-1545018993181211039134422458612955474125030088153199200436224", "272195451184468655002074734213836749356375513374431343804416", "-479461489551243716658798338000567855016043655575932856434688", "-22884188068451420922098398362019281448843116947203879337984"], ["-1752517214061743213213289808357308748473441076476919776148455424", "-88264571023785984138419586981556596899504885298335860909932544", "-4316418819391547837422161445908012801518290482488170449469440", "2721489667193581296283423473046345564839520252176816540745728", "-479461489551243716658798338000567855016043655575932856434688", "844552394106336271823057909167440599758426224676499781320704", "40309589490658539058463759132632039603080648128951836737536"], ["-83645786770745740560418135500876206219603058291465561432915968", "-4212774304313815017355030665880672136797510827845797598461952", "-206018089456175385285289060490091662376799932012293861146624", "129893813638079351396672342457550157443875316368442902183936", "-22884188068451420922098398362019281448843116947203879337984", "40309589490658539058463759132632039603080648128951836737536", "1923933927894147177320054835238249531475020404528928260096"]], [["499066542203037452828515833043005241452364320873197548915262488576", "-68932191505968762905096371959013282045504835533768924804260298752", "8591692912841939343599364974407878955820223759852137399099326464", "-1125364786180723599273094767001199319202577854634785707831328768", "526800197084260238113977028296899705340261343323148439932370944"], ["-68932191505968762905096371959013282045504835533768924804260298752", "9521069083974814825806246852179892767238833490309485501129687040", "-1186703918507824572097002277505176093539246458106189640458305536", "155437911370791734514652545414617325234818006383435098464714752", "-72762826196472884276675419283836151572253949619566967730995200"], ["8591692912841939343599364974407878955820223759852137399099326464", "-1186703918507824572097002277505176093539246458106189640458305536", "147910510656005937973742184010387009483308873936263617353613312", "-19373746464969818101530387599923066595054251862241357093404672", "9069142362845874773182160137755754666947710556654125359038464"], ["-1125364786180723599273094767001199319202577854634785707831328768", "155437911370791734514652545414617325234818006383435098464714752", "-19373746464969818101530387599923066595054251862241357093404672", "2537629343744610206905255540954762374411534051853681943379968", "-1187902495997222906504489226644576253031495747305180848193536"], ["526800197084260238113977028296899705340261343323148439932370944", "-72762826196472884276675419283836151572253949619566967730995200", "9069142362845874773182160137755754666947710556654125359038464", "-1187902495997222906504489226644576253031495747305180848193536", "556075040460459016877792083317144466223399019147446781476864"]], [["213586965311954153921066103836208324139504746291921865655975936", "-61974076986494127314933413278779269985218094174504847453192192", "12651387448356814792224511105097642055140827353061794441592832"], ["-61974076986494127314933413278779269985218094174504847453192192", "17982306236329758631130073378103524888759588773113008484253696", "-3670907812961693586153112628083784443976414020798772913635328"], ["12651387448356814792224511105097642055140827353061794441592832", "-3670907812961693586153112628083784443976414020798772913635328", "749379083759481478801926481846751352390169828110659517153280"]], [["230361966609791025431102919598054644364379015868700199344930816"]], [["8428005919552862216226909566744642261582673255844098252395295801344", "97531040442757007932291361272274617426679653142244026950453559296", "8985443486382958756951959796535951384683887106854269218667364352", "-3116991815361513769457723700447489086651532088549320558515322880", "-1373447415845699020493067341109250240203026011166515343172567040", "-41658210669597294010908183075124469707375136769108419255730176"], ["97531040442757007932291361272274617426679653142244026950453559296", "27273986837323523378038055891314718531339450632006164087685775360", "-2129335365047480643893922345564802862008364184234857403502297088", "469009064807118292402741412321990699412100357223565634276687872", "-183355245103332794372832799458042882552458608132702073505447936", "-10313518756664161485555165408814486581985930886899605413298176"], ["8985443486382958756951959796535951384683887106854269218667364352", "-2129335365047480643893922345564802862008364184234857403502297088", "201927409837733509453996868808337870013282701234215611325743104", "-47325146348975652028482746696464528498090244818269672342290432", "14315831483769959882007941203954547129791047859767030243655680", "671981499979147121031441181806667169638760878362795259723776"], ["-3116991815361513769457723700447489086651532088549320558515322880", "469009064807118292402741412321990699412100357223565634276687872", "-47325146348975652028482746696464528498090244818269672342290432", "11376615869375692323258478689160429518875498926900525232291840", "-3529256992790205363803989306051547723518114114217743875047424", "-107439578369909755287144438135702094737078490030565721374720"], ["-1373447415845699020493067341109250240203026011166515343172567040", "-183355245103332794372832799458042882552458608132702073505447936", "14315831483769959882007941203954547129791047859767030243655680", "-3529256992790205363803989306051547723518114114217743875047424", "2675391868179389715812875393894366833326378669972426411999232", "-45554348586288667682128480844355505289282328591755659706368"], ["-41658210669597294010908183075124469707375136769108419255730176", "-10313518756664161485555165408814486581985930886899605413298176", "671981499979147121031441181806667169638760878362795259723776", "-107439578369909755287144438135702094737078490030565721374720", "-45554348586288667682128480844355505289282328591755659706368", "13545643030284613436702537846212216398789505383662859845632"]], [["536072755802476361065311723770976250473256343036439622076438937600", "25609230412372831005489061897433865929821710851040157375701975040", "-13679294198562334568119875764872194360878412192534350931165184", "-498310058338772518911218279105043237614421165831706433822916608"], ["25609230412372831005489061897433865929821710851040157375701975040", "1232871182454250021069167264887299991521105436718810387118555136", "-9794111582077795277867279409486876657729428738578560447414272", "-3082507014423013123623804589445046670469062062560202861838336"], ["-13679294198562334568119875764872194360878412192534350931165184", "-9794111582077795277867279409486876657729428738578560447414272", "8824166217185274861967835193377320490400963193380846916599808", "-19991774519353035675831933832132876896018661674381062130630656"], ["-498310058338772518911218279105043237614421165831706433822916608", "-3082507014423013123623804589445046670469062062560202861838336", "-19991774519353035675831933832132876896018661674381062130630656", "45815419705382508609810022142732209184394086707670822116392960"]], [["17752742982688480245411734269125883732376226772418712393492725760", "1885133169461452355282957816381914073950348518455629460463943680"], ["1885133169461452355282957816381914073950348518455629460463943680", "200179041068142780348523116146289861136687859753145883533770752"]], [["52367069964918737376126630186568738088246486509961889891575922688", "-12154664501848591885257713884398727966896328082199090633988112384", "-1307977848074832233233925332398031043832348331146274680321605632", "155407729794160280259705306794009041106738886635737386162585600", "96137550905246279602705456962623557219247051570392378376192"], ["-12154664501848591885257713884398727966896328082199090633988112384", "2821159733616337974375289169969720888599827334514202413740589056", "303588341487307505691162468905385312809138634243967717312823296", "-36070928121572802077837463677036722926785831668673417951838208", "-22314016767893693447875153855216127975444631738709794881536"], ["-1307977848074832233233925332398031043832348331146274680321605632", "303588341487307505691162468905385312809138634243967717312823296", "32669501123522019839633795780047157985302324228447588254220288", "-3881635312545334723385934042529227847965119946498991227666432", "-2401237782378642181099225359883084344956926417921483210752"], ["155407729794160280259705306794009041106738886635737386162585600", "-36070928121572802077837463677036722926785831668673417951838208", "-3881635312545334723385934042529227847965119946498991227666432", "461197513932975894446258092799774604673775030954889918283776", "285303694557737461833309193383714197064009873285649006592"], ["96137550905246279602705456962623557219247051570392378376192", "-22314016767893693447875153855216127975444631738709794881536", "-2401237782378642181099225359883084344956926417921483210752", "285303694557737461833309193383714197064009873285649006592", "176493141591660981480676045170019764670264514053144576"]], [["25057752053775116988599625790738220229683473665087805069157466112", "7160315191386329799697603211533739461010764082219440810556915712", "43372435289190505397242881339575573705245233320519661879558144"], ["7160315191386329799697603211533739461010764082219440810556915712", "2046077937476984060363978859970660706054712070106550322975473664", "12393781637799522503962154206249893838220255997234138713161728"], ["43372435289190505397242881339575573705245233320519661879558144", "12393781637799522503962154206249893838220255997234138713161728", "75073300225732235564914724042463315990040710324470687989760"]], [["1198431325899594519042676878731994974806446764562507127274340352"]], [["15951030968257653543531838721222172999680", "-310322493935705389475980639097029918720", "3741640271939508877420434609087184896", "-2340771112040388096647195695727509504"], ["-310322493935705389475980639097029918720", "341059382684845522710005073163854020608", "-15065969371985355464940565410583937024", "943555550267403593259757404524904448"], ["3741640271939508877420434609087184896", "-15065969371985355464940565410583937024", "10912043229694723677331100110520582144", "-1028936204659218733171057869295976448"], ["-2340771112040388096647195695727509504", "943555550267403593259757404524904448", "-1028936204659218733171057869295976448", "1153896738258975501469969561289752576"]], [["743351600046730777357986651346544099328", "-22592624155501427049936008931891478528"], ["-22592624155501427049936008931891478528", "33096248082836906331868170183421984768"]], [["696880300656580074273069757836084379648", "538261417014844806439069047995760640", "-88928449902812889091661686179364864"], ["538261417014844806439069047995760640", "20918734108955833595469868252088238080", "-554518678507585504859709889482588160"], ["-88928449902812889091661686179364864", "-554518678507585504859709889482588160", "2032201365875505316799384058599571456"]], [["42401412621047802516578726119150190592"]], [["40895745733662723739927516686774697984", "135191696670515350918771451482865664"], ["135191696670515350918771451482865664", "2468512508563056440445662377256419328"]], [["2386565266135811413263694252201738240"]], [["1189570032117440401627045115077584748544", "0", "-1295270296080972071705591311587344384", "-429122565472998048679620220372910080", "-183482465580584254168056123403272192", "-150082872187250202340044943883501568", "-152609114362627561962672280494407680", "-152542372606502472239583416522113024"], ["0", "3262177725302399722673757531492926338740654101498303835328548438016", "0", "0", "0", "0", "0", "0"], ["-1295270296080972071705591311587344384", "0", "124162468740965508275101933789824155648", "-2416651548611882616388960362543710208", "-57200842427828024469524732369174528", "10511198780067050433416507051474944", "-243437069705971981078054175768576", "-81378238704220659205047192649728"], ["-429122565472998048679620220372910080", "0", "-2416651548611882616388960362543710208", "2341360297160577016552529611060150272", "-152909180137998981100138546040143872", "4699798779703004370582810002456576", "357541823245131683310610090557440", "-79699992175431004770638804025344"], ["-183482465580584254168056123403272192", "0", "-57200842427828024469524732369174528", "-152909180137998981100138546040143872", "68504246599292373053559593045590016", "-7605920795351673330854820124295168", "627202359431217292817052087615488", "-44512449747913812774444358172672"], ["-150082872187250202340044943883501568", "0", "10511198780067050433416507051474944", "4699798779703004370582810002456576", "-7605920795351673330854820124295168", "2849287291798100535506891777769472", "-352795189680681041020390981238784", "33897702324391778859896115560448"], ["-152609114362627561962672280494407680", "0", "-243437069705971981078054175768576", "357541823245131683310610090557440", "627202359431217292817052087615488", "-352795189680681041020390981238784", "192953975126232259122287094005760", "-24751362278470748042439488962560"], ["-152542372606502472239583416522113024", "0", "-81378238704220659205047192649728", "-79699992175431004770638804025344", "-44512449747913812774444358172672", "33897702324391778859896115560448", "-24751362278470748042439488962560", "34815080779371987285861344477184"]], [["790819040134116664947401145461334081536", "-6543225343058953734723694579410796544", "-131056007608072903955560547066314752", "12766474407453575981711481223774208", "312234745145750037088609851408384"], ["-6543225343058953734723694579410796544", "9092518823844344959241919748028497920", "-426533136050449852074639159268999168", "11645465689474005934456578135556096", "364488506597973513284872061321216"], ["-131056007608072903955560547066314752", "-426533136050449852074639159268999168", "205741282042829347246344038130909184", "-18595195991006988957709352793276416", "1320493132539504568595975363362816"], ["12766474407453575981711481223774208", "11645465689474005934456578135556096", "-18595195991006988957709352793276416", "8741420997296287787077779620626432", "-914597249392965595432043723882496"], ["312234745145750037088609851408384", "364488506597973513284872061321216", "1320493132539504568595975363362816", "-914597249392965595432043723882496", "953622238927346637553737207382016"]], [["39017330892269917246270735615631818752", "-944776498158557480733386943401820160", "17472904923558580718856608157794304"], ["-944776498158557480733386943401820160", "561427358851009171290187837453893632", "-36234788282446209325202375949942784"], ["17472904923558580718856608157794304", "-36234788282446209325202375949942784", "29574502142721485044346328157519872"]], [["1057709232717513387922844416160563200"]], [["777943369306087879258737524837476990976", "-868592787529749488739645567897960448", "-643131297874678176934030196057571328", "13102953404030828692851931949826048", "2513883054611237792659618870067200", "-369715929458386361657986776039424"], ["-868592787529749488739645567897960448", "8548974345881042718349018692296114176", "-222517088842342078175261780002996224", "-13995906140610651267705994450305024", "2174577643671048568886492867330048", "-162587548957117403807336858910720"], ["-643131297874678176934030196057571328", "-222517088842342078175261780002996224", "201517772702669099450529524257652736", "-15803369012243626341213177131302912", "644119992552898969457810745589760", "10425943495322713856645605097472"], ["13102953404030828692851931949826048", "-13995906140610651267705994450305024", "-15803369012243626341213177131302912", "7565009658948621131586550770958336", "-888439727423400303783533088866304", "77570433812946844415593610739712"], ["2513883054611237792659618870067200", "2174577643671048568886492867330048", "644119992552898969457810745589760", "-888439727423400303783533088866304", "449958540113737323941885825253376", "-58000674502024900346578443698176"], ["-369715929458386361657986776039424", "-162587548957117403807336858910720", "10425943495322713856645605097472", "77570433812946844415593610739712", "-58000674502024900346578443698176", "59452348816467433748553053241344"]], [["45808276349604233036002819180869976064", "-660280739781587721396225010357501952", "-25085199480899088647151353574981632", "3217305184533557701961319792508928"], ["-660280739781587721396225010357501952", "700036609982582475296784695997497344", "-39625502330543018796635199664816128", "1389830551314511759544586009051136"], ["-25085199480899088647151353574981632", "-39625502330543018796635199664816128", "23428953476198145084652602756431872", "-2235147517456131760649431276322816"], ["3217305184533557701961319792508928", "1389830551314511759544586009051136", "-2235147517456131760649431276322816", "1860390686531231255182283498323968"]], [["2139793630061544411612022706265915392", "-63883394561872256312693885656629248"], ["-63883394561872256312693885656629248", "66033912666435575638733019850735616"]], [["45801012304053824533706953494171222016", "-11933216064547462176356201790439424", "-34347532378158379794492384153174016", "470284924216066396190765840596992", "152527291112812236514855560937472"], ["-11933216064547462176356201790439424", "645128129447261864229525251562668032", "-16735118593076703151467856874438656", "-1129167243853210336838627618717696", "174654089345104784760953060196352"], ["-34347532378158379794492384153174016", "-16735118593076703151467856874438656", "20072820453676490759423209678831616", "-1648646989230099583877009027104768", "72530400371847040552813482475520"], ["470284924216066396190765840596992", "-1129167243853210336838627618717696", "-1648646989230099583877009027104768", "1096369968507928352477778834096128", "-135692474647099952403885332627456"], ["152527291112812236514855560937472", "174654089345104784760953060196352", "72530400371847040552813482475520", "-135692474647099952403885332627456", "117433736306059899980855164010496"]], [["2716681558316794681399070024028651520", "-34016298605760896961550774205153280", "-1732181458305783786501256188526592"], ["-34016298605760896961550774205153280", "63032820467686875446457136582754304", "-3639588636877960044183170435776512"], ["-1732181458305783786501256188526592", "-3639588636877960044183170435776512", "4095085069717622776552024063344640"]], [["129539127497750870787210706568609792"]], [["2693548202834803991068648047705587712", "1390811171606428961588520408842240", "-2081935272837224304805221872173056", "20120511920161881254985715417088"], ["1390811171606428961588520408842240", "51859874730747653280988775659339776", "-1244970260151407830318457867468800", "-103605756272492457191839537037312"], ["-2081935272837224304805221872173056", "-1244970260151407830318457867468800", "2474231112881140606990973422010368", "-207935206695238510519425077084160"], ["20120511920161881254985715417088", "-103605756272492457191839537037312", "-207935206695238510519425077084160", "253101113864212298374458286014464"]], [["161834567000451535846586164690550784", "-1897340866051938324938389226258432"], ["-1897340866051938324938389226258432", "7733397034398821929181014369763328"]], [["158371425304586284110988893898145792", "203806120448549723846496881737728", "-123662421582938265872967225311232"], ["203806120448549723846496881737728", "4692050397519908978210064562126848", "-104373710727639181161795288039424"], ["-123662421582938265872967225311232", "-104373710727639181161795288039424", "461041643403313748264293528240128"]], [["9631405108096453909610080898121728"]], [["9303980649522473139573546798809088", "19257833981400874940001943552000"], ["19257833981400874940001943552000", "565421353761284870093766649708544"]], [["546160740979452251617219598876672"]], [["45509538859386437393744520775044908435591099278836938678562979840", "-21540177668514620435082512500578350285271971102634441800111095808", "4672320271313248120976433797727688916762441578729474297455181824", "-765653150121375081540643711052896378165480892409644033524105216", "55079989391470880533608065360826751536049823263718315177017344", "-9276728931739716670464761878237450651023046704724141397770240", "3874097633211399067428614415888432448074842039071299621355520", "2209259616254802532715115760907529647186358550571935435063296"], ["-21540177668514620435082512500578350285271971102634441800111095808", "14607898817585213030612026518628351671229389110367611645023223808", "-3102930817244646625053037574789618342795589498550326742789128192", "513803171022274627128484979390578309237485382512871849666281472", "-37947899224836117722397112120967472351727051044318183484817408", "6544589888407374187624274803321897810122889755116355329196032", "-3209273939988583983289928431990780768690026725393723652308992", "-2919360451067179662854731141896407941402024826065358294089728"], ["4672320271313248120976433797727688916762441578729474297455181824", "-3102930817244646625053037574789618342795589498550326742789128192", "659790396157785878295258685761462335383149272425890823698120704", "-109195811262632958737319601572431672362560254930238756857315328", "8054512111919408451038788080144045197465628118085531548516352", "-1387533457824806389168013789349752052862884220304974040530944", "675649472049787732936630724396890771552936474642739286245376", "605348511218714485540541268740655409386149464516385742782464"], ["-765653150121375081540643711052896378165480892409644033524105216", "513803171022274627128484979390578309237485382512871849666281472", "-109195811262632958737319601572431672362560254930238756857315328", "18076663063881418566989315059072416843066040236525911785078784", "-1334228957936925536679424442282524606940528341957379681681408", "229974648312794820560244413302928671875021176805420460670976", "-112378982260842311014396850882543597495574378430153260793856", "-101459910904128657436534377253787983476230499947249882103808"], ["55079989391470880533608065360826751536049823263718315177017344", "-37947899224836117722397112120967472351727051044318183484817408", "8054512111919408451038788080144045197465628118085531548516352", "-1334228957936925536679424442282524606940528341957379681681408", "98635617074522678681776282879312590071796718770856770142208", "-17025129845797738781385563975449240175622323249729215922176", "8391646748568351514574216826073817697762176788984909266944", "7717396019554605025031098267663693530829009558044328067072"], ["-9276728931739716670464761878237450651023046704724141397770240", "6544589888407374187624274803321897810122889755116355329196032", "-1387533457824806389168013789349752052862884220304974040530944", "229974648312794820560244413302928671875021176805420460670976", "-17025129845797738781385563975449240175622323249729215922176", "2942244083284317042070115949344257244674995840624046899200", "-1461133993596456725178714804249366930139658789376321650688", "-1364877777538808530497665028581030621724259079235506798592"], ["3874097633211399067428614415888432448074842039071299621355520", "-3209273939988583983289928431990780768690026725393723652308992", "675649472049787732936630724396890771552936474642739286245376", "-112378982260842311014396850882543597495574378430153260793856", "8391646748568351514574216826073817697762176788984909266944", "-1461133993596456725178714804249366930139658789376321650688", "758629115139897118926814392459380623444543904848445177856", "772176391404124003590394991544576882913050797325552713728"], ["2209259616254802532715115760907529647186358550571935435063296", "-2919360451067179662854731141896407941402024826065358294089728", "605348511218714485540541268740655409386149464516385742782464", "-101459910904128657436534377253787983476230499947249882103808", "7717396019554605025031098267663693530829009558044328067072", "-1364877777538808530497665028581030621724259079235506798592", "772176391404124003590394991544576882913050797325552713728", "902846022877111222918664490571195287837530807103320489984"]], [["67714054625091060299863910626290040832", "-484640829995638496226942974452301824", "-366677858514915236527169787360444416", "83089834772443895082910658408218624", "-20597098610562253417883099996356608"], ["-484640829995638496226942974452301824", "209131441127569036120872720716005376", "-32856247166646098838241869006110720", "5208085077941581177695069148282880", "-1111173038332153943462313912696832"], ["-366677858514915236527169787360444416", "-32856247166646098838241869006110720", "11849923951279973435620877725073408", "-2547725348190160282044238164656128", "615093028921555791839448795185152"], ["83089834772443895082910658408218624", "5208085077941581177695069148282880", "-2547725348190160282044238164656128", "802279425733459775335565688307712", "-223835565395460986506803018727424"], ["-20597098610562253417883099996356608", "-1111173038332153943462313912696832", "615093028921555791839448795185152", "-223835565395460986506803018727424", "423142977927923029466939341668352"]], [["1274606022626540471828358309148098560", "-110234440427186056580110558987026432", "12661407498025221184424583427522560"], ["-110234440427186056580110558987026432", "21618334980821531236475630742667264", "-3667997959105629542055491588325376"], ["12661407498025221184424583427522560", "-3667997959105629542055491588325376", "1673266605841351924157022273011712"]], [["24276986422199175826483746021834752"]], [["1740185260357574573196921587390847116343054204275453673340928", "-293821359672741882707543456606179274320412901130972249980928", "-9084081202588131973414614016682986317518746981770654121984", "23582969071918106919889638096863396760303889014751540281344", "-35055172280881943561095591210511571288124135823877267783680", "-71046701656874892650494189099862802581046577166936612798464"], ["-293821359672741882707543456606179274320412901130972249980928", "49610230224682740400018065499522231886267382837776148856832", "1533800539014790339903608983412220327086366038961095180288", "-3981863423212414068547882724473350899847659377331923845120", "5918886119639067507405395004093453477843500794779283750912", "11995871334295295612303849425954994403950334336409488326656"], ["-9084081202588131973414614016682986317518746981770654121984", "1533800539014790339903608983412220327086366038961095180288", "47420543763402904191597443059280218236845509399904518144", "-123107355824522096617086878433254868207993767983163899904", "182994327572234508271554774470419081311428670525026598912", "370876608214971467090326991230539946473600784332713099264"], ["23582969071918106919889638096863396760303889014751540281344", "-3981863423212414068547882724473350899847659377331923845120", "-123107355824522096617086878433254868207993767983163899904", "319596104458881887429604196073184626725554700256182009856", "-475067260103632772456375795055991043842482847560113324032", "-962824019950377081301383409591551778629215791972161159168"], ["-35055172280881943561095591210511571288124135823877267783680", "5918886119639067507405395004093453477843500794779283750912", "182994327572234508271554774470419081311428670525026598912", "-475067260103632772456375795055991043842482847560113324032", "706169125573334440075791114446044866497770598232917803008", "1431200702193287747471007400331804451290045307152874078208"], ["-71046701656874892650494189099862802581046577166936612798464", "11995871334295295612303849425954994403950334336409488326656", "370876608214971467090326991230539946473600784332713099264", "-962824019950377081301383409591551778629215791972161159168", "1431200702193287747471007400331804451290045307152874078208", "2900630140542506395021834184810328371509883852438728867840"]], [["15378620089116882600948768953216270336", "393313415956232296312565940550107136", "-263007622725264631723247197143171072", "128181809595667737771516152818696192"], ["393313415956232296312565940550107136", "102873654640306683069050089845555200", "-29553263317797005501497693117087744", "13000409995671622121770308706762752"], ["-263007622725264631723247197143171072", "-29553263317797005501497693117087744", "14445169849024288791323266454126592", "-7950177580025428628039137960656896"], ["128181809595667737771516152818696192", "13000409995671622121770308706762752", "-7950177580025428628039137960656896", "7210949545620511837710296018845696"]], [["450167400367176363741990031126953984", "-58909232746503026095760066467594240"], ["-58909232746503026095760066467594240", "22047040906040966576640856550277120"]], [["5545658987091284416384951789695826615458182649929769729130496", "8064391932316011563046817715228032108634580006920822206758912", "264042053351567683177308451947154618244683265921170295226368", "-308828040880933211578358591583884583015858029891187426459648", "-19676926987480973778795061929907951809320990614290729795584"], ["8064391932316011563046817715228032108634580006920822206758912", "12170755591282500134932821569282864231188783766893571010985984", "401558910543980745028127668590709787378067927511400997453824", "-464922601151747010867432807910709230843867833134153967075328", "-94146476316824877859798603243407047347955482156583339687936"], ["264042053351567683177308451947154618244683265921170295226368", "401558910543980745028127668590709787378067927511400997453824", "13269370428420155630929264091173793767837490457925382045696", "-15331815845851307364581227717638959346957511865255046676480", "-3535598168892164734727633587557154780777166572800046006272"], ["-308828040880933211578358591583884583015858029891187426459648", "-464922601151747010867432807910709230843867833134153967075328", "-15331815845851307364581227717638959346957511865255046676480", "17762954311837496180341631208214255160585013029092689182720", "3434065270143857294535329779642166308471467795434962944000"], ["-19676926987480973778795061929907951809320990614290729795584", "-94146476316824877859798603243407047347955482156583339687936", "-3535598168892164734727633587557154780777166572800046006272", "3434065270143857294535329779642166308471467795434962944000", "9749374538625301997350505295562504660464227452305190944768"]], [["9050680517288405075060127760014146575899485985390973639720960", "947903445010262505680499842180873816212432576240900758306816", "-272496328724133100800912668903796192040011300794921356623872"], ["947903445010262505680499842180873816212432576240900758306816", "99276616752297176889919806469701384152325887227424344637440", "-28539313508730697488005730457553786047597106254110938628096"], ["-272496328724133100800912668903796192040011300794921356623872", "-28539313508730697488005730457553786047597106254110938628096", "8204272488272237684663834232061176366381645664613830754304"]], [["1599290216990043429267906493105045504"]], [["1956311662619888196588433258711295012553221120704489496585961472", "47285802195155162214989839631436824748087493983936324778852352", "-3563107479981253001994804243515422947797272714929580055461888", "972929777706284307832915429222423726256741969930327399858176"], ["47285802195155162214989839631436824748087493983936324778852352", "5351041910001726531865938631093786193765901033742240852213760", "296798994724041505222547892710733214024824932193935330115584", "-138688040199153234307194463444128002596181270201701570183168"], ["-3563107479981253001994804243515422947797272714929580055461888", "296798994724041505222547892710733214024824932193935330115584", "41334230051659313586679431390157769292103348408534360391680", "-16532086525729511447720578894751259483182111800257801093120"], ["972929777706284307832915429222423726256741969930327399858176", "-138688040199153234307194463444128002596181270201701570183168", "-16532086525729511447720578894751259483182111800257801093120", "6736171735256761255853454745192491758332171010821723258880"]], [["74811508044801776020334639750962359424398561002465317957402624", "6112352200867337717191625823246098382342994231709302689628160"], ["6112352200867337717191625823246098382342994231709302689628160", "499399763537366348206502424680925114387484783152626057347072"]], [["292913495029588268174976220700044877271531971816433116885549056", "-7104182265164731705960904776547944295689087032662793188802560", "534609040404109810110239499966704361892264002829413362171904"], ["-7104182265164731705960904776547944295689087032662793188802560", "591211861111039263612124890371604140040567133932092483698688", "-68962391092147392434424136684662055555596582691152647421952"], ["534609040404109810110239499966704361892264002829413362171904", "-68962391092147392434424136684662055555596582691152647421952", "8460819921893230943941793780239132848890961133218933243904"]], [["7577840057515838523773746174073241600"]], [["928754552423604134500602092229492736", "42424676971986947115953998213939200"], ["42424676971986947115953998213939200", "44217263564802748319537656206721024"]], [["36436980652168294892078968787173376"]]], "claim": {"K_lower_bound": 7804, "sdp_bound_num": "45509538859386437393744547028116646694436394674153904964806639616", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 0.864277818635184, "theta": 1.0, "seconds_model": 0.1308426856994629, "seconds_solve": 7.611056566238403, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q18_n8_R2.json <==
{"problem": {"q": 18, "n": 8, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["102200512780182708873655465007350318480381557107326976", "13657380011627415358397270893335421676037777391616", "20209538121231064355764429102972342278511248132800512", "13621167756817336331618278870172196056887497588736", "50614823292564930204452980363534834883649104963960832", "13600998942061937041247951173204072229856505495552", "73940570611878507447757639319248373605849141075771392", "13597854670650441648535289212664557276275301941248", "106737588173873147169029409389439179563242258757058560", "13596084625724565308934872329386127164604237742080", "112777874932871487019430816106990175329859329385824256", "13595837138645359031836112383574101819822453030912", "111170561060408488042626868945031253443117304286019584", "13595884561682767502406579107334202757009310220288", "111295265558410845135287628652282397644815308244910080", "13595880834736641677726614698095052736582920437760", "13655555176298911768972379420331643273749297364992", "32494301043788790199032646307550738562546310834028544", "3771731311266658393148548121790693223748924631678976", "13661296262547900285094986103981418414985734782976", "71223727203697595948718422837220068319738182733135872", "10731631155907128039679200632485010311654974121050112", "13614595281256788722391353230900692208538901020672", "75053669588637317574134212233073521530083225962020864", "41507060941305948109059011741381021352814964184711168", "13599808975770659336971827088048863593605451743232", "106966504430473484101169131802377965734444569368461312", "67717357579006260464060170135814077628290372407918592", "13597082629166458200632300449320659925538430779392", "112784838579975298177669588937426385624801547189747712", "103055502469342858978452840678056561522447685246779392", "13595991768735618638407160223507214895826455232512", "111170375870877804444732661895531527822074941389406208", "112779629482654718436605334683864744306432918629122048", "13595860838758076953882584886326983746357047590912", "111295285142130608566351230931762579379505788698492928", "111170527434925028806787069237792543768903324155248640", "13595882698314786385160467960693344839269502418944", "13611993314367071389270272738044087677610314694656", "128715628755792271422887339981290688974102117574770688", "3112676870140912979596609919589554846317647803449344", "13657004059968179799949809468852646967512464883712", "78662469829339283107457451245578583397705291900387328", "9744381043976561410134674829965799767687650068135936", "13614349182806720923256039905189663050235589427200", "107202385328458814132077587638002246280500212184121344", "39192355626722992129568688566458796163485876134871040", "13599070001587007903540075848676701410710733717504", "112797124424501260810770679421756843447106253289947136", "66132820756734564058093177634856571790364618537304064", "13596993286784796751356994786421662113123365027840", "111170803069910576247993082006683387144655205738479616", "103051520389372445394257734683942858489824509434003456", "13596015564198983370522616182007059947672534253568", "111295093905228327625329105436885638756869318551535616", "112779589093905983243759488540227361047916617687629824", "13595858975480639885057771403548834339588541513728", "13597345121608097602285201911138163098798966964224", "84612653177584485859911667117699414455908569253412864", "2975438904772391963751781242822779398862441887563776", "13657759389024992008638835572463047037135381069824", "107939395326060490937860680246978268679171314494210048", "9560805129304061804364350300702521456366315565481984", "13613710108596112262081581900406986586838215426048", "112811946233313070252278031757767760453585562108952576", "38627327459942279343768617270530191178503849812951040", "13598984221791553162818023335546900233019566587904", "111177270399643494143813429275047254288244893416423424", "66129245879618352441929462439813955175643359813304320", "13597017167557390675335689598193577641507983196160", "111296391097569135843541911545451225564691554409381888", "103052231725280554035842266899637366479246958346108928", "13596013687910291414976855275913988410715800600576", "13595354451183735530069781365524540523394067595264", "109991135701527372824326997899551670899827123423281152", "2951798684177470584300248024826875318949664620806144", "13657250743308855951304416359012490013051080146944", "112911887747088907917252468507422503450082637298794496", "9521744108092317244599702679553780682596000328581120", "13613634494099474692872111655776233346878568136704", "111191744764375572958735022341301943652002245562597376", "38626116914103141161051147687864493184506049467514880", "13599008108432827693681340352912374455028594769920", "111304692889787000216914270208093588322582287582494720", "66130181206704918685077166029549378938770052150722560", "13597015263834043296047491774213172284866015789056", "13594352996062244748883761631818949877890262499328", "113174811111309949389759693524044752550376448251133952", "2946742289447136835113153263562316076048062485626880", "13657203040234698844916368331273913982093354860544", "111306914085672393913932626107086003049596906419257344", "9521802872525664402893080074594200718334003431604224", "13613658161743390692450374800937110174907370569728", "111320944485396954884876200197159931417920606604099584", "38626646001254846819606227665215058878500391761215488", "13599006178125086673888755807249963412345778601984", "13594198302071647850433265045844458320896938999808", "111661690348323228357414539402399167104278228379893760", "2946817124286449926590358255805491393891509085405184", "13657225373069669349862133398074979414843513110528", "111440741487386196621148382738048988884035596363759616", "9521866853570069922684764779891211425679409487544320", "13613656162210605142531851350126951825330405376000", "13594222021964036774972197485231069569957211668480", "111795738159308176230244828196972827356202366786338816", "2946822811363702887022956708939684704262941757669376", "13657223370188565166685973667558453377026471493632", "13594220158548939838252706747450839244912940023808", "13617697822719786508686642022775330141013517795328", "13599941490898861549746297971843145641977140215808", "13597817583910343578403883613380929616565961228288", "13596080919437566390073734198925443824838040879104", "13595837037446869803074117655730484254752313966592", "13595884564452593561143557259499175274056284897280", "13595880834444390394294830211050601580117148827648", "23958055619137988362239480965227424681925863440121856", "3621938840552394658318949621581177216052041686712320", "13663342975812569376797807086089844181754275954688", "83680605372970995560862895678976946372279947042488320", "10977862439324876374411286789620391248475914143531008", "13614207883751076837001557401456175357246866194432", "78869344785854337758758918559139184893653226002317312", "42648133460847647144762117312315582238989657424527360", "13599689754692643269317536961521018738014580375552", "107530906067175852840468076983378211990727507358777344", "67943120516915519252836904785075133684595740364505088", "13597073557264682605601881166625600329040915333120", "112776667517874101317210541179781645460477646051737600", "103048680305409609133551098877968325347689111312400384", "13595991887484717152491905425054395865851347599360", "111170267850871190906779075825605680619137143695998976", "112779518312714464290469398441513173413132210460950528", "13595860840373699464219725186271952530874562510848", "111295290973681049625288622019741821223490006833692672", "111170533253408882187735614032625798218463216796696576", "13595882698227761131981307825132486936923811610624", "85842481496830946499439579893106881271161358691336192", "3075531386139143963633172677438400359414007309795328", "13657727805192841959828602421517741924183166681088", "80878572394289566030522038286213252589989479191674880", "9777568497234863970815337788301165884680626168135680", "13614284620280926007713087343204210208213741600768", "108104693018752056424503530194859647318369647145779200", "39312315404583529840325507799432328462174067586236416", "13599055602875808760371937385415865388748538642432", "112776125928423327132068621324028570000250179258679296", "66125602045360181638634323147654209489176206141030400", "13596993591966693309599031210685246937108385366016", "111170714316634835688891230744245295012644293334532096", "103051444126749564824735745593191537907157935100788736", "13596015565526459006682595757889578813336269619200", "111295094495881272502787224978097771222531922255151104", "112779589700420701499334705706743472238012913401462784", "13595858975471825469291975645096396041348846714880", "80944207134467509302272262793684191771351224676253696", "2970704433011735558074653051850888451229886130946048", "13657859302287602792968990473976970190427156119552", "108333123828735826613203429627991324901486020888887296", "9563883949821602296123007935537881055915521362362368", "13613703868253908455175086578990872606957595787264", "112779819773504260611105399879023131800048910083293184", "38623560219431288841506059606798040278141501389668352", "13598984688761936957910559203627220877459194904576", "111177050082693081888642758114446756958294609273815040", "66129167931903760360250791488451758524323529748381696", "13597017170852759659645647956796532974556198993920", "111296379377674063304165871884757196850712779371315200", "103052221677356011278391184741676321275917279233572864", "13596013688085189396467452127519780821368104288256", "109593323517750833183143024385780506233033656356569088", "2951511164573588231401475970526379530249227779178496", "13657256898804921113213665029125323393069578452992", "112901643178667034158895261418138416787909529168773120", "9521671249055631730368570164328194997179316967571456", "13613634643036238710963763557553506985159256178688", "111190115357124096030094985196128046066869347364634624", "38625920283636677705081545592740039866483897217843200", "13599008132805625474315841386484316797827012362240", "111304582991595733170764560727093491286159383121100800", "66130142412827157564592893719394376187433408083787776", "13597015265474071031529622821454999290412080824320", "113228425416213829724726094875659917865911179781603328", "2946778619422179380965549490373512429482319563194368", "13657202259867617751539504226603918925746350850048", "111309438768744604328766301185379679886171998523490304", "9521821347844746666299674005376464981335593680109568", "13613658123977266744841080152299715315433685909504", "111321140327215283455931646387330912559141391683289088", "38626669580243202789303082733741653101794867743293440", "13599006175202514493240410652017791378030799618048", "111654939148097852053061500745745273778908827737915392", "2946812422049302738268129730850416936490705759502336", "13657225474070235199525684152893640297698224504832", "111440480059297210033549561706042096769684626678480896", "9521864944994315175018283984819037953328583750451200", "13613656166111954447119021564439192053850721746944", "111800497019643095618495760980535080366172919822286848", "2946826117665631613710510702801863125227485096050688", "13657223299172141154261968557139985072949664153600", "13598781678532099584561975536460824845808503357440", "13597704563170555342755102878259498526879558664192", "13596077116949323807428307690004148011537916755968", "13595836858934563980862440171190453074524454780928", "13595884558063115539555138035187147944721712676864", "13595880837298256627365743861443034744841356443648", "11014251975528119511123234475719962087345891640868864", "13614152102698575420761543712884522931929149865984", "43228845856817988618390632624292164454015152332734464", "13599631498302627008275844527354891028491629756416", "68171744988583886068407859797708202945217031187726336", "13597064431622895843301329376761645861500975316992", "103048228119807028888543783488616891977874333411311616", "13595991895356182018988633816760620799634450677760", "112779977797730404325579982931642094706822411571953664", "13595860833696066653243797412833092337271396368384", "111170337215849885157452870387109908722440474470645760", "13595882701159838947844138786832227785815499997184", "96531676273026303552550795077285950023793039000993792", "9973073111815699380369783148042914441419579931492352", "13613913020935713391101259249849042004888212471808", "109141845755693715064170568119616787155006665175072768", "39448637895033452209942036750847978745813439373901824", "13599039346495319448193387230092862542882606678016", "112797059123049878842467491593012850500355160673353728", "66132798309596610743388711944820216429031656098103296", "13596993287733680032358587320584365326616456331264", "111169949321813830420499233293822683519540737842610176", "103050786792766262835681551122290250575329286204424192", "13596015576968513128341940710411161879398813007872", "111294861705960071622701484464103870608301307128184832", "112779350659013566331703295583120725927705281629782016", "13595858978945797671314347550674448922795610996736", "109771053715903490980494633330284071901618565369823232", "9574956807867187671978688591741579951989441133805568", "13613681458324168013619082589894733497694976737280", "112776039594021184741252697485086103183573019070038016", "38623116851980646996027264013197347842946476179193856", "13598984743725788330228648633882437230115237658624", "111174430440762096936511937600673255025051108657594368", "66128241098018750565372241614306985964176724138655744", "13597017210036795668300260468502968140562784321536", "111296221439152393566555815379452253312787821468057600", "103052086270467197940745762727696746119459919397650432", "13596013690442136295083358198663367576362963435520", "113277316005563534280192914932829276203335413300985856", "9524335127605599615761843671859581180934103924473856", "13613629199080592110855555680860816853593466339328", "111198894703245990068425184537147506312473639389233152", "38626979696181257445765800440098610004607464594472960", "13599008001491942326361987833294173086752423542784", "111304797488877216166888653776541599174342712854839296", "66130218129979973357566378120738524116023061359099904", "13597015262273097877342767606315788230958765834240", "111296885701398701926483572908574744909819862444933120", "9521729478478371320672075242178871382966610933317632", "13613658311772489318958932793503692267036375777280", "111320408796363562670273309307414911759281614175076352", "38626581505021146148328890682886702300516538191446016", "13599006186119294289277156557172815961540882595840", "111443468265398747514739045748474397670440431752577024", "9521886760133291856506574313841605695306038652174336", "13613656121519383869490364116028356316717071204352", "13597539270582548968695149261674338016343265116160", "13596065343172160288523472907620919948477028368384", "13595836643626661769110151834923211043776430604288", "13595884461339351845595800096161455359505024942080", "13595880817940190379017894972705425411607294377984", "43247589329831230856675539544305210059970358229860352", "13599629644050685928512954244739778706465691271168", "68262513570837844746470869658770724873131830682845184", "13597060825512139307575996171936405998843423883264", "103051312189362266655642384419228554408867728814243840", "13595991841671312522084093884976206382966622912512", "112786498324893349219333440434549186286827420826730496", "13595860738940003583978384358355467872657469341696", "111171619218640026875378171686641357458917325319176192", "13595882681985476451375588951628330953957575753728", "39530537123165912879824793631239911881379232419414016", "13599029633990851196693647358644525883151486025728", "66125572363647395253826637223980240524789932674252800", "13596993593221670005044009986493714981665602797568", "103054637256188797628832840273715111526558917548048384", "13596015509946501919423754683190199406447495741440", "112780746907518760663174270904849985082766351551954944", "13595858958654423146276417471054378437961748316160", "112765808663139094807480777712903772365909107423576064", "38621916794593237428468315291694724830926417413799936", "13598984892502121520575651568531016490837606400000", "111166508298882439478612627657892044488542188113756160", "66125438122711486892926948915792341803687595728699392", "13597017328545714562953976230599798480700096643072", "111297424179112914007981271171437292660333761238401024", "103053117425888661339339006846434269263233311930580992", "13596013672493585316969975404262224537299711950848", "111203124173786849885581199958802462128341621682470912", "38627490031688186839971548061566744838743206255394816", "13599007938238669449288329374789085507321472221184", "111306007873856271757884807511106163406773069203636224", "66130645391470745500123679198003973560905826266251264", "13597015244210583548523327507541468929793862926336", "111319859747691147933328460067792554068774628404232192", "38626515399884368732025855822810189001083452592750592", "13599006194312950647731255908559446175918443200512", "13596033397634379136015959382281625388381290627072", "13595835193309478549765822789944127095659116363776", "13595884244905153707502637630897380664529037295616", "13595880694062814956766949974661914268884084457472", "68760728514099098257279252856848276411553119100469248", "13597041201696365708166798919807765470116118003712", "103153015368698168607116148357738211190141357289111552", "13595990073107193384849816768560553456621267714048", "112799944637659797875580838583883592066498797984808960", "13595860543573268926464021600134323032351827820544", "111179804450145834952110264773892864473330313070641152", "13595882559572926957690917848110821282290675482624", "66297594641937973951180083078628228254789037157515264", "13596986338796033439005421932226339847291742978048", "103075658112297832574525886150944271595477717934407680", "13596015144141166867165457675990788658164133789696", "112789553275514113965899073703503064301591648761020416", "13595858830684978941512280885061930363227748696064", "66138392026191412736032042729580204509734229258534912", "13597016780942805242744613893870174830544839245824", "103060476510986559696956735331441672062972912849649664", "13596013544409926213985274624967084800666798915584", "111315812088182259898137707770646784603049058130460672", "66134106104436622834165730214095944994511942672449536", "13597015097917263755134087014266322759361973190656", "13595831390089940490082685727562884753567910985728", "13595882524792138777659312389492858837093712920576", "13595880451613851766715191832122274633738511974400", "103425733019285965079909975228359207785271179723407360", "13595985347863205815627717599619314311558410010624", "112922750138632787299681488898667745336595657414148096", "13595858761437307999199013092329763463124148551680", "111196324680456568152135188424869187353374048821182464", "13595882312562913158860475242332939059981231063040", "103159849858387000445827693370037774740502704224731136", "13596013680529268284709413828560396247032018239488", "112805583886523510335028255198467386452910408258813952", "13595858597787982779017684447736075243071207374848", "103072352002747507915443694989476569759466046024056832", "13596013337757532235445570829977884372402652053504", "13595877248329682946058041124243999420818395234304", "13595878666607805412456336749940704849245239246848", "113278354414392441989865721735607129492392981802516480", "13595853622755567876343424020939916606206875009024", "111315396806915013892742913501043191095339034330791936", "13595880534368774831016603811525726159874472017920", "112931950705353809386192641129084676849178779894939648", "13595856764212283226815735381829883075496622686208", "13595873399533651121701578250726054038818288304128", "111674604736357148435419717894388985773256053943697408", "13595875193022161707250074015382902791475499630592", "13707234651668459303902945336794728970566179487744", "13628892450601030073521502087256271759296119701504", "13601681694987347347318708893169010241472844267520", "13598075413272183256169701731827451115131939848192", "13596146622298135882856704374545420880253827416064", "13595837114761982807580846619897055730317733658624", "13595884562098668138156909578611561547072316375040", "13672506456033886373984316239322770149496064049152", "13616280838590024928247766520325660360347274444800", "13600057750996491107324544985687853213505703378944", "13597148349581706715213427419095611885694889230336", "13595991839374729968671299086135008045671194296320", "13595860839336228134884794348951803037416503115776", "13659868320417253853920047396802792766702734016512", "13614708176551042338378565222329471660558513078272", "13599139491704868569817603368361522029489484201984", "13596993441205139574495481083140981950056459403264", "13596015551992011591001972896486247358441203957760", "13658267643596019307475058788588333940409825755136", "13613789779693868072083151003537458815555388571648", "13598984396208210047914718256620193826189072138240", "13597017129655520170518063769406039291787722358784", "13657358391085285846217997696656093617400536104960", "13613634336210244995141538622197575227024647127040", "13599008039929920062759956679402546629752385437696", "13657201533805275904935189379724365501127628685312", "13613658034859206145420379322753348425933597442048", "13657225179899457664308895386349588700026661502976", "12695621114672034782789840171779168512410655203000320", "13626603488529328897811679894120738186710065610752", "48909533341104167148297753878866127804483400829501440", "13601126372351949002737588330757347871962079166464", "68289710926597499464597804389176197022158739642253312", "13598061600837819325700940452896508467031683629056", "103124056320479173691141557588837741268296667460796416", "13596145311117916087056718060376178481256850259968", "112778729084894057473692832836513734893877871522086912", "13595837126231809617498664601991396949605780291584", "111170575335536725164090171565965831191873290133045248", "13595884561469258937227002757890451191380446281728", "58589291950659004007645679270908813930306956091719680", "10393910519567662110853868859619584828337046652190720", "13615156510460147920069574840276923813515887640576", "70057936474791465875792320392346943383220857778208768", "39932294312971894032316863946653611641442201229066240", "13599984703859189228078412547111903105998577991680", "103208282338511782267716882198273873458277257893117952", "66191471447497874953336180793322582475823512064884736", "13597145567258169385050447958079324372158969282560", "112782157570092055915327563076739615971443070805737472", "103053264056282177843828477883313631413764357204475904", "13595991807696527676470314276014772534910316969984", "111170396313883194636503504781982023800666838282534912", "112779650521791791022092799401173402078555567799926784", "13595860838452317474101515566695996388824907251712", "73414927206241969036153252527578944962221293241892864", "9658857821665365099012660388206853198022950250348544", "13614517606492531029889635862899277585867887083520", "103541596265587889755203584618686927156536730137395200", "38692228385999339970961488404914362110543206325157888", "13599130993993191769323350909500598384028408610816", "112792043348499473226953972573111869676248367909306368", "66131074123087282212399200232118160533731608126029824", "13596993360620253717856674920061843455264696565760", "111171586467348135877329726626462287941675581217701888", "103052193535333846851002209871611539309306714989264896", "13596015552481862602051553485937782664846819459072", "104872596535829190876453181113758071746471896144674816", "9536104458500037598035197967891912307797428522713088", "13613760319481594978203187829601588893948305211392", "112802810747467274392766008703529484270456936570290176", "38626256350332289361725709133748083177827201655504896", "13598984354552267370930941372871160780485235310592", "111180125814189001766448244027270412416727708938010624", "66130256108484874579124651366440016386155474820530176", "13597017124848991857471924792888901875531155243008", "112829232378823519382455329353075197816894958801518592", "9521155920381318929787700086512267528908763998191616", "13613635696524411132395494964292415644932216193024", "111196974083254434432131918831514236023944564604665856", "38626747942360769686315073274660768017728639932039168", "13599008030217102888922000112425723051731947880448", "111319057991727760507360085928070275227379071864274944", "9521891733108854333292887698961245709073692695199744", "13613657980101333980494341046937083396600516050944", "13600501512592467441642317876575260841132641222656", "13597993260539308824680175812893351334387791167488", "13596143848256182153505673195737880053626724941824", "13595837076406892043483376048077930860141822869504", "13595884564146833011465381347242573053306639220736", "70264461644803700032951663895241967878925292870303744", "39999306941596693018042043843815826948059637062041600", "13599976943952195879271317622206508973839641214976", "103262784705482454763493053421117402026112041145597952", "66213884865243039499705345721395224537658573277102080", "13597144621777956034843023156866304220857880281088", "112786569047277822480193191802526102248990722372927488", "103056947256087377971596706672398151006406092825559040", "13595991743589145955187635391629612232934118391808", "111170070822191480123160284081199447783834174418321408", "112779315538558375610549746445070875848190395882143744", "13595860843320605810591014695173652487023211053056", "103963108729716770354496725687727666681481375143428096", "38750939766147267619893833697125258955070615295361024", "13599123752328852665705723630864806987213479870464", "112811477405917141476364362538790825068430224160456704", "66137754281342695766122635148056548677970629020876800", "13596993078250944003372789998500961715994851540992", "111171292787827423156763463008044699519230804026720256", "103051941186895858827468292396907855953221844140556288", "13596015556874349846718860790015792864840474689536", "112765808663139094807480777712903772365909107423576064", "38621916794593237428468315291694724830926417413799936", "13598984892502121520575651568531016490837606400000", "111176863957838081988509838641301752831340555855200256", "66129102081189421344686651848183860148303265441775616", "13597017173636713937852289771287066548167730266112", "111197531027287123344570572556775122635250516845658112", "38626815147190972988808742141988644487364351275040768", "13599008021887239065642531398504400357795962028032", "13597872575282989348265491204719619587715132030976", "13596138082511972408820122246668010807647117770752", "13595836932757462028629515181374950218801356996608", "13595884546346220570079590392251782860657752276992", "66501130895218559418484637795873345923207661130612736", "13597132561120489711990683408146602276152508678144", "103077743103031755955923052573461055653578581890564096", "13595991381716121265211663666341256344364673662976", "112780573137624901019198084918501634374623951696429056", "13595860825044154425336109100853287704611963011072", "112938406043887671208466730498192976988559641396903936", "66181360639233968998646459770801597988071594572906496", "13596991236417422103928365056234003151324855664640", "111172653619649865353097251811213059940553399639998464", "103053110500790169325678525565489124927352300667666432", "13596015536520942084039004568608757916616427044864", "111187888706030733435352336701516200373616559955902464", "66133002467664750807924894015644927534011001513967616", "13597017008750607574705514300938937602158769471488", "13596115423984830896847224459591632173822245863424", "13595836776325926330423272000886532968099979722752", "13595884418638068416468947554355309466448539156480", "103039613924014984754593666882392757187901085234233344", "13595992045321829195857947130876267158734786002944", "112786306772185531024714943533027670658684293956501504", "13595860741723484328768009717296613549793225998336", "103066201320438790420738546218467745766622260434567168", "13596015308689970476127131136083760997625562660864", "13595836392592222108903609757424623653673003646976", "13595884166725359049379299099005058849254808748032", "112807576600297240014253769847122995819058881049395200", "13595860432706222311323328492872929406283564449792", "13595882343624120007658625020182524222437213601792", "13630597369324038293627108277114133647984185835520", "13602033535561219116359604007208208516103991721984", "13598149912326525023593831413480192973693253582848", "13596146585629328248263935929031853126647577313280", "13595837117198476130141312728820643803942147325952", "13616682099270793729501141534470781410743393714176", "13600141707163200295043792087127136161099719639040", "13597148238001512303957288689573180927936894599168", "13595991828197269113858562236716777374620877586432", "13614788655784206670611990073662756180389559009280", "13599139067828266757083244373122428248255339954176", "13596993396807081021717403023264405541089500463104", "13613789660659727743260480116717618041310156947456", "13598984314249573542932672306516588791731171885056", "13613634202500068853951638269466333856973509885952", "13601968968382906820744763189940455125683777044480", "13598146488258183521437029776231902414494532370432", "13596146478399289340072769443818885277568173342720", "13595837117708878870770467077401850745209980190720", "13600125910494134565706311113145301941446217039872", "13597147835854263372764899997985860425406264377344", "13595991830722651004144861554685565748645751422976", "13599139695449691673923629262075015925355692163072", "13596993443989084137427922748481382452934624673792", "13598984285290210850723151582680340963132323135488", "67809518064789492128518717522590162702250291696238592", "13598080775352860466199356790556971592137345859584", "103136518484753859501409102973467681167127618487582720", "13596145094520832133289878228882377227440071114752", "112781559650381652085575963976156519496039627283759104", "13595837085096021727352802637435120194902359539712", "103039613924014984754593666882392757187901085234233344", "66122054842974890724824028460608178429245595152547840", "13597148499572866673698355686362039347387937325056", "112781474829529807708039727326966788213919337636954112", "103052694025066316389069427024887451337433480398110720", "13595991817618530042409744806932367112409555402752", "112822468102107121026516262654989486562548491722162176", "66141531742546835988778744855046882112526381442138112", "13596992918603463928649068965257024223683589177344", "13596146780138840605212467310791579615612498870272", "13595837086328668569862472318558272390984804335616", "112771719426101260175143878035298568426132494616625152", "103044549014820741869870090420841743848343519195299840", "13595991959403127990845191773137665177613066305536", "13595836490815856332850120664901184943016833449984", "13602133928709584890588241580153423065929320759296", "13598150223543329450246730607662726664003841425408", "13596146545060436541006880263145843792016670982144", "13600141164987103346529551845592427112763502886912", "13597148136354784485020852524642072252522533224448", "13599139125377795186662188738713922914548363296768", "13598147860661262937170932403479926453840000319488", "13596146545180977710395112246231716023103767183360", "13597148036711444798948254467920079604766216290304", "13596146694218183719559703849861524580653653295104", "13598149857035215010227193919426341266782662164480", "1115954149995639531094208254628158460506551615488", "447028339582169036291811135040497029977959563264", "3675716239838026468876902308475524073182562615296", "6957768484531741130708985099474826533669944950784", "388563111218581033657751582845511279200723533824", "13732304713537824961419548674137475181371937783808", "6982590945763997439605794217678160727355286355968", "360510906497561047937383219855000801860581851136", "61854444693070425278135177135340964349518605713408", "24707700415464933975408477093173819213968245260288", "329383433864756890547358572460739432789959507968", "214383938110165430214843842669378798132823632904192", "71071267796595294390173930611506748491095930306560", "322551146481380353331655537166639651645407887360", "987594591376715936213081407268759548677184525697024", "319409850104415761739559744955048890255529151037440", "319916596968334354226460637948558108952195235840", "1637300485085702337994004397934687990761871619103661488707132144356308287488", "2756921945115133260765267545060875337658026795466752", "319247764691383863140038607735830288092597583872", "22173326556440376946539671636452790550006845958715867136", "2709166997192244145328346254622496528490182974898176", "319249072591595050860723776587974189965773897728", "21502740069531640031894097240709231034400404481886912512", "2607000065026968027054016609173728802646041777143808", "319252021409416517704707995621534335153771380736", "4024031327897797509927244108412406466255488286720", "5978249288009763368430054647042364778277920309248", "1544193700979932271128338199187337424933062967296", "483156770945302267469428666880146266522027819008", "12687674812587844275529214707686691792190013702144", "7287691915220967727552116443405278010540057165824", "2967681225012966815199688369366415896019912884224", "387583215836878808536275951683702289355579064320", "49649506353682245387698099365707251264742506889216", "27398001965297558257086525598225370036328233697280", "5104824598134652307628375565947689186484270661632", "347155263645543677940592380669268810954960797696", "196418960889899708690250738375556069633970373918720", "73293611366901356733676059708971053187562515464192", "19399003022541859567499347995376772216765986897920", "326498111589846317784703537604481244764187918336", "949603089976429483973164057949831557733185786740736", "323596999201109665163017638310378745828887163305984", "56555198262990953999017246161920574345633649917952", "321412814683943483718411632202870588837508153344", "771355910278862714890835204684484153029774372272865280", "2766810871235026882823593671410577325286765644218368", "241427008514293370775045897336448473453715030802432", "319633414538292544424644897891570998301568270336", "69332069866355450791643740279903605917027565407324602368", "2708941867557769370071188533779376161610133363752960", "2757031575779114479559504818452175810542133087043584", "319248419468376347911200394653004014167764500480", "21701325924781011653262718852878318722986360102585368576", "2606997172683668719622897875321603621803086546206720", "2709174196623085666258822304235931202009260986728448", "319250546965396365065361793279206856558945239040", "10848796421300813973515403542728396028953831145472", "8073750148446321617685778139294733978005994995712", "1243907899802527992306491256437277235214899216384", "473230204734420125908544549245780299299415916544", "42104907030475761899370040261847067214983968325632", "30404379902515454175436649020801064720784112484352", "2550826089374586786875923692833152805322511876096", "372520122903854879007021186758431483565644447744", "176964111681382919114510810167749945372737315799040", "76428941115786396561626230203135632800273494179840", "4753225814256250659628762391532354060267674402816", "344356120952508363662170454997139738713806340096", "909636603008809386922820358311101245846439424163840", "328515655602533675527077096366324885034730489118720", "18004762955452798758236304198945182867399565639680", "325372063530932601458255735867243687868331196416", "283180983596859410420818115305075275005435476227129344", "2784025962390571409811384533666417469828706779267072", "53386347178273912912178531135938565971351282122752", "321130925518976675043743417369405906896994435072", "3960762278902741477255497553329241845349746645481291776", "2710689917170559744834567036137535181151361325596672", "241366175612864664558926836502607841050714034929664", "319634179027077910962167858447062940844078137344", "20994678883661587586660929157040277761815740200043675648", "2607007713880316175319916788631767339701987040034816", "2757284018612992049554587113955924583730748070035456", "319249890551566033839337290559473435841732280320", "37230793678074773134177721989197475054464658309120", "33578780140014627797700117250750034092161834680320", "1150437306536435527717495626285332536693643804672", "453059844876343751756544446774980553192945745920", "158854772577900484955948809641781079906415854747648", "80386794359467067765708106685471738227348836712448", "2442091866095236898186752467994329896734087446528", "369703686884798825568170344515252494526786306048", "853529528652054627831236866131693864703389251665920", "336504389401046499204448945105779811016110443069440", "4654134984294702073607185442988523531670902538240", "343161151775439123134586139171287565277201432576", "127407222702655489026055789983869137864899600654008320", "2817897478790270681429451969358778342339016602419200", "17657752081122214868841132310594097493901525909504", "325087623346349392032762149246835070080533921792", "616276110858311145929076147391090086304221425787994112", "2720795258706130045374332634486183252514208087015424", "53380907853101296640969884263295815875665271455744", "321131786362662017934021734345755715027247038464", "1927004802067087156535007161996143376138662953615360000", "2610214900766552825828006066752083162540188991750144", "241381700138522851202814485448947192852784667951104", "319635629836535585138751364977196898493617143808", "141530591932629695122207742218377608384892756819968", "85694929219771288590487388346078740276986492485632", "1124823265670177110989063087946463155152977133568", "449372495090120444634438762601550059022875361280", "786829937455356184004319825667181368204615682621440", "348139424189865386300007150977705695578593836400640", "2412492036467075466845443358700270142615638245376", "368400610270866854278028580850022020927738347520", "39022227636869296463304980794425811704862745158483968", "2966505690970213458478470029212557289233043815399424", "4629443652481553640071927392205665600898963865600", "342851178817330620335286677196859008550176817152", "176085665035397964532134861891193878107580194489368576", "2751158826605898365235145861499260097633576267284480", "17657075573315225123559989157492664704069892308992", "325088533131127429593941797019929505015443488768", "430706521026502516289621486664504905700620447179079680", "2622556032080194376422465889159415554180331868258304", "53382900077004684129792553108814812447863719591936", "321133206181085886695044276628087063077344772096", "696421061669770391242308157408272030421742878982144", "369355034315194170064858239095927237776228713758720", "1117745239477686909370507485262361156298752393216", "447570031096456210118960980999854765623790796800", "21520296179438063044591199674663106610694859224252416", "3161999332398384298844106944905946207809031989362688", "2405386554173475323826604869787244178367731204096", "368054017584006185324416778828528580149903360000", "40885548415716948602351841266996188051277140927184896", "2901042013411297725249412653227268416882123131060224", "4629418622472988806867754832552064216719431827456", "342852072974002702930402757366531729673976545280", "143318674609969068936474514229840418053484097568768000", "2654972747690817599077133503314578966563311199453184", "17657480388950048277796145453850061098394220232704", "325089924818385242011275949711772668651255103488", "10055191441747330973744808004658150758095979842371584", "3798349452685897637319520473046837665076932337729536", "1116078015553087233803623361265789186565512101888", "447080956609691534048761207448226159772739567616", "20841018174623545491016318654377538683273848232607744", "3113519400689027944521188832979520383380530780962816", "2405395317151365403546597750434785193929417424896", "368054684655776016231007415962823990267451801600", "37797712682533108756636339644292762554253222686490624", "2799767377669913943731704411904662964352411863351296", "4629461445342710479334525006594075495555458400256", "342853538657299061246923015820534248414050779136", "9508634286959242984017915546087527516875790114357248", "3787955193956182193154837258944824548230400386793472", "1116085136192173586111448579141260797885074636800", "447081101009379598711747115830135862286629208064", "19678581716788981656732290647462254816487819001724928", "3004694945375080550560631860097667451141856430129152", "2405411716718262788963500922267187806036872396800", "368056260455785087769092402924013052060804055040", "9140480358088490331502002293139919092590181837963264", "3646630989969085388269524395461971381291746041266176", "1116090412607551125767709409753949715257620430848", "447083146015001976453337071615444405981231972352", "9212432479287427211922790102806873111932090449920", "3254878828506943856870772792231158742443335090176", "414924391903836652117591052710280961422390198272", "35181766677087418798023358896948995773725543497728", "5330192371859613512858116796869058735327242354688", "366374981886928925513357198399596612585284173824", "173731834562016117051658269898869506882104392155136", "19652465176077362331251563341594210229297986142208", "330516844695702346643034281002089083972794449920", "879672205856040723647267948050942767041321747087360", "56824235354486541184550087177664896368860553281536", "322918588133461140351642960717126856104577335296", "1491082408991496885318386798178869887944898116608589824", "241390540078653777469051411455198921639684261019648", "320020194094872652958601576406274284761062047744", "78423439181707360290924299831795477431509230116973757228722899419734795616256", "2756921945115133260800761761867265760899934485217280", "319247764691383863140038607735830288092597583872", "24088296758982087737678386992375606085671420735831146496", "2709140682856645136459753567892636626474382387052544", "319249072957008362138203677310251982275230040064", "28433496037593240155010961796884199217430469279744", "5529000482117224665005999402704010871060555628544", "2627359436236994083933872472196357228805383782400", "394252706372836962807602364925702813927807647744", "147334081209927997972108377425963098226253210058752", "20059012327590675436885879334958368937133656244224", "4779040858230445114764652436725071909344069550080", "348772127161278307246566571747338836701710647296", "815407593080950812146974061886450681288571930804224", "57115012420112182089842196215813229023293578674176", "18046040255166940618857038699621321529820331376640", "326910621339498189058882094799778964450121351168", "583700458112993826723247475710904740541706861564395520", "241451304344861528377712433365696893196756286701568", "53381165901857456304096448891238760243638946496512", "321521463231213917314808443992193555128482004992", "4460365679301513036568723738162082201036154247934115840", "2758627033880250679057956475557755784349786281345024", "241364528110688487106490372726361485322908159967232", "319633524082401137325529195947293139904885686272", "25217162453312219176743048375286412584409705057053835264", "2709127043279838182756673500536350224070684367126528", "2757223384647467351511894639573673787148065923137536", "319248416896722576149291286913637566541631324160", "120976137153161632513710201873768115258628002283520", "20672216628606102153141191139911962473499094679552", "2453903605061631773904398792268396657578069721088", "374681337980632039918593535943778629864503902208", "732482144002724541531316096736807320999377948901376", "57571547567151131202067516711715383003744881868800", "4658332663947834037652635541826948290854197919744", "344865068389822589239631586062797519318161555456", "186461410193064336447052048575425687307104799248351232", "241664272632574802299224673702409020579099936030720", "17656977049446169697290862648423282396804312727552", "325487920818202601009797646632994335937471184896", "646171546799032772094837823019055228080172247742939136", "2768734885508247688288452568156589686306866043289600", "53380693932851152566331907965717056560257233321984", "321131130091808403181620188020754211181026082816", "1968756723117112592120356552119163309026395903127191552", "2712568283236077062593692001746099493067745371619328", "241381058915449206114355168224684338147680415907840", "319634152927943478256164869435665462650392805376", "639905671819297608520746705699871810330123246239744", "58233718406145437321703232935053310896426071359488", "2414191587908471674796130075117118085885134372864", "370351638917438486711225623335812371120308355072", "45771365970141138951529296452645408613516297954656256", "242630855308545319562599585347236080502799706619904", "4629362669752895804175075381827029880045213581312", "343296600220824157955397155962868257694167334912", "180104845541832664177681679163343949544596355959226368", "2799779050274937262701339417790156634995389552918528", "17657036061708359718728662196969800413701746982912", "325087866048024594681009029679777369274277953536", "433283035470407086616715152269394254371779149209534464", "2725877905132288598632952071593719902947552247414784", "53382860732556728235194728743388265718196656406528", "321131715689563533281186726802849664383770951680", "24960183497542334349257851840076723313865508696096768", "243707992225678096415407193458572982916377038815232", "2405349502206639001676864860870237375940448485376", "368567736999250312197365344515611597106755665920", "41092029973932360521646517021243109101198196252606464", "2955189773283081815261752978561052963086360960303104", "4629415988529173637237410359715362631125691269120", "342851330547067588643485317092076416493783351296", "143659791291643084650713981938609562407703579031764992", "2760895218411452533465676329509922777022954825842688", "17657475223332104361133863720218915198461217341440", "325088397663484282368392112617833083612143026176", "20871386635511705773518253808590319394487344773988352", "3176510309516917917691328943003986394835663271755776", "2405394913203427364048066736852151905875847544832", "368053821876488374366973218544258823880125186048", "37816800311397598391340229708895819541779451306049536", "2917842524793047384656959555642185176824467559546880", "4629461159147343755276314389800801636160678920192", "342851839671231634225413604625699521452052578304", "19661418485563849107718171990624775814558279530446848", "3141678200792092658596471469965939770931309585629184", "2405411973384830032872816702839137148143325413376", "368054294691243427689334415238387001546952933376", "106971236882926756048810239968128832208355790422016", "4838257151284436005798031092165817802026330882048", "368953519998759300711395731728033476008141127680", "735872686769651280938887376634131382307396436099072", "18089309992813074543015868833494819242404520919040", "330997885454417931196460857142008912929905180672", "428438617949287082093513362844783996979006913093042176", "53382935100464462022324726094258327153224550711296", "323036928179649221515252765395065078229241954304", "2917765024203984110522492651976845006043412410413350912", "241371433561667949076166569217210026055611055079424", "320020227678702637152337237324594068645484691456", "28887629587006286168688653499989230042561955015939850240", "2757185080033524333914746946711438262997541174902784", "319247761163260040202484208742713319981796294656", "650913437813556493331446017172171744289962281926656", "18147536995552439821867986894622426180150590701568", "4662048106443974179552587609926214776087717609472", "349412040404931949231790960866111057269222277120", "150244773960265078462425199670221103189447307322982400", "53395253793538658264060598316071804819607809687552", "17657380102661819186830634306326996700948278018048", "327041025995129129920237793526684944390890192896", "673413796705980294396884257411040139937967144328757248", "241437999183250665952972182772595711982523677409280", "53380515538905498964912787600305729003243213684736", "321521486825397048972042888710280838523687796736", "1983306273619427372600063919711646045309793616156164096", "2760759576631374962298303298949130582847180601556992", "241380841808501246769353194682894610498145600143360", "319633495474843716709470274191052687500763987968", "36862990494965393419049342798139674712975237080678400", "53453683491053052616082242125699285769882733379584", "4629475823020941039338479867339183865540160520192", "345024283886279668966020100824743934005054799872", "192316707250855756179466771237486655383034799056748544", "241654736973481891177246731409794418575573652602880", "17656926142809239141032323586476665273437971808256", "325487938116873216449546869354132128593774379008", "432283863100215734321670827278498331172812440226234368", "2774617269629627112278552126759192766423240584200192", "53382875934654369142062783432691703003968062881792", "321131051126991757389812081992941651648715948032", "43004999250604587198588382574899391737788341195636736", "242713618476794498409615276069964634374578773164032", "4629392788865313088082163231834698725951237259264", "343296434592072415879318936390327543400153219072", "142959297661839042769270264468167065769568920913575936", "2811133712730357600469106956269193685480763276918784", "17657485857757425095803127559868999021234183208960", "325087713582981459972658665148737677643214749696", "37612998025748487507553114939584994674083147397726208", "2974979152526394338314797561087622068654322244124672", "4629464229918809517447979298308860745945081446400", "342851065956588420204834203776965040585524117504", "73461034464848009722117901122576218046813219562979328", "17659549398228425444330938104946919393382511935488", "331145343626043933386943632720175828438408495104", "411629702412496400171821937658256661790594627287384064", "53383206714048840457444846758850799627202977595392", "323036918233643369860035888041935808027263238144", "1015896353376023771809624149669227400522510050084782080", "241408820492365428134211341986238838541438039359488", "320020161968080421959450944217976535482017775616", "172548864528579975041104070426439199387585265174315008", "53392801014650488042328479740598538066456796463104", "17657111865482237754262795039993229666967521067008", "327041118014155739415311005204733467069234806784", "355731732667013746208002172542963459933207690230104064", "241515327472014327637145698314455447029605552095232", "53384294603807186846179143251235869300751117320192", "321521349734727954574484614992386606663618002944", "132796937708522024819413114122735492552430766033731584", "241790910112467874188667643001048616279170290286592", "17657652757607513933914339217699685067652482465792", "325487691214289323904514503239031365308833071104", "215339647916971142862140231550415933378381356589907968", "53389518151046671518567551245259865718006678028288", "323036687148727289162227944210328573806836187136", "2405117727118597564296541773892929594934928867328", "368011181397280501252403329078877460031076302848", "8934618541295698016018594646147603686890231824384", "9605215337423739756640055189989458115885002653696", "355499384391891672675460374808332068082633670656", "39149732007588776619139806137270819224594776326144", "32157194596682319316116898962748396891946822402048", "328369334174958365718608228151401267127950245888", "178852048197615226727783606975828585739012299292672", "76082085667615070080207099806426264931774903615488", "322454763682750102739911840300690343778104377344", "840941915865545657583522672355115729336018594168832", "338501999830460727448509110626343454086370311536640", "319898525464363065759248196912095420623387361280", "33529360794907957633459046699277527854373575396950016", "3003916297709600441240633788496665767182106286358528", "319244725022197317534221886275523521876699643904", "20062737617658738943615313344859153844399500819095879680", "2709201819676145335381571261549861594510926725251072", "319249072108044481261475054336995950666927046656", "20942057985414739873004523121421604959263183271521943552", "2607008527299538107349555403057225572815066563084288", "319252021282513827870818005334580818729460826112", "9789393034934455558377728417264880894883613638656", "8780947663430796413569588936292720437472327106560", "3188483872091205289103462041063224177892496769024", "384109273891221019619856552593172150695151796224", "35179388130043508803493247505398272037308887728128", "35442815192245923432455417485310517879421026697216", "5330246972286145960503187778425198635769583894528", "346159699785135906363309949886640498146002599936", "147036878960353777408789709255917564076724005634048", "83794922762709316948438792062887509656758265053184", "20064533880243176115290768605456903066498669477888", "326315940828026496095022504777553539803429994496", "774668646916798737761072613404631629419576215732224", "350574521753489857271996381578651554358651728691200", "57326177606678948474185674955046880634916304846848", "321388250043520225841097320247715275541867134976", "31542036600400521769924267555263375682541372479373312", "3020968786771948366728925961618980815194731837390848", "243212466411412464294670983615645173969950408179712", "319630307990381130319334999711272089264955850752", "15752985406230742569917624778102185201023848194519334912", "2709301911360825513036036382347216726165325501956096", "2757404517073949015469376066866958274663583722766336", "319248414468540379602590739150281271029744533504", "23139798594595304161820731256021149077528317987657875456", "2606977704131827852411701881135568146623110123094016", "2709153172094752947730914959355271819673631247564800", "319250547257353485274977674179862884857726107648", "29817551901063736123908922061160070230170738360320", "43284599509890373228466059178843301284729858293760", "2616138435626059731195918891542869376830223155200", "371166889595630140515967278285237531439811002368", "126167088814828739032887927380343664019452068888576", "92516224900752732337277026326574050843846674219008", "4805190225262823459311718217932022403351439212544", "344086544177444514561636765523438638197561622528", "700830864902262905042413833728938092046062253506560", "368126534093218718506649132318622047753538386264064", "18111571209799350216346645663255912013896280440832", "325337391799999697372468956140752471309791789056", "28738847364352749606046584042149566920595935342886912", "3049456793430483127479702282270772771066953672425472", "53475604018135156562828097805245627899251479543808", "321127701367013962690170230503745311719450214400", "2544944334015391899300347580521231099094283617495416832", "2711722382350690828083665917197170893888227708502016", "241374358713460400358717131141834995229651692945408", "319634164676917547941014044935581338585454870528", "27948118989763401571001791706036161270907790525013688320", "2606927174346127268584651602578971071902953211166720", "2757193926512010928643152383006796998097983512772608", "319249891759378238888551408939129083182345879552", "112142898833811957651310390854522435171932121858048", "101856663623366669249992296517826656954469132009472", "2457830577906749421915739544768020364374916988928", "369345638268809674841711351919383471855956393984", "626347454631225843330278901499229693732095149473792", "392653125530430910491072407772734752555862027403264", "4663358105893885571290889956178020034856720793600", "343111116868200684266800491003215149754675625984", "23170500907557110164193911785342781021164260435165184", "3129253451777509561343731591485197456000777428402176", "17668768310342617052786563697193913452456031813632", "325083891814447028040270111538392843468536807424", "543002388089494002652430639523069610607887026390827008", "2722417149909294389599259394715331613369757887102976", "53381531800777608611579678696638716707651035594752", "321131763781944178346768308432864130929944166400", "2048642322706044958653150589293764245148671348888829952", "2610004989270482446960293249116254811226567719518208", "241379904892077368957320363794402069172716543410176", "319635632984494057425637902254295581944937709568", "553936974053643512649539154001541493936725904326656", "427702177801267666402626072242455312551384144936960", "2415605954072210637599260484185458881880184061952", "368328104873595686910818215757177138201271205888", "13722049757761770526984726764134731997026106298335232", "3450084737316353308656186302244086474535049818537984", "4630456502494686847871071826617860263096642174976", "342845624933575471066806985470294591285577646080", "171923459429032442380294497186172235295805740175851520", "2752199848866959140955308033994565576156219896233984", "17657118438331455717881777576328156804897908457472", "325088518601058690380361354166207465950103470080", "441590248594055645559078288976747343412058929579950080", "2622162517234138871352890975453427439397488681811968", "53382737004875724453264577257781046555948496191488", "321133212082378904092030418578504524621299056640", "8464132429315121453013449807592956812780948533805056", "4088679137617346735348636403114552515612507950284800", "2405801345376229008580966610879275902345234350080", "368044308090784253082819105707710261639839219712", "41765793442352240818470269608554525567952706793897984", "2896710176678604742144921399005142996683647696764928", "4629407574950649108252391992628668844023178330112", "342852133567588279394767781103555575706262962176", "144892338027356397280617561852988117043221341751214080", "2654438679871359079561567996234255624462570751000576", "17657456761300024330912365516717105691723005165568", "325089932827244766357360404214374985491317522432", "21649499166558339716017779421610178177425730999156736", "3096245516864577356516088338098513672281468472131584", "2405384949650557350877377433673356533451588632576", "368054927388323365754939105598053789013219737600", "37854102842843476114509587159610686362028929844248576", "2799458475591075649939137124549927787796411449344000", "4629460600675343233750792862228298080176119480320", "342853543290083898368194631586239993525817049088", "19662718952878158735810320234712189106839470047494144", "3005065110728148343340928935639171915182512594223104", "2405411953921374132876927729243280839082231463936", "368056254902245062110363989322546704453988253696", "23692874602814020888306515705105316518989509165056", "5752828963658490243621533826876547927537184931840", "364534180993409295143099406085657061164052381696", "106184550912508630088586856492324158628161237549056", "21176286278328266027723931350481748318953656025088", "330117333388912331742432282816259158852052713472", "666239551234654628246444976881136620295541758099456", "58025001248137292172098924910982371991316334641152", "322880617783021453859408919321949059458577465344", "20670398257469694327449494667910212094493891586162688", "244202826063390328743802787148777854445259457560576", "320015308283584084063053983152865326639049867264", "1828414253512811534555391977941765295619120894936322183209415944569930907648", "2756921945115133260780479352263614090475987233931264", "319247764691383863140038607735830288092597583872", "20136522074615174708502201935989107658320233058464169984", "2709200479157892938622676421378914465545041871896576", "319249072126658901600748807045180046752891273216", "86066961617459677805459620880174847391154000887808", "22211689532090425481622647502774030962142260232192", "4891998290730005419262945090453946440689972674560", "348185394732682655184844782122517305931002281984", "554744619916561427053857616580531013073339703885824", "59058788825393488232592493527170248707863742513152", "18235673829834638855589929116946501404892178939904", "326849048702935995575287356180910459895007936512", "14701069756811985302350890013493064766255259132624896", "245379937104014839575330809562243867844342177595392", "53570787986451193240189133924506159396156350660608", "321514608609262995972652567337239158102303965184", "1591135685544923314427787591669380981062065571722428416", "2761707087541887830904740627879492775749111494213632", "241388082776707977182167481106259074282134207201280", "319633482778386052411067280662261198603767775232", "22535579669061313525919242451249542932363823932747284480", "2709161676315008008573266894659306836242516106280960", "2757259258318044341004483366537977893643388236857344", "319248416415790478662287758891231761384339406848", "443984596114789503568659222445859573010117618040832", "60670107114904745951394236650938133997182190092288", "4677662875151876974883508260788029624156579430400", "344759595037461235378307394786235633167425863680", "10079518117517425256549183650861969210271899775401984", "247272340383759492225567745681378071966214275465216", "17686284512243137328403479537089798665787423064064", "325477978635285669303450662017486795155309592576", "384294046704545671366347180013957163571682026234839040", "2776842991110984397957529410251204919250762988519424", "53383699175745369530781741286180769066096621780992", "321131021336273842709659328491975728489455157248", "2047176337011180973746500483113870507625276294568083456", "2712425125167470953144272515492866554598460401647616", "241379925258305270676981831888345982834303685361664", "319634154915794119536049681171734770122909286400", "6348398907581300482383027236062484538021159945371648", "250889715488365977214552565858225044695532737396736", "4632272090234354750003669711556666693081070829568", "343280611636810209517100974136341737853465657344", "142618578304948126424920793253524287616238655843074048", "2811265778938341423032781365427633441203231777619968", "17657491068098587276293099914939483959244428935168", "325087711816905380646429181176981126237049061376", "443126282555598071059981745330381449148105818879557632", "2725497022382845982926326954392876414224141152944128", "53382714635424717279715715896266308355486931484672", "321131720976518345127719311217806989630659100672", "39065951572158008275669590513650695318309611537170432", "2966253306749663318745333194739121079872399505096704", "4629443037777149567540192711566310001628634152960", "342851182188806646022668785022917808717339557888", "144669671554912651258983308367500454319694815411830784", "2760524880009475189029820818786889018532386001911808", "17657460073284537981024514429082009200893922115584", "325088402798716703643887813111522038522060996608", "37732662038054630686826789290651354891204199891075072", "2918344624299740223006616999379049218999469071138816", "4629462422871762346792121228019121081394231508992", "342851832740097097691538965117402626235163475968", "392914318069533545226625506563265405259739482292224", "18485957582438802952138396393484086547339032920064", "330867981961736902335193330779490812890399637504", "9134709068413997773885033896709502583384744390557696", "53690008006132666495869076363847238034944839122944", "323025748357508947472838086132234385132993118208", "502964016479684629952473688893732822997632467712606208", "241467337928621816740216490398722910789969704386560", "320020059159750513316277434718021091078019481600", "54687064549209126206098218377730908765908089771135074304", "2757060935969022539317417638963909179966232639569920", "319247762827704846802254899033429773903472885760", "6229535983630742572449373971264103225938679267590144", "53837578857469204036311603479369821379574846455808", "17705484797249199879248726930730406158301803839488", "327024569551281011334922083683528138598979207168", "201771942554728359331256125054303993735485824719388672", "241640508457533094584263299316719429550823331332096", "53390408255293353963115156334555402188608417824768", "321521127995127492427143654946389101169751359488", "2357951916676144036359058313867682678305456936661811200", "2760149116805146734913053462825967936973613115113472", "241376174213640417971616187141012694445131418304512", "319633503659501690240824792060506021784564269056", "88982029194927341810959649630665125666436107424759808", "242007880778464872634656823093387381015218164334592", "17658808938860565720393578964107478926524875276288", "325487298388348963315541253453989313514360012800", "464133801400161917479743204127737321075402599158513664", "2773395719484657034978220955630545224539495634829312", "53382423561704818477947034942253659987968583008256", "321131067497456070387158040601682472535228153856", "148619412299600133190247672859510913716263769702662144", "2809030054561131784095242832896578360894593790115840", "17657402797557312688514778928363065119098114408448", "325087741736872887383482560664444606711716642816", "110602886399765577918930448598867460565540375611047936", "53402055989242117588676025355956492093510702333952", "323036228255381319830944990228574898734374060032", "1266030170460027439620776833314683290629459081238151168", "241397486971916694488089083420525877826249205743616", "320020181885527054868507568996479493803153031168", "416685648754334417923371629610142961086655117270188032", "241491343741917623782223619409188405371900478357504", "53383122710846757582897213678189049362791197048832", "321521392244634700085987384026534914620110405632", "4628894498638924627397263569640318040106787143680", "342811558685346636976021482825766736181663367168", "25671902964071287504805297487030437411557860179968", "56538358728885116706744565312333947513855534956544", "326929706904444104855924921190123099869646159872", "129477984266345361059848220392030566510549513797632", "90813394989255783035484760088667193594572821233664", "322233225727220994019063374059384650333973118976", "718627902600390531706022191038742969541932632506368", "363399251392331207667732328850700940033018273202176", "319877814396172266838034676883949425028314955776", "15670988103486674878510666900446818328750971095613440", "3345475427670301146281310519176114777369907044548608", "319241261141107165461142733691820915784119484416", "19837155441153208620999042324266042601424080063244009472", "2709205979917980216208174176529088119665438421417984", "319249072050275530457115327084461959800642600960", "20503074952708644275015858791369143096098810376075870208", "2607015475869560460164712759586649693499532158959616", "319252021178311675806522129251733881595388493824", "28243190178560069243195210218218414920660022198272", "47095538141264370829179623333888182004953621987328", "5536254369539004165214162315386448741514275192832", "345325203842719490876903669384485333489963499520", "115698041678299826119634534800376542286205595680768", "99091101791385050474580964779512376888973934460928", "20834630971970207966888341630679532400699083063296", "326119900154313394172497973033102448260064215040", "612597398042862562185179692701811572403556243734528", "398256975124699046382424529829231442931870882332672", "58470919992950238075587397258928328115020648939520", "321352978279857107534498553107034050059407720448", "14310749096152356113884367265971801510972201596092416", "3414766182535205625816857976350931589068712159739904", "245491697026853413903818759172762054486774480109568", "319626408065540442349707900807275113349505875968", "22390868669374531500814747993245664700413245712031023104", "2709163781217836780968351674223083532216704297861120", "2757261438623884846621465158933029625042869644427264", "319248416386561114321398985012923046698172809216", "23922005557282409281412523292911238701181547272703311872", "2606968100454720214296483267769664598251618701410304", "2709142800871723708144914712502447269944209604345856", "319250547401375146796493165645031871560045035520", "96580397950789827488678413298183821046474023632896", "119319721712446112414592602861224597977744665477120", "4861915857454220676057118514449695371275083448320", "343799311389769698971673005930296622088684830720", "538892781091117213663547902075020859434122665263104", "437124385456583680582761412858584521677532762734592", "18253323961947727583742746795867752794415880470528", "325292014276285951695343287463011669036874334208", "12324345401666002569317415615548945653978784862306304", "3551348850746996178229340708910779701630391382179840", "53608460742125853020994862279670426291766382559232", "321122922294931081249271611839591930110905679872", "7984686288850233321733279619112498351772804981494644736", "2709755323029586986934267252342517068199534794899456", "241358763319206208155137498452383056989523311329280", "319634192026366317078371362722010447116412911616", "51439082439077816698117097822188978341766847504733700096", "2606816130542044176353861169999538255980534637264896", "2757069712641974301432774873925365273457301234122752", "319249893424770537728070110356698996390620037120", "489158120654205622480944043387418034176891272822784", "476415903541606159589578968458198995156379606450176", "4673116112368062751324831130567002576757932949504", "343058411042153420962228617109165575103685066752", "10557990854851641044303899657252587877171690834231296", "3731226710193042345293776718080099838420371040632832", "17684878222443269518561389419943314510497099808768", "325078443421234747516429657530674858006065184768", "697564520250608150728857327699292185743871116727812096", "2719396195752360711670689691473543028893688684085248", "53380369042122065040675654493302972704495536963584", "321131805862703077992795975368097886098237161472", "2123614977939180402615553132167673341414003433376055296", "2609887601159625511797958595677522075886498560868352", "241378900828093771182239551336707785556368472145920", "319635634745137247184437024699770550465035501568", "7225491680599075999056352537841397752606583838212096", "4457828289062849817356258208396457726360497611079680", "4631861826078074171264475240087766037978819854336", "342837923272592376817574423017899859289760071680", "158614882864044593870631295328356480670630518085124096", "2755901506003311766138678601978050017459887734259712", "17657270596731846132966704561900464497446602407936", "325088467024100536173058977211085352240737681408", "443665032147690596166971042388393895164953975093985280", "2622089704846610480645309881748295231390526749016064", "53382706826243692548773062657287726307318555475968", "321133213174494400550457935860016504815092760576", "37547653121414946728342124040453438953209896038825984", "2919457203935668484968083033947107783535795210551296", "4629465221555385089457863753827775600073224749056", "342851817390204236817787681370252060057793462272", "145855417529228372893626608675119428172706341464309760", "2654117619268775448141049807244999051224740970627072", "17657442552738646494929737399138006519261597532160", "325089937643408046653761281773416283757984350208", "38276108863968877287676427037105465433173489616945152", "2797177755415124955203828646156401881420274054725632", "4629454358469185223678348891913790809088706215936", "342853577527047117783104994728350415083003707392", "70068900389278131284438629557360690262304746373120", "23602422519728769749116043374050100081858992668672", "329589192131083025248441345976117315414435823616", "418530131199552483626222141094858375233459395231744", "61178551306391275931338489786994853139122111905792", "322788031898202164222228114367561325203001704448", "9252378141100279989070334340020506155680133701173248", "247815828997468564889351787962610102058955344707584", "320009194334807721279536608841456021142696361984", "586168467773215438155793793722160732124287940780097536", "2769949830260376682683042912187296575790138081148928", "319247590818026022955973472081287910064694231040", "23066170291679643132672004310735388284713173073335943168", "2709154184552725313390023929862172450659933202939904", "319249072769516537003917488445142357090343321600", "330936823004332392807057451669411953628190647255040", "63640811851052247928208346665644029946133351497728", "18650288231726682146147135148571583556447648088064", "326718864449737793330386423394403964160284033024", "5813952504496164301963046056577128338538616032591872", "251804491573327775814414882638116210831586318352384", "53870857875931807858777935084015876534485567668224", "321503860615762652729848210888817251727636955136", "223017208195344216787520515911277514490512999402438656", "2791429385111931615281480644359893358087863021862912", "241612943777648468662367597732736552793986276786176", "319633088881891238969572675945199784517076779008", "14291051962530154841220085295896585751006139656253210624", "2709349578927201091140132883461796381547365404770304", "2757453892320161454261347815409688722938087274971136", "319248413806692732192407079727622783795533447168", "3509241496743733704276941984966667868198176194297856", "259176587543792222658689822866741059767173677842432", "17744579733289355756416082682984662879101792550912", "325458302146918920106059050075991059006190780416", "94454277007931197578414160035075743782505758614093824", "2839810035030602533260971263986787784842504885501952", "53406464570478011147758853646061758379281258381312", "321130197888426274085853768047082718499174350848", "1837810311695919732558744517673370324866750623678201856", "2712834603896360980005028551346165831868834050473984", "241383167597169311161829920284008075919223483793408", "319634149230451734363017700243379471309372129280", "43336385645731719334081987847734055938491922274844672", "2944224041257471432382709634488904439454859375149056", "17662500907017471642169636062869106880506960543744", "325086014193285183362689514037909169035341201408", "450232504290797664012758979799398954332171516032057344", "2725232462697648273159818376302015526665258096656384", "53382613133358340299296009329052373014470379700224", "321131724649686564512276550117654275756973359104", "154946252230988483597462800085019107112871175991066624", "2757035694029260931811565649724073416243335472873472", "17657317136827010187382031125302589788591566618624", "325088451248638744125402708979863281696551993344", "2750824902138936893964509504982991681935931189755904", "54432477997700176845110725820368738800862662492160", "322999241028159351059034879094256962896257875968", "74207498926470829600465208253581816763401047797399552", "242138997424287319781264057708648316098878105452544", "320018882695240072922764896226536468907317788672", "2558154297718211833625383454015358217824587138312699904", "2759896284324962791878016352369231274848996179312640", "319247724850502243043137844289541035970218950656", "38240358141236317894859130656388961397514238838177792", "242884416600119714403685813695182501667984671506432", "53450891783282927306569606746166126772236582912000", "321518937032384386272957765831235193008298131456", "824758846820836189618883072190249114953099682011676672", "2766168418123826703316661119957653042569340365307904", "241422115840631977704285463207557599485347487547392", "319633423114350450398778920143730064317539680256", "298635068607538044434356386126759087866395418767130624", "2782610285728301981417043475893770065310509621575680", "53385826349965258353115048684760915543711220236288", "321130944364260948935699985276497775658648207360", "395977103972761246331435680933766279882254141643292672", "241498663340474629055932838376315043162646009348096", "320020004145146450595511644788722539464650391552", "17655305179014512825034675699080367623526277971968", "325050123837221741574733381643286445674679238656", "87280139758697401833270335600531585352448706871296", "137408844241214147437957087741089203497471041339392", "321845970489995354946488823640929554996299563008", "562469045166296900089865175867646940427900644491264", "422750852736469770169894557897447466641788296495104", "319838288794141470738724002755551199240506048512", "9908317120728504695498698937060954413652735617400832", "3819738140390694801908346354579607757854952516485120", "319237478802239265938436911652164058662253363200", "10566883796764511985809024394383493680909297064104427520", "2709530620061148376095435014920373413256162353086464", "319249067542882659699115741677424462363893956608", "20389895002469523136734039340468670344259605760074317824", "2607017315891642333401158274336274821249994785292288", "319252021150718428026942679512033604076446941184", "95869211402957133803498309571737051660949592735744", "120423389754954580288723055716742191673452710068224", "21640655304242204733059410790007442136761855115264", "325929882735896952041772491987813513736845524992", "506309513249836009469274229166950269399040002097152", "461199598576057510325652468261694769237936113188864", "59666456107524335024761289528086647143880326119424", "321317594081197606063523375215372828496426434560", "8370270530563730095256175570694329467213153633828864", "4110947709907361634188428972643221444461066325065728", "248517307527396203688543043714977400931052943310848", "319621341682801561360647789703871672854591307776", "5852952439472428229907542029012047153462937168038684504793645111267236511744", "2708836027946423598278362274623308717643190451044352", "2756921945115133260770338147461788255264013608288256", "319248420938396700668498896592485170716270919680", "27619772188532836605235165385062247616761842451173343232", "2606930065148442229849668636230073159257961330114560", "2709101725733789357954740700158208908028796882386944", "319250547971782508547149070768567653567649808384", "405117400170914305051687806732852271099976798437376", "597045293637363058929420228712609553746170730250240", "18459796263415048071484743347258376196391134298112", "325227187686077404291900125765249218408028831744", "7045194447156806840898255948164403261856275092209664", "4529341633425217801891430972460330028574840299978752", "53783764720062203545730816002831939670850286911488", "321116652672745482572250907969321288995174350848", "11493562926148603400103884335278747975820421738465853440", "2709474604728336552527927229710265789603664447406080", "241356536024420796349797377042326601353148743286784", "319634195932634270870709179374715176788347060224", "9980062844294148097574361531148171917354906504375931706576979642307722608640", "2606684029702494740927149569682025774605589312176128", "2756921945115133260795691159466352843293947672395776", "319249895406152985694344097167927085419389255680", "6236930024761483827581552560173728160523882351034368", "4941002682143137019020294932332605374384418416754688", "17705425139141481344440736060346187826349968719872", "325071509078452995510174164743856638830089076736", "51737239893326434016812938272510440367535071816055374321256448619003772928", "2708836027946423597832149263342971968316350922752000", "53376284479789960108305270707509185806483471728640", "321131953699471173193479764856518046265714409472", "2513546787180073452677057299137486127430823371725602816", "2609390108442557430828194227453000732064447398412288", "241374644678693780246274730063212570358293886664704", "319635642208530118085653449672812080952755879936", "132238991427154911916901746687376243140418074893615104", "2765485327900443385756424119720594123979618514894848", "17657662663896352018231902102794292021496574377984", "325088334129715726667896922792545513738550116352", "439607922214851248250266615401910544179688967229145088", "2622232730797541098184740479995867045670753541292032", "53382766104815216412965426560139605185741289684992", "321133211029300708606062459149812853614386872320", "146243637901859164345109750390314854808612265835626496", "2653989416286741817865657239816048873783771927674880", "17657436878151894542949892504154651751230482677760", "325089939566879885925365052204864733731557998592", "251308819856758058050255437997000359008896949420032", "67770217945257943163975423762747622418845976756224", "322622466645720572177287139102715330859850792960", "3747926872093920452847628388122108469105151635881984", "257963268307216218759772361403610533955429224939520", "319992939880213211994223118389683722978735423488", "215498651686748609305421777235631991538004916854325248", "2792648920827364539307254345763196610467343017967616", "319247291746502416736998552728242018535082033152", "11873787220429746984842413209013125941043679113768861696", "2709454151455400017100022208282044845033158680248320", "319249068604496516201257933239514635731344556032", "2671375227231991765039098821386474785246579339034624", "265322645379950949897765839507928880614638631256064", "54464530811116737826591080182344856524713673883648", "321482947259993131454079935158521912596243677184", "87344795800773830996672610813043012289038923700633600", "2846776652001691908437457604332860863577820059664384", "242020218995720740438536289668466681368104692350976", "319632377310243881755041688338248630173953949696", "5241978095625275044853758138971062913851979716915888128", "2710236565361609721699351224749053652041303033118720", "2758372660471385065136250119903013052661589686091776", "319248401495440968063891623024100987055269478400", "30306615013511624388557571359569377688018538549215232", "3032809541851244484204143813677001874819854106624000", "53470457132522623132085289811712513831759914205184", "321127886989554723845976768114807326708762411008", "1080735180493772842598208016763177084512437155705913344", "2715642719326434828031500146141703411952213469167616", "241405378843681098712396879708893286760933465522176", "319634110287819831817682382879569452598246244352", "328351289202786512043310774453244250803885917136224256", "2731369308096972140647918539809609154389405241180160", "53384962657849460643699891810544152019466878713856", "321131639628431345774846916390918349051108786176", "18949151255374241280781706534597730240280646612156416", "244465170747865947466020835496809607638606764048384", "320014858249417185066699040592185329236645511168", "774721778587621872079671958141952370876677602934784000", "2766767754216488790689481732769123597271837295247360", "319247633135648528866292873366313107831943856128", "810467982063502737372197213814631656905903904248561664", "2766332016348209323252766388217948591820187654684672", "241423361938087517227760304756145196913255671398400", "319633420930112076009423998408028681272547082240", "53376284479789960108305270707509185806483471728640", "321093888085112115052375197516667591838996103168", "386416006489337297562998565200313643386320600432640", "642900540740955518497478165904748937044235802116096", "319755449154981653800818959179707852994354610176", "6689798640116801276973992192988253221271644355428352", "4689506971520133787790444071317412345956250182221824", "319232530410468565377108116078777135648699580416", "2414038240276576228276737439994709223217801126165348352", "2711879076570710172421101351504401768396853482618880", "319249034968411855658626273489911734047374049280", "15368110281733096378128040004499089619540408253114482688", "2607126241152806178948017050983908901648749043908608", "319252019517328242153889330736437251321058295808", "413645842479476584390445100545790920286537290612736", "579438716063552745549407397441344166804631828037632", "61284329113608132302050014402705326693100273270784", "321271919768172133740385590954770485118746230784", "5719259168504213399901345439921320611032300580241408", "5322672579933769890342498835424725327866298330251264", "251985186784842697448253275231651213680576728924160", "319615684552645970915257117411979004720290201600", "7773879071770664443321450729555665261489411574221242368", "2709780260591405574732631917557588451853621755117568", "2757900004456489519315267620397907994130623978536960", "319248407827882741653121310739954838351978168320", "61656739257876387204594100657546803947031914066669993984", "2606794238075349026224180464462241553652434612518912", "2708955043565939370416998836722176771366440539258880", "319250550008887977425387598775117383236119953408", "3669040215889939266712584999088357955505413817368576", "11089852942101965518779860012961313747743721450897408", "54164252553956718722514453558330028848310762078208", "321103185257109706669809398619193064378771439616", "454777403608122815251906058177508107107190726675398656", "2725067620126296105850048162988167329491717772541952", "241479621636718945031161904923467809390391361273856", "319633980171151384958570812189712598728467021824", "1696800207864299956578310048771336057747538947484932515624681061715598639104", "2606684029702494740840949328866506175303813494210560", "2756921945115133260709490918650833243992171854430208", "319249895406152985694344097167927085419389255680", "240585725012139590442877083403558723906761046433464320", "2739683045736319744655000553520991497910491736440832", "53388129155817687458751918785173502507118290272256", "321131525055610319041890578521832486514720768000", "4556893270187638736600818297434568821671192877233864704", "2608175987114959254095885960492563240099441402707968", "241364251442939352922738086694584698823465269985280", "319635660434750240524997886329999473827152658432", "369913262583021484340628596000351206680272972030148608", "2625183022172131896643451065053219719191824309420032", "53383987471788848581338743647503710173807102656512", "321133166831111915123467610791872468113344692224", "1509897250580547290220939668438073974117756720644096", "287270607520073768627517936866608359373002187472896", "319952449378025795795690508764032588440202641408", "68651777732674604017620673366261644648878693448417280", "2872266588040846412305483587483460810065209169281024", "319246280117135687086227330511027095198238769152", "3567910957347639427119118468924203820534101841606082560", "2710894198108059316337850012517283072023540304707584", "319249048622382250118326811041801117527032463360", "46039607673802672589877170428885802481130794179887104", "2932526080660256313845717077929869016245960521547776", "242623361899218211128856216256133349170970542211072", "319631327922323781972608067815095095946064691200", "2803875639960482320044880382688009925623211370255220736", "2711455576563092583458793026866158323866484663648256", "2759635367635419211645222433075761175373321949151232", "319248384588873485520903423643182985399335124992", "241156499142408682283095631010410027923926367848103936", "2739609206976398783047249811847399765066373075566592", "241593256395758581303600990042762853526967030906880", "319633781171866288593028745925239189306903363584", "167006733185373548524499068431292636608351983015821312", "2803196693037610396468526527829261716259722858856448", "319247154422932467958158694975886268681869590528", "241351467817580919544828675043048927272136284831744", "319596493431927036591382235255403908482958622720", "4403216240017593092216261640956138480227385943785472", "7373726264362156902007254110000975261342748553248768", "319224619848894635494740609082613972618497228800", "10276524401765122742445874394818932168633478340021321728", "2709550250678898166256134855093249964110061441646592", "319249067270360408381001369573619016609101250560", "1332849964131070132011101808550254184540991804516758056515082443341309149184", "2606684029702494740932220172082938692211576124997632", "319252026149363815475103473533221084842394910720", "4519795030959961311836817853549689829858923044143104", "7068417011031882365321259736049515458028286689411072", "254966356072626088434613533197990194292166202753024", "319610944551177867359762748998235175708730064896", "870610545723485188497196824183694557977000500717944832", "2717290663470617537201853180075258159005309671047168", "2765679895077209392692702806113133170191277485981696", "319248303871681395032623294504462155721994141696", "326174435831822594398881125279192097205679046169687228416", "2606704861672099409670097846359187986715676524937216", "2708858524662168660893979344974877427712298357620736", "319250551349452029190071584666679905682024562688", "101957082118716351943620062693773586917989042316378112", "2782769753884407412615859773280601164103910745440256", "241924147487135906813856869738801485922467804348416", "319633202775432315894552386853730765559071506432", "15260952641330320214496635743791399671744147166343462912", "2607129346753878999436566939690474419942422556442624", "2757420078626541885961755759744025481007203704897536", "319249888727638480073096954879603991106516156416", "272762909162401136933353386244478966309034298269977154159094715425096728576", "2606684029702494740450512943996211519642828906954752", "241351467817580919544828675043048927272136284831744", "319635682855060862301848414040386683543077519360", "22965054006690006228618454491841771541846308536975360", "3133038777106237816861764930108731304447032749457408", "319243326743255122167515472170797615497395306496", "1342380037192079695569970130540164372481413745460903936", "2714313336572543380446733303701645636961376634142720", "319249001263297679503120496372682930484865400832", "2596150983637144987735417819271290304988948187899232256", "2711665392246323252299005731459545345298768272031744", "2759852706283954042495917932934987126537778760777728", "319248381680455856320304412301536782627704406016", "2756921945115133260800761761867265760899934485217280", "319210800520268315982825474130126460073277390848", "146265273320899753142690981512534368084483253505450829503436589431150084096", "2708836027946423597396077456864461054201485020102656", "319249077188107511839208849189762545893492391936", "175248082152191141566223117197520375411934135760323608576", "2606722802752769242861248474747815100191156180353024", "319252025567777673344162464388904884595951927296", "7066426559748692413719776455882311675551696668385001199272274480332800000", "2708836027946423595976308784608844124525177430081536", "2756921945115133258742097187096621212869288479686656", "319248420938396700669117866612127860853720481792", "1290126437534022987598500687256283347419993972150571546467204564850378276864", "2606684029702494740876443545672896598545721183961088", "2708836027946423598253009262618744129613256386936832", "319250551661925673474211826390510682989574225920", "1176848249035122815852252124144776719434352894924554240", "2612470574680294663065971075125479997340444805562368", "2763395562998245971861157900153387825994144646430720", "319249808801556214705483910289995798164120010752", "191095537606916624710388724870055455810306021847394196339602705073764827136", "2708836027946423597898067094554839897194179489431552", "319249077188107511839208849189762545893492391936", "2708836027946423598313856491429699140885098140794880", "319211456615322392020978251455458993770493640704", "75830646378040448975789015572458358377489309991524344760873565488735584256", "2606684029702494740389665715185256508370987153096704", "319252026149363815475103473533221084842394910720", "564698521999432749644241333958458458735451910568935424", "2618772448661305437600398803500362013426985969123328", "2721892838079186170123192121599943839777219944644608", "319250371174722068030967411905623344673248509952", "2606684029702494740932220172082938692211576124997632", "319212930741653821327677793551257175888874176512"], "dual_psd": [[["3635193650875157775240369363190982318019289413915134886318784701171499008", "-32875421960771316128233017505682763134613023367930033239984951672176640", "-1145904125133056475705418650652543820899726655204991164189581705740288", "828958011047915251013784885669706510520075683654039707451002433044480", "-145300658276949496313607707088278987635228483687088008262477213073408", "14653921230865737989031072248449730557017897796753659264297076785152", "19263081579948997754691924458393794797499715579936809476228594532352", "-21054607652492478570545579750013357803665895794333215550550868754432", "3781140996873839500239721866531859632786200071951784857832563671040"], ["-32875421960771316128233017505682763134613023367930033239984951672176640", "3056872955582252513762785838650122694551844755640966544855150333263872", "-33538273129192576792703058010094255646631199063896883417704912912384", "-31736812856155201442071673927285525523023365977808963384558756036608", "6326058675230403170870137271871742681394705665260812348142972305408", "-919666648195132563338478485180440250425624900387683696942526758912", "451248242471936596701055232512674450246295473767417887747316121600", "48412730763820421612484007469682445416539110818714173472338083840", "-23160015244493990825919043804050504543255922905042154708810072064"], ["-1145904125133056475705418650652543820899726655204991164189581705740288", "-33538273129192576792703058010094255646631199063896883417704912912384", "1059639238720772770713725654990728659581655197820639207386792329216", "124322440797279496261042881721064699399840132512982383230202150912", "-33932943484478073558059153109419754582466078568826875031318429696", "7903241182788241641164155899010272948422865045737477202866339840", "-16022508836103645042028675297058500250113134470233010018229157888", "8895962326727269866346219815546649383024891363473423925814231040", "-1367469445546750816670376906158241026762383967123574694248185856"], ["828958011047915251013784885669706510520075683654039707451002433044480", "-31736812856155201442071673927285525523023365977808963384558756036608", "124322440797279496261042881721064699399840132512982383230202150912", "401957505186431715262224453080531758426550808825652674265945735168", "-77159469042628877952178959426669715826680075680365079195950252032", "10255897409382418034784007422684161408496947547848485181147054080", "-1101329619343035041809366489726095802112657134393187037576429568", "-3553915268549507722201088710645176121297021047620863093001682944", "765305118734969521344896258002531314221993598691785104469000192"], ["-145300658276949496313607707088278987635228483687088008262477213073408", "6326058675230403170870137271871742681394705665260812348142972305408", "-33932943484478073558059153109419754582466078568826875031318429696", "-77159469042628877952178959426669715826680075680365079195950252032", "14910738797483789645512504561045399428434675083462168082647089152", "-2015360159375713332960204220540264768733539313229614537766862848", "366021322811276351491122068209719271890633365553366231223894016", "583662589457922572314518582299822350702042658561697236228505600", "-131091538558682743583196868365049430712828918893103866024296448"], ["14653921230865737989031072248449730557017897796753659264297076785152", "-919666648195132563338478485180440250425624900387683696942526758912", "7903241182788241641164155899010272948422865045737477202866339840", "10255897409382418034784007422684161408496947547848485181147054080", "-2015360159375713332960204220540264768733539313229614537766862848", "283597535069338342653994174021980008085376783777537958455803904", "-100754555216144571063819735301761090488991681708158263045914624", "-44370052873924740417441183370712112559959163616213532441313280", "12094523062399998626473784839474812712835241076949742696529920"], ["19263081579948997754691924458393794797499715579936809476228594532352", "451248242471936596701055232512674450246295473767417887747316121600", "-16022508836103645042028675297058500250113134470233010018229157888", "-1101329619343035041809366489726095802112657134393187037576429568", "366021322811276351491122068209719271890633365553366231223894016", "-100754555216144571063819735301761090488991681708158263045914624", "243836491419599271134730403072715593093173273413026085802606592", "-143753409197431587064643400852934856768742327211864937088417792", "22537626762434866611993496019812834982865588980884845367394304"], ["-21054607652492478570545579750013357803665895794333215550550868754432", "48412730763820421612484007469682445416539110818714173472338083840", "8895962326727269866346219815546649383024891363473423925814231040", "-3553915268549507722201088710645176121297021047620863093001682944", "583662589457922572314518582299822350702042658561697236228505600", "-44370052873924740417441183370712112559959163616213532441313280", "-143753409197431587064643400852934856768742327211864937088417792", "129252510720327129355261276459476524100666304529269890557673472", "-22467757492409922403478126874490406837405004688674977814151168"], ["3781140996873839500239721866531859632786200071951784857832563671040", "-23160015244493990825919043804050504543255922905042154708810072064", "-1367469445546750816670376906158241026762383967123574694248185856", "765305118734969521344896258002531314221993598691785104469000192", "-131091538558682743583196868365049430712828918893103866024296448", "12094523062399998626473784839474812712835241076949742696529920", "22537626762434866611993496019812834982865588980884845367394304", "-22467757492409922403478126874490406837405004688674977814151168", "3977077386399376163760084419361769340205479654695289013403648"]], [["1864304137913143926585941684592917240332030535028827943796731217822351360", "-99330271753236487973206593452253600361599106208902305642299811539451904", "-395872835946964321256517211243075191722138904568766552903883581030400", "960781560277349026029400214892070539398464621987499703773744181805056", "-168841914811301908369209911285232976457429749614787092842226569445376", "48591635854162474679461666821437339351998856839165126551013643255808", "-23276321803625640675123999492412776416497392392591779671867423457280"], ["-99330271753236487973206593452253600361599106208902305642299811539451904", "8707570284576233908085100253113464908837703937131894511085431122034688", "-411231064139479569810937611573220855778415015532290678867155230916608", "-16697345576967831426958060526387160403036142575219694647592550924288", "7048002947144364536821981354656767877728401850023831781639846887424", "-2134509893555540526756296646759816632191606577083482667135126208512", "2384552851518434327188387114340958108328815027190671418697397043200"], ["-395872835946964321256517211243075191722138904568766552903883581030400", "-411231064139479569810937611573220855778415015532290678867155230916608", "54810242831036043211260168726767642831508826418705629611328710639616", "-4570377708063962327542531779235742200486183338586091130643447545856", "282430841623507874767475192306658581261836919302727136918657564672", "-67846046108014191484258622067230651107041038077496507801928728576", "-139921308644843230170535250015347632812132216710991908227361275904"], ["960781560277349026029400214892070539398464621987499703773744181805056", "-16697345576967831426958060526387160403036142575219694647592550924288", "-4570377708063962327542531779235742200486183338586091130643447545856", "843518051615861376821339114047944384589384822411090329785690226688", "-106687211761373491839178381114691469070563492619625842347677319168", "29631924439618532607869287213475839632465358103723774344039497728", "-437553655430625029412876898384729563439941262055097823918030848"], ["-168841914811301908369209911285232976457429749614787092842226569445376", "7048002947144364536821981354656767877728401850023831781639846887424", "282430841623507874767475192306658581261836919302727136918657564672", "-106687211761373491839178381114691469070563492619625842347677319168", "16402279481219835267249388288350316908162029170750027522686058496", "-4659935174814949874694990024921858405376868358633531904400293888", "1455325692454720879343786111989105071016013473638534363110965248"], ["48591635854162474679461666821437339351998856839165126551013643255808", "-2134509893555540526756296646759816632191606577083482667135126208512", "-67846046108014191484258622067230651107041038077496507801928728576", "29631924439618532607869287213475839632465358103723774344039497728", "-4659935174814949874694990024921858405376868358633531904400293888", "1326976269700874565907673085619708165107799774068312482401746944", "-454398908684120521358988643274993532557177821114119315034996736"], ["-23276321803625640675123999492412776416497392392591779671867423457280", "2384552851518434327188387114340958108328815027190671418697397043200", "-139921308644843230170535250015347632812132216710991908227361275904", "-437553655430625029412876898384729563439941262055097823918030848", "1455325692454720879343786111989105071016013473638534363110965248", "-454398908684120521358988643274993532557177821114119315034996736", "674075372243105187167964153224561160969070025381223960584126464"]], [["38194511746130848589935574897397302919106817035255051682710937378226176", "-3612812069858803331020769435746711098957505799491378369081264813637632", "55286229243331864827774411012816558402474790094771205254142981308416", "21903079037676331249296154542488716859367652566800152739857372807168", "9603944606304169057113561313371090392093688721964530696392705835008"], ["-3612812069858803331020769435746711098957505799491378369081264813637632", "341735250835865869336490564993492801467485073463718568652294278086656", "-5229514586674193592560593066536887264188099241556852000780988710912", "-2071808348810861096671754959593166637596179866096265535791210430464", "-908435411415513885353418398740447798112399982466911859113799450624"], ["55286229243331864827774411012816558402474790094771205254142981308416", "-5229514586674193592560593066536887264188099241556852000780988710912", "80026344210457867824370223457609976703417747928165570088385118208", "31704519666610476621890893467621435223793086606449750963864469504", "13901627717447661505601496771508487215477646214688893438563188736"], ["21903079037676331249296154542488716859367652566800152739857372807168", "-2071808348810861096671754959593166637596179866096265535791210430464", "31704519666610476621890893467621435223793086606449750963864469504", "12560570862102853597785748149979501648949131599132000030564548608", "5507491735554253565995984416512014645031010772450075695984410624"], ["9603944606304169057113561313371090392093688721964530696392705835008", "-908435411415513885353418398740447798112399982466911859113799450624", "13901627717447661505601496771508487215477646214688893438563188736", "5507491735554253565995984416512014645031010772450075695984410624", "2414895433512186128661077798872813284283884178926582849526038528"]], [["1488951576593468549733308113198585714088172167176187220959857181982720", "-43038060536130620181312028430838704236481060485214951239180485656576", "-356506789628895930040946995010694188250090212325915470732812353536"], ["-43038060536130620181312028430838704236481060485214951239180485656576", "1244012689082483283794936595939417317158383509633972985005734887424", "10304808453672926744550195252826516223500586987009081487076098048"], ["-356506789628895930040946995010694188250090212325915470732812353536", "10304808453672926744550195252826516223500586987009081487076098048", "85360123894884348995841024533349927160030971177489935974268928"]], [["4393058637941679682837737879769901981153324829906744004196704452608"]], [["27736643560215267769877593103938641797932865742308239272412781657118998528", "268696203575520195092587141750895162564512140103228712114546062745665536", "-13450085128013916403408651265752860624036501029481358754105334238806016", "2806409718089250647800256995982958717414324097020724407242202267254784", "-390348701921816810885684104433929477925019950925064634022577523654656", "-89731311655905085760181352877333846962782696289970755739612948201472", "41785178323294122720864118414686372949834810750405859683967468306432", "-10782891529881476767376924200526705031567175402205671836018913837056"], ["268696203575520195092587141750895162564512140103228712114546062745665536", "46094638491872464261946210065815951959918563726557728254048029789650944", "-2641045033173145463480941780265475440413875762118788798105823928647680", "10201875641526073185451313296848020574235692016940856388388776837120", "24630598212594656313939206111206960556821458540264688820123466727424", "-9581702861138918827468691088852628935299625235952580022780716646400", "1464069997100083071221763139935259829054295112857588851932756180992", "-202879826224879463439131318816997621788054529297468881134879244288"], ["-13450085128013916403408651265752860624036501029481358754105334238806016", "-2641045033173145463480941780265475440413875762118788798105823928647680", "254916442242924333322243561623900841715485515330453518954913989656576", "-29921061384124753683758819727621718743304971238146939609328102932480", "1925077061293374181239005313887319920525224741231225372489983983616", "751787633010080299960034416392119549364506463426236538359373627392", "-217006819498512313872544812405336778309452796097275788588415451136", "30098944471678845145732769020402972372428099171928777060461314048"], ["2806409718089250647800256995982958717414324097020724407242202267254784", "10201875641526073185451313296848020574235692016940856388388776837120", "-29921061384124753683758819727621718743304971238146939609328102932480", "8726081760446758494593873512753771003859074707603460556159826526208", "-1014625224401861479087280795660969913423223605042724345326394671104", "-64304140914017619640597200264507679087679167007716037618405736448", "42533327418606146404104428657705575241507615126757725714323079168", "-6531888644043862681202186266362853451242598517011353276810002432"], ["-390348701921816810885684104433929477925019950925064634022577523654656", "24630598212594656313939206111206960556821458540264688820123466727424", "1925077061293374181239005313887319920525224741231225372489983983616", "-1014625224401861479087280795660969913423223605042724345326394671104", "134227114976981621957066896017054142994341057025536542185145499648", "2271331827889238086055043846962660143686292996201477443237707776", "-4320999395762419906937894372079732656988161915435113167450013696", "713647029062596623669177661430380293278972089202828199149436928"], ["-89731311655905085760181352877333846962782696289970755739612948201472", "-9581702861138918827468691088852628935299625235952580022780716646400", "751787633010080299960034416392119549364506463426236538359373627392", "-64304140914017619640597200264507679087679167007716037618405736448", "2271331827889238086055043846962660143686292996201477443237707776", "2443072625689974138853371143804749378044060889349892929767866368", "-616481771851318567387940362247762341289664344311315109611831296", "92681912075940855906613898927543521823161513517668714766401536"], ["41785178323294122720864118414686372949834810750405859683967468306432", "1464069997100083071221763139935259829054295112857588851932756180992", "-217006819498512313872544812405336778309452796097275788588415451136", "42533327418606146404104428657705575241507615126757725714323079168", "-4320999395762419906937894372079732656988161915435113167450013696", "-616481771851318567387940362247762341289664344311315109611831296", "266471080987849143812795300297132562856346148422178146900508672", "-43791719503758270670201981640293589138593714323857235643465728"], ["-10782891529881476767376924200526705031567175402205671836018913837056", "-202879826224879463439131318816997621788054529297468881134879244288", "30098944471678845145732769020402972372428099171928777060461314048", "-6531888644043862681202186266362853451242598517011353276810002432", "713647029062596623669177661430380293278972089202828199149436928", "92681912075940855906613898927543521823161513517668714766401536", "-43791719503758270670201981640293589138593714323857235643465728", "7973785859385942480058917538696742861323248610818691184984064"]], [["2145187038465059436988302607932757581086600239839207446022639125297889280", "27174923224682698746841062541178088565468080292214868903866251870208000", "3259151300691728320351390815167583500447537053658977371870591673434112", "-44825746522408091771975553153887144969572967138120374811632953458688", "-159127267242395928333559436271037688316748754885639748824410521337856", "69973139762510254744880633709324495114417674310503393655022342373376"], ["27174923224682698746841062541178088565468080292214868903866251870208000", "445788722257109393692906482107919290098428627209162399216177745231872", "-11891795339235741812386463738559256864708878282991004369029605359616", "8233159544633962010105333387119236098252097023980609446828392316928", "-2686752417002975646029876954276980870116597831709350637301781233664", "894713189043987943745301528443572283006258730887304871913031991296"], ["3259151300691728320351390815167583500447537053658977371870591673434112", "-11891795339235741812386463738559256864708878282991004369029605359616", "32801772537816409673770266532026528729326432848568341584262851461120", "-4677311838847929556238696578695043030393780919962122846761648128000", "109626564511271325857363284133316727569227524110118929573814992896", "101960540543501148461054341873538108162403619381518926230746824704"], ["-44825746522408091771975553153887144969572967138120374811632953458688", "8233159544633962010105333387119236098252097023980609446828392316928", "-4677311838847929556238696578695043030393780919962122846761648128000", "763761058163159349297282837763784853229127087251930052587453153280", "-54829340035622096169418700103511060713673993727494353242678099968", "-742457883110117313433293458778397083746072997478893040435200000"], ["-159127267242395928333559436271037688316748754885639748824410521337856", "-2686752417002975646029876954276980870116597831709350637301781233664", "109626564511271325857363284133316727569227524110118929573814992896", "-54829340035622096169418700103511060713673993727494353242678099968", "16237306134408917218389622206925011377891702151086294740714389504", "-5245385900553776124691955742473146993640933073135755996296118272"], ["69973139762510254744880633709324495114417674310503393655022342373376", "894713189043987943745301528443572283006258730887304871913031991296", "101960540543501148461054341873538108162403619381518926230746824704", "-742457883110117313433293458778397083746072997478893040435200000", "-5245385900553776124691955742473146993640933073135755996296118272", "2283109493057924340635595499488515419076631262255203454975737856"]], [["56102975894770052919926178391338931086445604311360947728445194509484032", "941506889845334024623579394093572634399879741875286947321530548224000", "82300568812466456188465287979593582100808211314667287888783900409856", "92501411481745256623897504559023815810377577584612663939967297257472"], ["941506889845334024623579394093572634399879741875286947321530548224000", "39256036316245955099519822140745007498412653552537632183788079415296", "-3406327287739742224898202001765007725760192651477726820123717664768", "1235116071005941013138225653214204118967237346329101544086808035328"], ["82300568812466456188465287979593582100808211314667287888783900409856", "-3406327287739742224898202001765007725760192651477726820123717664768", "1097881416885351872057905135213962959966740512658129091306255810560", "200441954881770739805146758027613947569266910321980121054810472448"], ["92501411481745256623897504559023815810377577584612663939967297257472", "1235116071005941013138225653214204118967237346329101544086808035328", "200441954881770739805146758027613947569266910321980121054810472448", "156804528075204771314059943403696350519216766156105046620106653696"]], [["96263414639114128278245208765133738133118056482671461745584683089920", "-23801098681598849405170824025657988969881339828851536556948382023680"], ["-23801098681598849405170824025657988969881339828851536556948382023680", "5884814086171291022088744339710368200866718307763333955206814629888"]], [["3827587867478474203641456648559488590307443128145464570806377510703464448", "21567966767309975633478655614785844485089624873794620275303144484765696", "-3887582004114516264184634689624183442247898125053653202639313350688768", "-776738669220172015247238396783240554029699241647798774657856227508224", "-191236365545621310600257010364160474946589917287272389359957748744192", "40158472887818500752877320483617436677938504722832234436219264565248", "-4875736663272010161848493256954494643464108044949429637548873875456"], ["21567966767309975633478655614785844485089624873794620275303144484765696", "26251840684816106819573541905695888262243710942729784454911321496879104", "708861541868105464817791883462894693119836181189395850819660358352896", "53779349979193719103194944618137841840199640271894720107204516511744", "-27270955738034399079525136233507982705477908751358035328761352683520", "-470582176425182600137933071023032315517724139757285376978262687744", "783994452584137326632298962112470124876661266392673936309745614848"], ["-3887582004114516264184634689624183442247898125053653202639313350688768", "708861541868105464817791883462894693119836181189395850819660358352896", "24385368567619792236479869031680708549743541540312291948600468963328", "2415325320344189595032595658118681202662670573666901932134555975680", "-538297162059267207790979503342737879348139321334327642035071221760", "-60276786001369157783893621726367423975081291875647532743761330176", "27645919635641431745254641920993015369144223873702093169354604544"], ["-776738669220172015247238396783240554029699241647798774657856227508224", "53779349979193719103194944618137841840199640271894720107204516511744", "2415325320344189595032595658118681202662670573666901932134555975680", "287058472234063524683092332646827207623669682533812111946912104448", "-19488601593150330579225703077341957237305549666215004504833654784", "-9700393453331920164406851132868443260612927889781966799735095296", "2795463114474811091499923181008320182531813343807337049272352768"], ["-191236365545621310600257010364160474946589917287272389359957748744192", "-27270955738034399079525136233507982705477908751358035328761352683520", "-538297162059267207790979503342737879348139321334327642035071221760", "-19488601593150330579225703077341957237305549666215004504833654784", "35811243118471316261833109287624550685904583453978674526750244864", "-1307871370908491181997362608369146427821973193768595808717897728", "-569822130294740131125937167013918177428718430698935822237827072"], ["40158472887818500752877320483617436677938504722832234436219264565248", "-470582176425182600137933071023032315517724139757285376978262687744", "-60276786001369157783893621726367423975081291875647532743761330176", "-9700393453331920164406851132868443260612927889781966799735095296", "-1307871370908491181997362608369146427821973193768595808717897728", "439921471515701882705030693195079302629592837221626483788742656", "-72796573706396834183244264320656134549284002274726543752167424"], ["-4875736663272010161848493256954494643464108044949429637548873875456", "783994452584137326632298962112470124876661266392673936309745614848", "27645919635641431745254641920993015369144223873702093169354604544", "2795463114474811091499923181008320182531813343807337049272352768", "-569822130294740131125937167013918177428718430698935822237827072", "-72796573706396834183244264320656134549284002274726543752167424", "31410816727211570672863133227420615284577990752476436050739200"]], [["350214595151036693724741841395648825120410041713112770354505707497193472", "-12682472893482251272498548201264196732897238077641991086785952667926528", "-1411071118393057550787843720339673765080793973156357445285056543195136", "-280736174932233299287327594939196492235127839002575076900860250292224", "44526613285161158123904505061890028607158730777195656244325733367808"], ["-12682472893482251272498548201264196732897238077641991086785952667926528", "2836956552337658308404703091673913326124340217254191023072764577710080", "-123205006127958001043746211056927441258605458717999559562823842398208", "12595707369863189825860541724671060314033237889259946155770707443712", "-1284694627072041494113394742481508870595835859350780346278426443776"], ["-1411071118393057550787843720339673765080793973156357445285056543195136", "-123205006127958001043746211056927441258605458717999559562823842398208", "20688330217823909844613187171088353550706470297140578650860409585664", "346166397309019025348120942283362687353352928335596917655364173824", "-89799207305372228265138187017252302694481797238614429759323504640"], ["-280736174932233299287327594939196492235127839002575076900860250292224", "12595707369863189825860541724671060314033237889259946155770707443712", "346166397309019025348120942283362687353352928335596917655364173824", "393063407635144628255150404278852824411743805981574435717127340032", "-66354485200959910771268696113600469693282803615613035409280335872"], ["44526613285161158123904505061890028607158730777195656244325733367808", "-1284694627072041494113394742481508870595835859350780346278426443776", "-89799207305372228265138187017252302694481797238614429759323504640", "-66354485200959910771268696113600469693282803615613035409280335872", "11510200045153231123703225258736431040420427779242728346563379200"]], [["41985420730481132547684520866306962507830645299568186594244293558272", "-67812236293960433303198996571739034281980510892747447283115739840512", "-544245887995552014400639793900786641266898679765487665830663553024"], ["-67812236293960433303198996571739034281980510892747447283115739840512", "111833952386207161692434392235713803120728250513502264256296747270144", "571068298144397343790486922956516238134106661975249579141039652864"], ["-544245887995552014400639793900786641266898679765487665830663553024", "571068298144397343790486922956516238134106661975249579141039652864", "48150125348328310208237624195209275951185017651308608765917396992"]], [["8651339532923764083097334325289623551073058816"]], [["620300834973336868939918039904166965363274966268733487644727091277070336", "-49727255031480136728261397805106649813694631758551041798999990085877760", "3962400377238041295756819769105388218079843057237870016056440880365568", "-297125622132286095367230222730813163046295342997800770890756207411200", "2237590408021979936953095617596032890335153776981522785521249550336", "3515900833076973687011391808847541493487635155259187380922980761600"], ["-49727255031480136728261397805106649813694631758551041798999990085877760", "3994945998665276876504232671345284984917107557361996531384891390033920", "-318959654828589388751416841714741018356757922569638576809040347660288", "26455093232735117225633601390953031579857204030206499363450129481728", "-503221871085518059854836068142473170123373339562694083401712926720", "-274377598455742458130733371404582528072309526776598299564027412480"], ["3962400377238041295756819769105388218079843057237870016056440880365568", "-318959654828589388751416841714741018356757922569638576809040347660288", "25512874433418355744731927330293731852528106645824608815759438643200", "-2304037197188829970438617321959909485807055732100032055436277448704", "64183942838915833533086915611476401611625765149154114607549251584", "21306860574097658683506454525230353263211531907907083713552318464"], ["-297125622132286095367230222730813163046295342997800770890756207411200", "26455093232735117225633601390953031579857204030206499363450129481728", "-2304037197188829970438617321959909485807055732100032055436277448704", "960193650550387969455360566277093703412595177439041967889403871232", "-101564791562456895278844843413752511447094540366524348183758241792", "636823728959832100861121023679376649329206848505836218378878976"], ["2237590408021979936953095617596032890335153776981522785521249550336", "-503221871085518059854836068142473170123373339562694083401712926720", "64183942838915833533086915611476401611625765149154114607549251584", "-101564791562456895278844843413752511447094540366524348183758241792", "12355806786300235741794061370314929572681616686832822092491128832", "-272495952731320360246871065655493852871793870965148078615560192"], ["3515900833076973687011391808847541493487635155259187380922980761600", "-274377598455742458130733371404582528072309526776598299564027412480", "21306860574097658683506454525230353263211531907907083713552318464", "636823728959832100861121023679376649329206848505836218378878976", "-272495952731320360246871065655493852871793870965148078615560192", "26514711499124423648378706572586866151540336236176134549536768"]], [["2959210258918270492924940039468551680979405635584", "103436722330814413032415449936475408960485064704", "38647127179919598941196462837818553345920466944", "-3321896794745265760130316633996391548377366528"], ["103436722330814413032415449936475408960485064704", "9160503601075554074574973198430268203781324800", "1242397735353280605875795687373185043423821824", "-151532585272403009691853724469680698418003968"], ["38647127179919598941196462837818553345920466944", "1242397735353280605875795687373185043423821824", "1619557494491698982312089565146457381963563008", "-168633458741494503179515607289991838121852928"], ["-3321896794745265760130316633996391548377366528", "-151532585272403009691853724469680698418003968", "-168633458741494503179515607289991838121852928", "84022595033805914841476414953791555943530496"]], [["387877158264669647689220783543775495586657231356393773025747097616384", "19732759887692759425237402172011704075666207001572517803347226394624"], ["19732759887692759425237402172011704075666207001572517803347226394624", "1003879203733982211944055182925370474623195456071648886129948622848"]], [["1171060229694913032088025357560577753897819439104", "-14975097765145938632499419522633176840117682176", "-5453395893347822995470020509970038979572006912", "-159228616517758090686720620276086175629836288", "81919344912394736664970788516245620553416704"], ["-14975097765145938632499419522633176840117682176", "15649384725548529025181937827735555320303321088", "105132587549918520829709377817501256810233856", "-46254006916828155432275134216020744898347008", "-3141354725382446884859328431968113391566848"], ["-5453395893347822995470020509970038979572006912", "105132587549918520829709377817501256810233856", "670500520179396479922716467951735298093744128", "-12738332340519750020426123298858779946254336", "-6242762774550255762059239265063179091181568"], ["-159228616517758090686720620276086175629836288", "-46254006916828155432275134216020744898347008", "-12738332340519750020426123298858779946254336", "42936141609925809196206338821705893924569088", "-6480937752348842470007246884140374229516288"], ["81919344912394736664970788516245620553416704", "-3141354725382446884859328431968113391566848", "-6242762774550255762059239265063179091181568", "-6480937752348842470007246884140374229516288", "5188658861820388205552550925274965549776896"]], [["87664733009976793166759697878558854572155076608", "-2727839228941618455713273474272707760485302272", "57564110707858759923633836399447205943967744"], ["-2727839228941618455713273474272707760485302272", "2298565128175647101139406768676613956768366592", "-50641854166022528878357703964164622703919104"], ["57564110707858759923633836399447205943967744", "-50641854166022528878357703964164622703919104", "202614307356171169528252555322256803527393280"]], [["3490634560191047309943191480372691789370359808"]], [["80782699779272146432138649653349159623360249856", "117905495945840405759548407328429556124090368", "-22415284578634249198162972964071220852031488", "7454657841631070070197505201370500601741312"], ["117905495945840405759548407328429556124090368", "1597802669277087254528593859151480870741737472", "-40146581359558097980042776259630190380974080", "2396451748167639100527331874510108914352128"], ["-22415284578634249198162972964071220852031488", "-40146581359558097980042776259630190380974080", "77983011345219134507812638508549522482790400", "-1708341437276494738559587567310054908493824"], ["7454657841631070070197505201370500601741312", "2396451748167639100527331874510108914352128", "-1708341437276494738559587567310054908493824", "11966543663414673947380422653181725742465024"]], [["4804206343902928846960078425294978348893601792", "-52185232503216074003101213733063939804102656"], ["-52185232503216074003101213733063939804102656", "226412637254723802382249754613275372172607488"]], [["4707497747632743219571822551196326707006013440", "8862809835918049959825206407182960730046464", "-4318431073122549725015307824213652540489728"], ["8862809835918049959825206407182960730046464", "138182870085151392317390037523603063476060160", "-3189347224560921309460639441849429891481600"], ["-4318431073122549725015307824213652540489728", "-3189347224560921309460639441849429891481600", "13476053095815425376504770361108389913690112"]], [["284561044577111505846731260927984222538301440"]], [["273596424551868190572326349132849232786489344", "651284167492662740469274475706831014461440"], ["651284167492662740469274475706831014461440", "16752784505510075443228595352510869316567040"]], [["16064809413055954434102894240071687314866176"]], [["3640821361907633643535796245464879871605933604864", "0", "-684118221663645070723915119295424017272406016", "-139358216674685608924998161941015551216189440", "-25895983928769000958360847354411344094822400", "-2923935143286760689010592431841135980183552", "-2717312053489399540180112981371932811198464", "-2676170546075804950723203707187211712593920", "-2708640365911987629343580207220904924545024", "-2702187725930633692497418921263836887515136"], ["0", "7240666540465578608848713386518262227719073433156918539354116972892450193408", "0", "0", "0", "0", "0", "0", "0", "0"], ["-684118221663645070723915119295424017272406016", "0", "98849154529702193688971785826311196420238999552", "-478433362743356610796787199973331832544428032", "132869319519918960629789205692035168605306880", "-45432185733885250694516344971175617257013248", "6091663763660489867337974805125312142114816", "-506991644241467310655377054754233611452416", "24213531183199645822125181114156759121920", "565121617142733642857653919763381878784"], ["-139358216674685608924998161941015551216189440", "0", "-478433362743356610796787199973331832544428032", "1762591848420588583834776176409628435237830656", "-45442563268994382241578887305124351345426432", "-10159427470622926708413574503627738723647488", "1515389797231603392456145835533329441488896", "-103036435328434826447887558229941148450816", "274636431479254681641458529020883763200", "1017563946446457241993168377415506853888"], ["-25895983928769000958360847354411344094822400", "0", "132869319519918960629789205692035168605306880", "-45442563268994382241578887305124351345426432", "29878633083495585248918392352738970265714688", "-3523648754645263917470777044766645632892928", "178669457321822298038552464231046739656704", "11469571605169466282681682697373972692992", "-4077240378249305352402243880904898379776", "626211432327170863202255767231650594816"], ["-2923935143286760689010592431841135980183552", "0", "-45432185733885250694516344971175617257013248", "-10159427470622926708413574503627738723647488", "-3523648754645263917470777044766645632892928", "1056437079229877896878896457886433651195904", "-157698611019454451992112691461565127327744", "17787717665077499204430830880985167429632", "-1707936191479436496346487353161927360512", "147524117126971475401010854858189701120"], ["-2717312053489399540180112981371932811198464", "0", "6091663763660489867337974805125312142114816", "1515389797231603392456145835533329441488896", "178669457321822298038552464231046739656704", "-157698611019454451992112691461565127327744", "38159872362687500682738684213049925042176", "-5998960079141641481883171408746096099328", "755519670843187633150933355399271677952", "-82850119759714820105165750229478146048"], ["-2676170546075804950723203707187211712593920", "0", "-506991644241467310655377054754233611452416", "-103036435328434826447887558229941148450816", "11469571605169466282681682697373972692992", "17787717665077499204430830880985167429632", "-5998960079141641481883171408746096099328", "1242272808413482199358998770723625893888", "-184394545697293100734697958126863253504", "22703255728505959290224751297702133760"], ["-2708640365911987629343580207220904924545024", "0", "24213531183199645822125181114156759121920", "274636431479254681641458529020883763200", "-4077240378249305352402243880904898379776", "-1707936191479436496346487353161927360512", "755519670843187633150933355399271677952", "-184394545697293100734697958126863253504", "44557812236090276159035987984266559488", "-6944677188697207325034849555793838080"], ["-2702187725930633692497418921263836887515136", "0", "565121617142733642857653919763381878784", "1017563946446457241993168377415506853888", "626211432327170863202255767231650594816", "147524117126971475401010854858189701120", "-82850119759714820105165750229478146048", "22703255728505959290224751297702133760", "-6944677188697207325034849555793838080", "5034443547425692781645355497165946880"]], [["820851736947419387758729839776004846908468101120", "-4041342732673765277243904506574850701744144384", "842084690152600910447954859689902086643777536", "-138727054317638935682593732346772107196104704", "12457430317754500740764018889452460244467712", "-697518060371319468126066665532503229464576", "9816530809154722779345818954172435791872"], ["-4041342732673765277243904506574850701744144384", "7070617635723680153667523570806929995954388992", "-73692418805653075065375936977040350872862720", "-27838904773115159375081632207862706005344256", "3094419140028104664900769273607235133505536", "-179348649154174132851821531975215856222208", "1899520791746807084460976162794830299136"], ["842084690152600910447954859689902086643777536", "-73692418805653075065375936977040350872862720", "115764773001578190707062637772587608834048000", "-12028005809979232319781922488774993467408384", "650970924086343270632215064952535571759104", "1518261919550821315411835994063119581184", "-5340647295466463669822938714045803397120"], ["-138727054317638935682593732346772107196104704", "-27838904773115159375081632207862706005344256", "-12028005809979232319781922488774993467408384", "3161378173521564012803709966343002113703936", "-428353492112817497025426216986690176679936", "45302362060206183294418721726163692027904", "-4187039063960650496801153257512909144064"], ["12457430317754500740764018889452460244467712", "3094419140028104664900769273607235133505536", "650970924086343270632215064952535571759104", "-428353492112817497025426216986690176679936", "94191996193723066224971862709500634988544", "-13236424430269553662745807011745351335936", "1496572307078293655641860482861755269120"], ["-697518060371319468126066665532503229464576", "-179348649154174132851821531975215856222208", "1518261919550821315411835994063119581184", "45302362060206183294418721726163692027904", "-13236424430269553662745807011745351335936", "2792357379812918587113285225890533343232", "-389751517557188005029058025662825103360"], ["9816530809154722779345818954172435791872", "1899520791746807084460976162794830299136", "-5340647295466463669822938714045803397120", "-4187039063960650496801153257512909144064", "1496572307078293655641860482861755269120", "-389751517557188005029058025662825103360", "173121038944686057290409119211648450560"]], [["40394655379652929796994201667873178019547840512", "-83402546644204131069505265105162280464547840", "-65874506596732317337616531210399559578550272", "5240740317925989918357204708493889365868544", "-241830324037072825135773708601566452252672"], ["-83402546644204131069505265105162280464547840", "451485807620995902324074908887036090866728960", "-34514201674996955738166593140111893277442048", "1677447342493676972764320870356831099158528", "-35184738939005318023102279578564096425984"], ["-65874506596732317337616531210399559578550272", "-34514201674996955738166593140111893277442048", "8591864115797173086099360414928833595047936", "-1015821925320104183675940681434688034701312", "95412799093685275549285216455203015884800"], ["5240740317925989918357204708493889365868544", "1677447342493676972764320870356831099158528", "-1015821925320104183675940681434688034701312", "211556714576984524431837136157775912501248", "-26058032279154762753234026527524590190592"], ["-241830324037072825135773708601566452252672", "-35184738939005318023102279578564096425984", "95412799093685275549285216455203015884800", "-26058032279154762753234026527524590190592", "7675957550184059794682512470056980447232"]], [["1863776513640259050198322601218558290349260800", "-75903913772664788962272361329069181267607552", "2755086283902990412864052276812423962296320"], ["-75903913772664788962272361329069181267607552", "20771387944024007803345846267946669174685696", "-1903487033001182169863865038884904917532672"], ["2755086283902990412864052276812423962296320", "-1903487033001182169863865038884904917532672", "459624006886844775511116425822144531791872"]], [["35614498066766215838753241684807969077723136"]], [["807432550743784046709627661959166533408791724032", "-1539344911031242703124739547202013263208382464", "-528668842211745738265295094413857148530327552", "29987305733457156709287240618395180757680128", "-4064907662136017161681183949466474838491136", "740968961433908165761413262925701312413696", "-105585501788748142764300731966327921573888", "12276799225776164914883059561292852363264"], ["-1539344911031242703124739547202013263208382464", "6248304518029319361070478743562788164419452928", "-106609430174797927288781406714739826632949760", "-507869938162167172459175790329329119920128", "-1469841646851143589923442075540466996084736", "306983733345072313813890654111126911975424", "-36784280837075377072371818601114928939008", "3311192740851105414298596080858123206656"], ["-528668842211745738265295094413857148530327552", "-106609430174797927288781406714739826632949760", "112198959036943717032872849725836759457071104", "-4870266174976451702966055051066082102083584", "-501421014016916603561013569887439213821952", "102131832459023176627391921724389154881536", "-9622274506437548614510334801056163168256", "538050255378940528533346308185957335040"], ["29987305733457156709287240618395180757680128", "-507869938162167172459175790329329119920128", "-4870266174976451702966055051066082102083584", "2467910592895019748142679582775729239097344", "-315506797000518278163751055760009581297664", "20430129506230515629937875044767759335424", "114842628090822229536021399536500998144", "-240391082665689926426337591012372774912"], ["-4064907662136017161681183949466474838491136", "-1469841646851143589923442075540466996084736", "-501421014016916603561013569887439213821952", "-315506797000518278163751055760009581297664", "107080122106830024198286290409878890479616", "-18097209643579757182039286078557489463296", "2294882006900535017232808452207899836416", "-247085941627686462667270475540563230720"], ["740968961433908165761413262925701312413696", "306983733345072313813890654111126911975424", "102131832459023176627391921724389154881536", "20430129506230515629937875044767759335424", "-18097209643579757182039286078557489463296", "4708868548501805311107728720578262073344", "-772030412670352623587937464465208901632", "100048654583560460034940172067871391744"], ["-105585501788748142764300731966327921573888", "-36784280837075377072371818601114928939008", "-9622274506437548614510334801056163168256", "114842628090822229536021399536500998144", "2294882006900535017232808452207899836416", "-772030412670352623587937464465208901632", "178604772063506812333038756559964864512", "-28100755251872186515281983139550855168"], ["12276799225776164914883059561292852363264", "3311192740851105414298596080858123206656", "538050255378940528533346308185957335040", "-240391082665689926426337591012372774912", "-247085941627686462667270475540563230720", "100048654583560460034940172067871391744", "-28100755251872186515281983139550855168", "11734837965755025083335599288634834944"]], [["46835076886693386206881142400367584435484229632", "-601834514424700406984810541861379481362497536", "6513452380892530182283047718753428515586048", "-3298159066455942794899324906228223439798272", "569727122584836925657693728205731419652096", "-63797847139186450050420384785156142006272"], ["-601834514424700406984810541861379481362497536", "469595332117604756979645084613576306357960704", "-11432126682238469440923341626893130656645120", "-1521097504406965370079435088549032102985728", "231103599259177184205187141767819130044416", "-19497618393758848683181580243369484877824"], ["6513452380892530182283047718753428515586048", "-11432126682238469440923341626893130656645120", "9377451494165061958636040264770774028517376", "-1017837620517270140428154604492599899193344", "61131794430264245440890522359212166610944", "-950223646180529707996770029235792248832"], ["-3298159066455942794899324906228223439798272", "-1521097504406965370079435088549032102985728", "-1017837620517270140428154604492599899193344", "328720627929011105683591068819198801084416", "-50479481989137264676162726445643546492928", "5849558052121796027310365256635553677312"], ["569727122584836925657693728205731419652096", "231103599259177184205187141767819130044416", "61131794430264245440890522359212166610944", "-50479481989137264676162726445643546492928", "12373588438441269227999120675567466184704", "-1820184598332487247957203835513450004480"], ["-63797847139186450050420384785156142006272", "-19497618393758848683181580243369484877824", "-950223646180529707996770029235792248832", "5849558052121796027310365256635553677312", "-1820184598332487247957203835513450004480", "547429925287708857425576839552201392128"]], [["2220301610911322994785651360462386616233623552", "-21293659045583133373194462878314126232256512", "-3264209701046546640696085656480877895483392", "356236895966429118530014331274372822597632"], ["-21293659045583133373194462878314126232256512", "34894725104261274032754304171413621547466752", "-2718556178905463956126440156788672973242368", "134334233979890247870642203001947013775360"], ["-3264209701046546640696085656480877895483392", "-2718556178905463956126440156788672973242368", "927914993265057030611721656563973041946624", "-122622159990575504413179054076791785259008"], ["356236895966429118530014331274372822597632", "134334233979890247870642203001947013775360", "-122622159990575504413179054076791785259008", "32443279546949136601557084600122973618176"]], [["114249399654804706444750460794933390411300864", "-4605646443659836388891363777545303205347328"], ["-4605646443659836388891363777545303205347328", "2366926490921167811576226994692867949068288"]], [["47540731850373111116660257705879810081522974720", "-54311291438562370415505346670381653121040384", "-28749025646677991113020881479165888077758464", "2217804940986167130048858329627734698885120", "-331800731905596942005715305333285235720192", "49977935016387065420016278551382577905664", "-6003058516370640595447776693585692327936"], ["-54311291438562370415505346670381653121040384", "434157574194007213089367092570706045608919040", "-9025763104788477803706890359439777735901184", "34841368162067105093117563033990331367424", "-103066937011014909363809517719675293663232", "22087657630297314146140731333782733324288", "-2786982704161771909628104542716981936128"], ["-28749025646677991113020881479165888077758464", "-9025763104788477803706890359439777735901184", "9067936397211648914189278797571071959629824", "-398607944257572477293462734885510826688512", "-44831375658946802730485155483265779367936", "9539892870870257083709662431161295568896", "-994126196884647788152132098605382107136"], ["2217804940986167130048858329627734698885120", "34841368162067105093117563033990331367424", "-398607944257572477293462734885510826688512", "269138254677794250328234738407569635672064", "-36296625814312680505902750974671532851200", "2502887277185019501681862036594605686784", "-11313927521877271670038336864258097152"], ["-331800731905596942005715305333285235720192", "-103066937011014909363809517719675293663232", "-44831375658946802730485155483265779367936", "-36296625814312680505902750974671532851200", "13979390578721068326829463005208762122240", "-2545705365367752428665484651055477161984", "341605858747221971157700399238333071360"], ["49977935016387065420016278551382577905664", "22087657630297314146140731333782733324288", "9539892870870257083709662431161295568896", "2502887277185019501681862036594605686784", "-2545705365367752428665484651055477161984", "733236449683115056241526400495449538560", "-126228569989205876606397776495609118720"], ["-6003058516370640595447776693585692327936", "-2786982704161771909628104542716981936128", "-994126196884647788152132098605382107136", "-11313927521877271670038336864258097152", "341605858747221971157700399238333071360", "-126228569989205876606397776495609118720", "39488565178311146007681708987330330624"]], [["2775357305225271331337598698745025844444397568", "-32733015210982293306386162137314712608571392", "698861164390178413900463022597876117143552", "-230602920765146322011105646776297759703040", "33922280842435615378486289704696705712128"], ["-32733015210982293306386162137314712608571392", "33631795934190938349464952142447915948834816", "-750506019240068776180005592892839940849664", "-123725881661262480537269828770309301338112", "18424511035811888082819743082015616925696"], ["698861164390178413900463022597876117143552", "-750506019240068776180005592892839940849664", "987333271962313488415637044313168424206336", "-111116461110003322795959770655949928267776", "6970414371718838046361367017138071535616"], ["-230602920765146322011105646776297759703040", "-123725881661262480537269828770309301338112", "-111116461110003322795959770655949928267776", "45584983650217064061058138638454609674240", "-7593792370724571469721473437809747427328"], ["33922280842435615378486289704696705712128", "18424511035811888082819743082015616925696", "6970414371718838046361367017138071535616", "-7593792370724571469721473437809747427328", "2348250968744908429672515446323338543104"]], [["131815646559792662934617308864073270399336448", "-1039673796368547112138518015388022273474560", "-210142450420148794846710976082477819363328"], ["-1039673796368547112138518015388022273474560", "3280396869126768066478055580758710385901568", "-259098827948455911848376669156649560178688"], ["-210142450420148794846710976082477819363328", "-259098827948455911848376669156649560178688", "154443920046324224048369702068101580849152"]], [["6987074970567664814748762518615109868191744"]], [["2799449180475468210032201834138843199213404160", "-1421372031108775603783931826823453015539712", "-1844352066709300784365432069493820368093184", "149369226502111367148673634815684133257216", "-22359587509821336707490086938750264279040", "3317084741134595570355203169387666210816"], ["-1421372031108775603783931826823453015539712", "31194699533787595737939308953171863768399872", "-636726734165507697702160040817706320003072", "10341715711073384062976526106970189463552", "-9154638612496864824780056443066626605056", "1806633481841728280488556292999636582400"], ["-1844352066709300784365432069493820368093184", "-636726734165507697702160040817706320003072", "802677540546919291285125467511481127927808", "-30022529851669411616206747851418383679488", "-5070031918310303115147269887059931693056", "978148039838551382594615127787480023040"], ["149369226502111367148673634815684133257216", "10341715711073384062976526106970189463552", "-30022529851669411616206747851418383679488", "33995674352838380485354278369394685902848", "-4849093469672743445820452756001789050880", "352713324134287458925414811926949527552"], ["-22359587509821336707490086938750264279040", "-9154638612496864824780056443066626605056", "-5070031918310303115147269887059931693056", "-4849093469672743445820452756001789050880", "2341289164721349290742962450879425282048", "-467493904932676199032487360578803728384"], ["3317084741134595570355203169387666210816", "1806633481841728280488556292999636582400", "978148039838551382594615127787480023040", "352713324134287458925414811926949527552", "-467493904932676199032487360578803728384", "165640979857817524373757123514465255424"]], [["165199599272262442549574943309872617150742528", "-1970663265500636299156496142897125045305344", "54359330847406033803284304730135321378816", "-15552856851622116764191715595867060699136"], ["-1970663265500636299156496142897125045305344", "2659429562581517087735194805070211267428352", "-48119056151951523567962318942069741060096", "-11460255086749548689786823692628910931968"], ["54359330847406033803284304730135321378816", "-48119056151951523567962318942069741060096", "126406360791379493433517513305333245673472", "-14568864214561704025896183580915574767616"], ["-15552856851622116764191715595867060699136", "-11460255086749548689786823692628910931968", "-14568864214561704025896183580915574767616", "9943043029231163130063693664726061940736"]], [["7810696415946853321511924474372583868858368", "-48827804801302553548801797982778621427712"], ["-48827804801302553548801797982778621427712", "413589548740964585747168357115337986015232"]], [["164778660011911735070001960175187827118571520", "25002087987109099957433087992205515161600", "-117085821663002764244311333930423375888384", "10104783849386990809566205921763337961472", "-1512350482645418107299584170293884616704"], ["25002087987109099957433087992205515161600", "2341181849750382279488681238305715745980416", "-49363070242605860350142801551935823413248", "1584371132724147935343755865453462814720", "-827818665605987834909225805840138633216"], ["-117085821663002764244311333930423375888384", "-49363070242605860350142801551935823413248", "79677112818994060341013895911142261260288", "-2383948588137910599733826678058026795008", "-625225741529997909201373918776487051264"], ["10104783849386990809566205921763337961472", "1584371132724147935343755865453462814720", "-2383948588137910599733826678058026795008", "5502808828928949372940046342250569924608", "-820226671628722332676788180865895104512"], ["-1512350482645418107299584170293884616704", "-827818665605987834909225805840138633216", "-625225741529997909201373918776487051264", "-820226671628722332676788180865895104512", "633132102016748007066720664001533968384"]], [["9832965136549276212294165933765235218317312", "-118888147510262172601103777359431966130176", "4124994849662810628635043234068790509568"], ["-118888147510262172601103777359431966130176", "235308345369554441252349975855348880244736", "-3111909257797410221154321598139137523712"], ["4124994849662810628635043234068790509568", "-3111909257797410221154321598139137523712", "24512016353367908681939705913823580913664"]], [["462379973226921670009126503735850323410944"]], [["9691148223827013023538763515945909678505984", "8345056001306830778240711569105961877504", "-7486137848229274735499861526419127402496", "682951420888748978144292307739676246016"], ["8345056001306830778240711569105961877504", "187649950333875279800588015738388557594624", "-4141794581052043532477992960490146365440", "202465504256511724115886339953298243584"], ["-7486137848229274735499861526419127402496", "-4141794581052043532477992960490146365440", "9410550905216102053210730667118291845120", "-194980704743875315480322195503974449152"], ["682951420888748978144292307739676246016", "202465504256511724115886339953298243584", "-194980704743875315480322195503974449152", "1453353309586407651963634717778547572736"]], [["585409030026931890027759961955938328379392", "-7237398798544426196396209989885519462400"], ["-7237398798544426196396209989885519462400", "27624260904543939820870593453706232987648"]], [["569577180134540242839228558791811880976384", "931238171730935733218247891406272069632", "-480497264020933333113989691885121175552"], ["931238171730935733218247891406272069632", "16950285018483690642667398324829359702016", "-397459254535070443730790189182897618944"], ["-480497264020933333113989691885121175552", "-397459254535070443730790189182897618944", "1648336918061143011050097451944768438272"]], [["34861571020065130454887762250800654450688"]], [["33449802601731932206187386347146199433216", "83045105313941108787472260326441877504"], ["83045105313941108787472260326441877504", "2045794860943448615580061180845298286592"]], [["1962750303296174361639477092856285364224"]], [["234053388998374993720213474511384834023451520170778646978594039595532288", "-47431967603227486667622250591465881763052944895623035759703809553596416", "4190962278092358235964095044123036933113443994431716434183660626771968", "-1148807568067654248435868799259822474632863183704361837222727608434688", "119597587970737681632604148072767531841510303032954319973226955931648", "-13575408927662654607141894106566229311363153124299947394244399857664", "1199726651697689777365880666444766514087218002435446482124306120704", "-28656962710293617494219093148992612366199118079477145225150857216", "90591476610769345569271963643330413965054366982680896506515423232", "76875692451027582813001330413323499402107890300025330070051618816"], ["-47431967603227486667622250591465881763052944895623035759703809553596416", "13220047830469987058444982072096972555831023405256946288918689816248320", "-1166831987168769234368868515654488730896274209199020398685193047638016", "320169332356216148746741996248617532846890258163351147414815693078528", "-33365415348750851859985567784488235284276357684441756519238226411520", "3791689966360876789521984973721743165664632322339542861905397809152", "-337179982489463527766192924624656395123124167229822546610820743168", "7481228914330475284736039779573292635363806993882195761697914880", "-38233377456904653464938588349749364326913606768605115628222676992", "-36154299799401297594012787233361487642913695581322718838794485760"], ["4190962278092358235964095044123036933113443994431716434183660626771968", "-1166831987168769234368868515654488730896274209199020398685193047638016", "102987607025929892091771852135969349764845675052328735908896389988352", "-28258891022721409956125013240686535919730356608802777685028128161792", "2944900687472947821193500315308078662496663317518483637213260152832", "-334661296044180065070054495611161191188767098253696723430840205312", "29759576709720587619313248912287323912213291822040568415316344832", "-660438649037133639884930923008264679744394029311180912516399104", "3371279035985199234059027758660407242557200657424294575526117376", "3187333364466872684985116222978431213169611391417701542207160320"], ["-1148807568067654248435868799259822474632863183704361837222727608434688", "320169332356216148746741996248617532846890258163351147414815693078528", "-28258891022721409956125013240686535919730356608802777685028128161792", "7754011479487010475363853695750959506172687441426500126846209753088", "-808059173629620224011400281678291323816158492611436772567455629312", "91828894838434019788857010264121726036389394727527022402669117440", "-8165971069064062503828519842817812307453570979772495773053222912", "181186131652955129740958833959818010843560179211409295023276032", "-925897104279078980727184844830416463111598940286848405665218560", "-875537395899770233583285402620113034681199814340689705192914944"], ["119597587970737681632604148072767531841510303032954319973226955931648", "-33365415348750851859985567784488235284276357684441756519238226411520", "2944900687472947821193500315308078662496663317518483637213260152832", "-808059173629620224011400281678291323816158492611436772567455629312", "84209499502587782661664214437737033501817740939767152577471315968", "-9569707121229498332584150390030310584247253027632848189255581696", "851009482403320075228477894750774333752000338615407244187009024", "-18878270588196384107646918497360937990680269463109401304891392", "96578137881561515819175409343836748127159495330723693020053504", "91341982650458488145573964678533949669316742071453210562789376"], ["-13575408927662654607141894106566229311363153124299947394244399857664", "3791689966360876789521984973721743165664632322339542861905397809152", "-334661296044180065070054495611161191188767098253696723430840205312", "91828894838434019788857010264121726036389394727527022402669117440", "-9569707121229498332584150390030310584247253027632848189255581696", "1087521299287139279884470598477106164144042762250524933591400448", "-96712329470046972525311354415380455783167631762442583231430656", "2144902093600842804295907205811163456235849159803248696098816", "-10986805102748921101772385324279034165858550769494960312942592", "-10393310972275958005641555871806801916213721882961514938236928"], ["1199726651697689777365880666444766514087218002435446482124306120704", "-337179982489463527766192924624656395123124167229822546610820743168", "29759576709720587619313248912287323912213291822040568415316344832", "-8165971069064062503828519842817812307453570979772495773053222912", "851009482403320075228477894750774333752000338615407244187009024", "-96712329470046972525311354415380455783167631762442583231430656", "8601420019401545963434908722937983957818640243986106461192192", "-190525060628008570420913068216828929344075868281897975021568", "982469114463228007067806291305528528360892231587612451667968", "930424760232250324613021243261065662698412353167838314233856"], ["-28656962710293617494219093148992612366199118079477145225150857216", "7481228914330475284736039779573292635363806993882195761697914880", "-660438649037133639884930923008264679744394029311180912516399104", "181186131652955129740958833959818010843560179211409295023276032", "-18878270588196384107646918497360937990680269463109401304891392", "2144902093600842804295907205811163456235849159803248696098816", "-190525060628008570420913068216828929344075868281897975021568", "4285215425623497843591167233358437317726740712963690201088", "-20312378301812737175850563934574624180085555270056956395520", "-18958030973038410317355495746445233380764255424619950899200"], ["90591476610769345569271963643330413965054366982680896506515423232", "-38233377456904653464938588349749364326913606768605115628222676992", "3371279035985199234059027758660407242557200657424294575526117376", "-925897104279078980727184844830416463111598940286848405665218560", "96578137881561515819175409343836748127159495330723693020053504", "-10986805102748921101772385324279034165858550769494960312942592", "982469114463228007067806291305528528360892231587612451667968", "-20312378301812737175850563934574624180085555270056956395520", "144550492768172970589904304638358851820962006224686416920576", "143100627331454564711815653899920391852310848975288957665280"], ["76875692451027582813001330413323499402107890300025330070051618816", "-36154299799401297594012787233361487642913695581322718838794485760", "3187333364466872684985116222978431213169611391417701542207160320", "-875537395899770233583285402620113034681199814340689705192914944", "91341982650458488145573964678533949669316742071453210562789376", "-10393310972275958005641555871806801916213721882961514938236928", "930424760232250324613021243261065662698412353167838314233856", "-18958030973038410317355495746445233380764255424619950899200", "143100627331454564711815653899920391852310848975288957665280", "142590529870773634057468904097378980730347065451531200364544"]], [["67570095593739019404168158273382667887537291264", "641557532052229425117275723357705239349166080", "-400947930716123869716084871367293310324441088", "53903951098002144559318753016946809378963456", "-5745105677387742484157410780487774082433024", "574425873500799279845639126280215185063936", "26572696165454269163352232874759843479552"], ["641557532052229425117275723357705239349166080", "115321804946884165447836358644054132648837120", "-19268129475786811450175001005346421179678720", "2135717322092006285056480883653103126052864", "-204908654787776117607659821679009475854336", "18887839160201523468357852282952938946560", "4437799401792959474345986266831058370560"], ["-400947930716123869716084871367293310324441088", "-19268129475786811450175001005346421179678720", "5609339833359009408689926997714468322934784", "-759018059193578284132663099180381324181504", "83115049370169335521119432291094477406208", "-8395307062847047066913340802111457198080", "-1565315554129879894548957160902529908736"], ["53903951098002144559318753016946809378963456", "2135717322092006285056480883653103126052864", "-759018059193578284132663099180381324181504", "118865143422725819533199385627168113426432", "-14762012736656038088843637580932357029888", "1637509945837763641968116138058809606144", "23104534926406650075913622319378989056"], ["-5745105677387742484157410780487774082433024", "-204908654787776117607659821679009475854336", "83115049370169335521119432291094477406208", "-14762012736656038088843637580932357029888", "2053330525627110133076900288904017477632", "-245325358446914946467710155836325101568", "150925268819537019691884564069744640000"], ["574425873500799279845639126280215185063936", "18887839160201523468357852282952938946560", "-8395307062847047066913340802111457198080", "1637509945837763641968116138058809606144", "-245325358446914946467710155836325101568", "57985876060417295735560280580722524160", "9738836355307962551678971491299360768"], ["26572696165454269163352232874759843479552", "4437799401792959474345986266831058370560", "-1565315554129879894548957160902529908736", "23104534926406650075913622319378989056", "150925268819537019691884564069744640000", "9738836355307962551678971491299360768", "2304201729604032253635441453373205774336"]], [["1989620216122494299487555358984741642794172416", "-152367956692934837231410777888470636169265152", "12596113665768591900947527604904449227620352", "-1059978431734433195931899096693676787630080", "89353852840936110483420139447387185741824"], ["-152367956692934837231410777888470636169265152", "17806692714021619475789852999569000730984448", "-1875323795681494596784913936418497328316416", "179374345884208531913797222953884552527872", "-16023750551314331929587321928358039650304"], ["12596113665768591900947527604904449227620352", "-1875323795681494596784913936418497328316416", "267804282653059035000415644668904221966336", "-30994543684917498492130727253093732319232", "3102380134995555151353282828838914490368"], ["-1059978431734433195931899096693676787630080", "179374345884208531913797222953884552527872", "-30994543684917498492130727253093732319232", "4037691948979552013011678054708133494784", "-436980703357739092727183959284378501120"], ["89353852840936110483420139447387185741824", "-16023750551314331929587321928358039650304", "3102380134995555151353282828838914490368", "-436980703357739092727183959284378501120", "210876720469892478081954087970776547328"]], [["33639796030288946117393839400737713388781568", "-2892766173770925811995220581180363203674112", "228117997149366709818584447627800688459776"], ["-2892766173770925811995220581180363203674112", "522191984141201304140218317031426603614208", "-53109311991234795376789122114833671520256"], ["228117997149366709818584447627800688459776", "-53109311991234795376789122114833671520256", "6130860474744986511713307974274492923904"]], [["853958676748326033736400432680907602657280"]], [["3797838012573194966137108645851130624024679158065916521588270825472", "204592666668382343593291976540873202922563353252454500354628780032", "-7143033994502375716071762905805331392679390469302934150100025344", "-2737093602418490038777372580702770508773269033592646974243340288", "617736339921477424519363742596054766298142592761894892942131200", "-40394702028867740396601016732045942981753071544847782316605440", "1164426793637687113879177513876135365452554139924660182879043584", "1094865915915975328271014974618569819178957470375025519244607488"], ["204592666668382343593291976540873202922563353252454500354628780032", "11021575727006625130692051846277261473427905854378846928169336832", "-384801133750299121536727939659206710013963405983564869396332544", "-147449490258893816102374395835762130722906674130646226578702336", "33277966217645671624395280094814960268262417037895958660120576", "-2176095920889802909725051677853438553643517777290956917178368", "62728631937894463823269422406010362649251072907262053683560448", "58981330072527187539469489030756914689585511425401287203618816"], ["-7143033994502375716071762905805331392679390469302934150100025344", "-384801133750299121536727939659206710013963405983564869396332544", "13434731675679443148830042270412377087170265021347033356697600", "5147969077007451459623437642326433965548767492372538792607744", "-1161848309772676704702710909798122352889176438345055357370368", "75974996520322328803294028210499714327891174550070548758528", "-2190072389482435684819867262760584325953561600961976406638592", "-2059241186938081756336425408088154438868644385062084782587904"], ["-2737093602418490038777372580702770508773269033592646974243340288", "-147449490258893816102374395835762130722906674130646226578702336", "5147969077007451459623437642326433965548767492372538792607744", "1972617411168702803164545114125697380520427359237900936937472", "-445201237752344250793890108289628052209194641729791121686528", "29112373968763158973424321299607139548019433832682730029056", "-839199859709383409247733148943686006633714796505921818198016", "-789067486301042112347495119207470500430526085998379205132288"], ["617736339921477424519363742596054766298142592761894892942131200", "33277966217645671624395280094814960268262417037895958660120576", "-1161848309772676704702710909798122352889176438345055357370368", "-445201237752344250793890108289628052209194641729791121686528", "100477741387667633816812735912719910276668280475689429237760", "-6570389600852023390396380948350870234337822726892004835328", "189399532899215047996200300641634107475834142616182184738816", "178085126686186097717549951479539006365052544919412672561152"], ["-40394702028867740396601016732045942981753071544847782316605440", "-2176095920889802909725051677853438553643517777290956917178368", "75974996520322328803294028210499714327891174550070548758528", "29112373968763158973424321299607139548019433832682730029056", "-6570389600852023390396380948350870234337822726892004835328", "429647590707915561083528548984263600569970866508252839936", "-12385118377272471677833649781723599349581632289479199817728", "-11645252453783219802150897083745429091607650679836985262080"], ["1164426793637687113879177513876135365452554139924660182879043584", "62728631937894463823269422406010362649251072907262053683560448", "-2190072389482435684819867262760584325953561600961976406638592", "-839199859709383409247733148943686006633714796505921818198016", "189399532899215047996200300641634107475834142616182184738816", "-12385118377272471677833649781723599349581632289479199817728", "357016216397990192493029936348960160783228315866125777764352", "335688674375407677822164024400217754755745970324395020779520"], ["1094865915915975328271014974618569819178957470375025519244607488", "58981330072527187539469489030756914689585511425401287203618816", "-2059241186938081756336425408088154438868644385062084782587904", "-789067486301042112347495119207470500430526085998379205132288", "178085126686186097717549951479539006365052544919412672561152", "-11645252453783219802150897083745429091607650679836985262080", "335688674375407677822164024400217754755745970324395020779520", "315635203467337102442958633613143724832152868829324757696512"]], [["33082350022935504635637820002391910437124534999597039245802340352", "857326065680338528643157742808055584318125710505845979757936640", "-346958449182584509158620269055403263242923329437591089048453120", "35670947734769715825804834871385858380377111314643294472896512", "-6221514211311389762704191453551255203800669652674776659918848", "358513525074216017091439235528241671588220390639158734419394560"], ["857326065680338528643157742808055584318125710505845979757936640", "22217526336108467364983923695536142896167281533316400704126976", "-8991396378613811636685434582689132229574915811264126076846080", "924409337889760237897861676929907645117628332369788381691904", "-161229969988831427542598951181209271922923724238635191500800", "9290845110216680314551571062466198089328942799358885864931328"], ["-346958449182584509158620269055403263242923329437591089048453120", "-8991396378613811636685434582689132229574915811264126076846080", "3638803330952193137043706240021661026383805837072968041103360", "-374106939148772533602330805674390310354364343988359897546752", "65249503763410999259033163485688368997796990008822270525440", "-3759989740284301238658535502525848165877742223208637098098688"], ["35670947734769715825804834871385858380377111314643294472896512", "924409337889760237897861676929907645117628332369788381691904", "-374106939148772533602330805674390310354364343988359897546752", "38462095691948278999874470399899018231704257372831436767232", "-6708329611075292082924637413443871656169310138061683687424", "386566166135849522670087449392652115469509819024841973432320"], ["-6221514211311389762704191453551255203800669652674776659918848", "-161229969988831427542598951181209271922923724238635191500800", "65249503763410999259033163485688368997796990008822270525440", "-6708329611075292082924637413443871656169310138061683687424", "1170026889102933349139620938507473484023350499424553926656", "-67422567914619324290905290483846680014872973705398049570816"], ["358513525074216017091439235528241671588220390639158734419394560", "9290845110216680314551571062466198089328942799358885864931328", "-3759989740284301238658535502525848165877742223208637098098688", "386566166135849522670087449392652115469509819024841973432320", "-67422567914619324290905290483846680014872973705398049570816", "3885212131908138810791604788579638458495461162192392421376000"]], [["465817869634902597802010435176434864035463168", "-41741007637591841022735276980431321368100864", "3732832517358166891175908796085115342028800", "-330038465528104881151233496718203424866304"], ["-41741007637591841022735276980431321368100864", "7345692963775819972825706564159702508240896", "-842288400236478584735085359009082581712896", "82066325076603438400759832657724469936128"], ["3732832517358166891175908796085115342028800", "-842288400236478584735085359009082581712896", "133993369481427128066561577387396071161856", "-15785053637835866599043498079662343454720"], ["-330038465528104881151233496718203424866304", "82066325076603438400759832657724469936128", "-15785053637835866599043498079662343454720", "2975683082391602166554147661593907822592"]], [["18621090912487310470349883707259956313980928", "-1449075056574539247963451484179898205995008"], ["-1449075056574539247963451484179898205995008", "311326911298667423456971279840713933586432"]], [["1850414755138835255575830430039830921518344378265384554960500293632", "341434235668221896311790248872493041925166029609866505072005873664", "-8590803961141391223876943479688467754562893643445536231174176768", "-5275287799895183254170094842936688194056802021721213110782525440", "1065577416164889205908500479008777711218966757219274900685979648", "-3279333229800885602152865421735701605417649732627923055568486400", "-1279900640610407838369794463499380723602688230276915149454442496"], ["341434235668221896311790248872493041925166029609866505072005873664", "63002316071712405777661718521264856167852868085091590097749409792", "-1584483584297592017612294779114148539213274447709978855970177024", "-973160249891257971915447113897582016531334557375701033234202624", "196487034210006129021488529553407769231884160326738553402818560", "-605281095192956796082592175735349015775165563577662978660499456", "-237373832312376629416147634134602210063184553914079043139928064"], ["-8590803961141391223876943479688467754562893643445536231174176768", "-1584483584297592017612294779114148539213274447709978855970177024", "40155161800422752361869378665749014123416886964401133326434304", "24581532311174134378144485968334941458716170756208388657381376", "-4999916637236405299371520653701948111908610080500272810950656", "15149597226117706281968811699290216427213616002303447621697536", "5453745501043407098316164636376965079787774685903353553092608"], ["-5275287799895183254170094842936688194056802021721213110782525440", "-973160249891257971915447113897582016531334557375701033234202624", "24581532311174134378144485968334941458716170756208388657381376", "15069207937347901959581460795167852845068338539902057494609920", "-3055408758847540091053291027247286922828775002282042436091904", "9323922776481093980279685855854000790285544978506512456482816", "3486229678749372208000885680365154281842520997148122694025216"], ["1065577416164889205908500479008777711218966757219274900685979648", "196487034210006129021488529553407769231884160326738553402818560", "-4999916637236405299371520653701948111908610080500272810950656", "-3055408758847540091053291027247286922828775002282042436091904", "623913227945472680921342997821258936193246981515237876826112", "-1873791468987253853749778939803360895099242169953323919081472", "-641903911071817746298030252091689606194348537098689027506176"], ["-3279333229800885602152865421735701605417649732627923055568486400", "-605281095192956796082592175735349015775165563577662978660499456", "15149597226117706281968811699290216427213616002303447621697536", "9323922776481093980279685855854000790285544978506512456482816", "-1873791468987253853749778939803360895099242169953323919081472", "5832513830654183497414401926569123169315674981529088132382720", "2403610012039612464375988772680414760760040293566210608463872"], ["-1279900640610407838369794463499380723602688230276915149454442496", "-237373832312376629416147634134602210063184553914079043139928064", "5453745501043407098316164636376965079787774685903353553092608", "3486229678749372208000885680365154281842520997148122694025216", "-641903911071817746298030252091689606194348537098689027506176", "2403610012039612464375988772680414760760040293566210608463872", "1764796920249732141734415497286264787427233876834201949437952"]], [["134541306952889153059042605211144005455314846975096814492916383744", "5189129416489788670336112498850933960299599232620355679282003968", "-3778515147738123818685083432790217432190337336397597324561350656", "294627839223535767094417593946899215239221425061726355214827520", "-1767787427304182756712272583728530161839768536867690925137068032"], ["5189129416489788670336112498850933960299599232620355679282003968", "200139754183511893319620331997387141440453211738720153595019264", "-145733712179901721122220122484809771815255347767651139126820864", "11363513719745699971329439045497275796806963995341080055775232", "-68181868816965217695614224470262547863466639074565661516627968"], ["-3778515147738123818685083432790217432190337336397597324561350656", "-145733712179901721122220122484809771815255347767651139126820864", "106117422559940920751151573165778994039465257042270598851461120", "-8274453241644953998286310296666282030874276520318015899697152", "49647292146409636935948939803005692826912194356466017074413568"], ["294627839223535767094417593946899215239221425061726355214827520", "11363513719745699971329439045497275796806963995341080055775232", "-8274453241644953998286310296666282030874276520318015899697152", "645196375830698513763990622268938045201593396630845697032192", "-3871222910712033367808904879082647005885332383996221040099328"], ["-1767787427304182756712272583728530161839768536867690925137068032", "-68181868816965217695614224470262547863466639074565661516627968", "49647292146409636935948939803005692826912194356466017074413568", "-3871222910712033367808904879082647005885332383996221040099328", "23227605401729993583106424638640149759013794117234014916968448"]], [["164652804761870955898911344561199119066988544", "-16241517162786735421066630517179321474351104", "2845303305365335309297451064772310090121216"], ["-16241517162786735421066630517179321474351104", "6599352034228761358894817758534197921710080", "-1430587499694512362850015318550984867708928"], ["2845303305365335309297451064772310090121216", "-1430587499694512362850015318550984867708928", "742828390271963945039157223457508965744640"]], [["7917388574267915582768950549726449010475008"]], [["4027951643349231243198185639159952258909066210862713958238557162176512", "41953953973437592063983409519671470694475337511709470453336369004544", "-1555554248899551102749416064100045553240252334949504045618504400896", "-462919289957682661741358039024400995821251149000576081892330176512", "58941908889619221320263120977396140226670518180072229094899580928", "-29456566935005319041318035517277660582160242003195958593807450112"], ["41953953973437592063983409519671470694475337511709470453336369004544", "439826610474459261796779777819297363205886738578251051835865432064", "-16197759669569502309826760983224154015520093325520733858693120000", "-5111911356384496299978389168608771868693591747731743625873195008", "691987195279477252929534073835514072879609322358819852835094528", "-143501594943236443519991611341367973153618050399975835055423488"], ["-1555554248899551102749416064100045553240252334949504045618504400896", "-16197759669569502309826760983224154015520093325520733858693120000", "600746247936764913314276103691575656679399343997425239302602752", "178322635395978468371588285068062625366070272480143951127379968", "-22641180731443198762156234469917925164456146900751533480083456", "11630187004484242641400147467515036504134479376437824278495232"], ["-462919289957682661741358039024400995821251149000576081892330176512", "-5111911356384496299978389168608771868693591747731743625873195008", "178322635395978468371588285068062625366070272480143951127379968", "82802812325543434452900915512918986571109763913613344883343360", "-14734648891150027090351254992092409387578837947135830412754944", "-13267909044027513520423697198991149648201098095448955790819328"], ["58941908889619221320263120977396140226670518180072229094899580928", "691987195279477252929534073835514072879609322358819852835094528", "-22641180731443198762156234469917925164456146900751533480083456", "-14734648891150027090351254992092409387578837947135830412754944", "3003379953952357372650783087419347274814874350050258943213568", "4047542348781730506209208950903084936247372620001766801408000"], ["-29456566935005319041318035517277660582160242003195958593807450112", "-143501594943236443519991611341367973153618050399975835055423488", "11630187004484242641400147467515036504134479376437824278495232", "-13267909044027513520423697198991149648201098095448955790819328", "4047542348781730506209208950903084936247372620001766801408000", "9584384052011224140473708369137366141674699750821332873379840"]], [["58539637199294188942985291238921815374668278881112459369197430898688", "2187304508206709691828513247402985106535357339706942611059508248576", "324638418938840312488801245794403957203012985045052001502189584384", "-23656987217775446181801896506455832300363572638854795653665521664"], ["2187304508206709691828513247402985106535357339706942611059508248576", "81808079143956546515407388067234442547167281879202144133169807360", "12074918254534891254979614454854947202850530611140889470925012992", "-979950119685714404968174418319318099821853249121135115204820992"], ["324638418938840312488801245794403957203012985045052001502189584384", "12074918254534891254979614454854947202850530611140889470925012992", "2210192543218629614233409466911554929711370034261270365844013056", "-447228840441797203196133976518792487224728181270871343871557632"], ["-23656987217775446181801896506455832300363572638854795653665521664", "-979950119685714404968174418319318099821853249121135115204820992", "-447228840441797203196133976518792487224728181270871343871557632", "515332229046803248804189178488059743126478628334502688860405760"]], [["208761293218715450812889087231703638095109593546350390729813000192", "-44935089227293886136200085615632503506156868988397766656758120448"], ["-44935089227293886136200085615632503506156868988397766656758120448", "9672110249620953935559794935791596882806483635586106052921262080"]], [["11724590984135960776345288603138067097690616617223838989110676029440", "-597360298434134705461894738952292104783950813882039477373251878912", "-75412767361261879442768304744396721317387549606561859269715558400", "-18218332295642966397871464905620854299077031742238095381714960384", "-3463444847916813301153695154903938183333280763021783283129122816"], ["-597360298434134705461894738952292104783950813882039477373251878912", "33915050629360816614875896819416155802121650361289320941509148672", "3989560898164502001904018017663272110938759481232380776815788032", "518528612755287607235866227717483454491493799982197357108264960", "10463715645994839174278841993984138965227233687241716874084352"], ["-75412767361261879442768304744396721317387549606561859269715558400", "3989560898164502001904018017663272110938759481232380776815788032", "492388273156824559876267142109901289992017117333540261125423104", "100551382967346992912265672293202372581054830036112575976964096", "8985882450906042108665112645239107089618659361730971731755008"], ["-18218332295642966397871464905620854299077031742238095381714960384", "518528612755287607235866227717483454491493799982197357108264960", "100551382967346992912265672293202372581054830036112575976964096", "77007358464374287724013029897911920214227279127902090598285312", "20830160790860473078236979398781122766002299735625163041931264"], ["-3463444847916813301153695154903938183333280763021783283129122816", "10463715645994839174278841993984138965227233687241716874084352", "8985882450906042108665112645239107089618659361730971731755008", "20830160790860473078236979398781122766002299735625163041931264", "44779158406213761439400109290261957746142706177612553641787392"]], [["3466295253977431851303554817092143290163458025856987265617969020928", "313178457301823332612811636387661816265147286212182837775956967424", "9939230087668613819372484037131505006413352058358438495168495616"], ["313178457301823332612811636387661816265147286212182837775956967424", "28420056449646115016105070958590372508906715013073945535178604544", "750199219064072835704210899468854188455021579730598487597776896"], ["9939230087668613819372484037131505006413352058358438495168495616", "750199219064072835704210899468854188455021579730598487597776896", "203972713649936860848558671802205665965767863608525504550797312"]], [["53779656965851005333567077963917446697842425112891807161722601472"]], [["15195911527017829501397366161019370550128484279741688823371565891584", "-534036850009874079154639667605961320052748840305367191080147091456", "728271561374531613785248299123368164109609683686566454993354752", "-4314411965089570463569730747206250939016161360756343242890412032"], ["-534036850009874079154639667605961320052748840305367191080147091456", "172573034084741679711722715618103409714770836492732573311825870848", "-8362559077365000948321223916244476476525115457319769856987365376", "-339403730380019868645789658709700174742325304863909883603320832"], ["728271561374531613785248299123368164109609683686566454993354752", "-8362559077365000948321223916244476476525115457319769856987365376", "1830444479024818848946660187780420490403398698619016696913985536", "-345190386606342258085306937758955377100965947812214729680617472"], ["-4314411965089570463569730747206250939016161360756343242890412032", "-339403730380019868645789658709700174742325304863909883603320832", "-345190386606342258085306937758955377100965947812214729680617472", "102963470954510333765317250391511846901635212433127111194050560"]], [["1073812255616033132602754085660219490246583098149163077723207237632", "-11050639890517386495244589837401333765789544453383871455140249600"], ["-11050639890517386495244589837401333765789544453383871455140249600", "113722525843064877258287183725160250162496264073150335067095040"]], [["4311178309741810807613272922798007953705489669579403116988654944256", "49708512506877382559311892365966675802822735618348995089017077760", "-5276699080553696818385376298968348170158647051020485162512154624"], ["49708512506877382559311892365966675802822735618348995089017077760", "573146373942108036654471367037301121042217132039187207131496448", "-60841107325120203578280792076096761327498871645354983080067072"], ["-5276699080553696818385376298968348170158647051020485162512154624", "-60841107325120203578280792076096761327498871645354983080067072", "6458455481602136004156940160590041953026396692363311476375552"]], [["5323477223186705158000340383251033929809920"]], [["6786562895366681547634954517418864222928896", "-35684050655179806273883440313752298192896"], ["-35684050655179806273883440313752298192896", "394132261674976544262201710154866256510976"]], [["370779640283450661848089656867849053929472"]]], "claim": {"K_lower_bound": 1346931, "sdp_bound_num": "234053388998374993720308052055020839471460131425363308882537146761609216", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.0597561890405374, "theta": 1.0, "seconds_model": 0.0060350894927978516, "seconds_solve": 33.363354444503784, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q19_n6_R2.json <==
{"problem": {"q": 19, "n": 6, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["41684539516146829032907705092767807635980288", "12614752651569716278631131950053765152768", "13840177703513089343079336367966568461631488", "12591442403885945871397786626322012831744", "37588572752977892437215211896885673333882880", "12569859411011098355467786930477439385600", "60801249195010121770608476149220940441452544", "12566487008016112578633653829578136748032", "61929508851977963644126494779830328952356864", "12566384906544276419276923766166274441216", "61585738780720569090006862432514446158987264", "12566413327768230689467917520227224518656", "12610936276393687081624319597296828284928", "17088440691838129398776083452611252247855104", "3944186503906906401821194084533981958635520", "12620249774832329617909441114322623266816", "44601655530350445731475614279026531555606528", "8838840714984490017076691242517283997745152", "12583546659189703601796261100548305977344", "60955964235586009036257639374337776239509504", "36234047155174774215564803291350370617393152", "12568248233604047409857889982901391458304", "61926404980722848006458861440874763492786176", "60623992685688210046698437286821193154822144", "12566439817967120107087513884994358476800", "61585663071840074793685210829347469800767488", "61928320133701023200199326816880681694527488", "12566399143189126754262048452851976372224", "12579997441500383310529977497741277790208", "56048225328987092508935004785854004441645056", "3294060328387643674251920747542639062024192", "12613774394891946131639261513503490441216", "61541976857923383319425031798841337008095232", "8463211542685754388309610714829758807408640", "12582569485819180265493798027594662150144", "61930637783552726488780934028379993405390848", "36117926083693438894041212646913876676313088", "12568207450008493981264016954041829425152", "61586063210518403091153935813341850787381248", "60626215890418464292862108706249102527037440", "12566453910268935573921851881113987842048", "12565657374726219669694566404255020744704", "62208135468560541314689752114000004214947840", "3194856868944974418985066731183382986752000", "12613493304651919387252596702051605413888", "62009092474105125694313873662806109041197056", "8447160980176952362936004627821564652421120", "12582550106631210029589942093814607904768", "61594685588495284012482376116760602837254144", "36120240695351736808422674538446655624052736", "12568221361569052059868996071942611009536", "12563890285643954343541655853154172928000", "62179405166513629427131339363132546754805760", "3191244104417967549010494012227168143147008", "12613494486379267883752502733487671869440", "61662497138315987634429972713686702982430720", "8447103815080163384860393019526540228034560", "12582564457693906435565624068326765363200", "12563835524254182171952192185931623563264", "61808145269173492917499285248115995230339072", "3191175286517668902024546151501046701096960", "12613509855787224341382887438524379824128", "12563849706197402278509665302977911455744", "12589265280964679928122821368289666531328", "12569198504309843974152937693204673724416", "12566480415800950318130168330781674438656", "12566385034350134530129047381958033670144", "12566413330920335514498317045189119574016", "14277219162349750386819023137884509254451200", "3772726898588741467442236679788972776357888", "12622085248117732168515505418341512642560", "44376536110680071838849499076514816767033344", "8829963784649048823422849313910005119844352", "12583564669256842409365950544968639578112", "62045310374912360420129535869886688575619072", "36616194443702833465540205326495749513412608", "12568202735986210546730112162531809165312", "61931806458914755880956602410047497832497152", "60629169340002009382823625029344173177700352", "12566439595560514816630111094495686688768", "61585550917254374780433154390277290584965120", "61928206727609521003224598538569309126393856", "12566399147858636582446502849771472945152", "42975229865272594361222739727565417191833600", "3236202481025170143259554600096465325916160", "12614637999373703983600913785941540208640", "61750203492921830169144608453315473606443008", "8467137976475919476766118770075746648981504", "12582560810912265011855818742635092246528", "61915685023528834490341448289296273417175040", "36112839811746832700070596828406354328682496", "12568208065981770273854070103141886459904", "61585509438428661098133430511015786599940096", "60625679245221322224988794463884916528513024", "12566453933325568805612059501110176514048", "60921858918009823254572404482515809817591808", "3191396310677753436891108091259274766843904", "12613547303766959255951748934717610655744", "61983709053008360904992899701367891937984512", "8446689770139111969490713070737849023725568", "12582551152204806502821673298211033317376", "61593232330968624337377416057993460340228096", "36119740935171721870174033597077148525395968", "12568221422077240042564723820996367220736", "62228205055428411746641839329072746336354304", "3191372550992426213292608409296070313508864", "12613492479802567691089436494565941968896", "61672716097925529305514896946903819063656448", "8447295557416485176190736178109370196819968", "12582564032261266139683089381012661075968", "61806963430040852924901871634507672147984384", "3191172136042111612608981593964027521794048", "12613509905007720303369607168513558970368", "12568475147304991975086130802594989211648", "12566455747128079685686959917259208785920", "12566384860062258566694375876788320468992", "12566413314260602693310401323199792939008", "8773043032310054610291999563691941886427136", "12583681020984370150640740072513349877760", "36513213883558025578933015800070593117683712", "12568214902853188893396008745733342625792", "60613718865345028805618328532849066852220928", "12566440259477506663188924892560838623232", "61928164785939220165593755584831530794483712", "12566399149585717679754519005790113628160", "67586599370846706684507291416666542750826496", "8568597338006297615269826021126989397622784", "12582339411640757956664273429260144738304", "61972765256383553782944060690267383214899200", "36132250495458823738273379646686698689003520", "12568205716182170884191645162544543301632", "61585016057619162170034645920109371550859264", "60625201123497322821754871591638008739135488", "12566453953868100560018570455320606277632", "62199892043818662255776290561920878128398336", "8450692286918816493623933698857863194083328", "12582542274689351522007556614145760559104", "61590144582525421196081029441491098155352064", "36118679058277511587728251109761545456844800", "12568221550648918810219765809347597172736", "61605379693405498160522240178389447736295424", "8446031087289498040005624589458998028140544", "12582566838189776524358159650391517560832", "12566428269219077626103055812361789112320", "12566381633956627580417942204645229199360", "12566412955318805104980015908458187456512", "36221993411878500735727288618197924188258304", "12568249684319827965065130478877825564672", "60678910642049430005133421783363573264678912", "12566437460441072704730298631148493864960", "61935973861682774857369639751511479022518272", "12566398828078917394404211758929299898368", "36209339683189533221768333959904923207335936", "12568196408874050789131884462970450739200", "60630171029515040345857929577181844286210048", "12566453740351606919184215436475632713728", "61599580014316675521436366529142720275939328", "36121923765646148244106126590198885323374592", "12568221157804585821010134841149850910720", "12566374658617437519173631656158944034816", "12566410135885142604226000202601697640448", "60913201925991583102888611989022224047669248", "12566427450513622344913237909200479191040", "62016345257304461766483472284082970271154176", "12566395523821048530507346624663959633920", "60644934861246233843011010016797716184563712", "12566453106275623947114225182456957370368", "12566404101120260249115858047186644238336", "62152094407172647762219342726658783837159424", "12566389962263388467381134725470012571648", "12653231704343685331611253860639073894400", "12597945660546690138321944897784452743168", "12569971038439119198566355296833962508288", "12566494379653178853683984968161999978496", "12566384960159304778221832799512982192128", "12629090142781155565329317369589394309120", "12584333156220469411592323290435392897024", "12568262865494834410266283371089140645888", "12566439745502597739963762095896135729152", "12615328389787876547638834730427677147136", "12582606076866180970750120076810351804416", "12568207230262840805250539064438825156608", "12613547674923356469406070849354512465920", "12582549808037596673877649027596046827520", "12613495610731345151978157146570940743680", "9097176300035323263713270586771098489061376", "12597417735188405697938322486965326315520", "39546519422614500517880246223596216924504064", "12569651302229500232028703631471710044160", "60645283621619804288665407260508291004891136", "12566493687566242443166700324629826764800", "61928467853816481770313898374239146959962112", "12566384949407331309513573094411001135104", "44831503385889947857616851381536489484582912", "8847830271448836798079818837741393833623552", "12583528457501361885727826886889446572032", "61234029035284181931005486122167584480559104", "36332119045694339200745720015867446751657984", "12568236466053662062795413790138950483968", "61926710337916246394550348322056526813462528", "60624285333619514642598461466296091888582656", "12566439805392898900551174415240866562048", "62189286475236636956727824365506507418107904", "8475343127232105784183267113018001595564032", "12582542708765134429675705708271187787776", "61935323370651207975749730769235565323747328", "36119519703876261607414559223356119998005248", "12568207257048768405287954762568625553408", "61987420936384277005124152879346800700424192", "8446758697211857153007204918487856831266816", "12582550999254374541519637556271350022144", "12569180344106110914576881871690366189568", "12566468651560816636116798993099491639296", "12566385021776068066097618584738904145920", "60613718865345028805618328532849066852220928", "36112839811746832700070596828406354328682496", "12568262865494834410266283371089140645888", "61930646751055049370501281909026098994216960", "60628057903871511371270880114301890031779840", "12566439643308326359381960314957995180032", "61915685023528834490341448289296273417175040", "36112839811746832700070596828406354328682496", "12568208065981770273854070103141886459904", "12566429038613667322438321225466283819008", "12566384667158395034991066470219939577856", "60613718865345028805618328532849066852220928", "12566440259477506663188924892560838623232", "12566382524287127139591113397988793253888", "12598493936929261817827121062551173988352", "12570028834387750592795541355989387182080", "12566494550139186213968342976582140297216", "12584369554833250087549227074872556912640", "12568262158341239266616456746828451282944", "12582607538633980711687414322017442201600", "12570031184869145459094389482987423006720", "12566494427401299881445655533693033250816", "12568262865494834410266283371089140645888", "61181381316654540584214629158877804393136128", "12566470870748457330876964579777485733888", "12570030084559101693830105388720045686784", "1641202131485105215728620455239178256384", "220339100030151091811454116695138893824", "7273783283464159026042664904744717254656", "5620864802410898634017017664829915136000", "214847166980718567714621336983858839552", "31136102266493424242640183281515122130944", "7329545220284576313257658569888955891712", "206492823447272009104249723345484906496", "422602970954175697700543724940790088073216", "42815653882893123811568028383240679063552", "196128793251241422342392526222810677248", "8497001720781260302288106574014877657989120", "235551930662565054745517136331507251544064", "194584320886041101328376640074516791296", "1347624645556857763242986510736714138940080128", "982274727664440504650982172094275451355136", "194335819559125545081062867060375158784", "4669676964899532273434178274432802036333412352", "953888944430286592568463431433138407997440", "194338087911052062477010111534733459456", "8340622210872047242495818446526562172928", "5115260308816134927801485888676660510720", "2043258489262566889710726742740339523584", "230257404519905504877127449193515843584", "30979746086102606880123601801970939068416", "7338263750934212007652460052000213565440", "3532202826787456284731581587240500854784", "212942292807880851814102914189209108480", "232819944485072490356833834525408792412160", "46669944968158616425456839154604322062336", "6088057438472805683117002252834991767552", "201702760121200687734478582279542145024", "5127516890966675848447986661100466045190144", "239922605900883565570737824524207149547520", "39173893586718496146373751576400209379328", "195393467816485545611878501846056173568", "2589400872665920164038047286501035447846662062775455364126752246857728", "981559275573771455950146074980075614240768", "229198152116967159827399597834346023616512", "194462230066596808492364693315977740288", "4798572904499237085372891502671785823502860288", "953883710432331077800812687750982633783296", "981760096890581696002169705344886865133568", "194336963914253838561839194399792168960", "28491629778133083504261425952384360644608", "7493266728285628778814887104483770236928", "1741518762257599828952163582549721874432", "227014447494556790869111626993179295744", "167459755449523027274744163546938864566272", "50631253150107976412012542274889609904128", "3231884267862088815363510994475423891456", "207786623036404574836426764854426075136", "3215797876591781038325441388918057191079936", "246787316308695929969459936219716120477696", "5943882403719477572283739138776985763840", "200998344485899527642652913090036760576", "440983259388038115143126653059142334451548160", "983748945775542417887995987487670176579584", "38880304460854132816306119633515195662336", "195273222315236757082450740778945740800", "1091153932069129600853137777417205080150507520", "954528410684846501745930957813489489412096", "229246305569997146714754008846474988748800", "194463321073532134417256279293332291584", "134970778041243994297421768641069023494144", "54605362464159026204225925313724382445568", "1661404284068086271539000792538220068864", "221231796511626147092952859820072894464", "2225806966732709847985685809776717279002624", "255508660488886332336235923683051491557376", "3175214740842889067441337146854839681024", "207105103743991896805311343854786445312", "33663582666361125879701892685372124108423168", "1011039047983901907615383185688096585809920", "5933962176827484315570749173200590995456", "200874674778254204194079531998665244672", "191490056340270071984164674810954834046353408", "958467668092576451822520921389195809783808", "38884771292606260147866544603026562220032", "195274244724865859739876240517350031360", "1557664076730659950979271244133982378393600", "268741351502201876120541061415705847529472", "1642933175726440365189443263596999999488", "220519902711355743720779664098871738368", "16606327486148911868091393246010853682053120", "1043221541437234808597277782722718027743232", "3171297109691822579976901870679834492928", "206978425610284805353004773364207714304", "29328690591584093195735212730090449507713024", "985748143077417501687149187009206420504576", "5934116782755422213906247355207811858432", "200875698738412990799796331953105403904", "7923889088184344699827762816324149734014976", "1120339575192648303590543975264778276831232", "1641542128980119003570967056974060978176", "220382443022073489680657542920982757376", "15771857453732268947279372416036425294675968", "1015073700566377191094826934407174532628480", "3171329152646308896393835035039417499648", "206979564347496469468758424324889640960", "8186185201892793038203481646515007805980672", "1079450593278336146810847999537317341560832", "1641531232829654134929626893797776424960", "220384085165449258985157504793348931584", "23829002331828713419994170143360522649600", "3657337652360680646484151822596398120960", "219348413972214405436542137190454394880", "121865576300889532564932524339627175182336", "6236536560421508872042518716287985647616", "207517443076849179354254728880912859136", "2920739367113752606788239894919849554477056", "39401333303256817939618827805175194845184", "196206676836416488948015511495591854080", "4284628455033369519775098068723733257368345985202754785458397221224448", "229198152116967159827399597834346023616512", "194588777037313756368583032526033911808", "7120272996318953859247429515675949680239312896", "981694606262223373370119028976453207195648", "194335842279489070943066735037124706304", "87897181813787165884119893128086303014912", "6362365669536901219215633785922716172288", "3289347355421047852348696899609704792064", "213894329569456059736594643332095803392", "1650089128474823863435738967732634028867584", "39814935416202127863246430294784880934912", "5954325218885596134803395447955681968128", "201852960741089911395850396897411858432", "450050399088905982444512100929655583751012352", "229314935836419297290177254809228019761152", "38880235397829205672298173572746546511872", "195400829089649395784684658768685826048", "1411412657456915221821623355281533842390777856", "982242370701712938081594454111976362606592", "229235377463244735967327100171243640324096", "194462203273898354949674223793103437824", "1022676970589607703245217311682171416608768", "40413176247609975541370418520926755749888", "3180552540350008135591895045100911198208", "208002453900274055627870621262810185728", "35359706885868665708975191024049069370638336", "230693484659160331686982976866699534401536", "5933912003310810725236726834580055654400", "201009765664614201170435178464089735168", "207027028207428510767498826840974827011964928", "986235227034674707192892935056938441375744", "38884178714524480484586364103166798069760", "195273124598122299726514312586729619456", "17772051924383509306144428154995360036552704", "232192636002850538751602446814884340432896", "3171257385675300259069909786287939780608", "207121962184156067766361443713725497344", "29920162226271424780722209225008946847154176", "1014852472660888372836824960001617445257216", "5934093047837511838688779417940389789696", "200874524811711878109734860606782046208", "16117293295357168080781952450842672064626688", "1045213843643202771665774314416331775016960", "3171315485645293111258138726957135691776", "206978347335206577381051911385080922112", "820463086159236110267460421957125928910848", "5976130845759535589359653542936199561216", "207818761926803286882363660237308690432", "427617914720622886795482093954042432409567232", "38880411603576966299629000038416006512640", "196219768270323244459284451001899155456", "981976135722953188271685881589510117879971840", "229251660603648847581977359241425092345856", "194588738477532853071282317384820457472", "41005172644078961883289786264320374841802752", "38913770816711076159453547601524372275200", "5933774907353957976683974907291271954432", "201876662251899422678963106525921411072", "204316646441485915814648427989954982997655552", "229455550567357633357338973136076935266304", "38884275597308588124114996918179713777664", "195400727053869663532703417963831623680", "30202084224048322991042375109727915599724544", "230950795916669626106399805035162070155264", "5934082061929275966631478387996929032192", "201009570528394303484692482663408205824", "114625346109545694003412488973074510274101248", "38890066931300866502162675985213078634496", "196219522413397009123009749920606322688", "3170691605245496002772353327263815565312", "206937368587352610975036607885998030848", "18121736978295156093748244454399058903040", "8820767270987110110777327480193066991616", "205513997902052356235231032580239261696", "126633937787818759738280678741321365585920", "56099554167984316824337015378361632948224", "195916285140833604740146974527663898624", "2817498451828208650315479204815533840007168", "249494016912733027079729642036039675543552", "194575338812637333416043136407037804544", "335833784745269850728873530260284706968829952", "984436540642305775984668040555384134434816", "194335735127928359868008896143321726976", "4567227422843063596302187505063507230571102208", "953893315303068914002259360456451934912512", "194338087729631549263059884902352683008", "21254102450960720945991519216074852663296", "8230355770753294063831158797250494201856", "3726631264049247054813400539655066091520", "212274629137829626637471888951572692992", "116121786319649995023975983639405078249472", "58443364189763928111109916438465775403008", "6252363300662001083487154017625245220864", "201527301043533253510038011203962273792", "1131334717389704680047154396883645018144768", "287428574157210594706532551818828631244800", "40260373245904370150254968689845709307904", "195367170665996563952804830345470935040", "100968527113373381753416063193825186559295488", "991195117446960902481131113420402330697728", "229719614722242517451318594858540681134080", "194461855539135901168839176580998627328", "8409775839069114800028530350003482656407289856", "953802294542739082915079858527634970378240", "981673853071972368174352517696023892590592", "194336967293860897861463792004032888832", "95414434602906685489848539175608230346752", "65609753264214919369271201470220026773504", "3279677699356531179912672579005175562240", "207592127467860099185738936672650788864", "737923147651625951576860813485989418762240", "332459822739633328400762726632055631773696", "5981003752874753550377587395814485917696", "200956167718656613732966090394094796800", "37521168841408586134968867066629721564381184", "1007926788059878115178355351919047401799680", "38917200140730976530269895779492586061824", "195272292519414716227873226096941989888", "2108433880376246077889725462615607322142048256", "954125703914582795406563700089903657254912", "229223069902880850675358215136133108465664", "194463337794827160675271488660544946176", "568685745604687732182637421630584011096064", "383936628399154136724916044101482688020480", "3188468824763083904874330708718135541760", "207048965566994354297021111506435047424", "13454860714440294061648562171639173339938816", "1058800943801993289341663860263244938608640", "5935533638713221717364665500345621807104", "200872874474491835689489587503171108864", "219876321892925771408527458940754005715845120", "957848714683720135887197162594889059270656", "38883751923931738723140389794773964161024", "195274270433177800364267981710167113728", "7928847129702328423831431257564136756740096", "1120240532445241382235273290994416237936640", "3171960050322217064470205193304842174464", "206975602328470845360162340819238387712", "29565750439648951949242024553510079939215360", "985482565544115751289909401525998963392512", "5934107155823099148239421461825748729856", "200875709769828529344021682073567756288", "15115667661694122108998798153343699857178624", "1017917700186448041477351431860672700350464", "3171356835172408396894406035066369081344", "206979446431158934119220972311409590272", "70334904059487085204649662270963407912960", "6479475532148974874751378849728817004544", "207258871015403143256793837669126766592", "476882360398635002148181077098063365931008", "42327544889558625519032614743912092794880", "196139154135061226371493151442049433600", "21576151641160891059685358868115753462136832", "231659008789594769909905933746177702887424", "194587022115894462718736333749293678592", "8269418466615755150127719806129248756465401856", "981675798034094082388466756904494431207424", "194335843016559885040410981621290762240", "326141751045349145273367138546698116136960", "44138263352815874322173220054649156927488", "6042843054976202169126361034841835700224", "201752773697755482043470315398667173888", "8303580158224231885150723461277386845192192", "235704135224278184773679553981615645392896", "39059752267793351063563141531172251631616", "195396315836746211750384728273569447936", "6460971798431715865187087270457434699592630272", "981708417999037893543258108875136884015104", "229206283038779683372397118743235281289216", "194462224213675766789839048165449269248", "3952346986806862556881570858856234100981760", "243307658684130690480338403902413086916608", "5941835729359034350922035900677223350272", "201000685736592450947742420616020492288", "278189805629113752076193609259094642618531840", "985034852596238425618952333213428848001024", "38882310573635522044651547174126481309696", "195273171714260468102094735188825210880", "30691595298424371926669517747283050251681792", "1013988001366059209880298179146137332613120", "5934063466255065802627381920148968439808", "200874558708975833510414549460939964416", "3037325106941020602982719113725618329485312", "39380941371919062289192456861596390522880", "196207182765950867900511987118345551872", "9874479230230439063051495663047251770331889664", "229203472196240316013184855166532307648512", "194588773202702266309440152594263572480", "221416224799742611670633794803318669017350144", "229435651547788326416818750301990876610560", "38883704100446004567310247835622545817600", "195400741485805582466862424653261963264", "5932916367127372971213962607189509013504", "200834772640232235524693803412507066368", "64259416174005872957640524358091079155712", "98422201484352051952329215672611336355840", "195622513605645888129410294374251626496", "924255127165578963105147950044450333392896", "304777269829026920075826562812034613772288", "194547817760139589916794922719456002048", "88643026723887203697328093954790530991783936", "992549949578093400950133816412326835781632", "194335421533814056480810897553129209856", "3921460438152856552972629601041718660088987648", "953926124070111263205491377112886869491712", "194338086367900906153009248657869897728", "80459792624933588220993338086309540921344", "75223812033466971704322135183137884340224", "6405222444954005672745297241860793696256", "201372402675377662400006604914272763904", "730629023567243911542548866212880199974912", "333961930984042650424607670131079304445952", "41061780092632233054914129843785352347648", "195348669481949281382787384963554607104", "16028429293437387296995236672659615689736192", "1045589775626002972028355112900168572207104", "232523110937047732212342849556466056036352", "194459870814829521521087492945029890048", "27450020666335053957577823227381428326127949455555184989993204902264832", "953694130464726183029278477684329829892096", "981559275573771455950146074980075614240768", "194336971784689034276304904686445527040", "457132751030383823345821212465873010294784", "459666861930297118873055664991998278893568", "6010929464461420010232129384402376458240", "200922558468818886752116508322542125056", "10251363330449653456214478662469587837124608", "1085494440304425991058651833808687909044224", "39024873222718432258768327754037833236480", "195269589187988435188652112210502352896", "2109045737683638909471154575669190206928453632", "954125578653748201851931531953005473562624", "229223062673172062479327625789390213611520", "194463337800030490739688441499965456384", "6898885692599083507313032713212292214292480", "1144379195173259378233732539851533612744704", "5938022958997860275830994864394198843392", "200870024666749607106585513358862057472", "242513836829089127043350768444292651722735616", "957459372877327164957554216463370096214016", "38883110060073859724009431942013898457088", "195274286621574849674423258808020107264", "34231168262671741478827949391822609620926464", "981025907235684179131649311317790392582144", "5933944833292485687550239357569809252352", "200875895779346292172811106928704880640", "258795965888058600579031165201666348679168", "45749456862938083762122244184287414845440", "196071196554418292579922185469932077056", "2773135627116803675800525468673479024836608", "249847949311301819439865181653314041806848", "194575123851720521126608109038108409856", "579472793216413319131670284688865397621915648", "983224743527194955835253824907152464019456", "194335782409818531698832966216048443392", "1701156719723642892514218039005273437241344", "264886515967592521341220744323466084220928", "39786116926654108116221759163212945686528", "195378472061424987649422391390729404416", "54676872919445495403027611085106498018213888", "999502342595499024396723919571996437905408", "230162964538403130367151817682327582015488", "194461538450152604083272524211465224192", "20631176670843215885072419978086636989710336", "1030591202867012360941950958770623868829696", "38950273719675621083346736081311604146176", "195271460547835149761085929994699407360", "13028643927659865313621212942557982884888576", "233302376147839308130429958437004422152192", "194585870808020858574247996111263367168", "38876876791494909000281717357382723436544", "195234468460478395620987135919904522240", "418763222690473403689773086009991918256128", "506315623046052776966891485870089559867392", "194498398504887682145806014685468688384", "15452326970158133668080566533947491824435200", "1048138923025749593435644127759551663439872", "194333403553816573777222028706105524224", "65123507752906512684622682907615431695544614912", "953708096939285115453879990126416924508160", "194338095418893154862231656565559001088", "670260821179703975587845703571877008506880", "348300938678937612390337352355285611577344", "41270684176834001386547554392773173968896", "195343965366774404080268463865702907904", "9379067101501392627410568868297699380690944", "1096290768706784652248471209164384671629312", "234939413901636043416267482259642550059008", "194458198239713022937496083753735290880", "2340460628663002898193764941496581429340535196037815038457677520830464", "953694130464726183029278477684329829892096", "981559275573771455950146074980075614240768", "194336971784689034276304904686445527040", "3166118328867179026941257535049924526211072", "1422590434705083159759481057716144080683008", "39360181829568541870367049050369982201856", "195261265863667522585705846520615534592", "2129076576645212381502986089160152987905173873276528651401771230429184", "953694130464726183029278477684329829892096", "229198152116967159827399597834346023616512", "194463355730411292609840586196032421888", "167628127279467861260253200401110361580765184", "959151071144222767729340087363543934959616", "38885895338599913552617381939334086656000", "195274216378179363268295646281222586368", "998727794628470486814513480458857758064640", "297462959645760400228937490251414912368640", "194550871397418338483590191156438237184", "34299947759347139430339388935345330530025472", "1010475998599977311824240051797746901843968", "194334746526263753546312312711186219008", "40099504820365684167774378163386013091627008", "1006188856653422882841258377332704931741696", "230515718931061053372759827409965563248640", "194461287028130201850441250567022968832", "229198152116967159827399597834346023616512", "194423711691299280940462420208805478400", "5770743668536498868895583899348736862584832", "1182733114877306877069290238257058390474752", "194329303340381965413241440118832627712", "1104906217170732630149104596165293049934512128", "954518017792759001461224502125219975004160", "194338061817383494276237118970001358848", "10651446455421256537793556000772002590752768", "1081194213763411270425182358024356553031680", "234238503431297087850544645980589706444800", "194458679856895327800765161223491682304", "139751921326858219140411340254302489234374656", "960247041930921711567865275718586725302272", "988502102537852234655607181266706533187584", "194336701542922588233413066207730335744", "48308692700080157598314730667008022739028389176829875134702718812160", "953694130464726183029278477684329829892096", "229198152116967159827399597834346023616512", "194463355730411292609840586196032421888", "9265620736886673871460679617237914023362560", "1097861963085716055473681883021514861707264", "194331771695861427413867292588163203072", "981559275573771455950146074980075614240768", "194297379253809675688647976056562647040", "35182469555994236072602243027187688779540733126913727329296835411968", "953694130464726183029278477684329829892096", "194338095998826506442383062477918175232", "109094045627811864596710628489570345764659227421514716465634415214592", "953694130464726183029278477684329829892096", "981559275573771455950146074980075614240768", "194336971784689034276304904686445527040", "953694130464726183029278477684329829892096", "194298503009917191336962927224994922496"], "dual_psd": [[["9906763222872344902966362628705503024511147920300337256144660594688", "322981564569181671415167390508852550940510010625780916389117165568", "22220625185026952607890163268789037557936583239323641668731666432", "-10630997358361400181094569152274501767683748403137949599835095040", "1512842252603155285764318685098489179363678090619909233237295104", "-3795892105893083924610600704604645954107978294286711586207825920", "-221386440847828117162771576769756400554493085841036870005293056"], ["322981564569181671415167390508852550940510010625780916389117165568", "10529886372040595085710744711516296670185733028592932779603263488", "724439670809506490072095211514289121728554926953848546338537472", "-346593138696098493976656246711534449594512147308813369779159040", "49321877055063278810385632216490598540419972524368850686312448", "-123754161042893022975209806839358924316377306335036008285863936", "-7217669124699487931558805296483459137337221127653542869336064"], ["22220625185026952607890163268789037557936583239323641668731666432", "724439670809506490072095211514289121728554926953848546338537472", "49840313380407563805679913202783773088991215283205195656331264", "-23845064460384779735906956453043550397999412758536093924589568", "3393267801288980814454379888081352428451305721651090717409280", "-8514092224705199662481382164294489042413050200128227746250752", "-496564317977151084769131537726800344011461839445629188702208"], ["-10630997358361400181094569152274501767683748403137949599835095040", "-346593138696098493976656246711534449594512147308813369779159040", "-23845064460384779735906956453043550397999412758536093924589568", "11408176645683356795172943518832961151271039932223003606122496", "-1623438617560759496082224669519935814197846322364669478567936", "4073390878789377586336665388472466092718284204904822607970304", "237570901300688150086387571417975900975700308222476292194304"], ["1512842252603155285764318685098489179363678090619909233237295104", "49321877055063278810385632216490598540419972524368850686312448", "3393267801288980814454379888081352428451305721651090717409280", "-1623438617560759496082224669519935814197846322364669478567936", "231023153554063738734270744882774884179412936578083663642624", "-579663189169553538269078918402641721739193918500700524904448", "-33807486293279624698121802436670373227213059989996725862400"], ["-3795892105893083924610600704604645954107978294286711586207825920", "-123754161042893022975209806839358924316377306335036008285863936", "-8514092224705199662481382164294489042413050200128227746250752", "4073390878789377586336665388472466092718284204904822607970304", "-579663189169553538269078918402641721739193918500700524904448", "1454440421702516165609510200645659436081231366862387630047232", "84826802080607826941881660331115911758115225692584529625088"], ["-221386440847828117162771576769756400554493085841036870005293056", "-7217669124699487931558805296483459137337221127653542869336064", "-496564317977151084769131537726800344011461839445629188702208", "237570901300688150086387571417975900975700308222476292194304", "-33807486293279624698121802436670373227213059989996725862400", "84826802080607826941881660331115911758115225692584529625088", "4947322863042898111272382240853451556549425315694231158784"]], [["938443206568296328660161422738019521422985301585343206501145116672", "-122461450273161229235501053800598017133544862278855925408144031744", "14586874323979158592259270548080481596449307765434541035801804800", "-1750648769411019768074020048110726438086485694745041667190947840", "912397177305344604586970248795634785733210239688685826282094592"], ["-122461450273161229235501053800598017133544862278855925408144031744", "15980516133572255685057588760592846972457792512969879566296285184", "-1903503346994311436616387501251616357988118716719522618214973440", "228449612848677195626904254762790679684672324561848503646552064", "-119062593000740732144046687004528634970516829058757831002423296"], ["14586874323979158592259270548080481596449307765434541035801804800", "-1903503346994311436616387501251616357988118716719522618214973440", "226733915333721733308817936299056674340363086557315173015617536", "-27211549304309302342551493624152487416832151914371649816756224", "14182022807299006206098750588540979710272257087508454018383872"], ["-1750648769411019768074020048110726438086485694745041667190947840", "228449612848677195626904254762790679684672324561848503646552064", "-27211549304309302342551493624152487416832151914371649816756224", "3265803505624584084658932080298923973828485906333842548981760", "-1702060374548030862226543250296993430564973704221031240040448"], ["912397177305344604586970248795634785733210239688685826282094592", "-119062593000740732144046687004528634970516829058757831002423296", "14182022807299006206098750588540979710272257087508454018383872", "-1702060374548030862226543250296993430564973704221031240040448", "887074042763797810280604526147899113749480498525874574852096"]], [["1097443263299016102102925245307794404605951355356339369439920128", "-307634242993862165780924644910806976285668477501657531503607808", "56303768614294467076425273116926512978596429610033487825338368"], ["-307634242993862165780924644910806976285668477501657531503607808", "86235735939472216168819001797277099122053495922297508519215104", "-15783018416179094549014732634016981909990394436889827470213120"], ["56303768614294467076425273116926512978596429610033487825338368", "-15783018416179094549014732634016981909990394436889827470213120", "2888636220374940649899663721176115980699628880181958595837952"]], [["253089194584253701234790775385128832457633163040677087798099968"]], [["16175597173069650208183082288552308613127949170189919719930527219712", "186958922610209766522742750197489888567666734960411343677873455104", "18655315740375909510638001914165246594249618595280764860161327104", "-6660213512242705223162741502851424763822825149678581342302896128", "288319506285264315708591019413455099951238383872170878587371520", "-249622043877093572422870066615413047604482261306428820348207104"], ["186958922610209766522742750197489888567666734960411343677873455104", "50219735252349792815118260014878480440430519801850920311107616768", "-3742766385026170534195087976080482733423072773759987020436865024", "784882966762329190735095680243567317839493747943360297003122688", "-406384670521397706767187151211471362375161976128495801459539968", "-7181624820188692914155241748091829301690561084388951105470464"], ["18655315740375909510638001914165246594249618595280764860161327104", "-3742766385026170534195087976080482733423072773759987020436865024", "347549217677676657182694602262368394612091211295811701858893824", "-78668852708620781528509389339462515579870534659746588723773440", "34079029758113298711237951444859303266077441921722470381912064", "65991532937638733352860614178895555568680861844552047132672"], ["-6660213512242705223162741502851424763822825149678581342302896128", "784882966762329190735095680243567317839493747943360297003122688", "-78668852708620781528509389339462515579870534659746588723773440", "18198494320478230187433855440779077401012838869456583215022080", "-7466366277385426271835738971800561143250939827416594508677120", "25729822851420997335939155128424768949405213481335080878080"], ["288319506285264315708591019413455099951238383872170878587371520", "-406384670521397706767187151211471362375161976128495801459539968", "34079029758113298711237951444859303266077441921722470381912064", "-7466366277385426271835738971800561143250939827416594508677120", "3498108699390099235924091958969320136518816391728308447870976", "32179451607098400608821789353840615044162326151924593721344"], ["-249622043877093572422870066615413047604482261306428820348207104", "-7181624820188692914155241748091829301690561084388951105470464", "65991532937638733352860614178895555568680861844552047132672", "25729822851420997335939155128424768949405213481335080878080", "32179451607098400608821789353840615044162326151924593721344", "4236276497687083689689414719878991287872690487588040998912"]], [["958643071023140323171510120039363401844668427050035835788664504320", "44302495959993475678915840378060319465218740251786988680785166336", "-681815928139690997362084999942023365471514785560411735024730112", "-1185522115433298089178083097909713010892490270299567359113822208"], ["44302495959993475678915840378060319465218740251786988680785166336", "2063293049061119233325104064744172342612754748722465328177610752", "-45253019031963690347192569722416130898683459741052219928084480", "-20705018701023251043807887372800971725672592175029776807886848"], ["-681815928139690997362084999942023365471514785560411735024730112", "-45253019031963690347192569722416130898683459741052219928084480", "12358593969080304141231426851574201076369064357450031061532672", "-28601717536814321008511198055066188282468711210162193935892480"], ["-1185522115433298089178083097909713010892490270299567359113822208", "-20705018701023251043807887372800971725672592175029776807886848", "-28601717536814321008511198055066188282468711210162193935892480", "74484989227582908322199179076859442926148973019244092314353664"]], [["28146189759366579157205272137942966639348119843626686537300705280", "2876396729029463134697978912219251838430035751164238638392279040"], ["2876396729029463134697978912219251838430035751164238638392279040", "293953043502737713159692524446715032025774031650407037441933312"]], [["142322318150901811297576859959871434444251488888425544454542196736", "-30824956033276431210782515660449138915166637314175228006820216832", "-3227036597922610802603602362274481459157539738980865620492419072", "440682352529844019018749103013715887594454360731829826853273600", "-15241434171749938409143568498909941740395506008829736431648768"], ["-30824956033276431210782515660449138915166637314175228006820216832", "6676239726828847668787999225680082317824150427222710432525451264", "698929461950364727640813995328687411852740512119332142927839232", "-95445424989286494419876931389467903819392912097210269461118976", "3301074240022782289052230990980362170503890368877276239495168"], ["-3227036597922610802603602362274481459157539738980865620492419072", "698929461950364727640813995328687411852740512119332142927839232", "73170289379986130206382619344216185617627946146140473421463552", "-9992094691463747066268904315250013289549746497033375571771392", "345586458372015301666031373830450448600856191686243474472960"], ["440682352529844019018749103013715887594454360731829826853273600", "-95445424989286494419876931389467903819392912097210269461118976", "-9992094691463747066268904315250013289549746497033375571771392", "1364514985101141610656717197273495234165267319146229010530304", "-47193097709482174300041559719485824743338963152336129622016"], ["-15241434171749938409143568498909941740395506008829736431648768", "3301074240022782289052230990980362170503890368877276239495168", "345586458372015301666031373830450448600856191686243474472960", "-47193097709482174300041559719485824743338963152336129622016", "1632219869869473291131697721039856396640656014022964936704"]], [["39803439837995488792602302035725011061920308188690386583480696832", "11928234228407490710876276361177967564028129633548765787135672320", "224910547973354903298831766571685235981887467062044002797748224"], ["11928234228407490710876276361177967564028129633548765787135672320", "3574635066387705483477390002204852447869795397822017129884418048", "67400850468826281943548595660490351135913635391738986304110592"], ["224910547973354903298831766571685235981887467062044002797748224", "67400850468826281943548595660490351135913635391738986304110592", "1270863895069382483810725524831514535899163403623763267289088"]], [["2401087012953161373079755358157505254771069366762894619744141312"]], [["13563394088113771825307034901503503499264", "-243409300006306144873032091343068856320", "-5269451092673636932837220127348883456", "-349916251584589399184873118370889728"], ["-243409300006306144873032091343068856320", "282283307931015093182455831545849577472", "-10550768981076085427265926611202998272", "403190434198697746610991025551835136"], ["-5269451092673636932837220127348883456", "-10550768981076085427265926611202998272", "8579613155622700312093181103713550336", "-758979346131317953247162343356366848"], ["-349916251584589399184873118370889728", "403190434198697746610991025551835136", "-758979346131317953247162343356366848", "841489747932623064517249199350218752"]], [["634076166942339228454381328102210928640", "-19159947567431644234578813828739366912"], ["-19159947567431644234578813828739366912", "26969561983028061886230056761775095808"]], [["596122346678705574735336804823848714240", "141457439964477940258085835468963840", "5487645831047572939896204285706240"], ["141457439964477940258085835468963840", "16762139272086895929914586729476521984", "-404196188370609829710945551109849088"], ["5487645831047572939896204285706240", "-404196188370609829710945551109849088", "1548384546411129489204507924882259968"]], [["33725115849505763799235340762785775616"]], [["33031621023695607880171250213978112000", "75857322891471253559023174592495616"], ["75857322891471253559023174592495616", "1862861736447210038435577476264493056"]], [["1821141176249980251816989066858070016"]], [["1138942203859775144471725835712720797696", "0", "-1115116594881348188951804653309263872", "-346127227488084626640859205266833408", "-143726768269884352085036656255565824", "-116714221942171434549889307068334080", "-118450193839873238772389464342790144", "-118425943722184758011499566375895040"], ["0", "6198241221095797908025558824817128733456784098243495860731696381952", "0", "0", "0", "0", "0", "0"], ["-1115116594881348188951804653309263872", "0", "112744756162656565801402164934416007168", "-1988780578329306031821171839327010816", "-64615104793179145299715659019583488", "9705525056639717329980577414119424", "-248215452201151186558567546093568", "-57094394711284915421382784843776"], ["-346127227488084626640859205266833408", "0", "-1988780578329306031821171839327010816", "1992683880008530310046901013305098240", "-127732502268067715863223803274330112", "3969696623022274011694448190160896", "248137574701564153699680152190976", "-56685167013739481857795502899200"], ["-143726768269884352085036656255565824", "0", "-64615104793179145299715659019583488", "-127732502268067715863223803274330112", "54042770795701887924864123276361728", "-5860427222825833444410472234221568", "476042691254596714291633443569664", "-33513973942130063404711221919744"], ["-116714221942171434549889307068334080", "0", "9705525056639717329980577414119424", "3969696623022274011694448190160896", "-5860427222825833444410472234221568", "2052067408965006366050062117634048", "-243664029966119670384984296783872", "22545432346605825310141345431552"], ["-118450193839873238772389464342790144", "0", "-248215452201151186558567546093568", "248137574701564153699680152190976", "476042691254596714291633443569664", "-243664029966119670384984296783872", "126119441019399149636217745702912", "-15346330478325714428682357964800"], ["-118425943722184758011499566375895040", "0", "-57094394711284915421382784843776", "-56685167013739481857795502899200", "-33513973942130063404711221919744", "22545432346605825310141345431552", "-15346330478325714428682357964800", "21271105799146594790508024823808"]], [["712503011788963588585020619578065027072", "-4970562097191830217348045371172978688", "-160555014061679475007476447712378880", "12852706870373428679531965072801792", "133441104427388798960689775378432"], ["-4970562097191830217348045371172978688", "7796052520124307751086733599222792192", "-357972047607701364792814674842222592", "9738947508934835265987919847882752", "252061236848087730882032082878464"], ["-160555014061679475007476447712378880", "-357972047607701364792814674842222592", "161648495460317357400924223464013824", "-14260839096722248021722751653904384", "993550109733027740435133296017408"], ["12852706870373428679531965072801792", "9738947508934835265987919847882752", "-14260839096722248021722751653904384", "6221809396906247804724727024451584", "-623573904488776567807280781721600"], ["133441104427388798960689775378432", "252061236848087730882032082878464", "993550109733027740435133296017408", "-623573904488776567807280781721600", "621065781190401276397514634821632"]], [["33637870370609371537489624662949232640", "-793702360319055240541353315408019456", "14557716147485308912823307656495104"], ["-793702360319055240541353315408019456", "439120380317668491345480298629431296", "-27673025716279180551525578672439296"], ["14557716147485308912823307656495104", "-27673025716279180551525578672439296", "20830796044384235154019360568246272"]], [["825170877364191556172113011059720192"]], [["702910908556090304736828146028728287232", "-923928682759118958686039724271861760", "-490712599197891200374852039571668992", "5642065818728088683487366700072960", "2312802330551911321511608750964736", "-298456675305809994983026655756288"], ["-923928682759118958686039724271861760", "7306353685029774621675773768931213312", "-175785667933468997683707913697230848", "-12108342703218183489403473339875328", "1748699204886188682420798749671424", "-126568772810455409780937023553536"], ["-490712599197891200374852039571668992", "-175785667933468997683707913697230848", "162005828653616543256304711528087552", "-12469327921900829769619950568210432", "508309176768937187511927318773760", "5184329494188640163705372278784"], ["5642065818728088683487366700072960", "-12108342703218183489403473339875328", "-12469327921900829769619950568210432", "5627021627151708057786489912688640", "-644861751071014051181233386291200", "55234549561687634469520546988032"], ["2312802330551911321511608750964736", "1748699204886188682420798749671424", "508309176768937187511927318773760", "-644861751071014051181233386291200", "303154528816584156474193328734208", "-37437397881051263316458651779072"], ["-298456675305809994983026655756288", "-126568772810455409780937023553536", "5184329494188640163705372278784", "55234549561687634469520546988032", "-37437397881051263316458651779072", "36546235364797480486979548217344"]], [["38852112110366661707685945606282412032", "-511688066606936307478298962765545472", "-22076045883908284439417771505221632", "2584561558631727130794830470316032"], ["-511688066606936307478298962765545472", "564796852003391987337673483868962816", "-31311646105540966375861188915363840", "1090089905325476988158732895518720"], ["-22076045883908284439417771505221632", "-31311646105540966375861188915363840", "17343435708870434786788283252736000", "-1615862356281031008006345328689152"], ["2584561558631727130794830470316032", "1090089905325476988158732895518720", "-1615862356281031008006345328689152", "1238502920571811343439372358778880"]], [["1731709720754512316324594447688925184", "-50529791777988839928567387278802944"], ["-50529791777988839928567387278802944", "48689455803194695424516333829619712"]], [["39089240335007475132941258372094623744", "-22953620145180594272958188640796672", "-24253660985331525466366597281087488", "64626063297117024883439709454336", "133744334379461594212150303260672"], ["-22953620145180594272958188640796672", "519495984472438703147667332567924736", "-12401572869875952787713741490749440", "-919978885569901045967078182354944", "132130160148775482605890466480128"], ["-24253660985331525466366597281087488", "-12401572869875952787713741490749440", "15249520224320202076302624874823680", "-1228883077076451214859455711674368", "53972843582641287241985861615616"], ["64626063297117024883439709454336", "-919978885569901045967078182354944", "-1228883077076451214859455711674368", "767451693137134575022225770938368", "-92718952265467826012241201725440"], ["133744334379461594212150303260672", "132130160148775482605890466480128", "53972843582641287241985861615616", "-92718952265467826012241201725440", "73964064880410623770034029199360"]], [["2174012507612679536272302218013573120", "-24632353143363600759194526068768768", "-1421755770440470275478722694873088"], ["-24632353143363600759194526068768768", "48050474819578355741323166853627904", "-2717208669406118052749887613698048"], ["-1421755770440470275478722694873088", "-2717208669406118052749887613698048", "2853732119317780155306433367244800"]], [["98950151353657962208998877982359552"]], [["2172077416063495788213309269063237632", "128412615864096521672975733227520", "-1374686106591809889752955050000384", "-2948304469259618036782964146176"], ["128412615864096521672975733227520", "39345029479797254760899417126993920", "-861876889486359513201400482889728", "-79174808946204803576915013140480"], ["-1374686106591809889752955050000384", "-861876889486359513201400482889728", "1777508358281993748458183310966784", "-146511543028847572006358969483264"], ["-2948304469259618036782964146176", "-79174808946204803576915013140480", "-146511543028847572006358969483264", "166670310311572429986179277914112"]], [["122165601326567107147212864633176064", "-1288172340673328421294972294135808"], ["-1288172340673328421294972294135808", "5569971538091250126144726334701568"]], [["120668937174121337173448624292495360", "83212522776683711741331855376384", "-76231764940560495491374087405568"], ["83212522776683711741331855376384", "3353088830187272955696694570254336", "-67356688667709133672319987744768"], ["-76231764940560495491374087405568", "-67356688667709133672319987744768", "313183127137092843896849901289472"]], [["6858632188019877589297166368636928"]], [["6699209903768228097013887990235136", "8855249153015658478103617863680"], ["8855249153015658478103617863680", "380543436567958170640726636888064"]], [["371686771303944984598334341644288"]], [["85357647460311561731356553207643144819511973032929563393979842560", "-43259385500635756854890482121552546064497297795236137971207897088", "8612541941259265367701149021518905742206792850711229461138767872", "-1299587577218127452417845488971968103318048348262716549743247360", "87932181721565930381458650303277922329722766522592063620382720", "-14170042361059876199088078311681444415275027034063396690460672", "5973995981568926250004310747721194869004727215479679946326016", "3440382666153670313879969778484335350397118163321920572882944"], ["-43259385500635756854890482121552546064497297795236137971207897088", "30959567256450333996626905663125263332526799662837154013819961344", "-6075877424036909139146384963449154662008717016362557377416790016", "923963894386389379330018288839897831920769950753358631789395968", "-63905788868082643551649186461058980779904977493224623184019456", "10486407970841685535884960990518613231999398687808967835385856", "-5115573316500854663968201846028630993433057710678646684909568", "-4691483854476542181653779269510829429544398699113924805001216"], ["8612541941259265367701149021518905742206792850711229461138767872", "-6075877424036909139146384963449154662008717016362557377416790016", "1193008511841234960962586545535599678998469898163501279452594176", "-181371898156676904855248750555142316395193386317052550800474112", "12534923401212211405573356127719949310873776013876385076477952", "-2055600380929538802884133760144595785747273467443126311321600", "998154829413032147931917674669356190291222886621898956865536", "905358282157506259677188664032955082690145621147246068236288"], ["-1299587577218127452417845488971968103318048348262716549743247360", "923963894386389379330018288839897831920769950753358631789395968", "-181371898156676904855248750555142316395193386317052550800474112", "27577905731003222718622945912168073143663125175273486221836288", "-1906750552030056006027195289664851531276918201716976876781568", "312793085937859306145449410850246205738669333864414030331904", "-152267574610990541559054141031679563991270964850764313264128", "-138945142010898048888499373594284815635046644488126301470720"], ["87932181721565930381458650303277922329722766522592063620382720", "-63905788868082643551649186461058980779904977493224623184019456", "12534923401212211405573356127719949310873776013876385076477952", "-1906750552030056006027195289664851531276918201716976876781568", "131986889179568202071735967260161957740399927488939695276032", "-21672109716084591768119124030279777343072734301151050072064", "10623615401986647842697503199271667047360250683286332899328", "9854384844567545536981575392803784386127463676446563631104"], ["-14170042361059876199088078311681444415275027034063396690460672", "10486407970841685535884960990518613231999398687808967835385856", "-2055600380929538802884133760144595785747273467443126311321600", "312793085937859306145449410850246205738669333864414030331904", "-21672109716084591768119124030279777343072734301151050072064", "3561226902915396742907173804598744023541180313908652539904", "-1755446865063169808490580182434245941131401514434099675136", "-1649394767101380075847053668253134549438038536734182998016"], ["5973995981568926250004310747721194869004727215479679946326016", "-5115573316500854663968201846028630993433057710678646684909568", "998154829413032147931917674669356190291222886621898956865536", "-152267574610990541559054141031679563991270964850764313264128", "10623615401986647842697503199271667047360250683286332899328", "-1755446865063169808490580182434245941131401514434099675136", "900585683431728963070163020675900235083547041740867239936", "921979449855417047478755824350540018669060743864678088704"], ["3440382666153670313879969778484335350397118163321920572882944", "-4691483854476542181653779269510829429544398699113924805001216", "905358282157506259677188664032955082690145621147246068236288", "-138945142010898048888499373594284815635046644488126301470720", "9854384844567545536981575392803784386127463676446563631104", "-1649394767101380075847053668253134549438038536734182998016", "921979449855417047478755824350540018669060743864678088704", "1100420749168301186930062052746461062207996228211646136320"]], [["54858839180313795509953908083649413120", "-433775220969649973046422119060078592", "-254612637738168076113931720403714048", "53464859730576534518525742412726272", "-11979104931409131543743414382100480"], ["-433775220969649973046422119060078592", "155681416220021206646890873416056832", "-22971076582482035892176949069479936", "3363038714167960357611912778743808", "-651198615605208531812604052504576"], ["-254612637738168076113931720403714048", "-22971076582482035892176949069479936", "7801918258256333849009155706191872", "-1550154567526869964681088302317568", "343759430517856656951710761091072"], ["53464859730576534518525742412726272", "3363038714167960357611912778743808", "-1550154567526869964681088302317568", "453852879736430203813419320082432", "-116626373617131416784021057699840"], ["-11979104931409131543743414382100480", "-651198615605208531812604052504576", "343759430517856656951710761091072", "-116626373617131416784021057699840", "226557970427018385273953508655104"]], [["924198462312234021833836192361086976", "-76465441825070840151009375612305408", "8113739215049297682751198513332224"], ["-76465441825070840151009375612305408", "14581432877864120054183876647452672", "-2273371798159677466359088388505600"], ["8113739215049297682751198513332224", "-2273371798159677466359088388505600", "948368352239348732752266023403520"]], [["16814843964982131301114675168542720"]], [["5042483839827716570400624655581285952726676769830480948232192", "-188837992752961689840071152204020261294310005176652613550080", "-12071183363242245964367644602617351669257208492696707006464", "25758488851125158974274487128395968318715589624827886960640", "-50290346525362943340911896947479633577903027992800845103104", "-133970269488890466206369457658775315700629308880024974131200"], ["-188837992752961689840071152204020261294310005176652613550080", "7071869467446023112520661229720029625301578427343434678272", "452058570513037709992024252468297699563429049851527036928", "-964639944421162236666039144443648677064447963033459752960", "1883343287625665139423350846170552671071500021575805042688", "5017106168796326119007586617807073863294512982070977888256"], ["-12071183363242245964367644602617351669257208492696707006464", "452058570513037709992024252468297699563429049851527036928", "28897161085199408927847526924356296011578469421026377728", "-61663150930908373904815487764949968903461617839951052800", "120389874036639417980579356992185109493888046866427281408", "320710931277595932816957443458742368701683564352420970496"], ["25758488851125158974274487128395968318715589624827886960640", "-964639944421162236666039144443648677064447963033459752960", "-61663150930908373904815487764949968903461617839951052800", "131581928464089732848224150903589492927796871712521322496", "-256897864512946361394310387149494787498399431539828981760", "-684359494770284067878673784882897174668048124745447636992"], ["-50290346525362943340911896947479633577903027992800845103104", "1883343287625665139423350846170552671071500021575805042688", "120389874036639417980579356992185109493888046866427281408", "-256897864512946361394310387149494787498399431539828981760", "501562133658220214134777226353532671478761835758220214272", "1336129473232531523297080234450297110891101100801320288256"], ["-133970269488890466206369457658775315700629308880024974131200", "5017106168796326119007586617807073863294512982070977888256", "320710931277595932816957443458742368701683564352420970496", "-684359494770284067878673784882897174668048124745447636992", "1336129473232531523297080234450297110891101100801320288256", "3559363535320552486783311207533143469190527837174975430656"]], [["11628915175087406520892405856029638656", "248657450804088174327716742086787072", "-162589773828116942641745898724392960", "65463797356020124369098630047465472"], ["248657450804088174327716742086787072", "69583217538461304016435674045480960", "-18020446210531400283889308486598656", "6538492816385404498081939074318336"], ["-162589773828116942641745898724392960", "-18020446210531400283889308486598656", "8156634261327930543518764710756352", "-3786564909318781503851020828016640"], ["65463797356020124369098630047465472", "6538492816385404498081939074318336", "-3786564909318781503851020828016640", "3225550300077927742057775689105408"]], [["312693694735765558602489978293321728", "-39750216827326678218068756006961152"], ["-39750216827326678218068756006961152", "14633433456853140460176824432852992"]], [["10472885996934958350595175285799219560637560716017418742267904", "13333391346759297092011741811831110999245896723402206495113216", "459876163429416303651135836243856664347790851316053065072640", "-491272196321425565485373562795565290907610238030017665695744", "-46774595090063604525807682728808836353179962204143092760576"], ["13333391346759297092011741811831110999245896723402206495113216", "17481269103595332285532608414577884086580148801832647334559744", "605687870312697556211073365022090103985919798899941822169088", "-642050706243844416267061534592447574383226393819046465241088", "-139931867126431986869339320835881955174055536839408243179520"], ["459876163429416303651135836243856664347790851316053065072640", "605687870312697556211073365022090103985919798899941822169088", "21000265659078182763509256324600575411879417646409999974400", "-22234838055447379863364632918131152239223054248334046789632", "-5262976886864299228624474558530882355868323083315128041472"], ["-491272196321425565485373562795565290907610238030017665695744", "-642050706243844416267061534592447574383226393819046465241088", "-22234838055447379863364632918131152239223054248334046789632", "23589261378449271343577377119436900978165150438435311321088", "4830039015749095683792677199150064347920996756252094627840"], ["-46774595090063604525807682728808836353179962204143092760576", "-139931867126431986869339320835881955174055536839408243179520", "-5262976886864299228624474558530882355868323083315128041472", "4830039015749095683792677199150064347920996756252094627840", "12976288864019189411039846015895154209009378300773837832192"]], [["111467748565258019113006671262323310592", "11016586275280135442973310356492910592", "-3261561122651338733129239150295252992"], ["11016586275280135442973310356492910592", "1134131044495559735100680099413884928", "-334721596899061571468102854164611072"], ["-3261561122651338733129239150295252992", "-334721596899061571468102854164611072", "109997360203381361508786406279872512"]], [["840998583654962331731547266136145920"]], [["3118417638292256242391447522693663402647072819739394652701196288", "84090836942215847175249106761251928429358089243776360520876032", "-4330352677823646478951763754341147214173701935454658024701952", "1283310768074048739273645775380066625368685567458166689497088"], ["84090836942215847175249106761251928429358089243776360520876032", "6628379392871133610795605966923977449100663926855956758003712", "285277272016635818497976904526168320304359795457041165713408", "-166389701680444123967834948543595416053256487376288380616704"], ["-4330352677823646478951763754341147214173701935454658024701952", "285277272016635818497976904526168320304359795457041165713408", "43080687321572045645398351691644760908468002491158436511744", "-20313059231404240968122844488871085424990578569908288749568"], ["1283310768074048739273645775380066625368685567458166689497088", "-166389701680444123967834948543595416053256487376288380616704", "-20313059231404240968122844488871085424990578569908288749568", "9792272693536597162160120849390643451682438958687654510592"]], [["111356948606253911435243999006028244114096438546338266751172608", "9260137583391062356095171858704824229428772366447345173266432"], ["9260137583391062356095171858704824229428772366447345173266432", "770047573470559833620390488182698012872917043240826541441024"]], [["460341864915753339576055259709000632205868365443350485159378944", "-14687809706998024013708861635379926104433520298090947160309760", "1244465964172344830500646514330494956990660136852132483563520"], ["-14687809706998024013708861635379926104433520298090947160309760", "1215947889349543605366447046141840668367956610823540688551936", "-134173819683540395943765063436965948200128447196996969693184"], ["1244465964172344830500646514330494956990660136852132483563520", "-134173819683540395943765063436965948200128447196996969693184", "15305806904327488885002041717763099141465011755932593422336"]], [["3433736982090387575777469744097001472"]], [["781432686555697110150092009643180032", "28934809054596453904571617274494976"], ["28934809054596453904571617274494976", "31831984164243041698135411559235584"]], [["27618464627316710414189932700499968"]]], "claim": {"K_lower_bound": 9624, "sdp_bound_num": "85357647460311561731356578034571768303038803333543499710653792256", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 0.8105193240780703, "theta": 1.0, "seconds_model": 0.12735366821289062, "seconds_solve": 7.849371433258057, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q19_n7_R2.json <==
{"problem": {"q": 19, "n": 7, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["5570464625383609482031309743754430790966121070592", "2080473400967634154770369942956101148663087104", "2659607612687436206302012642692523213270273753088", "2074109389778280163527287067128992257993080832", "5962286684870282503598665382528290928576176324608", "2070731278542133092026998319026267313672290304", "12584406529536957343413908435457970626573325303808", "2069850700289006784467783873416779346697256960", "14551708850739140182225550696609377372629513535488", "2069730035180499648046162579290065205937045504", "14220325233472988790854294170346911987976565161984", "2069743770401202025043885440342774057676046336", "14232946428038263497936749904842139280655834415104", "2069743235817817192643348396263647378354995200", "2079696669780105851554577072855333649975869440", "3942434877927954497771663637557907585743831695360", "519496456465898984119990347197873359390217601024", "2080794321651405804907203205320308576906903552", "7572730086229425386148043117458796654350141751296", "1407827623928399518197799882041891832459820007424", "2073060496797911216521699345356415354447855616", "12599909376755442016256480736651124174133418524672", "5087563705535951690104753662893276286897094656000", "2070352486957634109487059785080846681305513984", "14558920937815598878850205036890510804381866131456", "11613095404530764746449194862758886968665686671360", "2069804529559786923491433495810390058896195584", "14220269306926089251482522046473109534739349372928", "14552381328997414561237955481456398184330259595264", "2069736896558540506281432303465757875384614912", "14232950143832651998867181561408297362525920428032", "14220314055400856551630071198771509798437514117120", "2069743503188586524795641525276288592950329344", "2072493144783589713915342114574659357937500160", "10818908397573396250975566398657916535761323163648", "426988614618120252001836049549465474625852932096", "2080096522487205958551646522323698147083157504", "12826608410658657556177242395182165537715679920128", "1292964434214537200396679544716266927569642717184", "2072828067455474408385799417427099421121708032", "14569490252209387224520427683155485719259827404800", "4920002161927492086279516239392717236147964608512", "2070306499333009328592315000754114941654401024", "14220278695764957818502928436357393996245117173760", "11608940363369085285541828466680167857655000334336", "2069811537073746776789890826423451498607280128", "14232904352199858180153902206779786272600072650752", "14552380321657264077590987733844611332064346636288", "2069736629131278602428536931100597659845525504", "2070012353144348790623597745608834085273206784", "13206817821930487952665559106742726296138598580224", "409422849559123608543034027798376748519348240384", "2080024214196153066579457631044032987358298112", "14588614460727012526472042682718523819974281134080", "1279715916552717747964146955127802336519523401728", "2072787609903884884623710255200737760114638848", "14222835679503370395061738896579108984413132685312", "4918356540111879588469770483048803404733839572992", "2070313669630567809804654026171879762419515392", "14233441692544378999626299426742421165344571785216", "11609290938734750945833995379806611045634891841536", "2069811258462727732914626563566315096969838592", "2069510312575078043384075791893058440826716160", "14634366798345604043896915123127018466069274689536", "407747243348141520076941589278796863928327471104", "2079992258447020358383973034323607718161547264", "14237948409109856958551624508817007733233510514688", "1279579427830515414485486705895525168719631220736", "2072794863333296804405018526620948023895654400", "14236899415914664292589726129393894230287785656320", "4918526412426931053991389919434251123795930644480", "2070313371935701339072503724592379474886000640", "2069435693584277541206666987677010606929477632", "14285820524808049872904077088840967131104448348160", "407736886587060575099023989946194734081095237632", "2079999471286401362285220060265479431438467072", "14253986974980614972096089409119251392620060999680", "1279606601353198258466318115069941257012529594368", "2072794523790645167730153079343046758546538496", "2069442566610844024089970602328939764568293376", "14303323006306713570739115522463394204050329174016", "407740747558275999546735765353331899224675057664", "2079999100704791969629249289670483599391981568", "2069442299239265336643513005975611701748301824", "2073583203873525762682428332470380050790744064", "2070578347535902048428495431190193828651859968", "2069850281409359164685367568576297836774162432", "2069729889351078919533857304578876071833763840", "2069743771585971410640642804168170188253954048", "2069743235739240325239032568657291156062732288", "2847244077910696195412427854866487571625608740864", "494435766206639314506959010057799200418507522048", "2081216841432335006729411226980171336411774976", "8056655572122736104439972433836601124347201978368", "1423725790921966138678269361427454920452420403200", "2073026409856785766929795813152734368636076032", "13068589705654357652529630707609227039901273292800", "5162317833787276350633081953115414511678688067584", "2070340286767283350041192440564795701039464448", "14562819746441594384694944436733722472700717301760", "11615575943185591043961686319543422550532469817344", "2069804450779799664408423436442458554206519296", "14220281932145854312190386640286894767390649745408", "14552394550823677874185764328691091712177409622016", "2069736896291083976741679094961574452895154176", "14232946769255410006910955455836349027566198194176", "14220310686813032831930939459262059589159757021184", "2069743503259947806141214499732819190281666560", "7759559989830312938941990529763963685619917389824", "420446243567725542984688294773173512108700073984", "2080254213992252669943398828275359669748236288", "13059519261260505080118746749542095897751252369408", "1295293090136007862643039765243106437630840012800", "2072822093307099165487075985287817050651099136", "14561118304098839501746316399155581691883404918784", "4919047095202152172294624367841444489150752358400", "2070306668477075544064311994999344153963266048", "14220307524037139683836359030476196925743095087104", "11608959576024617142297125714810892383940190928896", "2069811536462997233605193213849582726262292480", "14232895840620811510525182311089317545794009563136", "14552371423683020548001131927179169029715765755904", "2069736629311270726591692938532362677097857024", "12777560483172907387084161517336050285470971592704", "408996894595480507324244194376752560457073557504", "2080035219718896734107954207001384613887082496", "14587124918599459835031271191591122211014581420032", "1279704453711035752610777639162536643729307992064", "2072787639977016558392589541208328006421970944", "14222204530552006670640923057059202505521319903232", "4918281063550783151843891795466949253733954879488", "2070313683004251733581125077174657016295063552", "14233418240031928256845629087533318505838847983616", "11609275336707051251719112088936414519451369603072", "2069811258958670677241916752313870292009091072", "14724953896784549872790538142746176209951546933248", "407817146214488472130935449404782159885294895104", "2079990439745094140104206995328900338345312256", "14238295844988482801429717310576567528357760073728", "1279582233940493025578493861963313010269250125824", "2072794855969837599740048360427474372867915776", "14236958458051441587936559781567481977873513840640", "4918533459358751992113397171277633559615584075776", "2070313370687163819997377966161080405633007616", "14281219585519731527223986618551408623202894610432", "407733137443872129988925429970367721464704008192", "2079999568853296659481579818960256263472021504", "14253988751599504964301054356953240118592874217472", "1279606615670937699281439453565904678631730315264", "2072794523753075767277107787438720168876834816", "14303568212055145013966539541660480947862152151040", "407740946817186542161885943954857197476362846208", "2079999095519471507330533950254617985946746880", "2070408490258500800439841171058431250831245312", "2069844271789295049195933101941517986473967616", "2069729675898911119020849215578210800857251840", "2069743771387074020794658069028508900660346880", "2069743236707586417616349811752633328881106944", "1414157629913558184349411281392375722306921562112", "2073046832796236851198295722460640403429261312", "5160901899836328496421499173733462136951664541696", "2070340514568566343211233197713727050328571904", "11614493467737220930922757294475434178714666008576", "2069804485154242898672697492173835873114128384", "14552421352064953772639977037258541148607472467968", "2069736895748938970987870629217668916129562624", "14220259848567350353664967145088868501452547424256", "2069743504336926207057121289693641263584116736", "14799820641601176968238725011877872613935852552192", "1310578315590919847064532413887291934572984401920", "2072783407044582637140070894462162995599376384", "14561786190272533766986830883904927693518237859840", "4919123313941760431571654926469481595810481176576", "2070306654976184506732269665975293401079218176", "14219232574199533471882347180107667515271060389888", "11608243164030535503162316010513298303395471294464", "2069811559238326477125485761549157160905080832", "14232806173886825013129629072195772522316311822336", "14552277686415553408205070256022024661020109176832", "2069736631207442657980438357565048888634638336", "14560087367855106233053646017110026265278659166208", "1279496013126284771485603094933984695687323844608", "2072788186921693077910019020220966146278424576", "14221642057575688384425422762850230653354541842432", "4918213795979835123848133639862837438752550289408", "2070313694923731652687591918131156705295204352", "14233433693568318163994117414223768237402985857024", "11609285617333809095499086816953357566799987605504", "2069811258631879384513605838742505869673496576", "14238950277802756849681857038742513936329540108288", "1279587519211711438782360173289061604545548779520", "2072794842100946998950532179166398727883587584", "14236917623958722279982712384568692457224125022208", "4918528585639036820209414074128219759153587945472", "2070313371550662927370630926780318224054484992", "14254096666679742281288243117465013436706958868480", "1279607485350521194156933533320600641274749386752", "2072794521471060584897588416320528690289049600", "2069834655972830390206345276072919894698491904", "2069729290462944223419525068594520271060205568", "2069743717228549647565227020170208302348632064", "2069743225344954627049007355178480266177937408", "5116285873190676490887333854417008912636546383872", "2070347757186327240547085780025134590145331200", "11631033561630685563939303949965924814427695087616", "2069803960615072543829658400629694268239249408", "14554408008280248951354816734925143202018384412672", "2069736855567712499105004797767158198467297280", "14220781320798906283643055919742184162380467929088", "2069743493290208633242831424311310161362812928", "4918929436333069009907560417615179337771752882176", "2070306689319222925412408309381822598004867072", "11609848962721714779605397794802593633205814820864", "2069811508192570720642300222454004599805181952", "14552933693693991553960346531109084399582440325120", "2069736617937858795705928361995712853564194816", "14237956662257073617687538104867048282684280274944", "4920163488304401841955871682432643728632937709568", "2070313349580155542555739514370489429230878720", "14234421686830412339931775198199917481163432656896", "11609942881646267121071631768067515977428902084608", "2069811237740555676904124506998246647237967872", "14236227570690173698428543701791472980912563552256", "4918446222128234006763135579960702072589473808384", "2070313386143640027401693798111384775182778368", "2069728372442814913225462635185560018801917952", "2069743397528735745528128427082822429272178688", "2069743152248245348694334280418129408769916928", "11718493056879746683344893589302402660950188490752", "2069801211615064402421579464570775340916408320", "14571260272125602092213360996364515285426010849280", "2069736515162043699969460659835600642546597888", "14224315254573390208557925193595104561088727875584", "2069743418449719783425424841834626326219194368", "11621381078862391156756489314963174235018910236672", "2069811142019659373778858218871786058995990528", "14556575808165144738697285994022368186487241965568", "2069736544287652858928728055729728669274341376", "11611144205690053214393366753851958092471805673472", "2069811199562259738519212546993983523943088128", "2069742389291303988255754885335612120908169216", "2069742791535832451545757255701320306979241984", "14616218210258428939457965089620359558518970253312", "2069735610879420809825266085259835712114524160", "14241315295815501440059513109305921212471505321984", "2069743058947605051556707664406098696367767552", "14574535431938586307747176072721342300340237631488", "2069736181649622368809922928195398388768833536", "2069741754906610382424833982227795020118753280", "14290806478581490585313107483744729354459645214720", "2069742017221267986131743424070807414638641152", "2088481243599543012634823011738921127611727872", "2075514435446995993183050252678629919660441600", "2070842730151509524654998399584446061958135808", "2069879096366485946185970071454488685271056384", "2069730021309327989229698213485333837078593536", "2069743770709363171883698409118535791037906944", "2082759629788523328433641995094860548871815168", "2073325742161127256354980896225829644622888960", "2070381350292845232178169424819382905758285824", "2069804660985373172379498123424812814439546880", "2069736896758909598860200755808388038627688448", "2080542380353557319819829364344851332243390464", "2072862500894585280287171651579672958894866432", "2070306804190178621159762771461791670738092032", "2069811526425596932621059594198005586352668672", "2080065821849542336095108799125787162001276928", "2072787960658045781314603619407219380029751296", "2070313638283874401830518590704069590145564672", "2079992625524214420398754480341223151583100928", "2072794791991569722008108394119644478168891392", "2079999365625880590061405085701153463344300032", "1568464949379578010413133618880368978663590330368", "2075235259518679511237408290602290843138129920", "5684187626995254691013962236908375453446088687616", "2070766464803552815534323020148467341155368960", "11622942266429988087063358885845350916445465214976", "2069878862599137159476028857754741763469213696", "14552446836648203043442978629996866502145939079168", "2069730020251680665756053064914804536078499840", "14220337035400751657534368511250238964487895908352", "2069743770151186664357778611719927010097627136", "6567135263905297468051432561863746072210325897216", "1368860071571306685842160640236709355339120640000", "2073147400193652977008119576297599630187692032", "11807934217304170291530265751472820615884409143296", "4953415510496185482877718397552359727622923485184", "2070375304222540336352350462814482242075623424", "14553948326795644548294465763202769565378941026304", "11609931290582248900726418070100751767315383582720", "2069804630098462262307680004647826036375945216", "14220267043661959264217012282227244698645500526592", "14552378958782436958621802781981426446902140862464", "2069736896606486260722645767136035729141923840", "12229273580873036580532908325076468459420946268160", "1286629451866894306223725171637879190634081812480", "2072844429415645530142229349248033278098669568", "14557960650843484517012765973223645377942704357376", "4918686683149266807565465102247366075943577714688", "2070306732323788306295979113570935654431326208", "14220723455567824133487816616658282037902101708800", "11609236772773717928634137780664161289180874276864", "2069811527651437920366642790706713323380932608", "14550261562063099140342816985792157925210568261632", "1279420088004572842242799078316398319700457553920", "2072788386192319508508502141966380683875057664", "14224032909125226458672574307793527828571379204096", "4918499699940625448283658006915080048325727092736", "2070313644265220891460463952914383187587629056", "14240711531173683190888617787628069312279661772800", "1279601741091140944541364591194562198999845044224", "2072794804782393168472446764892687568885252096", "2070665042946808402116684193831759796185858048", "2069873087605975890559634544144982522701283328", "2069729989882503296916798341239750906978762752", "2069743771633917481994506324895798416187064320", "11615616399188171547993420458091253252241567514624", "4919248509572802304901090329187697906014155177984", "2070381314613950114268196468439945200403480576", "14557681365038241410764577196926784236397967441920", "11612306694935451146939032564170761753762281291776", "2069804554615646375941240558148640177865621504", "14220349101004730515326898171093908386749351985152", "14552464893765400556436638325277118021315623649280", "2069736894868166262324688957791105068252004352", "14550261562063099140342816985792157925210568261632", "4917807481147010830666521428654435837176983846912", "2070306888113009906229040659460237257867264000", "14220567822803510182193985221143623771584146178048", "11609133051973227671763536621100120083820678479872", "2069811530948476348226514468016977002811621376", "14229038574230136228434681357718649537032982888448", "4919098086206475149088708011323199023617515978752", "2070313538257926097429396599211693125863997440", "2069860586677737922679503883772058886016598016", "2069729908759877604658741724764163118590853120", "2069743761965382153686989866840780448947240960", "11607585089014040941738324307027104534356643807232", "2069804704683638318808788502097145694789828608", "14552693951430268194353039073612195995143504920576", "2069736890234815771370932233227613986537603072", "14218429917916658219640259364395235381170965315584", "11607708212062577084308040360133834025447167361024", "2069811576246725239123892923643370723111600128", "2069730064462300117709919604355988102112608256", "2069743691877166851320501064942249035851366400", "14561565121306509946667457126385520653280022102016", "2069736710902033605717358560362350662802997248", "2069743339150096714927883900619140682318086144", "2075775688706203224647401894588710385866506240", "2070883800102384749680896844273240624647372800", "2069879329364042140525185612841229944331698176", "2069730023673310330929762554612015673909444608", "2073366716637480133364401778190873793147174912", "2070381497936000236315584189785968632406212608", "2069804650621250348712115971646902448343220224", "2072862807728978261374220001171970450956222464", "2070306760333592075262705509769292695063232512", "2072787894398202912874073534640867736931008512", "2070883777914589058568234573095511559214465024", "2069879200209822254377585629522063205643321344", "2069730019886419702964047273771038084165533696", "2070381569944625702214726042385010360993185792", "2069804655470888890411900967716175308293931008", "2070306659444814854515038719689382200636080128", "11807200021218076469961701418075388505512057241600", "2069873110168031239548591492798183965154344960", "14552074239203933950698231326420434294858911318016", "2069730027788816598907923456793955425761361920", "14550261562063099140342816985792157925210568261632", "11607585089014040941738324307027104534356643807232", "2069804704683638318808788502097145694789828608", "2069730064462300117709919604355988102112608256", "2070883615791779728615515960977552170870112256", "2069879275329653878430029184882570691197534208", "2070381456749925673021829249624018173126770688", "2069879346373554731646299560125502344164016128", "177711460561394391840182557216817101928398848", "49640338483129954425049955877222734257717248", "608858107929741010966792492708204775481540608", "851549682614933829491130664281739634547884032", "45911725953627690096938550609757238112288768", "2372238147043815492739208206890792456604876800", "1020046968542008147656613919893582309291458560", "42753735269273713199609927738216108510937088", "13806428752373484974704808003771422537523658752", "4532017008777317444174094757229764434703941632", "39590991139516771841671860144821330186862592", "73140387989396887150782413406991643897283739648", "20661567805820646705579523802296965773716881408", "38968829217095877331332385514007490449113088", "66861686797200530818645620877123602397853458104320", "170437038825169138019928230451968098396366962688", "38819489145307074893427192770093604887592960", "1731058912453602022268508839162570559753571702669312", "287949136591203262196432126417730271141643157504", "38812252230005314250181572317297737897869312", "1850779964807066627917293921727045589702915376807936", "266002064670804252168965291767491840388697686016", "38813115456622760699459407275981042922553344", "682450309974018074693216639005620604411838464", "739951322874327917435264335047247024032317440", "240281170128260198207579459959557072177070080", "53209980659536748489341728446872002741927936", "2257971464711611801849809656366083860768751616", "1042737146293446727123347061997778952150581248", "421252526251734256800129585923508337668784128", "45462308761517950045148853610858041810354176", "10850248823120429473476912598155759431188480000", "4977141318734310223685401836032403450554744832", "763518437422090161357662864226805228932956160", "41374977114469106280899392884792672680673280", "70317265137090902331427288232960190898109415424", "20898590988605495809869064374499070120441151488", "3586015030893994431487922073263872599132209152", "39321973399620470078731136338335234342780928", "12386425086143471953543325543404828681628251324416", "172369453383635358263634530434880884601478184960", "16131467395262967237909320952514601300531347456", "38904249078416209640979035873445087167905792", "5032113963293557334379936627237403114710981780629527909420566833876959232", "287901246300064567656494513698130186521301483520", "170003682658884574540637615372996591775073173504", "38815882052609894493468020751778982788071424", "1901630641531854492174106686084979069718644272398336", "266001042357231419784932302580200571995181547520", "287944840295962793758866035784689457476858281984", "38812683888425835519540531201647459663085568", "2040742084737663488942241636584889810858016768", "1096645112203296452948193452826742402819555328", "194663067692825242381891345036173217011597312", "51993874270712055152124082716737824937213952", "9170081108219695357447559724469191556399628288", "5433836350877267915223579294831072478243061760", "369317390724023453420010464684551333042192384", "43915071449661293004751944146922590695325696", "65863902693282562854721782984823815691325931520", "21327167934105871797277285477762012414849581056", "721132856071501763087018731231025092274159616", "41112964702454389261642114282363227406860288", "6166955643984075087646827135087265198594357985280", "174823006259268403173539404503251674746683654144", "3413899342887063735887147625999796243137560576", "39256938921530668087826251308997028253532160", "380031717717549799724862679926596190954541484605440", "288119517471380416575839998982408138107480178688", "16111168887621580577444744670794527906033827840", "38900721773907800134169716637126297082920960", "1069730106466540877295154063475161623303038819106816", "266029981451920653995918777288343381143583719424", "170030704283982928257192822235025482465522221056", "38816312305209989673654572300774079241125888", "8139875602706734968972638231283548514276081664", "5874393782868384603682222681804041325216006144", "181677890121379720929230510851282627138158592", "50063388699460575581471390632993439327715328", "60240310574138304143043380298872313806566981632", "21991944923711462381185223608878020926210310144", "357123952886750219186899927209827445195669504", "43649468383434224933860398917663178937597952", "2814290439973244343891709718725644536406731653120", "180933379310595150791279572187766897388109692928", "713503651848594613440858351156986503264993280", "41043170780171507992370123208296098642788352", "38331318373887404094864330023746429455047684259840", "290079997155781583679218613272656339446867689472", "3412314266838233367964765782068499820505464832", "39253436688591079774239712102013726000939008", "107089777717767349159552452477022218936316699082752", "266626020800643686700514895752321969997861617664", "16112909906343589420447293016426514827182080000", "38901145174937831480592066784040957585129472", "53387747819142039327738447785723375132751167488", "23073115186853225846679264290661251300150214656", "178304983238245031601112829393037470459756544", "49747366775815936992724564845995796086128640", "1745225489670680419480687635236986113863968620544", "188351100139351760895245008452794078770803769344", "355091518124918622368312444752990598579879936", "43573082667985894279088934503290297261228032", "5792918645771371944835830578170336307481940066304", "302957897643090124024347467661648667543605346304", "713410651250358038680090654357228246263660544", "41039421151508935403472081807759794103123968", "23086018704564939176869422491513614990984005812224", "269063602291911034191612568875406834164712865792", "3412514878761317387316304165197261371271544832", "39253851590513076282246331813018016843563008", "1030227973288948869430591617996310885313152024576", "203601027482074767336522642848810354194434228224", "177742120582934333058698760786344552534376448", "49652444336297053767280023005252619643912192", "2793309174585890616865627291278266207368407678976", "320984532532753562064210055599514041537032880128", "355064411662122105469406146503335780949164032", "43568917852154864030540631115461788103081984", "4879650344234714508564374815214206378534347210752", "281295779005440006596992015737899158728714747904", "713427095022098591258646746083398068985659392", "41039849268456066915157168080419845354553344", "1356192924248107269716090414620160985209075924992", "365489726424084121748401782053529155024636084224", "177734750390975243514809029534943357656104960", "49647081485057067877900800765190027922636800", "2433511087543430010709641503615752845023042863104", "298598312946151463855500282631859247438337409024", "355071084782583563958845527596765519919710208", "43569361223141630596068019279334444149768192", "1219484285758595569307951043158815540006916980736", "340148681299239317608389332913175723224244158464", "177737361646388615954309880965226531320233984", "49647583911396257743160654891330830805762048", "1697750318568996820744626320067366460430745600", "448886700020956311687236459960845042681118720", "48245029112406042188356639368752791493279744", "7418611908856767579798641273900918892950192128", "789207589069111373817159968358335345709809664", "43284379857365829924976697194329234951110656", "63820071978218632435064623577788679907369287680", "3604730097437870359595599486857578414658813952", "39680161320749711409173335031665336554356736", "7899947907352697005991662681502275037090717630464", "16143407395531019317995785988788955193536413696", "38989410251108041874925197941798783525322752", "39461394632467964604050656609085709698796647031401897993456819566127611904", "170003682658884574540637615372996591775073173504", "38819511683679715735323742262521414769704960", "2479307057710229846511941667195440243678760740585472", "287934681752713251720442841791792555753438445568", "38812252492633405386775326769092285391962112", "5961206719849207054333106203286229423776333824", "810281774650859598742815278351874134156247040", "377501353190153490222808770524018969392709632", "46038143633137828050507836495488332559548416", "54016314752704704962932019998069784095886409728", "3642066366289165419418392446579451628491898880", "722868786374525638899015985874541382845071360", "41501444575905392664573725180287903235833856", "5198684421984895938189875929447505152822304833536", "16160566754500805851965775969992037098080698368", "3414251372298228168093710735020684125403086848", "39343677107533152003240461419641063715373056", "463004505096362848544115603378179107127173626986496", "170066126690237693964325445982818357019743879168", "16111046487621088358978285341907288629895495680", "38904368003322363857315606916356773456642048", "1442301829951316349913194960813884662265171536773120", "287958726415874243805396363805977966074646233088", "170023723303984517492044043476894448171851186176", "38815881007979271634659580085713500966486016", "44055826916609799739351313486875012492400001024", "3698445629341200340308643688175583494924140544", "357903411583653167402027416756517687414226944", "44082237739602174118340127185920397791985664", "2795438436519031562639790167678132628461331677184", "16203870972660554821351666019031200064614694912", "713504871769871141123512639160125872846929920", "41138038489909776789055930336134548856766464", "41419039490296695293614335828814291250710224830464", "170704335451167085746033037218163295409131225088", "3412291621466744808323743776863952012155289600", "39257151612555461275286854660759202425733120", "110595366481450162715013654976956565230736992370688", "288652665321836432170590931303923160017782439936", "16112833060230548248630294559851283683043442688", "38900712072949844790915397311729549870891008", "1822834778272398582975447692507329429456906354688", "16254142432609073297972198416091707546590511104", "355088442087002983540569105472823584748470272", "43680072525119873608955494786463307998953472", "5947683065745845153300816797356974386387699630080", "175005907635607821748355119431932258236730703872", "713408365105931861627885311959790133989867520", "41043486123196657105246108833972165195857920", "23210362522775021285382078448429101057584322838528", "291517224820931177684878717507680014632845574144", "3412512176408837156345548319094548530708086784", "39253410500813315247241643590154821402886144", "2865887669178804534783710347177934243574956687360", "180724192985773035276588652169637887386708869120", "355063268671476945552939067315973215089590272", "43573508075166650437885307284359164270215168", "4877521691873901684789513238612349490229992751104", "305960937423554330639005808092277258020819304448", "713427140543545100183084980361444128974700544", "41039366586441073474416869477968117801943040", "2426961652221610317445596070791696553791247613952", "326650562304261182321652648685015803405724024832", "355071224592636128422447470222161721270730752", "43568815271879475663158521460313818950270976", "37775073278819189113051338272300152198120079360", "727052037386066072812963095388095014426902528", "43488284282376700032193677023135549974642688", "4245181198246966784436494125763478658259240353792", "3414755090370092676462925343483054925121847296", "39704476476663413639250397660835896381931520", "324444779864979755930014029692789276867494227738624", "16111285910121005094680933976536054453172699136", "38989597994920386930802773708374734668824576", "1148005159641699305077881082218137070263279598698496", "170028861581108328103936593574454753980521119744", "38819510371007535002374024600527598172241920", "2762962703463403744950806906900560587084884082688", "3416229260280967922646552373204789596151349248", "713507012338698705102004908361916498321604608", "41532730871064817205018155758497476506550272", "45821259324049870817914010809769377115629691076608", "16116152239819820331237163279421991698598723584", "3412264613398396442906834639508264190220435456", "39343941080698614565525559796118164487536640", "108270563243726125939222898001031626184096204455936", "170271037908801260212276533017957622970799095808", "16112883466440883323015112605662210891523817472", "38904357292970427295148006851118393462882304", "6409951064441623911691916621030155715908904943616", "16151079299586215937080129423879883570295078912", "713402193986728488113256073955674815111102464", "41138379868172823723687100721451064168022016", "22854558982215842922842828516273710694283499012096", "171277732413703749888163607842076034231523344384", "3412519987377758372480168030183241883957854208", "39257121388887577186297563919745384877916160", "4821672706941242436059700023252847949249385594880", "176216775629754599282600326221900027810132525056", "713428349243029621935553782984918652080357376", "41043419980084810290068764473928603777630208", "29675009494521454090826857158334325937926297354240", "3412402879838915713201200390453644842839834624", "39704794704933511327371392359518514148540416", "55509633694823304353463150145885533688809597698048", "16115162977213965264448863432762299923254214656", "38989575294407385170568001367802620319629312", "18514392153263163325487105378962055269926788136960", "16124516806914872905080754746127613855195463680", "3412639438361032366039943195479119610159038464", "39343891255324229952665394645022688875118592", "355019284286158688550976361491832516114382848", "43563004816522686235187631565666871595237376", "1533133868172097229051321452978992661221343232", "1333989497691232490111771723177277815538057216", "42336133025389009946865701655212151900471296", "8048877202391343145547549060439551824311091200", "5922717996836907986110096927618304006839861248", "39509946556179762914634518219551151067496448", "58807524974728581249111234619198365654631579648", "22189309190209009338956715165437715555524018176", "38963769559672876259566801320498041442009088", "1709745474227750650092607639911602202733327679488", "188773876645848235305094930981389531073325563904", "38818630312565899086315741631472881694146560", "1323328173493237740460790564105820846596215952900096", "287963895283137745086796739453793028612758175744", "38812251961883756159647702132375274915889152", "1762920507025034454520264537579367590845081142165504", "266003970018001542714471524757400659350907781120", "38813115416057151038426763042029917066756096", "1725687987590880273481428148556105957892947968", "1215937306056406104598376734759436122618593280", "446973446448885170230649613018520787299074048", "45181715996593218879389934488564007700529152", "7297678021859074135604975972063631945584607232", "6408102141801883622471570000249892787934199808", "790601353791839598690099587221504977365106688", "41298313651830291918179216625197960463908864", "45507346855477274681235748088679227867285946368", "24939583537108328357642549063400381851065384960", "3688568851949840044862026621618016357667831808", "39309988895405877218448142770688675717054464", "1533411509723215605160389774687698807589288542208", "191201486825677701000089663592909380817747181568", "16281544737052394113474571213838425656074960896", "38903384249769109157651784202245351940292608", "280636449436902625521305146224208162757720062033920", "288196903717076684206981679506131338098540281856", "170106729752592558420922780357384204114534072320", "38815876683840106563620207465156242506252288", "2219602149893657018731646608301493584866687582208000", "265995712140381205246285976752150887737778503680", "287938594380748341498740398905532441689105367040", "38812684001909736229292976723361160623030272", "6348118073388645066183817970820011713712095232", "7377061403124792913475931438673446095338602496", "376049922466895989364120877040264477650452480", "43821781090215219975385994411596860018917376", "38192132032924369533663572710415042167827333120", "27864489838782732925336010623672329234213240832", "726899260467677989558359662596615038727880704", "41094379093119335606294390865465892705140736", "1220196268942270652447168316864572972115741900800", "197523637089208389317281459331119210752158728192", "3421578215309550249580432910425179039251562496", "39255925845768657919886209048631491547889664", "103813343351589610794614687596510387008268402688000", "288701891300322870168011469502191001787976122368", "16112986421998085326651514912457789120467435520", "38900711179059494863741453600165498087014400", "1875462817822559196818694427464948722442377015328768", "266001561516371922836862682396952658671803826176", "170019094253223156930787824085882348628432912384", "38816312910323531383884435612401596874358784", "33786800711260211552400490474020292953328582656", "30793849395135916023248921872202335291204173824", "358789310495810825768950479817507796678606848", "43624719213733692750418076204676051221086208", "813560472931761123421031678573183905895181975552", "214912310078265108370907796527566143950757560320", "713948788118840658438181014121412105494069248", "41041698820351324076498628444379062391013376", "29008209848169316959234802859210853857788480716800", "290787257337415877853818605111147486267398160384", "3412411899813489415429649267868564870626541568", "39253423769222661111119833973599990720757760", "119411420865944071211943181289844481073298075025408", "266557540091838524759562711916913170217303015424", "16112659747443512329949502217648226471394672640", "38901146633078868482566253132854351204712448", "550587867406786961240819243965697812432771088384", "245942865829945138079873914771188629826416148480", "355248348568026128907282440480487857562058752", "43570722347100615341689391386008877317226496", "5662846587191098146757887333625908570105095127040", "303322264071268345838530169830728872822107537408", "713412669301623431261367606042679313843617792", "41039414473389677904705615903843085973454848", "23951819327512920589632763018005302548848881696768", "268950295140523537604802008990910332799746572288", "3412496644963689391522208215473808648729264128", "39253854003166402844663320063725514629578752", "2802722678899002202001802996141624702292543406080", "320860694850441370168347022072301034720813121536", "355064260073608422569695314386720719380676608", "43568920134628446114121842935380132598120448", "4923749999548471358463117952270752746773973827584", "281150617068565083684245807441754833252993990656", "713426160802169421963120809636066915084402688", "41039852359904770432815668893297251184541696", "2445626531018371104367007528697714908688480731136", "298416917391943061372846208286700463826931810304", "355070828129699278513513844001330918873628672", "43569365087507816324437766725670141356408832", "4818039449785034539971375795581762981454675968", "837284935008476107546152106685930926652784640", "43148494456016324967717477617052573270802432", "29456636538950003584180113733568151473390354432", "3859005455659907361489657835467312002079129600", "39651401372541765644708128227824328568209408", "983904557719061498358423432603668927039104090112", "16378670794652403451822119817185333138266521600", "38988057684152598092060612348098895339847680", "126927399180825219207473161512090681447170147614720", "170231687123665493811629798907806718944843137024", "38819499811112908269892016558669274529398784", "1457306556588992155155562516989792783400061227761664", "287958134471892151655523864792943629060446093312", "38812252066537300188945736354706289074372608", "23248417601641162902977779080451516562514378752", "3998901878785660819197558992953656866255142912", "735902226310557144870290291581019214267285504", "41459288078514250515479140198853407911444480", "563290618693560162410440010786975140681732849664", "16584822846157541888309243867249379796112637952", "3432803988533696704578844513662991974199721984", "39341227009224187851855120215527924277706752", "50259146982751484933695204440165245889098555588608", "170580678994087003143359359253639932746458464256", "16115651740599812389832361525518353254997557248", "38904341157402019097756503571977849872056320", "1246909298175887053053384384098508320399276873089024", "287967735715235268549020495095462834971443462144", "170026864130941513632464702880025588364182814720", "38815880844284112636576043244324976301441024", "331493382127690661934779302695926029365995896832", "16933446680017271750405911714450101890009006080", "714861075132029471236758561901540627087097856", "41133539180265953723665768575249627014496256", "19275287000728245489792434177726280959191601381376", "171516418776765040770581801430502020117377843200", "3412614607488383927359861793983740484136206336", "39257108867346991030439351142570396846391296", "122325055755820198558725405407936925951581877174272", "288580442139678022366243243791076796637147824128", "16112607962093357953144292809221897108594884608", "38900713384996474411874046059474739261341696", "4725706773375987816470304760855969590464363888640", "176347654498592773342459244353016979402182885376", "713430492896716612834448006463973945417662464", "41043412885293869232102741730664093107355648", "24484448760592728806747548449756792556633465028608", "291326822927150298315274673462065888059759525888", "3412486068525294169956176310069002087109230592", "39253413955283115921900829411829506545549312", "4946810026116847062029364346725170140556793217024", "305692349654611170087749482507981034744172249088", "713425678925005800197052834356507575656120320", "41039371423006067153506759922841649481252864", "242351054204406192453977037447708523916708282368", "3460733477388787114331004454618739536056811520", "39698343972089522316886615513733873063165952", "25951386470172236297208477173303845131536834756608", "16120493413823650321133553279476091518174887936", "38989544102178274692052505194884611610509312", "932866616817390092902192214020465479866523232239616", "170034669425332077288354040543150701719198892032", "38819510068277902141271454386818035191119872", "12724922758521840439556698175873107720057770737664", "16130908555557056620399810914131825887149031424", "3412925652696636775606865961233233590257451008", "39343853216389029571764649416763184959717376", "115594552440552803865153756591723594485368291852288", "170254073519655482770400154829538297954158247936", "16112731536849979021873685429638089641664970752", "38904358178690386169344094218557329858625536", "25178864812282331285791933000290994456489407545344", "171159323132386529829947418343068563402402037760", "3412472951559711362622410644188048156723773440", "39257127613628073987915342137090626381938688", "57779116092647788797785653221602093784282462945280", "16114979216776834106930002240834070931725877248", "38989576370091077323059057132315266881945600", "713322803980742003244361120871065138784894976", "41033862603664611352499291370692067551346688", "5079143546309514875610174322784706180293853184", "10395146041463867376413446757513350133179219968", "39396873297019209317911307266223532855525376", "39889813176013807367513833354975199499487543296", "27025334440687888894567290108286370180342218752", "38951530186104836282713736159017619626655744", "824529523842058611486639375891944377818065928192", "214159696522811509321235205665826977114918748160", "38817684115959579707192242571372748026675200", "839282336373616904789942989089524565209514453762048", "288000039717697370410747089269703643890192482304", "38812251305362903907218701083395718415122432", "1740352013594690557133770324068803707905597790748672", "266004490504927864500559682365756735104976158720", "38813115404975875697955233634557353653174272", "5795207108790940545027048278019038961219928064", "8296968774743368986766089718481664806058196992", "813448936761304810606798933696769124760289280", "41237810175695558669291643924505855183028224", "34407681282672534316661570036263927227214725120", "30295597344642783607819592080706063584982990848", "3787605422969394616890388666563824926865752064", "39299037793779360602594231758003006070587392", "601212003068681794753903975145709273396751106048", "237027556618729576878783039182325792188556902400", "16554080294121311992911513618999622620342648832", "38901853937045821960111890281591084691750912", "209549378794136806642486150153681515874948860608512", "288297339879219300564330805908203774223300165632", "170141715605549904432351788485200097953724760064", "38815874862550782392689808789865439936118784", "2866346566064069463544364013029493526826338008170496", "265988519863792263550073946207983743936313163776", "287930166548152511313059834908301359822757953536", "38812684155045350997923176465640282967244800", "28301536403455301595338388050681363313530503168", "37400509721101892177963066901532938742416801792", "731766528901321277047751700419563562712694784", "41078932237043673149761375438594482433425408", "530383493385819902643318782707909801163322556416", "250200328689873134681954141101935088239640576000", "3434102451838813085369289881864815121027563520", "39254283351666241298804245712398723368091648", "117433852613971103979771194820723923105181977280512", "288608800651311271809812951473767828544039157760", "16112696359807012389234912566921180943998779392", "38900712869741616761692801110854499066445824", "9406186857565229779662834433590962623105687739139128327997051514965196800", "265963839202784832840471227478613510980934565888", "170003682658884574540637615372996591775073173504", "38816313713701857421958394131486745535971328", "489030735233342301713194924672686211433087631360", "260595536498101962477867349551645976237552173056", "714364809466779119618231887339626428182298624", "41040324890300018073864356975124743364542464", "22690706529475064281266439862516394664229496422400", "291601101142948038699355988413925581543503298560", "3412523666828205302725765384199483684898734080", "39253408980473136090322760550294329501941760", "128686472504512024993444224513076008410188863242240", "266514660598048416571019248496519082564468604928", "16112503047867089825156077819108406243729866752", "38901147546481774984517624300193951101485056", "4399855234916217858433384506499777005541201543168", "308058847248567654010611860556301018773317484544", "713438469588454476377017405260290400247087104", "41039329098805483465810558924268493846085632", "23799465064901734475195859668488009721707008884736", "268969629250133971987754437904824754986914152448", "3412499757351953794579995116453261156972232704", "39253853591340643345057256071765185573945344", "4914207266464144428441822661709740175112949202944", "281181795161937313852052777115432764684424445952", "713426361536426820148367883636326844487172096", "41039851695649688853789785350425459843661824", "17660394888697408881436357293482409701689786368", "4229072692195909972025223497963527062981443584", "39615781950541965279620283420245612877053952", "231693858602823525659926339625187276369669652480", "17314418056272501811621381208810624404653342720", "38983042587076412098807783955916698631012352", "22883827206920690387449767689449551765722049282048", "171276090718527716592743537359765021329226465280", "38819445831411326352578964376340382376525824", "1384558457594303422164145370665029038521628821028864", "287961124137703333933674019647818721568466403328", "38812252012225134664007309264840914485903360", "164085327989087685134499210260965058552147214336", "17864485102891439184908058646621030365014261760", "3484466959509754539846581257601223170115764224", "39334543323295977928202374697689678889353216", "4802535221184860593658800704775204726463822561280", "176242442584689374769034710739843543622448316416", "16164711704742279519384736381634790996217692160", "38904056118368170928300298578037780846215168", "458367496595696562596584445673125147159486204477440", "288082191115032606045675458936170189470222516224", "170066758630631691824712011766298351025443045376", "38815878765569292523730873812023707802009600", "1968812653978884889506179558168994030686331469824", "186070565011808564447124903576521840910248443904", "3417933904779007952202717288326351396148346880", "39256406066611380061183114331698996388560896", "93035627718441366803864892018338083138148400889856", "288794929959750040287003377451029905291524177920", "16113276145777382640002931144180635760827826176", "38900709490410779390547399570199289893224448", "22327192039415422653749615782106922301882009387008", "291662126284779079882057791577931366032956456960", "3412532022704613098600336346446224073125003264", "39253407874882513450611049558297319300923392", "1211940166252866213221028574020449888549768003584", "16327529977748200857353616479021457383643676672", "38988348377407887782753854009244540720906240", "296441713222437222928880296820205003024834676916224", "170101232479495112331554348397211057486372536320", "38819506600203865998292949095223016581758976", "189878124473006346534599716040022820745290182557696", "170156028546858038963053036862310526850642739200", "16111852928880628298989979253251074369920172032", "38904363301132333644713403435304181003452416", "3412010524293375292748349063020438720755007488", "39248125657734910798951347189764797889511424", "25519252781632777035608151687181504068668358656", "43696221509298156316998885372454565195777310720", "38930123272795671502015927941868573750722560", "470151127251065396059756186744515603057931714560", "266293864828690131779815336748283086802486558720", "38816306692807973998526100083177831339655168", "275558744770115996702063650719485880260334339489792", "288202357476824409272925812546740842350703017984", "38812247633541426194221837905609639237517312", "1346112406274741597790415414006221884908653271580672", "266016398515298580340355427478869349259855003648", "38813115151463695076631932842046778681327616", "29678382089896701361582648199232478938688126976", "35240036420873547238784343118035628394658398208", "3855231842046074769111055195409466945393655808", "39291886477939460292613575615161867995971584", "369415286359857415693476668321490303068632252416", "314936332420437648503459265878317916111803252736", "16845114339145631833584688788339774066106826752", "38900274553022811197226619336243026805653504", "158364927581124408320625353037888064042002991284224", "288425592750291727705545321059248230572031475712", "170186376587396038426367787404212361046173679616", "38815872538683084789017189725303701019557888", "3013329994844434294182846907513896187754106253737984", "265987315890646618935170113642424320246851567616", "287928755749002318039465242903271031780138811392", "38812684180680765090320819061880906613522432", "256777467270603215365924290210452597781806710784", "503068009020877074631632563232056351662662483968", "3457959233984868424499812539954477584495935488", "39251187938636909200617179154138094842675200", "405539168189967986485255747397589198868847019022124046350304530380357632", "287901246300064567656494513698130186521301483520", "16110485895263260821599060650581108946561400832", "38900725755855197892898724610095699504136192", "5531631387531894024693890449297061440508559130170959357234394052524244992", "265963839202784832840471227478613510980934565888", "170003682658884574540637615372996591775073173504", "38816313713701857421958394131486745535971328", "20411714980416150140725507093546935434673920147456", "292020104122755061706738963994058561270937812992", "3412580969363456025048263503993270464394821632", "39253401398715890262759264779521610196451328", "98877462743125884628052167222183571014992036626432", "266681166943968479239577651888296551634824069120", "16113111266551994043461032570863779534839218176", "38901144001270472053979358477678402724691968", "24384350822830825204670512011544053103446124920832", "268896736987844092705093360259033522010094305280", "3412488020911020411833641112553821601672462336", "39253855144289904812002857956428025228689408", "89782881843436278780622603544866332284224012288", "19633484603817041772956183271076528416836550656", "38972678193189214840191292278804222174035968", "3480958331377142309542313626049337788570496139264", "178732661211572093328465330140847257149847371776", "38819078774825718381934319980565603601612800", "1050652765676558804268539504638739112625924655284224", "287980159000239559001026171955754249496905646080", "38812251666452197712266959910375094870867968", "3435447603224915909369175293478539011209885122560", "178854317617139497268537181703473345541418516480", "16186391764405573250961384181513587677481402368", "38903930708755040052581413004210223271903232", "104363097534817479788112544416179863364471325982720", "288697662070363483217847961882723551096367742976", "170281064307217152346117702880697534763560337408", "38815867615781410732977861791656344398331904", "52670063881464747028383160121391073849954298494976", "289483600358228013163157974929506761094578831360", "16115415207101093589013593855639288998684262400", "38900697024822137443286071060646478393376768", "7184867810636876200027342559269585705774341947392", "174123684356752583491410507714527559503067480064", "38819301944769395592837018228066288811376640", "16110485895263260821599060650581108946561400832", "38895470266198882069124246538550897507565568", "278823631307901468197598830260399021491014860800", "435591495154547088908404368921657574120858058752", "38814107748933641601598492660702589294215168", "396761898149285427959498209665484167329558122463232", "288110306990724218620965477868233095676354887680", "38812249303506422226386021569637537569308672", "6851675700571086203656035028558449803979638993584128", "265974163612867074694613958350564651405076856832", "38813116050714107075758473691104703311511552", "279051402590277080229812825392374202431728254976", "435036753829615894139358915599985214808517509120", "17097581243692911610200434693937060022176448512", "38898948116901261844331686987264667626242048", "42167338652538387525991955826341814734683505688576", "289880430662478749711593543771672792505593626624", "170691851375740315884176296583961002092808634368", "38815846321843838424569821481649656379211776", "615676566748143378822601223322433720712606678888984652361990536268087296", "265963839202784832840471227478613510980934565888", "287901246300064567656494513698130186521301483520", "38812684680600944853347355477312236112838656", "14328107606344915954211458209364120535600644227072", "293804801098020233802425203175104418822664224768", "16128620873463516487364192154077210975271911424", "38900620140906077605719826919187820436258816", "1972254868564015638217735582096591525715570728108032", "265999709974468183633142022504896217187446947840", "170018337835561933937341282595843028210413469696", "38816312949750805922320578305131883777753088", "75296042736051167943918657184780495141473999650816", "266906617949702238250541558069475007291109408768", "16113933663453580051612894862327227308274876416", "38901139208074553592063079896090713467650048", "1053327087094915308031490939593138154634248978432", "202722449050040151732089534396727714221500923904", "38818081074925523211083318907835998969790464", "81577765202054592231617598842388158977454590918656", "288920895289343788130721405723600991276761088000", "38812234634522131603716392277450272721076224", "24920862711053065421986322811462625389983198871552", "291266133130246663422040540483731887966134468608", "171171369488841757851750827176156131856257908736", "38815821594415880375369303215893441283096576", "170003682658884574540637615372996591775073173504", "38810649461187554734696992682855070856904704", "40159442560794637395942653903846047132921448366080", "289980100663063530406518930620122177498582614016", "38812215589998652506685209296800420938645504", "113371383429051240781465857687210704978471694176965848259755610355007488", "265963839202784832840471227478613510980934565888", "38813116270581195351284224759166766323597312", "12983366631523937209747391171361589727232509607936", "294430122958465917370568916036251281657694257152", "172259238224813710162040387991254775879451017216", "38815766006576700394218406549047336637562880", "431082889760570326961925129946814196964052396329413212243615395927293952", "265963839202784832840471227478613510980934565888", "287901246300064567656494513698130186521301483520", "38812684680600944853347355477312236112838656", "1299505109743354416583560797988669893658290052661248", "266018283963001981645366305005196190453352890368", "170025925767673657513216355708298731040083542016", "38816312554255731343275344974087321274023936", "269580156245394737963446550410947042531254808715149110466226384028041216", "287901246300064567656494513698130186521301483520", "38812253100218884747585605363316417162641408", "287901246300064567656494513698130186521301483520", "38807021487089802489604204677440998666665984", "184985401707213164027396207588897534399754873313505520488824299650547712", "265963839202784832840471227478613510980934565888", "38813116270581195351284224759166766323597312", "46339184096232572361691434160721564208686666574776050484460510221697024", "265963839202784832840471227478613510980934565888", "287901246300064567656494513698130186521301483520", "38812684680600944853347355477312236112838656", "265963839202784832840471227478613510980934565888", "38807452951131181965800638168089319507492864"], "dual_psd": [[["3947798523411953661749652933067454912527657079979757678234511299575808", "-128155924863921069614124168679640569833028742199009908259829835628544", "1423224371950734660216674033661020295227721956020336506906555187200", "1531818073337668209163789390840424319855233005037955005577617735680", "-365480846772275929024760780146875052370147826523962475280032858112", "116210449197316803904596515052291180797133280522890525645612253184", "-198780533108293009711343397444402834495122014086719050607535063040", "27611814530124168777268188906617618273017142686275320874239262720"], ["-128155924863921069614124168679640569833028742199009908259829835628544", "4160278438812603175128934152494020509126792156803501760313487785984", "-46201606944870596532314085248102816856751043047820696768332431360", "-49726844150646485813116788294197650403603932838691924967803584512", "11864469693774803511955047950618003429785322105556634290343641088", "-3772496875768184939389338805852129162187668886391477988726145024", "6452939002423924269907338035076846804207990680530607694883586048", "-896352133294990212374893209469487652001647574911186772693090304"], ["1423224371950734660216674033661020295227721956020336506906555187200", "-46201606944870596532314085248102816856751043047820696768332431360", "513087889592686461562244228826147097546241697409035551071272960", "552237101878385587205321395018431980564789116868054313057910784", "-131759826526794654000704483449671459891469621331654174918574080", "41895132842296043301017440129673376229678483786155338835689472", "-71662547546771268539878566032762245944374177473431323623292928", "9954359919840165750505001503637660479828598409515980438896640"], ["1531818073337668209163789390840424319855233005037955005577617735680", "-49726844150646485813116788294197650403603932838691924967803584512", "552237101878385587205321395018431980564789116868054313057910784", "594373445323636021538502239637610870838310478605724365535313920", "-141813256989788573345456011426592456390233680049804763839070208", "45091780985136934077225138403507904795005227755131410040487936", "-77130484607358920054086648208346629178456619528840951925571584", "10713889344671151720837397585948274278821954000248571638579200"], ["-365480846772275929024760780146875052370147826523962475280032858112", "11864469693774803511955047950618003429785322105556634290343641088", "-131759826526794654000704483449671459891469621331654174918574080", "-141813256989788573345456011426592456390233680049804763839070208", "33835629798537498661069038785021610043741792626346319136423936", "-10758576742086152291020749967046243670390232424938524020572160", "18402782495463805625446252350044336823131392885179525502074880", "-2556257442101422508294335557888687403924478710129028874895360"], ["116210449197316803904596515052291180797133280522890525645612253184", "-3772496875768184939389338805852129162187668886391477988726145024", "41895132842296043301017440129673376229678483786155338835689472", "45091780985136934077225138403507904795005227755131410040487936", "-10758576742086152291020749967046243670390232424938524020572160", "3420860619546088657978407493934691321858221715774406410633216", "-5851457440698350054640509768858191178943518782551041551368192", "812802717937460360238400591349469336493143483235017565405184"], ["-198780533108293009711343397444402834495122014086719050607535063040", "6452939002423924269907338035076846804207990680530607694883586048", "-71662547546771268539878566032762245944374177473431323623292928", "-77130484607358920054086648208346629178456619528840951925571584", "18402782495463805625446252350044336823131392885179525502074880", "-5851457440698350054640509768858191178943518782551041551368192", "10009046841799507379732987226925365211869971010232362962255872", "-1390316952558586071793540163940221556302157585371154855493632"], ["27611814530124168777268188906617618273017142686275320874239262720", "-896352133294990212374893209469487652001647574911186772693090304", "9954359919840165750505001503637660479828598409515980438896640", "10713889344671151720837397585948274278821954000248571638579200", "-2556257442101422508294335557888687403924478710129028874895360", "812802717937460360238400591349469336493143483235017565405184", "-1390316952558586071793540163940221556302157585371154855493632", "193123407165938158148509753854329533365397998882765112606720"]], [["1902986883250174308713546864848984285747125739207477341603291774058496", "-154279965657958117689080787570243033919302831110489404065242717093888", "8768455221701504597652134044836347702023900417893067468185687556096", "-309122082539482649383290745508103941901402573394116683225412665344", "-50234764904038473660357829849254003275052798218516269409104822272", "8017909172780405086374636375398550063195222633332271244877234176"], ["-154279965657958117689080787570243033919302831110489404065242717093888", "14757828035833924576202650760728004719145909268924694239978016735232", "-1047553142533539287168897809483967807358700772336011332299232641024", "61265248747404705152269906873754431966098916769659278325073313792", "240236666482219688343596291414096627247666561601404146164957184", "6539097598174494064728865488244578330871766951909722858513760256"], ["8768455221701504597652134044836347702023900417893067468185687556096", "-1047553142533539287168897809483967807358700772336011332299232641024", "90781575268617107752372114700673072128914829257285434430665523200", "-6843465716655877712734121699404077164810280488732102997489745920", "344610091233880863663074093687793204572128872092259314825166848", "-1048848417591600467006405860199199926297028716095213063062421504"], ["-309122082539482649383290745508103941901402573394116683225412665344", "61265248747404705152269906873754431966098916769659278325073313792", "-6843465716655877712734121699404077164810280488732102997489745920", "635801692837625678691468629252314938200684888235150190433009664", "-58047911059338805937266466859433170615281027050825646075805696", "131828441138580409028356417490589457806094657646993578653646848"], ["-50234764904038473660357829849254003275052798218516269409104822272", "240236666482219688343596291414096627247666561601404146164957184", "344610091233880863663074093687793204572128872092259314825166848", "-58047911059338805937266466859433170615281027050825646075805696", "14652268732867886787797260125501518619851176751302715738423296", "-38583961009801060608819649598951775786222968786607650558181376"], ["8017909172780405086374636375398550063195222633332271244877234176", "6539097598174494064728865488244578330871766951909722858513760256", "-1048848417591600467006405860199199926297028716095213063062421504", "131828441138580409028356417490589457806094657646993578653646848", "-38583961009801060608819649598951775786222968786607650558181376", "123413921808173386827777727634450314366244818367207685213913088"]], [["33849391353069774248292379471760753915939587640697769359333430132736", "-4736024729674928029544738626114106365763846238693397692961158856704", "421552929867520016566408265093929740427533281220162449925033951232", "31757783744377082250824037737988680159363220285070134316023939072"], ["-4736024729674928029544738626114106365763846238693397692961158856704", "662639100542004950146269948906652550619103547187357929224802402304", "-58981418008227664706174196203431380245108195068673827764009172992", "-4443378245836557014830296747365582636232018686595623599344713728"], ["421552929867520016566408265093929740427533281220162449925033951232", "-58981418008227664706174196203431380245108195068673827764009172992", "5249928154580367525505636246295648280836329531646115471790440448", "395504505351383514248381487860607483660080918861272118152134656"], ["31757783744377082250824037737988680159363220285070134316023939072", "-4443378245836557014830296747365582636232018686595623599344713728", "395504505351383514248381487860607483660080918861272118152134656", "29795419889083353872359970895071498104301252329776994955821056"]], [["467455973518473006475037170408352666163938514405776766881809563648", "-26538878898136973156450246295407650052135157884231626954570203136"], ["-26538878898136973156450246295407650052135157884231626954570203136", "1506691823550195352491985519058769271417446353483537868834996224"]], [["29552468010642282045886253269773188902708633941223912394046513151475712", "345198412073581951871761938635799944242739354155534132705865966288896", "20896689677792626366792361693432638560922252009563720319565182271488", "-8650247593957073406403288029634961263649578129722667121384334819328", "-634409271341013465355654936536602302366692490694105106120576073728", "431333193617414431069180727459483757906711648161473629905462755328", "-75504214779857396160907881923594920202491771080820808388242833408"], ["345198412073581951871761938635799944242739354155534132705865966288896", "70068917480667523431586054189140725208835643406847794772496839868416", "-5545428958960530133353195743798049547435796752305435105922660696064", "751388542638127678647614307295281345058163812152982065103461416960", "-118716239653790739598497083856357779175678430550024759819406147584", "16463507924506686171500990704012153437958627802866001594126696448", "-1592826909150341284082036653080746385279048916929799746479980544"], ["20896689677792626366792361693432638560922252009563720319565182271488", "-5545428958960530133353195743798049547435796752305435105922660696064", "552153765843518187693944325005469839828930474093566138824811085824", "-92794763789164570954586769399869752491397322188302495841192509440", "11626550762388540926615323626648442694731062585712076167464353792", "-1467991321481081127194933937805784068594827838463171750017368064", "99778523794018441228477740152040537733179054145046806781755392"], ["-8650247593957073406403288029634961263649578129722667121384334819328", "751388542638127678647614307295281345058163812152982065103461416960", "-92794763789164570954586769399869752491397322188302495841192509440", "18322629865643322990107486473355950272548001501315126118064324608", "-2179621826029517973542867326019923025867258241364344650059481088", "330359099666276442409211640072888630417338092659544642870575104", "-23484218524405577431151744924488755578876522534531766117466112"], ["-634409271341013465355654936536602302366692490694105106120576073728", "-118716239653790739598497083856357779175678430550024759819406147584", "11626550762388540926615323626648442694731062585712076167464353792", "-2179621826029517973542867326019923025867258241364344650059481088", "381331342454359395695626953736912865368203115974302735097921536", "-88478308327714983197431781981891560227623777806622965110931456", "9881124210577790630005597254754847082741892483558589721477120"], ["431333193617414431069180727459483757906711648161473629905462755328", "16463507924506686171500990704012153437958627802866001594126696448", "-1467991321481081127194933937805784068594827838463171750017368064", "330359099666276442409211640072888630417338092659544642870575104", "-88478308327714983197431781981891560227623777806622965110931456", "28234939384909441534662111045526557371446656552637645038026752", "-3576156554624701573809384936836043974308867071139646680334336"], ["-75504214779857396160907881923594920202491771080820808388242833408", "-1592826909150341284082036653080746385279048916929799746479980544", "99778523794018441228477740152040537733179054145046806781755392", "-23484218524405577431151744924488755578876522534531766117466112", "9881124210577790630005597254754847082741892483558589721477120", "-3576156554624701573809384936836043974308867071139646680334336", "477469936153860315444596980932394058953163570527882581114880"]], [["2050726147412803320037190490388938696853066286835498099771447342792704", "49784944454386563070085942314906437672915463709918771110262639427584", "2054950050372669612870935439443695421377197058759350130022381780992", "-309432770564387703390512741524758299277431853074816348166192889856", "117416733709290004151128335678242968801229294273585334858668834816"], ["49784944454386563070085942314906437672915463709918771110262639427584", "1431652570114536587358052636206088588367185255976750330460736847872", "-63895275046672538679793461395332085217102303186738682731486511104", "3508830794876093737207618065452955028026650696424395859671646208", "1037507458570517851423887492638490971699776809751156743668236288"], ["2054950050372669612870935439443695421377197058759350130022381780992", "-63895275046672538679793461395332085217102303186738682731486511104", "60105826434613950886268670729536659215789042992150416858737016832", "-5932392128907228983080657150639657021847321128679075789628506112", "1042560264218174178488883036249581680215485457898407599678685184"], ["-309432770564387703390512741524758299277431853074816348166192889856", "3508830794876093737207618065452955028026650696424395859671646208", "-5932392128907228983080657150639657021847321128679075789628506112", "591260873812958865711513421648676038384477671354500413724295168", "-107301704567198704447995216528492159331464815805931596382470144"], ["117416733709290004151128335678242968801229294273585334858668834816", "1037507458570517851423887492638490971699776809751156743668236288", "1042560264218174178488883036249581680215485457898407599678685184", "-107301704567198704447995216528492159331464815805931596382470144", "21460000753965513756103755273280195306326077318620868906057728"]], [["43469163919865542583004559470175583554460002170900712180142808498176", "1494674585344383735792645971833787196126659079448889700846409875456", "155374258029945988201310260662053016095234707735654152069204410368"], ["1494674585344383735792645971833787196126659079448889700846409875456", "65152367932144141793832849460897627879796946315702990052513546240", "5450452629714882392333665779803031502784648110939535824717348864"], ["155374258029945988201310260662053016095234707735654152069204410368", "5450452629714882392333665779803031502784648110939535824717348864", "556209927639659809009796345815021402864696447903315977744416768"]], [["25112604141426957925000956004623155973849088"]], [["351489466859360860738224288170458088269298731817703357038388483981312", "-109137953311141625529059993550732126579538024181378312106352874356736", "-6907389498825101757897955040898412710142912992756272718995473301504", "60049815486627746307036627480014278840848400587404076533002797056", "113332247490887371624015701882300443466563255485675546949116231680", "-16269799164163032747333556584788305737301937545045319877899845632"], ["-109137953311141625529059993550732126579538024181378312106352874356736", "33887481634580064250731119941757318212361497292585302114265236242432", "2144753751401262414574988352413165893202131204262847143376349822976", "-18645548663182394092153290390342288267112058974587649263598043136", "-35189815631818858978819036991890476079375070753051753257816293376", "5051794574175834839240451736611792088110667151841380787422232576"], ["-6907389498825101757897955040898412710142912992756272718995473301504", "2144753751401262414574988352413165893202131204262847143376349822976", "135742416735264465521571990516103789963909555927822033773435813888", "-1180085049503584721114548126458675572154566157123326602140188672", "-2227179048042516341994604537385015062469733852339427058785452032", "319730320509148421571544213288011435194657938679459399608565760"], ["60049815486627746307036627480014278840848400587404076533002797056", "-18645548663182394092153290390342288267112058974587649263598043136", "-1180085049503584721114548126458675572154566157123326602140188672", "10259141965755902471209908386323580491004937788834398236311552", "19362118049573555639501367927533335314421811163806261405810688", "-2779595208192683406970092656395523107966864157696853847048192"], ["113332247490887371624015701882300443466563255485675546949116231680", "-35189815631818858978819036991890476079375070753051753257816293376", "-2227179048042516341994604537385015062469733852339427058785452032", "19362118049573555639501367927533335314421811163806261405810688", "36542199787952708312705957134381863987231946319675208180432896", "-5245940716163030601078972846214335027918762986165526815834112"], ["-16269799164163032747333556584788305737301937545045319877899845632", "5051794574175834839240451736611792088110667151841380787422232576", "319730320509148421571544213288011435194657938679459399608565760", "-2779595208192683406970092656395523107966864157696853847048192", "-5245940716163030601078972846214335027918762986165526815834112", "753098996699424036180078662774837300757378602316914235539456"]], [["172398076124543195567744491273699711564483068368953006987062909337600", "-13238119928056449563998357497043805867963915274508979878490466680832", "-1416637841834072828031806606700630667261290382952520038959449899008", "178319473923575810319942077714640664723950788606756684021668773888"], ["-13238119928056449563998357497043805867963915274508979878490466680832", "3991741027052670694838564543502864471596444923877952838523735244800", "151045756802150254222799608607985872681827079225309908389997838336", "-4444613361554489904820728765515935323769056657938438120437448704"], ["-1416637841834072828031806606700630667261290382952520038959449899008", "151045756802150254222799608607985872681827079225309908389997838336", "12241265118109384161175269958751391011586974391671916744314716160", "-1333918666038254081645813134818500777846204007353944792293703680"], ["178319473923575810319942077714640664723950788606756684021668773888", "-4444613361554489904820728765515935323769056657938438120437448704", "-1333918666038254081645813134818500777846204007353944792293703680", "213191524848024891548792000049516758195510767024234474932011008"]], [["161950813500189977497268506596363776175374336", "19808974689574213010976843594915007904612352"], ["19808974689574213010976843594915007904612352", "8582687876258584087371823703880679949336576"]], [["3734440708304768274521740633828545931820138496", "-62897052861075690893943760565623627785961472", "9445902464063476491681680633759349361082368", "-2163869565150568946917937007850816586907648", "284360881305926027902355021249509838553088"], ["-62897052861075690893943760565623627785961472", "33192160431435806414481439018243333602410496", "-1642293760448375485139408285101043564412928", "-57845369056415580070017356239440174907392", "17337144196854845354986425393747654082560"], ["9445902464063476491681680633759349361082368", "-1642293760448375485139408285101043564412928", "1471381249512661073749423182394316543754240", "-82619922158250315169096407672360492072960", "-5846366879509769407143090835229270605824"], ["-2163869565150568946917937007850816586907648", "-57845369056415580070017356239440174907392", "-82619922158250315169096407672360492072960", "51710797151688678705944508683999458099200", "-7729767625801065780549203089709059801088"], ["284360881305926027902355021249509838553088", "17337144196854845354986425393747654082560", "-5846366879509769407143090835229270605824", "-7729767625801065780549203089709059801088", "3905265395553898884831521108675019145216"]], [["184195588279708322578650584109687978181263360", "-9532755405993149726659401957274666890428416", "-238263046562249847983502762017607682883584"], ["-9532755405993149726659401957274666890428416", "3998209365875120316215768416624753946656768", "-168648881800780336747123151231114689904640"], ["-238263046562249847983502762017607682883584", "-168648881800780336747123151231114689904640", "200859967075344323270447524650515785842688"]], [["6967307101012217266296563623392265889644544"]], [["130421183708495959404466351803846119160545280", "-432919326968446633756141303581869510492160", "-45347130007637720273096325997573965873152", "9733935330349759668820689125362863439872"], ["-432919326968446633756141303581869510492160", "2712405110241553229941741973056128611778560", "-73522379917059885324604317223565777698816", "-2606810751366065034587918006070594764800"], ["-45347130007637720273096325997573965873152", "-73522379917059885324604317223565777698816", "120465494837637223885643730637486085373952", "-9474190501847127983065804925210862813184"], ["9733935330349759668820689125362863439872", "-2606810751366065034587918006070594764800", "-9474190501847127983065804925210862813184", "11779105665091720720806361974721172471808"]], [["7536747146953352829825107317955196176302080", "-15553463667931104932047330450668741722112"], ["-15553463667931104932047330450668741722112", "374064964750809002632915489529098923933696"]], [["7800711005331733073039655196676825437700096", "6144628778953704772552490106512671244288", "-3666736439901414507857268226385940316160"], ["6144628778953704772552490106512671244288", "209669899624174526615139178791627875418112", "-2773155562632592538497002599119232958464"], ["-3666736439901414507857268226385940316160", "-2773155562632592538497002599119232958464", "20780091894343541620698654288380843524096"]], [["425560565253580133574081137908416375685120"]], [["423386936547675015997728243633381630279680", "176985579368325519404419716375478534144"], ["176985579368325519404419716375478534144", "23749767027370967396556178160598663561216"]], [["23527595172466325584593329638914708733952"]], [["422181241644388993818171376579274029270040576", "0", "-109988932557884879881498894049184332120064", "-23916982977994110086493247327287801544704", "-6814389593176320079922007542986627350528", "-3243575379162089799188670576081625939968", "-3214495123492634191668997635573733654528", "-3249845306194896525925858059032383717376", "-3245199171769773067959193984276143013888"], ["0", "632457621832548485842456720607673964472825867682570179587589336347967488", "0", "0", "0", "0", "0", "0", "0"], ["-109988932557884879881498894049184332120064", "0", "15956112120155008002294875610422939630960640", "-229261754761111718159471652357924087398400", "-7007755277162078108527054986410605936640", "-525237916879445544927566563547038089216", "279271881326443517770787598967865606144", "-43344146606212994004603879514102038528", "4754985074383140474604885340365783040"], ["-23916982977994110086493247327287801544704", "0", "-229261754761111718159471652357924087398400", "247824030860646744021940758957356228804608", "-14351203901181681800496558109978016088064", "-95177870834380730617572987044758552576", "123144945466861428488480100230388252672", "-17720697243336812827060386657483096064", "1829887728141600766182036812326764544"], ["-6814389593176320079922007542986627350528", "0", "-7007755277162078108527054986410605936640", "-14351203901181681800496558109978016088064", "5409269351384582316407836009037488455680", "-672689820915456671667566465166604238848", "61984146042931908107255709091399467008", "-4832341604136668713990512202789945344", "332911020911909834485481857532035072"], ["-3243575379162089799188670576081625939968", "0", "-525237916879445544927566563547038089216", "-95177870834380730617572987044758552576", "-672689820915456671667566465166604238848", "172086798007837677319327407021009928192", "-22773974148941870677895686306813444096", "2354283579439169840799162134775726080", "-210360366181111828172613904754540544"], ["-3214495123492634191668997635573733654528", "0", "279271881326443517770787598967865606144", "123144945466861428488480100230388252672", "61984146042931908107255709091399467008", "-22773974148941870677895686306813444096", "5378530795539872659764196894541086720", "-697723555603624856087259887148466176", "73425331174344480234439249426907136"], ["-3249845306194896525925858059032383717376", "0", "-43344146606212994004603879514102038528", "-17720697243336812827060386657483096064", "-4832341604136668713990512202789945344", "2354283579439169840799162134775726080", "-697723555603624856087259887148466176", "271009093339311114687035335054983168", "-35972945743584403497376728966234112"], ["-3245199171769773067959193984276143013888", "0", "4754985074383140474604885340365783040", "1829887728141600766182036812326764544", "332911020911909834485481857532035072", "-210360366181111828172613904754540544", "73425331174344480234439249426907136", "-35972945743584403497376728966234112", "46817113143403727641166258202738688"]], [["116935706139177766033525226090459812971151360", "-534860096779009607996962683998663901970432", "-10382827289713227907931772818833046241280", "-4036227494694731183275027910844439592960", "790069262015476050640572201242491617280", "-88159208729594254293002328990271143936"], ["-534860096779009607996962683998663901970432", "1055095595741203344258482856547041138442240", "-42029429174883516862749703256731277066240", "-371325635801578297887506146921747054592", "247086941696684838573555761146304135168", "-29400156642146854055300709694576787456"], ["-10382827289713227907931772818833046241280", "-42029429174883516862749703256731277066240", "17339137227562719101502231380985051611136", "-1823516046481005602587679912143980855296", "147541664225366450545854296943480537088", "-10506961003207593357412420784563945472"], ["-4036227494694731183275027910844439592960", "-371325635801578297887506146921747054592", "-1823516046481005602587679912143980855296", "450568371463511128762937288624466558976", "-51390356492620529575556912385584267264", "4637203038051739084353217660127805440"], ["790069262015476050640572201242491617280", "247086941696684838573555761146304135168", "147541664225366450545854296943480537088", "-51390356492620529575556912385584267264", "14548505585877804227341218746751516672", "-1704551629596372645743354742428401664"], ["-88159208729594254293002328990271143936", "-29400156642146854055300709694576787456", "-10506961003207593357412420784563945472", "4637203038051739084353217660127805440", "-1704551629596372645743354742428401664", "1382901569201242843808776534162931712"]], [["5708966541621619095163619159611063033397248", "-117402034783069274450967125657011097698304", "-701386419741610069439001164138141450240", "353636652063664597303112582375799783424"], ["-117402034783069274450967125657011097698304", "53131449724358034030409707166668760809472", "-4091762518740383736333301230362626621440", "264051459218814155984855957383573143552"], ["-701386419741610069439001164138141450240", "-4091762518740383736333301230362626621440", "1078909707712492991733187337786834812928", "-100405665081757729224821499914417602560"], ["353636652063664597303112582375799783424", "264051459218814155984855957383573143552", "-100405665081757729224821499914417602560", "49594904489361865368259645569014693888"]], [["147731505967741251591869295656828584067072", "-6089512313381991071412520539032932843520"], ["-6089512313381991071412520539032932843520", "2426422442791552322078825688420822548480"]], [["116077431299079927583728409148339696353411072", "-227302136003876430595633333780830551539712", "-65579736428562789917315060065225274294272", "-1007093652012290321004147885263019835392", "531023550565202657976425166822344491008", "-54443145967511426117543535735178526720", "3677489919174080328464122263896064000"], ["-227302136003876430595633333780830551539712", "1000183816024825782280034629751095089430528", "-20009449462875037366191629920876336513024", "-1956051670241895482044723137958341771264", "194129946068183192986879002166077423616", "-4651114171876655571281203623438057472", "-955558272815030425520858927995027456"], ["-65579736428562789917315060065225274294272", "-20009449462875037366191629920876336513024", "17929882543439989072524252283235811196928", "-1331930142679139305193255615336412086272", "19340752960054150012209109011529728000", "7483309559147582770184204804102815744", "-1250123466069403294062520313548111872"], ["-1007093652012290321004147885263019835392", "-1956051670241895482044723137958341771264", "-1331930142679139305193255615336412086272", "474406176620637936565725207865480708096", "-62687569220928831109268363398545932288", "6092995460461838668552764859021787136", "-502047714172160880605678764000542720"], ["531023550565202657976425166822344491008", "194129946068183192986879002166077423616", "19340752960054150012209109011529728000", "-62687569220928831109268363398545932288", "17942146629487405321091710858005839872", "-2478477694162644280236203662637006848", "264348226140128710318579467962810368"], ["-54443145967511426117543535735178526720", "-4651114171876655571281203623438057472", "7483309559147582770184204804102815744", "6092995460461838668552764859021787136", "-2478477694162644280236203662637006848", "770047201298470548880769981198893056", "-106573368202604262252415733251178496"], ["3677489919174080328464122263896064000", "-955558272815030425520858927995027456", "-1250123466069403294062520313548111872", "-502047714172160880605678764000542720", "264348226140128710318579467962810368", "-106573368202604262252415733251178496", "82501117082748015234337521048485888"]], [["6337096384119008612903336830159729410965504", "-70926379618972139535921530647069486743552", "-4600219113570519130739832970314732535808", "414516638362535541743154878164284473344", "-17156593927247328606030576988155019264"], ["-70926379618972139535921530647069486743552", "71663589174651714280994908255110800867328", "-3780297410089586230504817457641111420928", "55380211825116145517769854730807279616", "11338899281411439675764480667969126400"], ["-4600219113570519130739832970314732535808", "-3780297410089586230504817457641111420928", "1516877225276151558349309929312028196864", "-170378295891993582139589492779436212224", "14401114000466364181132422124727697408"], ["414516638362535541743154878164284473344", "55380211825116145517769854730807279616", "-170378295891993582139589492779436212224", "49481157268142388951510761231674769408", "-5884506811601376731996136324496097280"], ["-17156593927247328606030576988155019264", "11338899281411439675764480667969126400", "14401114000466364181132422124727697408", "-5884506811601376731996136324496097280", "3029640446468896808104744923552546816"]], [["296124050182046506977751156994806734913536", "-8259783145523521206622619350258228920320", "103404225010697665953580043785386065920"], ["-8259783145523521206622619350258228920320", "4377163219629028372483069296227657973760", "-360928072138520199587818807516213542912"], ["103404225010697665953580043785386065920", "-360928072138520199587818807516213542912", "140079580645565215712068800499624706048"]], [["8546804536978935574150198420614605176832"]], [["6454376754228269546125520676894611666370560", "-8380500661121132763109148641135618424832", "-2942327507693658878588403085907920420864", "-98672502900886868401335554918366314496", "26150840250353766295012254771801227264", "-2076107436057574245772866252003344384"], ["-8380500661121132763109148641135618424832", "67876171807622249403082486469556195819520", "-1412544844006996151968820835156888649728", "-140194173737366612828089149712947478528", "15040890857623511491361987147748868096", "-548412665205319898009734349378813952"], ["-2942327507693658878588403085907920420864", "-1412544844006996151968820835156888649728", "1503494558313533586826924965646953349120", "-116628470504891957178598538476653641728", "2240195748643243108158115969929052160", "579662241726707822362657495913070592"], ["-98672502900886868401335554918366314496", "-140194173737366612828089149712947478528", "-116628470504891957178598538476653641728", "53268142800951497373310806967569088512", "-7542403552873501411880910336034865152", "768640015464419217504083158847455232"], ["26150840250353766295012254771801227264", "15040890857623511491361987147748868096", "2240195748643243108158115969929052160", "-7542403552873501411880910336034865152", "2549412869905960627004712075143413760", "-369033128542568663842282567880409088"], ["-2076107436057574245772866252003344384", "-548412665205319898009734349378813952", "579662241726707822362657495913070592", "768640015464419217504083158847455232", "-369033128542568663842282567880409088", "188750202656833913527985292493979648"]], [["353753707484854707489820077328742993625088", "-3202563594136964252139184409922492170240", "-280532086158172663584044541755990736896", "21310432345767723517818157155737403392"], ["-3202563594136964252139184409922492170240", "5355780821231231886408875421347723870208", "-288540858677545285382193414521755795456", "4609151905040977240441008364577619968"], ["-280532086158172663584044541755990736896", "-288540858677545285382193414521755795456", "171473454948881635728489174248242282496", "-20292222581356775626239130798762491904"], ["21310432345767723517818157155737403392", "4609151905040977240441008364577619968", "-20292222581356775626239130798762491904", "8902543270483461167828272342846406656"]], [["16912877204973325515936962450893175783424", "-465065156509518864100060657570572926976"], ["-465065156509518864100060657570572926976", "500534218507715217030619467402461577216"]], [["358983783899858233951596972809003464654848", "-288215549623642320970951355776832110592", "-161928341996421387992997107101226500096", "-6600196772733242598149241179671101440", "1553248060844311515866073109905801216"], ["-288215549623642320970951355776832110592", "4796518083489508524420216642738717720576", "-87749428024138563644809677900680790016", "-11049665462875028314806918140827533312", "1102852076374545491009984973970079744"], ["-161928341996421387992997107101226500096", "-87749428024138563644809677900680790016", "145642904441245882278172916356032233472", "-11342651363826271461722974188705153024", "194512680229407132453105836178276352"], ["-6600196772733242598149241179671101440", "-11049665462875028314806918140827533312", "-11342651363826271461722974188705153024", "7492289667645936560150769477531729920", "-1137978727515612947863575190046769152"], ["1553248060844311515866073109905801216", "1102852076374545491009984973970079744", "194512680229407132453105836178276352", "-1137978727515612947863575190046769152", "557795910434398144899561862050349056"]], [["19832719201812343026052669924001844297728", "-162143235518925948260548900611424256000", "-16808666344040643851630677503076466688"], ["-162143235518925948260548900611424256000", "465886480252887785372465920250807844864", "-24891288830233113483157309457275289600"], ["-16808666344040643851630677503076466688", "-24891288830233113483157309457275289600", "29191475624257120958066750270130356224"]], [["965403562454332623179646819989331116032"]], [["19960619365139657170184740132826747240448", "-7060217859484240586968491928181538816", "-8622078506443223999334930814798397440", "-455232309328768375975390163628982272"], ["-7060217859484240586968491928181538816", "361660984580945988861613997202601934848", "-5841374923049599363982344155232731136", "-908725404644434476146677853106208768"], ["-8622078506443223999334930814798397440", "-5841374923049599363982344155232731136", "17118903237696657273209865115392802816", "-1332366113657412248845825533808738304"], ["-455232309328768375975390163628982272", "-908725404644434476146677853106208768", "-1332366113657412248845825533808738304", "1695767002607420271051227596425527296"]], [["1110863474451700072757993747654188728320", "-8081464345082143394921628826104496128"], ["-8081464345082143394921628826104496128", "54082781050481941219111274297956499456"]], [["1109303861201484210940218839024554475520", "86205193478895443802455236614815744", "-453707061703003791623744025910050816"], ["86205193478895443802455236614815744", "30628018583246326177781578916570333184", "-423719293154172951056535322217152512"], ["-453707061703003791623744025910050816", "-423719293154172951056535322217152512", "3028141931051671925326601225737601024"]], [["62163474294228191821814483754242015232"]], [["61623402533695960047628930631746977792", "30002788166324161645991689854124032"], ["30002788166324161645991689854124032", "3451857036679083966207437275104542720"]], [["3421855204111296399314433547549278208"]], [["210823261981917719391927130077034041004967297735152545458472787902464", "-53237636971580105212445343861563041071190462504663891373925022564352", "8988116120738507072826903736932407579048221740061633348063794823168", "-1577053288016771893307239959151732198113305246412157992149903736832", "127391454012254205184347785469741528372712565357128487229397663744", "-14284129596027550406201322690368234944008400996004713854868127744", "774472429535116684889042235755532495291826879825762740300939264", "795038189459643861146378928755499940695450519631684933244682240", "659132918490094381371353265479690572292690507499178935833329664"], ["-53237636971580105212445343861563041071190462504663891373925022564352", "19363245904968835054273081158781884296658458884226495827247265480704", "-3218663384141580410799666502637770985107610260735274962953527361536", "568051956070544687284761501092089617331613081831819559644132540416", "-46294790129216117962746669358474773234683228896009772029859332096", "5202941697454913842573733906879997551706222707595383429258018816", "-297972289166962308975712596192905509254673671311561131221319680", "-408918063846939720315194279187905596803999841901367129584697344", "-444092989939567591464317933511129448848344301278485771687297024"], ["8988116120738507072826903736932407579048221740061633348063794823168", "-3218663384141580410799666502637770985107610260735274962953527361536", "535321973526040195432084121473092089567009497648406427611279917056", "-94457459093175360442852828379589909559065879012880214450344296448", "7695602094278483629955862443708775429617742689650370669755498496", "-864816064121998066668275589595897654459703370320713218594439168", "49434223496455658456652063242728817292734994651305770234150912", "67264180674658135807676640986629438296046468895943619657072640", "72610665118847905198842713334129749446651360686744345356795904"], ["-1577053288016771893307239959151732198113305246412157992149903736832", "568051956070544687284761501092089617331613081831819559644132540416", "-94457459093175360442852828379589909559065879012880214450344296448", "16668321995925180692605323523625466401831413760439495307701518336", "-1358157600114332352351608369635239164311553577406018182847660032", "152631712570961899327318657237900555420857505917933271413424128", "-8730907057141818362047106100064652893171840929864360451375104", "-11918406993836491873191716377931943254958006257723678226644992", "-12895310043811529869924538375387832311823120805550208288030720"], ["127391454012254205184347785469741528372712565357128487229397663744", "-46294790129216117962746669358474773234683228896009772029859332096", "7695602094278483629955862443708775429617742689650370669755498496", "-1358157600114332352351608369635239164311553577406018182847660032", "110684494383223943393186164044460825362202215656710585999949824", "-12439464826705227216264741441685814125633399120032250229424128", "712334844403482501944194030500792846050691162872740008951808", "977114864038966415623404746496999213147670027859480476123136", "1060824180142072223746984064008225892820955734874172415803392"], ["-14284129596027550406201322690368234944008400996004713854868127744", "5202941697454913842573733906879997551706222707595383429258018816", "-864816064121998066668275589595897654459703370320713218594439168", "152631712570961899327318657237900555420857505917933271413424128", "-12439464826705227216264741441685814125633399120032250229424128", "1398047311248553352299012150377774301980870171385674508271616", "-80080270437844872183290575796572369359914213272307913195520", "-109983980210026199308376960427815887723971401533710082768896", "-119511079381032628680839578650448764256418502123033456541696"], ["774472429535116684889042235755532495291826879825762740300939264", "-297972289166962308975712596192905509254673671311561131221319680", "49434223496455658456652063242728817292734994651305770234150912", "-8730907057141818362047106100064652893171840929864360451375104", "712334844403482501944194030500792846050691162872740008951808", "-80080270437844872183290575796572369359914213272307913195520", "4616471222247678123640547416789394152008414868757175861248", "6521403699058770144828859789668910135441463774310886801408", "7224306277557130926129172758260029192363972379162640908288"], ["795038189459643861146378928755499940695450519631684933244682240", "-408918063846939720315194279187905596803999841901367129584697344", "67264180674658135807676640986629438296046468895943619657072640", "-11918406993836491873191716377931943254958006257723678226644992", "977114864038966415623404746496999213147670027859480476123136", "-109983980210026199308376960427815887723971401533710082768896", "6521403699058770144828859789668910135441463774310886801408", "10317607809949355861463520934721454371675289917239915970560", "12248763131505249482235197752313765761873922960948105052160"], ["659132918490094381371353265479690572292690507499178935833329664", "-444092989939567591464317933511129448848344301278485771687297024", "72610665118847905198842713334129749446651360686744345356795904", "-12895310043811529869924538375387832311823120805550208288030720", "1060824180142072223746984064008225892820955734874172415803392", "-119511079381032628680839578650448764256418502123033456541696", "7224306277557130926129172758260029192363972379162640908288", "12248763131505249482235197752313765761873922960948105052160", "15083373522428064777913386767059332107986729851047748042752"]], [["10229905360794968216886833278028163414228992", "158610173935473807136953555837241301925888", "-74416317100067917430414808644716937084928", "9447488702504953403670665182483794886656", "-911587062575372748631449148659033178112", "244859388303063831743098450130698764288"], ["158610173935473807136953555837241301925888", "21330282622130726870969056892480804356096", "-4031729988143819960503971669514980950016", "461063620720891676151776422968661377024", "-43567255084603097805721286461867687936", "12817852928783795766662651569080631296"], ["-74416317100067917430414808644716937084928", "-4031729988143819960503971669514980950016", "1106303054409186024438578489066075979776", "-138887657687043058500745475994981236736", "13697238525603641718365536190778572800", "-4036773804386722459808088563499663360"], ["9447488702504953403670665182483794886656", "461063620720891676151776422968661377024", "-138887657687043058500745475994981236736", "18603140282839098487084526958385561600", "-1984036223540838153052068659500941312", "1202634303071568347097252221857824768"], ["-911587062575372748631449148659033178112", "-43567255084603097805721286461867687936", "13697238525603641718365536190778572800", "-1984036223540838153052068659500941312", "548319275274445991981007938460319744", "-323198760585205956099273833133899776"], ["244859388303063831743098450130698764288", "12817852928783795766662651569080631296", "-4036773804386722459808088563499663360", "1202634303071568347097252221857824768", "-323198760585205956099273833133899776", "5498525667412750071457448726911516672"]], [["249557323593815167401168073118285851262976", "-19866513675934624219646038190035413499904", "1478954015680959286635487746643550273536", "-102266359546894062069986824489919315968"], ["-19866513675934624219646038190035413499904", "2137188446911291535980308213861906907136", "-182881171842044637717446302815242682368", "13662959284809742850765635327199543296"], ["1478954015680959286635487746643550273536", "-182881171842044637717446302815242682368", "18605746349684157438867741118392434688", "-1705901059538300087094958867129303040"], ["-102266359546894062069986824489919315968", "13662959284809742850765635327199543296", "-1705901059538300087094958867129303040", "1821692211557091949721891080075476992"]], [["2067874331279699126514487119360057933824", "-121449471773232374806783453658374733824"], ["-121449471773232374806783453658374733824", "13795850545042166498701585077594226688"]], [["1837703900027366084230693222039624588648233741269514070261760", "2207648285040926571868096049486779512178630797741959067729920", "207685785634152758857289226087206967829278760021507199467520", "-88768563453623315175941807651975744821431940520992126795776", "13483776760909140734433210858000751997284904504017029169152", "-286524587550847948411411008857933158055459836264410217709568", "-297686844292345386258728057572335237923330697395133917167616"], ["2207648285040926571868096049486779512178630797741959067729920", "2652065411828079443905795537418484597752099786278712505270272", "249494583145732656508292585391182704864948033208821714255872", "-106638380030112530427822352992523655909716414756863267045376", "16198168073568590173563684362752129337386285807419367882752", "-344204261806958561283344447654784709123489386949170371231744", "-357613569450146552909898363101645917210373426478626000338944"], ["207685785634152758857289226087206967829278760021507199467520", "249494583145732656508292585391182704864948033208821714255872", "23471346800664097932227778190334796531137084350854946881536", "-10032067102979082247255805740211463590693149968611678355456", "1523852003504615019415817946408344780789520157021824876544", "-32381214442714790251683208199942961873622089341007541829632", "-33642702792809433605627351707570658418267220761945130926080"], ["-88768563453623315175941807651975744821431940520992126795776", "-106638380030112530427822352992523655909716414756863267045376", "-10032067102979082247255805740211463590693149968611678355456", "4287882208609671359201701440725509712083164999756069994496", "-651321191067522057575544052693768051609279146397532160000", "13840301492885737066354669180126769671613761776203755159552", "14379483836585663188475074554751210711167947708806155206656"], ["13483776760909140734433210858000751997284904504017029169152", "16198168073568590173563684362752129337386285807419367882752", "1523852003504615019415817946408344780789520157021824876544", "-651321191067522057575544052693768051609279146397532160000", "98934456054278361984216891527097175148311412168762327040", "-2102315598823982507716740485906567059592170200150963126272", "-2184216376227819570267067542157727252986731360870157254656"], ["-286524587550847948411411008857933158055459836264410217709568", "-344204261806958561283344447654784709123489386949170371231744", "-32381214442714790251683208199942961873622089341007541829632", "13840301492885737066354669180126769671613761776203755159552", "-2102315598823982507716740485906567059592170200150963126272", "44673322655494718480833760295380709216258935884259145023488", "46413679744004243186602447726125815530449260443072345407488"], ["-297686844292345386258728057572335237923330697395133917167616", "-357613569450146552909898363101645917210373426478626000338944", "-33642702792809433605627351707570658418267220761945130926080", "14379483836585663188475074554751210711167947708806155206656", "-2184216376227819570267067542157727252986731360870157254656", "46413679744004243186602447726125815530449260443072345407488", "48221836642679730748972020719153803502468695035758514274304"]], [["243225867416289918928881064852224610213742845159409280769589248", "13160458798873243265362389472721375997805773049009804788367360", "-4307324654042944801567060730091608786434811877756767817433088", "-314019647436450854452054001630690183711723756964441097240576", "10916621660740024748813412364868028539768704915284758487891968"], ["13160458798873243265362389472721375997805773049009804788367360", "712085756489074605688108910975521251172528687960158101307392", "-233060608417452324863978420076267723690650223745463463444480", "-16990966775137223189841557114745521791184982018358524248064", "590676275986565677237997614736835553429091641455426911862784"], ["-4307324654042944801567060730091608786434811877756767817433088", "-233060608417452324863978420076267723690650223745463463444480", "76279081137254047155244168084328768618745839448992277069824", "5561022697235983076140258656725012116164787849040966451200", "-193324148116556413343222823486477065712485367910072716361728"], ["-314019647436450854452054001630690183711723756964441097240576", "-16990966775137223189841557114745521791184982018358524248064", "5561022697235983076140258656725012116164787849040966451200", "405418798681232111137277607843056230122054941227129765888", "-14094034164694747875025967658257179587724132342691933454336"], ["10916621660740024748813412364868028539768704915284758487891968", "590676275986565677237997614736835553429091641455426911862784", "-193324148116556413343222823486477065712485367910072716361728", "-14094034164694747875025967658257179587724132342691933454336", "489966917374663969000921222933643540277572862073511335690240"]], [["106113524324827086699452535460990310940672", "-12385569784705356633778092805262564917248", "1048786883472718323815659664585988767744"], ["-12385569784705356633778092805262564917248", "1915257016874321233700341813313219330048", "-175438017457637681093706565692434677760"], ["1048786883472718323815659664585988767744", "-175438017457637681093706565692434677760", "25363269068124217930917054774155149312"]], [["1850313808283458361355473300368469786624"]], [["1102135995857114229601344466631386631275173778658314924295454720", "62947894954090716229679252483626197047428307381699105737670656", "-7677152117707082549017038562689700266716168462675530552967168", "2587269850459345885338959031323047168475450197674850537963520", "-20214151614894789130705021468998451972283695960615468952190976", "-14357490314522954856090591926290535105230295002034078107041792"], ["62947894954090716229679252483626197047428307381699105737670656", "48686573725315289804857334538677343977228507908377593079922688", "2405008639458187216604273192519449485720342415302032629956608", "-1584307054514203946314161407780666116068700539479098067517440", "950485283067459137359539115487024456424954331774881485553664", "-1425405576825995974102201523495589881401793751776456121253888"], ["-7677152117707082549017038562689700266716168462675530552967168", "2405008639458187216604273192519449485720342415302032629956608", "232788510945380984251329260321100075330686017843052614254592", "-127247930156801332551334394509899228923131183508062537252864", "273548599189194542799396052425560844236148088544648266514432", "61834076022869839395346168892174753505145532901016916197376"], ["2587269850459345885338959031323047168475450197674850537963520", "-1584307054514203946314161407780666116068700539479098067517440", "-127247930156801332551334394509899228923131183508062537252864", "72607307762680881998500678067926316627865762611002087571456", "-128311650679690798814145079092230253376067056158066027266048", "-10449828922865902302488774820127835378341046011448115855360"], ["-20214151614894789130705021468998451972283695960615468952190976", "950485283067459137359539115487024456424954331774881485553664", "273548599189194542799396052425560844236148088544648266514432", "-128311650679690798814145079092230253376067056158066027266048", "469013744173723952229431939805085989155324429332735225495552", "235067813041320988390330370984030143102490119834607433023488"], ["-14357490314522954856090591926290535105230295002034078107041792", "-1425405576825995974102201523495589881401793751776456121253888", "61834076022869839395346168892174753505145532901016916197376", "-10449828922865902302488774820127835378341046011448115855360", "235067813041320988390330370984030143102490119834607433023488", "195162323291295129637798962120428681896413273747508506394624"]], [["3638757976929228854270976493603530814592524412124778448249946112", "322016475474866331232348234171926745000214914642992525626834944", "-119720901362267758827665650488933314834324590496970185371549696", "-53749254920967894588811019299157882620296152492568198573457408"], ["322016475474866331232348234171926745000214914642992525626834944", "28497254045118915778790456983056514122242076419028216327438336", "-10594852128606243033333316517656018149998302039433304302682112", "-4756608089570346024345865341151800437825548593089476911169536"], ["-119720901362267758827665650488933314834324590496970185371549696", "-10594852128606243033333316517656018149998302039433304302682112", "3939007296959507062835493127396853957759831936639079242792960", "1768435627620126400794382350897172576102439418686506828562432"], ["-53749254920967894588811019299157882620296152492568198573457408", "-4756608089570346024345865341151800437825548593089476911169536", "1768435627620126400794382350897172576102439418686506828562432", "793947391630927367648393633262319955049121485301145491472384"]], [["739846778938909262969801963480423332142302076966923658395123712", "-346970411003015695925976924949301049718772375186536276122664960"], ["-346970411003015695925976924949301049718772375186536276122664960", "162720808603455945622932029898339167780520441382895852525191168"]], [["5049002878317703214960941025515894203877027758980367335077441437696", "98014980989034758850501778905060179842983827664251283850364190720", "-1004771016305781893688445012755185521149273339514923069982375936", "176099767426708900032399367282146909620074966648202862981545984", "100023741758522326804872747821628361372461056304356678583713792"], ["98014980989034758850501778905060179842983827664251283850364190720", "1954800471722336221634193358440711455269602345137136569000394752", "-14706934725817004906831654166665832418340506921295964178219008", "2169944734099792997629946469754411964957909979616379458813952", "-2848153971015121257017585678489650032211525833887355815067648"], ["-1004771016305781893688445012755185521149273339514923069982375936", "-14706934725817004906831654166665832418340506921295964178219008", "642219533664621293512883383457752297894546559121359460368384", "-150129983127156218960302150661241328095847072175016812478464", "-461384673179085051655564583330289881299154215555736241438720"], ["176099767426708900032399367282146909620074966648202862981545984", "2169944734099792997629946469754411964957909979616379458813952", "-150129983127156218960302150661241328095847072175016812478464", "36089288488514101086958621637036786945481891904983962484736", "118369387068474198229568499641536382724505521232132668653568"], ["100023741758522326804872747821628361372461056304356678583713792", "-2848153971015121257017585678489650032211525833887355815067648", "-461384673179085051655564583330289881299154215555736241438720", "118369387068474198229568499641536382724505521232132668653568", "442675823595393034377633434404483598627776945061148661645312"]], [["78119502866302525249793356747647527570894900925180586628504092672", "5219704501753948109099674356171573719783394507738363343755280384", "164816079116841912934160459509534119412355862571965657540198400"], ["5219704501753948109099674356171573719783394507738363343755280384", "349747046093944546950608292023925589040295999861785222543572992", "15070945766892864353640949506333135468359516147234594839592960"], ["164816079116841912934160459509534119412355862571965657540198400", "15070945766892864353640949506333135468359516147234594839592960", "17112529349245768150535550131453335276049822624778646842245120"]], [["1533806991902985999726925548951757549887371468780637058263678976"]], [["104045642520714176670031021437246444948926406380770387914378969088", "-12326302840354785682576831874718158928071390943980464587954716672", "-90887145454892380070274019873907668907287463710854256701472768", "-20788553984004541929949327102014628920235742381469538774417408"], ["-12326302840354785682576831874718158928071390943980464587954716672", "1461484360353732227889668376379853871593835526111268345019891712", "10956902800827850429493824016425475590864519139421134604206080", "3517059531441388614251597668646732821586393406968845391888384"], ["-90887145454892380070274019873907668907287463710854256701472768", "10956902800827850429493824016425475590864519139421134604206080", "109682610138497704126814561665753455664118065623447847829504", "186679134880358572637060071248009224740496769678957682360320"], ["-20788553984004541929949327102014628920235742381469538774417408", "3517059531441388614251597668646732821586393406968845391888384", "186679134880358572637060071248009224740496769678957682360320", "941725235835672051084293651683078620268324583596255174721536"]], [["21441502279835663191316822603257549195315726971393089218117894144", "-440646850693093502519964204937959796824845846314507663153561600"], ["-440646850693093502519964204937959796824845846314507663153561600", "21224339941942540051189742706467418996937317276731193612566528"]], [["87651556187604385070986241804391677822353071862199047289059672064", "242080546073605553793127968364218427847630596057358546390482944", "-1925711087189763984496912708006229209551689306069912994709504"], ["242080546073605553793127968364218427847630596057358546390482944", "668590420252945271749488992807322419402593429575239842398208", "-5318527266864671114537563913465285002040054470047466258432"], ["-1925711087189763984496912708006229209551689306069912994709504", "-5318527266864671114537563913465285002040054470047466258432", "42308013144551752492919833176915647355013888700286238720"]], [["5847124262185818334586613624540707684352"]], [["8901124013809598404203551473983094259712", "8739133860210362391234170910582767616"], ["8739133860210362391234170910582767616", "447792557489024142172205096708052353024"]], [["433013726585818942259501447423429967872"]]], "claim": {"K_lower_bound": 130081, "sdp_bound_num": "210823261981917719391934783045727644066103744580428321806978811691008", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 0.9774836750641435, "theta": 1.0, "seconds_model": 0.3336803913116455, "seconds_solve": 18.16255784034729, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q19_n7_R3.json <==
{"problem": {"q": 19, "n": 7, "R": 3, "lambda": [1, 1, 1, 1, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["149619945355284434778047994839443466342105088", "11346768779095933216569494848567555129344", "145347895214784917330623251472104615632175104", "11340178723734234873226256401185003012096", "326365675425040023817498841368685113837092864", "11338433336906842994291482378152414543872", "2466883895110534773681684058484648464489644032", "11337696499822029274430956389975724130304", "2340744578653053943222313282445892230183911424", "11337702116919250230076111632381429940224", "2384902323018495170398965229757904029235544064", "11337700082509634649150019327833965330432", "2373108034796226983504280391177847618674884608", "11337700618254183390723326276202854875136", "11345908336337485015244950928922031161344", "187871473988827201860595053624451592232108032", "17626050910255762599929238784189961429057536", "11346593578263949609715744546248221261824", "361532795584906041366355334611706920610824192", "79844497577419460834127833075523988058275840", "11339649683810562887692464013031996653568", "2516244454815496618106555085498784520920367104", "288136810580321968532672801966332555074469888", "11338090525125057161528999235988513357824", "2340698066982024029055616224138203423165120512", "2466883895110534773681684058484648464489644032", "11337699308915952339558744022271641255936", "2384901991469571565516081837571591423215534080", "2340709052121988053707571628596597797282643968", "11337701100134723082950452083435950309376", "2373108138662933341634972272301896188393684992", "2384902109012787849027509692244967324100067328", "11337700350382527989956315492155859664896", "11339294021410222067265086380098916974592", "457084148159765893316931596458392884753727488", "15783440413196383890606200215122217697017856", "11346189975575910789308935929415916847104", "2748070478104238138452951012478980702703976448", "75784034887461983717061759010932644458266624", "11339340810646416259226513199493648744448", "2340771016774621340282027751141509864081063936", "287479219407644112748066957746627824419078144", "11338094354956249919220665634982813761536", "2384897606429490220815174369968587499626299392", "2466891404838519506632114582340629838428110848", "11337698291139835220965494873131963121664", "2373108159930581274193626238762809152879198208", "2340709186041708629037845823655159120527360000", "11337701368000188783521035966108449898496", "11338039436401788407591910424995237462016", "3224234822635615388720446487324095279467069440", "15491130311446068330638024735617975932944384", "11345948262117188759001076357197889273856", "2342076257272764072353417409930116565756280832", "75547998784448571948696007484918573077364736", "11339348921505759653109536311065651970048", "2384930167748858435119088750250568737844363264", "287478694157814570347829896142667564699353088", "11338093338085066969345029466794395435008", "2373108014359346548311198845281814066864586752", "2466896088034565284763795256143191850740613120", "11337698558908741598471819094362331021312", "11337644392477130355068703702086668255232", "2340698066982024029055616224138203423165120512", "15468313872105653435126999614326496550715392", "11345963332862361961224097373156047585280", "2384907255409742154407261986531708993890418688", "75546580679582940938520159394569469451829248", "11339347935539749783993418705733869895680", "2373199415794021269837556293083114315079221248", "287479625902505092276310766868907602422530048", "11338093604521949864580284512233305669632", "11337647201545056679371498348609703772160", "2384890587617596571757091640785442564460249088", "15468313872105653435126999614326496550715392", "11345962313760411060556205949599407407104", "2373476328213164159275465883366802513073274880", "75546948594461316976775588309824686272806912", "11339348195197673024101931365825175879680", "11337646183936061466081775536581407408128", "2374956389234234647033524682170660962638495744", "15468392821760260226921680731845151516786688", "11345962539543343065659572767351078125568", "11337646451802765106691644799528806121472", "11339978464594252454062104407287074390016", "11338395020103805050569093222041191972864", "11337695477640083556021038842470062882816", "11337702118011113344725817034842457505792", "11337700082517062289385731609483360075776", "11337700618251707510644755515653056626688", "188838948491919957754464144587155019472568320", "17634527203102505511107912075062121630531584", "11346590067366962993234454510339992059904", "361950623927959313861269511110949656980357120", "79864858693887135135834140634468087505092608", "11339649273227941818067529758339061776384", "2531919473528134729909620318695094878954586112", "288341224671887099488898338344839641510707200", "11338090208835090944232195140086971498496", "2340698066982024029055616224138203423165120512", "2466883895110534773681684058484648464489644032", "11337699308915952339558744022271641255936", "2384902810762092873726533343398607210854481920", "2340709841325149066708697027089387357091135488", "11337701100116153982361171379312463446016", "2373107618934786989732865966913335618778955776", "2384901584102729232307645413582971417923682304", "11337700350394907390349169294904850907136", "371811874206220406382243921994836124882698240", "15659427762083204768003361287636660141424640", "11346254569401778020620046007046558973952", "2482904913692971896432190650272954007773249536", "75561495218866268346849651475582343035486208", "11339345807596336594821134350908175417344", "2340698066982024029055616224138203423165120512", "287478119057391926262029626470978360178638848", "11338094356668320993552346555168302563328", "2384897135986625650125651914591498086968721408", "2466890901489473594978122031151519939338174464", "11337698291149738741279777915331156115456", "2373108080426131776308345590703849359861088256", "2340709108681677733727448986179294311477149696", "11337701368002664663599606726658248146944", "2466883895110534773681684058484648464489644032", "15468313872105653435126999614326496550715392", "11345960519672095306100986411218928402432", "2340698066982024029055616224138203423165120512", "75546563954464592852108907762578691987603456", "11339348953830849958929386049231583707136", "2384890587617596571757091640785442564460249088", "287478119057391926262029626470978360178638848", "11338093338978859677709074025271563124736", "2373107755949116492749897428576072754238849024", "2466895808787647935902230566144568768954630144", "11337698558914931298668245995736826642432", "2340698066982024029055616224138203423165120512", "15468313872105653435126999614326496550715392", "11345963332862361961224097373156047585280", "2385195570559323916160639005838958843528216576", "75546869949499208455838126136053613750910976", "11339347929023233417195176938664879980544", "2373187587928700214407472295239574219552456704", "287479452340571557693602908160356273644109824", "11338093604791820793144497412161314750464", "2387408463303642288205449214737537819283030016", "15468419682414476654947502453968315254571008", "11345962256833738354017994008363179966464", "2373425793103990722490327063576935142011174912", "75546897394925717371547083686211952941465600", "11339348196351433140715905782031159656448", "2376255157098190279325349856899031599809560576", "15468447886646493662472753904841219557556224", "11345962509918199985521137408740136321024", "11338320685112221748454121624162000699392", "11337691168100935875048089018690630057984", "11337702116299042270394136114656968704000", "11337700082616097492528562031475290013696", "11337700618250469570605470135378157502464", "80334990757952466480577329145431470626570240", "11339639850898634625370499559459553017856", "287694449482579099686682855956320935517093888", "11338091211129529931522478571338202087424", "2466883895110534773681684058484648464489644032", "11337699308915952339558744022271641255936", "2340704374916554776110448331211095924807827456", "11337701100244899746446850927901972365312", "2384902050184064441827912660994443914036379648", "11337700350383765929995600872430758789120", "2466883895110534773681684058484648464489644032", "75546563954464592852108907762578691987603456", "11339346143919886467873247435502244593664", "2340698066982024029055616224138203423165120512", "287478119057391926262029626470978360178638848", "11338094356668320993552346555168302563328", "2384890587617596571757091640785442564460249088", "2466883895110534773681684058484648464489644032", "11337698291298291545994023548319051022336", "2373109149353901449156239821020067663743811584", "2340710148636430935951005049295343098311737344", "11337701367977905862813899121160265662464", "2393743722338145757436230050395215953378934784", "75600635269543959855387290122479544897110016", "11339347736516129668082831910201668403200", "2385158950743423790411126716236887826372755456", "287482018051107603268940761509185089762754560", "11338093332914191425249996058540753551360", "2373096730937504891409000664631997068040208384", "2466883895110534773681684058484648464489644032", "11337698559166233126643178191541348859904", "2384890587617596571757091640785442564460249088", "75546563954464592852108907762578691987603456", "11339347935917321495975459689578102784000", "2373145246471661419921724401714134210970648576", "287478831011182870750281701320959313953423360", "11338093605758651963826379406857530769408", "2373096730937504891409000664631997068040208384", "75546563954464592852108907762578691987603456", "11339348203863253299099593290119045447680", "11337684260116980153786944519725157187584", "11337702085695926559220250338875718762496", "11337700081879523169153760767910311100416", "11337700618254183390723326276202854875136", "287478119057391926262029626470978360178638848", "11338091547378803402217468839438323810304", "2466883895110534773681684058484648464489644032", "11337699308915952339558744022271641255936", "2340698066982024029055616224138203423165120512", "11337701100392214611121811180614968147968", "2384901722487825105977871369177759584297680896", "11337700350391193570231313154080153534464", "288262667865243679863056495218100109154713600", "11338093139622233691230719935791497216000", "2467171029373445850429946107286852911436398592", "11337698285233623293534945581588241448960", "2340698066982024029055616224138203423165120512", "11337701368261394131810251204112165109760", "2384890587617596571757091640785442564460249088", "287478119057391926262029626470978360178638848", "11338093338978859677709074025271563124736", "2373096730937504891409000664631997068040208384", "2466883895110534773681684058484648464489644032", "11337698559166233126643178191541348859904", "2373096730937504891409000664631997068040208384", "287478119057391926262029626470978360178638848", "11338093606866608298986794752892246949888", "11337702118011113344725817034842457505792", "11337700082398220045614335103093044150272", "11337700616168254424527460512997830557696", "2466883895110534773681684058484648464489644032", "11337699308915952339558744022271641255936", "2340991851157117698108795064103114855013154816", "11337701093500602412420099190251543592960", "2384982349948056742605178237227420671446876160", "11337700348568945832403233389428642676736", "2466883895110534773681684058484648464489644032", "11337698291298291545994023548319051022336", "2340745266834887276569832340249345208686215168", "11337701367153437796649835858077448929280", "2466883895110534773681684058484648464489644032", "11337698559166233126643178191541348859904", "11337700082774553817557090706662377914368", "11337700609848570523975594209637801394176", "2343123446255872011860491907635280042193321984", "11337701043548483887215719717796982030336", "2385222928906471254489319251365910408773763072", "11337700343133151119901128602346588209152", "2340698066982024029055616224138203423165120512", "11337701368261394131810251204112165109760", "11337700576097373292898986394788078551040", "2388080506481418312641550640730069810318147584", "11337700278646378593447099322301409132544", "11353212899221423081448494562870938304512", "11340904214546467285055283336283171061760", "11338485283829568102739876002413760479232", "11337696499822029274430956389975724130304", "11337702117735052715965177233539952803840", "11337700082525727869660729271407653945344", "11347510973222665899356056350816026492928", "11339740970098319250333776085304257544192", "11338091547378803402217468839438323810304", "11337699308767399534844498389283746349056", "11337701100133485142911166703161051185152", "11346356143347594616714198094610455068672", "11339346143919886467873247435502244593664", "11338094356668320993552346555168302563328", "11337698291045751777979805972239629680640", "11345960519672095306100986411218928402432", "11339348946936761880149103298318360903680", "11338093336905310111906062064815530049536", "11345963275935689254685885431919820144640", "11339347928404263397552486801215317868544", "11345962241659069352457802598649715228672", "78288633006085258941953593696978022690717696", "11340936638097572069507027046591652429824", "289081757321014049875988598034706808633819136", "11338484141670187596908758352509676814336", "2483600513159818671284075037243633116720922624", "11337696149096284984332729187205243731968", "2340705523270889493965600795158316576770359296", "11337702117836563799186578416081680990208", "2384903118602989022539393783714673577655533568", "11337700082491065548560738623710478467072", "291917620533636103635234906766397380522672128", "75849700071974438696711445222417598271979520", "11339734503842318047078448177218785902592", "2578903882184177699888878570668819735791009792", "288940717796099542165704448284602933276835840", "11338089283821534789410346129963368841216", "2340698066982024029055616224138203423165120512", "2466883895110534773681684058484648464489644032", "11337699308915952339558744022271641255936", "2384901814214941408854136254797507736299896832", "2340708881373305860789765064371226010879787008", "11337701100138436903068308224260647682048", "2831060437944575566690239785305516787317604352", "75845348262187340426627766806111236665638912", "11339339439057132392557298441985074397184", "2341293749168358700063994524561664076570165248", "287487102368960668006293929085312647397638144", "11338094342694453830098974012106988322816", "2384890587617596571757091640785442564460249088", "2466883895110534773681684058484648464489644032", "11337698291298291545994023548319051022336", "2340900459276269196286520452797927852563496960", "75546774766990475863060060410955943657865216", "11339348949082111968230667314718543183872", "2384890587617596571757091640785442564460249088", "287478119057391926262029626470978360178638848", "11338093338978859677709074025271563124736", "2385762595638913429806832681145360111206662144", "75547438654796974871852104455478698785636352", "11339347916210554010591491093458944262144", "11338479821367151274349427038482358861824", "11337694236421979046613076975412957937664", "11337702118011113344725817034842457505792", "11337700082520776109503587750308057448448", "3181186194233205530525883301459142906994491392", "295202598466796552366376578212157080691802112", "11338079846358410616449542070442066444288", "2341440819071303751974290911199497082965590016", "2467708902685255013603362935725737877165834240", "11337699291495660106734872793891165175808", "2384902816120543231734475456042079422609620992", "2340709846491484440950850517477231204665131008", "11337701100116153982361171379312463446016", "2340698066982024029055616224138203423165120512", "287478119057391926262029626470978360178638848", "11338094356668320993552346555168302563328", "2384890587617596571757091640785442564460249088", "2466883895110534773681684058484648464489644032", "11337698291298291545994023548319051022336", "2384890587617596571757091640785442564460249088", "287478119057391926262029626470978360178638848", "11338093338978859677709074025271563124736", "11337689796910268701028766709699573710848", "11337702104038484121311729872056042389504", "11337700082774553817557090706662377914368", "2466883895110534773681684058484648464489644032", "11337699308915952339558744022271641255936", "2340698066982024029055616224138203423165120512", "11337701100392214611121811180614968147968", "2385814561329717330107679713657576108989612032", "2467872507161585148735757202902892994191425536", "11337698270424146603563941352970018357248", "11337702113262375354027098300329416982528", "11337700082774553817557090706662377914368", "2340698066982024029055616224138203423165120512", "11337701100392214611121811180614968147968", "11337700063073976032369549011917715013632", "11340996268136694677639568157080406720512", "11338486622464888123632267842107647983616", "11337696499822029274430956389975724130304", "11337702117727625075729464951890558058496", "11339740089046489770614351397398354329600", "11338091541312897209719105492432615112704", "11337699308915952339558744022271641255936", "11339346143919886467873247435502244593664", "11338094355560364658391931209133586382848", "11339348953830849958929386049231583707136", "11338474920629930792014560852227766878208", "11337696482401737041607085161595248050176", "11337702117735052715965177233539952803840", "11338091547378803402217468839438323810304", "11337699308915952339558744022271641255936", "11338094356668320993552346555168302563328", "2466883895110534773681684058484648464489644032", "11337696499822029274430956389975724130304", "2340703098784986666571722756756891107067953152", "11337702117893509040993705908727040704512", "2343028188341359253903075093749910696007565312", "2469472158532071632867683396215991823757213696", "11337699254301751626405622434546977865728", "11337702063396912631572695447117794115584", "11338486622464888123632267842107647983616", "11337696499822029274430956389975724130304", "11338091547378803402217468839438323810304", "11337696478947884332000874194626691465216", "1237247088867223255472458245564153200640", "7132989420168557353507972522058973184", "7007105982075948935750683684644447059968", "3256471732841640888582770791012492115968", "7130376589502805745765881640514486272", "33304220384250597543614717461360216637440", "4542256717481195423451652867080008499200", "7115838055575545362714050512327540736", "243200903797165267271071560075891043205120", "6951960641683605333984991137728596803584", "7106809351840057730520779917877051392", "13367383759221342553086810596920574645108736", "63444852748645332854897436556493993279488", "7093691644391291676149131334689751040", "3795065570677068483408705771525414376500625408", "408191127302330071978105319949893462130688", "7092348427019924869838799039797133312", "124205649580005242044523090727491436536366366720", "1539381289122666420687263464219179648811008", "7092167311486819234623737332196442112", "325006747944797380807869707359683137150994350080", "1475072295745463209692172481851124514553856", "7092170160288231059220490632619360256", "7598439360257883737663315072600351178752", "3142804830829654348609956682954532978688", "1477890712483649865286152934134126739456", "7149215460596722318875466474452942848", "35522224623552829004382755118250849206272", "4503901583897841381233101168091036909568", "2371681947141974656482372370199694278656", "7126055019358076743569361562058620928", "236103916357495555165140494995067118813184", "6957939160539922185881558822140837363712", "4065938377459591077725954091577442828288", "7111969903803262143968439375117680640", "6369834274477312862683011177679097924943872", "63777385583399699824486653755001090867200", "6765938798335617418985396321815103537152", "7100342057731367806189766158986510336", "4977697254341281043741202058388827212567543808", "408180696498695608315266239382383453274112", "63145951559825830675207989471482944159744", "7093021850489575039401012533829566464", "10726055088824106733839631170942323290326406529024", "1539362431482454472388987797363966013865984", "408147243176094692003188446019439036465152", "7092257874921921328341641253999345664", "271831994549235226856631162408937839215769550848", "1475073605348076163286776259571444497776640", "1539370927889932617260603334567209369337856", "7092168735982066923909164279586095104", "37416871598840900418409430278384857907200", "4475170031018883603973320504877883850752", "1279557653980044210411814688683645206528", "7144376867854088962696306169588219904", "222359383124526815390109969980960335200256", "6970636841912620789211732733881361629184", "2245697937973994597081688844725020262400", "7122067374792782236040645972141801472", "3888931766094429751531986470582545331257344", "64187370176012839038167902247805245194240", "4001216877260426328406773356108439355392", "7105494401975282744615149170006687744", "1220289845396089869789416235123910779672199168", "408283785280095292585087115797895942504448", "6758797183591384886848666655968251084800", "7099675118605106880292093945071009792", "736031179508724350063363254810232247015935297997818636813087439375564800", "1539362210559073422660931244052656024453120", "63145150514600320723553719571597360103424", "7092931278050001484775272338262327296", "76618319400661771800755258493389582965885894656", "1475093999724580395648283074347955753320448", "408149401864835668182384491846245048909824", "7092259298581801276273359441667031040", "205840930523115129298309110717327851126784", "6988216927940891633040149298875973238784", "1244728774102532446943446457778922586112", "7140277620470426612664472365969702912", "2668273851277089183163848638075291299741696", "64675712144016176835080611123429157896192", "2225098471104130479989243703921968414720", "7115580780039009976040567235678306304", "756913692779105510645164290447412630235643904", "408367429810912025823035289716098485714944", "3997125472506494136458861680601262456832", "7104831524728880391754276090289324032", "2160156563349798527488272496453944701964255232", "1540459967036695795037818471938591972917248", "6758780896024191529414672850390028910592", "7099584384018183042294349515165007872", "12083091028196295564810728058182981501180706816", "1475245694364202530150341875854178827370496", "63145480507220845906932106388453728452608", "7092932698468538803828440574508138496", "1961969917967200423332638146378756473749504", "65245033610035679566598758325458191777792", "1238027807413155810571820187530869866496", "7133769327823221073712680256738951168", "467749498898112891990884918494296863607357440", "408503678361331980275445318754448162422784", "2223255054056840523250607139283588349952", "7114921933149290992048613552335880192", "1533742496900541422728153624146812824396496896", "1540908765295536216387572188289025913651200", "3997114781448340941314863765581411123200", "7104740674075670916718254555324743680", "1366539766905886379233367292514876575226789888", "1476659531722173097300524551709213111353344", "6758793177241083987415341478832928456704", "7099585797723168050975886633359900672", "300811709651425888523338179521882382825160704", "408701762212368186801562340735043424485376", "1237252177720574167574425625214763139072", "7133113912966918762983541751913906176", "880994216131699260385381303836732107027120128", "1542056647919536641026905676065051139637248", "2223250097290453862859429711094633988096", "7114830841149228761560786066290507776", "794594822132483753634220763390964735001231360", "1477808967977591687721080683287656165015552", "3997124471527985410928937481567800918016", "7104742072790849399977720791527587840", "461395941492942979549734928630346064460775424", "1544515199821441035224843106940318002446336", "1237250406592332321745154045388341116928", "7133022362397322420399821980711256064", "437673276692413903992038473495450218213146624", "1480053742821684384356191839675125361278976", "2223255780227515807897534874010261651456", "7114832216341638662338947742743658496", "241891227413374203296474881299395114052878336", "1484115818412994544053921601977246459887616", "1237253417283552844457834064731738996736", "7133023703060751961197643262242848768", "34431132074405833735499785952163597910016", "2376710498230039897648584795148240551936", "7136160456512159705002599741560717312", "194264285723558958071596092096909083148288", "4081074932555247824247820075895573446656", "7117098010195586362267888262123094016", "2984389278670635525371353681278151010811904", "6774101085986563992475401433489967415296", "7107000108281695284168633598632525824", "4744156638406205940944439749593564581977915392", "63145990993406764499293344501241506430976", "7093695398207525515519796256977190912", "19301175755762488008938669207676502601638619840570331315503221474066432", "408147227645300051701535980344093838409728", "7092348440274346715402966959369748480", "925217582280990060904848443117356989644424609792", "1539364771729551445907740115715962053853184", "7092167311837421889411428401796874240", "167299641240333496112016622197946745618432", "4094940219304609054087157034006888841216", "2253187083903776489793265171766649552896", "7127181212285103003336327717109891072", "1981757121344488837007462651505741683228672", "6781889304008382061750944790902976020480", "4005182616254994103146502513916582559744", "7112158614142530695344798421527560192", "933541984390320623890275703954440632787795968", "63149421966577889280062053667606909419520", "6758808682133066907060510282188851249152", "7100349918362434853737391669259534336", "981251474738181986601545724777851348359095255040", "408147397412412110312127240905089636892672", "63145154578095171776439483618351156035584", "7093021860545580567415915576972804096", "125221333924049425308230864152241969185605812224", "1539381134372386008627977628322010249560064", "408148557967356294836845836600127629819904", "7092257874524921422859755920174350336", "1495833722247147091730210527791053319176192", "6789437071786539168188512547837600333824", "2226553794067946713783095899506440404992", "7122261586504429636570718891214372864", "486140835562889425034796911891538068415447040", "63153353544922844164436585911982175027200", "3997137229431021156315276283767070654464", "7105507280642304329727835067551580160", "2223156196682050348608704509312290824654946304", "408222172783357858676050724273574595526656", "6758780296762177312147789377221974556672", "7099675137238289982745339154107727872", "13612767592925824683423997269885686135883038720", "1539536304768290300539432842030341184028672", "63145443425539057779137181245521424023552", "7092931274354230251616659297571700736", "279121386427706007888156081475064138148347904", "63159438965696350632814756202573958479872", "2223262195401159230080931118658271313920", "7115599574065017586194147018291544064", "1646981176217814618110614217045108763396145152", "408248397867632895821892422827050885185536", "3997114065225751812365251919944100085760", "7104831560769768882523679227182579712", "1399195527840124451683960147931259770505265152", "1541057646155811738372375397146007047241728", "6758792397041753628197277026408877522944", "7099584371328098158532552807564705792", "932822929492173427232367626396240352863322112", "408325886502494925978413175373008845406208", "2223249785562296690329251928196364894208", "7114921987106474296606269667310305280", "812165934860972404815107613457864780043780096", "1542285425878002707513444269575338658365440", "3997124036515855606046308882015548604416", "7104740644835382117699218706706464768", "445165810323792254038452519195863988381417472", "1544703722602002025555460361195653720702976", "2223255590149250415863105944899131801600", "7114830784895690862645141833961701376", "1377354463349389083191096909531794550816768", "4008737784760304637948703672801265975296", "7117321984771256608527464246150168576", "390884222977030370357732259515902463964086272", "6758876616360628844273912035245838827520", "7107016903654609779466268183944495104", "112474200083923084428550128641710030450493969574369448703482360416436224", "63145150514600320723553719571597360103424", "7093695408814366759562546196426784768", "90661793705354270650938094378892047298225766400", "408149065077614115475892939908433995366400", "7092348439719520599697095212857819136", "256497979025489821391410959404887143411089408", "6758937847984677277867183796476557918208", "3997166653869358605490501685863663009792", "7112183941244936263648236145838391296", "2354189027287055672759961025091558020522967040", "63146844268560471940426792670077225271296", "6758779153083844378113510130016665468928", "7100349950951396227057638765716570112", "14367178036376443377566934933306150166577807360", "408158822747102369558340833593418510761984", "63145428044923875403351338239288582078464", "7093021857095051270445688951519838208", "1890930829947033518367484353971149442526478336", "63147259234352124842989130557516544999424", "3997112813727793216731492250124667584512", "7105507357797262955415706758669139968", "1429076201333837539676622285806336803147350016", "408263828670252580939833552589754017513472", "6758791714392098364667178236035815440384", "7099675124639880399515490869040906240", "830904163021956793265596164332461320105361408", "408347811580989859107743549483283665387520", "3997123592877759607423150526966198697984", "7104831530667506529386447037708369920", "1220795491638746864194546149210117828480335872", "6758797168082472074681422572032022806528", "7107016991499254124405872000495517696", "8394521520035798507836156749949487221208776704", "63145625507728144802262831714000967827456", "7093695402819917527736373172936638464", "1352464129440981057360989412868256639494389760", "63148098833982218298526681915726961311744", "6758793525131945587550047852084414382080", "7100349935090020298824180423794360320", "2223244486777835976173212150877369925632", "7114798014479463279384390684551151616", "14271366794182631549125512471535920611328", "5552139911262824634861691742902651191296", "7113810991648101089456120492481052672", "86147522451959234221583167486869366636544", "7334166541776541215984930640475340144640", "7106430765003855566546174823526039552", "1374484395948386771862141988599648537804800", "66185790110455425405555516348968877424640", "7093658798537091807241151318828515328", "178731321373177021593800845477258550724001792", "409081397644417103223354858620763066335232", "7092348158838479583270309122730360832", "63664205284232777450200557110916706029317128192", "1539399432311901516437117140704394225909760", "7092167311101719692678683504309960704", "234119963362582391143224317413581873167271460864", "1475074894691675342032164015159831743692800", "7092170160228153112825423006210719744", "15822770028770764130245223757919643762688", "5348135565837093172981702672191858933760", "2586699522724552902548757897795254353920", "7124275669217625228575385876160315392", "91530272353616927254494753942500230037504", "7297629847363918550644341035292052946944", "4179627671583547979671398151073787019264", "7111631542772229009108478884568891392", "1090053776939402576633898447859003441545216", "67027978964200298062714526499302807699456", "6800928163446367757470814003516254715904", "7100303722683710856684609971196788736", "36913517030921537374069058226302921845243904", "412710505878815588751777667325539813163008", "63253353222739501466226879838119513817088", "7093020497655752323914716130819702784", "299355038808436012447402862515067689576748285952", "1539370126404452301437692850603573741879296", "408147784122942847628748895540009834119168", "7092257874758584116432145965348028416", "2074747153090903661809093434482977313286388711424", "1475066649743619890853930332994563970433024", "1539363352692354438643795221621041453334528", "7092168736142858780284392829467230208", "94664618415939882044580163817856959512576", "7278416049607800158810606474643025952768", "2276714224789342651950464390674188861440", "7121759677741000668758350370653077504", "866114626786554269209726090525729213120512", "68110856122088252722853327133883441872896", "4015636458901850937005100244701129211904", "7105449092189031327754981685311045632", "15758401996110083721839305971091795490111488", "418999435762496643559912541184421363974144", "6761659816757357694533637249543641759744", "7099671961276919506855283108758945792", "22622037277187656674756029039975926224522313728", "1539466966697696675300983058541284050337792", "63145326772870782367665017650549413117952", "7092931275826078547531538839195615232", "342156755747603993226666755511217649956180459520", "1475071960183027345413614754011359591006208", "408147714510911629587313184990946702393344", "7092259299091297396110165463772692480", "699663024570049154305527200870184792358912", "69409405130681324608188087070896674570240", "2230331573269056402693735817757228793856", "7115527390275914464520704202524065792", "8728968096162396337394574905084031988137984", "428167386941730497841803896875883383750656", "3998935527436155603827562275211946491904", "7104825808537145825884427204285169664", "1542220919767160942243072844108715938812002304", "1540900254552406645401549578826023960576000", "6758789369258294983071351551533271482368", "7099584374668922159739234705058299904", "24002283521370627417437673378838593619055607808", "1475156257079338882129654170349133631586304", "63145316637150054915864040294726890422272", "7092932700536146688122705947356299264", "5517869614609036398436728153527066214531072", "440748638598832900586587524105195713724416", "2224140631255362012897154276528947724288", "7114912867172147018546319193676972032", "907466082353303188208050577093521664316014592", "1541977914415223865628858232717674765352960", "3997121970592000445032290919361078624256", "7104740651362400951997498838816391168", "1647254624834953991530873504120573753347276800", "1476387660543704557815091116745975842996224", "6758787480577742886780939827835811397632", "7099585804008793677769319111081328640", "473379369886722388424951836854382711162273792", "1544384328176740223065787675963861705424896", "2223254928381167734998801631524497129472", "7114830791672980953436064553461874688", "1054927252198896361093579624409467470988967936", "1477131018476249106490958377982832385458176", "3997119509547395305067738335503735324672", "7104742088467623300029321832401207296", "613099616713049998102022849388809722278182912", "1478623042473378929739299876215461028823040", "2223252548817775980797978741527510253568", "7114832249435166004887884951703257088", "83657936423545553235411749352102959251456", "4197665203205743140389886922489442861056", "7116753291528513854725769854829199360", "669301895887560025077421693849766729875456", "6827707460956467410729248794577886773248", "7106941567444580582129454964612792320", "12920421594263736896393778338689474193522688", "63455271406115972645574409585681059807232", "7093691514166921588117716741256118272", "47856726054578732829437205517454676755176488960", "408150708568336650815184769864704397934592", "7092348439223261273111772806286147584", "154150982670721283892186044462582183605301149696", "1539377582888447054880963430584357033607168", "7092167311565489137861862751811403776", "484088120763204522667723384553793652785152", "6854460615213062541498584409169664671744", "4030383144480236658118357684039775682560", "7112079648343728161904986764695568384", "6913960582422237148554516115407529901555712", "63727170285721183212105179911641263767552", "6765373256778104173175175017188540022784", "7100342680609773788196756685695483904", "4439216972063951682825198478126039266752462848", "408184756668515230022895275953900566347776", "63146048728581824514904999414911675138048", "7093021849263554253118395243449810944", "149116779336765240485075342557656912867146858496", "1539378101865794924575912224539377171169280", "408148344787288952898803617402564762402816", "7092257874589292000387752054082240512", "4354529013083235099729934787844892180611072", "64074293689653459070415413949313365049344", "4000776753002759855071771875827081281536", "7105495790097111784873424043135467520", "844526433965123025220066135929508196043980800", "408344574583579883726395036272753643618304", "6758813839866639545040321537501632135168", "7099675100226393218134762438019514368", "32211680434429385687253836408084714120722513920", "1539435778570154092010428936823736354471936", "63145274299444730910908680830041139970048", "7092931276488154328429863098155794432", "445553182669382616560644562580604719487516672", "408521452102867550295605339539149617627136", "3997140223285019204707499184207479963648", "7104831478124667264081766794590683136", "1770554298892181249395724256921755518542807040", "1540701733457457572368334690099537251401728", "6758785549351667520330578816405249982464", "7099584378883747582495981929767108608", "1145203807079150967727386548975944009680683008", "1541434178456537789743143610677977210159104", "3997118315658214377618435138389947711488", "7104740662909729815302635840444825600", "4066882476866021090740348259739980296880128", "6770010842905661145614056681121769324544", "7107004613138617755701912883469221888", "1188656794911803641405734899011979563585503232", "63148505159843713817420174805206566961152", "7093695366480433804255122369181384704", "290711279519472578324625803060166981436181577728", "408147800668795088722723915280816233512960", "7092348440101319207470623158739927040", "480661601663051246815629595048220846400208896", "63153447066492080702567649834758494486528", "6758854787714398523592109527992432066560", "7100349867479786026783881027823599616", "89343248918748360656962660325263034788154966016", "408149092194915981109297800783781762695168", "63145195143746274786180107057585939546112", "7093021860033732709070640471550722048", "2011429486939376641605964065412504420700127232", "408230063245371681064986061930176578584576", "6758782459671206910935639596573432741888", "7099675134851700409632677856010043392", "23437883591515986468549030644272741408780477242485471020928648842575872", "63145150514600320723553719571597360103424", "7093695408814366759562546196426784768", "3997104364519630045525473924223627952128", "7104707916064009217298518494249222144", "36188424523334606068596777507916326371328", "8310963407667450540676248718777945948160", "7105621565285547300743545758907629568", "362075891734014824161939951109734202867712", "76483725252215267417635925352256106397696", "7093556433726956542698632953517309952", "16118905705382283520302035229075939702865920", "418750417788548890818257995155511367958528", "7092345319629237728374519442916245504", "24583713229771199214599271524489714624807043072", "1539458607079090739092749556893577824436224", "7092167309845763825261155532920586240", "893460646285081075858619735784164823822076215296", "1475068036302555033297206102130009294503936", "7092170160386697122754805604970135552", "41553054424488540753926665848457032368128", "8071642615793840984989813714178457731072", "4422518800184277905753183556348057485312", "7110967031607773661676091087104507904", "385752794209955275333411016376074666770432", "75504777166874110247786830190873866665984", "6879291549378366462105559357731178020864", "7100219282342848263540771378769690624", "8531897838048331036539977379634288867147776", "428653046622464340713818614982246383222784", "63615976642199670357953785137606137217024", "7093015963794257976354839338206363648", "605210929340605667169578715622563248372449280", "1543287583467660511434913368765141927067648", "408422663149833831252150798849945509036032", "7092257791814891987644868735539347456", "3657807996403154006573558404472503500422446201575473323543631350246408192", "1475065601027841919946711211919834882244608", "1539362210559073422660931244052656024453120", "7092168736167103409807445587994345472", "381432374210126362306340836097904345088000", "75672546314819065971914517750930307284992", "4039434386544022375386554843061601435648", "7105375022123266620308293402063011840", "5089646198485559510349629379951673204539392", "443730736361157728151891085485593308692480", "6767746930744397876158529998085867700224", "7099665256410018627083396622386724864", "165493606690563476714846255814891658656350208", "1553815243006085835315240045815968649183232", "63169253149607184950932249638803859308544", "7092930974052324848126936916053458944", "247851142020458264364638438353637612066165561703591746436624144012410880", "1475065601027841919946711211919834882244608", "408147227645300051701535980344093838409728", "7092259299238304664721897519275048960", "3327161599867416433720627924030979978559488", "465215860456079377231187689346172960374784", "4001912084183307556831750617918930419712", "7104816419771103396564836667659124736", "72373427375286924824793056430839816012169216", "1572815549845290969498040573184165980143616", "6759390990310858152804042651757132644352", "7099583710906968362675057355231592448", "60099330679006974521821666087534026440853946368", "1475101805622916324153088260546756490559488", "63145216860002404820220805167297656258560", "7092932701795072924057958925585088512", "40179931926143254245414439654017411607166976", "1600687290190132393613131791646104150343680", "3997502036495670117886029976805692145664", "7104739450704736693900642455040032768", "1902204634574910667489652818574603314809274368", "1476210329116906354748218267526126721040384", "6758783763727147814469504217510083297280", "7099585808109918682718013887979978752", "1285030724202910067693586365857494694646251520", "1476760750367676910544908709005970768920576", "3997116797597103002742311635091894304768", "7104742097035710318988139931258322944", "296795020428100435143220416232661954068480", "6916260170558268257707215694183106871296", "7106846853193584730212661517078233088", "3020638772494883836833361772338379715772416", "64493356307407008128306326957847058841600", "7093678749955041699983222482277498880", "85986095591181639015419926414426498379284480", "410093805737182157424645960248539870134272", "7092347855279737466471741483844108288", "356825218782317690289428860386317586006533494832819238715158702275428352", "1539362210559073422660931244052656024453120", "7092167311891785772362223757496942592", "1677404668542008385875667891965103070773248", "65615205660846121689773086588209708662784", "6786102965769600575941046190677495382016", "7100319917152396478828564443557789696", "31415021472522978416973873127707797044068352", "413519718858598382339926899010391192371200", "63272329825737156606344270517011075825664", "7093020259103506328061991693945143296", "14749826195338670361740125909110128428456083456", "1539522882509796726079791402199398704218112", "408158521932225966675425661757311057657856", "7092257871516391461586679477787688960", "15905357746408700743950279365963003981725696", "418896527277509259982524138864680659582976", "6761633010522589252680561090298011189248", "7099671990830324815520990783271337984", "3117147063004971326182534137879055716969349120", "1540122780002617691864690666380832888848384", "63146429694160893618487424015844616699904", "7092931261910350666805754412832653312", "715371184634835621552734904397353949870424064", "1542681810415516955225119983892927269044224", "6758823605688407378291101992916038451200", "7099584336893059834995938264879202304", "13483669009187304026310367932558049214988288", "63442255908936730163694686621634526183424", "7093691676856243705629221547835129856", "2128862825005034548608698695369431672351096832", "408225492952601269152072782126497818214400", "7092348416646047409128974438029590528", "948421414975796868505041347316987764460748800", "408322946873185947078363386061627984969728", "63149354948895135688919214464088615682048", "7093021807549800243273276182828679168", "6758759748958036278320400575996840902656", "7099551664007791664578243799608721408", "135300895178848931400269552457338635419648", "118404922993633396165120377639552568786944", "7093323512705572981209747893279260672", "2859629412219367292383335264432782279966720", "476099652705325259796210973695481990873088", "7092330850134368929129867726907506688", "716779664570933746869816953536595078089277440", "1542675273326198501991482311197486189903872", "7092167241718425700980147116404899840", "21664903099177418900860584927308986812483366328520174430931726710603776", "1475065601027841919946711211919834882244608", "7092170160442992453597094645562605568", "169098947179575512606521538688694609772544", "100777686186592447030550442015232817627136", "7040149305425135615815393858667084251136", "7100051846010431998174538597083906048", "3211499858675618635397567821770510284357632", "467570418859338364690261192736418228600832", "64411624721959277432055085964667247394816", "7093006194755276880227447807596822528", "124362674359544260612035576152627449981566976", "1558655258221085475127042728584770547089408", "409491141121386382718070521473160171225088", "7092257470463462999747161082040418304", "805421030512650743851166560718985373626285234434920449349842863541714944", "1475065601027841919946711211919834882244608", "1539362210559073422660931244052656024453120", "7092168736167103409807445587994345472", "2618951534789495992338923219586953945022464", "483497252466448551941840587878439252393984", "6776247291917064076203742385630296932352", "7099655913563913699702020920349556736", "47125679586051572011205322442458636545425408", "1591343510030502067335839837043189182627840", "63229874171780111432748023092092638068736", "7092930210486267475125019070957617152", "8838985638922714551221612035477846044333572096", "1475311803678382732091162485262773477441536", "408166075040097405666933123684673553170432", "7092259293547588600340934336639401984", "20372388442448496861161379044870975834292224", "1665185643601523851105203415990223690006528", "6761002784617319282894367866592144916480", "7099581933214668575507220771683434496", "1684031159160056528779848571174729108414267392", "1476358763577171087881940461358142554374144", "63147518320878143078509531783358861803520", "7092932672757619210211140078185480192", "551221661184446078589194923449228475752251392", "1479023458238432299970456452691280659480576", "6758842621972552930131712942139840135168", "7099585743166914779134353065866428416", "1359648337015131541233154920601956038737920", "66220584555050040383314929820894710726656", "7093658399059237850265560039431340032", "13558360431528093387521888772210435007971328", "420815019174491638586620576544355076014080", "7092344730284460033287502710857269248", "1592778354162044803482719008516206942385864704", "1540851387249238801050584724714751113822208", "7092167280312475797812472547018539008", "5362286975038864772378172079193685632221184", "441772471970861924655167887373242902511616", "63897594998146689647387410271838253613056", "7093012478239508813070821949712629760", "294703886004059184670066307952638675556237312", "1547445166793449976819837687441476793925632", "408713271041398782237037461902210442985472", "7092257704246402189890516031794839552", "110964527983127176690025965010154608700424192", "1561017521735010952506897262308156508209152", "63181104169385900530990987580315826913280", "7092930824664837135667611266992570368", "77146132791851047443072418631218377502228480", "410318045112158559095726450513335717724160", "7092347788246826664061704824183324672", "63145150514600320723553719571597360103424", "7092898596045753910973118442085810176", "934082615542415192619111057439152194715648", "724886057672794909485272566702660219043840", "7092294589551047394033350969495912448", "61690850062138133021540221814414385843535872", "1578756681085605666337263486178953114157056", "7092166496554802436979015006268948480", "9299179669778995464776014419802030251010162688", "1475299617768528049889536037426908127821824", "7092170155034036385416548844602130432", "1536607512378106251164886525177814721757184", "555767982834693457110375913761006109589504", "65851232554219080237731450526842136559616", "7092989119167127818922818410836393984", "56154567420644552885085252925890501745311744", "1582750054771685515891927122422135498211328", "411135476197541147810805346740935763951616", "7092256979182634610592283541165309952", "56442516482229862488349989572179137261335377029944134703179367792508928", "1475065601027841919946711211919834882244608", "1539362210559073422660931244052656024453120", "7092168736167103409807445587994345472", "17886683857705981395769104833537916264251392", "1684317822642710855509543654129788352724992", "63368860861855425376336410817920868810752", "7092928465362386767076946627186917376", "3143445204275039463630579623787487431602733056", "1475758102366589491552979822958777011798016", "408200228661963069150244063303744803045376", "7092259283236707508512590802022563840", "391530929200628902332075046128453145153503232", "1480643823868169962346112610662387388776448", "63155336052711379733168329489210736115712", "7092932574137370410230473811183009792", "4664591736624430841556287124229662273699840", "447284154975861503590072643110142717460480", "7092337656623224750587750285335068672", "164891225881811309271699474077005331854000128", "1553868540404576830246387960761262010269696", "7092167006849266661913047853176979456", "43620224934299938890753714642320995297263616", "1595673699010340107418827627720335834480640", "412002264669085800004583213964262295732224", "7092256721789194713448871762881150976", "408147227645300051701535980344093838409728", "7092225199127717905774591163899052032", "23093966577593245988743729697870696933228544", "1649298629476628155994472621878203335573504", "7092165133884748407224085978716045312", "1840947855742176236948887913362050120010447378014817828394760528723968", "1475065601027841919946711211919834882244608", "7092170160442992453597094645562605568", "38275054586821945604636116777969912847007744", "1603867215419914163865634829742325201108992", "412546429245114433917694681678602932584448", "7092256560751803615309997548505137152", "3297967746252458899192233489350494698845198941137600840616350920474624", "1475065601027841919946711211919834882244608", "1539362210559073422660931244052656024453120", "7092168736167103409807445587994345472", "483950360448542265011359482715759040341737472", "1479575300385657056273647281615940383408128", "408491735642491733393585211399399549173760", "7092259195301733737488656411823964160", "31919676123670211229126636636695172512481280", "1617361273441508205370729929822915996418048", "7092165736098040881261646093129613312", "1539362210559073422660931244052656024453120", "7092134636927372976332613376121241600", "290446099799001862390659838449285413330799562294566531648378655211520", "1475065601027841919946711211919834882244608", "7092170160442992453597094645562605568", "35240045205814241721450329306591164616409088", "1539505697032732976965253549729306172719104", "1609676394269561847977296741606464585465856", "7092167308846369406491452516346101760", "1475065601027841919946711211919834882244608", "7092136061189571879688423332214996992"], "dual_psd": [[["29869476642483468958430202503078347384238409163259299921126756450304", "-2277907551725447015073735383383953857585690957990692842997601533952", "292187629579822712794479899152492810955334683330197398471789510656", "-668327172846906277731128709536379512693730204835100488269561856", "-11952073831620748330111076140216119923350726426291170847192252416", "-25955920977039738020398042819493606732758986610945573506324103168", "-18115590864366092579717136558654220461099331966728901380026662912", "-1455603715218657445189354312107653618418008017736453604392304640"], ["-2277907551725447015073735383383953857585690957990692842997601533952", "368174518330600438711888904946481374987937736995081538837847998464", "-23778606870153006308049207186974876121471236611073170378755932160", "-4359214931257297253948865406102661286026069467743443651286532096", "1614432830257163023048099850471265977203411451129687883386978304", "2053071454170804967854035868404460640480561262950282890074652672", "1164289250862921356555868380908124789088561472120280048610574336", "192697217524817710014623263230200207220289913483189746743115776"], ["292187629579822712794479899152492810955334683330197398471789510656", "-23778606870153006308049207186974876121471236611073170378755932160", "5299904536689957587741070953406815570844547009470259659985125376", "-173688433830140333343387503593094174003567966408137110806593536", "-238681995733986324249574078618649392404150410555406409833381888", "-374193340717367317610069697300395852861245970637210721045184512", "-111471861812381474465691133839018398111001140001006270432673792", "-31414856644594500866202762575302938433932497815300330208886784"], ["-668327172846906277731128709536379512693730204835100488269561856", "-4359214931257297253948865406102661286026069467743443651286532096", "-173688433830140333343387503593094174003567966408137110806593536", "116672804587562041404178887895868228376348425385506207311069184", "-6047459056025650907989096136603182964412369346917794901393408", "8817008750017135998975765376284863878148934365687634458574848", "31399327016187963153325362142310046422544248630055889010688", "-450963191490246835300346877014383569685931257150713370771456"], ["-11952073831620748330111076140216119923350726426291170847192252416", "1614432830257163023048099850471265977203411451129687883386978304", "-238681995733986324249574078618649392404150410555406409833381888", "-6047459056025650907989096136603182964412369346917794901393408", "12894890279805214937885385963760785541325444944891333698387968", "16384581439570710228575962093117862126031852106567713233567744", "3395989224098785464903396066729454714249372883971960333139968", "1670056446485004081409841076525209086901961402986633894035456"], ["-25955920977039738020398042819493606732758986610945573506324103168", "2053071454170804967854035868404460640480561262950282890074652672", "-374193340717367317610069697300395852861245970637210721045184512", "8817008750017135998975765376284863878148934365687634458574848", "16384581439570710228575962093117862126031852106567713233567744", "28481111041287786457067519379398312337813419031807324468543488", "12503576945417868202421859199044597091952761205680577544454144", "2111028791196491981771385215192474032102353568178473925607424"], ["-18115590864366092579717136558654220461099331966728901380026662912", "1164289250862921356555868380908124789088561472120280048610574336", "-111471861812381474465691133839018398111001140001006270432673792", "31399327016187963153325362142310046422544248630055889010688", "3395989224098785464903396066729454714249372883971960333139968", "12503576945417868202421859199044597091952761205680577544454144", "12918632624690974385945671304942643976530758770524758325854208", "355307909709127944647891262704584537599799097662233462702080"], ["-1455603715218657445189354312107653618418008017736453604392304640", "192697217524817710014623263230200207220289913483189746743115776", "-31414856644594500866202762575302938433932497815300330208886784", "-450963191490246835300346877014383569685931257150713370771456", "1670056446485004081409841076525209086901961402986633894035456", "2111028791196491981771385215192474032102353568178473925607424", "355307909709127944647891262704584537599799097662233462702080", "217927722485909684510592954665299370223804200442135601741824"]], [["191198714148146087926257701214892033310720", "585865131534838691938606680292718542848", "-1327766650708273970506220463818593533952", "-151755076633516699034326274379238866944", "161461590179595834388267601622932127744", "650789791618799734042855694112229687296"], ["585865131534838691938606680292718542848", "4946700552243390461994682767827154239488", "-626115910112976117518364773031606222848", "-117959387639357768366735833027632431104", "-161210747944288127125602417354723033088", "58500442471511453076745246273970372608"], ["-1327766650708273970506220463818593533952", "-626115910112976117518364773031606222848", "96889927410379377612610587180805390336", "12646041535855520091782039505731584000", "18897005198624545558100852811723964416", "-9998379348986264097964396482534572032"], ["-151755076633516699034326274379238866944", "-117959387639357768366735833027632431104", "12646041535855520091782039505731584000", "5815854563882925574596947930379190272", "3894535002788743267476905206287958016", "-1941118730590493605249295834318635008"], ["161461590179595834388267601622932127744", "-161210747944288127125602417354723033088", "18897005198624545558100852811723964416", "3894535002788743267476905206287958016", "18151269731174315174356249267035701248", "-1709361632879610711492588007388610560"], ["650789791618799734042855694112229687296", "58500442471511453076745246273970372608", "-9998379348986264097964396482534572032", "-1941118730590493605249295834318635008", "-1709361632879610711492588007388610560", "19393029265549466380094503482279591936"]], [["6789436083791545574683656671946153656320", "-527682588901240984103023546477309853696", "-164599897796458146721593184568674877440", "-47733359305846655034131899557844353024"], ["-527682588901240984103023546477309853696", "65199977314872810563271878298577141760", "6620492574875152398776688026360741888", "3225837335955382231061305028773937152"], ["-164599897796458146721593184568674877440", "6620492574875152398776688026360741888", "19253579568347326857275539256334352384", "2519379749077959863074381148922576896"], ["-47733359305846655034131899557844353024", "3225837335955382231061305028773937152", "2519379749077959863074381148922576896", "51167034888935735434412748237336215552"]], [["66738398954819577421835990837604909056", "-13183628000726265644616867503419686912"], ["-13183628000726265644616867503419686912", "162547039715068888206902178610562465792"]], [["44961594911862043813053254136708271575186444029564243264102020939776", "-981301257542056152835222525184723804232769263835754669371136409600", "128208390373876648107074935677362401496182799841326939134199070720", "-9537759621149530142036122251623296590378080430054618553005375488", "-6798962316446765897148087104560352976095300819178502428605546496", "-10213974678359638800877246182558284893189124364505182462957060096", "-5071633510858238615041578088506634240724801139324053337770295296"], ["-981301257542056152835222525184723804232769263835754669371136409600", "109798845581831882460024425344822433315264472043084961113186500608", "-459016511476886851796509871257723702072891114163603943205109760", "-443893781424904548713892942677789154392871572904201607194869760", "-1283339128172999677764983946375722062111440055935429965258948608", "-128413787275527389922968770760827229535649755198443037686497280", "106003997371676923161248066786616342148947589875937432959975424"], ["128208390373876648107074935677362401496182799841326939134199070720", "-459016511476886851796509871257723702072891114163603943205109760", "3158461774782761025172111271812771522967043746890260043100323840", "-621421251945903667113798075817715912943375215055311052688326656", "13921864942129794116920700529884114478668677839533703214137344", "-3164520865884935839268137282312995276421358415128721834901504", "-5036393015004343179230649323190426803844375517368291250143232"], ["-9537759621149530142036122251623296590378080430054618553005375488", "-443893781424904548713892942677789154392871572904201607194869760", "-621421251945903667113798075817715912943375215055311052688326656", "128728746055964420073905961634405970740313045727579720694890496", "-3037581544448315805405797784869794214348754133228077138837504", "-2690426034863245882103759470637459275451061430675357718020096", "-907070222813921692797112966448611156962522632980899576152064"], ["-6798962316446765897148087104560352976095300819178502428605546496", "-1283339128172999677764983946375722062111440055935429965258948608", "13921864942129794116920700529884114478668677839533703214137344", "-3037581544448315805405797784869794214348754133228077138837504", "26077657528936107486356270371287469689821857494881261171245056", "8155267605214899797617089471076135646122518799147503368273920", "1091803889699820202741697149223086572523239701537550745206784"], ["-10213974678359638800877246182558284893189124364505182462957060096", "-128413787275527389922968770760827229535649755198443037686497280", "-3164520865884935839268137282312995276421358415128721834901504", "-2690426034863245882103759470637459275451061430675357718020096", "8155267605214899797617089471076135646122518799147503368273920", "4172199215061378779240852901116971617141294083715020647038976", "1294049337638382522348598806262724133942546364464385767768064"], ["-5071633510858238615041578088506634240724801139324053337770295296", "106003997371676923161248066786616342148947589875937432959975424", "-5036393015004343179230649323190426803844375517368291250143232", "-907070222813921692797112966448611156962522632980899576152064", "1091803889699820202741697149223086572523239701537550745206784", "1294049337638382522348598806262724133942546364464385767768064", "605716629696436687025043278142048703835713680943260052226048"]], [["3514001599149110121651826891164033779228318176454909038919447216128", "75868691527157513018667563139553111184064407990148638711971053568", "40986215550399033558373287100741685348997362019662621915677196288", "41589047571226435502554586081158419533132651048015510993880743936", "11926276173789259176158328997313251188788406345569879830078423040"], ["75868691527157513018667563139553111184064407990148638711971053568", "2005678922058689128138812646381072941690272161858408821643280384", "892565185352724188039194588244117432236427712879906294662692864", "1013761360785272254923675352223369762204424310927493271845339136", "-55942236209509036390530407309675381550087842185741078475309056"], ["40986215550399033558373287100741685348997362019662621915677196288", "892565185352724188039194588244117432236427712879906294662692864", "478334450062809587576172019101611535116967998642027959095918592", "492331367804598943105140100202770445544888133680367624349810688", "135034334698028786576284030859927181940004628476005980995321856"], ["41589047571226435502554586081158419533132651048015510993880743936", "1013761360785272254923675352223369762204424310927493271845339136", "492331367804598943105140100202770445544888133680367624349810688", "716514685221318007445870871423545657329717308060300853433597952", "137802775570504834287416926379563891951814875992085165649166336"], ["11926276173789259176158328997313251188788406345569879830078423040", "-55942236209509036390530407309675381550087842185741078475309056", "135034334698028786576284030859927181940004628476005980995321856", "137802775570504834287416926379563891951814875992085165649166336", "356168521388209792980150329958696468895901605270302894367703040"]], [["48690566867386511630196225925011287059775868065646479525535547392", "13342834972661503564859636746879124745515341270701601929648144384", "6708298584756743594432966533521604783301441008190720725894561792"], ["13342834972661503564859636746879124745515341270701601929648144384", "3656380620758930482564550669894522712362068920377651465937747968", "1838296958167090563039319955246457673553291745215329297196122112"], ["6708298584756743594432966533521604783301441008190720725894561792", "1838296958167090563039319955246457673553291745215329297196122112", "924229738889971413802928131421676868630687328866698086183862272"]], [["16350995934581124752554940724839060602880"]], [["22467772106265826643933362620660709071081482857214645956293169250304", "1719142148918284893406086491541290296963290980097510425914612121600", "-134603273099122197077359372369605739829690559919525595561968271360", "-142561403959034048440647862010502031311293619783692607117026394112", "-29418997079432282315452076327251883879504211222728848597304999936", "4774439266147838321509634483037928599299412973168782605220315136"], ["1719142148918284893406086491541290296963290980097510425914612121600", "191767016017848100613256726780985337772445610591057322417451958272", "-15171192599698888513510087185719968231534136657440260149393489920", "-10649448561528530779508013666081629632604319373374723247191359488", "-3380041037322057991806879393716652999179785993969896713709682688", "538580713160714792259339917899293224460640567579974903764353024"], ["-134603273099122197077359372369605739829690559919525595561968271360", "-15171192599698888513510087185719968231534136657440260149393489920", "1200511714887149563234093837876261615264591469876754792908324864", "833145162760973359282551437925113292595347152749063194772766720", "267579289799325299118763780930822444648058084967841095544209408", "-42619229484126840259898220170641997810550009136639134457135104"], ["-142561403959034048440647862010502031311293619783692607117026394112", "-10649448561528530779508013666081629632604319373374723247191359488", "833145162760973359282551437925113292595347152749063194772766720", "905685455778252488894696972632004320964076100393575715883188224", "181816958288442125389554302541029677606992700650225766441680896", "-29550097091718742051297659209928922133632154922960423590297600"], ["-29418997079432282315452076327251883879504211222728848597304999936", "-3380041037322057991806879393716652999179785993969896713709682688", "267579289799325299118763780930822444648058084967841095544209408", "181816958288442125389554302541029677606992700650225766441680896", "59686120488784486980061099121909147191028242314759477850537984", "-9499625298101031177219022787221040170822301284611071361941504"], ["4774439266147838321509634483037928599299412973168782605220315136", "538580713160714792259339917899293224460640567579974903764353024", "-42619229484126840259898220170641997810550009136639134457135104", "-29550097091718742051297659209928922133632154922960423590297600", "-9499625298101031177219022787221040170822301284611071361941504", "1513022680448578902891099930485645414137023995985365303296000"]], [["2491142175190485757160030561678962095298287257903979289895755579392", "236068628400627501743955554623336094683013736680338756541834330112", "14614469102964340010561441151294300897986278561859402307507060736", "717374027233314152566693458798635062453692954697209177647874048"], ["236068628400627501743955554623336094683013736680338756541834330112", "22370620942456754337461640327515984631369806094215910500079763456", "1384914000613527541134893690531579287691940880839672861172957184", "67980665393476999648229971961713516350102164561116268979027968"], ["14614469102964340010561441151294300897986278561859402307507060736", "1384914000613527541134893690531579287691940880839672861172957184", "85736859697768020946144244126104831719770049411450458433650688", "4208527582520939071515890057666384184381830952803923312771072"], ["717374027233314152566693458798635062453692954697209177647874048", "67980665393476999648229971961713516350102164561116268979027968", "4208527582520939071515890057666384184381830952803923312771072", "206582145360528368496491352903494797502671195652648247230464"]], [["269462538907886688347952616115424677866146988373367370800888283136", "-24082608536976892438589863329281978029922342412663165870852276224"], ["-24082608536976892438589863329281978029922342412663165870852276224", "2152328989015910855796506031896469382871753278544884342489874432"]], [["168178041560863847605712898039348518191104", "-6927258468296123889379697672062958043136", "-2383355824273292167189856126474657988608", "172185894608942351587373987541513404416", "-15347919165620114836205538335818514432"], ["-6927258468296123889379697672062958043136", "4840165604027196989008093238555848998912", "196724725611191890950082718255904980992", "-61239062513217009064775749182376902656", "2738243747547694489559102371414409216"], ["-2383355824273292167189856126474657988608", "196724725611191890950082718255904980992", "159484310476765336224496302224381575168", "-5291974141561954120138847646103109632", "680200650863212223846342873621463040"], ["172185894608942351587373987541513404416", "-61239062513217009064775749182376902656", "-5291974141561954120138847646103109632", "18205567414449768780451252516169973760", "-1119338514192562849988642708100481024"], ["-15347919165620114836205538335818514432", "2738243747547694489559102371414409216", "680200650863212223846342873621463040", "-1119338514192562849988642708100481024", "2162698256070789062445676720946151424"]], [["3537224455054362380879902618692121588337903920707073542327067738112", "-83321895560565600717382429857597088421891958903462813806951923712", "18683615454678600069884964780953233109675841002100910857018933248"], ["-83321895560565600717382429857597088421891958903462813806951923712", "1962707871106557779511915390374096402930456927583877804842811392", "-440106155373895965063489903437781074396639096712385554466996224"], ["18683615454678600069884964780953233109675841002100910857018933248", "-440106155373895965063489903437781074396639096712385554466996224", "98686835086053418203357122355318568353714444273903479851843584"]], [["974212556184294966554254477538336178176"]], [["39449949580504430524175934232785229709312", "-1950481371071267108562815108929028096", "17984116995283595444670466202831683584", "-38090365235657837056172937915138048"], ["-1950481371071267108562815108929028096", "442879475329834487839848241079355703296", "-2427512038023346057208597004987400192", "-527397485486923616227285465043042304"], ["17984116995283595444670466202831683584", "-2427512038023346057208597004987400192", "23383496012979907185707667968961282048", "-636493003953532888113266570031005696"], ["-38090365235657837056172937915138048", "-527397485486923616227285465043042304", "-636493003953532888113266570031005696", "3226039862945809319274278525496983552"]], [["1259269987174337745427751093940216922112", "-3125466514352406655149265326132166656"], ["-3125466514352406655149265326132166656", "71846839052454374561623348586173431808"]], [["1231921387462762944288046783094874701824", "-500599500350903560925278147176300544", "167320926447762169127416752643244032"], ["-500599500350903560925278147176300544", "34778508913115727234048186698570924032", "-26471453691857750546897175870177280"], ["167320926447762169127416752643244032", "-26471453691857750546897175870177280", "3878023525047690149253947661320454144"]], [["70411405967262375672676014139082014720"]], [["70134462949697013723738124640172638208", "-71779390642081454502856676941496320"], ["-71779390642081454502856676941496320", "3860397400524534297847259707855601664"]], [["3889997059525766509278204110651260928"]], [["27738836429513073581320903580543090688", "0", "-25163641956931903521526596048519168", "-10220896935260326353965214433542144", "-6876928818679345503264259604217856", "-6499009227582383226726649669091328", "-6482557523549002425913408606961664", "-6487488859521870975488304554704896", "-6486983839800996619329705848340480"], ["0", "88898168392614152082055508320838857519011099838137013203896369152", "0", "0", "0", "0", "0", "0", "0"], ["-25163641956931903521526596048519168", "0", "89679846347197222620329411135391399936", "-347607805681697074709360594997215232", "-78485192083534371705277703167934464", "4183831104694975143005238409035776", "-63317455347930344008304488873984", "2099997915979494736139990859776", "-1626488457699135325035233804288"], ["-10220896935260326353965214433542144", "0", "-347607805681697074709360594997215232", "1506856494434696272254865336115920896", "-40523067774211349685467950270644224", "-2050129399661535714185312575946752", "258690083353056423777698863644672", "-6811918986980947615848526249984", "-1479954476462232672550306971648"], ["-6876928818679345503264259604217856", "0", "-78485192083534371705277703167934464", "-40523067774211349685467950270644224", "41572880181573388636769453292388352", "-2723833097863344765086017559461888", "38216506212575376376871239286784", "12282528407512522486747215429632", "-1947944691642126884621724418048"], ["-6499009227582383226726649669091328", "0", "4183831104694975143005238409035776", "-2050129399661535714185312575946752", "-2723833097863344765086017559461888", "1756496940279375263208603209695232", "-175834330074070035250131366838272", "11901286801094761584441946013696", "-619523863321700131572774076416"], ["-6482557523549002425913408606961664", "0", "-63317455347930344008304488873984", "258690083353056423777698863644672", "38216506212575376376871239286784", "-175834330074070035250131366838272", "111972006363345575760278962831360", "-13110332724554692490429439410176", "1098471990401239463692207128576"], ["-6487488859521870975488304554704896", "0", "2099997915979494736139990859776", "-6811918986980947615848526249984", "12282528407512522486747215429632", "11901286801094761584441946013696", "-13110332724554692490429439410176", "11363190394662962065086357700608", "-1425222523915999077330283659264"], ["-6486983839800996619329705848340480", "0", "-1626488457699135325035233804288", "-1479954476462232672550306971648", "-1947944691642126884621724418048", "-619523863321700131572774076416", "1098471990401239463692207128576", "-1425222523915999077330283659264", "2706763500835494377274529021952"]], [["630578321961125385735617650956817137664", "-480387499824926285789846058479648768", "-217561157257494641399495030606921728", "8889756070689576160003800245993472", "-199443987801906985652161033011200", "6455845215615061987307185766400"], ["-480387499824926285789846058479648768", "6627228512632207613707350862890795008", "-118833020992375545067346492859088896", "-4839388201622506591168238370947072", "475408807680185053074283802132480", "-9287184544001292338715116437504"], ["-217561157257494641399495030606921728", "-118833020992375545067346492859088896", "151000468380468475084442442831757312", "-7866553210577218375014652640755712", "107166958364781772946684675883008", "23182090755325467240187658502144"], ["8889756070689576160003800245993472", "-4839388201622506591168238370947072", "-7866553210577218375014652640755712", "6059026505705907925179012355194880", "-520812701875405506891097611173888", "32199405882510117007619939893248"], ["-199443987801906985652161033011200", "475408807680185053074283802132480", "107166958364781772946684675883008", "-520812701875405506891097611173888", "433085519928560943493720097947648", "-43708897134269102567096410177536"], ["6455845215615061987307185766400", "-9287184544001292338715116437504", "23182090755325467240187658502144", "32199405882510117007619939893248", "-43708897134269102567096410177536", "71852254707487720976528202268672"]], [["34464301070127460522635180072396390400", "-308099954573901689192406397067722752", "-8756278094629152024660596519600128", "627084120599776735139342741143552"], ["-308099954573901689192406397067722752", "518796904014102973731926924882608128", "-18767845477495139904506102896656384", "213462965730087823179219214532608"], ["-8756278094629152024660596519600128", "-18767845477495139904506102896656384", "19880620020170657645011441624809472", "-1357027319806141487018593275084800"], ["627084120599776735139342741143552", "213462965730087823179219214532608", "-1357027319806141487018593275084800", "2004252786471973960679414806085632"]], [["1587264106117853523852658380669714432", "-29401513115058540037780705552367616"], ["-29401513115058540037780705552367616", "58926218203872349171727441565057024"]], [["630487141596470544508583420153221349376", "-313607587836652927833207920297771008", "-49846897954655259647919098150518784", "-14916947603397787508484651568070656", "1366509986871261628738497274707968", "-63664374141293146262109459316736", "1975714825999058865234586370048"], ["-313607587836652927833207920297771008", "5749179056731258195684733523039617024", "-30166309670852386834324901291098112", "-7451858367394757184672294810681344", "276910015810260671109451149737984", "11832761613924475489693525344256", "-1745226053829271440087614226432"], ["-49846897954655259647919098150518784", "-30166309670852386834324901291098112", "116875455011709871731539277768556544", "-3452954951696716450152300704432128", "-188382925076578111286081759477760", "24695639563734573934387014926336", "-847077021414360669771377147904"], ["-14916947603397787508484651568070656", "-7451858367394757184672294810681344", "-3452954951696716450152300704432128", "4108639402990273065151624411873280", "-277359777414263101337944102797312", "4091663398967512193228909576192", "1287455162352261742279734067200"], ["1366509986871261628738497274707968", "276910015810260671109451149737984", "-188382925076578111286081759477760", "-277359777414263101337944102797312", "229736358722865553517192195080192", "-23997867834882855002654931681280", "1714325452179307561500729671680"], ["-63664374141293146262109459316736", "11832761613924475489693525344256", "24695639563734573934387014926336", "4091663398967512193228909576192", "-23997867834882855002654931681280", "20972903232274250126406879019008", "-2522976216980945007515076132864"], ["1975714825999058865234586370048", "-1745226053829271440087614226432", "-847077021414360669771377147904", "1287455162352261742279734067200", "1714325452179307561500729671680", "-2522976216980945007515076132864", "4131921049392561085508675960832"]], [["34788364667513594449849472709654740992", "-47195818334653383199379483965521920", "-18079069839226084330631030336651264", "539559059082019330622398364909568", "11160424772900717161955733798912"], ["-47195818334653383199379483965521920", "458770999442002082225008985075875840", "-9357240109400904646788955208941568", "-367018568049475239244322159198208", "39529883087236673129769728999424"], ["-18079069839226084330631030336651264", "-9357240109400904646788955208941568", "14142352285472072692091853501104128", "-747768165435768228724149812461568", "9891818332639789564180262027264"], ["539559059082019330622398364909568", "-367018568049475239244322159198208", "-747768165435768228724149812461568", "849767810343395954939552593870848", "-75844832791625321871345643945984"], ["11160424772900717161955733798912", "39529883087236673129769728999424", "9891818332639789564180262027264", "-75844832791625321871345643945984", "115549260537047071754972706111488"]], [["1907774438544200233349755748994777088", "-19979298071303072613680217159892992", "-498275829661780898314288843718656"], ["-19979298071303072613680217159892992", "43371799400793009184299263274778624", "-1573231643467496264502685802168320"], ["-498275829661780898314288843718656", "-1573231643467496264502685802168320", "3359386364112359502522075882455040"]], [["87707142852567273081383862755393536"]], [["35043039804105356831924137721992314880", "-14913802384614225633887468799393792", "-1783071868002041506637986377236480", "-873217963572248596113968039198720", "76764587487148524546800448700416", "-3622158153287140026041975701504"], ["-14913802384614225633887468799393792", "385127423594659731217478324490076160", "-1524725238188712221299913254764544", "-525561949412989502122481443405824", "18522370260633740097446087753728", "856921509786424599970576334848"], ["-1783071868002041506637986377236480", "-1524725238188712221299913254764544", "9968942188286442913732672878542848", "-290647580713396053619146590519296", "-16915275804139929904725446623232", "2146414157670499860642780938240"], ["-873217963572248596113968039198720", "-525561949412989502122481443405824", "-290647580713396053619146590519296", "470364550517757056405995117346816", "-32141432851875149937498747043840", "429309937032267928354024325120"], ["76764587487148524546800448700416", "18522370260633740097446087753728", "-16915275804139929904725446623232", "-32141432851875149937498747043840", "38707989142385798171837046194176", "-4237386882068273406992250306560"], ["-3622158153287140026041975701504", "856921509786424599970576334848", "2146414157670499860642780938240", "429309937032267928354024325120", "-4237386882068273406992250306560", "6654840802264178901577617113088"]], [["1934575498084965040779841712041230336", "-1672550157733911533171436383371264", "-1003133056925710026121509395759104", "27712369465780337643070964105216"], ["-1672550157733911533171436383371264", "34640069392841478937241613068402688", "-683940464311211389069040568762368", "-29613018649756724653746328436736"], ["-1003133056925710026121509395759104", "-683940464311211389069040568762368", "1614362275720860626576165998428160", "-85718414632343431258047638405120"], ["27712369465780337643070964105216", "-29613018649756724653746328436736", "-85718414632343431258047638405120", "191393616273734554608862098358272"]], [["106917150647169492378914372500586496", "-1067188043764032851276027937161216"], ["-1067188043764032851276027937161216", "4931915748955881113776935195901952"]], [["1947612240770116757687991030184411136", "-729625301706777692064367041839104", "-50772016851770299437256988950528", "-52944509440122396204230380617728", "4479410927637604965885002383360"], ["-729625301706777692064367041839104", "26839355298993750767395723215372288", "-70817725164580910308557099892736", "-38498333942858849178585122471936", "1289732253675866342165879717888"], ["-50772016851770299437256988950528", "-70817725164580910308557099892736", "947036385042963772899775867781120", "-26764356939699790633160262287360", "-1716693977741392554572988284928"], ["-52944509440122396204230380617728", "-38498333942858849178585122471936", "-26764356939699790633160262287360", "67561272682784020972540314779648", "-4666747035269980645256712945664"], ["4479410927637604965885002383360", "1289732253675866342165879717888", "-1716693977741392554572988284928", "-4666747035269980645256712945664", "10892257481063006666429239918592"]], [["107560647100268333448891904116654080", "-35745377945623097785242005536768", "-57307572364628060821455456174080"], ["-35745377945623097785242005536768", "2942269440524820439651888320741376", "-56107958130856186427529872015360"], ["-57307572364628060821455456174080", "-56107958130856186427529872015360", "277111817195382803601115590950912"]], [["5999164547898525157773757047111680"]], [["108239897247664626473140599188881408", "-37720595751994567586057140830208", "108985493774759805157319376896", "-3189699017916546826150703267840"], ["-37720595751994567586057140830208", "1992643899181491910486124656590848", "-2391481425328601134878100029440", "-3006420107098226425167731490816"], ["108985493774759805157319376896", "-2391481425328601134878100029440", "108066880615115619130125961920512", "-2950085255361138058873173704704"], ["-3189699017916546826150703267840", "-3006420107098226425167731490816", "-2950085255361138058873173704704", "15559004642287355846974771298304"]], [["5977605529377233170438516824342528", "1197327526972240908493401358336"], ["1197327526972240908493401358336", "333219898858623815415694608039936"]], [["6015436066788878483344015572860928", "-2101649913111998126907226849280", "183269466085354661692544385024"], ["-2101649913111998126907226849280", "166194618661907435960630207578112", "56333134566576032819816955904"], ["183269466085354661692544385024", "56333134566576032819816955904", "18509089520744618991814386384896"]], [["332022671383581696838983709884416"]], [["334307612141780667805858002894848", "-126939179400915704448144113664"], ["-126939179400915704448144113664", "18452757390861512189511588642816"]], [["18579697530699075620675178725376"]], [["7517825619251977470486673326625047827289537338396360116436729856", "24621072290004121996750358329806096856759160525243372305289052160", "-4066373952930188078476445832087297718203683991558163463424442368", "614962812357507171609201032515632469607797982461833246435966976", "-85440094211199106525932975552428980581910511954759195362852864", "6572517175547324293090634132817278156735568160597941667495936", "-1386647151443796250646573702648229370443585244760024366972928", "1016075908429116740801770164632352927016479018177044137639936", "672969102750101819670056734561782226689987367927885443629056"], ["24621072290004121996750358329806096856759160525243372305289052160", "113691889591096268945388162698669742474696499197669905515931500544", "-18848426448108692301886109398325497904390508311352792784543154176", "2844666620859691325315356397881357212055996718024644347996143616", "-394653238551416854615605447120728645946199041188135865499516928", "30577758171548772906204684748859471415787037172425936676585472", "-6726097727141128858098859541481713550763160512858241833631744", "6131746879738828659088464437371850349280600918145847456169984", "6041813990535786457994784206888749258895954666283653289476096"], ["-4066373952930188078476445832087297718203683991558163463424442368", "-18848426448108692301886109398325497904390508311352792784543154176", "3124898096045074487968735174307150837309325064172414749749805056", "-471611074591405004335844988708976787052053794015130198327951360", "65427827137592380651538132459507033433389189292565545030254592", "-5069686819501651981690254560192177050600157013188756709048320", "1115581018635291367345317028619443426903172078493804938657792", "-1018754185679126435673564558577605249113165028279738488061952", "-1006129731088280517164792617250495668914555428423460473274368"], ["614962812357507171609201032515632469607797982461833246435966976", "2844666620859691325315356397881357212055996718024644347996143616", "-471611074591405004335844988708976787052053794015130198327951360", "71176480175382313703342362726849083285214750974842530296758272", "-9874568426398986729993573952388349867190652491354415850061824", "765105543413921951603668755463634927430058732643320267276288", "-168327087611654975963873269462325081978917370166776929714176", "153575106669535879431233782141686541106341847015103248990208", "151484380419173264605951227714857332107270624806946237054976"], ["-85440094211199106525932975552428980581910511954759195362852864", "-394653238551416854615605447120728645946199041188135865499516928", "65427827137592380651538132459507033433389189292565545030254592", "-9874568426398986729993573952388349867190652491354415850061824", "1369941286432417274780270799136820245531010163545227053236224", "-106143699137655648496761580437826894205516626240021444165632", "23348810127395831606298738195400183967303734344049062051840", "-21288529721949343533188848892191700525120852275664999415808", "-20980178762125464938191708806233919380547943071813088575488"], ["6572517175547324293090634132817278156735568160597941667495936", "30577758171548772906204684748859471415787037172425936676585472", "-5069686819501651981690254560192177050600157013188756709048320", "765105543413921951603668755463634927430058732643320267276288", "-106143699137655648496761580437826894205516626240021444165632", "8225091308160312873301673263706240968400241799203351691264", "-1810583795728700330293888916295095260035735673261187399680", "1656196258881038780985843430604335308154082427358351982592", "1639321019029965377100049484977485904474261799712180928512"], ["-1386647151443796250646573702648229370443585244760024366972928", "-6726097727141128858098859541481713550763160512858241833631744", "1115581018635291367345317028619443426903172078493804938657792", "-168327087611654975963873269462325081978917370166776929714176", "23348810127395831606298738195400183967303734344049062051840", "-1810583795728700330293888916295095260035735673261187399680", "400159701627551494012990825776982008916203861013600141312", "-372737533557185031408208159741875203993686597859671015424", "-377774019524249018609894830267359880075486379922604163072"], ["1016075908429116740801770164632352927016479018177044137639936", "6131746879738828659088464437371850349280600918145847456169984", "-1018754185679126435673564558577605249113165028279738488061952", "153575106669535879431233782141686541106341847015103248990208", "-21288529721949343533188848892191700525120852275664999415808", "1656196258881038780985843430604335308154082427358351982592", "-372737533557185031408208159741875203993686597859671015424", "375182993402323655894663799749590015189177439761106731008", "416497837658565923481335549675114210417116790816807845888"], ["672969102750101819670056734561782226689987367927885443629056", "6041813990535786457994784206888749258895954666283653289476096", "-1006129731088280517164792617250495668914555428423460473274368", "151484380419173264605951227714857332107270624806946237054976", "-20980178762125464938191708806233919380547943071813088575488", "1639321019029965377100049484977485904474261799712180928512", "-377774019524249018609894830267359880075486379922604163072", "416497837658565923481335549675114210417116790816807845888", "505798738546864482361266475501289924887188163040989151232"]], [["46218875544079704231131793997655179264", "-1674101774680105036178679898629472256", "56355531738253351756087667892158464", "-3621931619931357358368702559420416", "1246012046654353710815670758801408", "-779695957826446925156659893370880"], ["-1674101774680105036178679898629472256", "160225258712169861300785399671554048", "-10215907635840865614304142254145536", "335307358261155365780694599991296", "72436528480844755435928726536192", "-39505781148739266760442390773760"], ["56355531738253351756087667892158464", "-10215907635840865614304142254145536", "1332384887018065510339348552220672", "-125897613434845757204797524541440", "1806416174199452662379822710784", "13755745362407856007757130891264"], ["-3621931619931357358368702559420416", "335307358261155365780694599991296", "-125897613434845757204797524541440", "63367740504060418919954907136000", "-21017182415048754160907883380736", "10994434511889313292275136069632"], ["1246012046654353710815670758801408", "72436528480844755435928726536192", "1806416174199452662379822710784", "-21017182415048754160907883380736", "24635012750850301817724122169344", "-19940414467643070133983210635264"], ["-779695957826446925156659893370880", "-39505781148739266760442390773760", "13755745362407856007757130891264", "10994434511889313292275136069632", "-19940414467643070133983210635264", "79233231396488951911328667140096"]], [["579217404229581659602367000537464832", "-23407313791168871930818925334364160", "305612965492217765233698139013120", "218681029577931329311706456260608"], ["-23407313791168871930818925334364160", "3254102515401305431121992574042112", "-303953137542717820705982990254080", "19586274151174433409933487636480"], ["305612965492217765233698139013120", "-303953137542717820705982990254080", "186584267731620547519309458440192", "-56809336255433009181397331476480"], ["218681029577931329311706456260608", "19586274151174433409933487636480", "-56809336255433009181397331476480", "108182847915228809976597696217088"]], [["7688752893241055394550377483337728", "-503332786916967825600780747931648"], ["-503332786916967825600780747931648", "479959787923038208798283291164672"]], [["2039516738701712589489367431170071153827995221908694402859008", "669107139735358184740767063584183860315911591811702815981568", "26592249764401689524578719975615156892159643400635636776960", "136047542559969109222111512134204172752106586515374604288", "-10760384520255666857301611220818128486173009723017524150272", "24120188116170867243848227964133631093078000398632027684864", "53633850160161577989296410993325767822249384008813427818496"], ["669107139735358184740767063584183860315911591811702815981568", "219514925251275754509374535331731622345458551468849169956864", "8724156973731694011885027242687881415032941253692300984320", "44633309618371754331527457398985703077305049763975004160", "-3530174561540531811230987212312259379613223279818910466048", "7913144214037390973332037874969025213649770365928702214144", "17595733044341089649873442702634909961809199667122154766336"], ["26592249764401689524578719975615156892159643400635636776960", "8724156973731694011885027242687881415032941253692300984320", "346723188936643914555543151693925025002916824152019042304", "1773856601878513175390347597561798326232126100021968896", "-140299330372639745175061144145303176193264589977577062400", "314491200085893456179234350599143175888899507958293987328", "699305238452424483383738221538726657199129255447921426432"], ["136047542559969109222111512134204172752106586515374604288", "44633309618371754331527457398985703077305049763975004160", "1773856601878513175390347597561798326232126100021968896", "9075156621851884243747004190185350122583775697174528", "-717779777533475930623149077861143154161996066478620672", "1608955816355841371843489118735731778037711720499118080", "3577687485401298999714456943938629228861227883351244800"], ["-10760384520255666857301611220818128486173009723017524150272", "-3530174561540531811230987212312259379613223279818910466048", "-140299330372639745175061144145303176193264589977577062400", "-717779777533475930623149077861143154161996066478620672", "56771230569778579858673602310558561173846866948255645696", "-127256861346534314421073375448308237415618114423558766592", "-282969411367758710697650729351457638982697027701233942528"], ["24120188116170867243848227964133631093078000398632027684864", "7913144214037390973332037874969025213649770365928702214144", "314491200085893456179234350599143175888899507958293987328", "1608955816355841371843489118735731778037711720499118080", "-127256861346534314421073375448308237415618114423558766592", "285255552807972550680762467530923437518964028996365320192", "634296610912405437127416387131044362852543107586580283392"], ["53633850160161577989296410993325767822249384008813427818496", "17595733044341089649873442702634909961809199667122154766336", "699305238452424483383738221538726657199129255447921426432", "3577687485401298999714456943938629228861227883351244800", "-282969411367758710697650729351457638982697027701233942528", "634296610912405437127416387131044362852543107586580283392", "1410427199942376546544807295033535804593683693368082694144"]], [["5957218622316420100764757300210565120", "-190537585712450719284788601305432064", "6683165804548649593264829716496384", "-2834270064386579476955453768859648", "4130189373582526586042680791269376"], ["-190537585712450719284788601305432064", "26988168316830419166914726697369600", "-1737178911344324382960275754582016", "-212525152708085606032260764532736", "433889443615304573707995622408192"], ["6683165804548649593264829716496384", "-1737178911344324382960275754582016", "452621170719228567170007722622976", "-75370533586615312324047457484800", "-7894752039665774511428376461312"], ["-2834270064386579476955453768859648", "-212525152708085606032260764532736", "-75370533586615312324047457484800", "126017814851248787320994665594880", "-167286598403661577174001666490368"], ["4130189373582526586042680791269376", "433889443615304573707995622408192", "-7894752039665774511428376461312", "-167286598403661577174001666490368", "548735330031331614204924805513216"]], [["91189744217033882539228645535252480", "-3179452622665767592632294695763968", "-445432516681935348585357474004992"], ["-3179452622665767592632294695763968", "1315810331332234455093292851789824", "-242058991967929101426109316071424"], ["-445432516681935348585357474004992", "-242058991967929101426109316071424", "382508531270540944851080742699008"]], [["2639574421070016925476009409511424"]], [["24050692935664265453800826216756736314580408819106447360", "-129327131076964212193488029656873590262599251454320443392", "19059692718274804890296620179163716007875931732342472704", "5375939237928354589014166107350119386980520875396169728", "6426257511684888420777448365283749917859769144414568448", "-244237601353803650538999707158594667090196564918960914432"], ["-129327131076964212193488029656873590262599251454320443392", "695427232693008237513458268700916566599675364759557898240", "-102489162580749817933291762988181826066637653779134021632", "-28907890527111455073038763764037557312187734674993315840", "-34555738155701635713046006728927373211089162251540627456", "1313332150915605022365647502096986461434775858937145065472"], ["19059692718274804890296620179163716007875931732342472704", "-102489162580749817933291762988181826066637653779134021632", "15104424953027835650232273566552336353615499495238270976", "4260324233531314579261338621730307802898596619217797120", "5092680440803122464197450094896134443379592111377612800", "-193553410062005152285518938079644723503441510265312509952"], ["5375939237928354589014166107350119386980520875396169728", "-28907890527111455073038763764037557312187734674993315840", "4260324233531314579261338621730307802898596619217797120", "1201658628597824123649101621922804702607814296684462080", "1436431374451974873583740434185712461682347805413212160", "-54593292093816839774460702461189965238700761405294903296"], ["6426257511684888420777448365283749917859769144414568448", "-34555738155701635713046006728927373211089162251540627456", "5092680440803122464197450094896134443379592111377612800", "1436431374451974873583740434185712461682347805413212160", "1717072589839950982561788108939234462270589004146540544", "-65259397079921615213522221408803861123708410195597066240"], ["-244237601353803650538999707158594667090196564918960914432", "1313332150915605022365647502096986461434775858937145065472", "-193553410062005152285518938079644723503441510265312509952", "-54593292093816839774460702461189965238700761405294903296", "-65259397079921615213522221408803861123708410195597066240", "2480261424260371684421012056354335399632870231431295533056"]], [["787958169073040756740565307972648960", "-16097480494498881933223344342040576", "1903156128310587133832778536189952", "-3776031029498730973053833088860160"], ["-16097480494498881933223344342040576", "7934476859585793472420352050069504", "-169897588860607786423987812171776", "-884544982138764327334871616716800"], ["1903156128310587133832778536189952", "-169897588860607786423987812171776", "425611034943327853223036518924288", "-309043495198788453247838775672832"], ["-3776031029498730973053833088860160", "-884544982138764327334871616716800", "-309043495198788453247838775672832", "1138450961083443587211280781410304"]], [["23740138696724006746214656102105088", "106245157697486613083495275167744"], ["106245157697486613083495275167744", "1790704442830395891338426059849728"]], [["1843501900652009515742127323950874624", "-92762760272117725085240334235992064", "4434134703277838425666138941685760", "-350462307264746003359310257586176", "257267655056842491497243637448704"], ["-92762760272117725085240334235992064", "171364502477882892689415054181793792", "-6809576471556451031852865283948544", "-413237837539409760170601403645952", "-2133731860965487643865633160953856"], ["4434134703277838425666138941685760", "-6809576471556451031852865283948544", "1159678896704230872565734971539456", "-135455965369377186785793859911680", "26292112841879699384925337681920"], ["-350462307264746003359310257586176", "-413237837539409760170601403645952", "-135455965369377186785793859911680", "231093278979599008206085196611584", "10337373726291667325578140188672"], ["257267655056842491497243637448704", "-2133731860965487643865633160953856", "26292112841879699384925337681920", "10337373726291667325578140188672", "621345056820209192373003044782080"]], [["442685811133569575455956710323126272", "7747813115559634184660810939236352", "3649798482296645549988168498937856"], ["7747813115559634184660810939236352", "4949905211020365925012199681556480", "379361094641727489973632297336832"], ["3649798482296645549988168498937856", "379361094641727489973632297336832", "2656359683325856310336430108835840"]], [["13907166203365408074267814063505408"]], [["269194856469994040171379424583733577074679065974208097205354496", "-3704703794826060202639287688211692674409745067299343356133376", "-315825982433261068420774784593661271521061253982858074128384", "-40717344329292883597434391429655062515663387440224250363904"], ["-3704703794826060202639287688211692674409745067299343356133376", "4537856195577364020527954153845327437477931809606931675348992", "-10033895579906041076651727274097388193868948913329077747712", "14818544868955303884142263397836600987133958952837946802176"], ["-315825982433261068420774784593661271521061253982858074128384", "-10033895579906041076651727274097388193868948913329077747712", "416623511713461761968359031706727863318291989180356493312", "2073345941140944042290650712320517485783912071928217600"], ["-40717344329292883597434391429655062515663387440224250363904", "14818544868955303884142263397836600987133958952837946802176", "2073345941140944042290650712320517485783912071928217600", "51467790954871759370786700698106132357032850248708390912"]], [["8623273694207881402550143530300740679970901171609003196678144", "1115761792815019347133756227478252871938870498312958072848384"], ["1115761792815019347133756227478252871938870498312958072848384", "144367953801812236262519981617212916353317054528798666522624"]], [["154191569952189628380934784921650936573791980951903902080434176", "291965304965653811226566721376714721384345314405744986030080", "-472384276734877080869006486723379323072604808160898157903872"], ["291965304965653811226566721376714721384345314405744986030080", "552843059644044523109437452395484565564855697421916700672", "-894470556727862367771230792197885238581002161167485894656"], ["-472384276734877080869006486723379323072604808160898157903872", "-894470556727862367771230792197885238581002161167485894656", "1447205609071393268189317713997773204912577782319499182080"]], [["744102400162300048745535403410325504"]], [["50261463754045086424809557035319296", "-2028567893462513090260431399813120"], ["-2028567893462513090260431399813120", "2404991746463726733191356239314944"]], [["2422810801248024398195851146559488"]]], "claim": {"K_lower_bound": 4282, "sdp_bound_num": "7517825619251977470486674719150101992030926748331684469449687040", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 250-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.1421763594946521, "theta": 1.0, "seconds_model": 0.00465846061706543, "seconds_solve": 24.288882732391357, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q19_n8_R2.json <==
{"problem": {"q": 19, "n": 8, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["2635987578449360274567806603173309048634929083257454592", "281128150110217716422493194342040482629023308972032", "460606174954116132917237522006609213089038576325230592", "280403943154942932712273724040673860473407976505344", "1101434644018074426760277608868261224526538446552956928", "280024229850060894750271833905553557902943464718336", "1713997820777134881732374674358433867642333967461384192", "279957404761419805550252935667889306313295560441856", "2449130158933585571822974965556088447528640854821437440", "279925527470211943831819170643059691594494781685760", "2601277693459262392805818399591331704781773821498621952", "279920609705906500072970119149642221311370058530816", "2565159091492692179348310694482273275700867233994506240", "279921458464673298123752710448797467046372385488896", "2567762713252546128753849325723961594039771141213519872", "279921396507235839992049645896430602390142451712000", "281098170982298568142716394043770784085467004403712", "754772391127423137535823091220996161718511362478440448", "81277015098823971046977656935012618986942612404961280", "281202898740547403781329644610057475928971783700480", "1545190250982353826254786948257830371586049311323979776", "236971846883520788293953250597919299941617892704911360", "280284176972646296207231874917493623084071572733952", "1739995344425818892157916345571604513610720411694137344", "906901612293180229719616728322005157641308628423016448", "279998105465245815911313844627195565687054624882688", "2454410039945798918318511619653439860022915327753977856", "1564761676367310476077525718765967380446755572699627520", "279943611126965109976327925013245119776344630099968", "2601444530680541943691858480889737202657174425165627392", "2362496091367915019279502837470853468346778183108919296", "279923654216718182980705183588417194970414057521152", "2565155281781285087241146604614513093607531452162899968", "2601316513952055597974114578153024042285802947098968064", "279921033882568111534055522705201253574799796469760", "2567763057596289692345151334507624867601914202333118464", "2565158447294188826028392108392262251698309037325025280", "279921427487740652734598598514412675407307325046784", "280233345062186654326897106370674222275889662525440", "2742996440834756063309767983181433951684545177102319616", "67042081783833708247172107196794136997387533314686976", "281126980454612545738691857680267656622075077984256", "1826505105437571440524205841547946456074378571809816576", "215138152795230731008070095399730531505434609431085056", "280276346736780408583564581497004946395179996151808", "2459888176028645230707952444904377660656411811998859264", "857552856788101466499172227309643707142175119101657088", "279984920040283529418710989388425230424723832176640", "2601716715743286809818224132788221410471886328183128064", "1526983369177554613001145769408347908521901747416858624", "279941803313489169251543452790105062408950984474624", "2565165220477486670459532930153004406812816281591349248", "2362398940915214553814610641568767186326826926884257792", "279924080216097930208903769229492473008094854512640", "2567759212189143806897262210511967245709054925487472640", "2601315822772237735258338860998591797043453908098220032", "279921002906061679351532308330269206281766865731584", "279953055732512090427433763785049718486169452281856", "1968827550570551077996376539564588754751314267415248896", "64154802806617760436846566639306525134118532738449408", "281138310335694713011928614193061545093336450203648", "2476715331419144185745672466724674380357805151640092672", "211144726609080386276636816074844605698083645057662976", "280265056261783936621581532340856719788905894772736", "2602095588267884318820212011748948093670932072942796800", "845472001451936616092622683066295184994559781895143424", "279983178433119038096560530212652578460894930927616", "2565292604366711109368298651177943446058981748765622272", "1526894155206604133344522039290538117905814170766409728", "279942231002630673293565513953627026939144516403200", "2567787768350674331161456174950295253358428674045509632", "2362414112269980635663066050089441561311201325351960576", "279924049017905867296581797089312314483899872837632", "279911685129818518347818888823164258873989195104256", "2525086049674970192163107789022173606021918320595304448", "63665669793149740823215246373095201309125631224578048", "281129466937133623750548576377935569350186583982080", "2604175914172021522028823104158682919057399161167020032", "210295860568237858188011753904655804247161082799456256", "280263503999913300256604744867880224480109340393472", "2565631955022146208818342553723350006838678535981236224", "845441502816039542946170086445241314584668558516551680", "279983606593896374298071992410148022876155290845184", "2567956375841851431388484166638792424171247953910956032", "1526914975631850545311035769055979996822770147978641408", "279942199313581910289717426047412775165287332839424", "279893536787464870232767237111766470153811133464576", "2609641586189846827762609041626193285975226435592257536", "63560265458740596571055845160350336471244351909920768", "281128452801193429219061527104262589064831104450560", "2568116423873499133057914657662417193208944656778264576", "210297072545104502408537025987992767456276641709293568", "280263927514437466194692899961427682418931542261760", "2568335273766016559847131142866613512158073879315611648", "845452095009905042636834202798371962729606486712909824", "279983574433874136663852531148948354555797754085376", "279890491000360873356292231812750654944775153647616", "2576040479951830217911146502519309259347110843419459584", "63561966067392644946579679723324076603596221475454976", "281128847831342970248317448808236342162400726745088", "2570903574101663531452979849933921408167548647184007168", "210298253781897122453476183271061486703427209255714816", "280263894355986199823987381271040804533558830956544", "279890915535173347609652062004411203763344546725888", "2578802299700140271567893795958998815374991807888752640", "63562048118483757005677369856141001251611651323461632", "281128814973778154993478221165641444849201675501568", "279890884557330744585065517757837116056377619382272", "280337429282114882346561474081205872070932427702272", "280003786000488913469368414534266303785633461567488", "279956721547842806287329815415312140013204964114432", "279925458644604365044874201614395609389408842678272", "279920607774109848630279934906934282060473781190656", "279921458510039925810763565308504349571590001786880", "279921396503143661633818570580332200083106589310976", "560212240072099800761641890511468173623461600382943232", "78346963876871510196942953773341253615133461296709632", "281239288658770914860858470612728899330046662017024", "1824403002567701417961238482429954107430956624617930752", "242667464392014931139793808804490749369508315755708416", "280276396291528092189226022817434800772913347690496", "1832477637214059226687744413509632335721067898619297792", "931401779930472025233108598085005212163340916127432704", "279995831527990717651599912241048631030506001006592", "2467356990411569370014606069174831575152441308177498112", "1570013861976777130688670727570142644529599199938871296", "279943443582826667153169542485647650013780522303488", "2601260135207358832343109298571368116024522513961713664", "2362344013456359788722171652048504212501506569074114560", "279923656351881506887729957410110222794231218438144", "2565153297717806374196386808646057702595622144984481792", "2601314473555255926238388812611844347063870724962779136", "279921033906194625400626539448341667881421033701376", "2567763203412813761641523369298771587016314618491437056", "2565158592815045034601421651899333274304972230173392896", "279921427486007770246757459381277586064266321985536", "1898281964311826726283524828383451967151173366645260288", "66320773293152220638869759606619942346664533829877760", "281139802249775413453504566313668954073083225833472", "1882836923543519679169769446822364616829042802286395392", "215898983804551266290777305758586502448182013974282240", "280275059995975162934977729905225544394661703974912", "2480668343254899234460799052005162634965633595384791040", "860064493866526919628410709872235580087493740667600896", "279984653087879359296517907250786949816361074819072", "2601239127105977124042539686721904716035932301155106816", "1526818842806538740385184477597585940960284726196699136", "279941808843795916175117921703300028115893094449152", "2565164593156005895871902731329275819716046568602730496", "2362398408848660395142287710069741351524585924764631040", "279924080223568265576010049763808916094337584988160", "2567759262948983833572692542927716616523957699312877568", "2601315874867450746841726833560601578487007844170203136", "279921002905458449792492772525057828384355928506368", "1887637295384887264072443418453775497533898749995122688", "64065012848081274860084454092331832073521915190312960", "281140037049682264132647648484420381277104277291008", "2486263373519774838930089592866868832016389740198625280", "211213876864409356883206629801428667053004373431943168", "280264934466964042919399693963955273832786464604160", "2601326372970797791887719917301948212050966125863763968", "845390777043395757413876415372922927425073677867155456", "279983187341396075761604418777270368620869224235008", "2565290952742646696051327818967994073777918274841870336", "1526893570072566148515764608196857861777595876725751808", "279942231022299321027671435521990141727260022931456", "2567787589817985124110142061039982564246404940659949568", "2362413961153596185802558581483851218506110921483485184", "279924049020027547614268580670609848987607040524288", "2517180944474681783082601239434683758227094066276859904", "63660629065024618028331049477196219623914347918524416", "281129565231793889202186938910345283881760746110976", "2603955079912578326281324757488719305388125755059208192", "210294420373839438104516982010711864980367562197958656", "280263506557885040558094330644458299154214269485056", "2565602741519226285722595697067418128753114454803087360", "845438330580942270271522885725117271103899174038405120", "279983606941804903494493645279559483167194700840960", "2567954817071142649808786755644273951525331095200464896", "1526914424523782652997712245753284912072182955966988288", "279942199332106302044060849536270322422108360015872", "2610868379650084150947351791126867094294691337253945344", "63560992873291346771659151692204903318920057898139648", "281128438570856199018855982457940269509446985580544", "2568135428519029392490796741513666701718229905995464704", "210297199981611948502856295078281786992054150044319744", "280263927288097341731336257315740737977298125324288", "2568339301829005537866568541408024934812303718151618560", "845452531495959462120407261483453331253648160987283456", "279983574386004817951169823862952792948142489206784", "2575890128197122789814786105552670082361793085295296512", "63561874524948910476306699921967044443732128579977216", "281128849622110912493115527641958123724853422850048", "2570901550309994659661812197342137564848662406976503808", "210298240240425166671757180324158855009678469999099904", "280263894380036963686704722114759865241958032080896", "2578901906608748547297457303651775070179120915316473856", "63562108629266168989430997818220518151839628778274816", "281128813790062717379815627454941484795714420604928", "279981630947545502757755085987318158176373358723072", "279954588136381046180354872445055341162501580521472", "279925387546991516642165965096567472558375989936128", "279920604623029694397545982758607996125933169803264", "279921458391688690065543082218092211050932040892416", "279921396548842512446941340907694913745523411255296", "243930211633577835898659381294886301937128744482242560", "280274720539565561787198635101308535236089532645376", "944238286472933544528522425260922215731104036723621888", "279994687255298709574172807451289170131320796348416", "1575393015052980882962755289009563779697859470592835584", "279943273146628703503813411010124529155742898323456", "2362326687155993412822832437908608364306038213272666112", "279923656595159008000847992157865883804533514043392", "2601326089704325462970512975763178264273113380340891648", "279921033771687407621501945921011119705434148044800", "2565154660341173538429738601918271510224838408481538048", "279921427532836282268975553727358461748778547281920", "2257759150464792303294094322400111274670985304959090688", "220089827255790614652627830180277909840311505110695936", "280268131977399549549615860953726898415426760343552", "2504538909250679058305572909646839021020189703217872896", "862915943740768997903871339915363001692597931793711104", "279984351902271249290831939610792833144338222415872", "2601579146307900005643620385287347706050736509675372544", "1526935979905165470494163340820384088011815429020319744", "279941804906286132903802360726346189478570129096704", "2565155123723633283103451359558388407004603897574588416", "2362390377289125765521205169891186165797618641105059840", "279924080336333595914034001849688185954405321801728", "2567754547522570748249257535255106875546883220440088576", "2601311035389284415750846865914119137526187029270888448", "279921002961496643906846680767948558362530130427904", "2516263827538821688391124688185680453360901341348626432", "211428022642627176023617422721363359222786183307198464", "280264557796588409253791387402493975954732611534848", "2601032200246336585040157935879691996238936832183631872", "845359705639332131121173748565537046522293339767701504", "279983190749601331519267302592328770233729751711744", "2565249666724182846333323296214484416759468370352406528", "1526878943246223479860303018336837097422427451029454848", "279942231513969165666930317250668660737820923527168", "2567784052253381014269190968328354155217050307370418176", "2362410966833413766118517447959545264418686219459756032", "279924049062067983478825168589335983143113541550080", "2610963582147263883181574505436587646973487910404227072", "210340017825343835043250863738372704771311733837922304", "280263425587931292399305376569889552585464039342080", "2565769438494843248202537861557218715803050960723378176", "845456431217478884349199787998519059631910057706258432", "279983604956688917069401465196803419881489238589440", "2567957559557143067325060719473357881535751774162386944", "1526915394137767534293426410881481498642646172361031680", "279942199299514682667515795170446600704477267755008", "2567916412215815510067775540740211564692445589120483328", "210295731252894737273088800016556945678756722212077568", "280263929896724731442660018446247635248287653560320", "2568326366790860128082405877894562999921710980185194496", "845451129835430806989434599615259034179052652860538880", "279983574539724760462487554810446691088845487734784", "2570947421134923491513433432833577481958864329799368704", "210298547163697815237163510181955759000558566715162624", "280263893834916841771774715931578893455832612077568", "279951486326357798561857771428136074756191051317248", "279925171123953927337428231012300161134859279925248", "279920600237928837689681948418514380099584006291456", "279921456874866636691299089868854132234716113272832", "279921396209484115193121558900241139856392631353344", "945444046997210825371714021616706887747976492222513152", "279994581368201859376353008875743369492739280338944", "1577647698347989023233347841584953968277078412437225472", "279943202053673833256291521112368625159202905522176", "2362398642469650030606191576102240086732479369903603712", "279923655584862309618117892624128399705024562724864", "2601456037111344897704941933172101742805974978628943872", "279921032267065452384081750518055106632817286578176", "2565182929772373147683383402215743577629374475824791552", "279921427196202681858013369955654327602734455324672", "864303532101908726440790287589301008748356506071597056", "279984206056728724353037823282433738013792219955200", "1526747550017829989930163966516445111846406867411533824", "279941811240566097430691101722545445194124381650944", "2362470564328538503403943533463471998776523420803792896", "279924079210519643768463008090536224150179784163328", "2601341316323830975133112501867582327538110975434555392", "279921002610865391495489885401355344241494199369728", "2601032200246336585040157935879691996238936832183631872", "845359705639332131121173748565537046522293339767701504", "279983190749601331519267302592328770233729751711744", "2565127566990197396795418278592149643883137794966552576", "1526835684590709147041128650358628625064759723019993088", "279942232968131704831693352195456897279081580593152", "2567812245726202399467250592232090989366061776974643200", "2362434830770697441265472160709669562596204699134722048", "279924048727019825656946035486761040630882141995008", "2565921492065937033764286877158444818697787846227394560", "845472940438303830906960230765595513805677120679051264", "279983603146179319527796833221705251384594018598912", "2567984774756082493347725333705005864163692431976431616", "1526925016105825045459570454328861279996773727714934784", "279942198976093867956815710682096866234937374670848", "2568309176834750798493685381352411748198607072746536960", "845449267090823478718670169455690965528588471997825024", "279983574744012527765203604257586722921006522957824", "279924565067297339232933249521176148055939597991936", "279920576182810546944198906424378980861313202257920", "279921452834788166453133385247443713180559145435136", "279921394205924417782093623595205165942391995105280", "1590040284716457922435444707692609281663480662650257408", "279942814900298757118460095458613121400397830815744", "2364566439143611147795045437703963239018865978297548800", "279923625176502537625876108018747485736692921401344", "2601776679507305107775944617264262434030858692299063296", "279921028555086596705324477768842586861456718823424", "2565349817929424238531441466790494398199272784873390080", "279921425209042542841092319680449270874004508377088", "1530163947053905186203947799809213191148485408572047360", "279941696636903306344298526918680866586609974247424", "2362911402573987634416553099684656620077466091664703488", "279924073022582007213394112681427876502880496123904", "2601519388402198449680685100405224724024799073390297088", "279921000549085076989573014887046134751808150568960", "1527116934105156125380622989073921809435656775276691456", "279942223515254486150406897058160435888243846676480", "2362580864437206647235102391158902469305818218777018368", "279924046676863918069040736150782281248081553915904", "2568146687810866772759764897627588531277715167592316928", "1526982258962322063003025304149852437181255839935102976", "279942197052088265485272203052594499222439704133632", "279920513165199712308701211550652616022406457196544", "279921423288916097234525737910640950484179844333568", "279921389704447309382203509566835471791884878217216", "2370265659723657982653817111945663859413875047071219712", "279923545497130188223013935523193153458066635620352", "2604381325933636405566488962989111050558996388681613312", "279920998435764573237480977758996992354950576078848", "2565733522962293077198958006116477986521305519222685696", "279921420641194727400863718842973645389724267839488", "2364732183176048626760900353117000731325053095869677568", "279924047489180430710098111120379336059903795003392", "2601897899568399210234239812383609203034060302544011264", "279920996167489038611152488427938928940999939981312", "2362855443687746796077445544618261392709182958929444864", "279924042822752282593587900539388557160364711608320", "279921329435025906333022913411134628724291990978560", "279921359226870957023740738754975615275803137277952", "2612356805252734887822777403099198985936008098424553472", "279920906583357698497587859084206515791508025638912", "2568290572294089074582700723691899056624750232663490560", "279921390235451711871437981548024748098434461859840", "2604587959150905538409797144146129714576088079643181056", "279920965064400107608987840050971951815183703212032", "279921265874549651051511161994161306395730813911040", "2576274661472179027296083186872864905109006365191307264", "279921295685549151181913972801526497819233412448256", "282110344241572789684444755729072142919575535616000", "280557333777869166550029751989048627503726178861056", "280037227009730484276040257571316681613912368480256", "279961598397896626483381846809679855573258230300672", "279926702860847358860776148661416584015826712002560", "279920609280011016643135210179890120890574310473728", "279921458470611620356475804619916597356157519003648", "281422474159957057537884147607558608170184257568768", "280316538089063776126883151885482166109176707678208", "280002813248531031253956090789022104310480227008512", "279944855747896814376206672690398450904480423608320", "279923655588142391882145241142468683750435641622528", "279921033889968306018740334987211721977304585338880", "281181771573950749971026750747629980993298504876032", "280283131005809243785447907503166313918928907141120", "279986235146300741705387596951757024560453542477824", "279941806331803399916728873001510813154071562682368", "279924080005211757568124129822350330518460109422592", "281147874221882479348564208357641564199219711967232", "280266560468803730297997582397044451515949673086976", "279983182125759900637318303261051413832634619396096", "279942230321308809311194851568257456401346390392832", "281131511360548891751806625294637326182848479100928", "280263501620973195166435328489394117137854789320704", "279983605384368321667957154367710018538396184477696", "281128421323632614521206200649536693079179293360128", "280263925440502764114817427887816291619619165175808", "281128845042535090030650260133652811659762531827712", "281520765109113354026547550814805814797579075792666624", "280512574827513035196843403530822650124261233000448", "1067672974852579934131886327569337026251321524197785600", "280026481089258415095839652832284283855456446709760", "1578787227067334932164437341733347641180274718912020480", "279961320979274967392278108703898805397716012630016", "2364077135706808844665037797947677797109178395174895616", "279926678543677208321222762472177044498516061192192", "2601301074605114624231553210703164175592065984557481984", "279920609435162896927669785797236297764966766739456", "2565159302246005563372813356954724175193497781919547392", "279921458462163619280629750327104307113238170959872", "1276371294951224279497156742721467927441935624333950976", "229557231399471495913278728279433723569307634544672768", "280294885127819509126551966298730794205548963168256", "1620536813173666304583963296394167586478318979270049792", "873346630589351571725792952239389156698007685335875584", "280001426898432206594541987825322553075129963773952", "2366057490470538114411369664826554395302207442999312384", "1528376439261394330837589338485103226072111358746296320", "279944803438223672768378232420758568978801823318016", "2601370205494018390152367427071052620693515949941194752", "2362434792817475425530951914570269827487951383880007680", "279923655077312502439087388153904011873816074518528", "2565155658247955803639025933703814813352627941645746176", "2601316901107712859658732113142518840978856983746576384", "279921033878085096284352914225731840206110606753792", "1700395485361114671164620049351878062883449590421389312", "213275058275795768816920589527647653201450468127014912", "280279536476322618491792931344825365624979846070272", "2373727387481173513893083681915022832668931185556062208", "846837066236799187341765204948396041330182386148704256", "279986076777038801659666232540189011495400941551616", "2601574215041086562362586457057904717446032270053867520", "1526934281167120666706781081935211127906765881286328320", "279941804963384114443882195224496919756453978308608", "2565182319939102491349118932481054498120481476767121408", "2362413443920339248254918208503120309756832427611783168", "279924080012473737668906303413602244890825785868288", "2403121012204762712408475606707779415976698522411991040", "210594906447572415745424656125368132176724295851966464", "280266027513881189971740235045621380498946596536320", "2601756104940112095074169128285808141034678655391891456", "845436158095568364471877151595303559690302698880499712", "279983182364023665506412551456917950560914041208832", "2565349741136434857634728409417829204390287289301860352", "1526914397318215440888864649608693895281730302219649024", "279942230322223270407220257089131427263042488893440", "2602132561550005706585268457161892374889984518711672832", "210282526044957077880198920895492161403557286420414464", "280263527685094743072934054302720327164831020875776", "2565738328533029464353192144903111406982950036155924480", "845453053290810804741375213017090211056108706694430720", "279983605327143260305139857859136308702582027583488", "2568392804380239242665299447456584786696161497586860032", "210298925656544250607815670837071110817079521892630528", "280263924223151194021543593164211734198670959050752", "280014472741499515722594893333254960560476040200192", "279960041999275598704687672168201817001607995326464", "279926650801240692514175613746737426169258412343296", "279920608634685436284484494174939815297911036575744", "279921458505556896961705317580589916946268824797184", "1626590909898268118932390818665759450935306174727192576", "875101955096456972469850845202650153261622007408099328", "280001246832181081591417710622918104715823811657728", "2367597833108094333198083447065222379760501691806384128", "1529019019450744117982401633559250815254861006665416704", "279944781889135542883937923596238653059916458098688", "2601486909509731809570971240926702996221787943540359168", "2362531042509188176069360511095298270868192327666499584", "279923653726045436778945406311055235157591291068416", "2565149546191653470809902093059750577080863194437648384", "2601310615512508398290131555240898226209647638628794368", "279921033950868439436481896870709794209686152544256", "2383702671546131768286178152163335505431031272917958656", "848103233048520376019930321888364715127855623281049600", "279985938574823676259734132678731297035224291999744", "2601951521828795746453343614590828113656222949952192512", "1527064249292030468556915495227384413081127087106949120", "279941800595262632603438365598172116001488610787328", "2565174617920579419140067197009519306957407908765106176", "2362406911411639713969874068681577938377034401943912448", "279924080104190751445535856627745517884593196236800", "2601032200246336585040157935879691996238936832183631872", "845359705639332131121173748565537046522293339767701504", "279983190749601331519267302592328770233729751711744", "2565288920368677285816158731912372700029855036042379264", "1526892850046802236565180652130781007637860903012007936", "279942231046502228908688649365288196654825551691776", "2565732479850373192375948124848625985340785295645212672", "845452418233395887678846694032102663526534704778969088", "279983605396789797280637829991968120996850609160192", "279957770556412667668306836403311333044709627002880", "279926543791889983334754174643452722822045226762240", "279920606272674771311845548995320945934963082002432", "279921458188068311876060498342645251301634322989056", "1535719735404004676488860655208163611156875103537463296", "279944558253626727663956344489218248292371793969152", "2362914215910346289929152171997467801478966339633676288", "279923648347695407951846730413685789818936706990080", "2601336399102797665504214337984771943208099253632106496", "279921033652312491880663281402271568590025636446208", "2604499480021607218330877121469981660471010936343232512", "1527941518455325459107824007567611856000878166239346688", "279941771130409575807678370715069255375560890122240", "2565186823414074614225581906126708882642514454658416640", "2362417263565576523664567362622854375421139136175669248", "279924079958845807624448599732139513553018419150848", "2565508740859583383626269312639073040053751930136035328", "1526970724975427663428361538129230199338698891547639808", "279942228428950794812090552908408242858650356416512", "279926140021747303463919664254693948683555260334080", "279920604167076492199968502861750289932794399293440", "279921456194560214253436930450757482429510424985600", "2362156024147782566517806935089412074009897217453719552", "279923658991618372104275312267814221978783851741184", "2601453947029263447163207050376438004303471277865172992", "279921032291264694853388404436038733843064470634496", "2362690296740391316037741042258510236524524189295575040", "279924076125901343843632862619508656675584095551488", "279920599810065512667335766784191847518802246893568", "279921451568597404876278598929635541644089046859776", "2601910102239012485318370031041904395583539782675857408", "279921027010762057693360073865051330126433562394624", "279921420005669323028667858795019895907934959304704", "280590612123589972167505660595381321921452373442560", "280043909481092337918590466792253792383883288772608", "279963006808029620224190623333605531532009207234560", "279926702209859062423238910962415201721038871199744", "279920609319822782991476594448037076996508004384768", "280324234657175275914778209371787748895317351727104", "280004398920909896331171136093897087059345090281472", "279944853727528672059057885515875221725427575816192", "279923655411826863976712803905008718106658424750080", "280284676236563537719891541479940159118974941921280", "279986227945397833382765819114952682781514615750656", "279941805598223487389728718115359141550674694635520", "280266558140460609537806426438045814259579845869568", "279983180722047555042294805143456668099807784468480", "280263499228265642948236121289516476159944275525632", "280042643915286581955799532786365152254303089459200", "279962936877794489760230717817088201166469646516224", "279926700234954132622562965501244774271840835076096", "279920609324684695141788391199970639191332710514688", "280004098902237774993973398764235042435602346672128", "279944847499183974724282125883731841805798787252224", "279923655468765239934659340414284045966757467258880", "279986238554580199071486888917318226518271546359808", "279941806356006234365282116823936098180613810421760", "279983180580749482890054660890856498490937364709376", "1566531745725303764457588011293975607158897773910163456", "279961709365876463160376802471381727323566563655680", "2364259894388645752106534797220155539158271222605676544", "279926675981496615870988660084150287064348011528192", "2601363964812105271331148391898898368619888473796509696", "279920608706945528778267877316141924943957558558720", "2362156024147782566517806935089412074009897217453719552", "1526747550017829989930163966516445111846406867411533824", "279944858144719169103335613286797661512517732532224", "2601372119619870442132220139798257795443063113274884096", "2362436371467265162415691889617474795541804547496214528", "279923655055148660402700087078719306114441502785536", "2602200550667825833409135109602215033462170763395072000", "1527150021915011127922566458694140263206806808181080064", "279941797712922839436772464589721360429849757351936", "279926705500641682784807205256769707358806792470528", "279920608612522076670280218355649060729895115554816", "2601210443753356191379228166124143635831526426142572544", "2362303030698612803047368072841274999470037494327672832", "279923656927323611511764408131327479116192756531200", "279920599023311542125319763905125187036986925383680", "280045796936137387192711688688089529186826682630144", "279963010179884056183062692831312467454358594781184", "279926701585717745537903592281464401841857516011520", "280004386499572830143643603119917621953338890256384", "279944852178826789881592644066983452063016419328000", "279986228731099748346279698990215820683309406486528", "279962973027036714817119183565413268839451051687936", "279926701832364202722251219699102396170359227285504", "279944850642452506320863841310441320368126308646912", "279926703436301989033908804098178759536437501100032", "279963005252311255384995207159816064827000570773504", "22021977670078598422112396608205309035980171247616", "9131784726498302661305491199650923417081640648704", "71724605839941217027189326200633310771601987338240", "139703136640714863847073521074342583106687878561792", "7895245035949757455798320987492936713790600249344", "270486538098024356113055616391692688069398783590400", "141000689493523277382769872550682918446633985245184", "7297382787985993771494397561096647103967454560256", "1240975026692317141166810569356949319219847152795648", "497267527197956418876346539213866991077614843592704", "6662713315274910661025122275078950009383413612544", "4291171344428589477204175715888608671383265973633024", "1452489395506715537651939456299406754142866481610752", "6522867100009513560241910323863436564012856246272", "19743976967902865191713615709396424200676247613734912", "6556528546040837402565891930530356540564183229399040", "6469932695175160412485729811596285436671813484544", "1858231811441648646437585643134296003387313635879755334247185213385976315904", "61634967903342759451140850101994417087192294685147136", "6456430151434068134485502401409923164003375251456", "570448499823939994909603894127709477864945982677790490624", "61458150280053720695559118438463164307055385222578176", "6456434116161663196174183040508768976451990978560", "544687770462902765211089704162022474992638080856442798080", "59087270288152082646596260309730425196294824435646464", "6456488551739607989591602874280422770121109405696", "77891191890640367894233750879734365264910946926592", "121038558575288532171387325935363837436505861652480", "30702384353209571986144181262927711923424626475008", "9876954026113574915494565309188496718124267077632", "249281691022132377067297859563222387354369200750592", "147543122967940668141959395825437238437321574973440", "58518112732010865474200700494502947358340443799552", "7871606576495368210168026829482901563705347014656", "993161554844857429605056397673848078136753380130816", "552509873156861622967355527896653034019555196796928", "102225238690242976163743991201915190666820644241408", "7026534218652331067003498556463326344251290157056", "3939021580595666951233679108400498999293423556493312", "1497814001946753192910202278135963549500166805389312", "390177242771335409023136775448579178883066076594176", "6603608653687768506525764509497057694972660154368", "19005127393488415028945091800595891149155178133848064", "6642280049931128265988051190194098383520507011006464", "1150890476828386111933121118915831832715224955224064", "6500059711352289172486653486648889978429332520960", "15118866364183387146083084316370042767825023956781367296", "61887263240278646589072776411950455590216762084294656", "4923635634101018181259487036968082425791692587139072", "6464229637789680298671474071391671317870556479488", "2294907017600335915164079164208645679974603346618399850496", "61453175257795684793981782759924195963411336930525184", "61636623295595848146610528978160560092175936488734720", "6456432152170390430233434716352961399711263096832", "553824244393702687320303759861121119221983868202591977472", "59087164546495983609702451602431156180000178276663296", "61458349033272978390744533240644445377155810077966336", "6456461333370407624017861247145551257267865649152", "213518725049362716779113135970859905593324909625344", "163779357439937737681431356578290764054749006266368", "24554488050220456790237389265341448901961583689728", "9671007494938565616444189932341245596698100629504", "840463619671460258096494439755029130252423884963840", "614632515562108147964140934078488233662025553674240", "50224925652352307387959322775660498793059665838080", "7564893902285867212752821715337156557476529700864", "3555235001163361330192826080378196606519056214786048", "1561927868789895003408556314556024762293359055208448", "95166220245693723307645769832466874963487015043072", "6969254939598478995287047825150075482736282304512", "18227732679454117001150514566854770579308790574743552", "6742786689003473977772001105100792529632072032059392", "362063496497989836808171148170898650153349944442880", "6581039164631209311364261661172248992478096523264", "5756029333061389052122625509951137520732737549277069312", "62302092275987198805173340372681834966142560090718208", "1085380291718197595984367519986921777530133039546368", "6494381950499741461633498683336780185375906725888", "93319560535873543519982798643884141183439455614375297024", "61492022596224308259197680999134069887674531719413760", "4922292337226630179622382741892133641453965318029312", "6464233977646345603384751262357910494994732417024", "530122991298156187793252212357114522500562951048175550464", "59087446391976681235920173573499055499112411167719424", "61642134751525669091734565890280987927144346161250304", "6456459311086282262881355037338129780243586613248", "742591623095328943781382447261824707141796697735168", "680192167850786735393332881105154500839154896601088", "22695011156266089270217174937388873510503938260992", "9256049985464816478078507384942524091219950174208", "3193896878218830652227559018445274524047033826803712", "1643621335382159653286345424791886238451133885448192", "48106631216944576040901479853029252690039179051008", "7507048953147055365533921969731195777386222190592", "17146184672718083701805032472170834535486797551501312", "6903880304060773799590251998076672078083106266939392", "93188971389227443087453958385023273951737535266816", "6945276457987913608540915780840519389083485601792", "2666725665763139182985744203326510599551892606628659200", "63093216275104648773297322415410037284901983516360704", "355059047591183569813367370377942150795471397847040", "6575307435182318769756257818074958386485350367232", "14291483375452022334282533505779769638465161628051570688", "61716904409566841349272544592639967266771708946677760", "1085258072000133481450191513898868494932267004592128", "6494388369459152105891386629891062206038267658240", "44127423642204954604988599323448105856797919959513563136", "59160068857415184755553949159227432462800386384723968", "4922581788040644457778323059305391084649475114795008", "6464260763680401161598394727530707683239914373120", "2849940029893863305219824010469779253227144267956224", "1752463748677818782298648102618372427883271153516544", "22193470440217420724703954634679387671537521786880", "9179618124850101703538152599194993943600823271424", "15847249689705445665896884770364174842557213347676160", "7139508682765033427449910075763124095608056304369664", "47534956645941508346787982623173448473784027709440", "7480747365651914631642630763216623869342043340800", "853683101666922558781575337204705911026888229508874240", "66431228517448347331852669710458506394925288201912320", "92695294116150734885535170456904269399261020422144", "6939021293177598676677162091896609252525167607808", "3998940133412486230308193210462450031749654296104271872", "62410590385917014321130049215242748175947069042720768", "355043299322821208452872358764055392833601311604736", "6575314930230337901592811223612152201564001402880", "9816341350669469005433791342569187840187324803596681216", "59438599790594632834055185888358799694730688441876480", "1085295643708864251517724533427328474532612560388096", "6494414564395654836455526702755956925700174249984", "14095889203605531063729731711620187933559531830771712", "7562842074946926221276229222762310924317500125478912", "22056436393662954636708222880552201416045638975488", "9142824267212363361316645184777604552559977037824", "470809918151756735943500822552094517122494701139656704", "70919185488362960663286566440398721052046165836562432", "47397569710985391963424599953443218205344740147200", "7473704795577445985847623129197448787636856553472", "919204020946039950171975312002691355807633042858573824", "65854070695823654537779896828942454909108514010955776", "92694576679772740458126156696401333750272387710976", "6939027645558246082143116928881251518502716571648", "3229450651140335784655876686754483225172379251012272128", "60181852107406052991433954679493735356698862897070080", "355050810378163879718978731235278564492045616939008", "6575340585113653684783467988094281259086098989056", "223580793102553369831192902703010418503488439442210816", "85092622731882349383801175242038573432233990631194624", "22024146976601716362212158890591768178714770145280", "9132764816658718149084681407309103772944042033152", "459858028161597959193578894856711082954907999033884672", "70930015918177125572677514647521576322523140215275520", "47397683351420016331230450206551070143805483122688", "7473704675316734697735736800370256062235669430272", "848033098556228174736180729008024320206641868304285696", "63505144492315860899427613189414344765216365431750656", "92695361174813196951954776791673372486354736250880", "6939054689921881783550253114483615826875244347392", "209816185831915799017467528683591087215355971116204032", "86904293196927756928627101924536623915052120219320320", "22024289304928643015725942425810140419001765855232", "9132744382835155942818596122826040599450398752768", "434485129348890112264875621638472347565544503947296768", "68378965882015677438101365376934907599786209475297280", "47397968642532403292904236584951479830063953739776", "7473734054516589129885922304185319947453501276160", "202118520877985049569072472685857288895748680628305920", "83483862347828512740524505647816494685338254056620032", "22024377352918926367839461858003608173776677634048", "9132783705371652484232696954764565074415395536896", "180668050168187412258834337024484243325983697928192", "64245720082538101378698323347482907665758930599936", "8456565954932973103763084790882190122509385334784", "700231182767619391977522783156385184871648235356160", "106824986668298300605168864094650262205246725947392", "7420242242433806706675683291667884107241275523072", "3481921186773412355733181624195401110716141558300672", "395317828847307203952529404360507007869586702860288", "6685815601758849814683880851308458101476566237184", "17634559720770507602254116206751484615256398419197952", "1156332769680281410275004692186188271761666550530048", "6530378182165260692667271177637005259233231372288", "26037684299595850983042692176218292668932118686252138496", "4922963328783848515040491905913866846963142626377728", "6472051923139964237366274851729553282523277033472", "221845615007391676824148258003997547466421282313204346283496305186760359411712", "61634967903342759451080002873183462075920452931289088", "6456430151434068134485502401409923164003375251456", "608135112170062509705292276507652800125468940150377545728", "61457739956309125126275071294270023706678668180848640", "6456434120690180447804027374573123453477965529088", "563595694395932991684101797636496560721414408110080", "110927661574233234820246903135927208183016043053056", "51743950744014994058971258835632161363016045035520", "8012713616647142584431447923215902802263211507712", "2951445837450782266556955883677356230055244662308864", "403552725230694735800021589942585275158852947410944", "95690221788293031084257663399685913200410004291584", "7059673784901849126115104061631109320443548401664", "16366365272822136308273208339408615236637507192881152", "1162238137351621264899106165946383841538060635340800", "362883279508034910527351181618489636492709145346048", "6612025580726824514144024021566950795131945484288", "12077852481506854993703464090491817383943757515236311040", "4924039388138304159886197092389095463423765930573824", "1085273176636415001748203156015379517104613771706368", "6502280096489142831055893243703381890430775853056", "97981429592956684847352462427335138120197947429304139776", "61673763626750803953048742248804644479956124186968064", "4922279984087566343542899249884596852704509207511040", "6464231975168329120340820146535523336750152810496", "625060996787307967514527055422104419643845582087065174016", "61457571773779992642495059760900625612163803875639296", "61641046100378653043605606534557563601865446126518272", "6456432103644433131441820069393598962545165598720", "2423634412946540915616410353255872541385878275096576", "415938002819327953540240003342193798484087342628864", "48338021196805897811938752591584018334044747988992", "7609635183625325452766899636751650758933222522880", "14743736541066156227377112438871382811004065447673856", "1171393112049078103678074900053548158267715248717824", "93271573811750400816569484374278904074006895263744", "6979637758673421157593635138520233549167385903104", "4136426601838649694639967894026062537898926311336837120", "4927896538267703431619858915191177467826810487046144", "355042251588691235724171418462597687309563330560000", "6583405598811783113907367014661950574181803360256", "14674455900001838568760764586991786920539664790816030720", "61894936138504082945504276668100848823404090254950400", "1085255921232508163500173307097634065007895866507264", "6494386403771377479067318278813879600227754704896", "44922164142029834507573559777352779331681538247529332736", "61535707825770847199697075680598472690089796338450432", "4922572073078184502216693068206327868563106945826816", "6464233495229187018903179213673918225792540606464", "12908258107927061162153113435289889355522068992491520", "1184777968536274278626797813667194269088140811567104", "47567442905381046759646956545853464466069338980352", "7520351448101066132878428804757656026331339554816", "1040133441304820278034099643536018547339165703784628224", "4945435092046710786439896409403648773417545188245504", "92693489917495141270083019432157401610395983020032", "6948044456123809736334405421897902309763327197184", "4062873220445812610130110438624633478613500005233721344", "62584391313966261234976796385365873651694780687581184", "355042803291001793967992987615368131117676756992000", "6575313006426629436773720180037603507105957937152", "9862983961625169442166712941908091555952560078250311680", "61836805224428791514807776659458720131310758733545472", "1085295076267792760719452149713580254039333912182784", "6494387044363039259315768714759733430822933364736", "570506947499162768295792011156210231678642676824014848", "4964866967342979482354337862950477085325087031164928", "47396735875861939388988869696341681558683100643328", "7484182162932039102013508031209110492808048803840", "923519486645162916151814870500035181903738998955704320", "66042599303883153086352297010282453747633461749874688", "92694533000224686036156513107783382442875939717120", "6939025558341346329226457686226786905431828594688", "3234549445050981740088643138239807959644452361049473024", "62641625504891079723159356649668494411409447819673600", "355050748845466600443176005970427750153532722905088", "6575312375237780516195863990279654769732112875520", "460861230247315410287194409315954904023346664892792832", "71150547480051547106836145274342415303594717581672448", "47397672717127263448901011649046030344176233611264", "7473702234505614696898582863718117706891008147456", "848139266744185436483375912730164311662014455043063808", "66251770416660460337055901138465234389285031920009216", "92695359906488563088035151035133292301983307268096", "6939023256492027562091147534790225461124100259840", "434060570442981895423786764785549798402606009021366272", "71586255624135980914876493937122287244750425820233728", "47397973699989492940720257870211921691960129093632", "7473697456363215587650820639670463606765865926656", "2145760080103258400206768461122938642032388021944320", "96869467156821184782124302581426833913690850328576", "7473594374112579269603866602453055803199806504960", "14784485498040475280222633916314753569398848269320192", "363746219236580549321090898519478600570854197690368", "6695644358959646227808631343218025406481041457152", "10085046683642312227837923845758332628743040686981382144", "1085292446702055023196600952256748605547330880405504", "6532793156688534227787536240396931780301293617152", "59121550445186205375789248988965585690112011775676252160", "4922442523552642053121095371574401765850569173368832", "6472052823367161107260036891496471757922848735232", "717883837577428211192527921384268553687921459451054260224", "61640260118120507932644497666160699349685338961346560", "6456430093366888260214761481539095199774349983744", "13094376685196451711678482154896873562541844856832000", "364905001728583516431449754901994808034766016741376", "93345955809757601434947570933166964500996837867520", "7072778225627014946366654335647152087764620541952", "3652278759579911294663293358836115280935324367267561472", "1085498192956798805380587336113244020438653743398912", "355046291332092509763753192777370801145513034907648", "6614685944391918791359172933760222489860512940032", "14639620908515479640995123039030509374157679943990902784", "4923688125166297621419973385356387653686234405928960", "1085256112212677896808389271232897285687672878137344", "6502280709053474355381896218182229098932375388160", "45327773873942497536823907946861162375470944196380065792", "61718890883306470654279618734927068566642332343992320", "4922567246192130451396163842545533730276112343236608", "6464231479770384884974807042447258518831698542592", "892118287177884161521627038849018318627531599768453120", "1086497285512714713316782509600990521481142625894400", "92694860482280430855453420581162132244806412271616", "6982888804109192927617115611945553348436003127296", "4254569633611139550350399895565550654278806345586049024", "4927733520122176560966607015968524990552153809485824", "355041405363020027020861903570782453522702788460544", "6583405889768506406480573299270082274877018996736", "9850153048049316950786596972251209576440824507794456576", "62023062325536383304908537541066726911626964860141568", "1085295231829249739210586199137328528376581991694336", "6494384996085567108274182062070028400980364623872", "957151865243041940594330470444956133715341573533728768", "4947474479947444721614594866424868055784509587587072", "92694206083319132711132142627560228206914958262272", "6948040432320948699527614766735975118567792181248", "3221680421872359773083477155005269447403234172501753856", "62837124430450530114056916393949212715131342694645760", "355050904524593464899813145017018902100253763174400", "6575310227913220672632785561353396617560436244480", "844454253594824182879239313304119356238026821869764608", "66487772807210791493815390242608697714483602867093504", "92695404115615772328124162429448404123208445329408", "6939020676765597046594971558537418740195055894528", "1878211628826157471785923434388369965941537078643785728", "355078895374362368414885382205457900101858781822976", "6698654186506488123078302038458296308591652503552", "8937756260519487718256967265631913883948030445871955968", "1085307438941463470213126855843526973377817706758144", "6532792613482322356469261588791518373120382599168", "23206254856377419699943280486526343645995043870056906752", "4923076898240923266931324015631686745652368504782848", "6472051726857138357788887964634872379493188632576", "3794822485769517373684405533690898499536455363459022848", "1085486074534413557490035712874069080734793033842688", "355044994866188256848938195938259436886943403606016", "6614686394390570708746486932917297609219770417152", "8110689338925400258696635553903947971709073385506996224", "4925021502861539134082182122510313459563041122156544", "1085320877890742255665876677410073685757928249753600", "6502278384252428164528889515391953057988407721984", "2995203554225513320023018585233346574684605879597137920", "4930134430720336573454573449652115052192093171613696", "355053863217668692089455386014596435248991185141760", "6583401606542469173631668373002571099104614547456", "4897296024279851414351519356813013243335290655489392640", "1085416180372710771185605620851180591163090202001408", "6532788673961004603008601975972127148635219558400", "47392798563677070965923142244385124484791144546304", "7472917274157336223910720685791695728755035078656", "176504767114249201339624110618841131389398556868608", "195173888268400500492002219232740200956506864091136", "7194039687522151562900196436048427729797515313152", "781442372475508930703015769378492186735916378750976", "650566005994192119889280318431742448724151541694464", "6641743740628791060166839544443700349660202795008", "3600864139080906705796732495132640979103748850712576", "1553280616864704306967383889384908151525747873284096", "6520966851776321036386345106492900924698048593920", "16917499105028818785783633869458539220327000533106688", "6941662906749045843695050126466450965241433344180224", "6469578493557965423472917985134109884168116633600", "704287206039813741725987425105749327784064756366704640", "67546204250176083483978979101711322565606201326829568", "6456370963779086041508748538648449928041005580288", "526860083260587759045758278294626338113895060874612178944", "61458698080264842881813658406501447288104693115387904", "6456434110115988137518936924460026435323299889152", "533646113832588354694686723117456349785321116217676660736", "59087402912142390193897595037911127380057330940903424", "6456488550156078948881242732855109415381806088192", "191870358346523469448444178102638793740329487958016", "179296519804014363893562503684795256859782314721280", "62939000749491844864012712171233896365645906313216", "7797927876683233454155110729521274646692645306368", "701072135604981015610206914990770403216140739280896", "719206527130088533195950168060710287585676783255552", "106805441756496092219958063309303289333339230568448", "7005883399197395896835162996575211852243755073536", "2962138520367829871175932610171076753131451426275328", "1712575524267118614430241728522162002248966753746944", "403353642873261588017450115002598147754184415379456", "6599959673841866985108683169076637368369308237824", "15610027200612481364869316580833631174496148699217920", "7188726070459861816654870085936287542070910390370304", "1166250934346099340538435310189775903288424199618560", "6499576229098145443193465814730172022269367287808", "664698275833923754047313782688450000726019223196794880", "67934255587552826487494827365706162306384836102717440", "4958751841163542525986520253506313285375573423554560", "6464169537185956302814278919137998831629539213312", "326228193864317934355165670201064223588341211506545786880", "61463107495974911351860487420492602060597324335284224", "61646614925898657199448265480076040237996781061799936", "6456432042554514176434165511081345178509636534272", "584243247112363116491722996336102406094960502940287107072", "59086836327892219657731967766365984197085257428631552", "61457993943162930466204915627296704207730150823952384", "6456461337289345832670844901099854719579106312192", "594931656947317836765509551308705605849221150277632", "880326169519245249375566652578354337950588957884416", "51494931811950612964762070524374889710928640606208", "7536896519743876780743288999701874377728869793792", "2542809964250958867865257702515404361774958001520640", "1893064331954728027372756822069311783540124672851968", "96191399294633009312094994712951597757028412424192", "6963819752080152881354394375588970290946315911168", "14161695415389785598090583752597991580121125577818112", "7544033849410671332673730496558696434045915597111296", "364140211188722889886617250663269742156431604318208", "6580357034258284989670069806178261101532445409280", "606865765221871429874730576198871915656585897972858880", "68602419645117278029900081219658329172920668398813184", "1087119615015045437886190476424786305701101761986560", "6494319778827743402437488362129038350048204685312", "55968902436462956450429156808876372692210682748106440704", "61519075093284541796890643874903678463145846381740032", "4922465609421489171331937116892627118578276562370560", "6464233678824118498080945442429194466540516278272", "699666823295639822993471632060222116492025696640842072064", "59085850539335661831422447543770604464931980858884096", "61640397922061640759504737853081729364755661853818880", "6456459330141017204234797011014754009945701613568", "2262504599099430576964256710351268092051882275504128", "2085411195345566443299462789494765561111838623531008", "48406777792695681850112674005630470066418722275328", "7499792226688760738091421552824609225822735171584", "12707002485322954204408763267365190892616795203567616", "8033978784824890828273871311352350539285855513608192", "93366246094983007035989511509790641991440876437504", "6944293782822361935193183736220313836805194514432", "492466352683871955737708157603464721615043141629378560", "70452499315037111224396496037211605760360059867496448", "355267887248636039427468556868281394406322281119744", "6575235856477726529010144869194115487103178506240", "12314978798297360317606152528701606680323995857359732736", "61759709579667855414730660732633414478002367265505280", "1085271298903784728756133276659122106546503689437184", "6494387895802841101112459779441283124028478849024", "46700596173842862921082045026603247215170754540522700800", "59155699041204774214955515359960307452898937688555520", "4922551531371125733816658460397672902615924817788928", "6464260815856985810014570020037642563931458240512", "11298557919553047587757688559045449247403860018855936", "8721344299625865802131999428417447208008108637945856", "47592429209174144524947065493877837117982723014656", "7479325963261871496936942349358548754411057840128", "296662392640884424878166620724980085020357056129925120", "77798482747145950157289208386664159295939001035259904", "92714196478643891342235024975322314658568363573248", "6938915391711117138247890683417171328948301201408", "3891258182161678877084621655903741050540774788874371072", "62437556114191612259190864909291618872698135786815488", "355044171634477074482671433867529272619854622359552", "6575314631044477694283228663970069306550761029632", "10052744011880948707429155982691019258332723692643024896", "59430137393707937577407930830999303147546199350837248", "1085292821994324849274466845069559466379861087485952", "6494414665436764733181507905259224712407592992768", "183172283337779904773879721083351945456547389251780608", "92891781951497188874237573891467573529978113674444800", "47405063839845065602658547527963403964816352608256", "7473518500491116920115062815728916969835559124992", "942303294263017574188878276042389560555969774754988032", "65738619377295693456008490280901611802835219025756160", "92694347538526896701831044342371267136722252595200", "6939028929640986545046040600518578842227592658944", "3263572756266255376876256416753381622374832977431494656", "60170128524653358388562320213974315406502619544289280", "355050402252051515269493088816451067150873558777856", "6575340725088622814398242230472114110095471673344", "482224420411180949579571936565402676587421040954572800", "70426182269983701341031007059062497320704305665146880", "47397456764352491303376365658726926438851170795520", "7473710309035420798593920534051428827246293417984", "849216391640925513245878871259355847330487944010006528", "63498518763477480087242148247920070708227278926512128", "92695347056685983658595771305682823017559937253376", "6939054769037418888535308625706664457516739461120", "433922905228250408527533741840554787051297369539739648", "68392912072915186526049744410483807169404230155894784", "47397975342018672507037042811289578345594695450624", "7473733887946410539887150147932607983986157813760", "470552304545322629316747185166192780437926600245248", "115419552449883713435180948303954792000145422548992", "7382059481309289026587115677757697872333035798528", "2130468653227279752839500931551133611375308031655936", "425998220398434980843116353460379227938030159396864", "6677681926393553210602339390671695221695461720064", "13416282900529154536149245716237986035528032197804032", "1180674489600230467080735763404835871459527643627520", "6529617918299390288180120381505862802665151397888", "432805990123832467546213389127866806459845626631815168", "4978651820070779814469026772883821296526109618208768", "6471956752126165275481549723093900153580446285824", "942333845925199317427236054333870374504943305792279281664", "61638999508248720386726860403091704691145897678995456", "6456430107197633037739077264155442290078563434496", "519851162494162722413786351170875850203885583172122968064", "61458794739694889673559353155911510504572195971268608", "6456434109049239046948663463105335128387273883648", "1722296798531173805772242114808796659099276811436032", "447189608227383160493043398402404113233530211794944", "97956763535498516903597464364261984375929235832832", "7047643102269979534949138338646769439162018824192", "11176610468718193184119025767957465424297070128267264", "1201869303358254963607121061366153995737967588540416", "366658244227155764838240781563630146293141447114752", "6610785436854719921656500907833310751644348055552", "305952439691309941905954368325615860730129908108361728", "5002510985566075629781698976953278855793196788613120", "1089038351647115714656765801821863444558311078232064", "6502145409614529830569192915459429113044095991808", "34793646769398248536751396067388552039889823420483895296", "61744344500648953630247198916822324132394085082202112", "4922729103312105116635399720867349854490463767101440", "6464231200665142133057148995975922710111695405056", "581892942063727217800597133638133633103134429246954405888", "61458020055418500277959312485687257200850675267796992", "61641497062606134123373315281546707644525536245448704", "6456432098696974573044314378185768926091098980352", "8968314393382594401057967928638709375395149851394048", "1234558579678076708804334668974736112257980849717248", "93653110987843935394607516719110169803570875990016", "6977510605635032216147106032301906640333770326016", "209828765007394582731862454955421800942437601013399552", "5040264098213523391216745890194261197709124653023232", "355613446446775249586124630626545479901654756098048", "6583209527359175858994105157151531824816712581120", "8798520397322328379267603403789531029919808633125732352", "62069776085175438233955380003619814652672612390404096", "1085309524485447607657685348971003758337626728300544", "6494384484300670883436314601906774367968778256384", "47104092022078011141470333961619019143501583312624812032", "61531803483080977713079322884072049807864617301442560", "4922547086715070559473165279243139569965797730156544", "6464233538317070123949156997405350004775974862848", "132906118293623579896014097966082254525676636705128448", "5111325048942468453714325184861313913517638831570944", "92749911443109477816219617990389448635233614168064", "6947727654453676279032750586798997774083918135296", "3293445310030070083606995448975272999444614740942258176", "62810429600128532347523695282904825680870185212313600", "355050051897159624928656882102933242447438001733632", "6575310520336278158905653426368389135408295837696", "10187262450925154719974001858230839671022387264374177792", "61824466798942361877502698014915759804562020684005376", "1085291274842468326151198436024890114242444108234752", "6494387180485146518250608841301241634041408520192", "898459483729026166832347157292180755167524057448972288", "66174592635414332803841256780497137107062872078286848", "92694792505394190957044909828098669850813534306304", "6939024104110208435395823409982493673874320785408", "3291278462134670860255607268220704103884288232928575488", "62620722538137893897555010009279051924269959384924160", "355050077096695059382218981361218176143117835567104", "6575312605625662112572358271804833902612856176640", "851380477122132377015685237375977358016279577106579456", "66232074227448126182742028762490397739338819377823744", "92695321338039734523109002908933514480141650100224", "6939023472621036885173749598720873702807763419136", "7898144101010546451883891071426618424752807549599744", "371720138967141156915329068965201087025253164515328", "6693001520718457571095040244243631719930040156160", "188938942413941179627270593464900798790220462134657024", "1091444405547877283789761121967346895865649609834496", "6532571516708408066847801492378252774244869996544", "11103652321030194958902868070378433623254795575852269568", "4924215525380652715787909958343498413036018616762368", "6472049759461582941417283699156364713775027191808", "1494405884029824817896656547558419108041384798735751446528", "61637510068088821707020825206530730935314218710204416", "6456430123539711878446540722158137136963668410368", "128479121831469647713057174326264546581319307115888640", "1094419482814230617071151026502205741116601963380736", "355995461700091870126687069660922557207610874920960", "6614357386717507510151190302971892102587396128768", "4559603009360836106193046682365240946063094704307699712", "4927351729310591133054645913672058825964578563686400", "1085433997529471720648574582119814945649239284252672", "6502274324427752388141123828962132494551850418176", "54740441079156374439325080432831124505835256411221655552", "61704443986282768552533057634239309350440832012910592", "4922475325089255604298628703812718880305111132798976", "6464231638286650036325997626262032246806648193024", "2066740347731677808443127491143612616442263826337890304", "4933782736406069980798041922371674821092044206768128", "355072772021254743512781112883436846406094657945600", "6583395105953493478982392095144357106319659892736", "10822358708345168249741989150968520274179738362645053440", "61987998922452456810119773437902386331182089598140416", "1085284489839500528609952095354734564360594477023232", "6494385380738748898682259521411325640330430119936", "3412054077634572854771527552010171741473986803262291968", "62768816876867399044070207122768006874061692171452416", "355048721357068264626130246214860711920492710199296", "6575310976670455215297467283516554467899357528064", "2536783898753795405004308119278542273750774385758699520", "1085640077522732227546974191002969214865666165702656", "6532780565039676435012541439584786480042472374272", "30205585391401657576463432222319852328801492822722084864", "4922834897843706056037471101515046883226894976679936", "6472052145118913265829753814882399513766107545600", "10033797442734942881988673417203294974054451237332451328", "4924448381861561641343997056686186762177720809947136", "1085293043239890950368192609889079440640809260548096", "6502279383358932838511945553517432874331113783296", "92685230095149127920935076233797605737435968307200", "6938296558912778762683023405293620514718404837376", "513462484368297290907794649735321996696808530640896", "1150422341051389851201011148190985807903467774148608", "6612411952146254217461398226844653806221006995456", "2613396167263065320405373833605749148743178400038912", "1855749171400516723993886446980117800310885444485120", "6516507846893856170672192951878791330482723225600", "14540917913199909522599479562594163633041674659168256", "7440662013846994575578831149340280267228840523202560", "6469174150957521837389890661273569599555624763392", "329807144885837452427177289408973885047664930407317504", "75800752404894792326293284971249438872464605975674880", "6456303760375197251917693739472985001147209089024", "454425749781398775453858182041742052124461761255767539712", "61459840856043948043874996930326550733330991940632576", "6456434097504344652619109355437291068705380237312", "525290632173182833852830740742588094930657845567568216064", "59087506978187864661170640631345590848555171924934656", "6456488548913536445132627783181935915483938160640", "560119636418233411494318183413003447726087375683584", "969485383712344902727119207621544770944372532314112", "111063320714034942662001112599271311550970746372096", "6988309654149279427955013256137427938478529708032", "2332428973818124402468431299788861784459688156332032", "2029335301608159613438855775083616799843123604750336", "418748134610850808626220767679747971250468952211456", "6595991891129196822272341147591551093929291022336", "12439484057493581448474657093455755621239244898435072", "8144721492946546086955817116944658043253897153216512", "1188890149825678222685920003842032980607936218791936", "6498886542739149857030556397651101530948022304768", "302594897641814972414845766000552018291808559609937920", "77400532213430437883861266519460295120555661934460928", "5003418724241662002845105642179390218932428151455744", "6464094311380581558083289895664119503397849137152", "362965006836155888445012052309630026880370288220610494464", "61461935473406052172910463092821449839829106793906176", "61645435894447083561170107305681851601075188636057600", "6456432055487547535380555604261518884340223705088", "602580088746992158594939835813403634349227870131876528128", "59086654485057121581319227060334430552938595867426816", "61457797212785013263602516174637752108337293518962688", "6456461339460572504991026846790796277338679017472", "1955971442749745610587832646435561148473076072054784", "2437509083411075834480389740004933144112686425964544", "97295660752257839653514625906082066567059759693824", "6958102589413855862104020388330377069526163390464", "10973173016421333208294125977097996844958163933331456", "8925642757463328135781948201180635951756186371489792", "366881383336824628403629560420192002365462876782592", "6579468687998266303432141934990735235890016157696", "263042095839882146091089038283628580790320956352495616", "80496610524268586436579271786283744606644114947047424", "1089671086007366226126458927757111629723357079928832", "6494228938406366301584542496775931369480171552768", "108417807893736109410161369031705337900094480023696703488", "61486380364288767929210895153840453649813019102806016", "4922256180854686197671648952417505566634285639663616", "6464234040003655127252356252571038695243619762176", "1356956502395802430120555449015562842337060203128374165504", "59083433694195355265143642938348765028999450314407936", "61637767581755315574574890389388282849185302170304512", "6456459359000493563071397609755826627268363419648", "9978278322092216040603109541686563689168096683098112", "9713415088675564591507152901410874806686924358549504", "93554227210228167679786857296268979978828116918272", "6943256129740632483052156028875571454377491169280", "227396586108772117142051396130469260115340555408375808", "84552633099746253195819865381926216867627246345519104", "355566891222393365317429616981860630623228216213504", "6575133523501649187565549603013055023410413830144", "14591399813900919501869087528031665498766594635150131200", "61711426741317949774701656241460256231323538080923648", "1085256378086062074946667465997220892317774233206784", "6494388430119168115004352141246433127822857863168", "48833447057558615329386224860427293494982820219358019584", "59152426464442885181312117305990556585851452057976832", "4922528869319208308897506971208911513902818304983040", "6464260854937334610874092062966054055341795049472", "158743610666913551714429178219873433841059713284833280", "100754753334750244016523381025936350991109266364956672", "92739377600775950396087237860499945482697161310208", "6938774385246989306932161602051421253926106693632", "3539598814817474908624312144358682880402710555569160192", "62537248678929505988926593767909641172828436446576640", "355047390084834562202861932616795140520981460680704", "6575313527191820962738437757861958037146932609024", "10154974258260274814326831828042559428170099493179490304", "59426600650081733951888049968038655846151998681382912", "1085291642463360288994055961360214864717127106953216", "6494414707674049255742533244675592429565496000512", "847865308958176998471866551490283368965010441654763520", "66253442644884949601501126977530163038338727656030208", "92695363179937846120421023970849314300927833800704", "6939023238148354720151122398393408785780312113152", "3296469196566455218827437514898868542093631759988031488", "60159060029839679575319523638441806684283885546635264", "355050016786003386585193822958894362849455265284096", "6575340857292173102688299462037881718023768768512", "859650333203185595733283196994494291401469497968689152", "63440942772894743525900018217099342833681913394233344", "92695224249581989929586943114291662432014079885312", "6939055457228230053560685010540659206706018910208", "1407927294158989987231616936446428546672549779472384", "474711187909920630414410139571480677706862927282176", "6666957828454513542817283003769328132295988609024", "8490759103542623508556270538055356104697130803789824", "1244191662738665034282446978718833479951781352964096", "6527774912783818402436758569948131766409675931648", "192819263508580570970980969450503466276321225160523776", "5050967059904302060210956522864504943940773762564096", "6471836302163491593637773353533044230105071616000", "12698513907926907459184675227178837688970139768973164544", "61935585586433344489710430292766097653400988045803520", "6456426868729540026455993205694440756916625866752", "570765645133843026407335774820012113737099614059791122432", "61458146600942047439142783822116791672526091927420928", "6456434116202267257362726505125857221820431728640", "6703121307026488385361485369187146699486457241796608", "1294790764825458748867130775122955443558948574068736", "374865464347881740386118752862652886099056568303616", "6608176918368138074623854843780881850105650479104", "121140899875545016510073282994712605852161228324995072", "5130487734739211759049660663092566138179000234672128", "1094984496899755286063177112641240792747385605324800", "6501934603286245970079845520364745972396670844928", "4755607378826760542989260529977194968517795839098224640", "62444275870216549145848979064614618622072310649061376", "4927132276819221368291515376092869607345530746175488", "6464223614908734021845892171489282829573041422336", "321871474519457398524435864041404121921421231749341380608", "61463264238102694347534933480493879497394869497757696", "61646772605379651371176460191113707205200804757635072", "6456432040824933712744547338958716227639882809344", "73486429373392521194195873838757812661127454717378560", "5275370706046414725339363414946819685228852277149696", "356735161765868455960915402209888194124801885863936", "6582826342239921937123076487382978842855993245696", "2068364273512107200653208747129919961500266766937358336", "63528033030676244727897013589623842509652566963388416", "1085745307241671623543324441525312985176912777183232", "6494368886498212019148227212908061326598012403712", "42022817728136784351627007743786425569413610981057101824", "61541524164844548366237246059824374559753606914899968", "4922609290108699967993126384436844486596778071687168", "6464233431050868514024762479106659107183026765824", "967717883634034798252998624615778751218726262987030528", "65827596637968631602347589118287374154029012522893312", "355142065341466842438125817339739441903568936763392", "6575278971013445808790457232710873398400054722560", "10407972131277930543148430179690359869997731399444987904", "61816511387644373159121174658271653476176339402752000", "1085288823017811853819354180086311933970308548001792", "6494387268281024350464425065461654948933533696000", "3553065402415880820352313312746127768263870447880241152", "62533061237188134672647860075518545787660747753390080", "355047255103784707793364385889700404935739805007872", "6575313573486731856688143955690426430745294667776", "56652888061107118236680968718606734829354372042850304", "1106367941315710538851152033954828743571318616621056", "6532044160802742393883063282413226842359741808640", "1567217573489878049647961271446792492189864119775526912", "4937539645610411664139518331183391219032456549105664", "6472026804686122234349497915631440784124201140224", "51097446648473426505079600966393230125301595170429468672", "61709403268302230940401464795900955218204465532239872", "6456429335630387767751370708237286183632235397120", "816762137239747832531826774764912102193517481525510144", "4951874068263036458440876965441962743644367358001152", "1086619383008334485134549069613457017810313145221120", "6502231832496247815426347444681105094682437746688", "17279438221559576195065539269230574328513018635818631168", "61855604021230759768218976910439057667865205444444160", "4923435152742758470010316150934581091932424879734784", "6464229983373533856389634169991428324606353604608", "6555266586942107228463199027521766130592798112036683776", "62219982497843029080156481338836465926183671874715648", "1085355339093145259307488569897409554097556223426560", "6494382843883547694327645619367770066501674991616", "8305492850583733287566498364041839811299475609561858048", "4924951359967212743560537346187635116718338651193344", "6472048488522285082726249482184938145843106545664", "355011779832805051025720011680182468291893494022144", "6574622255932390355909964774796930531240347435008", "1766863548401997776197948879267249290505303556620288", "2812661600762590154104819591811435431136528336683008", "6508732017030392825945098208088742878525666623488", "11452381748066683854552855848191200117882275030368256", "8631850667570075972250016692476357384114376091369472", "6468398063556551664076833765783504757815190224896", "208500821752741235631208839807669420443853386736992256", "87501220465640795051050267779870846297202171400159232", "6456230228003751316412610269838613096561857527808", "381458276427580634400595191543060579039096210795341545472", "61461430915749401073409760583747255400137600171769856", "6456434079957267837792239467067262183073531297792", "522810281696608027272324220854905543293406098001647108096", "59087538510864757035912104782828463708656436118552576", "6456488548537038989191372613451474417198663991296", "1922445894128598617517081325761344678957106975473664", "2491658530299654561845651563319791975783975507460096", "435419219399526158986856088346373735099048541552640", "6592016299517111443097982371180934871643238432768", "10318897783438998949503097450496871280872321844248576", "9411010255041432506229980939215945856430567195672576", "1212708877182005441858187632795991685985619058622464", "6498188870322652557184400693471169965238213672960", "177872681999879247575799707742417624804343673555779584", "94316867216082997583330895645604965111803008887291904", "5062109704812762647634438132211795401404466191138816", "6463997487646770484590012596960546693995061837824", "14036222322074768401994751427192791814157730414113861667494328034378777624576", "61451529704579004187039193379498349648326703666167808", "61634967903342759451090144077985287911132426556932096", "6456432170334750002606872381212183573512002207744", "680935936674751576811373984651624289187992756341562146816", "59085987794530655493542834041928604706021953853456384", "61457075940464504127378747082079549472672881708105728", "6456461347421056858376388648763330999150725562368", "8376101370602700406672381673250335220032957034004480", "11935907798369995129854124442051330674661481647177728", "370724528380718835623075686272112586740073966338048", "6578245732380743030383665097008453808897061289984", "151674919756477905252873141959959530991735695520825344", "103825897488050410848002316651170326349931428397973504", "1092995629585342067540049567649715367276487991361536", "6494111214275230615576648280370479769112595660800", "160060076395621484810610803347903812586852009535598493696", "61475131723072584287375605482339761128441351050887168", "4922184079448651641485752557112531437276136629862400", "6464234164356527574630051907321045865456862232576", "28230469683379813998557246668984769251911295145726060184177359913592199053312", "59080861246116240136930124951481554981088601204326400", "61634967903342759451085073475584374993526439744110592", "6456459389720614347465656394483734747493473189888", "135107754826238584649880484307558595182837728433668096", "113339407431854455570889725692600728244499885529759744", "355947073326434735605390061828270338254518888693760", "6575003660479833562442554662924462210226990350336", "89865179442963457288358933638279244803457585840845225984", "61493580191688851810887924933321581557743559947321344", "1085188770884779822792993079863122181578032362291200", "6494390851326622269370483788065109308643859234816", "55855908232269324711647334507353359875362814474800070656", "59143419429619619313796089621616773979166793007104000", "4922466485223056441994836091572258867229555137970176", "6464260962519579280310083840073629031094636511232", "2969546598224622926578792912959777201797480242873368576", "62750074082962942080883882119911262765005794583773184", "355054226862628062261527737253234297856869449859072", "6575311182405725995963604996532171505073542660096", "10075015428040646055363757130984726028546963700466057216", "59429360743822118676172658749932412740866915287695360", "1085292562987476499459959517943611640430933391179776", "6494414674711414523079376052398755151748788125696", "3321888780666088593107042306849861215103096892818456576", "60150660097837598197894837800997759430011745728462848", "355049724159910994114332296666467310568316111683584", "6575340957654536434806595728197337301094601064448", "5131183916550682353837156281478141023259441665933312", "1376229503992264093328065240498006965111025041408000", "6524490694222877741966286296974536277129189916672", "78649165165620601241843717733768312485807228048113664", "5250628245240779784255525967569550071369376506839040", "6471520989272698848679892370406097648557257392128", "4697103181362114146657295990582525058317181632110395392", "62454490137885610969341806355834560193505905864605696", "6456421276723125696286815090355253089777783668736", "291401667627099979996907606889585112091078243833144672256", "61464491493904273092045781135639883627746896683991040", "6456434046184865514966444236042325612157160390656", "55544848640391461940877760002949958572780687131148288", "5400599655645949622056285176414537111608817761648640", "1106799120471523338153606892215118704387231326404608", "6501522505026482429619010329242792340867390636032", "1926881753506932635200122483494128380159671951832383488", "63671625624866073145390148625918406061726670908293120", "4934637770586091456640078633126379525174452581040128", "6464210715742354352717871951238354524380931817472", "128942923906985452986500964784305268379444765638153732096", "61480830196211953883808296851118283852799836711550976", "61664443627086038361355928606851291162531358453006336", "6456431847048190183891719146601096143086257438720", "677644899322152640034945078652685291536867910005817344", "67801864043631340467552355738194234925172232720220160", "1086916246440242235291027348112406590106220110020608", "6494327037852159132587543588482834311433322233856", "28792618656042136204167174124916928078551359700831567872", "61582965037032695917699263079409032415486359967367168", "4922874270755168782473069157534694228865232157016064", "6464232974137278633316528748014912628837601771520", "8198894046028298027797138570736757197395477569000701952", "61915593259615800161659754222879283003119026172854272", "1085319315482898090878141922455262944557483589369856", "6494386176423516569798747203602587078876131753984", "410725405146141016771309896911199804728720903685275648", "4981732580386625453107379814702184172359284114325504", "6471951549332422650138486580322630791211815796736", "16510695700915750564657206281526441066355884758453452800", "61865915392084287377494267319879631558732724666630144", "6456427626678312559285107259604686281891408510976", "15844366255198016248797181310900854268767142920251768832", "61875665739433033429825333433445975158972270847721472", "4923562215080449508030950560445262767724090227687424", "6464229764343952611233017810694153388435718537216", "1085175666582812001124148391374468685022229967142912", "6493705045450514129205889642728933038057804791808", "7892238421867187024839723199443550899083899438104576", "13078506869236174974553237783112708866326588423143424", "6466750453969913242823675197917555992987854438400", "141957532847924008968995051091252219924156185286017024", "108930136715084905767366764540498678290681007683141632", "6456136517178562011251155062122413357245856219136", "56145731787879298125907544630170750676310064692421722112", "61518862127954132230413476298176486998068370549506048", "6456433446784217343084343564794055573886512136192", "402290859380743086202908886602527293261117741361757421568", "59089539198361660860274201436196842541719501160841216", "6456488524649823628682244976856144505295721201664", "8368853950565846231710982461286320261426205457121280", "11950655444201639837729685153142930369958622319869952", "1246853074813902036010029479552786278971161083641856", "6497235490377349864678087185767589675668518993920", "122088778571901789674415701387547054261312598854074368", "124474170700228111576946381227332005913611104331759616", "5128801334136276059167185496739510355488728751800320", "6463890158161954557797000308803190625399943987200", "501964806033282344305802749345028887704397279431726465024", "61459053644136586555858155194308817079210166139748352", "61642536831947817503518238031491316873456579917119488", "6456432087290051782873260402957901413130979770368", "1276418951629243323505848619324983534516358252776879292416", "59083596014143287669844637876689338057942835199475712", "61454488350963530666303596676954697754477520031318016", "6456461375981108781432511838925297378709322334208", "81585496108829816801115231449064341124978707462619136", "252049438603987017381575266878234240984053932894453760", "1099804257138402339163121203632016080959836568682496", "6493872351086600142679825453399334694932117979136", "12642895925465459267735667521351288774974083991867490304", "61751677317543467741278458364954756638978135478501376", "4923949669911836077464505842811415066009026726723584", "6464231120301677023553219102269148625637189091328", "8003756436997550714326078200964311132264044563272364991425501973014793682944", "59080861246116240136940266156283380816300574829969408", "61634967903342759451095214680386200828738413369753600", "6456459389720614347465656394483734747493473189888", "5611138015331984035831623230654750122907243527737966592", "62131980845884482318687262628894976345040631137042432", "1085385576589187927879596956763150049762883877732352", "6494383803994840932914465739957198894913961328640", "87885658567630664145350202432587258936364074136099618816", "59120604889290544247529201382724286239599615660785664", "4922308390268014695490032766902996430951182042660864", "6464261235168764125693204654047510586880176422912", "9179999186037395569390257099311740206877181328083648512", "59463558255483738949976285336864599481926238823514112", "1085303961305478857988754453895186194248420850401280", "6494414266558823934257903730557082645739216044032", "31978350208035673782466770845591372158481480326053888", "5817439346511372914212671070881615495258960763551744", "6470743927059735793895026824744908831457623932928", "1572211010283704885876569884648030064553669959994048512", "64149815989017309813193382275204879676463690457022464", "6456403637614458004364796610762546995884195840000", "120247654276787578980093913253347422102361704843651842048", "61482950037501739852924560859269466663101171792609280", "6456433842572633106590875907539031102599798456320", "1018699681106075421889300137628537920979152188741779456", "65604259860344821678261512084624651060592361825370112", "4945929875991163286018574118939502010375546962182144", "6464191382646644391377347381891251047235533668352", "96346344402021303433754719951253938205811591423587254272", "61490749673469040652141265097465462490188444843638784", "61674422446964199550533948717135712793225362631819264", "6456431737671592563718094317046064322412462211072", "5962106844318175196454376717339777674851882524984999936", "62091507859832433985027942689151237407708862868357120", "4926099470739157393120119538487842720357707667210240", "6464227416779530901937033669246583482097004969984", "3861723199358450415614063520172836786973727823446933504", "62634647131051493796265343391405205975033346978217984", "6456419356921242032894786670951657232156426502144", "4922032716587770385121749641761090309639032356732928", "6463554508555778708325706044537233061890899312640", "95412750427560879782326256070068369794528890874494976", "174101476494377849282519493151213380639903401306488832", "6455993284563412756683619022680216305453546602496", "103795273278653150569947415854566353572348542859675172864", "61487933361933612656896712851064559960556080040247296", "6456433787623610081977734273311882113534289510400", "5995398488413766241961203326270992282180177067693245984812560050358635724800", "59080861246116240136940266156283380816300574829969408", "6456488628271976023938745495125695770813970513920", "96826560400273525102283735215094478553601032165785600", "169583173679407326376230368105567714005279464090501120", "5185636770422224593147430399012474993669053301653504", "6463800872203559710901707950950290079982379073536", "31380836865151223710280858081020189625509329582335983616", "61572103287444272834588644845991120902010329855164416", "61756263116449065043739047169486751260203621501894656", "6456430841960112554203738273713162147710405443584", "5044959649563160964749163183908901929233178311578072645632", "59081553142441657900341738915603591872139781424021504", "61452278241091496111133159680114704109436889999605760", "6456461400376702117705825919130476564558095843328", "2863221186124339936252215116687853968809200427273814016", "62799353032731642348491674991919680033176369097605120", "4930508528517489819955552745083051986095104730333184", "6464219831289486645266474683134293408015108276224", "485770231180023756740823531163571991185665450948492787712", "59088047715200369570948890252480248237810631378468864", "61642789196393926773296468021742584916053046954295296", "6456459303906654122289303850617323778353355816960", "244186264054487141446220421943821485732190290574286492798800706843713732608", "59080861246116240137345914348356414224779519855689728", "4922032716587770385126820244162003227245019169554432", "6464261710635149325371819115465967341973830369280", "544971995160952957322226513044413160255876602886356992", "69494637355940607184129896258492537885248746780884992", "6456353661271606402080305201476619638020503502848", "46151338143255479876012339053433039222405599513645416448", "61533462874315257941504925151771844493919359579717632", "6456433286000985927939299797531891215385925517312", "58851064122921228597891972643949737574282052255980121666754342800928538624", "61451529704579004188930528075038867915359784848588800", "61634967903342759452986549375926719095771494552174592", "6456432170334750002606872381212183573512002207744", "61634967903342759451080002873183462075920452931289088", "6455753893694227164646492254920354504374508060672", "656533400177501903702169082838167897572766629052688991983895659373305790464", "61451529704579004187201452656327563011718281676455936", "6456434189236694475958382528232598152544583155712", "2123871458225565919697263484746973789078163373734984941568", "59082504775555462380181475031005218349618884421615616", "6456488608644495688990522377464801790019338502144", "31157211379310184321307224761607651235586147949951139587238362573577388032", "61451529704579004190613968072141956560547406705328128", "61634967903342759454680130577831633576171090034556928", "6456432170334750002606872381212183573512002207744", "4393398764527830473784764453009896734525067243920765364898810168209418747904", "59080861246116240136950407361085206651512548455612416", "61451529704579004187059475789102001318750650917453824", "6456461408639581657587187331306413069331146473472", "35761820340673107990860972514810824264246582295511695360", "59178628202279203491683792388232010591908603734523904", "61741378254683502656347205198127741953590208319455232", "6456458224067973402008866275451027971737189875712", "523785558480410308824724601188183948592165314734103921789413899528822587392", "61451529704579004187247088077935779270172162991849472", "6456434189236694475958382528232598152544583155712", "61451529704579004187034122777097436730720716853346304", "6455755912172004767818197000473042758734874411008", "151233977908657945497151257259313875147364478227681866012244160621037223936", "59080861246116240137604515070802973022684847309586432", "6456488628271976023938745495125695770813970513920", "12738697144004267284604697783894188002678998488494112768", "59356149400563730522385463716584077775158990310735872", "61749409119234595693351676698498403670458100420182016", "6456458136258401540613414900874324322914580561920", "59080861246116240136925054349080642063482614391504896", "6455783125856142160399715597337009566293254209536"], "dual_psd": [[["9322748206458891830062207001708244886268664581782038737952977384051310592", "-90353426296206882037216941407625202038107866763545329285249679633678336", "-990045206494969110160125918420828312715320826053669737610125321961472", "1570749519317936050066367937081283290364129340106079954583623278002176", "-291719735810642002846319955579076601474694598768877695923000577097728", "33191896133922361170789359499159531843331685216929124884674712174592", "14215069609144038769995395946454279232278425547358600525509918982144", "-35353019263843102905234649724504208059789928035639989173197821968384", "6651537744893525565346150888490855297066524100135866050211393568768"], ["-90353426296206882037216941407625202038107866763545329285249679633678336", "18833135777573331128820440362998312194959496030395028769466373753536512", "-278475790830924396773309492345230836908871686133124753458813380591616", "-153467803739352049158122810259220645236025211056817000257469261283328", "29773697908267186331890656188145713461739661289820523876650917560320", "-4317182474743987510686463698240839538737012038034005266904519802880", "2981176747031150268593868192599983329952824601254804790804641480704", "-348249171050751729866077193597857451984914682808417975322057637888", "-5813785062086593351774888639860420721100080684190377079195303936"], ["-990045206494969110160125918420828312715320826053669737610125321961472", "-278475790830924396773309492345230836908871686133124753458813380591616", "4726335150531129642827977059897345680265805849696757698537432547328", "2050891459250112793897932547337950312031923092280636590944432422912", "-401291278658053405439745308065227100735461845362607377496466784256", "60570325095753649564391581306081312802756171073087808936892956672", "-51543280809381587189458252103290478461467602402191166879706382336", "14837385284669743291604087411102444161133163074504386525203005440", "-1647243130833659914877984258144851221279684131344794069032239104"], ["1570749519317936050066367937081283290364129340106079954583623278002176", "-153467803739352049158122810259220645236025211056817000257469261283328", "2050891459250112793897932547337950312031923092280636590944432422912", "1328917271279323425429280468463917433895366304658446391412367818752", "-256596316949965968913906280232721793196686740731017448528799596544", "36351478511508628127162475131916508922724683050504646470135709696", "-21616002281517226094784329124563363299699699051742533799437664256", "-637768858794462232180853157576721783098321041928073913179308032", "669166916063308912200407184610018172338533994804017330615484416"], ["-291719735810642002846319955579076601474694598768877695923000577097728", "29773697908267186331890656188145713461739661289820523876650917560320", "-401291278658053405439745308065227100735461845362607377496466784256", "-256596316949965968913906280232721793196686740731017448528799596544", "49563282130256698200174205906893249899214302410090523306554818560", "-7034137864472996708208251575027706039142119654013992894937956352", "4235391637701575498492174425010970878528281070424601861086511104", "69522280603236944857296461227543805817975170773071744473235456", "-120124407236327627660667537913720503801977224694748310486908928"], ["33191896133922361170789359499159531843331685216929124884674712174592", "-4317182474743987510686463698240839538737012038034005266904519802880", "60570325095753649564391581306081312802756171073087808936892956672", "36351478511508628127162475131916508922724683050504646470135709696", "-7034137864472996708208251575027706039142119654013992894937956352", "1007162953569836442369612691177712591044571557651880334946467840", "-643348623593338455666988954599091642762142496723766518701096960", "27851678517348180224437457001936118014472561911436684801605632", "10631822380463568945657475632673481076732018264166360336564224"], ["14215069609144038769995395946454279232278425547358600525509918982144", "2981176747031150268593868192599983329952824601254804790804641480704", "-51543280809381587189458252103290478461467602402191166879706382336", "-21616002281517226094784329124563363299699699051742533799437664256", "4235391637701575498492174425010970878528281070424601861086511104", "-643348623593338455666988954599091642762142496723766518701096960", "563389502686060165586077876133998190565843190496402861042171904", "-173901074146741498405476325111325919046702119873455901229711360", "20328899784459353372698869792209808128266232540160427370217472"], ["-35353019263843102905234649724504208059789928035639989173197821968384", "-348249171050751729866077193597857451984914682808417975322057637888", "14837385284669743291604087411102444161133163074504386525203005440", "-637768858794462232180853157576721783098321041928073913179308032", "69522280603236944857296461227543805817975170773071744473235456", "27851678517348180224437457001936118014472561911436684801605632", "-173901074146741498405476325111325919046702119873455901229711360", "160643419473547689892893210087622438854650025889073846219177984", "-27479949440642096913761185931302552253800637256236438564896768"], ["6651537744893525565346150888490855297066524100135866050211393568768", "-5813785062086593351774888639860420721100080684190377079195303936", "-1647243130833659914877984258144851221279684131344794069032239104", "669166916063308912200407184610018172338533994804017330615484416", "-120124407236327627660667537913720503801977224694748310486908928", "10631822380463568945657475632673481076732018264166360336564224", "20328899784459353372698869792209808128266232540160427370217472", "-27479949440642096913761185931302552253800637256236438564896768", "4937259451788934567454948175838136238841462773370731183996928"]], [["4660020128196112134692030889524927250838697577044692481760851952721199104", "-242999947740997459881041557658592161178302773833444247337237801848537088", "353776125256142862552643943897513187688669758712229600637677675216896", "1982976788270641134477256563283987697303465062851221053560833301282816", "-346459719160585755510150260407620360366821290341127941323320081776640", "123697387224294752867353359724763830462260822837965678717666070626304", "-59479539458672268821902156914375966326291554059111384906638890631168"], ["-242999947740997459881041557658592161178302773833444247337237801848537088", "21634110366691930249568837851693448048729197431781427396396270393229312", "-1101602814208386530526034183974560587456015696676650366129167816196096", "-24332516172917695040981538000763998506735986745911443359439874162688", "14325895553376315822603285462962930208896098373479502462111327453184", "-4198904813753164172798675782696014466635053854317532519572225130496", "5181635867323023967836953463180785505942350721046094763530773331968"], ["353776125256142862552643943897513187688669758712229600637677675216896", "-1101602814208386530526034183974560587456015696676650366129167816196096", "130927489082814111187773551681438170041172487398849686869931896864768", "-9405307851518891556483916943200340110307073401821208832622114897920", "425739935862432210788881586623786284309880297075036858851895803904", "-262691368992822645952538868184478800685624060433857754706785337344", "-255890301820577235934373036640913226751241928177123607829870018560"], ["1982976788270641134477256563283987697303465062851221053560833301282816", "-24332516172917695040981538000763998506735986745911443359439874162688", "-9405307851518891556483916943200340110307073401821208832622114897920", "1541400089901405005846920836184407727646796803425821485690177716224", "-180428328309147674485805637055530957415453388818660892793429295104", "72499119717855046486566528183507182003326342494559974547538313216", "-6959749936371726528795714237027788314229998680616755898808795136"], ["-346459719160585755510150260407620360366821290341127941323320081776640", "14325895553376315822603285462962930208896098373479502462111327453184", "425739935862432210788881586623786284309880297075036858851895803904", "-180428328309147674485805637055530957415453388818660892793429295104", "27319378161421157556620624850982349086776451772820330270079057920", "-10136149209149878140438124932614043035181166850551515326919475200", "3554062260490403484579372086540470751294609255964317020919431168"], ["123697387224294752867353359724763830462260822837965678717666070626304", "-4198904813753164172798675782696014466635053854317532519572225130496", "-262691368992822645952538868184478800685624060433857754706785337344", "72499119717855046486566528183507182003326342494559974547538313216", "-10136149209149878140438124932614043035181166850551515326919475200", "3849005060399673905591515892442079423075109625521065248870629376", "-1056355620173413850859344971598506169031971947040755452437594112"], ["-59479539458672268821902156914375966326291554059111384906638890631168", "5181635867323023967836953463180785505942350721046094763530773331968", "-255890301820577235934373036640913226751241928177123607829870018560", "-6959749936371726528795714237027788314229998680616755898808795136", "3554062260490403484579372086540470751294609255964317020919431168", "-1056355620173413850859344971598506169031971947040755452437594112", "1241911689300948458083702427444160321789594470490243492940349440"]], [["81572884870908329345283368864107151206601192300042996499916598059991040", "-7632261697545248729133366520112470452916122490624180125489795801546752", "163429495622497047821108642267987986078041866749410226673849473171456", "32481320802651492309905126784759856378093552013936361879864321507328", "20990264773852200680602962540055788051910395314070529331433251536896"], ["-7632261697545248729133366520112470452916122490624180125489795801546752", "714102715773764706115460424174858599658229150735444586273314351087616", "-15291069840948654276954701075440245476429450121607170779002552975360", "-3039072861528382533252234069994201997508425240212999018012011921408", "-1963927034189511079242952537283906436135934103117553235386725040128"], ["163429495622497047821108642267987986078041866749410226673849473171456", "-15291069840948654276954701075440245476429450121607170779002552975360", "327427429858487114379403212042026788268968083902552164690852577280", "65075617766008577169193107305213946891750257086843122376605958144", "42053537647983072420279308352822221141767867004085156325227495424"], ["32481320802651492309905126784759856378093552013936361879864321507328", "-3039072861528382533252234069994201997508425240212999018012011921408", "65075617766008577169193107305213946891750257086843122376605958144", "12933662978260346513396063438705855259321819315597147575918002176", "8358065611275670352052863503948622638088510338831172527005368320"], ["20990264773852200680602962540055788051910395314070529331433251536896", "-1963927034189511079242952537283906436135934103117553235386725040128", "42053537647983072420279308352822221141767867004085156325227495424", "8358065611275670352052863503948622638088510338831172527005368320", "5401196929269696818202303637872788639514960433504407065307643904"]], [["2984739892718259782129831888028533898900364644659009647036218149437440", "-86392558805971390201826948700679024577350344716201171723474664685568", "-51461841555117511095770120521350242858421552763392141149452894208"], ["-86392558805971390201826948700679024577350344716201171723474664685568", "2500611271103397137021848789152905210313957538545947885013320073216", "1489550290013742906021677611989140410563681946135775601051566080"], ["-51461841555117511095770120521350242858421552763392141149452894208", "1489550290013742906021677611989140410563681946135775601051566080", "887287077411674800231308137549228433375276231241405275570176"]], [["9132522620555680986720154529727957628948049766341425024620472303616"]], [["75343487807939748702999608768853345377452294474001472803555290990728183808", "629304185172482602561564499266455999171115485037943045706018371917578240", "-30209415953176817728770476698452823906453808887086896570250508787253248", "6103048560894622049908039603995068131991774458747700373112048691707904", "-829544028818765733812297182097300590933673342482933311665468073836544", "-168993483696250683783485019763783739906972840928857005337029277384704", "105545044284522982073314958846282886927200110962831238564451826270208", "-26305886028003284606464609288110500788775355608435434948573081370624"], ["629304185172482602561564499266455999171115485037943045706018371917578240", "114976761710372343860545712445493690306164364818666541981166822280396800", "-6614358422155880575743388613609543509334928759786025752705509613371392", "109973843391408604325776634039541787368792870876087536281382297796608", "45407471622823524165749079298379211099273590673178218530986048618496", "-20617852415383557776195866152138333163924327612228871465013124005888", "4192102533114522404932692959464856864191589946564595218755805511680", "-632569801094123358760249747237436454808703339965138001033009561600"], ["-30209415953176817728770476698452823906453808887086896570250508787253248", "-6614358422155880575743388613609543509334928759786025752705509613371392", "613834337422212966353499275622624014751692399497490984117047455121408", "-70151321625864239008308425185429433454028644084145873686470376554496", "4546989571000691768751464533734140566775718018175302395013028118528", "1404851223352075654988540729421878432638339426156238824246993747968", "-507344136898666596626973498872915966838149645416113202059752243200", "77092399736869082380404091348762371821082556198781744369264230400"], ["6103048560894622049908039603995068131991774458747700373112048691707904", "109973843391408604325776634039541787368792870876087536281382297796608", "-70151321625864239008308425185429433454028644084145873686470376554496", "18274770722824566873217227791620147997284444384334467851886251737088", "-2040520896565887104168361961711185252377751952375674734500072390656", "-85706227397445187776636750574798200329069266901579898624478806016", "85723590406418665082311970031062380867152617276234122282200465408", "-14116452381334809525222047798995200768474844230092472542289723392"], ["-829544028818765733812297182097300590933673342482933311665468073836544", "45407471622823524165749079298379211099273590673178218530986048618496", "4546989571000691768751464533734140566775718018175302395013028118528", "-2040520896565887104168361961711185252377751952375674734500072390656", "259797219964694964798735253206255974138175585861712832907471486976", "-344124488403455584286582156138022222076981498209929359020523520", "-8084916966918401077500673753693239959272236856882001732788289536", "1419251217462525819760376810467163730358028053973416509861527552"], ["-168993483696250683783485019763783739906972840928857005337029277384704", "-20617852415383557776195866152138333163924327612228871465013124005888", "1404851223352075654988540729421878432638339426156238824246993747968", "-85706227397445187776636750574798200329069266901579898624478806016", "-344124488403455584286582156138022222076981498209929359020523520", "3955493356720009436988696573640300771809208728487905688931008512", "-1078287391810810830888372544941786845669434054202267968311656448", "172159203765687155957641914247774239753737875547441300196294656"], ["105545044284522982073314958846282886927200110962831238564451826270208", "4192102533114522404932692959464856864191589946564595218755805511680", "-507344136898666596626973498872915966838149645416113202059752243200", "85723590406418665082311970031062380867152617276234122282200465408", "-8084916966918401077500673753693239959272236856882001732788289536", "-1078287391810810830888372544941786845669434054202267968311656448", "568003707286219228009660561283885406986287252614305458713264128", "-99277560514643111124445219304983127035531631216645030002294784"], ["-26305886028003284606464609288110500788775355608435434948573081370624", "-632569801094123358760249747237436454808703339965138001033009561600", "77092399736869082380404091348762371821082556198781744369264230400", "-14116452381334809525222047798995200768474844230092472542289723392", "1419251217462525819760376810467163730358028053973416509861527552", "172159203765687155957641914247774239753737875547441300196294656", "-99277560514643111124445219304983127035531631216645030002294784", "18534816629229521866758503867068334139434355568969123964649472"]], [["5330973685217535168067735347125826615142419049477900355877925314545844224", "62450599416981477643723913610014858056301555351736428642765341294854144", "7176640613142072067225078935001909748964590812933431344527203121496064", "-170720725784613454166897819084882502313829792675616820515438147403776", "-319644679086334170104185729072342956806931326512805952191351033430016", "148412255136217235238822619090886147432390613620157687729564728426496"], ["62450599416981477643723913610014858056301555351736428642765341294854144", "950620383000564789072581850336900006225040249246013615373261117325312", "-22405085541839771089312341248637758859971669745259415272306084151296", "14736509997638635255091888065872194529392343814139221008442925776896", "-5101146086373172928072650448718315717832159892335473610957166477312", "1899755813514054840317041677231154550137683360341756341553677205504"], ["7176640613142072067225078935001909748964590812933431344527203121496064", "-22405085541839771089312341248637758859971669745259415272306084151296", "61422487870657526704034265507590533243532294678276607257240418648064", "-8365835124070321430562122560229740118550794056512253957873854316544", "229173539826519046742551881423183500647219547413614400011723866112", "121453328366575293710700715359705946993981295766325846289137270784"], ["-170720725784613454166897819084882502313829792675616820515438147403776", "14736509997638635255091888065872194529392343814139221008442925776896", "-8365835124070321430562122560229740118550794056512253957873854316544", "1284314170699559004630641756420698008792424009169985281832593129472", "-93423699283947736975498669317529640230408087560292912887555424256", "7561211879965641986037973866056279915480368858314976091470561280"], ["-319644679086334170104185729072342956806931326512805952191351033430016", "-5101146086373172928072650448718315717832159892335473610957166477312", "229173539826519046742551881423183500647219547413614400011723866112", "-93423699283947736975498669317529640230408087560292912887555424256", "27568289983015676891815750665737432539269811545283244210008358912", "-9896927392758406122611410849365018899989240870472921117630660608"], ["148412255136217235238822619090886147432390613620157687729564728426496", "1899755813514054840317041677231154550137683360341756341553677205504", "121453328366575293710700715359705946993981295766325846289137270784", "7561211879965641986037973866056279915480368858314976091470561280", "-9896927392758406122611410849365018899989240870472921117630660608", "4250311602685915114906385317369761220389748881394693987641589760"]], [["124227809529174141294685799467228207516846391917079678842704965058691072", "1816727191909590380637527177787310188234100674615609683533951829803008", "191390084972475676161530281307795830420083639390141431454730282860544", "164905320798963227411602970952920525910198462214170221386276481794048"], ["1816727191909590380637527177787310188234100674615609683533951829803008", "72143164371023958595025209358481678527412461843059594411715321659392", "-5629176925847504708978479278135813196246337476600071984076464062464", "1976241977419438857216777579733507114687217722514766142921194340352"], ["191390084972475676161530281307795830420083639390141431454730282860544", "-5629176925847504708978479278135813196246337476600071984076464062464", "1853452203746291356176147599683758615620907952909621668597532196864", "334569503308192400081357770388091399056197309071052304040715091968"], ["164905320798963227411602970952920525910198462214170221386276481794048", "1976241977419438857216777579733507114687217722514766142921194340352", "334569503308192400081357770388091399056197309071052304040715091968", "223061202661754045844829923489187813187317528622110802575821373440"]], [["213807626377165732400511202259276855433651338682058915986834261540864", "-45883819027665394870790822279744714491040868748093206432409681133568"], ["-45883819027665394870790822279744714491040868748093206432409681133568", "9846818302213722281524012077370458133804977401012652127214584725504"]], [["11138864326215756189244934405255565941203839898097432989885437147969748992", "81139674174371560594171321178008057074601807915068148579662367167610880", "-9615662738673326352549914179358340259270790920887608932771101977608192", "-1641117369153520693091173594620267738726722940650461681711422654906368", "-384131171577749473103697349626515364069680987845200061197744143859712", "71850652489022150121035926102660443529934269658175965724244734640128", "-7706895504875027486930501396709863636758230012226625433331793133568"], ["81139674174371560594171321178008057074601807915068148579662367167610880", "62529954545217358342124029669156769569537242061630859726308100515299328", "1526053872961493130476494597035554643158548388570629711589261992525824", "97092869740122805003099020634237309587845660009003736211273191260160", "-50449378497222117038234745115600683234879971514394107388169495248896", "-1679908064235889414277141832130137833003666559727743261196112887808", "1517441665454079933683987098536635760827711152849705455723019763712"], ["-9615662738673326352549914179358340259270790920887608932771101977608192", "1526053872961493130476494597035554643158548388570629711589261992525824", "49430457933354330440877114379637261254331592465897591688882349408256", "4226732385374699356642493390369887251009346387849379379202085617664", "-896317494237541701836818182117146464246405227908142734507428020224", "-118801836634788583749032610826317275859725214332792877207835901952", "47202485391083600970053094674932294816505855319340101848461737984"], ["-1641117369153520693091173594620267738726722940650461681711422654906368", "97092869740122805003099020634237309587845660009003736211273191260160", "4226732385374699356642493390369887251009346387849379379202085617664", "433774890793412684653932077862525609789809089462903408439490248704", "-27297986351559766976144553274423003898324116561428720865121402880", "-14464982042567868425060603452606991033080389090013226944052592640", "3905867295594395989380723032321917316078627101829355882850287616"], ["-384131171577749473103697349626515364069680987845200061197744143859712", "-50449378497222117038234745115600683234879971514394107388169495248896", "-896317494237541701836818182117146464246405227908142734507428020224", "-27297986351559766976144553274423003898324116561428720865121402880", "49906355506404108653642473763635951017091783045135551651511271424", "-782764898902216370551838866382388995147086341051089868961087488", "-944820160427970765859590801106600166806408154646057300701216768"], ["71850652489022150121035926102660443529934269658175965724244734640128", "-1679908064235889414277141832130137833003666559727743261196112887808", "-118801836634788583749032610826317275859725214332792877207835901952", "-14464982042567868425060603452606991033080389090013226944052592640", "-782764898902216370551838866382388995147086341051089868961087488", "541844596580165098987463891774245633980623497857523197463756800", "-105688480486881685511156410048902821584188670037555157978316800"], ["-7706895504875027486930501396709863636758230012226625433331793133568", "1517441665454079933683987098536635760827711152849705455723019763712", "47202485391083600970053094674932294816505855319340101848461737984", "3905867295594395989380723032321917316078627101829355882850287616", "-944820160427970765859590801106600166806408154646057300701216768", "-105688480486881685511156410048902821584188670037555157978316800", "45309786448532245501926169607461151779513685912023613539614720"]], [["760078218964963707977462152918430716364756530495884723366876286294163456", "-26006259989767308023459319353306207821490422569221655102885236094009344", "-3130166382768364356246802336424984062893784582601495834298736908959744", "-444905876415828993013050757676791021818340178824963562827272744337408", "75415717592027745551434940974257667555707529201301572774309845270528"], ["-26006259989767308023459319353306207821490422569221655102885236094009344", "5858995513065157690843384744214535909569624335174846827242630328352768", "-243475025477051698526071651693758899957953439513788463361222311411712", "15682645005733756722315874994723325635523570100733910468030447484928", "-367779504878649463095207422317409666321732451282529496722191679488"], ["-3130166382768364356246802336424984062893784582601495834298736908959744", "-243475025477051698526071651693758899957953439513788463361222311411712", "42196495366883486781464721101214868513031547774107300381459631570944", "371101984789677849058578334131184584349102873174654792879573041152", "-216312322380311408700518765881556356542942500956281880977688494080"], ["-444905876415828993013050757676791021818340178824963562827272744337408", "15682645005733756722315874994723325635523570100733910468030447484928", "371101984789677849058578334131184584349102873174654792879573041152", "706805733312204087145683093024701884776805664495075092539826503680", "-122157570707095192388841482170224916666049096130920777307356397568"], ["75415717592027745551434940974257667555707529201301572774309845270528", "-367779504878649463095207422317409666321732451282529496722191679488", "-216312322380311408700518765881556356542942500956281880977688494080", "-122157570707095192388841482170224916666049096130920777307356397568", "22175286551494847494355304609352590622293826381828870736585949184"]], [["100386830487946632046463573062287464960823849375665878707806970839040", "-134825065602309300816252962260141013381744949830767409373855872974848", "-3147775846365102247206000066380080397987073995934219156583408992256"], ["-134825065602309300816252962260141013381744949830767409373855872974848", "181077520092135995935176602040645832436790188255518875522586585858048", "4227637060804473335618264541963459149628758705052417074029863632896"], ["-3147775846365102247206000066380080397987073995934219156583408992256", "4227637060804473335618264541963459149628758705052417074029863632896", "98703114051889911471494477228750146101192126979779095997246865408"]], [["139992702872574059166570978040336589653553446912"]], [["1044764020438371058181773871111528604348619230358597283767873827279732736", "-92705232646976050228351439675352306043209109942706084470345766937821184", "6852957436815099329067100494528140020059404921367724576104189903503360", "-497799704373217023908107799319433697060243409814811888501651440402432", "9841949219393994992739161280065675759329598328854898940762608631808", "3890012452221323148065847859488142392883841983568412523167572033536"], ["-92705232646976050228351439675352306043209109942706084470345766937821184", "8234126585731725319755267862779603056242973796716499307639192376311808", "-608189820385800908646403978000842753054986524400214125350061971865600", "41037145654941712163136307073572746182361628664812776952505804259328", "-485894273196576792529561426792276441901632454224485657663858802688", "-357467818478696382171399212100756857305300737353713131829787099136"], ["6852957436815099329067100494528140020059404921367724576104189903503360", "-608189820385800908646403978000842753054986524400214125350061971865600", "44952209950312100307557326848277774748126702758948205564961390329856", "-3224541990260089015621726577002048775604517915588491902671174762496", "59526640694772227811472323948466171080880067416422791873495564288", "25675524030473145988301127500911297693512159657757740317540352000"], ["-497799704373217023908107799319433697060243409814811888501651440402432", "41037145654941712163136307073572746182361628664812776952505804259328", "-3224541990260089015621726577002048775604517915588491902671174762496", "1450441798724951075615162556411447745479288980583941811149287194624", "-154657550039665479235649463136336922404607826485763840461022167040", "2905796492858061616423147155451484550332243202794239600346791936"], ["9841949219393994992739161280065675759329598328854898940762608631808", "-485894273196576792529561426792276441901632454224485657663858802688", "59526640694772227811472323948466171080880067416422791873495564288", "-154657550039665479235649463136336922404607826485763840461022167040", "18629996243084642773034373307102540219167634165073797306063519744", "-551640089506886333304230388283558578932105738720445543798013952"], ["3890012452221323148065847859488142392883841983568412523167572033536", "-357467818478696382171399212100756857305300737353713131829787099136", "25675524030473145988301127500911297693512159657757740317540352000", "2905796492858061616423147155451484550332243202794239600346791936", "-551640089506886333304230388283558578932105738720445543798013952", "33153205343888188852370824879658847311735284296599272142405632"]], [["65570879326639665655106560058874173946613915975680", "2206280361989598308148173268439082371536941744128", "753304194008115861766580096552472009301060222976", "-67533244010242707890290817461475718061187137536"], ["2206280361989598308148173268439082371536941744128", "163637447096419473828854672082384339410297552896", "23109079547380810572467291766686093312257949696", "-2741788319630630463835249709515219855753609216"], ["753304194008115861766580096552472009301060222976", "23109079547380810572467291766686093312257949696", "25733911602785684678292564514603141863795851264", "-2630516249057406837306678653431363949186514944"], ["-67533244010242707890290817461475718061187137536", "-2741788319630630463835249709515219855753609216", "-2630516249057406837306678653431363949186514944", "1193174497395200615448746176232457885408296960"]], [["1095246727208925515672866671690402511789016149828599392489903340126208", "36642342559768630191028589386384172588287254212298592110315833393152"], ["36642342559768630191028589386384172588287254212298592110315833393152", "1225898452752290236849050296058851795215839253851253586934984867840"]], [["21641334392237728204381742229105806568741647941632", "-278118286070825567756423726597472175327360843776", "-90592273127642534344768044309583008637997023232", "-1437077848628876886930185928381300850756157440", "1162627449839017701466451562194408811532386304"], ["-278118286070825567756423726597472175327360843776", "269885869992520910410483448977381581897284452352", "922853060344399471797306756626001768705163264", "-894994624327506282293943914981064383907495936", "8844366052338834931933141590444459796987904"], ["-90592273127642534344768044309583008637997023232", "922853060344399471797306756626001768705163264", "11393937870909759712837039783634257833902473216", "-305457391828313903267479785222421867824939008", "-79611119200882445574565063813898736517513216"], ["-1437077848628876886930185928381300850756157440", "-894994624327506282293943914981064383907495936", "-305457391828313903267479785222421867824939008", "643249826518449972508621374236851889160323072", "-92891235470256242881997896499405275478884352"], ["1162627449839017701466451562194408811532386304", "8844366052338834931933141590444459796987904", "-79611119200882445574565063813898736517513216", "-92891235470256242881997896499405275478884352", "68638060379016699377026783982779746052210688"]], [["1479270474811246884734009453092480200845987676160", "-42457446755548514651494721206360110726132006912", "1240712225160419061609971284155679477097037824"], ["-42457446755548514651494721206360110726132006912", "37946782276328688312349328046715915554883895296", "-1002369336676308662059773684674917081450283008"], ["1240712225160419061609971284155679477097037824", "-1002369336676308662059773684674917081450283008", "2899856854375440751724041628876840993046921216"]], [["57304551431313879890975285609766465790982225920"]], [["1396957095401603868634568965547583243426333720576", "1916034171033837490817531209516831038865670144", "-365954673339954268549126966657972038130466816", "80828823653406776135083457343904973561266176"], ["1916034171033837490817531209516831038865670144", "26020648854267911044132200474635012355672506368", "-588499497354949620181377609331590656516161536", "20322737849279569782991657617175871437668352"], ["-365954673339954268549126966657972038130466816", "-588499497354949620181377609331590656516161536", "1191733299952731681902996212637352616995586048", "-35070944695276358251524820267909940330364928"], ["80828823653406776135083457343904973561266176", "20322737849279569782991657617175871437668352", "-35070944695276358251524820267909940330364928", "164906309512523641681611591114536655742042112"]], [["78305044336174262278109315026118138594844475392", "-768987123385969757903131410850907452298231808"], ["-768987123385969757903131410850907452298231808", "3532675730057342566578109807471584873319235584"]], [["77015492312378992845852865268729113055139463168", "104691248974826554566377967324018308546560000", "-57645154574767195890120245967776288872595456"], ["104691248974826554566377967324018308546560000", "2130164876427093842147236730733339061394604032", "-44320455295586496530022136661395176360509440"], ["-57645154574767195890120245967776288872595456", "-44320455295586496530022136661395176360509440", "197737929313430446580518491179475821452591104"]], [["4370389175010175698311638489417408696754896896"]], [["4232824563248655098816569301615969489091821568", "7780734068354060360139821184212740815716352"], ["7780734068354060360139821184212740815716352", "243055275925349652931390519230197997173211136"]], [["234849124419498373591834918226484565926477824"]], [["77032162189854448643268404079904266528239256600576", "0", "-12333387491014881329926435964854841220572119040", "-2461955276871221701751531184327292249333301248", "-438871189808359696588529521461038123327684608", "-43973451978271234099460629755039696895868928", "-42367425552499376062399492364655332689969152", "-41088924763875995711417753442497726085332992", "-41678909047235130579895060432775540922908672", "-41574392668379341644035898839698621809557504"], ["0", "79706485621239989307526816219348897163990478645403821767276453536742709919744", "0", "0", "0", "0", "0", "0", "0", "0"], ["-12333387491014881329926435964854841220572119040", "0", "1921970693674183459557596399684679695069035364352", "-10255963142042865680789393256152980439254958080", "2269008309888553604627314980144600996959485952", "-717396567615104349640014905922796299147542528", "90168245502472924607828023387717245335502848", "-6988691039116059238877562842829464509874176", "299861573088004547490358570678545893294080", "9685860230851019072728236389492542406656"], ["-2461955276871221701751531184327292249333301248", "0", "-10255963142042865680789393256152980439254958080", "31906558863411739324465295095042341529322520576", "-810639465364683728808633052750493951849398272", "-159700431502670150990093149656618764798525440", "22762286223237345973004444330838227144409088", "-1466909821318917518668783140764245156691968", "3913167862956844635724437118959579299840", "12916093595600697892570350989923212853248"], ["-438871189808359696588529521461038123327684608", "0", "2269008309888553604627314980144600996959485952", "-810639465364683728808633052750493951849398272", "519092549772516359370659776525039425885831168", "-59855063189733772085678779202673153132199936", "3185187822709979780543955919984581792497664", "113494891873801079959608448761464528830464", "-50652965227449267311491842083219134480384", "7650969750478171374190858034553175408640"], ["-43973451978271234099460629755039696895868928", "0", "-717396567615104349640014905922796299147542528", "-159700431502670150990093149656618764798525440", "-59855063189733772085678779202673153132199936", "16551701546117302315090102684486571418189824", "-2338860253592166633865411230571528957460480", "251283266733907864109767038613092149755904", "-23079779773401135379922688911233792344064", "1914364081234399984965253546531197288448"], ["-42367425552499376062399492364655332689969152", "0", "90168245502472924607828023387717245335502848", "22762286223237345973004444330838227144409088", "3185187822709979780543955919984581792497664", "-2338860253592166633865411230571528957460480", "528414876442803962089386367842465402060800", "-78424264689681631697178940289524600668160", "9349648726011728921337351280021055995904", "-971394036821212856927298506077251829760"], ["-41088924763875995711417753442497726085332992", "0", "-6988691039116059238877562842829464509874176", "-1466909821318917518668783140764245156691968", "113494891873801079959608448761464528830464", "251283266733907864109767038613092149755904", "-78424264689681631697178940289524600668160", "15290886286248360072942805383663604203520", "-2146255958940920468308437912183950540800", "250083859638696283603936085016710217728"], ["-41678909047235130579895060432775540922908672", "0", "299861573088004547490358570678545893294080", "3913167862956844635724437118959579299840", "-50652965227449267311491842083219134480384", "-23079779773401135379922688911233792344064", "9349648726011728921337351280021055995904", "-2146255958940920468308437912183950540800", "497423639763820343217813910866421088256", "-73795756788875440624984642276175118336"], ["-41574392668379341644035898839698621809557504", "0", "9685860230851019072728236389492542406656", "12916093595600697892570350989923212853248", "7650969750478171374190858034553175408640", "1914364081234399984965253546531197288448", "-971394036821212856927298506077251829760", "250083859638696283603936085016710217728", "-73795756788875440624984642276175118336", "53608338618622183823097859012986667008"]], [["15913745276934511978993730370730580601089629880320", "-74420981493507148157642753849005188986192265216", "13454742570355928340973615532599998647413768192", "-2120528655644428621911132953214663244373819392", "179753078734054340800638431890891904749928448", "-9333773069421647727933418547376490096361472", "91189902503570482919756786399638668181504"], ["-74420981493507148157642753849005188986192265216", "127940651333861549442801681904256175493835915264", "-1570217021948101539242234676161945532534620160", "-409895989747542978933845624073397677808680960", "43806258642382013796749775056999215395766272", "-2346578729894776630842489225604358794641408", "11561292034573466946310025001020864593920"], ["13454742570355928340973615532599998647413768192", "-1570217021948101539242234676161945532534620160", "1965766329154531349986676519387601533988241408", "-196617774153923387422508874840929341630578688", "10639670836339290834324034746035501222854656", "-77936953303303893114110238519479687446528", "-61975765811523705459960782721733565087744"], ["-2120528655644428621911132953214663244373819392", "-409895989747542978933845624073397677808680960", "-196617774153923387422508874840929341630578688", "48229016849612313512885998304163614586568704", "-6208759565349772839863172563966935179460608", "625352652970458717790982614543632055664640", "-55092596995874001826513125868452494442496"], ["179753078734054340800638431890891904749928448", "43806258642382013796749775056999215395766272", "10639670836339290834324034746035501222854656", "-6208759565349772839863172563966935179460608", "1281958036755718657850105689315740452126720", "-170352021073843943272194186700494620065792", "18236511615969851959767351004322798239744"], ["-9333773069421647727933418547376490096361472", "-2346578729894776630842489225604358794641408", "-77936953303303893114110238519479687446528", "625352652970458717790982614543632055664640", "-170352021073843943272194186700494620065792", "34007065414599600275464489518591626969088", "-4499223451996090506988561992785462296576"], ["91189902503570482919756786399638668181504", "11561292034573466946310025001020864593920", "-61975765811523705459960782721733565087744", "-55092596995874001826513125868452494442496", "18236511615969851959767351004322798239744", "-4499223451996090506988561992785462296576", "1958720855279882657695641198360243732480"]], [["742331439282575573180763735607216124346450837504", "-3198251964132569729444830089788617975673126912", "-929753052303833764440087699629128690471796736", "71720214266891946687335453898284873795239936", "-3037626937043346366392058528582169243156480"], ["-3198251964132569729444830089788617975673126912", "7483867479079528284503478715763479584543080448", "-548003130730773511705213556432468415302598656", "26063204543618288074122370290758024253407232", "-622843237387642316522442044970265005260800"], ["-929753052303833764440087699629128690471796736", "-548003130730773511705213556432468415302598656", "128882384343778916731279358537468053899182080", "-14501977065251477101309865476802247309393920", "1295562764434645127701244557169829141807104"], ["71720214266891946687335453898284873795239936", "26063204543618288074122370290758024253407232", "-14501977065251477101309865476802247309393920", "2846522943305773042218607547243521416101888", "-331999431513383289780883003818471705280512"], ["-3037626937043346366392058528582169243156480", "-622843237387642316522442044970265005260800", "1295562764434645127701244557169829141807104", "-331999431513383289780883003818471705280512", "93463962735786277717979357994479421227008"]], [["30232347004323530545908588096217849874215862272", "-1179346040948481526104071835699516770539798528", "41430496905372574128532297014458854804553728"], ["-1179346040948481526104071835699516770539798528", "308517025534403596420929839675507862858104832", "-26902586994210590345129991525167008749453312"], ["41430496905372574128532297014458854804553728", "-26902586994210590345129991525167008749453312", "6136874692517942422252531167584282294091776"]], [["527194725110758652016768599533908385377288192"]], [["15689638683675527234123961646476292446950116032512", "-29164627171608522157201903245896782129099964416", "-9204486774789798665476175381524243747556032512", "403946967052822926395450626998643836525215744", "-44560701907555330614333510898429831642349568", "8541976834543210377357264088578794599743488", "-1235414226545541266615735866562852713136128", "141682621498619928077971391181296448307200"], ["-29164627171608522157201903245896782129099964416", "114833405803498856888833968651991390103462215680", "-1969783746306582864672579764759011958349365248", "-30866522179537940833269151217736572540551168", "-17146819137823360280558624122016793807028224", "3805441585450453589861664376422580153745408", "-446439193478130334683572851274173160357888", "38669864450894638201613452483353563365376"], ["-9204486774789798665476175381524243747556032512", "-1969783746306582864672579764759011958349365248", "1906740640038790109989336003012540881765924864", "-84498040963390182528634122342524210437423104", "-6629073773717952654782152708981587074613248", "1378328999675055667409512902827875950919680", "-125707942519172337462563046671719692500992", "6862207770364489868230630794922683269120"], ["403946967052822926395450626998643836525215744", "-30866522179537940833269151217736572540551168", "-84498040963390182528634122342524210437423104", "39872797515180614213381953516831260914221056", "-4936139979785152379924996206192127891210240", "325864872339650537019277530337398386327552", "-3264430196176399119746957335004515926016", "-2512850262458686833381031105289101770752"], ["-44560701907555330614333510898429831642349568", "-17146819137823360280558624122016793807028224", "-6629073773717952654782152708981587074613248", "-4936139979785152379924996206192127891210240", "1551171886349689520849328355634671746285568", "-248941201204712955466141981887710801952768", "30091379952563980313541755961727174836224", "-3091615773892312668718671008245796044800"], ["8541976834543210377357264088578794599743488", "3805441585450453589861664376422580153745408", "1378328999675055667409512902827875950919680", "325864872339650537019277530337398386327552", "-248941201204712955466141981887710801952768", "60689121136077993983080410778396946071552", "-9403136652280515686976334259865453068288", "1153410778732993283298036704183473668096"], ["-1235414226545541266615735866562852713136128", "-446439193478130334683572851274173160357888", "-125707942519172337462563046671719692500992", "-3264430196176399119746957335004515926016", "30091379952563980313541755961727174836224", "-9403136652280515686976334259865453068288", "2053581198404713925421072418737561272320", "-305912937581639262666842354176193724416"], ["141682621498619928077971391181296448307200", "38669864450894638201613452483353563365376", "6862207770364489868230630794922683269120", "-2512850262458686833381031105289101770752", "-3091615773892312668718671008245796044800", "1153410778732993283298036704183473668096", "-305912937581639262666842354176193724416", "124717461940974531408244701719131324416"]], [["857921603145810839221421218036881044109407551488", "-10440168241547057422161760387005492670865866752", "3474812813947469258248589400611297121271808", "-36100010178540614378093640162056282161807360", "6930119628628219104341175850108710125830144", "-775626744635437815177157416285870095335424"], ["-10440168241547057422161760387005492670865866752", "8028960376334948738630267598610585847037165568", "-215859567659030157731476210239518369906688000", "-19414460686461538056073058110257392062038016", "3042966865905475499028690005463099347304448", "-249757845852797641764765656757618255855616"], ["3474812813947469258248589400611297121271808", "-215859567659030157731476210239518369906688000", "149189403481806484551652082932891522883911680", "-15515402365152266128434701664896163264856064", "922354434419296364898072972824360737832960", "-20317785707849816252042761257767730675712"], ["-36100010178540614378093640162056282161807360", "-19414460686461538056073058110257392062038016", "-15515402365152266128434701664896163264856064", "4676224999224971313161120369158609709301760", "-682089074887641175588503325189897080274944", "75164923130298438171520983929514872537088"], ["6930119628628219104341175850108710125830144", "3042966865905475499028690005463099347304448", "922354434419296364898072972824360737832960", "-682089074887641175588503325189897080274944", "157173373217165624564970768670146886107136", "-21871176864246247747903634641095118290944"], ["-775626744635437815177157416285870095335424", "-249757845852797641764765656757618255855616", "-20317785707849816252042761257767730675712", "75164923130298438171520983929514872537088", "-21871176864246247747903634641095118290944", "6271535361467790705784395311061846196224"]], [["38490700615125061579124495843366513200450240512", "-463861807130782407048019134395606827700060160", "-40619891303380151998729776623044767084707840", "4601942195262299614756280330715904279052288"], ["-463861807130782407048019134395606827700060160", "542984013558781154045280992433543764548517888", "-40471850981482274125120232072038049879425024", "1953420428368828715309487332278477579616256"], ["-40619891303380151998729776623044767084707840", "-40471850981482274125120232072038049879425024", "13036078658632140089347107776634430886510592", "-1637764389984837431633968634313064086241280"], ["4601942195262299614756280330715904279052288", "1953420428368828715309487332278477579616256", "-1637764389984837431633968634313064086241280", "407688081923576706100335908529748976861184"]], [["1746682861330124256825379036403452516170203136", "-67515270356204753803627036776325177600376832"], ["-67515270356204753803627036776325177600376832", "33053583528541770651465235229602872043765760"]], [["872480458464205177829636973018445107318948364288", "-1025328052805890914203788418558729615195504640", "-465274919125238007087364979869955696464232448", "28144379584736208200144555458268872688271360", "-3682709441231064231579209008356553794781184", "549121286731453357101300417114159380955136", "-64761152952710543172850410960040308506624"], ["-1025328052805890914203788418558729615195504640", "7538764850620735739578615558109507863493738496", "-153607213244291226206874598030937172616413184", "-1390269625957097076294389191661618592743424", "-1070185247119255784858693044686342215172096", "251680591446154818365438247897402064240640", "-31402586077074578286714213732719293104128"], ["-465274919125238007087364979869955696464232448", "-153607213244291226206874598030937172616413184", "145558660765189426068935896837548558434435072", "-6690818063611818700718211281458382430535680", "-540559612442771021332139901622212072833024", "120066183526610875997652800637884799385600", "-12209703593644667364057617184639332384768"], ["28144379584736208200144555458268872688271360", "-1390269625957097076294389191661618592743424", "-6690818063611818700718211281458382430535680", "4082698705774454132811618803992055120920576", "-530821809614046016056902643135327508627456", "36912357274668626203085235702059895881728", "-633363984158672094811426556305456758784"], ["-3682709441231064231579209008356553794781184", "-1070185247119255784858693044686342215172096", "-540559612442771021332139901622212072833024", "-530821809614046016056902643135327508627456", "189273494026946481273415443960315089256448", "-32687259072097624224706188953466506838016", "4171428470173955334508976715134754881536"], ["549121286731453357101300417114159380955136", "251680591446154818365438247897402064240640", "120066183526610875997652800637884799385600", "36912357274668626203085235702059895881728", "-32687259072097624224706188953466506838016", "8824668587553116998198262223300278091776", "-1435683670543328697444371900559637086208"], ["-64761152952710543172850410960040308506624", "-31402586077074578286714213732719293104128", "-12209703593644667364057617184639332384768", "-633363984158672094811426556305456758784", "4171428470173955334508976715134754881536", "-1435683670543328697444371900559637086208", "426615073328238375125414943623655456768"]], [["47989311630010954968271898638905894350549417984", "-529179017674811514591643867051964795044495360", "4028403780072078082100339456200122331824128", "-2441652920606267317196418691827767493787648", "382653349589891823763569806578224264642560"], ["-529179017674811514591643867051964795044495360", "544526362022392332194277091789012613824774144", "-14037621770571640370478724963977979651686400", "-1468381601658199166074036417571120966795264", "226352980114741390610507154018281902309376"], ["4028403780072078082100339456200122331824128", "-14037621770571640370478724963977979651686400", "14695977851066944904485655671168893242572800", "-1583804224585406223503239476350333992566784", "97923672192578613958698816737080558747648"], ["-2441652920606267317196418691827767493787648", "-1468381601658199166074036417571120966795264", "-1583804224585406223503239476350333992566784", "607215076273625093707505842095515206942720", "-96045768929879202249087914789244879503360"], ["382653349589891823763569806578224264642560", "226352980114741390610507154018281902309376", "97923672192578613958698816737080558747648", "-96045768929879202249087914789244879503360", "27901601831745022982722196854307788161024"]], [["2163455695032897259435100707575218494037295104", "-23197686134387531924772611173853417311305728", "-2466793918103197717458658729505234324815872"], ["-23197686134387531924772611173853417311305728", "47872793744681249731443669289989108045709312", "-3620540858191798600107004201016731811971072"], ["-2466793918103197717458658729505234324815872", "-3620540858191798600107004201016731811971072", "2037078642286381590053704392261247558483968"]], [["100755883520685695673607865170126271047270400"]], [["48524982675986153694874064673458025914305609728", "-29790415728863542725314689915278342152519680", "-27787637149347505322242695371479380201046016", "1764853923178056531113613262331391401525248", "-233639409347383491007508331042357228077056", "34281691817230933458651445665308291891200"], ["-29790415728863542725314689915278342152519680", "511354877197894046671749038706992645100535808", "-10077557509584911937093796677680065171947520", "-19626457100763548920802420359678144806912", "-91401812194611055901998194805977349357568", "19408463997377842655123407740433269260288"], ["-27787637149347505322242695371479380201046016", "-10077557509584911937093796677680065171947520", "12198124176719937165011619935870736744316928", "-499749202416638762525402719933972369899520", "-57696104143528218570439535980543423283200", "11504175198749793701066672991887029174272"], ["1764853923178056531113613262331391401525248", "-19626457100763548920802420359678144806912", "-499749202416638762525402719933972369899520", "482394587630945127957020357236305346691072", "-66100062098795133403280975971677424844800", "4803211364640268815134011092410545733632"], ["-233639409347383491007508331042357228077056", "-91401812194611055901998194805977349357568", "-57696104143528218570439535980543423283200", "-66100062098795133403280975971677424844800", "29594824563002283101227466336400106848256", "-5603327444665786454833915001995421286400"], ["34281691817230933458651445665308291891200", "19408463997377842655123407740433269260288", "11504175198749793701066672991887029174272", "4803211364640268815134011092410545733632", "-5603327444665786454833915001995421286400", "1861492467323052266568586694813728899072"]], [["2695719203368474483643877337621727188072005632", "-29682957293903724223706904315567670430793728", "355166680015743256756960705016093139271680", "-156666266018123533066091199320154762641408"], ["-29682957293903724223706904315567670430793728", "40846025709948084012744765102779319501979648", "-924968635372613117110757349069203146014720", "-128500312470843674675005366973071236268032"], ["355166680015743256756960705016093139271680", "-924968635372613117110757349069203146014720", "1757564597847186916436416361172460470534144", "-194019499631003858972642118911043802497024"], ["-156666266018123533066091199320154762641408", "-128500312470843674675005366973071236268032", "-194019499631003858972642118911043802497024", "123960203969586414970415262800005463801856"]], [["121407827185413615478285539905057629881237504", "-1151842081936451600013615350234424570544128"], ["-1151842081936451600013615350234424570544128", "5658045649059415621777630508789105707450368"]], [["2697783568627258144149751909946832871200129024", "-110065592932069922665733872742134964027392", "-1638755929807626770701867874682554533543936", "110987004423749983882106264471389868130304", "-14906027921423721711996245528812304990208"], ["-110065592932069922665733872742134964027392", "36212777142516408003331750731484973116686336", "-722066540327352271284039857717348571021312", "6559725451090154765364361767872301629440", "-7898924481686748189774944339047194034176"], ["-1638755929807626770701867874682554533543936", "-722066540327352271284039857717348571021312", "1148610007926408373051214683899942850789376", "-40676999500699240633776903183148127354880", "-6697948028701427966106287220598434168832"], ["110987004423749983882106264471389868130304", "6559725451090154765364361767872301629440", "-40676999500699240633776903183148127354880", "72797497936238804434001508261583363506176", "-10406870378527101772937855143366151372800"], ["-14906027921423721711996245528812304990208", "-7898924481686748189774944339047194034176", "-6697948028701427966106287220598434168832", "-10406870378527101772937855143366151372800", "7464824466185298304770155687481742196736"]], [["151404641679433659191330307728384245446475776", "-1665567747222147906693109690192755754532864", "28568138156605001496151561613119164776448"], ["-1665567747222147906693109690192755754532864", "3433295143468064980058498397612020280066048", "-65553416335128106924617669527950294253568"], ["28568138156605001496151561613119164776448", "-65553416335128106924617669527950294253568", "317981376563965239451744374244276273414144"]], [["6809625129647138988951940953462085959811072"]], [["149879851262262817555446070917503903579766784", "84728440935497781364781526145036273582080", "-97259893593404260287230986894274438627328", "6990354169408739342121122566257856479232"], ["84728440935497781364781526145036273582080", "2737389211019210946414162145435486959697920", "-55764188900728711133210149590228235452416", "1199092635372374652447228510525080993792"], ["-97259893593404260287230986894274438627328", "-55764188900728711133210149590228235452416", "129045251919224679105409189206393916227584", "-3708682790176034393336747149749804597248"], ["6990354169408739342121122566257856479232", "1199092635372374652447228510525080993792", "-3708682790176034393336747149749804597248", "17871644910581723834091199135181560610816"]], [["8503956527590041003450575511276661357150208", "-94134543501013234921605216029009309073408"], ["-94134543501013234921605216029009309073408", "383538258986755701541788947233771458920448"]], [["8321956706473933613229071117535096325799936", "10110710558701905658813100409421542981632", "-5791295631091645729535594736694379675648"], ["10110710558701905658813100409421542981632", "233044670478034171673572956581467867054080", "-4907901737651422727953501927526337871872"], ["-5791295631091645729535594736694379675648", "-4907901737651422727953501927526337871872", "21580353843945725143404870717810958925824"]], [["477671993246310349609130165880044228968448"]], [["461769693382460868041494121966961145413632", "883459444336496341448825829216755908608"], ["883459444336496341448825829216755908608", "26488243681161242379107060994196778254336"]], [["25604789293564919122176114496301114064896"]], [["608709053150331720338618279647405941800112786965219241280465409264320512", "-124992644575499004705760646810414175469019813998470869751087864284708864", "10784978951185403171620488344678102943848894322440822040196277604450304", "-2688130654853040992002241185174121819734748073462033277518750773411840", "261834670019271888814582757296700696949838317723015385791925795684352", "-28001569869055804475367434523962789374386844475935426373856511655936", "2360722364225309068966055621021878204163282614633484032373528985600", "-69535890117002454633781562344458689882393626670611772082753634304", "169793027336522631481269585009402338384042488507165616817399922688", "146096433544344438767275673285518850541215533447762552791272259584"], ["-124992644575499004705760646810414175469019813998470869751087864284708864", "35418679357400178045367950115512018373841782490297964750369189152161792", "-3050309268258256240282692077562216671093488885115384084373476430839808", "761084234009560483184582019191904979246339874428369433471417483001856", "-74191199506554267186550458398172974207799332879769366409450195255296", "7937591008463298406472611786581671902853740942723027940562452873216", "-672358982206276019915402310797240146142523899230019119071434375168", "18618850708495988295298381036622228811522973791255837304950882304", "-73103021213045995007418613645448753690770543918686955987445743616", "-69566861532895185790379046196531048044723300985905087600018849792"], ["10784978951185403171620488344678102943848894322440822040196277604450304", "-3050309268258256240282692077562216671093488885115384084373476430839808", "262699653777952516096081491421233414135535415381708986922067197689856", "-65545980192488987399310821342822212503863887168022531369912877711360", "6389457951806705253623702862428829076390321873860323440346974388224", "-683595881012386258842976504434183953203254084140380789959848624128", "57903087398644061140009051278882329667211673843949588050954158080", "-1603949829041606550984237446862856261217330188240654680207654912", "6284993209676923645120842638591925613781321334397367163736293376", "5979086800083980789980377833213603853238326750458690063136980992"], ["-2688130654853040992002241185174121819734748073462033277518750773411840", "761084234009560483184582019191904979246339874428369433471417483001856", "-65545980192488987399310821342822212503863887168022531369912877711360", "16354372966928399778374001359851374606913058447680660510093724352512", "-1594236707920189735309503522292198725513284762271516763637682274304", "170564532590433546092533260231115937260245458831896045052804202496", "-14447632671465514928810606382396194832199681134681842424263737344", "400137566742325110942915713251181429093932180148104689952489472", "-1569663517270815268084974163519309169065544391115843866384662528", "-1493526386790479441634541658772951833672024812700510587205976064"], ["261834670019271888814582757296700696949838317723015385791925795684352", "-74191199506554267186550458398172974207799332879769366409450195255296", "6389457951806705253623702862428829076390321873860323440346974388224", "-1594236707920189735309503522292198725513284762271516763637682274304", "155407661255165740755910574736871845787276482746737913327511404544", "-16626801995230567031007451972607281599314959982664515752426471424", "1408383529310096808977713209871391266777519407195331908855660544", "-39001056838568591964645157998174871594826521047747201278672896", "153121072766092683954623218603047807249616885765631719025672192", "145712995311012680155608361465459780999217266904579200373489664"], ["-28001569869055804475367434523962789374386844475935426373856511655936", "7937591008463298406472611786581671902853740942723027940562452873216", "-683595881012386258842976504434183953203254084140380789959848624128", "170564532590433546092533260231115937260245458831896045052804202496", "-16626801995230567031007451972607281599314959982664515752426471424", "1778874148296214398877430640436399629607762953564635524837146624", "-150681411378455441528687508927547536727580258783356191177179136", "4172390273865426760304214298179785323934166921998992754606080", "-16388309523958043199282435563106705671732250447827811346415616", "-15596513460365058380460465710360473858345675658429861088722944"], ["2360722364225309068966055621021878204163282614633484032373528985600", "-672358982206276019915402310797240146142523899230019119071434375168", "57903087398644061140009051278882329667211673843949588050954158080", "-14447632671465514928810606382396194832199681134681842424263737344", "1408383529310096808977713209871391266777519407195331908855660544", "-150681411378455441528687508927547536727580258783356191177179136", "12764372240602146662808156956152672417119444603170419229327360", "-353169899904337327179386279911703736015139716425611900616704", "1394059574181498580015754359050652334458512890369275477360640", "1327737484331828375973701458125442763311991606181843926253568"], ["-69535890117002454633781562344458689882393626670611772082753634304", "18618850708495988295298381036622228811522973791255837304950882304", "-1603949829041606550984237446862856261217330188240654680207654912", "400137566742325110942915713251181429093932180148104689952489472", "-39001056838568591964645157998174871594826521047747201278672896", "4172390273865426760304214298179785323934166921998992754606080", "-353169899904337327179386279911703736015139716425611900616704", "9875049780040846965450050708312821074243023627992384405504", "-36413609878571917143425916954050127006949748333998661173248", "-34298404799096362912857115321518284903506425260648754577408"], ["169793027336522631481269585009402338384042488507165616817399922688", "-73103021213045995007418613645448753690770543918686955987445743616", "6284993209676923645120842638591925613781321334397367163736293376", "-1569663517270815268084974163519309169065544391115843866384662528", "153121072766092683954623218603047807249616885765631719025672192", "-16388309523958043199282435563106705671732250447827811346415616", "1394059574181498580015754359050652334458512890369275477360640", "-36413609878571917143425916954050127006949748333998661173248", "197282314043263666124117366458789700028150901403726376861696", "195885868624681207211007313304891612488989568922893936492544"], ["146096433544344438767275673285518850541215533447762552791272259584", "-69566861532895185790379046196531048044723300985905087600018849792", "5979086800083980789980377833213603853238326750458690063136980992", "-1493526386790479441634541658772951833672024812700510587205976064", "145712995311012680155608361465459780999217266904579200373489664", "-15596513460365058380460465710360473858345675658429861088722944", "1327737484331828375973701458125442763311991606181843926253568", "-34298404799096362912857115321518284903506425260648754577408", "195885868624681207211007313304891612488989568922893936492544", "195593212314047395116585227595512465939863538869845345959936"]], [["1197278358262653085159519569382721515892498235392", "10889646181437286003095323284444323710240817152", "-6511183239588592791085188226311125384088780800", "834837312032612356981485545148789333505867776", "-84497129796998079359068109576919303294287872", "8040782360226382746960425368710943984320512", "2408870146122547137290371179915805693313024"], ["10889646181437286003095323284444323710240817152", "1856625844235878022363592549187631807348080640", "-300337347886883485829418152780488958028021760", "32084254557633084337825096561982724502454272", "-2954220580474213055326159705633115282079744", "261654493567256133661464949598329994477568", "135254998049363510606585130651786435100672"], ["-6511183239588592791085188226311125384088780800", "-300337347886883485829418152780488958028021760", "83136687733995024581110912820845804993380352", "-10674066037996186919312247132195664452124672", "1104534084680818688401206393676142208876544", "-105894605507328743501614995958770390007808", "-64399262692411092790195666033545786163200"], ["834837312032612356981485545148789333505867776", "32084254557633084337825096561982724502454272", "-10674066037996186919312247132195664452124672", "1571045604035141276357064822839844355964928", "-182926369074428019159254559104288331661312", "19157750850530434508498128974392598724608", "9233709001734335113177996490888118796288"], ["-84497129796998079359068109576919303294287872", "-2954220580474213055326159705633115282079744", "1104534084680818688401206393676142208876544", "-182926369074428019159254559104288331661312", "23776318450387986596547256612775606091776", "-2674019943356391228697994416181936652288", "1034640429081753236773109218566356336640"], ["8040782360226382746960425368710943984320512", "261654493567256133661464949598329994477568", "-105894605507328743501614995958770390007808", "19157750850530434508498128974392598724608", "-2674019943356391228697994416181936652288", "619895957948843611754486431877345312768", "242569992623384611541058278895795568640"], ["2408870146122547137290371179915805693313024", "135254998049363510606585130651786435100672", "-64399262692411092790195666033545786163200", "9233709001734335113177996490888118796288", "1034640429081753236773109218566356336640", "242569992623384611541058278895795568640", "36454129762344720252062533878716737519616"]], [["31020165485844804568940895305268855921830789120", "-2295266420245111239934894063848841189949177856", "181512093453019646438031722996061002365140992", "-14500197833912013975898412571894797112967168", "1154437303330337996793382318090008028774400"], ["-2295266420245111239934894063848841189949177856", "255669421969193185665067348404606466661548032", "-25352571605215498180893987768124878150959104", "2278872768948025550749857836118363424686080", "-190899137658735925214881967801359700852736"], ["181512093453019646438031722996061002365140992", "-25352571605215498180893987768124878150959104", "3389596372232138177232687236178244391665664", "-368609478192834400402331437625262741651456", "34595510541969046107170546761416187052032"], ["-14500197833912013975898412571894797112967168", "2278872768948025550749857836118363424686080", "-368609478192834400402331437625262741651456", "45200326409448178147524261724287599116288", "-4596608988791750741173659169783468261376"], ["1154437303330337996793382318090008028774400", "-190899137658735925214881967801359700852736", "34595510541969046107170546761416187052032", "-4596608988791750741173659169783468261376", "2301318302365590611913108952747541004288"]], [["476143206051615429143371976004307219661193216", "-38047225857284036648623565579526180536582144", "2806223424143705206398289935106342926680064"], ["-38047225857284036648623565579526180536582144", "6520729708110242307104356085947028192886784", "-626447230782516184664531659139729674207232"], ["2806223424143705206398289935106342926680064", "-626447230782516184664531659139729674207232", "68464007304355519914063369867653556469760"]], [["10911080605957702923231342044649894065471488"]], [["11374883408407106939139487515080297266890083587568735704554091315200", "547208042135252525120764532928360523119899226592484688302285258752", "-15450717459094821236709261157311854424679443349676475210929274880", "-6490696535892802742317770416635023139324243239151029780140261376", "1328027881564015373473763074988760732182194596671527335474757632", "-105513845272585702706312736649125060004645396564096568025677824", "2327996004540316786304699285761959503531897155525884076634406912", "2253914083965697208981111585998213068828869676186404843392335872"], ["547208042135252525120764532928360523119899226592484688302285258752", "26324370160680900548425586658310733743981184299510006952121860096", "-743282946014847200148621003990919749473024055808107310143766528", "-312245955934359843013119408336027098834770999056266932453900288", "63887031706590220327765683612551549279878463679739610278133760", "-5075922329638980817214764375426590126845953336771124133888000", "111992192799239318512275623655826471616622035546179078748897280", "108428356471449329250190071440066836925847641227696718089289728"], ["-15450717459094821236709261157311854424679443349676475210929274880", "-743282946014847200148621003990919749473024055808107310143766528", "20986999288655352911108005381267046225369442799201244453797888", "8816434831735021824849155424342253999448263175067502886518784", "-1803885177467435510190502873228389523808175170730561233747968", "143321434848681689004161168136563882333458146716061473439744", "-3162160632386740485823400871056009097249317205961763765354496", "-3061533770332086829714516400864207257341677107746704516448256"], ["-6490696535892802742317770416635023139324243239151029780140261376", "-312245955934359843013119408336027098834770999056266932453900288", "8816434831735021824849155424342253999448263175067502886518784", "3703698755269301318979724332979383650228043425159791777939456", "-757794665751540900794936930061591373483728491344587340644352", "60207944592498115068255483418680330109217033501101527138304", "-1328393009380138136100622326231911231068148617754485467381760", "-1286120640690136380340070681969637414366053479548062961500160"], ["1328027881564015373473763074988760732182194596671527335474757632", "63887031706590220327765683612551549279878463679739610278133760", "-1803885177467435510190502873228389523808175170730561233747968", "-757794665751540900794936930061591373483728491344587340644352", "155048451125916379650529801220653636873306580435611238268928", "-12318836455893650196377836765437367653948905428189630693376", "271795630003042834891453846046064929902305691910866552750080", "263146499061604656009585971505365185202344541427902472781824"], ["-105513845272585702706312736649125060004645396564096568025677824", "-5075922329638980817214764375426590126845953336771124133888000", "143321434848681689004161168136563882333458146716061473439744", "60207944592498115068255483418680330109217033501101527138304", "-12318836455893650196377836765437367653948905428189630693376", "978750387540561260291832917558939708729519898602055401472", "-21594578282597321362608573881127501571989138279870870061056", "-20907391607854867163418788752877533737376445737140144308224"], ["2327996004540316786304699285761959503531897155525884076634406912", "111992192799239318512275623655826471616622035546179078748897280", "-3162160632386740485823400871056009097249317205961763765354496", "-1328393009380138136100622326231911231068148617754485467381760", "271795630003042834891453846046064929902305691910866552750080", "-21594578282597321362608573881127501571989138279870870061056", "476450193164187593823271261632040262898003935869281073364992", "461288506761413430331663468302018030452671799471459513925632"], ["2253914083965697208981111585998213068828869676186404843392335872", "108428356471449329250190071440066836925847641227696718089289728", "-3061533770332086829714516400864207257341677107746704516448256", "-1286120640690136380340070681969637414366053479548062961500160", "263146499061604656009585971505365185202344541427902472781824", "-20907391607854867163418788752877533737376445737140144308224", "461288506761413430331663468302018030452671799471459513925632", "446609298355026289092085712611658640138940427266738733711360"]], [["74673069693358220715603436456823919752464493468170261940513275904", "2037105666707869488754566134025170542556906265018966354308366336", "-681732801800004750860688357159866403711545136688663174823542784", "49781663440007531731757151922882905119624171815063460142645248", "-10861809952967916420194671832294071854414734667040543574327296", "601359994973465107916965317439848479750564223860682330289995776"], ["2037105666707869488754566134025170542556906265018966354308366336", "55572906194619938841207617320584489106784715868242086614532096", "-18597892914143124228282926063265943818049345395878656982646784", "1358059995500670434475853770249422876036116484454165761753088", "-296313713856374786926745454235391197907378782945149464870912", "16405296561697691182092507556971340744485165271323106653241344"], ["-681732801800004750860688357159866403711545136688663174823542784", "-18597892914143124228282926063265943818049345395878656982646784", "6223925371738434113698149397562113764857390699732255048204288", "-454485037706167673326145177714404957904861201512213552037888", "99163623007112273674451214004490091647988311445804108742656", "-5490156437216368370918596726069491511818774619527170886729728"], ["49781663440007531731757151922882905119624171815063460142645248", "1358059995500670434475853770249422876036116484454165761753088", "-454485037706167673326145177714404957904861201512213552037888", "33187520280482144588691233800728202875251873605436863152128", "-7241150921589433233992821555438343319715947890798246232064", "400903578746493852626644871257228800470614699736414596104192"], ["-10861809952967916420194671832294071854414734667040543574327296", "-296313713856374786926745454235391197907378782945149464870912", "99163623007112273674451214004490091647988311445804108742656", "-7241150921589433233992821555438343319715947890798246232064", "1579939273139142148461761918906504226603797808079444115456", "-87472739577230667083959644417801408565646202753786052608000"], ["601359994973465107916965317439848479750564223860682330289995776", "16405296561697691182092507556971340744485165271323106653241344", "-5490156437216368370918596726069491511818774619527170886729728", "400903578746493852626644871257228800470614699736414596104192", "-87472739577230667083959644417801408565646202753786052608000", "4842895103141198723520847871868712811248703222927693512179712"]], [["6842075961709740437622956179491325285133975552", "-609643223355322893654445204416801122124038144", "52873838735008657807918178026436912520101888", "-4449958114046052320812800646506939672428544"], ["-609643223355322893654445204416801122124038144", "104901804568455806874849681604277909214724096", "-11383930191100686237453974890618211574743040", "1041249501272523076677530561815575011524608"], ["52873838735008657807918178026436912520101888", "-11383930191100686237453974890618211574743040", "1688037582047507778028907663134159060074496", "-185594650623653746730985188164490405871616"], ["-4449958114046052320812800646506939672428544", "1041249501272523076677530561815575011524608", "-185594650623653746730985188164490405871616", "32884374799553364852080281063651723444224"]], [["277037222961948809618039518549426886221496320", "-20082026746405972699139694532985055824838656"], ["-20082026746405972699139694532985055824838656", "3937359643254218670394320413650171587461120"]], [["3965654827239271633657464023649492152560564822166742370496026771456", "671917583653018002282717779057524524191634194487732895233888747520", "-14699973692882206933150008584307446260747745303732927502187757568", "-9527916299092340010045418778375117871217259592544264168239267840", "1825005464934471380545264707317093029585824752937486259750699008", "-5684314262481020736245334638902302620327601076449952751010447360", "-1918459991068778262346682084234612995684781204059328709155356672"], ["671917583653018002282717779057524524191634194487732895233888747520", "113850955509871143851359399209405901843026966816247742152430321664", "-2489404772686443725010275450476211472842803178801219905303609344", "-1613843094858746003231568692043277948719662654628597416643788800", "308892741884045040427297364668650974918101939804758947190013952", "-963703601863389909691155849763967542775963049542118319079817216", "-327992737103126999447776462650879127753261278388500789335162880"], ["-14699973692882206933150008584307446260747745303732927502187757568", "-2489404772686443725010275450476211472842803178801219905303609344", "54806248669845836569924390291088605548974831407006346788208640", "35445309082935694536129909733828025535572195664303909997903872", "-6845776073416448407375950146165894705714137513030281641066496", "20925231152426920452768400148764276790429251793689533074112512", "6381775166027861784693605475413964076591252752399851038179328"], ["-9527916299092340010045418778375117871217259592544264168239267840", "-1613843094858746003231568692043277948719662654628597416643788800", "35445309082935694536129909733828025535572195664303909997903872", "22942903769867653529394224253624762025973522204857983886688256", "-4417249166548517295933365596277627776782744408321131957714944", "13598705072687713861703334539695211236132923477370115687710720", "4316085414129130831682230200603735275245093152493773074202624"], ["1825005464934471380545264707317093029585824752937486259750699008", "308892741884045040427297364668650974918101939804758947190013952", "-6845776073416448407375950146165894705714137513030281641066496", "-4417249166548517295933365596277627776782744408321131957714944", "860531655444999613264583051945042279435064340167732406255616", "-2578737471795119242382527012479860808061051740205222213976064", "-696348557432424058355790855179343848799249358715528746631168"], ["-5684314262481020736245334638902302620327601076449952751010447360", "-963703601863389909691155849763967542775963049542118319079817216", "20925231152426920452768400148764276790429251793689533074112512", "13598705072687713861703334539695211236132923477370115687710720", "-2578737471795119242382527012479860808061051740205222213976064", "8214801040259405865594086041106565024894675392216287047319552", "3085774668094665336687063242622689729440322255733525896495104"], ["-1918459991068778262346682084234612995684781204059328709155356672", "-327992737103126999447776462650879127753261278388500789335162880", "6381775166027861784693605475413964076591252752399851038179328", "4316085414129130831682230200603735275245093152493773074202624", "-696348557432424058355790855179343848799249358715528746631168", "3085774668094665336687063242622689729440322255733525896495104", "2612305335170577312457715099521871743081237799450921926656000"]], [["218195484615550012370373708735330803854102199478039503556808015872", "7679197237130578709472820327422287991039881465048394138587758592", "-4803067221605404378721530476840011965575814140908230288588406784", "117302493901140294047454512536585406248606034262350855791443968", "-2769807396797560531658235038164695258534056644950125908422819840"], ["7679197237130578709472820327422287991039881465048394138587758592", "270262559789705782839440545334444338616291260052859043895574528", "-169039705853180138726411833063804931258800574438120353911799808", "4128357599431125414212871803022823908293678985287928102518784", "-97480923339675003515885602524468503449229227083949268434681856"], ["-4803067221605404378721530476840011965575814140908230288588406784", "-169039705853180138726411833063804931258800574438120353911799808", "105728378274681221862321378958651615256952813196946113724153856", "-2582142176140076099589144326510606663953952898558075621867520", "60970881873008562369790798476579536985901851720025381615435776"], ["117302493901140294047454512536585406248606034262350855791443968", "4128357599431125414212871803022823908293678985287928102518784", "-2582142176140076099589144326510606663953952898558075621867520", "63062144020401231130840836428599246029132163215134910578688", "-1489056090425733210006309181954985296669763172496907507335168"], ["-2769807396797560531658235038164695258534056644950125908422819840", "-97480923339675003515885602524468503449229227083949268434681856", "60970881873008562369790798476579536985901851720025381615435776", "-1489056090425733210006309181954985296669763172496907507335168", "35160365618343940828401802456689302707254466123438471782596608"]], [["2168266724289029399278754247842220212240777216", "-215130091388030090440277456697049424509009920", "34279910485739018778249275882894167497506816"], ["-215130091388030090440277456697049424509009920", "89098196596315820590224135726961470126161920", "-16671192460060643501251335432281246559895552"], ["34279910485739018778249275882894167497506816", "-16671192460060643501251335432281246559895552", "7861284953910276290950362190599967630950400"]], [["114307687483127332408122815950740595434061824"]], [["9138741344346120134920680832245732074815750917671794526010353448386560", "73164349901619775359799607597184815966862727645066084072473126502400", "-2516980913394385269607657010005715357437919941900780338958391312384", "-786731278538433000080778492892568788751472262241505083288400691200", "101882245234451530006075794909397364441771494442754644311816536064", "-27194219466822859509168275247407047281911791897188397800969207808"], ["73164349901619775359799607597184815966862727645066084072473126502400", "589777940474288018248735146484698249300919013297248252946857066496", "-20168390348068877320048947656062801632361563073306350644021428224", "-6750358508819943631080415615157157946353726629069275798691643392", "920659709590908885202565490415803400352281638628964695292248064", "4689793736147739475034681945437270417155673618312829027221504"], ["-2516980913394385269607657010005715357437919941900780338958391312384", "-20168390348068877320048947656062801632361563073306350644021428224", "693300309863546295540418400352096715540574456370706259862618112", "218649978866857547870634565923373733225858106180357859489873920", "-28517937272281262680468848184127604746008462832673387075076096", "6520373284083236621801937267999729020769797121375840797458432"], ["-786731278538433000080778492892568788751472262241505083288400691200", "-6750358508819943631080415615157157946353726629069275798691643392", "218649978866857547870634565923373733225858106180357859489873920", "118415806714461705444919739936248688168580160387559826420400128", "-20549720599648817689608942074886594721144237394253321263382528", "-22609610965109351900729628117557137479265148916963114359980032"], ["101882245234451530006075794909397364441771494442754644311816536064", "920659709590908885202565490415803400352281638628964695292248064", "-28517937272281262680468848184127604746008462832673387075076096", "-20549720599648817689608942074886594721144237394253321263382528", "3873020058845526467737202983384510535710440063229173692366848", "5494888144323937795035904563054550528435334861760948516945920"], ["-27194219466822859509168275247407047281911791897188397800969207808", "4689793736147739475034681945437270417155673618312829027221504", "6520373284083236621801937267999729020769797121375840797458432", "-22609610965109351900729628117557137479265148916963114359980032", "5494888144323937795035904563054550528435334861760948516945920", "12362645554620545614555466744873839859535792287455435458347008"]], [["124101148059122160516298123661663364316437937093722421764305476124672", "4220465968616399269368090750811480403546594776894795873079967875072", "563094839066464096378507076739236762246535870029713963917934329856", "-26812413486287898370129471856573785513164223951515997817385517056"], ["4220465968616399269368090750811480403546594776894795873079967875072", "144102410732116749407650771783830754187796313641148335191431839744", "18047523984072202466783528876386419981427285680428978340792107008", "-851999836905402184822286966148869297171987250428055228021473280"], ["563094839066464096378507076739236762246535870029713963917934329856", "18047523984072202466783528876386419981427285680428978340792107008", "5283152634812967156556607831960614709848193932782421461163835392", "-917608344221643542652213323898430203152881620245744509817716736"], ["-26812413486287898370129471856573785513164223951515997817385517056", "-851999836905402184822286966148869297171987250428055228021473280", "-917608344221643542652213323898430203152881620245744509817716736", "780917321003266411050347222593090577542099876698787415995711488"]], [["159721989779344536120858927103287826049453301031236521964234342400", "-53867371077160000765291372051560012209049451378354712223940608000"], ["-53867371077160000765291372051560012209049451378354712223940608000", "18167152004386716782481217914017057229462542554104647685970591744"]], [["16580268924296401984162588497519990706453463821445341437899239849984", "-839410364024595779771031614576107293650492784717549008397889699840", "-97791045244925054713522439462722280576619058189075941209497665536", "-26381462266173305750329742682595547493236536026441506381256196096", "-6975459433407969941832602279728740489958520381477599379854458880"], ["-839410364024595779771031614576107293650492784717549008397889699840", "43793799043008089887427239801599843830008724933396296329003532288", "4992681980548826186488290974931263772330358799619055490527395840", "1168131080577070853861301384656858138845680767086284974480949248", "299633973276495611037815563193999209416834182630561598937235456"], ["-97791045244925054713522439462722280576619058189075941209497665536", "4992681980548826186488290974931263772330358799619055490527395840", "579406911859361844404507830682054701589695661214425663261376512", "150328921826407728190651076196308991977503348266653119712067584", "30124279176154163790052522081193757499249062926764438867410944"], ["-26381462266173305750329742682595547493236536026441506381256196096", "1168131080577070853861301384656858138845680767086284974480949248", "150328921826407728190651076196308991977503348266653119712067584", "63618674520928459077854246192264821496038224848517589515632640", "17074285860724451343777338921495231377772535790993503881789440"], ["-6975459433407969941832602279728740489958520381477599379854458880", "299633973276495611037815563193999209416834182630561598937235456", "30124279176154163790052522081193757499249062926764438867410944", "17074285860724451343777338921495231377772535790993503881789440", "72393490084762191136521997221616219300297387208082762525310976"]], [["4776051327790440798090725732577085529026122590404482402575768879104", "529748738685540620631699282790494796703969415286983991183454240768", "3915279335404386066402890509483643339242422422388782187340103680"], ["529748738685540620631699282790494796703969415286983991183454240768", "58758523909907735208869146363833772919296005742052981485971963904", "434273869182136509295798525071183052739764718555163467574149120"], ["3915279335404386066402890509483643339242422422388782187340103680", "434273869182136509295798525071183052739764718555163467574149120", "3209641442722204584925579620806327334762697527673921134919680"]], [["96550373187943819011663802274933309067114261805056278790420824064"]], [["22446319844850297157070315569566782347251517988860145289759048073216", "-923257996539006188469252408729271371952684837695129722898735955968", "-2027652478197305713634232838184213328099569362482199361547665408", "3535284518001972592035135304150878557998063371737056832403800064"], ["-923257996539006188469252408729271371952684837695129722898735955968", "366992044017240482562353076845498100680951110610052268133393104896", "-16770849841312693596546142162519033415896825021749346384320921600", "-281185425367979115479526910283021127502057717052450482291736576"], ["-2027652478197305713634232838184213328099569362482199361547665408", "-16770849841312693596546142162519033415896825021749346384320921600", "3710120491755681172836664737974676322819144837960118625665810432", "-702232924944689789526205485281367017264418284948152752336273408"], ["3535284518001972592035135304150878557998063371737056832403800064", "-281185425367979115479526910283021127502057717052450482291736576", "-702232924944689789526205485281367017264418284948152752336273408", "177139902475086598745802136062101440102052366692925702487932928"]], [["2265982202463374049483298176152224830474555710214321553676762611712", "-24837523475106506349950984310429579053598341837127213947595784192"], ["-24837523475106506349950984310429579053598341837127213947595784192", "1166087852564599228534855972496588331544784809926445100831866880"]], [["10393342202381632944447660611678271208987763985977897154403658366976", "79519801212294446496423360004728680115622392609111758753453047808", "-10079670661396745191069687462823538908214881346519942284045189120"], ["79519801212294446496423360004728680115622392609111758753453047808", "608408600593735801009187783741487057215575893690533702581354496", "-77119889990343471313546754149456207636238875919092963692511232"], ["-10079670661396745191069687462823538908214881346519942284045189120", "-77119889990343471313546754149456207636238875919092963692511232", "9775465741803510273361022753933209817623378352187956443217920"]], [["80902784771277491472865477436806441010724864"]], [["102719859234143437806873131865022074915389440", "-522665992630927560864375411067680595116032"], ["-522665992630927560864375411067680595116032", "5635701937188211347369272872128958708056064"]], [["5323447361919836209869908076908372031438848"]]], "claim": {"K_lower_bound": 1852296, "sdp_bound_num": "608709053150331720340529452772699656785036571365568792787434395616149504", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.3780684594264692, "theta": 1.0, "seconds_model": 0.7619383335113525, "seconds_solve": 41.85945415496826, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q20_n7_R2.json <==
{"problem": {"q": 20, "n": 7, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["7375238655536957828322608123026661300907093786624", "2697034049317783577452569630514793901010714624", "4324600313989496524638970591840816207461311578112", "2688425234845988039085594971473590542042923008", "8180679696426739559108528423434444718015013453824", "2684932942789916649380127662817267274481664000", "18124339707222603862478458606338296831697863311360", "2683819822245008149676077954084871620698046464", "20945824925690228334151275147407924001438859001856", "2683679549882963857277007647376542137537527808", "20549908784351887381875071060977141449637400412160", "2683692816018338674118095716421517825793851392", "20557586900379178745381857605044073676086322397184", "2683692553886554722844986075968547642000015360", "2696048137679458169009572615320705066799726592", "7106147593194106921683437665911730925681860673536", "702412188835015802947376568801940326422149070848", "2697071397360274028467759173302337875948339200", "10318604281812597680128925869769624112257940062208", "2119851659417822356841246112203682480186049167360", "2687454748975849502221844435360073674618044416", "18161249458719207220182485581177583195136699924480", "7018948370644120137392576772908735993142885482496", "2684448760629054126947887695323922919914995712", "20959106672795011306116846082315293605399053205504", "16734939242245081125697095920521106246266534232064", "2683766072003995054899639032466354808821907456", "20549847157378743370243003450935013126754474655744", "20946793249260332725443867468189430218376240693248", "2683686175512118623360565199975417825057570816", "20557590985365978461574780502706190847291974221824", "20549893361217267887320232350374340849040233594880", "2683692685049151167539526689903635795885948928", "2686754990339805125576641839551017654620782592", "14589264290145106024244121403066110597302646210560", "579272041397313185784307873827976386723293691904", "2696546450609551804413725388175568469265219584", "18498657847977328321682628210790142341665320337408", "1936911087255051829046803728799274716581611962368", "2687145272760869971574428988025186133030731776", "20977226403413677771306161487855140480276146159616", "6797024384706144048688217869159374239627512643584", "2684395496242974345947879385547280912538927104", "20549766512981322457824825415860929501630593761280", "16727034665854145140219625323453601451051176689664", "2683772917345497765188870346526656901746262016", "20557542717596264970381966956243204271201992048640", "20946791142373977993042414586890455380434937184256", "2683686044315125984963919352253130907028815872", "2684052025803594619076908226325470067631849472", "19053558210018889001079679658397576909324386566144", "556280606991145353734261593484247536884967800832", "2696429678183972935201794411063242147980378112", "21005044373454621215218319503423196196335410741248", "1916153491372739240291954694908155877080864653312", "2687098697104029024779133884356061298889326592", "20553217836045202046151734370219359000751650111488", "6794194486019821862418632542611853602744237555712", "2684402582891450966508795462144994780779642880", "20558238507315878242708957669869785052818429706240", "16727547406461433526849300281880951325771276746752", "2683772772906530932275172882392644925092003840", "2683422465843526804819323137063874355613663232", "21078074958759046981496588305192727831418639482880", "554122168685754742884740803555679658073745522688", "2696393027116156407798485456896988283316207616", "20570975719548945685350772210921956205698343763968", "1915850954328815696201861232746265847531250384896", "2687105950616109788102294707890659142909558784", "20563074599797821236790313104199250347955658424320", "6794429958299512850332834070009092407322424115200", "2684402414832464508868357586304709088098910208", "2683335748037105551961011576906889696815087616", "20638827875048847509756545431271832610230423781376", "554095289733071753183102647180545225020294561792", "2696400368205103834509507523754860853753544704", "20583861654054385881237441702625668863153187848192", "1915895776198559232088769016321152775065415188480", "2687105730878842289169171898590272952350015488", "2683342387860005360287491261209224879473164288", "20654881912909833849430958836272192394935670931456", "554101257854668866649729447787184985927434895360", "2696400094397661267070672685055174762500718592", "2683342256662049228206509444877462873464373248", "2687771206595871797698716335476037236989886464", "2684750377004141778452686424106575462861373440", "2683819014564159129793418967912936181803778048", "2683679331988474093783473349206593880836800512", "2683692817069375516624200705720592193753710592", "2683692553816938283322464745018839663086927872", "4703586553056064924397222957434557786889857794048", "668652119380508435645362817205982574213318311936", "2697594371430931458317778779139433333941862400", "10944769420513269135269524037453032847912210530304", "2145063639983202032561441708374903099676665315328", "2687414705002797117518840508641634468499554304", "18874958518549114648727553052864815674334042390528", "7123042701018901902133148555198187417107540475904", "2684433756966417544629953077374525568005963776", "20967031387045890239705323499411207422381194739712", "16739991124983575859791235027849491300368382951424", "2683765942117740460632980103597644038119882752", "20549880407696713982929399414298808538046480252928", "20946827796528988008399970422605365016990285037568", "2683686174945042495567580603799263845719998464", "20557582506303670099332984491377441260241445453824", "20549884888503684739946140777002399733653700608000", "2683692685193651530969330216287958523250212864", "10524451613520385143091201752490671922301802381312", "570522942018824429581294406346348108001335836672", "2696738961137151822696713256053129549287784448", "18874111673749762969229642388512484746786301280256", "1940953816730897841544725731498679867507914833920", "2687137507950912478009283158698243200227737600", "20969873875324072016927224703499234587151175778304", "6796252271238702675346769198717349489894330728448", "2684395616687157609004138467990763888902668288", "20549781165876669063367592093584414651585776320512", "16727044374250971562147189016058955027787966054400", "2683772917095577834824511949298441277856022528", "20557523498419602873868174853577944673137381605376", "20946771188493375016581281725830088817439271813120", "2683686044642659804031313951196422023266959360", "18412112755138724719210764609904144365248592216064", "555715375502513794323642835384139271722521067520", "2696442972327202389369514202205267305374416896", "21007524978915231583415785582687998491751274774528", "1916174132075095575419384111952893715422304534528", "2687098656513339049429197730985450853034360832", "20551899352487749534839157989051673034281692692480", "6794050404039950944387143287770408320849835720704", "2684402605383976828883590484958997158805110784", "20558203713102248981834345160479896740026759774208", "16727524370841633703132495273273031359129909723136", "2683772773499493752975418151176763080586559488", "21230084043511766643449942384106693870841617186816", "554226491595608747381702611363417372147641745408", "2696390557366810651265857971810401666767781888", "20570405281502265049735514318498472455397206654976", "1915846006290410783202529768084068688392752201728", "2687105960349862927191784312268697919255740416", "20563203822633784350246573645655236436717006225408", "6794444066362523753315183154610577059983598288896", "2684402412630270036430546735760923675051687936", "20630984402432814116700474277468908383524205101056", "554089634273675115854867555521423149007340830720", "2696400502133350073179779189917525847949967360", "20583966756703186745660853541123893420058495418368", "1915896686744162207252904418300503654458183385088", "2687105729087711729081219509585976855292280832", "20655307818752229887273443435696154082917495078912", "554101564359780609078835990824880799786429579264", "2696400087139478899805487942501419238572425216", "2684545913689556634708361724471834107015331840", "2683811780618976612207869507438529556804272128", "2683679035169200156764834573868778757076025344", "2683692818444760651467489267741334056340553728", "2683692554639520560762363488338254863165030400", "2128403987321531782737473123085326950793002090496", "2687441058929549721605702587981034381771800576", "7122922093317455158142005152847343613904945152000", "2684433774096390773198142408673137215615795200", "16741802979691962067268148620504761898201167953920", "2683765895553214548160882047295406383910879232", "20946724683722533782033556078250175436218284638208", "2683686176637593176762672047959780101940314112", "20549825924801328405877730495200207095560404992000", "2683692686199268927838232831717431576625152000", "21194715458118182869530628740610571305439056625664", "1963057008885637817658155465957979993377356120064", "2687095620889114026399048358732387796985577472", "20972559250299102846257727475585909232953485950976", "6796534313828628149290743607231437395538462375936", "2684395572687355463560608990412359094562193408", "20547823816908319441870397647372960020563614498816", "16725747493717035691549328032285979581530494730240", "2683772950483297964802203891697485107892846592", "20557427160084773653131612893629012935914408640512", "20946671167380103791468184461194154177178284064768", "2683686046284470155422907542838892146741739520", "20976217327382732977198760272716347735686177095680", "1915913301046393579769797226227895150590447058944", "2687099169511413800796638517595853840755720192", "20550948861387751384663416133779884746480417767424", "6793946528067949454233579330264424963548848848896", "2684402621600566125973858029437659942823657472", "20558280736141281274858278416343472736192845316096", "16727575364169966446244465345353493684599637671936", "2683772772186870237033916769617135774329733120", "20576763446277763182101272639264625062097960566784", "1915901143598623614467081202830675925936952573952", "2687105851886907913559303067497176557869334528", "20563112355441369909743062392882036037021050339328", "6794434080330905080351382193423263023742398234624", "2684402414189036121632213933725319210278584320", "20583393352752903724653851384665636656227601612800", "1915891719017613854506501354017813309927419019264", "2687105738859727158519022904632766559925829632", "2683800440934460564609018973836949217442004992", "2683678580479789845566471250834257921968177152", "2683692759592317679289884236309042677793423360", "2683692542782203652175807303640181709178142720", "7056104014986161689017865288319685480831894159360", "2684443354366441448541496847476329337958957056", "16765793150151179012636576208576799204898217394176", "2683765279956684588362836904736617094990266368", "20948925495641634286303555294957420878617613697024", "2683686140515866267863983601388982543461646336", "20550505630170661815915556589883152861896623783936", "2683692674607342832910195441449465373710614528", "6796918439932490862066805856998441453276255748096", "2684395512767981528738587372387677309090398208", "16727818032276748854841078678273534334030185496576", "2683772897180497643217688472688679892436385792", "20947557374174496323617313040381636499109442486272", "2683686031738252407713488283854808925486448640", "20574837281481369051198273436167338474371456958464", "6796555263981507587230298317066127487916130172928", "2684402214488117182869822909970799833489866752", "20559549043646109636289804344473382658651036057600", "16728415040625194169299987282340910161257874587648", "2683772750573839727272167191446845331842531328", "20561904335263366897565033673651267394506403610624", "6794302187814554586094297566653641239563648106496", "2684402434777182688421167123378813768636039168", "2683677392494560545299347897976985766129041408", "2683692457094653188432088414821117445959319552", "2683692460389993717155198150244582681762332672", "16907247300387696588410274056277660599807148818432", "2683761685715933323562406113254009617038442496", "20968153668697421284339883843604651994325318631424", "2683685825248168830351705056748948869550702592", "20555501995335388300002694272488549812460637388800", "2683692589421167434000232247156382459397931008", "16744917339126104604473435918248824119120573235200", "2683772457489416152339293052312895592714993664", "20952573724200474988923564062784657118388182581248", "2683685949422971433930979516975789202967887872", "16729974298106283626622001072370466579175033536512", "2683772710444756399038276776875812036110450688", "2683691306058319513603340500093010714417954816", "2683692106683136743647797686816780425122283520", "21031101733444652948156510609816407034749524115456", "2683684797176606553115963568644922445827932160", "20576249371201000716176855261202277716582815760384", "2683692236128723030359518141760798247352270848", "20973630626306778193351102398986851677440598605824", "2683685604321497335999227962666957007950446592", "2683690903593839845859381589440714448794812416", "20647536855953537971514132583936862708891123712000", "2683691027635968315371031732427145173226487808", "2706962784868002988098341708501061536309051392", "2690124449947347483945732482967931192151638016", "2685063791591296777820097719557611341947600896", "2683852687732146910646051141554081687735894016", "2683679533420661169882914056409855352127881216", "2683692816425877250148719471995444810169188352", "2699467551714048280470052503846044706382282752", "2687768812500887180763307269100034604711018496", "2684482403012117370697026004491033504309575680", "2683766275141855214295083757537076033739554816", "2683686175874236089962573782128654030425030656", "2697078657336742751378414000193240612349149184", "2687185617707307830338070633249573594810286080", "2684395960313115722690361276762343164124069888", "2683772904739552126757292607827422309523652608", "2696478121028452334975677651313057484947587072", "2687099301888306620378240071483712865262632960", "2684402543931916026202072003918236326062718976", "2696393797529732223460822906963477868926992384", "2687105860653944525118068817675497173367652352", "2696400219617427557586683716047193945908707328", "2381700316129255320597474169664222180009979150336", "2689789295186163394919114580337838927068004352", "7827713516761063806825166825364089654152328642560", "2684972678602371483120874208426509158947225600", "16757004817079414465449072075482236533556369162240", "2683852250850068943499354733201399071492800512", "20947442529278250436109250546457368840720485449728", "2683679523330493407329192616898563663959425024", "20549930735691396488990505925161413932114014896128", "2683692815643964056177992841392197216501760000", "9025300909134060331825122129130277973516141723648", "2059229963409177789117347455366013512549041963008", "2687555052522980801283951349109001059729145856", "17037073395846694592948287555002199558596316889088", "6844405781961028946108464051901899733226852712448", "2684474942946781405369283455442414458080591872", "20950209504031994920270430087356547881084060172288", "16729266517251069963732529612115905412648728002560", "2683766217945906582693141041548167027334578176", "20549838835044046456005906868853024258534024413184", "20946784602307805436844858198693917684085102215168", "2683686175654054371169781989751837534749458432", "17684592207348790175225704513350476883059193937920", "1927620240042393687389085378475965609180242378752", "2687163241158562532814975711661530287588769792", "20957767339397886783248200074850893568974908293120", "6794980125861898990477221209283765506329561530368", "2684395815192471047154533680202880535482073088", "20550363750917703350430246245834860371880485847040", "16727430368695393850599878065097367472851436699648", "2683772907159290416316982819627847172420009984", "20944051944888454457028996383481134294154388439040", "1915644586220246484989973739072874612644894474240", "2687099698161509055120451176000588518554337280", "20554363633758577391046954250248243928909561724928", "6794319687090412578389465530703559946869139308544", "2684402563347184166165221192854061797628444672", "20574751308959594547671892168953175222639495479296", "1915883697906853818502651579005196896476514484224", "2687105886204397547445304375695578043586183168", "2684850478779190529063507424171579972048125952", "2683845184599023550680580217789478944855031808", "2683679477920952003494564417875480414726914048", "2683692817211311898258717609611712651797200896", "16749531778391281284064422280973256119718412025856", "6797525561562250880345950045701417055473725603840", "2684482204389734022770678379120568510395187200", "20959126128887455998852484364411169471943554367488", "16734951646145892585724370958589321304002437054464", "2683766071684988959104467275499944795678179328", "20549974781278208832549777866679950586045114875904", "20946925851226060639669954422670847335616223379456", "2683686173335533941402027668179707152060907520", "20944051944888454457028996383481134294154388439040", "6793537722369853046331857909753583924510831149056", "2684396040354796654146640744876332085195833344", "20549823700678393673242482539658353347952990224384", "16727072556020613899152356802456593282919441629184", "2683772916370105833090997061624783271880556544", "20562478481566882530512884650855758315475397771264", "6795206127397660191613884958135341853035921932288", "2684402424991772708144214656625446743126835200", "2683829704463395167997226486728502369396457472", "2683679353948465326517440170426787603272433664", "2683692808259161299514736205369217183289180160", "16725339965104270018536877603658853169954132328448", "2683766319022104122436813720559600439165714432", "20946768877617212064547187523832476449457422991360", "2683686175912168078101365604773977473983447040", "20547208758609520891503715366443920269447471824896", "16725339965104270018536877603658853169954132328448", "2683772960976043907359693510870309587250053120", "2683679578990615992816498288287262224693592064", "2683692740058385400464670607213811567524052992", "20959917422006440592060539639133269302176049528832", "2683685960219942349372329681236221761918337024", "2683692392846484433890505156665668110815068160", "2690437280643778194658914092891963444378468352", "2685112416450960571568347688931927220935458816", "2683853054167503447313894105759016809087893504", "2683679535991652597619823572616375880363540480", "2687817458137910159788914004904409110704816128", "2684482762877852250112078558631765290862510080", "2683766261473273492680825187722059458596044800", "2687186154654610116573572835962892998466863104", "2684395900420117714679125913630265688702582784", "2687099211964850336122583394272654224800088064", "2685112261758636322959310415778684559215820800", "2683852817307771331230383824962434318179762176", "2683679531811160538533612547224058012863823872", "2684482826707151216820247975650658985854369792", "2683766274416386777828882011758609737241853952", "2684395779921804661798846236042147175853981696", "17018772482941903477462308041535468257249876508672", "2683845639235755848904834325401428342823976960", "20945486669475344427103990594636259795626207739904", "2683679555435855179445832154698713976767774720", "20944051944888454457028996383481134294154388439040", "16725339965104270018536877603658853169954132328448", "2683766319022104122436813720559600439165714432", "2683679578990615992816498288287262224693592064", "2685112413181050698449066520589237722311294976", "2683852985494002100048693425930493678753677312", "2684482707352801797487216443189420133858672640", "2683853064660875767724221498784855846916456448", "238238503011586501844481359199358584904220672", "63545520751820337996664684987276111577612288", "762931581776717802621872566866590371497902080", "1166729007447291187079222885399480991444107264", "59139063795184809635355716116835619970220032", "3012807824882301529778788547187272291293593600", "1320049322675169858953818058791314853009031168", "55287675872521400328922854566628845309394944", "17822708442861412975860860510918384538378829824", "5793562944906802129812297828766591271823212544", "51195659704244110032711947844680608104054784", "94844744021007191236209065737036169583924346880", "26412005973809529276498999380079096968985444352", "50383016592444355038719033428150345579626496", "64181897342596127282492983998607849736536036737024", "220555715397786551906206852642588305743501328384", "50187850221520049269721342899007194702807040", "2392943923636296377359601317349932431272695671291904", "419509423615118464023881408940645982437206130688", "50176982120398773086683057080481067103682560", "2976298965184917448517013190226524102056936921366528", "382763341658119519976988478698167638381677248512", "50178134273770148956527468699811675465842688", "856618553005652101685833101313009009821745152", "999550360696672590439101424801240426181820416", "330022809956385942898878165890798709427404800", "67859636486369255976135234402081426951372800", "2866921049882993761482540726648964768042319872", "1350151748971628305474179243170793454479343616", "549745259911267319795079517447120459707449344", "58734609795596259306742474485452751679520768", "13912088653029811598720129651447277802502488064", "6376183926417485575337552403398860436550975488", "982720037813950572475709920689474060408586240", "53510481912771061271600077148343864311939072", "90682824324561391816208805285444908178355519488", "26753941758817735703993919574490903930636075008", "4593770459239450454394648455097497330621874176", "50843665416227620486012775656869349935808512", "12368898564873945909669171343695611513196756598784", "223776998616728982501799657314377848782835417088", "20693536255320859771037171546510610371885137920", "50298392978676026474898094734666735705653248", "24651442169780678421142560703906883897752032150200862811565678990127529984", "419435891883969347033042974862676503495431946240", "219800389765223688535162339223101955791917154304", "50182435726987941814235787275302222142898176", "3037359467770051970000635071721931906380551168196608", "382762352086616641271755184395409407892130889728", "419493820741817653210088859105207302993578295296", "50177558310589720684568023631105578646896640", "2606682438190804256170362247217677647491366912", "1416763011827686718630586474728893308035137536", "262202584860499910736936503967881573842288640", "66529544557490789543695308438120522229743616", "11721857271782922442562491122352523656011186176", "6973362639379966368443543234485045874581831680", "480187495543524107933564501130549246977638400", "56744055638450663279682601429290301140238336", "84527407366042779228941813884794622215064649728", "27341353575726989169057829853930495516711321600", "927959480049037288728908875189558644234518528", "53168337480956708596221475179499206440124416", "6352203243837388073804037997488629323655372865536", "227678575933124068389406262871831383574480683008", "4375292916663929556482403288903000849320509440", "50758538049435215982369898967772910885797888", "762945299157351066267940465897654765497721643073536", "419666607294259966227355009571038512462073692160", "20659532594160726316386645757654363399448952832", "50293116378386262886954466479520250299678720", "1524795484856849829261263232827142345867812774346752", "382810206135293272597914917169188191758211612672", "219832078720933245062351398754334282371362193408", "50183010167566753676502147901285767145586688", "10386598943018426062723879093287899442047877120", "7550837206219770089485314291544326650890027008", "243831286659022092899412732192943656872706048", "64084839022999411926016124958017522606538752", "76983386991458123602041174856037790360136581120", "28236383110262769553782850691346936998983106560", "464071413512426806167616716110787354998865920", "56398465531522088630369219245613217191297024", "3212004492335551277139709623787373355723921555456", "235946417805033654390541123179277058031558328320", "918145146819244494657093168380910356144324608", "53077083550323662120853735912594949365825536", "60253417567843431613719227286418824104732744744960", "422376135245229481361005454454589704441933332480", "4372598658362363737843532598522780251813052416", "50753322350068381937296401174590217953214464", "152597759419974019811270698320449310469324753862656", "383676380873992939375289255944646912417885847552", "20661770406493438956717293842633410205483794432", "50293681754005804979940194793643088487120896", "68120622487990795079594364475348131305574367232", "29651352896607046207874364562489853240246534144", "239074619555898687492731919038150686439112704", "63681997008959797997498229603032272446947328", "2090469987947399124570269920422788263758541094912", "245626549225927730201086454956912814327236395008", "461392472725596113296467990731238411396448256", "56298942625666543207142759956491069875552256", "8567746522328966586054884172116801267772388540416", "441026436891314727734984865408138277761490878464", "917981117309190694308295038623213711024717824", "53071532003420333123432659515952476865953792", "32884832628402715039014636838505672623444952350720", "387220601725675023985999997438061010946319450112", "4372862765712372265846009927425877295484633088", "50753876043736433741293671711739607921983488", "1329935458602351585940513911584481220579026796544", "263319608909926483914812409908151600147299565568", "238281187604333801447436908048294741939322880", "63560859556008299105192968580621253113544704", "4159085915216785693056302176515389144778586193920", "466479456469649902444665869195897845293942571008", "461341828332279008817575092548704916956250112", "56292833927848129028633229851457540820303872", "6984195813215825350062359425694402833637726748672", "404901581523639220517457762041312650080978731008", "918003418446159918541121860618815952488759296", "53072101800123373942109594295850698687905792", "2077490706307934695119409167973720950335858540544", "525540024190106530409338833204658943861836480512", "238265826403998705625467318589981362952863744", "63553205269342122021678099084261290013622272", "3515501136427354866712791161048895243590440058880", "429468051685407561210490609850915539619420307456", "461351196941276281190720921430658782414766080", "56293419368568999980428896087577468067643392", "1817054947965880516562988049020000355071985451008", "484830787173822869597047497786792899624877162496", "238269743138354123270950448474870478431846400", "63553850591092996384788256221890217739550720", "2151608888972168084446189782959208397967196160", "587177649734657667608369724613764689084547072", "62253584509818664756282076656892877016662016", "9456822851806690189651763494606740513385086976", "1016549441818874992383258632451702221703217152", "55987778046489132070873071895901481082028032", "81526375627996396314990118881488009354618601472", "4620056213499039761199603040666244221404971008", "51310828484222858399931386427359528042364928", "7494813967246473903880199159853488739268981424128", "20716075708684913637059365910620169693565026304", "50409456014930905750641812417237932109201408", "92452032138971815301015147286807217144940166676137203352569101673811673088", "219800389765223688535162339223101955791917154304", "50187889466577982625147788656559468557893632", "4554620784811188591731637586994521153442737570185216", "419474521372198330968511777367650315833993854976", "50176982619760332469846208266824883881639936", "7586808674398031827370032802931971567183200256", "1044216276687625780426974937562372290054717440", "491153622124743906835769022951657502826037248", "59492865645470335139635056729441125068177408", "68397333652918218585087779117461973286665584640", "4670865175276518922277390031928237528847482880", "930368184389035793161212900264825851649982464", "53674940985629609234430629593061554477072384", "4935137970876129457956459283353561155622540410880", "20745817209234066487735845830613968600174690304", "4376158415203967995965070881928678799793192960", "50871663828035009046297440197675161908936704", "1419819339200706465052624743006740216094760345010176", "219834422046877858878398364291634367492907859968", "20659273778141862083148466284412537850472431616", "50298595737127657366078767186485110523297792", "2238296707012684852501341375254237145837762131263488", "419514504982940762598461718163220435703208869888", "219821976249226083110918554925542050464845004800", "50182434601901713906132714677974525489971200", "55513144607186874961541243331088350301669818368", "4746088979900962538392467480377206939146256384", "465155908283131425954506767891287007201067008", "56961574947788644612974757322499084777422848", "2916083731464859465658500524148777566825762258944", "20806375789126315792351649523487134372052598784", "918171780708206343509414486390859301455396864", "53200831180806577268825297869552479117508608", "70560544784321951042030506036369675553965032341504", "220487220872241129356399562598157917286440108032", "4372552306343281228416122077149302271864995840", "50758907134532633325762306234705365025423360", "158235734974569194497753264993033099570897668276224", "420550646623645042512454510737757112495148892160", "20661670727548965808721044169037885916357591040", "50293103708700239209560783834903915318476800", "1985606730085911102092242702866530593431604953088", "20876176495068335485241286458677479817479192576", "461397850867355542187395204839353619855704064", "56438209432780216351932522486496991599656960", "9029235916279390963930033482077066608045792952320", "225284533578471604813503596921506826444811010048", "917976090305174201726796779479996848417013760", "53077648627704596335218396971818924386549760", "33020478288833878228286695329138145899370665476096", "424832236738787825480155619906487465072390045696", "4372860377030202232875443277012921707994808320", "50753287092031731323282770763216688924065792", "4399553460827822905759316632716425670684238151680", "231359017875437760648140015075164769473710260224", "461339031328769078471610581412775479067279360", "56299738406934053842336325604201324271894528", "6971542460661242415435372786139008753902106443776", "446286259098503830131743180426872932313516212224", "918003637448636599265802010857791497634316288", "53071456734522197877709233237015371488165888", "3499194687338485225940043670925910395616422264832", "476559348324820777233084629747667653071300722688", "461351479083197343489155705301735667170017280", "56292690242834328987813481652191956423409664", "47550155248277750994606779140606878237203628032", "935949847238512896626541166241004007945404416", "56254588572049901741593919246035086722727936", "3817455732780685335672437072968731854145935376384", "4377294848309981894407040458273667848614182912", "51342452145111953562074260488752111852453888", "124054502333899452597011984113474454046155328539857508864873362121293824", "20658973176951940171517788573993101386154246144", "50409795066755039664164967275748034682552320", "1618601287871681395662180394577298643091259840790528", "219830241942670499648037820091631736140158992384", "50187887910404643403564248309494721445625856", "2555457422454466633012490308335425033102455472128", "4379774974126735420068945411478435727237185536", "918212580312139032765798351536960288828948480", "53715966442521999854152098605857815121625088", "100914992876174449597454646541464906271222992470016", "20663203277456259320595745937534359960308154368", "4372470804645917610602254692621350058145611776", "50872162576116883434460607677887151926673408", "152248656605025515706362730388397396912222907662336", "220118172931812392922943825673358234910885675008", "20661776821349590174834840893277747292607086592", "50298580901797293240412167570422388194541568", "10389428748100237594086186304085014777683838500864", "20700134585874161501145993981749752832360185856", "917963871893009005649969895293651269875400704", "53201529358401656289449086543836914303107072", "32247793899360161783853497446853413013534378295296", "221308826793177714516589291351613117859568287744", "4372874252617331874990788478524083165506568192", "50758863752933621040431849248554657406517248", "6865402453565315158899170835500416669100208553984", "227070191790251326318736873748819730432222298112", "918005506296390674444091942960252485940281344", "53077550287891866392556226995751113254240256", "83748399121321152906994154814139904044110203322368", "4372509638421414419861887728231243761861001216", "51343111202455854774122368050438055043006464", "77356995156015434999079701475153649132954774929408", "20664491839896057278372338392134282382753660928", "50409762217162347932572335098752943580512256", "25872021068928676385484959100751826560778103685120", "20675482681215011529650773969931138212005150720", "4373020386512269462478468573316080201629696000", "50872088191395779184025586894085367747575808", "461290660195600412433421527067133897670131712", "56286041558439442453011403770811495863025664", "1939764885372131682212887032316866274202222592", "1742350459143147649540090632113179852783222784", "54732070053638637890774411998686852425973760", "10332707323144748439169754659781034418051743744", "7579576347426371807206319049758230944732413952", "51089280440171910048731158339150290209472512", "76042512792839993711705065699628612510577328128", "28365110698786324597690256635610398480891117568", "50376399747555196029203994614594035647512576", "2181998059741103500891237539511709814421459042304", "244421870098312690999639434290952220527181168640", "50186735127185237948040175383144328226406400", "1592660212615053782008020145380835643582940337668096", "419546381748299136022401975213788906283237113856", "50176981591713278359901078161217711331344384", "2789375572792748442035798659960112871517757936500736", "382766640371068417010991740932852805740659736576", "50178134217079800599270917744364201451716608", "2189008681327306034107375233483121990159040512", "1580687909043208715521109838547190239392169984", "584452582790065606686415573870836803900014592", "58364311430639020521485484067447514534510592", "9360128255680427153791751302462253090400632832", "8204966026121978002858292998166498794935418880", "1017679536154860923655284568070065653597339648", "53410576167462335213154185912749081157959680", "58525609917224894405651348754510254361444089856", "31929928547331943180257710493586880676690395136", "4725294644379075103922672809578334138369310720", "50828007016754430261207151320969940844937216", "1900041003270343254633602837839820007722222354432", "248553540327487905406777655378149418194429804544", "20886065468935177045265128613902298773379350528", "50297266030932127324237767274090083328720896", "282290762109341115226342395922446876452873721348096", "420060029392957322856630516571081693698700869632", "219971666563964050903589319688039916066505228288", "50182426806127800993481808495065882733576192", "3913128982887971630287557849390953230556332241715200", "382751557260569063573623320072868179762028216320", "419480854707119755751521830021526681194315382784", "50177558496108773156512119157239466954850304", "8180070106279205124782704896036872760173002752", "9392739580733183618092921810491724065908195328", "488858370177474480138474145101038314057629696", "56625369383616881754288147053109219784916992", "49024129369420147217621726368298900101705760768", "35705362127872894402390562472787046561742848000", "935396272526993058470058150069760332350357504", "53144128896916799576863946981899233786855424", "1488032898936899394822852367203973578302613880832", "257894517609729335848234099258576476020028735488", "4385166278574989619040013772815334066656116736", "50757212247271303684686654791659845094211584", "122353278644856265742635608071576067673451554406400", "420878694500769614757437564368093666242551873536", "20662461969833768857889918340819754528939180032", "50293099020795045881046586362477975009492992", "3267834087408580111633040423837409586755553378435072", "382758950187076802382108509766029443129898172416", "219815174928678528751044932940640113484479070208", "50183011048511832549812335376138632016429056", "43343404755171032163608550538437641953951612928", "39473338053336091824964634583452127164327002112", "466252847290956973513431525970144977282400256", "56366415871398507770882830350030948546904064", "1003148487888479986970227041089599080372916715520", "281474390706412405074516301743578476756644921344", "918723405501000561659488331371904269025280000", "53075152363279111032996504891890717526327296", "40349453302248944642900927720645056569233299734528", "423841761923856528041303346922383904112117809152", "4372755194648184101996143754924932793741869056", "50753301261406854051550272149969509132795904", "173863426846021522572082320313534543045138273271808", "383558425096660240424144052017577179222382739456", "20661428229744462373958462905765256448463339520", "50293683781452765662289603399868918951575552", "684825322958274271408242389575730674465243136000", "323692047808593650047726931598586727685574098944", "461601589851662568125314580326186392980815872", "56295830706761681632940805591602738141069312", "8233397219991369220835960402032185463310752153600", "441950268397157349183562655389065890697452716032", "917985111456967756788262543387530594070036480", "53071518653524307570626253539078016184877056", "34349889580377681279752614086124770211411691307008", "387026230317138662307537863437211287460086022144", "4372837965079732432759840043717630948114694144", "50753879384701882907737197858808158379573248", "4165225337164452651239711879957146769479354548224", "466402351149894792699971302826591556875751260160", "461341752903568628843345619174682173710008320", "56292835050893554598792506652741110931128320", "7063396732385650856707296383778911803330588049408", "404638544466133722742117353621724931369855877120", "918002065476145894360706261769776833176272896", "53072106322146990485960350833112976671637504", "3539722526745039552578046894404583795687342211072", "429109343374676464257943406444054837342058315776", "461350782650256993783147007719227819928059904", "56293425536761402377813540715449708972081152", "6136353955039697820683958635293539190966321152", "1079330206014265952922808551154981177047121920", "55808988901734119356692232749191801161646080", "37552945799298581858823682222347783535195062272", "4948425468921467835534690202059386309090213888", "51273041146131983614926121214300214439968768", "1183702711704423175357443513212274353892472389632", "21025935448952454245982128486630866863075098624", "50407648379753738866414893869610409503227904", "97551592176486875364023750206141428721076276297728", "220296755962270676049577559834727524485637865472", "50187863646159299136234134979378500440424448", "2014636180728744264208847756912947486487834502627328", "419523234255564391003139119066665750130822479872", "50176981922826884007230989891025760291913728", "29610381224611043675208068569861470386305105920", "5129741091086577516050469191650508195818897408", "947246153499616535624533684938715520988872704", "53619822226458998982296141366850409080029184", "674707373614774180288213274839597702634773938176", "21311513833637771558815793231482965702364626944", "4400799701652532378546985274847758702258159616", "50868352803821868267342669652955104918110208", "43167652500782726944005280594441560987623489536000", "220925293781751923867590417603927890350546354176", "20668864785563162434740995923236776264194850816", "50298538911560105231662319578865845030354944", "1847250350374412930756535381710134170230120339472384", "419531150451508430310350591119173798212508057600", "219826546458377110334563795996325285554944999424", "50182434363731041322374154922895982576271360", "402528865789381169347660200670096365262890598400", "21776613454393430226702854530685123171408936960", "919980594903682579854278646818797356511657984", "53194771095861534938319949889475189839757312", "20042389058938515769544598174345852736665792020480", "222237619944754983624906756375002292066508079104", "4373235390073064085929682485265659225652068352", "50758815098092527414163008757408235836669952", "189228230545341271625455090011881396942549010087936", "420367662396690425572553184757107295337962274816", "20661228864550378744045887485023950556396257280", "50293106326780456496047649423119272585986048", "5995487066760852258298331124529759182995694026752", "228165146034528502072083487530376177420704153600", "918023317183029889482626376923294401220837376", "53077490748033806304452113095444043862638592", "36796205390546640784961333747587080143871703777280", "424272123078357514709877905172803558719772164096", "4372800956089428390406218224365144281897238528", "50753295096686792814501841062047808678264832", "7284321204445580635545052243271942320549730975744", "445062899385255643417372991550901713492972142592", "917998446991429377356786606466121373572923392", "53071474082203114864980639529867733763096576", "293675229814339717157143797355960442160051912704", "4438360343240688252224333773522597772410224640", "51334167943582562649210317812587759753232384", "22186818875170377571259635520639029872911215230976", "20678227444475636829514431707677856174291550208", "50409680532910447441524440638444662341763072", "1761020366676878219855398847353113872134998323101696", "219827827404821236575315640487391712668798681088", "50187888036257115819104978854585652509409280", "11729800552528031454120911851605021543668360675328", "20695422746703377961152900487301315462812401664", "4373911736243381519155524543722657256572977152", "50871967589337157210758235235223588703305728", "198285268114389458318371260123017925759330055880704", "220044310181518133239476827163637774412777783296", "20661125821211420859315091673574080568337891328", "50298584759874638276608998064527934134157312", "41251295358810673049105905231813552027542149398528", "220977831907592405867969237852158239808317030400", "4372744834534079102975464206035385829350703104", "50758881190977729884074587070768287661948928", "107700136593558714476245738682790049473965330530304", "20662936728616173292299512668426592477211787264", "50409771472112269048175760380812802446589952", "917882771839906391912450726082008318371430400", "53065146334951493483107315496376429984088064", "6505571686146520160495638186276383027760201728", "13333482788021943436394610229771147316815724544", "50941106299319407205726574303546808528273408", "51657920849446640595337429066793220246765305856", "34426962246616548698193958105323617888587743232", "50360651197537094860264975249290414214086656", "1051167783696539351680233744349087042538483744768", "277912136381227445356864768192845929153659142144", "50185493365752851929347679033741605766955008", "837290985999873332246325033281929089184439291871232", "419646111083532051008939002229092506414291615744", "50176980165551495569840876323278595760848896", "2694060798009003067194802914868617219216301560430592", "382768498672276613268980945948073133100574441472", "50178134185144216956337639670521704866643968", "7440798601451443036574555081923107373893812224", "10602275461528617435763396763665696250149208064", "1047044147649114240972918755876313420391251968", "53332077192467354902398622425318303427723264", "44417867127922156306528656822841469432858935296", "38622485014109155095655684474272578404914036736", "4849658428885326729433811775063894040216862720", "50813990494615439755767584203983204149886976", "761434649859961471067453294704069850400215269376", "308997500990229688925244623863530907883332960256", "21235116787170194076531920917733119233533935616", "50295275130407733784762383181575475433570304", "196228167054918119252668847427760499822432488521728", "420334352674535529842654155927639038556601581568", "220046870117888824960270081932372709511029325824", "50182422893579521010037851882327175501709312", "5876667631843855726694330269771500057720670407098368", "382739048798915000513790342107517281290772545536", "419465830453875514898737361878770045425878564864", "50177558711091325974262033582554785809170432", "36804013387461079155443504834277150702943862784", "47093913391470064662347058523943708285007298560", "941360053129005442493664691382213489954127872", "53125007282629898343120901876365088926990336", "668964726059824361731750153020055381749878751232", "327360602001790356683240613940092312334993719296", "4401046124522261279152937443920970119915765760", "50755092511718725777340809529982781552066560", "122823617855040822587927852108300550763349853339648", "420873150518265468840334995221362537570590785536", "20662448607646868197248168277110065796659281920", "50293099099959547822032407678153941162393600", "38638348751537164956401145712717909647313677170342101996508478410130980864", "382714123169520871593627186199413526454840852480", "219800389765223688535162339223101955791917154304", "50183011819155191185269443041930997831565312", "615562376747818080516273121676656135829224161280", "341874295117502110923114840299734690832169566208", "919253497179672156471330422775937461085274112", "53073384295349059604876682187143741064609792", "30120496182237407471557527568782657383484226535424", "425359130505105026001007962178256223962977533952", "4372916132386540356778331248084370810348765184", "50753279581371379716302687189987425855209472", "183928765078638575730686507876910551246928353427456", "383512125084086447914892398351098130838681812992", "20661293864069892829788089777363786438751027200", "50293684577607319854989296482772489471000576", "6032681981052457870114368247940393061136103112704", "450777198608427957029522206781436626930925305856", "918022450509216451542187702233030227144998912", "53071393858761501856990294398351732182614016", "34200221624283114632656246061902793173381532352512", "387045314640938209090936896433987387238253592576", "4372840401215981032993273424354998187951390720", "50753879056521176232147239943374457874153472", "7083862166563580150140593033007541449804159647744", "404571586864536285131002741378452231598741913600", "918001720789534857627697172516719573654831104", "53072107474193249774840462884344919178084352", "22487307252689643208056817187002406043989835776", "5427584534331502878245206596015786302107549696", "51226182778909622921918549566014019795419136", "292256883500056145555403542696745783231858606080", "22230388701534902446546364081800004490380705792", "50401101655755860105144521812674057752018944", "22729553438386740190122343350010005316311866933248", "221946668813091911172223150748254216157552181248", "50187778649676354051693559900531320348999680", "1585830305591164311225010633555944957335775028969472", "419546857735637735326773565340929350911960023040", "50176981584904894823664646783976501223096320", "208202962218150313112673125328663318828654002176", "22934669534419624131552761713578071159432282112", "4466069225937218348755480893318825446721191936", "50859761177386920470465006507694043225391104", "5545717748132514241127676667508681791107116302336", "228871542787349208361010447524863561329589354496", "20736219988272866235495649129182957804934135808", "50298141324502836066177866145130562117959680", "562493198464015940579093714675753813269703655686144", "419748887222153138949721296759259655058206228480", "219886312754834099406569168412186502422067150848", "50182431249997575173364341034365241685704704", "2397367165827841493102754139797444544577467842560", "241986718043201920919902896240760408763160068096", "4380270030418117389638423868703299187748372480", "50757868963294040709215579490587209665347584", "137797302166362217454985667613577864845347837181952", "420716494590732918278550491419896775211493621760", "20662070894843989442581642317017543890058608640", "50293101337767884609343446223940248561254400", "32763146459290720198719032252330443716652741689344", "424875170937430337318467739928295520895946981376", "4372864925404724997767100615542060194587475968", "50753286479324664000051027535471067244003328", "1470959151406034672564801633978651573438877007872", "20953252374550302519368796757289581935851470848", "50408067581424082786268454812651558577111040", "692265499455007912155561447375613174122156574900224", "219870200489293212243953934809103492555110088704", "50187885828054802592253127701082073028624384", "316674591067469351271882330152863876201879312547806605504134933160919040", "219800389765223688535162339223101955791917154304", "20658973176951940171517788573993101386154246144", "50298597519008459309452414830991281424957440", "4372281361312898710664570142777988649123315712", "50747224490771819049466616278284250592051200", "33185808747916278719091406650304231193452740608", "54729283297032994019563914827721653679168684032", "50333337889913881436843867842619476799389696", "602316675244272352645836303531767810113803386880", "346101447197170258170344185142080692129129037824", "50183707921404654899962391290777535195906048", "334470865541173396419133936218157047970226988122112", "419962536740975948557226974536022537705994846208", "50176975645046646043658178726870276863164416", "2138020849827847856736707149751496168895535168618496", "382782642764875644226864170620988472522193240064", "50178133942082992893725765487407677162127360", "38469928047879127370469625892212663232097157120", "44621370242067923831711990430850643801860472832", "4932931322825222042624017779976729137896226816", "50805004270796459654314825100997179115307008", "470864074566394663424927025924374903173043716096", "412230495215181063043961976407077996142323040256", "21606970370695039981598483700096421665297137664", "50293225100886282799713988194424005630885888", "197838514196697511956704192655554812517031394410496", "420327023931140956833371909726059210271256215552", "220044861609060016086369099915371013519769075712", "50182422998039653117474934829653175960600576", "7253496011892268602786085265934941713101487322693632", "382734317270186370082683697359152981245144596480", "419460147310691659871386852169891071121330012160", "50177558792415630904931042944755214529331200", "332320837839596520064753989616838055517627613184", "649164226896506569754390451192680162120987312128", "4430573565760366841505247910956396140266782720", "50751191872245422137552928172034916442177536", "751606891692054595260254604916711012927371841221353894638864198598131712", "419435891883969347033042974862676503495431946240", "20658973176951940171517788573993101386154246144", "50293119693693041211859887373931633459593216", "9185802068848811242927704113232460337021367253750616547895021083396407296", "382714123169520871593627186199413526454840852480", "219800389765223688535162339223101955791917154304", "50183011819155191185269443041930997831565312", "25468898668759490089534979396920745590358966009856", "426459055173639087592880600280285607128031297536", "4373032085831063948576662453591651372928860160", "50753263962202155036545371683309917288005632", "141782534381914589178940966565589639537671224164352", "383749980922418945345782847294794061119165038592", "20661983811309699971092539875396273948772532224", "50293680489585340738280127209022795242536960", "34228307847547362300106785686047198940754627002368", "387041720471142962809788515381169616589821050880", "4372839942434158591679869596639342133531115520", "50753879118325303127980005672342138143113216", "113806054845635893632959046301456611700216168448", "25240900652082980619587256173580478243747659776", "50387476198461602467208615956341042490376192", "4271419288236941866749338877533350599318415867904", "231724564410368058690166896012017290605274071040", "50187299780929241042315850370970791696138240", "1489634263899790679549946697534655384338457425870848", "419554025590464758595804435128994714961150214144", "50176981482379866019797056008682915382689792", "4192553802991233232321354525703366485445800099840", "231961278276477419967343104758549649093042372608", "20761275174038721650347221792308354773571076096", "50297994087620453830254182724720431720300544", "147943170926289736322076645329022223309731363028992", "420628421800321254151167389154844529227603116032", "220127434911604227461409792246693396707213836288", "50182418705073476117824830805837923919855616", "81437447922562556295663841541536298378351159017472", "421607340713568916045543365301126746183535951872", "20664215255130574054176266496450042595725279232", "50293088634316906831058619939409472482443264", "9669741425066232539159144841095477463925596880896", "224912824981535628487101518020987754094488715264", "50187628982758896525437331238818035259146240", "20658973176951940171517788573993101386154246144", "50287089941155417010418778510492025336365056", "359329990476738727553188533114087702698775281664", "566051013966695796736283920953120032502528868352", "50180880665311979602663714086815471046230016", "556998181235441953146487569867820353776113292410880", "419751977377481872618164143344936472781619462144", "50176978652370827961097148016490709579202560", "10966687131770579435640574727637314669502625954660352", "382727479546883304575935224833042806510570176512", "50178134890144977078257746820226969528958976", "345885057394179399726207823594749759109394857984", "602973159694064680656471679499060753650396692480", "21971270048075452939940290075873997114096746496", "50291284161560139068920892364742942005395456", "66495243166971156863675221896506547445922483142656", "422098386292370332966552591405546061753913180160", "220529350739552482302662961617191064421879775232", "50182397855482626987043643341298479348580352", "7335243456415917699838047793809772093504288912082886684096622935188439040", "382714123169520871593627186199413526454840852480", "419435891883969347033042974862676503495431946240", "50177559139529273708779241944906763998330880", "14263324231299391814159767364608120486558372462592", "432143771569737569781631758341412488139333697536", "20688938999007796155491019790514660711226933248", "50292942358527075140177476074850645922807808", "12649691977926645542633618510587023416753404583608320", "382725702465830160620083994408130220598371549184", "219804209071726195242190063252686796511722340352", "50183011620072504452880501787062829215383552", "118669258301613378170755805695096546401701475647488", "383952388274742429053768577723449472086460858368", "20662570296303889637384327088143604679928971264", "50293677014805041436063974217373829925175296", "1340919156146230403430817824939093557002834542592", "262893247355055131625526720618637160545049903104", "50186011105778526200636587693884192348700672", "166070165127138642141515687598921334434061164216320", "420497924440135476003340584953745528448180289536", "50176968011912790335413252169720148632010752", "34104431115808463448388583746456143372896673202176", "424658587218524433046583687355218703809997963264", "221226175152455669688339399404230048390817251328", "50182361886930576015622554521053431840374784", "219800389765223688535162339223101955791917154304", "50176432483949237129918769967968718197620736", "72886619920295938180707453261888084229856816005120", "421863562694684524258967846777236387592323203072", "50176948629472093767232700757168386937454592", "548442396361762745728562401632073059662976393639975948900415739638317056", "382714123169520871593627186199413526454840852480", "50178135119735299334299934992020766118117376", "17241508155424490306752609878613795111647395708928", "429893965339152198301406392944357247005505880064", "222638660284613790039511460337879053797171396608", "50182289668446936076078239058584716913410048", "584151147401348461913558387693133179069898904944938945458243898953433088", "382714123169520871593627186199413526454840852480", "419435891883969347033042974862676503495431946240", "50177559139529273708779241944906763998330880", "104940887569898893492477627369461634844577153399682214867701420116672512", "382714123169520871593627186199413526454840852480", "219800389765223688535162339223101955791917154304", "50183011819155191185269443041930997831565312", "398279402368950646473211430035602875810676743416901585827085897972056064", "419435891883969347033042974862676503495431946240", "50176983172546114540732275213670393273384960", "419435891883969347033042974862676503495431946240", "50170981233918933620011796285487077463687168", "419209907494992419078811873623953493644806447265100002087186854603390976", "382714123169520871593627186199413526454840852480", "50178135119735299334299934992020766118117376", "139777702079052935690990860752082043820322990099004392582883022292910080", "382714123169520871593627186199413526454840852480", "419435891883969347033042974862676503495431946240", "50177559139529273708779241944906763998330880", "382714123169520871593627186199413526454840852480", "50171557063120530359703656828503295766036480"], "dual_psd": [[["8887887511945480672354387150600090068277907963232135952288683476910080", "-355439568281733284141161148608138639709241180777915426706766725906432", "5632879076206166453092288619905120244532268663846743164846667202560", "3473899227756281638071287404183387800311877605435618045892879187968", "-781024760882120490097733668236558135079222952086570386916582096896", "194135947138358593591161430562683429524549692670283813988968955904", "-311701626939277180056601130531971288615154599048420160134319177728", "31145413317520260066633739291556528108009598136177543367366803456"], ["-355439568281733284141161148608138639709241180777915426706766725906432", "14214546092140044761172449951178777763808972398635854297571239395328", "-225267039478054300094560167154873967347060561487350160702522261504", "-138926290427100711587083549143642371310521378498133813852062613504", "31234317879493404508073525218328038430177114187041869781106950144", "-7763779317197871475569321501567324831885285012968026158827307008", "12465402106305389914912406800867282158354509660129980212267974656", "-1245550447016442192585133492333709931837141666520054906182696960"], ["5632879076206166453092288619905120244532268663846743164846667202560", "-225267039478054300094560167154873967347060561487350160702522261504", "3569951424848306127743213243184799272589202564120348839985020928", "2201654132838349029263607360075886917581123774411926125829685248", "-494990291861696488786317325611922675357194975311689010913476608", "123037596178550110061680769646172947373447950199391590258049024", "-197547231560466773738127952007113622102791475162552827478278144", "19739037736499304559967342469868471967676759581770009832062976"], ["3473899227756281638071287404183387800311877605435618045892879187968", "-138926290427100711587083549143642371310521378498133813852062613504", "2201654132838349029263607360075886917581123774411926125829685248", "1357800245377331040395203790340636868712285851633378038183362560", "-305269537900917572297563586244407637303588666617426633948135424", "75879528846113408521135317871314066628545351224227955818364928", "-121830979482965100316719401995542051952430231553391166884937728", "12173424464077255090442922041496551143947642082251808006209536"], ["-781024760882120490097733668236558135079222952086570386916582096896", "31234317879493404508073525218328038430177114187041869781106950144", "-494990291861696488786317325611922675357194975311689010913476608", "-305269537900917572297563586244407637303588666617426633948135424", "68632695484852047408572629412733420113033437829871655154876416", "-17059732302931804851113980652354807333729864036971034794000384", "27390838185071554731973096242621093529671624671665377836531712", "-2736908962472508687857969657995651845702008132823595123474432"], ["194135947138358593591161430562683429524549692670283813988968955904", "-7763779317197871475569321501567324831885285012968026158827307008", "123037596178550110061680769646172947373447950199391590258049024", "75879528846113408521135317871314066628545351224227955818364928", "-17059732302931804851113980652354807333729864036971034794000384", "4240463880832558116165733573906069334409460061115131721940992", "-6808422191335568758422506382777434039088413402750187273715712", "680301624574558696364248612165355326582263349522801805492224"], ["-311701626939277180056601130531971288615154599048420160134319177728", "12465402106305389914912406800867282158354509660129980212267974656", "-197547231560466773738127952007113622102791475162552827478278144", "-121830979482965100316719401995542051952430231553391166884937728", "27390838185071554731973096242621093529671624671665377836531712", "-6808422191335568758422506382777434039088413402750187273715712", "10931495713240109609456362835575564164683154737696669289152512", "-1092281601192574342045622923121125585223024254982119221100544"], ["31145413317520260066633739291556528108009598136177543367366803456", "-1245550447016442192585133492333709931837141666520054906182696960", "19739037736499304559967342469868471967676759581770009832062976", "12173424464077255090442922041496551143947642082251808006209536", "-2736908962472508687857969657995651845702008132823595123474432", "680301624574558696364248612165355326582263349522801805492224", "-1092281601192574342045622923121125585223024254982119221100544", "109141432023686337762099112753852269547749199428972428918784"]], [["3816139133238184114812676014218111554131367552285068560680390450216960", "-332766926852585506415133813964416734195372987192113444991616707198976", "21450566637016414882068953807559294357545909636503870893916734619648", "-1069154967500064520624010039212473380482546684679191802523500412928", "-60102928945360508303415309075718585764282056999451082982292455424", "90253018338616899466528981346807113445460141088326619111729659904"], ["-332766926852585506415133813964416734195372987192113444991616707198976", "29374607170436390264321877936587348820482738123429876681897953722368", "-1922136709584195295383049470961484495610687659201857549628057059328", "98926763551472928299507705891836030872690002913426004124826075136", "4165453436396391197724804754839525461633355998575267445422948352", "-5244228492731904656442841761431766955237943961305715585520238592"], ["21450566637016414882068953807559294357545909636503870893916734619648", "-1922136709584195295383049470961484495610687659201857549628057059328", "128039220847880473422486055219466704853992024147497977565514039296", "-6834701018414675287978231270716467716289173468266472776910503936", "-180078289293077004947195093941318477281857334838301568765263872", "119673365323977885406892879296937929021498691067072132312727552"], ["-1069154967500064520624010039212473380482546684679191802523500412928", "98926763551472928299507705891836030872690002913426004124826075136", "-6834701018414675287978231270716467716289173468266472776910503936", "395961152962520799221105170847093795460639084631313967352905728", "-8181998449196144100708915432961017734090437733634813005398016", "44203323764604097890188408677339756115336946868323545698533376"], ["-60102928945360508303415309075718585764282056999451082982292455424", "4165453436396391197724804754839525461633355998575267445422948352", "-180078289293077004947195093941318477281857334838301568765263872", "-8181998449196144100708915432961017734090437733634813005398016", "15234610906244815813557420974424168971258081276007851654905856", "-48093101977767358507512802191887506123119023450361168794746880"], ["90253018338616899466528981346807113445460141088326619111729659904", "-5244228492731904656442841761431766955237943961305715585520238592", "119673365323977885406892879296937929021498691067072132312727552", "44203323764604097890188408677339756115336946868323545698533376", "-48093101977767358507512802191887506123119023450361168794746880", "157435564173357633557369592034730940548144087845797695615664128"]], [["71285534670074278035010688541364622475270557570981813808518301483008", "-9604578215223670697717067824610367076420558767773518543766851420160", "809552862096943695827255375798657357200994946820769217671327645696", "71197133662980656513814907288141411660596454278041826142627823616"], ["-9604578215223670697717067824610367076420558767773518543766851420160", "1294062296359191931999708517068015058304150254179395574694508756992", "-109074215678603902573733522466056611345026826629584664791147872256", "-9592667602630739356153376347418364682596919600119033170048843776"], ["809552862096943695827255375798657357200994946820769217671327645696", "-109074215678603902573733522466056611345026826629584664791147872256", "9193672174341990509831166540127629803533921727592361754313621504", "808548937687368681619969768884006479512752055681455778296758272"], ["71197133662980656513814907288141411660596454278041826142627823616", "-9592667602630739356153376347418364682596919600119033170048843776", "808548937687368681619969768884006479512752055681455778296758272", "71108842281747194910283296974796588827381356655371292707389440"]], [["608439532659844056158390402477412422235466297547209488904677752832", "-32768516440129297367527782049903813386245858405962353152404488192"], ["-32768516440129297367527782049903813386245858405962353152404488192", "1764802600831876146034522502399357871696483310518461754272382976"]], [["63783516850835076311163282513560331357401038490400070821228823342743552", "690257212525201156237290959138923276850518932665124666241784605573120", "34885300994118660013460720597114848126520010881063219426012067528704", "-12349569918461500066172267754192146545001884083357019970555451801600", "-1240718172279871975049314493617768366979789911490740959487715180544", "946931632187420235366613431705126602626570379552308850961613324288", "-122504912007047875652610333158564978125396551024798062524749578240"], ["690257212525201156237290959138923276850518932665124666241784605573120", "144582904461814316507364966698517941763389304280655415626324919713792", "-11034044063717013437608553989910292293127554754526773055336625471488", "1419485008122589400665145868862390027367665610196141143821473808384", "-196767000426505180692254473135811396305949614428748567998688657408", "14044489967023673276409074327702506431010484771769401010846433280", "-827120471843076148985255383563500299133484189270085934214283264"], ["34885300994118660013460720597114848126520010881063219426012067528704", "-11034044063717013437608553989910292293127554754526773055336625471488", "1037648575013691592144711703396975277298607254029128274726319292416", "-161897145588294210211329735375697095855488980709010538250599661568", "19058142107232769709190773248609868146996589265671528345050808320", "-1237258363951759101778077983971628608188169128374954218796089344", "18625470214171582419539976152542884461820210075272789551480832"], ["-12349569918461500066172267754192146545001884083357019970555451801600", "1419485008122589400665145868862390027367665610196141143821473808384", "-161897145588294210211329735375697095855488980709010538250599661568", "29716994439436349833382928811750140625338135742189439705015123968", "-3520583257905217687653265376295425095918879338415080216211750912", "400916824304329488524169389513189795851708104170334049504591872", "-18443388778692631982573877116200142503960094679724116987084800"], ["-1240718172279871975049314493617768366979789911490740959487715180544", "-196767000426505180692254473135811396305949614428748567998688657408", "19058142107232769709190773248609868146996589265671528345050808320", "-3520583257905217687653265376295425095918879338415080216211750912", "560667129720502123819148426254793971949725666819705885771694080", "-117145938270061275049297498650499233678506162979042329475678208", "9988592496625732745555270659821821627804798899000127904546816"], ["946931632187420235366613431705126602626570379552308850961613324288", "14044489967023673276409074327702506431010484771769401010846433280", "-1237258363951759101778077983971628608188169128374954218796089344", "400916824304329488524169389513189795851708104170334049504591872", "-117145938270061275049297498650499233678506162979042329475678208", "44262023506198774426046211386793370853999960053628059049263104", "-4463622097711852403670595438180446970453255307388713837789184"], ["-122504912007047875652610333158564978125396551024798062524749578240", "-827120471843076148985255383563500299133484189270085934214283264", "18625470214171582419539976152542884461820210075272789551480832", "-18443388778692631982573877116200142503960094679724116987084800", "9988592496625732745555270659821821627804798899000127904546816", "-4463622097711852403670595438180446970453255307388713837789184", "471953965676657154614768297369898164671741139495283991773184"]], [["4181954924462009138552929432376905366524102887761815844079576241143808", "100589710645922498045600138651209684745926678327395906963405688274944", "1989422166771078410105397502976496762201697130216136278417696882688", "-372201931040480195181967835168304174128511171631293217910491709440", "-259136402877537622326554273015515177071093589656102355348909719552"], ["100589710645922498045600138651209684745926678327395906963405688274944", "2865728625820043385498403528910611540251025003332255619858198167552", "-160953196295564017042280165997040879862802642125854619420028043264", "11281523897399496065386543775413720537774362488940404180653178880", "-11532606161919252343148266429729413689593528335797976315644084224"], ["1989422166771078410105397502976496762201697130216136278417696882688", "-160953196295564017042280165997040879862802642125854619420028043264", "98656012431225740424224917708045564367168707363683219975134248960", "-9645575048869618722103618823577796311087877444640148268800540672", "2356617238756246797183102410444431159346170219179557466595655680"], ["-372201931040480195181967835168304174128511171631293217910491709440", "11281523897399496065386543775413720537774362488940404180653178880", "-9645575048869618722103618823577796311087877444640148268800540672", "950669284114046742626562626651872948630382345839989310734991360", "-217249405931235404132814929401880814022886327802225300925841408"], ["-259136402877537622326554273015515177071093589656102355348909719552", "-11532606161919252343148266429729413689593528335797976315644084224", "2356617238756246797183102410444431159346170219179557466595655680", "-217249405931235404132814929401880814022886327802225300925841408", "78997729064355768638632729412776939010236127382910479777136640"]], [["72841139693079918601108280452784695694645060207182052525810284232704", "2754304127866459905564196220178822661091835550379186491590413647872", "258619386884252761740949323454230608732688506250947982950070747136"], ["2754304127866459905564196220178822661091835550379186491590413647872", "104147069372432217927318638517852614859524203149828687991817633792", "9779040358827089271878676228044979011726855716045894019035693056"], ["258619386884252761740949323454230608732688506250947982950070747136", "9779040358827089271878676228044979011726855716045894019035693056", "918217199157043765508769908608597679755589290301204161307344896"]], [["24941864590798238982894984113989180951887872"]], [["629602773519364621007971120255731774414265132951330869312966530957312", "-200034554662525864975269064317095489978162543938081078695485390192640", "-12142058322496746220965113330683003778135026096517574399194929561600", "214777413572044843747345591903384065077853441020088976419095314432", "173707089096765047045982517872257414278916286756298206388795998208", "-24816378154561731968189245411189524575228906183672494090625220608"], ["-200034554662525864975269064317095489978162543938081078695485390192640", "63554076859231541575547251007701458020636297238710130206673593171968", "3857720028217679385990770815973810883341659528809797061695628115968", "-68238111524347857281147261226690053198670107382018979899069431808", "-55189433196050519029894876323586862422819734468303494645553299456", "7884547783574702188766010243775810120316842414620778926767603712"], ["-12142058322496746220965113330683003778135026096517574399194929561600", "3857720028217679385990770815973810883341659528809797061695628115968", "234162850780990125351065141549763159817327155198496894842178633728", "-4142040015753780149151168896441376152354231026471966649268305920", "-3349987794771346569999015737379278470474315798322371267638853632", "478590507506007671959071678360772744279958378587348039209320448"], ["214777413572044843747345591903384065077853441020088976419095314432", "-68238111524347857281147261226690053198670107382018979899069431808", "-4142040015753780149151168896441376152354231026471966649268305920", "73267366855521639241997838605308503390125553530962169108103168", "59256980566945452222876260533858853766388284974120743095762944", "-8465651262094749931160808513114037613425165266762463023464448"], ["173707089096765047045982517872257414278916286756298206388795998208", "-55189433196050519029894876323586862422819734468303494645553299456", "-3349987794771346569999015737379278470474315798322371267638853632", "59256980566945452222876260533858853766388284974120743095762944", "47925698665213086607917644570154544903389165258579826429657088", "-6846826272789413521792608663512575321384902484834085960155136"], ["-24816378154561731968189245411189524575228906183672494090625220608", "7884547783574702188766010243775810120316842414620778926767603712", "478590507506007671959071678360772744279958378587348039209320448", "-8465651262094749931160808513114037613425165266762463023464448", "-6846826272789413521792608663512575321384902484834085960155136", "978160596827909374454799386538532304765933294894399566643200"]], [["230784464837179659720573397861911313540327026278741796014966595125248", "-23839649611975961375643390011842295154649200375347131299300122820608", "-1751540738877369353985577842461980288922873705950051267002274676736", "172229577428408486410897205778749384149557072908849645305431326720"], ["-23839649611975961375643390011842295154649200375347131299300122820608", "7046376534137394565046624437292516796614424830965490908113882054656", "226005688787720295315469759435584330441163961172603718552451547136", "7495994475799820961454632874089516902166532114819946339469623296"], ["-1751540738877369353985577842461980288922873705950051267002274676736", "226005688787720295315469759435584330441163961172603718552451547136", "13736572149647292199727710897670847512243342428158995596866224128", "-1058478793875505196364101099133473915841849565944823805911236608"], ["172229577428408486410897205778749384149557072908849645305431326720", "7495994475799820961454632874089516902166532114819946339469623296", "-1058478793875505196364101099133473915841849565944823805911236608", "268030448553719582469398416329594876781484699857977083080736768"]], [["557645341078133647495828670904153706809356947975096457283453845504", "119572381589559623465331533535648428902417899506829182927231778816"], ["119572381589559623465331533535648428902417899506829182927231778816", "25639153393367948200402327996522040506136032233168735876472111104"]], [["4095630071447002946116249763692650122266542080", "-45535877303421486638590440898057974694543360", "4923101129723162705211463477619732867186688", "-2114968505858541680591025967967608250564608", "324739637104786814748693252908235014275072"], ["-45535877303421486638590440898057974694543360", "34728433641300941617603255655371336289615872", "-583084847449366076972712026518835039305728", "-205354485169135089136371152919615818956800", "28951409662773688450457338161141051817984"], ["4923101129723162705211463477619732867186688", "-583084847449366076972712026518835039305728", "1335912207608542384445922183977640518483968", "-57737590156455875398463610536419427090432", "-7508209161773468337548765426001098309632"], ["-2114968505858541680591025967967608250564608", "-205354485169135089136371152919615818956800", "-57737590156455875398463610536419427090432", "53852609322033656031673743341096783577088", "-8205736982382425999156176353806440726528"], ["324739637104786814748693252908235014275072", "28951409662773688450457338161141051817984", "-7508209161773468337548765426001098309632", "-8205736982382425999156176353806440726528", "3731647214387050717754443920023465492480"]], [["238416698145261863500020397491227032788402176", "-14626883901530189256083193382725106301665280", "-157076855502535216366169751306989832503296"], ["-14626883901530189256083193382725106301665280", "4978354637272967474077639033936541370023936", "-198514899328443223711654490723826362482688"], ["-157076855502535216366169751306989832503296", "-198514899328443223711654490723826362482688", "203448847122450443894836529435550511267840"]], [["7598522082449906889601606839637393214013440"]], [["151708863612474939616947071704797335034789888", "-780842872837543529846106034317862216138752", "-50702453577724401484926894390080197099520", "10434255644068717440087684543582513922048"], ["-780842872837543529846106034317862216138752", "2997820058932881680168634157594746596360192", "-80725006289808240171334560829469928456192", "-2400890879232378453568185973707129225216"], ["-50702453577724401484926894390080197099520", "-80725006289808240171334560829469928456192", "129562837834121350323494391499294913855488", "-10247660685495573532892761801196419678208"], ["10434255644068717440087684543582513922048", "-2400890879232378453568185973707129225216", "-10247660685495573532892761801196419678208", "11388343150287022282092649465426053431296"]], [["8146173569202417848648829751188696466456576", "11781943217966355498551147955059320422400"], ["11781943217966355498551147955059320422400", "396798394989750753764174681130670076461056"]], [["8588127977225493676412341843752559751200768", "453117668475224597454652067452326772736", "-2436833486774745202514701852330126475264"], ["453117668475224597454652067452326772736", "216496494823616710747912552374440564883456", "-2026306456472164572203821820139064524800"], ["-2436833486774745202514701852330126475264", "-2026306456472164572203821820139064524800", "20889097283842826696902493197690204061696"]], [["438971521014652631145688574838331957837824"]], [["442917471479256707467296379649416262320128", "-220368054537664099872664616171454070784"], ["-220368054537664099872664616171454070784", "23160402602190246209282531750157603569664"]], [["23333247862648700701559869938246589874176"]], [["541103379794738923141074234264641024181665792", "0", "-125509922652980366640812806101079502618624", "-26943989949674473132323514885844030717952", "-7099299406745622509672043985417734717440", "-3243848702186793495705144651899088142336", "-3207169456787608153912038510197297119232", "-3239885475018937898716885428740477157376", "-3235966926395127126505790773276203548672"], ["0", "1293737989087053127708098148535320125505787559503782881134822924142772224", "0", "0", "0", "0", "0", "0", "0"], ["-125509922652980366640812806101079502618624", "0", "19758577932508736782649794213362282790912000", "-229849383131499008195031917693069946781696", "-12402918540049895171112544894537040920576", "-244284410404174173882652121642597089280", "265408860326839424378550987511830675456", "-40951774945083015461517525968769515520", "4321415198955228656118240715917492224"], ["-26943989949674473132323514885844030717952", "0", "-229849383131499008195031917693069946781696", "288224645187186203817230738011025722834944", "-16315280128050175535193409914376745385984", "-57611190115815259804077715048559017984", "120077661902245455233428587915369250816", "-16629944070603061895015521823135629312", "1639870476469997786054888828230959104"], ["-7099299406745622509672043985417734717440", "0", "-12402918540049895171112544894537040920576", "-16315280128050175535193409914376745385984", "5961569533009124810792511630661994414080", "-719680142794711110176646068797836361728", "64174056415686890269335847774969659392", "-4843475208510434260837297211068907520", "323795594062923352426537523399884800"], ["-3243848702186793495705144651899088142336", "0", "-244284410404174173882652121642597089280", "-57611190115815259804077715048559017984", "-719680142794711110176646068797836361728", "172741196694058616246049168231736803328", "-21833000787618076557333455079630438400", "2156360150428740946711429707898814464", "-184257010578031718209293042264834048"], ["-3207169456787608153912038510197297119232", "0", "265408860326839424378550987511830675456", "120077661902245455233428587915369250816", "64174056415686890269335847774969659392", "-21833000787618076557333455079630438400", "4842399887739310176612866286581448704", "-601132422759104031129733208813338624", "60386309225248498319552067984687104"], ["-3239885475018937898716885428740477157376", "0", "-40951774945083015461517525968769515520", "-16629944070603061895015521823135629312", "-4843475208510434260837297211068907520", "2156360150428740946711429707898814464", "-601132422759104031129733208813338624", "221354358202733864847578194799230976", "-28368752331798268575736329322627072"], ["-3235966926395127126505790773276203548672", "0", "4321415198955228656118240715917492224", "1639870476469997786054888828230959104", "323795594062923352426537523399884800", "-184257010578031718209293042264834048", "60386309225248498319552067984687104", "-28368752331798268575736329322627072", "35513573737320992457004625229250560"]], [["143045289285177977427389209679082793291743232", "-380693001545952010919744048266069562884096", "-26213597929528013269028541759112358133760", "-3742011218646391867329283311788489703424", "789468667344802296350817239921114218496", "-85527954942266797159616678162335793152"], ["-380693001545952010919744048266069562884096", "1247924946570567938292117381898692166942720", "-48861510410437589544241602283660696879104", "-249930673039059843208900625033320202240", "240349370791546243729350260841970139136", "-27674453999273934930483813507598909440"], ["-26213597929528013269028541759112358133760", "-48861510410437589544241602283660696879104", "18979034061904029396472299526051072049152", "-1923479564283189544705863339861356838912", "149474672934057470601249914706674581504", "-10205183431464347033391358306942976000"], ["-3742011218646391867329283311788489703424", "-249930673039059843208900625033320202240", "-1923479564283189544705863339861356838912", "445612022847916549221141156337417191424", "-48678569855926852371040979898005979136", "4203950098225803800516003318508552192"], ["789468667344802296350817239921114218496", "240349370791546243729350260841970139136", "149474672934057470601249914706674581504", "-48678569855926852371040979898005979136", "12952379907033011075895938926455554048", "-1457936579423003522804668313349652480"], ["-85527954942266797159616678162335793152", "-27674453999273934930483813507598909440", "-10205183431464347033391358306942976000", "4203950098225803800516003318508552192", "-1457936579423003522804668313349652480", "1126678360575834024652908441431441408"]], [["6826625084202112660813755936324647051591680", "-138725887745623255560015377754863383347200", "-338723690533158222766208790262385213440", "335017362269247827949194571431674904576"], ["-138725887745623255560015377754863383347200", "57538493176792964899464752879410723422208", "-4259330564893748163899284814389883961344", "263262265065237870528801775316354727936"], ["-338723690533158222766208790262385213440", "-4259330564893748163899284814389883961344", "1054385484597378531201536730797459898368", "-94381416518010053011221852176242442240"], ["335017362269247827949194571431674904576", "263262265065237870528801775316354727936", "-94381416518010053011221852176242442240", "43764171471214788951799619658310483968"]], [["158297549457500778905679334101659143897088", "-6274003803417837197157927096539301281792"], ["-6274003803417837197157927096539301281792", "2355068646590853440135157572172934807552"]], [["142476840239249701833512723683945927791345664", "-303061715502962823472047379785377531297792", "-61231599970029411956186439426662863994880", "-2678467831972460644020035503165863362560", "703383375532174014840472234270990008320", "-67391194535099674675942529065155559424", "4609564925086497345649362465651163136"], ["-303061715502962823472047379785377531297792", "1169287352297035460863322023394002667044864", "-20182053973529541111741728120106523820032", "-2446523344100329183602252541137929633792", "238765350187552695620868913051601993728", "-8574936542944895305990693603543875584", "-516460466925974165377230138884751360"], ["-61231599970029411956186439426662863994880", "-20182053973529541111741728120106523820032", "19820788790623012403250663718319059632128", "-1451553564074851898860001689375923503104", "26493708922556469149737157393844797440", "6403943475997973196524719858765529088", "-1068356094983507982482274046206541824"], ["-2678467831972460644020035503165863362560", "-2446523344100329183602252541137929633792", "-1451553564074851898860001689375923503104", "493873925762871574842646850755216015360", "-62989155557340364452365316030621286400", "5895060890975722596769859060914716672", "-467147183942754369303825372332163072"], ["703383375532174014840472234270990008320", "238765350187552695620868913051601993728", "26493708922556469149737157393844797440", "-62989155557340364452365316030621286400", "16860789722483132001018671465072951296", "-2227818146391270291390611316371619840", "227284442707116431864870035773194240"], ["-67391194535099674675942529065155559424", "-8574936542944895305990693603543875584", "6403943475997973196524719858765529088", "5895060890975722596769859060914716672", "-2227818146391270291390611316371619840", "650252617536823852591322477092667392", "-86348866989966629770643391427641344"], ["4609564925086497345649362465651163136", "-516460466925974165377230138884751360", "-1068356094983507982482274046206541824", "-467147183942754369303825372332163072", "227284442707116431864870035773194240", "-86348866989966629770643391427641344", "63646021464630799846791149369950208"]], [["7314935218393892375631073848792388173037568", "-68240560641955966705198510174310989037568", "-5911083825353062138858501184990048419840", "504167913077823916992146035073504772096", "-23032399293882925016857201925926420480"], ["-68240560641955966705198510174310989037568", "79989386525124377015282457475202448097280", "-4180085732038033921965104980128528596992", "75892032037336491611490215286368370688", "9144864241350396872686011662479654912"], ["-5911083825353062138858501184990048419840", "-4180085732038033921965104980128528596992", "1566327786680845689412038685557511946240", "-168894005165593528228817000022186917888", "13666345737742363928456720163893411840"], ["504167913077823916992146035073504772096", "75892032037336491611490215286368370688", "-168894005165593528228817000022186917888", "45913890505737262751888186967985225728", "-5242225974867610618596633115193507840"], ["-23032399293882925016857201925926420480", "9144864241350396872686011662479654912", "13666345737742363928456720163893411840", "-5242225974867610618596633115193507840", "2533948350897665938353525355421106176"]], [["333508189474370094912737012519301673910272", "-9236507611645234827626457295321519095808", "139532845384459367561725039455537987584"], ["-9236507611645234827626457295321519095808", "4471871689652346683807773996312581636096", "-353652835061663286317651932282758365184"], ["139532845384459367561725039455537987584", "-353652835061663286317651932282758365184", "128750197505166897739719879156790460416"]], [["8662860359584139379712018656472229478400"]], [["7506571277593952547930024074372029681238016", "-12035747842035149580586067358279287177216", "-2406276823996951131306264456793845399552", "-191017797913969810695442960941378961408", "34396923541763995492399956735364694016", "-2731129811342350019515872180812382208"], ["-12035747842035149580586067358279287177216", "74927703593871015799421830849061894225920", "-1337653120267524845122900343303553679360", "-167352384240500670800646540257491156992", "17511811652772373633536340271317385216", "-806253985835072054200690601982164992"], ["-2406276823996951131306264456793845399552", "-1337653120267524845122900343303553679360", "1577979067238187281702766757458439307264", "-121262843750266164933391076454391873536", "2856117955544083736197354145519239168", "447138018173761368892861655633887232"], ["-191017797913969810695442960941378961408", "-167352384240500670800646540257491156992", "-121262843750266164933391076454391873536", "52303043514436165491888070553990332416", "-7122961750035818160205755987800358912", "696430931972150757273688695185080320"], ["34396923541763995492399956735364694016", "17511811652772373633536340271317385216", "2856117955544083736197354145519239168", "-7122961750035818160205755987800358912", "2249461384128602505582345826139635712", "-311981342953528629039180766215405568"], ["-2731129811342350019515872180812382208", "-806253985835072054200690601982164992", "447138018173761368892861655633887232", "696430931972150757273688695185080320", "-311981342953528629039180766215405568", "149721721808509492816934050679750656"]], [["386297160653810879496527593372151472717824", "-2779507505532384778534674014167227170816", "-339329165104732388004850260107528765440", "25177558549411592515033644862214766592"], ["-2779507505532384778534674014167227170816", "5673177685869982328902753174177814937600", "-303897406637656207309324587044949721088", "6069496844397629900570525579817779200"], ["-339329165104732388004850260107528765440", "-303897406637656207309324587044949721088", "166696873302521584910131676569873154048", "-18913589710686514445078939424094420992"], ["25177558549411592515033644862214766592", "6069496844397629900570525579817779200", "-18913589710686514445078939424094420992", "7764121675854685762609941413948817408"]], [["18040659219350997287125577510883514384384", "-493879232374396024229726039131943862272"], ["-493879232374396024229726039131943862272", "481795914254620218029509121986646769664"]], [["395699725876919132445809333498434556002304", "-492729220314311603991480133137641504768", "-120363145163228087954955754314376675328", "-11538195156603910779682043529260957696", "1935446535656525400462298021864931328"], ["-492729220314311603991480133137641504768", "4999752032145732592108729086790862897152", "-75744915493350520528618266773833121792", "-12479135607094073973295398192702029824", "1228595981837688334029700103124549632"], ["-120363145163228087954955754314376675328", "-75744915493350520528618266773833121792", "145295199970367364449798501010558156800", "-11257372268137435762807841951024414720", "254509403311649661771386856669184000"], ["-11538195156603910779682043529260957696", "-12479135607094073973295398192702029824", "-11257372268137435762807841951024414720", "6922777739252680183659264833581219840", "-1008635204126950832284767932284665856"], ["1935446535656525400462298021864931328", "1228595981837688334029700103124549632", "254509403311649661771386856669184000", "-1008635204126950832284767932284665856", "461706700148808768358383140231708672"]], [["20479190738360749638455340438494784782336", "-128215972890714970760064587060712833024", "-19228230023258519819302447708071002112"], ["-128215972890714970760064587060712833024", "468521430672988177541438128430484815872", "-24971708931574702904189505685415788544"], ["-19228230023258519819302447708071002112", "-24971708931574702904189505685415788544", "26673536139993740663134367547138244608"]], [["975516252934151726818467855109929828352"]], [["20853046929681538452806303054447832465408", "-19627451741556868114452402128065396736", "-5721336829421411047372226900376158208", "-711198451962976585987450358311419904"], ["-19627451741556868114452402128065396736", "355820516642639415501167166869536243712", "-4538975755095364580259182805788917760", "-974696459037613279496248012874711040"], ["-5721336829421411047372226900376158208", "-4538975755095364580259182805788917760", "16240421222792155895243557791934185472", "-1263002538499152413979846640035430400"], ["-711198451962976585987450358311419904", "-974696459037613279496248012874711040", "-1263002538499152413979846640035430400", "1470341846003739415362913669086183424"]], [["1084641266527811053558088918686083579904", "-5744121935778146117475437987506421760"], ["-5744121935778146117475437987506421760", "51645329390006321943963522194795921408"]], [["1098551736572033542050209495060758659072", "-732539423777180388890527349654683648", "-263714922246292747636641163414339584"], ["-732539423777180388890527349654683648", "28430549249522712704996742411835146240", "-288394363695528381290738642004738048"], ["-263714922246292747636641163414339584", "-288394363695528381290738642004738048", "2733355272424829098682248709187567616"]], [["57388508986956109165363538588378071040"]], [["57857218447418331333540813047464984576", "-24668703365970415280266370592276480"], ["-24668703365970415280266370592276480", "3021745425998676192686969975356784640"]], [["3046414939118547088864714995986857984"]], [["447727671326489741598147882221087143336810831623887269048229958778880", "-113505018782633098395606332592556351571186145806367494355462832259072", "19052100907455797418080713341446799862940727294819852163500071714816", "-3030666135421375913040346080710791725331963467781737326602124001280", "227618479124452568981709439821795778407447339133901698622963056640", "-23965182624201312524004824785339038381697706057021442244732780544", "1097678208813863412410402496855454388945088492217762003023822848", "1337318483391564344443226971750872615802125524062984415247073280", "1101652529034137543026413298527966749929398955682859405497335808"], ["-113505018782633098395606332592556351571186145806367494355462832259072", "41398497296502409212294321868675124043468817105986315590405665587200", "-6840051410365872715960365934207436177860818113894607655478170222592", "1093585073431881374431556185037311701101931396619537175092702216192", "-82828383227033930301134589794769186402388572448954726101865725952", "8732522523829089971274329218479335159519967134735679472925671424", "-417601918899646523852985338475187542989836731740952713003794432", "-681673039899156077097949751180575240505909632112381536224935936", "-735310380496896164195092130377118003235609310736052733417095168"], ["19052100907455797418080713341446799862940727294819852163500071714816", "-6840051410365872715960365934207436177860818113894607655478170222592", "1130796638773904594825745595112344201571129619232446150255499542528", "-180757782620141768692124586556528507616122242113029131066381697024", "13686430294065957266892859967087262974191398284788172785163698176", "-1442877277414639009376187540458365415328003254476239282523602944", "68894806147581024334328381701877762790311737150433123601743872", "111467584248026050016390877780553807882785362732113345032224768", "119493612505709009821362331778920368038379590542237655009067008"], ["-3030666135421375913040346080710791725331963467781737326602124001280", "1093585073431881374431556185037311701101931396619537175092702216192", "-180757782620141768692124586556528507616122242113029131066381697024", "28895852952033949546797007541954721943934487139740353282778857472", "-2188122943061980180064456678932267452582642865814629130109452288", "230684173765263971308382209876705798161590828576212502435594240", "-11020204319706644424297445172476498707578142979639857435901952", "-17881283428531504850275020586665711734495056192389768816885760", "-19207590280126482135706973300922154103724972060547721581297664"], ["227618479124452568981709439821795778407447339133901698622963056640", "-82828383227033930301134589794769186402388572448954726101865725952", "13686430294065957266892859967087262974191398284788172785163698176", "-2188122943061980180064456678932267452582642865814629130109452288", "165721566315372923642642591198519278891995474350792058383368192", "-17471752749989074788962185461289375213784924904221470510546944", "835339524781083654419046004166596620303012894442427512782848", "1361828593621045736335347424506537074551533564608964540235776", "1467679509638545593715445710039290483756027672459827988135936"], ["-23965182624201312524004824785339038381697706057021442244732780544", "8732522523829089971274329218479335159519967134735679472925671424", "-1442877277414639009376187540458365415328003254476239282523602944", "230684173765263971308382209876705798161590828576212502435594240", "-17471752749989074788962185461289375213784924904221470510546944", "1842025920944794486131869247326012423460233926540500989378560", "-88080333835731048067264737382601977650138353740975058190336", "-143702668963318598581319469819104695393127062306103169646592", "-154953351583012311730240601247204327276026441239366486458368"], ["1097678208813863412410402496855454388945088492217762003023822848", "-417601918899646523852985338475187542989836731740952713003794432", "68894806147581024334328381701877762790311737150433123601743872", "-11020204319706644424297445172476498707578142979639857435901952", "835339524781083654419046004166596620303012894442427512782848", "-88080333835731048067264737382601977650138353740975058190336", "4228884491965670756451054654390856670614253299066076135424", "7060446650077412018261078881323689337642394037560631361536", "7734074797745325143499861300569319553801393540650965663744"], ["1337318483391564344443226971750872615802125524062984415247073280", "-681673039899156077097949751180575240505909632112381536224935936", "111467584248026050016390877780553807882785362732113345032224768", "-17881283428531504850275020586665711734495056192389768816885760", "1361828593621045736335347424506537074551533564608964540235776", "-143702668963318598581319469819104695393127062306103169646592", "7060446650077412018261078881323689337642394037560631361536", "13295025745406502911823663894575252687197172168293852643328", "15668698226233411568554596426700837984637856276808636301312"], ["1101652529034137543026413298527966749929398955682859405497335808", "-735310380496896164195092130377118003235609310736052733417095168", "119493612505709009821362331778920368038379590542237655009067008", "-19207590280126482135706973300922154103724972060547721581297664", "1467679509638545593715445710039290483756027672459827988135936", "-154953351583012311730240601247204327276026441239366486458368", "7734074797745325143499861300569319553801393540650965663744", "15668698226233411568554596426700837984637856276808636301312", "19184794586973729885382962260656744594215509372351469846528"]], [["11055002869704531570029777543973615504982016", "161474333480960456558203249669645361217536", "-72482222443570325186151810034207043878912", "8725339979946151734063897476200692449280", "-796455002887676895421875471740831793152", "108097599355545625347927661707140268032"], ["161474333480960456558203249669645361217536", "22113917721321939663981978562596895195136", "-3939312318582103406289993387805908140032", "426902072281055034651394952511723929600", "-38173867988570305786413747364643733504", "5798495530034583909315221613623377920"], ["-72482222443570325186151810034207043878912", "-3939312318582103406289993387805908140032", "1011640085472021478816641807080063238144", "-120223062864263940313747239277678297088", "11196898756126407028419139217905418240", "-1625092387040064517063421868300566528"], ["8725339979946151734063897476200692449280", "426902072281055034651394952511723929600", "-120223062864263940313747239277678297088", "15250814781254964135484422864670556160", "-1559808460870757816601115089120002048", "566542976142201855898128981476507648"], ["-796455002887676895421875471740831793152", "-38173867988570305786413747364643733504", "11196898756126407028419139217905418240", "-1559808460870757816601115089120002048", "424574550548091664533374590076846080", "-243655875228322409415614774407856128"], ["108097599355545625347927661707140268032", "5798495530034583909315221613623377920", "-1625092387040064517063421868300566528", "566542976142201855898128981476507648", "-243655875228322409415614774407856128", "2408664481529193463173872129488715776"]], [["249181742751503058905992306781161430974464", "-18985338235554687467631238834727885471744", "1346088997439073839869307024999127711744", "-88094828333990402954775000431160459264"], ["-18985338235554687467631238834727885471744", "1962452097894738470072790670268897951744", "-159805380838731749436622692018187927552", "11243988261697511009061238841383321600"], ["1346088997439073839869307024999127711744", "-159805380838731749436622692018187927552", "15503104550228933723241734486393618432", "-1383026355389720075297103984587702272"], ["-88094828333990402954775000431160459264", "11243988261697511009061238841383321600", "-1383026355389720075297103984587702272", "1421289169054215883287688172160417792"]], [["1930505833546718630716610004246507552768", "-107263342690406775386303698488247975936"], ["-107263342690406775386303698488247975936", "11634995495089681205210886851715399680"]], [["965861674905582060173475486015149117010904662042345248326156288", "187471418475470507804235995296490096125787380991414838681927680", "8678720592198843080009119902617552505296998040186054479183872", "-5564031238065944393558642103373748854854285010371451692253184", "1081711068423337122500349616402350477455971052991112089174016", "-7282792175965667192055986723520513782572095474702156937822208", "-7734322589052885392552821285457806790189321710026084325523456"], ["187471418475470507804235995296490096125787380991414838681927680", "36387749569461528959714912208814610123166283654381848271781888", "1684518707226727184624250576271619075102925124236054703898624", "-1079965025782826515071367555069488408783634349459753907781632", "209957505972854240055429938188230368164167093101973045510144", "-1413572372900921483731974038067498677828803190758039237951488", "-1501213335603526727565573946057722746905805246225634197241856"], ["8678720592198843080009119902617552505296998040186054479183872", "1684518707226727184624250576271619075102925124236054703898624", "77982378920686725765296257381089932583658420994926505361408", "-49995432820295929790188518625650661582712440928791374594048", "9719681780781642411967716550920396243273602913850487734272", "-65439306754185583257088156650039945127694967586147922870272", "-69496519495800125790410521455731281485154618290558036082688"], ["-5564031238065944393558642103373748854854285010371451692253184", "-1079965025782826515071367555069488408783634349459753907781632", "-49995432820295929790188518625650661582712440928791374594048", "32052668019155012914667187171635138767151143210905271009280", "-6231403866249783908245068708998351566081080193553348427776", "41953919717723997131026206855569608392174482699492589043712", "44555047175855820284075500728695991240879264218182290767872"], ["1081711068423337122500349616402350477455971052991112089174016", "209957505972854240055429938188230368164167093101973045510144", "9719681780781642411967716550920396243273602913850487734272", "-6231403866249783908245068708998351566081080193553348427776", "1211455911286614304707536762747626428584889741485587562496", "-8156320009838929581527756069896157354049433006354066309120", "-8662008824558647763462609547231656251814808694297546719232"], ["-7282792175965667192055986723520513782572095474702156937822208", "-1413572372900921483731974038067498677828803190758039237951488", "-65439306754185583257088156650039945127694967586147922870272", "41953919717723997131026206855569608392174482699492589043712", "-8156320009838929581527756069896157354049433006354066309120", "54913724455928514093558695836273738393913730176913338531840", "58318354999907388305971102437893554366733022914880963870720"], ["-7734322589052885392552821285457806790189321710026084325523456", "-1501213335603526727565573946057722746905805246225634197241856", "-69496519495800125790410521455731281485154618290558036082688", "44555047175855820284075500728695991240879264218182290767872", "-8662008824558647763462609547231656251814808694297546719232", "58318354999907388305971102437893554366733022914880963870720", "61934071374538611570820294153615564066244786229071442870272"]], [["753207536305389020353507011654060527697248602668984487251017728", "45343215589774684196790130132790196875839388427013178771111936", "-13738059342210339275746610248134496824857321975168990017748992", "-535901918554597655168590675197500388593773213012306713116672", "19996683352730013607321689108997041751738828336962462774460416"], ["45343215589774684196790130132790196875839388427013178771111936", "2729668917156419748732721929510090374620542220150626888712192", "-827033395861289789951626231160593816239601837422057206317056", "-32261382230969504768757648280776629830251781152439388864512", "1203803574232516785463241499081967833510860266352099171762176"], ["-13738059342210339275746610248134496824857321975168990017748992", "-827033395861289789951626231160593816239601837422057206317056", "250574065437351401511654744088829759228287748908857985859584", "9774533583161599487351782082796802803136872872652476252160", "-364727660446311187221589431435692881809465588563924958052352"], ["-535901918554597655168590675197500388593773213012306713116672", "-32261382230969504768757648280776629830251781152439388864512", "9774533583161599487351782082796802803136872872652476252160", "381290484318862007633520940558768322221790027549209788416", "-14227500996633517399643266969590940270223350435410895437824"], ["19996683352730013607321689108997041751738828336962462774460416", "1203803574232516785463241499081967833510860266352099171762176", "-364727660446311187221589431435692881809465588563924958052352", "-14227500996633517399643266969590940270223350435410895437824", "530886011936055428285245838483746081228132209280994525577216"]], [["102907366240558300852490900739468952600576", "-11435532979163019582013803265068646793216", "903855966625850554096710736372071137280"], ["-11435532979163019582013803265068646793216", "1683912372946402974568575064520500707328", "-143604987717703503841965324166496256000"], ["903855966625850554096710736372071137280", "-143604987717703503841965324166496256000", "19718547729670249327869361788882518016"]], [["1633447926294546772208198998098335236096"]], [["1780313702459513025444299888641716737795407354165589190062899200", "-98546233375762368619223000917832113916472779884059810410266624", "-22194293883200275280981270190239715579237284102068172687933440", "10497319452581611633519267211254654294851685514119735618306048", "-31389908140154654146223946125097874287953560349133202538889216", "-19241178789747681768285711943703584370887988739344191207768064"], ["-98546233375762368619223000917832113916472779884059810410266624", "28349362561673727894843294152107289535174090656122859593662464", "2783506065592127646407335898321078747062517482964954858389504", "-1260725041609641776340106255044104459109508065545844340817920", "2787339560249072486356723328667346191673504688592447453790208", "-149374483763374178899216176658813584806382692190350072610816"], ["-22194293883200275280981270190239715579237284102068172687933440", "2783506065592127646407335898321078747062517482964954858389504", "382298398601529210004617080911935796813480446288627650002944", "-177027201538617796692650212946517877532538756347065102499840", "462624520638267453977084584063840731816144269796662111633408", "157386571301846607586291991766158073884153278289900296208384"], ["10497319452581611633519267211254654294851685514119735618306048", "-1260725041609641776340106255044104459109508065545844340817920", "-177027201538617796692650212946517877532538756347065102499840", "82072694474104131115546914245935981131898119070500849188864", "-216250604825593801195617367554910470078614775499535138422784", "-77399651693077059431956923077936999980788957500654718287872"], ["-31389908140154654146223946125097874287953560349133202538889216", "2787339560249072486356723328667346191673504688592447453790208", "462624520638267453977084584063840731816144269796662111633408", "-216250604825593801195617367554910470078614775499535138422784", "601594325897739901454801891596194848177465808624100963254272", "283567356646819229078033993288829425846728051853074496487424"], ["-19241178789747681768285711943703584370887988739344191207768064", "-149374483763374178899216176658813584806382692190350072610816", "157386571301846607586291991766158073884153278289900296208384", "-77399651693077059431956923077936999980788957500654718287872", "283567356646819229078033993288829425846728051853074496487424", "272373504043083322725169472610616072046221047414559730565120"]], [["7336046133828390807577252642045342692271073602795470376761556992", "636563160956172047970735759381040762759526688053975437310689280", "-223258658918718559111876286020452148558477017602399288235655168", "-97988133480848844553464118782401472165253591826713330155782144"], ["636563160956172047970735759381040762759526688053975437310689280", "55235838283237325567604512595116232400016344572097170080006144", "-19372593225224103169869942637468882814012739792839354028654592", "-8502623190595052838817718233163948777817869399975133444046848"], ["-223258658918718559111876286020452148558477017602399288235655168", "-19372593225224103169869942637468882814012739792839354028654592", "6794454106870901638240368078690379472919965564838635286560768", "2982083110137983684021115338582003676660370430964099824222208"], ["-97988133480848844553464118782401472165253591826713330155782144", "-8502623190595052838817718233163948777817869399975133444046848", "2982083110137983684021115338582003676660370430964099824222208", "1308835049276048953353622146525190043689799862195395558899712"]], [["1494822689754423287514738136076716739232154370402237094098370560", "-610940482354001516197490341543942021474092138018902336300122112"], ["-610940482354001516197490341543942021474092138018902336300122112", "249694010893197689096216585574111930750365656941518981198512128"]], [["9214060129534697369024626819458266652651285398106061802927418245120", "157269359516376002009460676346678329912900439658835003619669966848", "-1059756354850364492683222862490425304324145079883807790517452800", "-129340148808508746242885155974945556940478850476306526885642240", "156285681096904847226675981759118916267363540392313736107393024"], ["157269359516376002009460676346678329912900439658835003619669966848", "2708456211805587551783968345810466172269631982323989696672169984", "-16069999354539289466654472508761236947236076606991305596207104", "-2139368114491371956473479904836641733237199230826565781684224", "-924620538327242943001933569022177723175612646002505000419328"], ["-1059756354850364492683222862490425304324145079883807790517452800", "-16069999354539289466654472508761236947236076606991305596207104", "290796045166805024524925959556754691877127513453437791502336", "20588693676429460165016270869288494001138529168665400573952", "-318589094266003115699654463512357649774433822162637555761152"], ["-129340148808508746242885155974945556940478850476306526885642240", "-2139368114491371956473479904836641733237199230826565781684224", "20588693676429460165016270869288494001138529168665400573952", "2008787018760165539476102356328485210083081828094181376000", "-12360850381461662357000606558899237772624480799668830208000"], ["156285681096904847226675981759118916267363540392313736107393024", "-924620538327242943001933569022177723175612646002505000419328", "-318589094266003115699654463512357649774433822162637555761152", "-12360850381461662357000606558899237772624480799668830208000", "537668080204249434219570461270906136484127253025985067483136"]], [["135117269968913453618211546344630889117519345047011417533022470144", "7603090456077740039639610568062015573104695906558122546608209920", "545758747733009555115394664710665539324847280277353031555612672"], ["7603090456077740039639610568062015573104695906558122546608209920", "431324031740364181901138953061289082715507065633151483209842688", "38532786968206370728180554267433415198098072185964725910110208"], ["545758747733009555115394664710665539324847280277353031555612672", "38532786968206370728180554267433415198098072185964725910110208", "19709985753471744523399761939403474166069134418917523636355072"]], [["2625997507954675574152439291617450609280415495242047043525410816"]], [["149645259140080096541695485832266333612700509522254459189734670336", "-18700136991286807951387662529016007955550790655513132063359238144", "-251426289699530435884191415807995401694763930837291937598275584", "61717987556214964000576388504741418170547106587855639954849792"], ["-18700136991286807951387662529016007955550790655513132063359238144", "2352145495658783063758276250271399992952329612939466952555888640", "29647607080832595965071281223181167926460026590772579805429760", "-5629950790512273926195277786444056877854935246974039866998784"], ["-251426289699530435884191415807995401694763930837291937598275584", "29647607080832595965071281223181167926460026590772579805429760", "701191507105645824345633731680688537163664639275898234732544", "-61982259942514473810013150415472766754482277888609837121536"], ["61717987556214964000576388504741418170547106587855639954849792", "-5629950790512273926195277786444056877854935246974039866998784", "-61982259942514473810013150415472766754482277888609837121536", "1388598062542487523215414631442080920532004276201182709415936"]], [["35393428896711679896418318704084864185794103832203800640913145856", "-481040174703822164705757420988344899552327774666601673326067712"], ["-481040174703822164705757420988344899552327774666601673326067712", "42912687575331126155924620988823261432477842407937401063211008"]], [["155972998767118748301425590676038136627220083057870562829665304576", "-5113398935701028283807261626496154770041749460245864096202752", "-23538274692653310445101580886878033864576498044135164186984448"], ["-5113398935701028283807261626496154770041749460245864096202752", "167637019755373995953933085892118204720512899093090009088", "771675801023488127638986821763805249635861372820688732160"], ["-23538274692653310445101580886878033864576498044135164186984448", "771675801023488127638986821763805249635861372820688732160", "3552219806545161648190970789824637243705469496267215208448"]], [["6465005469358574200849303123498486464512"]], [["9308369658266296807613547855590084050944", "5163118512507430495049477121472724992"], ["5163118512507430495049477121472724992", "440442085311583022006469144114729320448"]], [["426918499347783060009257643999705956352"]]], "claim": {"K_lower_bound": 167204, "sdp_bound_num": "447727671326489741598157775445611973943732894168997243570308174053376", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.0379463951982324, "theta": 1.0, "seconds_model": 0.3294851779937744, "seconds_solve": 18.226580142974854, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q20_n7_R3.json <==
{"problem": {"q": 20, "n": 7, "R": 3, "lambda": [1, 1, 1, 1, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["245906905644416072083475880052283702354378752", "16027251803633644885837694282131985924096", "238898147107747327392526876879090462270423040", "16019135921776868855976858882047318425600", "524094962466247235484616365848579115000528896", "16017003537068097741497960814509817856000", "4093168303233971879298795045097882547182895104", "16016080931315222850027868411902969249792", "3875308584505471282305307696792930251381407744", "16016087978689989054783546484234930618368", "3959314867221780591347489715450273115966275584", "16016085168917674848127370461294293417984", "3940020210202559119068569033907903134770921472", "16016085803453552544791879487437993410560", "16026207278028929251577300784584075509760", "306532895454542282530159059450046622401036288", "28577512376294059591581905695839116358320128", "16027045206853441644972798040793096912896", "578523142185604388486070843845156743770275840", "128840218655486280772538861658989877725757440", "16018505360634960367631116455108814045184", "4180725171712722133022313183496372244937965568", "460417990248278546306193639780874264348983296", "16016575412282074305125360437829878939648", "3875238679356328988155516504616469849557696512", "4093168303233971879298795045097882547182895104", "16016084455599293051341260740570327810048", "3959314564365489426728063798523483225216516096", "3875254177822452841328365594780840953305366528", "16016086574269297406226761456126682726400", "3940020307526971435445378103083526329672400896", "3959314624056134112444442216110069025930739712", "16016085486186851636498910354641042538496", "16018061842663711396568921760870325813248", "728345492936039272528926460097240952804999168", "25551762627923307734651567995695029242822656", "16026559919700831710766135129291658100736", "4569553353842295890353566011194639947602591744", "122180703025353528247026477243329995205509120", "16018117992397821639040490188758008725504", "3875383207832461364750547003089039059555713024", "459337934999611742315510724383414886433030144", "16016580246871206728285217015124667138048", "3959308472451277182156200348833360004446683136", "4093179083041960484761724465503534334127112192", "16016083050086738288134770310001052352512", "3940020435174397405665580522877248087219240960", "3875254358493614330906227757127991224847826944", "16016086891533522434441159828373835350016", "16016514052184608594495323747568047882240", "5374567261385170540622105985894094653116907520", "25073920080785810591280516103096515709370368", "16026255066079712980397807082488599674880", "3877513371939393763162284251244946410006642688", "121803912759083804938846865377452447961710592", "16018128013774979422208033073248023347200", "3959353826022031174997873484442086549556822016", "459336650673950152901510298654520549142691840", "16016578842997684577092570068521832153088", "3940020196536433787404902715615636796263628800", "4093185537900319289347306563289616215546265600", "16016083367251928113206338260256275038208", "16016018262539348129172357154231157784576", "3875238679356328988155516504616469849557696512", "25037352863765570231736428684030939861352448", "16026273555335645607273473598908245475328", "3959326728899338789556371230284405307374305280", "121801693708028778243716083419030023955283968", "16018126646445447230719811841667335454720", "3940153990935732140082498131964900638923423744", "459337939939433166104082359476615831644798976", "16016579158716960436278813857694877745152", "16016021786796183649621471116850735611904", "3959298386227706791346278133717142626558279680", "25037352863765570231736428684030939861352448", "16026272148198913512524564247671319035904", "3940552547613370911228237893123466422017589248", "121802190833620127113230081724165338444070912", "16018126955195120668729364683158311665664", "16016020381459416371993504685317135794176", "3942675591025160702411504685070829865345744896", "25037460665056567374815855349606786554396672", "16026272421701958152000769902234430341120", "16016020698721165520129332297014490169344", "16018898919916698405787040195621188272128", "16016957484443365125516358968340973092864", "16016079618838813799274847161102475722752", "16016087979883363252654653069237686370304", "16016085168922626608284511982393889914880", "16016085803453552544791879487437993410560", "306757449539770236495264214111470626885599232", "28579462792229006874909266805688225924907008", "16027044593436821018516876504428456181760", "580294673349000641085551172127484318815617024", "128927873868584497578072421857919000947720192", "16018504006620711238696445460343106306048", "4203288224121061850467980476132273698069544960", "460690334646904573631969012325470024790704128", "16016575082900892172385659934870098411520", "3875238679356328988155516504616469849557696512", "4093168303233971879298795045097882547182895104", "16016084455599293051341260740570327810048", "3959315455467476288475181406927263245969391616", "3875255031487979353039376001479742440381349888", "16016086574254442125755336892827893235712", "3940019686279036905470322004666701531146354688", "3959313996722827664266568137055502529558740992", "16016085486196755156813193396840235532288", "598738753844904593215668480491942339770580992", "25359183635319487712463679479819420485812224", "16026636256765798827633780871078290128896", "4121191379757231159417897209155746896617144320", "121826317501044047331046010952298405472239616", "16018124101191208858406551438071965941760", "3875238679356328988155516504616469849557696512", "459335904499353206578501457793954069581135872", "16016580249339659166620265283273520840704", "3959308057337527936013801103077239475958448128", "4093178639383559258824110331901010235751399424", "16016083050091690048291911831100648849408", "3940020309063891305571687081128553243121549312", "3875254236495407342771917797175449473492451328", "16016086891535998314519730588923633598464", "4093168303233971879298795045097882547182895104", "25037352863765570231736428684030939861352448", "16026270026567756583668433914556258975744", "3875238679356328988155516504616469849557696512", "121801666884947725606454981157269143224844288", "16018128052616586094826124578482944999424", "3959298386227706791346278133717142626558279680", "459335904499353206578501457793954069581135872", "16016578843906332565928039190297789333504", "3940019461390275368609867757753844519965556736", "4093184744493993969362238199501389877234106368", "16016083367264307513599192063005266280448", "3875238679356328988155516504616469849557696512", "25037352863765570231736428684030939861352448", "16026273555335645607273473598908245475328", "3959742444955020521995621895942507985140449280", "121802087091853412141032490411631836647129088", "16018126639641728774807361850821748719616", "3940135847056666425717390237055015753487482880", "459337693352712094533900306388380972694372352", "16016579159016541925785875884220465807360", "3962836945467548873055025188037959808240844800", "25037494241591828149577310343507875240869888", "16026272090273223194283050424591498346496", "3940486633647824054478539233997741387121950720", "121802127856738307774793415367950095364390912", "16018126956284507903300499325069540982784", "3944836519719440981452473392072829683351158784", "25037547761901581833440899886436942472019968", "16026272386017098579560398097992275460096", "16016866267398546920263507192276326547456", "16016074397948016237033505040986175176704", "16016087977414910814319604801088832667648", "16016085169021661811427342404385819852800", "16016085803451076664713308726888195162112", "129816353101201096318922151709337218820603904", "16018490385442664977728742717789357211648", "459686677160876438105341634296490676000391168", "16016576298679328874479057152750200553472", "4093168303233971879298795045097882547182895104", "16016084455599293051341260740570327810048", "3875247944158536358755707886208167944826912768", "16016086574375760249605304159768007409664", "3959314625613823170004890504669217924696768512", "16016085486186851636498910354641042538496", "4093168303233971879298795045097882547182895104", "121801666884947725606454981157269143224844288", "16018124527433771424991546170238822252544", "3875238679356328988155516504616469849557696512", "459335904499353206578501457793954069581135872", "16016580249339659166620265283273520840704", "3959298386227706791346278133717142626558279680", "4093168303233971879298795045097882547182895104", "16016083050250146373320440506287736750080", "3940021868996021108907021175802626423373430784", "3875255745574181713617150098021841605362712576", "16016086891508763633655452222875852865536", "3960673559072242762572886102924949502512070656", "121884302776391397152632347544474289927356416", "16018126624410114531440042948462924267520", "3959713930522208443453430847586426733723648000", "459341496939271070177987474085850276941529088", "16016578837105089990094159960002000846848", "3940004227565137801240113238531810323907739648", "4093168303233971879298795045097882547182895104", "16016083367516847281613409639084687622144", "3959298386227706791346278133717142626558279680", "121801666884947725606454981157269143224844288", "16018126646910912685491114825029406162944", "3940077960797446612493991496359055399197868032", "459336906627574757268521393611770786006171648", "16016579159972231636114189456442589708288", "3940004227565137801240113238531810323907739648", "121801666884947725606454981157269143224844288", "16018126964256841756298348295419900985344", "16016065989844414130259253362835656278016", "16016087941051660100350844606201957711872", "16016085168278897787856114239446345318400", "16016085803456028424870450247987791659008", "459335904499353206578501457793954069581135872", "16016576724840187398471216786773714665472", "4093168303233971879298795045097882547182895104", "16016084455599293051341260740570327810048", "3875238679356328988155516504616469849557696512", "16016086574534216574633832834955095310336", "3959313769632532259387346975645715074788622336", "16016085486201706916970334917939832029184", "460513348670730632029585712584627367289290752", "16016578821410486172034108834830903934976", "4093612424536251200580613972558524417361051648", "16016083043451379677565132036541746511872", "3875238679356328988155516504616469849557696512", "16016086891800917482926801967752046182400", "3959298386227706791346278133717142626558279680", "459335904499353206578501457793954069581135872", "16016578843906332565928039190297789333504", "3940004227565137801240113238531810323907739648", "4093168303233971879298795045097882547182895104", "16016083367516847281613409639084687622144", "3940004227565137801240113238531810323907739648", "459335904499353206578501457793954069581135872", "16016579161190364634771003646943327944704", "16016087979883363252654653069237686370304", "16016085168722080321920280377860231790592", "16016085801245067514706761077017955794944", "4093168303233971879298795045097882547182895104", "16016084455599293051341260740570327810048", "3875664081641800317315708193915474687412928512", "16016086567269984424107221381847034363904", "3959431297978077567971455320910274472435515392", "16016085484277948095920853970746592985088", "4093168303233971879298795045097882547182895104", "16016083050250146373320440506287736750080", "3875310008420192579462297234482121591383654400", "16016086890582784484269987777251307945984", "4093168303233971879298795045097882547182895104", "16016083367516847281613409639084687622144", "16016085169187545776691583361222302498816", "16016085794659226505708538014554614923264", "3878628515273791276699061625933794436985126912", "16016086516682802658749441828369222074368", "3959785528827433337225163427272435130928463872", "16016085478481912831986703523668893368320", "3875238679356328988155516504616469849557696512", "16016086891800917482926801967752046182400", "16016085759605716353303710150511013396480", "3964178150949881119897605936676562471149895680", "16016085406701197594063213663918074363904", "16035199169426948666480435751251905347584", "16020052181750067167444831729751464869888", "16017070907020306851727896423597799899136", "16016080931315222850027868411902969249792", "16016087979603588803776157127110484295680", "16016085168930054248520224264043284660224", "16028186004321640896515050796254641520640", "16018620021221266021422910104884215808000", "16016576724840187398471216786773714665472", "16016084455440836726312732065383239909376", "16016086574269297406226761456126682726400", "16026766451127704397677235898155981078528", "16018124527433771424991546170238822252544", "16016580249339659166620265283273520840704", "16016083049997606605306222930208315408384", "16026270026567756583668433914556258975744", "16018128045349878064220942364825085804544", "16016578841730033976864340667025128947712", "16026273497409955289031959775828424785920", "16018126638938578832493265854679046160384", "16026272068346829218460394995578210091008", "126395156573283573040598945983812844705021952", "16020092069396265941054103170034700386304", "461491410284804201611373633839028077426900992", "16017069940374827175738708768616649588736", "4122937858225880848225242809949344137423618048", "16016080478815952050199958049125688147968", "3875249437452728279655064196321851235868082176", "16016087979700148126840416788552615985152", "3959315836270527893419439683353864030971232256", "16016085168900343687577375137445705678848", "465680646333998614886894805442652369210834944", "122243312287038467005703479144119313752915968", "16018612836425251935675738476550272581632", "4282696582924921974903956351104942459047641088", "461628461181057844874358870502183935852675072", "16016573951285046981148126086281855762432", "3875238679356328988155516504616469849557696512", "4093168303233971879298795045097882547182895104", "16016084455599293051341260740570327810048", "3959314685886005103877169616651219314283642880", "3875254294233748409679201026434568654419918848", "16016086574269297406226761456126682726400", "4700602784825260534368058357694474482471665664", "122271848882358389819660193065666256394256384", "16018116426978076121262858888919059005440", "3876143460002727015442517095935447248463200256", "459348613687619027812672079157650661815877632", "16016580233887691596260148691982652276736", "3959298386227706791346278133717142626558279680", "4093168303233971879298795045097882547182895104", "16016083050250146373320440506287736750080", "3875555422466210946412065246732915083780816896", "121801979768213161163949902230013757739761664", "16018128047204312243070442016623973892096", "3959329217878760896811343242663125682319523840", "459336319470963326218509797219052261056970752", "16016578843401253029899604038138946650112", "3960506880444634563310446087982137707436441600", "121802810253217125776710001444689117043490816", "16018126627136058497946450313790795808768", "16017064939465974594509441498074723647488", "16016078157933394038204730949896987738112", "16016087979883363252654653069237686370304", "16016085168920150728205941221844091666432", "5303932241024509079493168427643390575461269504", "471412182526901041504454170145613636261904384", "16016562418090947381259917805084970319872", "3876368336479289508603361839689304114326405120", "4094428609392601273489029123458566821307744256", "16016084436307235479117894536542375903232", "3959313097666242015244094601743002132440678400", "3875252772734999953218661038143229303055187968", "16016086574294056207012469061624665210880", "3875238679356328988155516504616469849557696512", "459335904499353206578501457793954069581135872", "16016580249339659166620265283273520840704", "3959298386227706791346278133717142626558279680", "4093168303233971879298795045097882547182895104", "16016083050250146373320440506287736750080", "3959298386227706791346278133717142626558279680", "459335904499353206578501457793954069581135872", "16016578843906332565928039190297789333504", "16016072832926887411905766189664743456768", "16016087964431395682294536477946817806336", "16016085169187545776691583361222302498816", "4093168303233971879298795045097882547182895104", "16016084455599293051341260740570327810048", "3875238679356328988155516504616469849557696512", "16016086574534216574633832834955095310336", "3960753391259518358571854074729670820994482176", "4094723382848226953895113785896148114966839296", "16016083026449511178019719341077174419456", "16016087974473565280977541267928513511424", "16016085168682466240663148209063459815424", "3875238679356328988155516504616469849557696512", "16016086574534216574633832834955095310336", "16016085149417643349304060371083288641536", "16020168645131120871985924391272886304768", "16017072549058637280956283697493346091008", "16016080931315222850027868411902969249792", "16016087979591209403383303324361493053440", "16018619019195460022657554193286095175680", "16016576718038944822637337556477926178816", "16016084455599293051341260740570327810048", "16018124527433771424991546170238822252544", "16016580248121526167963451092772782604288", "16018128052616586094826124578482944999424", "16017058241425508075695223199526627049472", "16016080912025641157883072968424815591424", "16016087979643202885033289295907256270848", "16016576724840187398471216786773714665472", "16016084455599293051341260740570327810048", "16016580249339659166620265283273520840704", "4093168303233971879298795045097882547182895104", "16016080931315222850027868411902969249792", "3875278372087740525703785566393939418408812544", "16016087979204972111126264678592966295552", "3878712564156499469982755693125767693082820608", "4097044087533267844427940553213404911016869888", "16016084396314344569964399375651268722688", "16016087920598414771277791704318627282944", "16017072549058637280956283697493346091008", "16016080931315222850027868411902969249792", "16016576724840187398471216786773714665472", "16016080907514587654727147246692406919168", "1694376654473853672019972907195623800832", "9900043358320662368742501075164069888", "9631972112841896320955835370772354826240", "4520131900756593125773721877159943864320", "9895742385972229904198155381652848640", "45469113475652325729433027337157152342016", "6384320024126578950114829576857173622784", "9875120635007593717811995232446709760", "328093513651164472657037716797504069042176", "9840837098937053834606247106014884134912", "9862558976277379571932205754525679616", "19036313704891675345095038487828798281613312", "91491753442777336666629522260346259111936", "9844657821981449061459594217208676352", "5556819688353212596242955668762417152714080256", "606112785770902908173197509515173328584704", "9842854276629216903475540894322524160", "240825115762208576399036725424659557902834466816", "2491730472517162095159935070366087965048832", "9842612345840299814376352267976572928", "617407074887391565823842276930517708276536180736", "2408053737376368266055710258274852442996736", "9842615047613730727847183802135740416", "10435098357033829775685221414397213147136", "4362564969753218585231927724912303669248", "2022829194150531509431613964278546038784", "9922560795374503213167480289582120960", "48504781558771594412571849045557156773888", "6328706193090727722582006540546057699328", "3284753400880126605512498841902974500864", "9889555167527690947850257896071757824", "320041138072708940074202685078451297189888", "9848269215999703066019169743356569845760", "5697937353445013957678877400266256154624", "9869750990210243824989753610252320768", "8951459761162358168979189859037879719690240", "91989851403736636862113901567269943640064", "9564474988082516416590022284474851524608", "9853739940466158268632712324092788736", "6937505217372303989199795201598575886947319808", "606099628597185645420415215131994926088192", "91055326929574577919968711763863845994496", "9843758506570650402424546630955958272", "76629944325448831997080658548423952196305942061631054430522469385240576", "2491704691748869118629611682354522813890560", "606046680937080248174182332542588666511360", "9842733318666412606148667428975935488", "521813408075540643750342400504194652140128436224", "2408055457956658666372155985535015422263296", "2491716589913656854231896569698963723124736", "9842613696820768412896179101483663360", "51144820473384203124781065495638102245376", "6286367368371821643810282080011517165568", "1752433003923733225111107402540123160576", "9915658967137065286518532344234639360", "303507263051553190910638183108096947126272", "9864805891747812549829122241719038902272", "3107920359295019392951587131711217991680", "9884018718071029991041057782627303424", "5468788763939738047820107185071583116918784", "92595832104266938824956303982406435602432", "5604003802338828037258233691432212758528", "9860919632506088094266566575208267776", "1843995528721027465578625353413490778065338368", "606245929431794611798854047309619062112256", "9554315928580442691795457252954283704320", "9852844671741896551266642759916716032", "1289753464143178112479866599431383544369677562570280033230675584812580864", "2491704691748869118629611682354522813890560", "91054131836600949228933169253769451405312", "9843637522912600045837017021750968320", "135107469970237683584112801866158234995018170368", "2408087265120864156427736718533594571603968", "606049399470903563384525575824808792293376", "9842734668746410918981944573845045248", "283053560872612671156932617880804058464256", "9888029650727372165728050185448160493568", "1704580381254148489548494032422494535680", "9909965364043611927846742259771899904", "3763829925966668550775011367016354593898496", "93311513005752033902477081470488151064576", "3078934389638793992207880555207852032000", "9875170341786514750206342447037939712", "1123390047402982326069130705954013200978542592", "606373807596559527536353508610559921094656", "5598295017227512004812893472879454191616", "9860029941370107109524005015133356032", "3590623737978281183949926716966125992253849600", "2493435004962827766038631436938128310403072", "9554291847893499943778424733612474630144", "9852723476252558425265780407045980160", "20617015206247996593348822254017330381229916160", "2408325635099315342376299537171290020380672", "91054533974903718837838657706654829641728", "9843638869257971494090629685111160832", "2776833947457805525225988201703940753981440", "94141076964137127402392393438057067446272", "1695411165413522416118155370756571136000", "9901084574012452004047601713434066944", "690170339598157937873452222546163002136068096", "606579325366676942940000818807881137651712", "3076431493697640297375851917196121866240", "9874286099058318798727726502472843264", "2535221846458954690617923716091868617371549696", "2494156035525395625335207736536631720542208", "5598279480941369688890480898081741078528", "9859908591598732583862261665369161728", "2276697590573616973870434731046287320704614400", "2410594010844857489386519994597129223929856", "9554306519998459635362575006829549453312", "9852724814190049137491927685423693824", "444282312559525768346602650898327304920891392", "606874520079513579341151891471645106241536", "1694383116409444138169323655883151900672", "9900204861982699885169808458058301440", "1436083615595883240525084771144657712848044032", "2496035486463606546093111485479894101524480", "3076424370976891541554788793403863728128", "9874164423171044182737364528788406272", "1313241538162338158599792958646042467107864576", "2412468002208780548687238385511945591586816", "5598290984018864013043957851532732399616", "9859909911432077465978084348710092800", "741791570437700047739547307602114438286540800", "2500102626819932681582086515574956540035072", "1694380524725026652418590661921229242368", "9900082561209999364853408132908449792", "715266634580672532809259244707223335071645696", "2416178746269938945179992115108671471484928", "3076431012545009348248529711603711475712", "9874165714189736601668158225911906304", "391511816199474692768212743061984084062371840", "2422946995981136937571123123491185608359936", "1694383987394345218420035948309376925696", "9900083809580688400800566508559269888", "47105608456523909535110834452381908860928", "3291373953906089756294965113803369349120", "9903836882912639433136427434155966464", "265538774652944419912829380834358558982144", "5718835455914208159467346163109082431488", "9876898417955972831090380269594607616", "4180945648343368789370189476892514904440832", "9576149772376294715624171486828046581760", "9862832189322598368869939241545629696", "6741259257854678602272739136414698777522208768", "91055361720601827915038825360054265315328", "9844662898786706683825376410082476032", "382647239870708304580707357604772856025662057842985547362967948407865344", "606046680937080248174182332542588666511360", "9842854294063967284639093280317898752", "1859000162285014291426563466626532191027775668224", "2491708031501449964932614210637512478556160", "9842612346190453844348170721281703936", "229862365991121975421117638064446596186112", "5738015722588737979948161793298746310656", "3118150288348848045938997419498589388800", "9891146301247125091839517449703653376", "2770211689448281776801146592420405278932992", "9587332464214443917716380180222188716032", "5609603457767008256233763102213953028096", "9870020206781876826810343850296475648", "1434724501985531844232709773394825496412291072", "91059910912041779328256207145487982133248", "9554330050128901071756725588634447642624", "9853750719769350189005017953425424384", "1436477832591248335199323157180709183902728585216", "606046936626883251676472781106194082168832", "91054137608256222029397337197605715705856", "9843758520470690581694238095919022080", "215816247644752446530289834817820308727211753472", "2491733460036801701774602769667813892161536", "606048382818264072164251870606532058021888", "9842733318217523337753010433542848512", "2087516771685667639293757898928587513266176", "9598195998512165302035341153543926054912", "3080958254154304115059663119358952996864", "9884293809657636295879694919932051456", "744167423377385160481200325099742016120553472", "91065274315068592400725419335972590452736", "5598309234146871011319858186788148346880", "9860937282359752536951142132752580608", "3674949678905313144739863308359407212441894912", "606146642349569890245814919903470166212608", "9554291264536539351250107032348368306176", "9852844697971365041268410388219691008", "23184884966709869739639597622013577711400779776", "2491972506732451894989865025306988317245440", "91054489435420523880613078151334918619136", "9843637518733267929565518050468298752", "427866448248293485652633184675641337051086848", "91073513163898694923229744396621737623552", "3076439900597964685964713968144692019200", "9875196023444096682666602553094963200", "2693046648719199613661377378452573554516951040", "606183097160777809950441420501404016967680", "5598278756479051658457377942715859206144", "9860029991811450788653347311349399552", "2331566610907387093654556394866032406050111488", "2494370381999605052849873754762832609542144", "9554305576430658171731446436517872926720", "9852723461652975209422676917997273088", "1515005844622422787031989642791974187950931968", "606289214368450122085553618716916690452480", "3076424027656504566461706395079944437760", "9874286175972805078374910120018575360", "1343289230150642618110572364556099020256182272", "2496335213622513334621919466663068435480576", "5598290450179504991930851146233595035648", "9859908557572646475375675528544518144", "728077875068368604666503149070729568346701824", "2500261349142934940443975643209604079288320", "3076430779718198519611349129676023922688", "9874164357150377358296919190328573952", "1916919065908505449912487308383949389037568", "5614664468133127815627793971059705774080", "9877214915587255070392756078632763392", "609444473004154739704273074591177853894656000", "9554416209606826977767025672574050762752", "9862855296140673680323353884523233280", "254891777416858823077369619179875687741178053284749276972484937918709760", "91054131836600949228933169253769451405312", "9844662913163460314807792820077723648", "155167923497093421160119988727809092348830285824", "606049048011444591402246337924366457634816", "9842854293439594877740000268743868416", "393948012123253640769887285202849194015981568", "9554498146421761279773792864604960849920", "5598346675138279661617837358641460543488", "9870055125633220067564193225092628480", "3891034388867288923130648188539749482088103936", "91056262645048095961573075573901472301056", "9554289885055387734136593022357877030912", "9853750762491456946837843747591421952", "24514370106884405437922124173328473819912863744", "606061664053444684822746634054638447362048", "91054470041730550311995724314714711261184", "9843758516585382447379168974931492864", "3103288381500077801537682646940094186913792000", "91056803550336128588244738505558871506944", "5598277218026591956472470551279431581696", "9860937381692814223322084126891180032", "2381965942597970939626134258988737599117459456", "606200917421900236865382051246698066345984", "9554304748060605003840664727219100188672", "9852844683632012552830321568316915712", "1374616114005286661906051859517265784969625600", "606313995266260032888568135025130834231296", "5598289918459499318074315471561758343168", "9860029957186559165405924422137675776", "2024893601330230212642302108142120679872921600", "9554311506024797064303000612534203973632", "9862855407714732642668155065730072576", "14344252574394466716855798040068837638980763648", "91054709831689180761033281171147611701248", "9844662906406925024709082191291744256", "2258717718636469529553747025621486340149346304", "91057802587086384897478561148748100009984", "9554306839169112324076459002421353381888", "9853750744457938829845317566370676736", "3076417780575311438604385397334618406912", "9874125361732261605295458843348697088", "19843545842361578442791847348438130753536", "7798336019423444082502620488131856564224", "9872351776515264164606825291891867648", "119565804779708972420340992017919736020992", "10384033994939520927737764106007096590336", "9862041946454740902906743924618952704", "1911911941932836549841673095145318269321216", "95607400564046060554386155299563848597504", "9844612222079469801224909164453560320", "265182679823535553670618322123585921931542528", "607434908518291631461016803244279385292800", "9842853928724204524390790382923808768", "103471627277908960194218116862051922437629542400", "2491764696041323729456081975110919599947776", "9842612345306304057226418526502256640", "460569143807118206739190301853002031355377221632", "2408056935664524690179124412961025779826688", "9842615047560301873459996636187983872", "21960472774533650218608825574333907730432", "7513693153839345240160204828820446904320", "3577599669500784156622932487127923949568", "9887118525785012240479210643891683328", "127176338125024116774218863145543287177216", "10330345315199289450604999684071775797248", "5856048760391249317757501150010049298432", "9869289425145778128536030799800041472", "1540260567963605993467085292134886979665920", "96775093806087794145442086649686147465216", "9613901644715761697495432181847104159744", "9853687748901578281087752277908783104", "53584564701201891369158151364288930134360064", "612979539635228537551582573263025390747648", "91209119887230374908373001852333861109760", "9843756712189710526554147256950325248", "437987715333198772584694774805260212873530966016", "2491718867095287495081028979983512988811264", "606047519529294544699905982272290175320064", "9842733318445226404824018986456842240", "5064494411226770035811525318583626543585793409024", "2408045490322679557076305415068990992023552", "2491705917655113635443697726873292276498432", "9842613696987288499815128531009011712", "131827458594699372728004055174903832248320", "10300824237478717795054042317513786654720", "3149926672601368195795953128037700075520", "9883599545417603790546278742138814464", "1237605795032363162745249399337170581323776", "98285253793255742580883261001293912604672", "5623705757782919458238412599671929176064", "9860858844138213023289619134782898176", "22979636849709555542164691876862711312678912", "622463026094703041692453717352119179149312", "9558240464038164013823814921506913255424", "9852840499842766234338561565023797248", "33887970608663719282729110836415949324370837504", "2491887914547297069116683733973658052329472", "91054376492065026642243669672827868413952", "9843637520053254364124275541310177280", "560779697787286698602193044767206880589345980416", "2408054685784091907799240103388089184944128", "606047335905470254133792711725608555511808", "9842734669290710879797499881175646208", "1007231133018805170506723160551337607823360", "100103534857912466245182808896286849236992", "3085842967964190435363440147447437852672", "9875099432926637818107631122650234880", "12776262683754489161620861245594368682754048", "636226307841492276516749924564625350721536", "5600721227229912591449978057583161769984", "9860022418478747740800209034644815872", "2488920314162891907846456917995564554732437504", "2494201683718422706687965738495573164556288", "9554303101224018982342143507814548504576", "9852723464285250621173114377982705664", "40390753511166786297461291874396350860117409792", "2408187918396154975203839423754788348624896", "91054337103224483777971243158198554722304", "9843638871558850115539206922580262912", "8100928305034458780529071965135120986275840", "655052468825394568419497862455211950342144", "3077586528347801118448173726115225927680", "9874274204498287032679609777472405504", "1441355943942816282153406932793170228114620416", "2496019617439025849090225663604222538547200", "5598288862764040856130583121987006103552", "9859908562496743009660546246479183872", "2726396453589924319451420648252290941587554304", "2410173090671958171606722927793150594383872", "9554299906625664163432655229732155031552", "9852724821223041206230793084309864448", "744933124333589563904214142591937095938342912", "2500067091941718050230301249421974171549696", "3076430485588596945562137334743704797184", "9874164360180361030501672430921056256", "1718674771305423718365405115287019228089024512", "2411423002925227081556441879175159280041984", "5598285354243899115077223213885095411712", "9859909928895398164362998088248328192", "977252534634028609869246262758226192056188928", "2413992655702959525434253379188654023376896", "3076427465252585576777059593661230088192", "9874165750732711819262744911570534400", "116505209452927539005037775746111207636992", "5880851725727728062196510091662004846592", "9876428489970769562304160180438302720", "951893156390631850296900650808870409601024", "9651136041441279181159141979499528192000", "9862753264758645215514470184923430912", "18465910973888122491111072551199416980078592", "91505338340953097071599572962776010719232", "9844657664717474346190675750126878720", "79247965964660418767923583826018890111571197952", "606051315698159310855183445591326065688576", "9842854292841450494286765266686705664", "278382095038198581512045304059135105564328067072", "2491726994360829876286204077104677510971392", "9842612345894569249997490230772367360", "690372319291725538492813777658527126388736", "9688346310933308439675520921603072327680", "5644034908437187231479644850179165650944", "9869914265581460853951128832072220672", "9906176045292316961129576607959455910330368", "91898834019711237500191290046503725301760", "9563490179130636179103086211007820857344", "9853740985852138672719627642122272768", "7162945693826467975544111420038766724326096896", "606097962026441477228697075645866697555968", "91055289315754360385038792413343800885248", "9843758507010255498314881903898918912", "251668545854139809749390692157067262813901160448", "2491729361711975329377771975108951294345216", "606048140370411039168324302133432474927104", "9842733318281464179931065429736292352", "6264492223697501226344688845351898197262336", "92397120103436326073346501022904670486528", "5603274488345616758778603194097839636480", "9860921890949231541055234236034842624", "1372813393065141228548107813469297087029968896", "606314346447276579474622499974162551930880", "9554332919495648769611108045218924986368", "9852844653672620675265827625137864704", "51699287488153921297117788176682606976336658432", "2491824788017442704877822753054754909192192", "91054292203790415357892782591559889584128", "9843637521038349457183849272177590272", "718261529974873989353627184416028639423889408", "606558476064425543267624047466514581815296", "5598310753148816816052870699009536163840", "9860029892557035393688116388599693312", "2906189468579454851651829135812301554041487360", "2493842859277215856745994004652844340215808", "9554297835244969309248681015322345472000", "9852723469885325583281877590386671616", "1859203473955670402494213622437199060108574720", "2495048556086510608805482370669471881756672", "5598283975911555854420542099000991416320", "9859908577655567753871004600314626048", "5824656217476872191394484916879467290296320", "9569964173267244040114582720323547824128", "9862838755069012398652018870148136960", "1897582907867799299312088342519336239483584512", "91058501212367758925724082137207486283776", "9844662862089328971706883804516843520", "398293702663364580971657597644073322442920034304", "606047603103651611208456635579783012417536", "9842854293820727631839443594650845184", "761190352012741645549889146017501847352246272", "91065025099736560202388082184683234787328", "9554386349146200651652301366607520727040", "9853750659886701982202948592242524160", "125781010151786228853415884182204416890618511360", "606049601046792085930016596398184092139520", "91054197751644320128391370703263303204864", "9843758519767766330719091405860372480", "3309364071862883700280310683655269947327643648", "606157687114219016160635795764709976702976", "9554294008564333951538307415946316218368", "9852844695053150338980215910544965632", "58732109195264570203864896552240700691673937512857525671462319507374080", "91054131836600949228933169253769451405312", "9844662913163460314807792820077723648", "5598267118852330344454489671028854226944", "9859869613518879820046361113378422784", "51015171498104656160917154963334646202368", "11755955142444338941640265458647484596224", "9860949020629854343219999151738585088", "513667892007493173724190471756183368630272", "110672174847712441876004208033674098114560", "9844474239641224797492877449658105856", "23204917240886008093102340100125835577524224", "622299377216644094100157217149142586884096", "9842850119011816759161573108434862080", "31382560946460131075679610814332128586327130112", "2491902543201108551281350496312978026004480", "9842612343155596689933096006828687360", "1563218213170595919510893027168855163521409744896", "2408048054809700456651869444369592545705984", "9842615047708669183618795149511884800", "58450121301272793033990151445251987865600", "11421173284868624428017487869894778159104", "6191256621498164110839504385896968355840", "9868388968413245605751411625273851904", "549373926130338372821003612230791748124672", "109143804121816268802842149558593989378048", "9723367354969278172299305440689887641600", "9853574050512602761743364835315286016", "12591762401937096703039629645571510994206720", "636690873409401707140776363986802708578304", "91717362650833968274720043048073873588224", "9843750825070036888990824872779186176", "907305393008967527718071106307042646645800960", "2498566427320559261593462682247297826291712", "606451768445923638953347364992442817314816", "9842733211889361851301749073712775168", "9939657650988251006216397268726565431806324939836960205482705749616361472", "2408044345355413357658402508680912955244544", "2491704691748869118629611682354522813890560", "9842613697006423528803716333414907904", "545816086438417430907520088188565200044032", "109285329135178497789568136140622808481792", "5656281855861389068480294075188117504000", "9860759264503213681445770683425488896", "7573225351475907900747644443497427745374208", "658764229393724597996178831927368275197952", "9566335168521536750805698157118033494016", "9852831905751167322165913323971805184", "254226466848866023571401550790144142172225536", "2516367921481821446827997913413512920563712", "91086755605306638081620096431908634755072", "9843637141767397788344846729990897664", "362104293715931700497846065787335509422519326330290077018103715503013888", "2408044345355413357658402508680912955244544", "606046680937080248174182332542588666511360", "9842734669463473935206802981673500672", "4962324532027946924480422033003325304078336", "690360076885045593713959410679107442180096", "5604589960391299216763024490886514868224", "9860010436287385646210193237041217536", "112207131640375687341343246231457583155118080", "2548292834749547252090317349559734605185024", "9555080025460210267004540658742435250176", "9852722638137212025561940749684047872", "108902267450507606606937114425934361412144988160", "2408097593152065913261126441475451549384704", "91054207967813818973192070603680312721408", "9843638873068080664532482575715794944", "62449648592107489998291030361322905984303104", "2595253810789735312749073291946121379184640", "5598769017654932400693419314500044062720", "9859907073206924840081017165332873216", "3168414412343274902735193619361700517213372416", "2409875888597881794405553008511436344786944", "9554295235650114972464368064755019022336", "9852724826190356838566886795240275968", "2119634816031086852371537358563454319912288256", "2410783153331356337561254710433859319627776", "5598281904728931406522228728575041732608", "9859909939595610038505046652863119360", "423115927158903108577998789933232199565312", "9774992898299176293519164593015260971008", "9862625557412452076254490998964486144", "4396393311670509488472688885564798299799552", "92979846531235772802337230997480078835712", "9844640868463635440079088937716416512", "126647797504703749543864659334595921269751808", "608960735820251207944588906843994540998656", "9842853529093903132615201216738099200", "914850616309499844378757029913333414044096354672889406224516988704653312", "2491704691748869118629611682354522813890560", "9842612346242569880853120125860052992", "2435955094666055439299475639384368067117056", "94589826964752186342581033562799507243008", "9591887582044745401834751990233303089152", "9853710927920887556630643739998552064", "46567338555782617256926031947054693218254848", "614038026795437407760098108734214961627136", "91232520772530141415488303535655437205504", "9843756439689982212322201927833092096", "24905890967493855043921234777376708809168257024", "2491953998769383412693017343228127209324544", "606061428512972730748948229886628463640576", "9842733314776599334208940666454540288", "23657901936041974828074075449024021471952896", "621980000636804178905623198162859195367424", "9558126483472128980119972358218833723392", "9852840620959169477623568740189732864", "5158355560695565873650493044200783322906886144", "2492908872550433542495951090090473492054016", "91055739132022857789273060838454182543360", "9843637504128083987073731162196148224", "1174548336460764209902712936273256965338038272", "2497001869464131083842050721452041384755200", "9554344143947502571725475766574228963328", "9852723420638787847983384229687853056", "19964548298891297111792325541738042089275392", "91471313377743868403521439809347180822528", "9844658058691485725245421447284785152", "3422161021364137717356733394368780065493221376", "606154027620735829687174560539284204421120", "9842854265753852456483857188731748352", "1483970483354898927708958139281554722005188608", "606294288720031672141448032399329450786816", "91059719120014286868482528393357126795264", "9843758455240642353815828759136174080", "9554266424923027879094984704449058963456", "9852684543705243828965883344538566656", "194018548368954360010545347501092237213696", "171575686794030700598471159214313398337536", "9844163412104055860837682421224701952", "4196858282407143467133830187875925170847744", "708333467390554387770634688174397358866432", "9842831209759726956601883497183838208", "1035693344753064602717526454126513201904353280", "2497713772677653726006071956042487565385728", "9842612252704248547747793859124396032", "113478398285514940057165023043913952523304709831548028950953463461707776", "2408044345355413357658402508680912955244544", "9842615047770636076607010634006003712", "241866971904945072502763031169092445798400", "146028594932271088674727479441966132887552", "9947202345618586398066025376521698410496", "9853349358312072738325964983533305856", "4750389385807004677756316886020278756311040", "694671730946085505974104635741054215127040", "92833539085182721533175101511051383930880", "9843738122340629635259046901898543104", "192204871275977929709125626809965969099718656", "2524430898277657767384863816713804340789248", "607963668581708162615840215820853223358464", "9842732814624068817812106926998159360", "1817941791633032059228700290849275111588755873804350023361426042222804992", "2408044345355413357658402508680912955244544", "2491704691748869118629611682354522813890560", "9842613697006423528803716333414907904", "3886552011829038635193967859382951859978240", "718008876436956726600643824010275506356224", "9577811449427121248541258550877699964928", "9852819746385889518079165091693985792", "72972319707591867385471790730018066276548608", "2579794051773149902963156458804246350921728", "91167890219621232670901900394082517123072", "9843636195050372672142915199697944576", "14783712591437965847069314263691444546147713024", "2408436643447285956212967284372117183791104", "606071526363064352105086386809708197445632", "9842734662910349858991219450822262784", "31428656663448033147422861516481798925713408", "2706260539808345181660939970147657663381504", "9557171791402823046164289212223328354304", "9852720414510990512680107231038930944", "2735890953838124099815315423308869142283550720", "2410165696672101773964932676449109635235840", "91057162341472700317481517651116238569472", "9843638838540781467020043774490312704", "892780356799044315052874902246107565923500032", "2414556988985569456911788638462826449469440", "9554368672907388825450130390187709038592", "9852724748094400578036478120260796416", "1981037099048744739291679791916648320991232", "95440867097142454762414299706709927526400", "9844613990855899167436509757736747008", "20188794944003516032194047464293365184462848", "624802607047659055832462720485805432766464", "9842849495276636548534025720250236928", "2434380297127941985505053414656255410825068544", "2494257683810343476222845107337669677940736", "9842612306447215863909517127915143168", "7928384585457094503586292419100686914945024", "656207242256436255279571097481126889914368", "92111999049585068536217773762976342343680", "9843746298696430728731680663196925952", "461201338708406470559913159563867212696518656", "2505239598823976596862736339223440756047872", "606844111101548008995288315148089388171264", "9842733108607617872415627319818846208", "173735008142499484351052770336108971527503872", "2527960662906500734601880301803012708368384", "91101878128554971694799348799737142706176", "9843636965182776747512451582243373056", "120069849172823624538473366303356738783412224", "609121190301524161464078457605302461136896", "9842853487185526232911575467924914176", "91054131836600949228933169253769451405312", "9843598635151453594435576022702227456", "1381349654343315972780672323765070569930752", "1079787388849747067075787225747448884363264", "9842784158968183147895990293616394240", "93050748206611514287103155702748497586421760", "2560263192699229482765845746695134590795776", "9842611305122435347003875679428149248", "16926328948734476174918806277115180031772983296", "2408386977396886886535995991557577545613312", "9842615042047184567766795070749016064", "2269674910410695343499661624512007985168384", "826824720746003644437009376188196185964544", "94859683957483705556140523148317959389184", "9843715827568728241402231525113593856", "86611448503035966013576329710751630500036608", "2565511291597788473735806633876867065577472", "610317256641545175173459526938431676481536", "9842732200114654883846150256936878080", "117795918770776825273320432145233825451257001273152030566516736296747008", "2408044345355413357658402508680912955244544", "2491704691748869118629611682354522813890560", "9842613697006423528803716333414907904", "27407480504136053303331261254315389820600320", "2740887872621931366931810411637356185518080", "91357643533608922176813873728333415448576", "9843633987484929012233710792123351040", "4755139278248788464336448958236339514090979328", "2409264418042847247898680921670191864086528", "606123931965012916938958664059400650489856", "9842734649089843776026018550548267008", "623980723826952602860814872562226266575470592", "2417373387252864887446765616199293374300160", "91067420812724614502210763589191139852288", "9843638718669033468159057509717377024", "6963226289893330163421221480159637934178304", "663822707739068438673971610103548945104896", "9842840380737060460274149154774581248", "248993633104382917304762094545289641294036992", "2516891481608318600221854173968521670688768", "9842611957168306514497569255914995712", "66797981074634263444499895465905600145129472", "2588251912643418570319844274473190815694848", "611595583274456607573515336941586522046464", "9842731868332387250722244341102804992", "606046680937080248174182332542588666511360", "9842694438049139388503871098430947328", "34967780918426560393402628894185113916538880", "2682879026589892909583479537309709489930240", "9842609575778219459936168106447077376", "5151581952214711636715831357608471161949908170775848752149462668804096", "2408044345355413357658402508680912955244544", "9842615047770636076607010634006003712", "57404434255523085335998449985077412743872512", "2604767588461565592125718276362063921020928", "612513283162229130178089401987447845289984", "9842731631002672212321296526795079680", "6608999795340087676615740699795928194899884720233425089112457315614720", "2408044345355413357658402508680912955244544", "2491704691748869118629611682354522813890560", "9842613697006423528803716333414907904", "793068782968681197936167768121687823037235200", "2415378309577910955097789851389439504285696", "606510163398344861774800855014163724894208", "9842734547305807771914970515468451840", "50550323232311508450631594090763622868320256", "2620892597256944688702767260009876126957568", "9842610429795898872379394538669604864", "2491704691748869118629611682354522813890560", "9842573466581009192011482593662861312", "388743012488476252764805897414988022002202587883834188268113561124864", "2408044345355413357658402508680912955244544", "9842615047770636076607010634006003712", "51479989956179048418183704008610973063577600", "2526211202141248171137888450543695775662080", "2618440956089795342381153558587378291965952", "9842611815167945855693986569960554496", "2408044345355413357658402508680912955244544", "9842574817334190291710793403034763264"], "dual_psd": [[["55611365716644180589620199947466317049025047252822674307331045457920", "-4461942488223383614543266499603175340528356174310250627905668251648", "407958810271046201663338185002581874495311041747787033250199764992", "11941621595773427342267752169994139960192483465524212124763553792", "-14984606664118434669292758225571662722951817307093441359485337600", "-36912449091367691627758189529945479341114116037067564600631754752", "-31174360940369187708446621209174895602814455557916876479492259840", "-1653844178786440257114225164109038382842746164253618921757736960"], ["-4461942488223383614543266499603175340528356174310250627905668251648", "735034723984214776610708661454107143898567461942400221953352794112", "-40828472269907469179464356530920401519163841830688978969036849152", "-7813989816119263108682502482311754842340443585646686469131075584", "2439206697481381596706141023372213464313253551864291422065655808", "3485844939491078193721862515535112927480214350039120954756431872", "2043906551027517785540265998469295486486953521252943632407724032", "272478794653004766412273358122321693572602262729095657212084224"], ["407958810271046201663338185002581874495311041747787033250199764992", "-40828472269907469179464356530920401519163841830688978969036849152", "8385803805330195059534663933845510362807944409794127360755236864", "-185871705945926690526382174301073500371897869253239604141621248", "-365559185728006779984838215203261047038882248526808555611750400", "-533002901456901642323780896035804410479682909706969177913294848", "-100385289679287878505592552593404628948846544925818057614426112", "-43068620332203775305135112177615555451378222867566569398992896"], ["11941621595773427342267752169994139960192483465524212124763553792", "-7813989816119263108682502482311754842340443585646686469131075584", "-185871705945926690526382174301073500371897869253239604141621248", "161138796263969116852073129841868634776952309117822023095025664", "-7245267733221129136935657707817264649260182174302624410501120", "2770399832936167580598387134877484935435928341529825156005888", "-7928371955203572444295150850650977951182551431884428403539968", "-645264062080465310456120718813873371815195302882103105945600"], ["-14984606664118434669292758225571662722951817307093441359485337600", "2439206697481381596706141023372213464313253551864291422065655808", "-365559185728006779984838215203261047038882248526808555611750400", "-7245267733221129136935657707817264649260182174302624410501120", "18149675957619573152701465341594525595412027121932521992880128", "22680626207045256347401493687863905897587310780166141116416000", "1699217654046050134917709910435749080496385776437273219301376", "2130275244622881248865453935736961254630622228831832194940928"], ["-36912449091367691627758189529945479341114116037067564600631754752", "3485844939491078193721862515535112927480214350039120954756431872", "-533002901456901642323780896035804410479682909706969177913294848", "2770399832936167580598387134877484935435928341529825156005888", "22680626207045256347401493687863905897587310780166141116416000", "37296940009858498532252268297115774704576422343495611093876736", "14359077415418432934106411276574312199757249311373448689221632", "2635304266462339022183944171812208467767017352661833472802816"], ["-31174360940369187708446621209174895602814455557916876479492259840", "2043906551027517785540265998469295486486953521252943632407724032", "-100385289679287878505592552593404628948846544925818057614426112", "-7928371955203572444295150850650977951182551431884428403539968", "1699217654046050134917709910435749080496385776437273219301376", "14359077415418432934106411276574312199757249311373448689221632", "20720187823036910247937512983820682617518808330472930454536192", "123378444171888677456046721500795044938420768816688873340928"], ["-1653844178786440257114225164109038382842746164253618921757736960", "272478794653004766412273358122321693572602262729095657212084224", "-43068620332203775305135112177615555451378222867566569398992896", "-645264062080465310456120718813873371815195302882103105945600", "2130275244622881248865453935736961254630622228831832194940928", "2635304266462339022183944171812208467767017352661833472802816", "123378444171888677456046721500795044938420768816688873340928", "250521619065576216547089681853121642481152447563512349196288"]], [["279208940686814144924206846792161554333696", "-953391264571907357169882547524359684096", "-1469370182155562447632816428759690248192", "-166598937632965431357081057203501137920", "251164528738421476278046109547825725440", "907415762968948757787878315362330083328"], ["-953391264571907357169882547524359684096", "4931352264072603436972324887560387035136", "-570922709750484264608713477671710883840", "-110322336634704265390263607097689112576", "-134562358344732688003813105225984638976", "37882107097831913875244852604970205184"], ["-1469370182155562447632816428759690248192", "-570922709750484264608713477671710883840", "85995115933643668361172628936390082560", "10152237343262987149549611036478275584", "13910812048775311427503105500214460416", "-7396918844733874359816739681931886592"], ["-166598937632965431357081057203501137920", "-110322336634704265390263607097689112576", "10152237343262987149549611036478275584", "5814139505659279098054159109990645760", "3057825143789683105588384605164011520", "-1727776624325053342464395625485041664"], ["251164528738421476278046109547825725440", "-134562358344732688003813105225984638976", "13910812048775311427503105500214460416", "3057825143789683105588384605164011520", "16501732432570705950570934769035509760", "-281247306454593807679294896793976832"], ["907415762968948757787878315362330083328", "37882107097831913875244852604970205184", "-7396918844733874359816739681931886592", "-1727776624325053342464395625485041664", "-281247306454593807679294896793976832", "22534295562974233395043908693977464832"]], [["8202315598574619971821572498184478916608", "-586308765510972864355216174778339557376", "-180645434679102555275172449867077255168", "-48237925641452404039043980060298051584"], ["-586308765510972864355216174778339557376", "69751513873772324905055784936048427008", "5283105801563801984350088598776709120", "2731810178115288525411972722418778112"], ["-180645434679102555275172449867077255168", "5283105801563801984350088598776709120", "20997623152806358679472339420494954496", "2447904733229217583590474469452283904"], ["-48237925641452404039043980060298051584", "2731810178115288525411972722418778112", "2447904733229217583590474469452283904", "52054778964084649778453885885846913024"]], [["76199916204693803335808853246201561088", "-20126315228604016997192502117591416832"], ["-20126315228604016997192502117591416832", "184626096397115094845717773670196183040"]], [["95673739440262934769102121360127715968697159029846162457069057212416", "-2036574951037929410242830885551227038146968094175369401479479689216", "399237264556469431302855717266126746472224217860968076956282126336", "-46936879129077592244841890124019600152343724790562492485145198592", "-12787703652280288184312400691691652985802287522439432208973299712", "-17540856332902281018859301696919114643134512127572305213460054016", "-9526903506167219045630369852344867170148502745448827043480338432"], ["-2036574951037929410242830885551227038146968094175369401479479689216", "183324607982748389212792154778275063635216705307811968502703587328", "-10514174830849770196120275433571559687521709406881544047368863744", "1162586362267866298512639705464756689427873930461034952622342144", "-1658950178818697750784641901041574001615723330041224909861945344", "-175752927822931680689412011030113255764260380335974759895400448", "181972080431878738435060216853244389916971348859664562590318592"], ["399237264556469431302855717266126746472224217860968076956282126336", "-10514174830849770196120275433571559687521709406881544047368863744", "6176102513041240137600718014290479208058550764726540685394575360", "-1075013141260418846031493887726432376485214455024401507164356608", "21315922852642324159002216434994889855704837918426815583485952", "-27719274351621588124806536598663888294363902382115174960070656", "-27250174511478686566290698409353775515281085876535199027691520"], ["-46936879129077592244841890124019600152343724790562492485145198592", "1162586362267866298512639705464756689427873930461034952622342144", "-1075013141260418846031493887726432376485214455024401507164356608", "194776624006869223682071248419402395975229592032153379788554240", "-5151898494093492093596873229580187482985417368354971684175872", "613215547002757289015983647782600522690485419361716129497088", "2261458775309597144913695731109148050054507595147621177491456"], ["-12787703652280288184312400691691652985802287522439432208973299712", "-1658950178818697750784641901041574001615723330041224909861945344", "21315922852642324159002216434994889855704837918426815583485952", "-5151898494093492093596873229580187482985417368354971684175872", "28842927624763323548248563180250403124791039180481848351391744", "10313725029551486750746539729224413678489962741904481894531072", "1688310432922647037912112094637430674932847463992523331993600"], ["-17540856332902281018859301696919114643134512127572305213460054016", "-175752927822931680689412011030113255764260380335974759895400448", "-27719274351621588124806536598663888294363902382115174960070656", "613215547002757289015983647782600522690485419361716129497088", "10313725029551486750746539729224413678489962741904481894531072", "5685295510683980625521272677867993731346940449514245383520256", "1930685215876748239151339788521247922380229683250573734838272"], ["-9526903506167219045630369852344867170148502745448827043480338432", "181972080431878738435060216853244389916971348859664562590318592", "-27250174511478686566290698409353775515281085876535199027691520", "2261458775309597144913695731109148050054507595147621177491456", "1688310432922647037912112094637430674932847463992523331993600", "1930685215876748239151339788521247922380229683250573734838272", "984999599205073619746564097953245927805161452126845274161152"]], [["5827825860856538985119141986761723373604394156447158588268557107200", "129755700451485267802980164858799400947516798789534610455244308480", "59983284383916376219443043227184505900304546930374561890362720256", "53817839743814431724335904916622643078766125667856145500684156928", "-1984003120375812979138274104880842168006280328540838248501477376"], ["129755700451485267802980164858799400947516798789534610455244308480", "3626572742350173287734254479891819013853639974195693864582381568", "1350054126961328279893266338953750540457535412425578117699993600", "1420811039010227092616852423090629921744042205947684940251398144", "-689888589295653029451132885075601879914788098858975252786970624"], ["59983284383916376219443043227184505900304546930374561890362720256", "1350054126961328279893266338953750540457535412425578117699993600", "617821687808946303473148417007460146510120040974991701575729152", "566812458113321767892683825088295392751837859000732747783208960", "-26773926456865935388072385373447475006015394462276110436532224"], ["53817839743814431724335904916622643078766125667856145500684156928", "1420811039010227092616852423090629921744042205947684940251398144", "566812458113321767892683825088295392751837859000732747783208960", "1035690706890241841435637751783789652958750125611527719002046464", "140162573868647542820216878456679530340108016486341041499144192"], ["-1984003120375812979138274104880842168006280328540838248501477376", "-689888589295653029451132885075601879914788098858975252786970624", "-26773926456865935388072385373447475006015394462276110436532224", "140162573868647542820216878456679530340108016486341041499144192", "830715802501833899627622480242945187047161323695493445241012224"]], [["69356895131727962421107098546758259287434724568428389440652574720", "17973877223662725376369188713934675302558435560974876792913395712", "9086928698897429749640896647872035822914734023285532205307133952"], ["17973877223662725376369188713934675302558435560974876792913395712", "4657940091431727494438800605498924473431229615736844361712795648", "2354882531346822813174581301581548696633299029552435247150268416"], ["9086928698897429749640896647872035822914734023285532205307133952", "2354882531346822813174581301581548696633299029552435247150268416", "1190541661676436181689378067648244450273206234682826761340715008"]], [["2833371732482585757731587806597359658844129197683519504343105536"]], [["42897863079383534339674166589992200040026761064409642235757305266176", "2567497399049858532599182322374428028163970515568976164509183901696", "-195728584707896543675406764899167149341328430207734069950861541376", "-248667557406129171212783477907580957956668379479349597270339223552", "-46209385615134851172324943564892504164483560822319107051263885312", "7030950062221128098399425745325637491581392514784568111553052672"], ["2567497399049858532599182322374428028163970515568976164509183901696", "372187194018852882688307512751039333160033467710929242264835194880", "-29094621345165281160229809634543318519468717586678803690340483072", "-14040167184494162374288270041648786842137260908412971333804097536", "-5282845748592501243301542165014686306892892951773871243219959808", "773524773410011307802773254720500616761645488367396347881455616"], ["-195728584707896543675406764899167149341328430207734069950861541376", "-29094621345165281160229809634543318519468717586678803690340483072", "2275368884327851812992413081690976890722004739369233346306506752", "1067543554928941588476545335621271207162251957731222626332835840", "411040469397442064377703075676619922828513978002688539357085696", "-60133011079680971187560169780857222444868992308134576813768704"], ["-248667557406129171212783477907580957956668379479349597270339223552", "-14040167184494162374288270041648786842137260908412971333804097536", "1067543554928941588476545335621271207162251957731222626332835840", "1444711629898261853495133999024640963879356926511857256120713216", "258153684739357097744610392287692243453438754605203193017139200", "-39395969306797177622919284131889608816679492496474555782529024"], ["-46209385615134851172324943564892504164483560822319107051263885312", "-5282845748592501243301542165014686306892892951773871243219959808", "411040469397442064377703075676619922828513978002688539357085696", "258153684739357097744610392287692243453438754605203193017139200", "78771931480489131839361958310548027626901209430866165497856000", "-11636652323644256683751319368818937374242434133107955279593472"], ["7030950062221128098399425745325637491581392514784568111553052672", "773524773410011307802773254720500616761645488367396347881455616", "-60133011079680971187560169780857222444868992308134576813768704", "-39395969306797177622919284131889608816679492496474555782529024", "-11636652323644256683751319368818937374242434133107955279593472", "1721686403491630673602522581146156327527025161941084041904128"]], [["3840863661378051470815314599425718797248818932327029671920056401920", "351770961518506316690550842372946528833383582516295819204126310400", "21851315445007643452047030464915805456758417957072740005932171264", "-255299431070552473168377439062576483222386626471977390692106240"], ["351770961518506316690550842372946528833383582516295819204126310400", "32217443855650204462417975080765261443700987168869746519165632512", "2001283805470109913784142223192673573836082879912996160239828992", "-23381961522319259694464920560132826446378912714536481477099520"], ["21851315445007643452047030464915805456758417957072740005932171264", "2001283805470109913784142223192673573836082879912996160239828992", "124315786441093312496759524651069959692705738658085041575297024", "-1452441141649919658711025024095434246178914342988768757153792"], ["-255299431070552473168377439062576483222386626471977390692106240", "-23381961522319259694464920560132826446378912714536481477099520", "-1452441141649919658711025024095434246178914342988768757153792", "16969568631228850884264161136369894774867887617536551813120"]], [["467903141143139634377411999567842030850669282133667798502848069632", "-36892097670202032544363190275188356611811182874892657784310988800"], ["-36892097670202032544363190275188356611811182874892657784310988800", "2908779084454499661041796174191362130718061401541969574551879680"]], [["225269555238274571221769218172282956939264", "-8868981316851860502580845275390022778880", "-3082477573557452522415093035878185959424", "219372756628769720815772786615996383232", "-18832071061802574656667825136933535744"], ["-8868981316851860502580845275390022778880", "6256403505149315221728072592628457144320", "245471560440364182136571800133522423808", "-78671623969770237697060750482688966656", "3541129007517958675937443518473043968"], ["-3082477573557452522415093035878185959424", "245471560440364182136571800133522423808", "200096775718371099074071966273406763008", "-6663409222665569790787793685940535296", "828277306700147521019103330351185920"], ["219372756628769720815772786615996383232", "-78671623969770237697060750482688966656", "-6663409222665569790787793685940535296", "21809294957124619259423155930146013184", "-1289776149045812131762821165140148224"], ["-18832071061802574656667825136933535744", "3541129007517958675937443518473043968", "828277306700147521019103330351185920", "-1289776149045812131762821165140148224", "2428979523094415929120969299320635392"]], [["6083773722134933125778156330984022413814475669023414820364689080320", "-135222059232983301011343366146135681143636932942715418834559303680", "31732703209199834339863893441392604716964388432561261885123461120"], ["-135222059232983301011343366146135681143636932942715418834559303680", "3005536717560860318447094055852519136600106252088848565531574272", "-705312470344689994259784199363086983948805274159945248860536832"], ["31732703209199834339863893441392604716964388432561261885123461120", "-705312470344689994259784199363086983948805274159945248860536832", "165516421049564442892825919864327464177734472195110359128866816"]], [["1236138769820583089667144505039872065536"]], [["53428135620679226443210541930641023303680", "-2306117577838796296579211451439251456", "22626341198895274803573109394071617536", "-103874855450014259053831570126274560"], ["-2306117577838796296579211451439251456", "559643624691113514010246417452988628992", "-2728834804086146585345815976135884800", "-634105490510846396578251170868363264"], ["22626341198895274803573109394071617536", "-2728834804086146585345815976135884800", "27959454301399472352506786457772359680", "-748568130204218456065944576306708480"], ["-103874855450014259053831570126274560", "-634105490510846396578251170868363264", "-748568130204218456065944576306708480", "3649447817645119514531347414940385280"]], [["1594227851103429728704796960497894162432", "-3751809486991633603289198239764447232"], ["-3751809486991633603289198239764447232", "86277666913670436068444712360367620096"]], [["1556549698746934531971587293473113374720", "-504445235359345951872068770525609984", "190643875244223762035191440111304704"], ["-504445235359345951872068770525609984", "41817297129137593228872974350461960192", "-30455023420154254304255617508835328"], ["190643875244223762035191440111304704", "-30455023420154254304255617508835328", "4414850501324933728436322297305890816"]], [["84408827848503274876468240093447979008"]], [["84172730120935366862346776929942634496", "-80141853870819855354559846548504576"], ["-80141853870819855354559846548504576", "4390240255200850427499398120081457152"]], [["4421374424867271408048598012540223488"]], [["38143641953388369104316135337803907072", "0", "-29788084200801317929774087495745536", "-11839189879915367683145469958029312", "-7789966305151302369905590440820736", "-7336530899245313187016669701079040", "-7317677534433748681325912472420352", "-7323217384460640509253561847119872", "-7322666323926062962154665163096064"], ["0", "159560111393856354671151288337283011246994717784731109528155717632", "0", "0", "0", "0", "0", "0", "0"], ["-29788084200801317929774087495745536", "0", "120052748821215731610355748117579563008", "-422770520185011544030129069444038656", "-98456815969896857288678523529068544", "5240131519308460592710869529395200", "-129112983161405319696415555846144", "9411311304761679292885366734848", "-2317670827756615614448741122048"], ["-11839189879915367683145469958029312", "0", "-422770520185011544030129069444038656", "1917006442326820861810149673068920832", "-49711763421394140535427411442925568", "-2334478282548248245649818026770432", "276227170494886708206483709886464", "-5729517435811126451230432296960", "-1627935291619790444066160771072"], ["-7789966305151302369905590440820736", "0", "-98456815969896857288678523529068544", "-49711763421394140535427411442925568", "49958194134688853245170809403604992", "-3176416597452892446042576652337152", "43738278247725989590507211194368", "13034469801368104173563252047872", "-1973288983820592686266119618560"], ["-7336530899245313187016669701079040", "0", "5240131519308460592710869529395200", "-2334478282548248245649818026770432", "-3176416597452892446042576652337152", "1972792040771488803871194032898048", "-192604159045652443846108703096832", "12676290253830634158699847876608", "-640433315373460426622435852288"], ["-7317677534433748681325912472420352", "0", "-129112983161405319696415555846144", "276227170494886708206483709886464", "43738278247725989590507211194368", "-192604159045652443846108703096832", "117145158066299747586474625728512", "-13341492827232268333898990092288", "1084626101614569739513405374464"], ["-7323217384460640509253561847119872", "0", "9411311304761679292885366734848", "-5729517435811126451230432296960", "13034469801368104173563252047872", "12676290253830634158699847876608", "-13341492827232268333898990092288", "11046912581559604143239158824960", "-1345300751122827044342344974336"], ["-7322666323926062962154665163096064", "0", "-2317670827756615614448741122048", "-1627935291619790444066160771072", "-1973288983820592686266119618560", "-640433315373460426622435852288", "1084626101614569739513405374464", "-1345300751122827044342344974336", "2452857231588182464992047529984"]], [["843813542374123921845295080976802643968", "-557127546461271566134954657423818752", "-271285115674316388899370936995676160", "11090455483096684561700262521077760", "-316458084277475692887452881518592", "15788793646517866113430804496384"], ["-557127546461271566134954657423818752", "8424496643338903849178102846128652288", "-145928899870415821361298208387497984", "-5428673353622791871734071531929600", "499709411375380333643159843110912", "-7096912888083033027783908392960"], ["-271285115674316388899370936995676160", "-145928899870415821361298208387497984", "181248543308174804658562604862537728", "-9122940899308410297298157234552832", "118645600426483036890158482849792", "24656357233445229841036150308864"], ["11090455483096684561700262521077760", "-5428673353622791871734071531929600", "-9122940899308410297298157234552832", "6800338030032581168514459601207296", "-569334038931095039041834353426432", "34051162061044100026260355284992"], ["-316458084277475692887452881518592", "499709411375380333643159843110912", "118645600426483036890158482849792", "-569334038931095039041834353426432", "452283374095227708554079000068096", "-44443594696674743159926355394560"], ["15788793646517866113430804496384", "-7096912888083033027783908392960", "24656357233445229841036150308864", "34051162061044100026260355284992", "-44443594696674743159926355394560", "69735260595791558489958451773440"]], [["43772854207874495267950029956200792064", "-378696412346002137194852687739355136", "-9714691231940415566590106553810944", "651335659738351501079506038292480"], ["-378696412346002137194852687739355136", "621859454670214770080864703071911936", "-21664233106166032258774463498158080", "231613352746124816162445538099200"], ["-9714691231940415566590106553810944", "-21664233106166032258774463498158080", "22312655438133605630062904913952768", "-1481509798705919234870143159894016"], ["651335659738351501079506038292480", "231613352746124816162445538099200", "-1481509798705919234870143159894016", "2090956683058361608832535408672768"]], [["1900541999762136200644035942962692096", "-33835671751440829374260616152219648"], ["-33835671751440829374260616152219648", "66152994004821480921909395088998400"]], [["843671329882343042730187447018092232704", "-364864871497036040871009728126255104", "-57749051129915961482415014452133888", "-17844927949219463799515823873196032", "1568023191448834127520152193859584", "-73040043592809492154008844894208", "2602510222472114497332021559296"], ["-364864871497036040871009728126255104", "7297359803549600211305345354899128320", "-35085940042072098466755664387506176", "-8854760921431113228363165585113088", "328979239382928593305925352161280", "9876394663416120327513906872320", "-1479158028104247533971613679616"], ["-57749051129915961482415014452133888", "-35085940042072098466755664387506176", "140757703344426422072852390267060224", "-4035828494814957233708358617268224", "-202383545371740771011729123442688", "25291085638925528532735169134592", "-772003377341683592598340501504"], ["-17844927949219463799515823873196032", "-8854760921431113228363165585113088", "-4035828494814957233708358617268224", "4669327897636770830839702532128768", "-305634407654602208174186589847552", "4431451531687681061273978535936", "1285393302030698987034140213248"], ["1568023191448834127520152193859584", "328979239382928593305925352161280", "-202383545371740771011729123442688", "-305634407654602208174186589847552", "244236022602897283332456656666624", "-24860076820663593426007198007296", "1721370001649717439997570711552"], ["-73040043592809492154008844894208", "9876394663416120327513906872320", "25291085638925528532735169134592", "4431451531687681061273978535936", "-24860076820663593426007198007296", "20749390053358128788312822906880", "-2429170781148948680385818001408"], ["2602510222472114497332021559296", "-1479158028104247533971613679616", "-772003377341683592598340501504", "1285393302030698987034140213248", "1721370001649717439997570711552", "-2429170781148948680385818001408", "3798087787261886742037258043392"]], [["44124778132045697107584030350751301632", "-53311487318222192718011854839873536", "-21354953261634376714248635358904320", "634335212935569955187950920663040", "8127721924296195716692043628544"], ["-53311487318222192718011854839873536", "552270608352434485690091072454131712", "-10947982039919309602882087802634240", "-388981312233515658521103483011072", "40010978177245795709374150213632"], ["-21354953261634376714248635358904320", "-10947982039919309602882087802634240", "16045476095757618727357690425638912", "-819752823644930282735365015994368", "10419839838119344366103667146752"], ["634335212935569955187950920663040", "-388981312233515658521103483011072", "-819752823644930282735365015994368", "903055271707574721066107060355072", "-78424850245000604434946414608384"], ["8127721924296195716692043628544", "40010978177245795709374150213632", "10419839838119344366103667146752", "-78424850245000604434946414608384", "114166025052467694764976909582336"]], [["2295037706153079702046922539173675008", "-23379848956215981151283493214355456", "-522741068501868757928063895863296"], ["-23379848956215981151283493214355456", "49135711156757131422980533341126656", "-1718034470679336221351468666454016"], ["-522741068501868757928063895863296", "-1718034470679336221351468666454016", "3570413412695790519866724846665728"]], [["99278378581759553049009390369112064"]], [["44421401719809331667900661592915705856", "-16429256239523861835859294934794240", "-1934569790098186400802066686541824", "-987190579188836560081558655991808", "83546782832231465487134154031104", "-3948725889402549612319942377472"], ["-16429256239523861835859294934794240", "462938222125523357175612925387210752", "-1666558379245894480041536133267456", "-590936385847249312146573970374656", "21023154872219869609993613344768", "668880899894798732498923683840"], ["-1934569790098186400802066686541824", "-1666558379245894480041536133267456", "11370448409804879896871060730019840", "-322541005893101006893828190240768", "-17081046246075105916725814624256", "2069152039104582710962474188800"], ["-987190579188836560081558655991808", "-590936385847249312146573970374656", "-322541005893101006893828190240768", "505780524897787524933594468319232", "-33461616794689686968382043193344", "438539766314992218043148402688"], ["83546782832231465487134154031104", "21023154872219869609993613344768", "-17081046246075105916725814624256", "-33461616794689686968382043193344", "38956576390963372307685461458944", "-4150646619793750664144664657920"], ["-3948725889402549612319942377472", "668880899894798732498923683840", "2069152039104582710962474188800", "438539766314992218043148402688", "-4150646619793750664144664657920", "6227215156415181420649299050496"]], [["2324386686716189420483284132039753728", "-1746942114056576394380418951938048", "-1123326886412527695809607286915072", "31247716771581135473678345043968"], ["-1746942114056576394380418951938048", "39488998479647019323272310988734464", "-759969704119123770708359586512896", "-29576212185378851872336326426624"], ["-1123326886412527695809607286915072", "-759969704119123770708359586512896", "1732979975088622620881770950688768", "-88825601138525275702794414718976"], ["31247716771581135473678345043968", "-29576212185378851872336326426624", "-88825601138525275702794414718976", "192590303072383583005327728050176"]], [["121823567862774321795045469097820160", "-1186533335320502202982345964781568"], ["-1186533335320502202982345964781568", "5287661230688050149904742023692288"]], [["2338779347602250492977291010743730176", "-763228410360654786263831956946944", "-50115756306295776448284440133632", "-56520068640998125637761425735680", "4617858774772874269087468879872"], ["-763228410360654786263831956946944", "30554590491420350001967588603592704", "-72186178530837042308770638594048", "-40982948510476325424170623041536", "1400562861038080009361803968512"], ["-50115756306295776448284440133632", "-72186178530837042308770638594048", "1022858012794497426470954912972800", "-28225495947352148050761461268480", "-1630241042542857722060079104000"], ["-56520068640998125637761425735680", "-40982948510476325424170623041536", "-28225495947352148050761461268480", "68723720807076863914153770745856", "-4589220243557963673878201892864"], ["4617858774772874269087468879872", "1400562861038080009361803968512", "-1630241042542857722060079104000", "-4589220243557963673878201892864", "10377883181810755217357658914816"]], [["122418961979126906925753794830532608", "-31331583129118078787929296076800", "-60804855129841017534210744778752"], ["-31331583129118078787929296076800", "3176314745046466396007818168631296", "-59251966094929486764810203824128"], ["-60804855129841017534210744778752", "-59251966094929486764810203824128", "281415803341160784612500378222592"]], [["6474248087941373213224101612617728"]], [["123132460406246008242197507786932224", "-37538504927192572910504547188736", "326008456808110368456018231296", "-3217311676994114078601388228608"], ["-37538504927192572910504547188736", "2148585156347659834563230267604992", "-2183509359341051499335261356032", "-3030805647314761531038378229760"], ["326008456808110368456018231296", "-2183509359341051499335261356032", "110525146332818406663452157280256", "-2959006624977863596565290024960"], ["-3217311676994114078601388228608", "-3030805647314761531038378229760", "-2959006624977863596565290024960", "14967103591094267649442472525824"]], [["6444778131891356920074937611321344", "1550709341658765592998545719296"], ["1550709341658765592998545719296", "340667847518058882385459367903232"]], [["6482643567345747582549344022167552", "-1992875962466204950376900198400", "186498577785042579262862786560"], ["-1992875962466204950376900198400", "169745121891738832146911851446272", "71797757332976335766876585984"], ["186498577785042579262862786560", "71797757332976335766876585984", "17926109922547539545141377236992"]], [["339117227587399707181183313903616"]], [["341296617387904457127786746740736", "-114703207018027523742936072192"], ["-114703207018027523742936072192", "17854313071908927920346381680640"]], [["17969017087007332180019149537280"]], [["13582269544378280226080904307699862659044481068113784738292957184", "43746967596233271311553689992260486949200138676401722123836456960", "-7149966300494936477050041234761830744655187536032824791022960640", "1023193629846146891886993303028768846255205542329228889579061248", "-133583873551806485562501129528666138226132719383203091230752768", "9885126538060920097648616029377599063452771613806738823708672", "-2212005858580633484333235260943418784683428467496201763160064", "1493035053554488379682951961849421095505213145127842733883392", "1000861448308110160436170325123162322891510458301858132787200"], ["43746967596233271311553689992260486949200138676401722123836456960", "199157848230978345300494722146043095389313688781685803137372258304", "-32663048726186086545139180506748157338176647240276908924699934720", "4664961657124844185577986600525976340768102868971921174389850112", "-608282499726713472948001463607232274067462241732596858913554432", "45357750146502746886595000492169993882009757329256987565752320", "-10534672250579707760242362204287713504546059307071498868490240", "8824954434062431045325769212700437289379638519079140786700288", "8841730230599300604525586731128249441250923548023679635947520"], ["-7149966300494936477050041234761830744655187536032824791022960640", "-32663048726186086545139180506748157338176647240276908924699934720", "5357085209334599250979786707269895248160967295356707277654458368", "-765090348554413103447962382717250434833212762434272203657707520", "99762073306156658453431289392550480634670847906716538602782720", "-7439423236398386881454661221453433933314920084418466754330624", "1728384439650907365343957901661663868139428973073736023408640", "-1450123751525945057146867927251872094246042036769423290793984", "-1455969380422895908931201188570004925655066479267074227044352"], ["1023193629846146891886993303028768846255205542329228889579061248", "4664961657124844185577986600525976340768102868971921174389850112", "-765090348554413103447962382717250434833212762434272203657707520", "109270018110383297575514939805397323422825191449512601337200640", "-14248079778503918050625986450385192622091221852723532491915264", "1062464199416221567666012052564755129499388912163410593972224", "-246797053069464921613152927675603524930777389519781415092224", "206880176350808166410285596831349430978866764300961412284416", "207461688463037796006364740287895299501239887639354128990208"], ["-133583873551806485562501129528666138226132719383203091230752768", "-608282499726713472948001463607232274067462241732596858913554432", "99762073306156658453431289392550480634670847906716538602782720", "-14248079778503918050625986450385192622091221852723532491915264", "1857861248958445021856452187858795880844364100722470420480000", "-138535581646596864786315716387483569985676328174985406316544", "32176572722198739764215081557159118676592358433547129716736", "-26957334723737025732174309469212093915144052182659801022464", "-27012481955380449301663728825288856112558597174967893229568"], ["9885126538060920097648616029377599063452771613806738823708672", "45357750146502746886595000492169993882009757329256987565752320", "-7439423236398386881454661221453433933314920084418466754330624", "1062464199416221567666012052564755129499388912163410593972224", "-138535581646596864786315716387483569985676328174985406316544", "10331662322546708490320101860088143364141273414622649516032", "-2401254927078497768711664888811947181191194339935048957952", "2018625619882216689754142221475142147135953764132520460288", "2032199951365769108679014118565169471164201787439215280128"], ["-2212005858580633484333235260943418784683428467496201763160064", "-10534672250579707760242362204287713504546059307071498868490240", "1728384439650907365343957901661663868139428973073736023408640", "-246797053069464921613152927675603524930777389519781415092224", "32176572722198739764215081557159118676592358433547129716736", "-2401254927078497768711664888811947181191194339935048957952", "559863751277670423270845127887152420795171549921931165696", "-478246610585432907958266867336504903072759268460772458496", "-491869606917898899852548703662676045574749506271935725568"], ["1493035053554488379682951961849421095505213145127842733883392", "8824954434062431045325769212700437289379638519079140786700288", "-1450123751525945057146867927251872094246042036769423290793984", "206880176350808166410285596831349430978866764300961412284416", "-26957334723737025732174309469212093915144052182659801022464", "2018625619882216689754142221475142147135953764132520460288", "-478246610585432907958266867336504903072759268460772458496", "440992047270863962448857324516658333766437250005009956864", "497333537821942653037130656185176988386399044569955041280"], ["1000861448308110160436170325123162322891510458301858132787200", "8841730230599300604525586731128249441250923548023679635947520", "-1455969380422895908931201188570004925655066479267074227044352", "207461688463037796006364740287895299501239887639354128990208", "-27012481955380449301663728825288856112558597174967893229568", "2032199951365769108679014118565169471164201787439215280128", "-491869606917898899852548703662676045574749506271935725568", "497333537821942653037130656185176988386399044569955041280", "615565902094435231322690889129237577950395508191687344128"]], [["58554952393107456955040134534732447744", "-2037906350533493148844238526857871360", "66635872953884608355988168253636608", "-4053022884146813366292580560535552", "1295465526800296561880209312186368", "-786138004362756905766566982844416"], ["-2037906350533493148844238526857871360", "184159716154172361537747763505135616", "-11231792374007561940733904023453696", "358934698775917608312227730817024", "74828455914798197677318679298048", "-43809600285665397845389373079552"], ["66635872953884608355988168253636608", "-11231792374007561940733904023453696", "1368813411263812723207265337737216", "-122999105583458828249128331378688", "2088925742186962977100474089472", "11818667522261691718767441084416"], ["-4053022884146813366292580560535552", "358934698775917608312227730817024", "-122999105583458828249128331378688", "60007373952527143501152055721984", "-19556248249487324179907118891008", "10328801332179328225183495356416"], ["1295465526800296561880209312186368", "74828455914798197677318679298048", "2088925742186962977100474089472", "-19556248249487324179907118891008", "22597254116318937728648998813696", "-17867756520049772584065862467584"], ["-786138004362756905766566982844416", "-43809600285665397845389373079552", "11818667522261691718767441084416", "10328801332179328225183495356416", "-17867756520049772584065862467584", "70504627315365395542066048532480"]], [["656224993229277257047106523309801472", "-25467785913139378044723458423652352", "339315128692050803689221779357696", "217088908123421811898235314241536"], ["-25467785913139378044723458423652352", "3279200415043711661644963442065408", "-292419896367546516704041730310144", "19184367669137914651774300454912"], ["339315128692050803689221779357696", "-292419896367546516704041730310144", "175749290625063366989701326045184", "-52177563348939280337823581863936"], ["217088908123421811898235314241536", "19184367669137914651774300454912", "-52177563348939280337823581863936", "98754248102331208638499311845376"]], [["7591817429832984115845344413089792", "-478394664955510962542684921659392"], ["-478394664955510962542684921659392", "452450919811672423268934907592704"]], [["2492162111100910321569672764469242755843120198587541253783552", "852614894668641795483764242035610990625952945221579791400960", "33640441548763715658510748709336728714658050061654523117568", "1001887635873475891527907234158617264735413484370400378880", "-12368819434368747975301840237428114942171039725643636932608", "27438444480723885729103431913559098981629665843544907055104", "66284270563193264303967146216015123007113702843300641243136"], ["852614894668641795483764242035610990625952945221579791400960", "291695373817270938212914367948391941191181564020806475841536", "11509019176539594566208801196895135478910360650857559621632", "342764348003318846624814227536109825287325753095273578496", "-4231602604114362633832270830305543962720755707579841118208", "9387200915461035268923531304631163568705430100579312467968", "22677078715180108812089083849955998274603063748348749021184"], ["33640441548763715658510748709336728714658050061654523117568", "11509019176539594566208801196895135478910360650857559621632", "454095382701998389041324688437503497638957648223427100672", "13523976752115072214562975644220042884473213585597661184", "-166960465916595630048639520496630268473301490859822284800", "370377746949630646537673953017950017227575700773605998592", "894737994591578189927969022784904248685380657002485645312"], ["1001887635873475891527907234158617264735413484370400378880", "342764348003318846624814227536109825287325753095273578496", "13523976752115072214562975644220042884473213585597661184", "402774294033675136238935136828850565064048436282654720", "-4972456328762409325604541411033207487017807012060725248", "11030678201224353431183525614522762598362076619422564352", "26647299882437921529657906190554764610035584266363994112"], ["-12368819434368747975301840237428114942171039725643636932608", "-4231602604114362633832270830305543962720755707579841118208", "-166960465916595630048639520496630268473301490859822284800", "-4972456328762409325604541411033207487017807012060725248", "61387537158421793568249492144523532707577909902846197760", "-136179409770459991962686929519711826125698061121406107648", "-328974656296660239543420048716169630875919019118272970752"], ["27438444480723885729103431913559098981629665843544907055104", "9387200915461035268923531304631163568705430100579312467968", "370377746949630646537673953017950017227575700773605998592", "11030678201224353431183525614522762598362076619422564352", "-136179409770459991962686929519711826125698061121406107648", "302094407168877234970755335429335121234622095520939638784", "729782894014881492245057386293548327217390927884926844928"], ["66284270563193264303967146216015123007113702843300641243136", "22677078715180108812089083849955998274603063748348749021184", "894737994591578189927969022784904248685380657002485645312", "26647299882437921529657906190554764610035584266363994112", "-328974656296660239543420048716169630875919019118272970752", "729782894014881492245057386293548327217390927884926844928", "1762968991673554632550625434884210751874409720933783699456"]], [["7269780617589729156066243219589955584", "-224999120365709514013657091023044608", "7835690031461528695606994670714880", "-2911544119206018727951002656309248", "3829702011780310925583901897261056"], ["-224999120365709514013657091023044608", "29727050613657417684185706435444736", "-1804644099905453138762494442995712", "-210925578225898164429927558938624", "396465542740191283317652164968448"], ["7835690031461528695606994670714880", "-1804644099905453138762494442995712", "442576201248347334898857407414272", "-74325589657492953870478591655936", "1573794535762944196232794341376"], ["-2911544119206018727951002656309248", "-210925578225898164429927558938624", "-74325589657492953870478591655936", "115059006179060064018738591039488", "-141067566001215381453571681681408"], ["3829702011780310925583901897261056", "396465542740191283317652164968448", "1573794535762944196232794341376", "-141067566001215381453571681681408", "447560278212159401985027050831872"]], [["99244445957970633392894762391961600", "-3281226710117077576980238560133120", "-452542758279411087803449811664896"], ["-3281226710117077576980238560133120", "1280380922621181932892182810722304", "-230370639036567096346507116281856"], ["-452542758279411087803449811664896", "-230370639036567096346507116281856", "356429475876526752660843984322560"]], [["2555641491463849164988466184847360"]], [["9973744279263163301062059427604790232472367356767633408", "100689832577295980884113537806934477598063053560547901440", "-13468462118830245789731593649814338954652726486311632896", "-3396166214530880112720320731570618704369140504664735744", "-4425859814782258121678765442534293556895873780724793344", "170041103231973021595207797002303673848676203965966188544"], ["100689832577295980884113537806934477598063053560547901440", "1016513167028270673716426960384393566818777752730150633472", "-135970720508472747413044176660808813024994305570712322048", "-34285961016342253645878306844963095840349844014708555776", "-44681222145183226564270136671146795986918411252315193344", "1716648205156404461555351092239704342752453637059433725952"], ["-13468462118830245789731593649814338954652726486311632896", "-135970720508472747413044176660808813024994305570712322048", "18187700302635659661749892554957661893563621752208097280", "4586154881147556352382599193232310415523358581947629568", "5976644637118338339582427353209134906029681307656650752", "-229622105139146992332078730516090852608026367065350733824"], ["-3396166214530880112720320731570618704369140504664735744", "-34285961016342253645878306844963095840349844014708555776", "4586154881147556352382599193232310415523358581947629568", "1156430788054364341639824891827594418952409769043820544", "1507052432100640878132390367789462544161701383609778176", "-57900807731622317308593750357044223187136202480044474368"], ["-4425859814782258121678765442534293556895873780724793344", "-44681222145183226564270136671146795986918411252315193344", "5976644637118338339582427353209134906029681307656650752", "1507052432100640878132390367789462544161701383609778176", "1963980081265085014491057319425221294772511101299982336", "-75455923531180573458139828025699483389089265712734666752"], ["170041103231973021595207797002303673848676203965966188544", "1716648205156404461555351092239704342752453637059433725952", "-229622105139146992332078730516090852608026367065350733824", "-57900807731622317308593750357044223187136202480044474368", "-75455923531180573458139828025699483389089265712734666752", "2899009236527428037894118253815635959256808993483332255744"]], [["928618041408408305048941884677816320", "-18472458788461327073583916516376576", "2089442317398610127761455213182976", "-3842180345826538711126034394120192"], ["-18472458788461327073583916516376576", "8332734014070155071377424909336576", "-164663788425370356663533420150784", "-850794657147666571474971444379648"], ["2089442317398610127761455213182976", "-164663788425370356663533420150784", "411355703451039555766786862350336", "-293797429545898424242848772653056"], ["-3842180345826538711126034394120192", "-850794657147666571474971444379648", "-293797429545898424242848772653056", "1037225075470686870008656149086208"]], [["24935197118818768826413701220270080", "115966847106018877752408237146112"], ["115966847106018877752408237146112", "1714411700875697487083239322419200"]], [["2209336613989902980652661822766186496", "-105916479625401635431705695324471296", "4806374370561216632199063059562496", "-373786057491983341753974474670080", "294633856622668669769994012196864"], ["-105916479625401635431705695324471296", "190395000278012192685567569330962432", "-7358277688701036429465422003175424", "-371001085493377270204719033221120", "-2424967370436099430106915902849024"], ["4806374370561216632199063059562496", "-7358277688701036429465422003175424", "1193502961249619245655121907941376", "-130785490983671506815230530289664", "28361137830436426970952982593536"], ["-373786057491983341753974474670080", "-371001085493377270204719033221120", "-130785490983671506815230530289664", "219191974000344766625302706126848", "10288676125881070565516371820544"], ["294633856622668669769994012196864", "-2424967370436099430106915902849024", "28361137830436426970952982593536", "10288676125881070565516371820544", "669379916798444748327635000492032"]], [["494607981757759208548357875406209024", "8231170433849500033371099694628864", "3743720618650233657676335350284288"], ["8231170433849500033371099694628864", "5076561767599139943724356806377472", "384139935829807909548524564381696"], ["3743720618650233657676335350284288", "384139935829807909548524564381696", "2528620506912785941155326766088192"]], [["14324864090008274736925030951682048"]], [["389612889272907657184161130960636978489096750449819871740952576", "-11659124690519216012460994988345649231871886278580811027447808", "-407186232378097990614660340171771015470226785237959782170624", "-77753933852175614924747376893327937142760438578513937694720"], ["-11659124690519216012460994988345649231871886278580811027447808", "6480575978054706125821653035159023354454020971290777431834624", "-24761261191939157446928568053149885272733232471656057798656", "15238921705140669960907218970454193253043368563244959531008"], ["-407186232378097990614660340171771015470226785237959782170624", "-24761261191939157446928568053149885272733232471656057798656", "648170985075886664079889667212123057944052775308073369600", "3459210188229726058988181665737450998193045266677891072"], ["-77753933852175614924747376893327937142760438578513937694720", "15238921705140669960907218970454193253043368563244959531008", "3459210188229726058988181665737450998193045266677891072", "42707640721242524696221949416807274429593415872008945664"]], [["13779738899676234804617339388996648638086318704336985955237888", "1722585876900908031566290068124707488500935344396669330391040"], ["1722585876900908031566290068124707488500935344396669330391040", "215338049937084747238929448855318285703255908044381188259840"]], [["243947973465147807976943123605332058219438525496877364218429440", "590096534521869406991775400758695626575004063548659560611840", "-701571827137513617952640393488579304399209064135726374846464"], ["590096534521869406991775400758695626575004063548659560611840", "1427410587218787454640734507416306546025107453981348593664", "-1697063099280753687972011699555400126512954652810626990080"], ["-701571827137513617952640393488579304399209064135726374846464", "-1697063099280753687972011699555400126512954652810626990080", "2017655738810181239866598387905768569057470442430967840768"]], [["721226954858148878676929530155893560739436364497961722314752"]], [["59810376800526273861484208204021760", "-2701938972172467339968331552653312"], ["-2701938972172467339968331552653312", "2723692448122226450920672889667584"]], [["2707428603291486865185304393809920"]]], "claim": {"K_lower_bound": 5215, "sdp_bound_num": "13582269544378280226080906240607284039362065521305452305092444160", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 250-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.0317708847985123, "theta": 1.0, "seconds_model": 0.004727602005004883, "seconds_solve": 24.108614921569824, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q20_n8_R2.json <==
{"problem": {"q": 20, "n": 8, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["3445030394884239895110758407893571579319044463944269824", "304722747426275544180119659937445168360862116741120", "550861753892020697226207719102972118541707784218476544", "303963869286280342896577580912523335402363826470912", "1266668302278328969783276785934991375889342648125751296", "303586789259297453001112665989935584316563581304832", "2075191834244634408971772762788825805527741199019933696", "303514150152129365288892620174702558146502246531072", "2943938135385116778349503257380711933023120856895717376", "303483548730061228310472381775629694937781174796288", "3139513565088184230174813902429257180973286732211421184", "303478487459578719519555707255478557900482088534016", "3097672299021943886615413240205986946217014807486267392", "303479280427419364988918782745877781243100504522752", "3100476065362051346905006645287749143246858938820329472", "303479226645511414012994294172811001605220080812032", "304695796215543147486867379864672645123753079996416", "915737619307532952243249975678254329206390035241238528", "92505889101040121779869390673164963541667564818006016", "304797212196820421303447639539032245975584367181824", "1772532400985900223977650647516393414924127347662651392", "275893642835034548164257681825096585266195749731827712", "303848312320794482756975315738841004484691507544064", "2107376516444793187173357215901912154639989333559345152", "1046829615794474846549021147562780223637757911210393600", "303557764777993452348442644455547532432845301612544", "2950503111925550130326647036644590349141254054069927936", "1890557629121128169164492084284671562414135668555907072", "303500981320652774169473163334767224255423549800448", "3139730782237227766668056015208207327997272627525713920", "2838555043787002376329837734338494508567990180134256640", "303481597795048589543273472669372641179544221384704", "3097668215760003714478716171210689767479027105359986688", "3139560482440328049877073778742843718787717156063674368", "303478883743382598157198485807080900027680653574144", "3100476397705360463378640530921837064193617197591953408", "3097671724680341030143942607971727323153784015524200448", "303479253537627257437285837817565042827821091651584", "303796235431608162508666515548338282598759139377152", "3107874581936341169942830542775642390793941307287928832", "76334184584346551057699366790484845506200027868954624", "304725671498041375924082025603249902219396332388352", "2215887099500396647173801473260025607381630242240069632", "250472846560498047188982523015433852570148685620445184", "303837891347919867876712191640401024053847795957760", "2957269222711702238691110544237589307459321379787112448", "991168035721639482191628937651225975452601782062022656", "303545198813830419691153601754486865822354723831808", "3140047353927936860296071640953196512014631247074557952", "1844069103373770309882510286072625954782956860234268672", "303499096822031897385678808473921935064801570979840", "3097679900713832026463742545510238889576092890887618560", "2838425658868212925408563731578847154371624927217319936", "303481996004395204583137024768252031571979677990912", "3100472392778969531087848659348251728683728284772466688", "3139559980367377731441528032272545819429337688981897216", "303478856852839412229037294987310551199242002628608", "303514044994481446155520963809716403541995969052672", "2392620689873787596604989186503132241916558800530178048", "73114269620306314025000647676880716449719312837509120", "304734603600713525372104557947459080404741792989184", "2977655097798151228920116671151284256111608344023662592", "245880508205523989991609234490698672527891050736386048", "303827233504497302532593150379274738239369228845056", "3140529915867435757373142995410136263964434088952070144", "977544115815238024178326293741831067496190233662193664", "303543380705898766091608582022067017966321871618048", "3097814072627158595929390166770623366278388689273880576", "1843952855172585837531501391896737566404462425657049088", "303499496747127679217879697930844847810597823184896", "3100504836235348306665208435021518425702293210402914304", "2838442628445236069865870867945446040838608030246371328", "303481968914619238873643909984864168190694672826368", "303469765162582741282564001406811078499170477146112", "3037358448327287273407283091017654222219228175434514432", "72576726979039025781023431595579266901969348694376448", "304726365160249526696191882805006026760417523531776", "3142790668450452946177476177999357758314751808763854848", "244908160464967197021771886370944240136944790678798336", "303825604576624626429180503294084937719675824898048", "3098217736537953294524696654567952362758522299142373376", "977504878053591606840159167529636788838828385373257728", "303543781381254214989176028659664194067201278345216", "3100685974985295894136563806650598365924293095383367680", "1843976541006104113000015634346063205276861036178178048", "303499469206587883892092095588591390698598228295680", "303452266560908567868618725163543350653822445813760", "3148780987340132029371936226124588754311356107194368000", "72460278278239940096311316379319357914137642435346432", "304725283345073317184231362808780539454817212301312", "3101024440304846331955216893671995042983339995055521792", "244909481057115826234513794152399708695528041888088064", "303826000174471709222826614123798095017802165387264", "3101137992769261858262946104143447741553560145916592128", "977516264243867598301090219321674411094824701489315840", "303543753376576969047274874486450454814339429826560", "303449154797492819608728128468592033946561109032960", "3110221354004710472308367194615229453617324897859534848", "72462222283256555265341081422760011151316769484832768", "304725648953875018148406614529804803148216379899904", "3104017339781059872367472750945933451017247492315021312", "244910615069358781666646440421865938225664580044980224", "303825971472440392195508294121846713074816838008832", "303449551442998701445603587022125469288039293386752", "3113170770857568958073187758872120732351551194609483776", "72462288361752093861129906987760449488433050164396032", "304725620668633245173705010769102572185400618516480", "303449524552963078984398364164548690297002699784192", "303897053372060367097208986317224712133022557667328", "303566025173897167317037652098411003628011307139072", "303513472189499988701577420674694354435440681943040", "303483479118939842444455373650777878450394454032384", "303478485430050223984021159416348144567554047737856", "303479280466611142443447543437193722261832877473792", "303479226642327304024305890223105245527523295494144", "682850093398895694813146543526926897627456221017538560", "89424985853276992737066828713492625705959145280110592", "304831815780772810161451657649748841508013212696576", "2097979548451197423628356628366705583135406598144393216", "282719907459611619901668735138205747351033086195269632", "303840232771313752999956427190462235632553145925632", "2224054334712412178775903374401158605724552238834122752", "1074840101030507042087237047014508986782017572975935488", "303555470847887658168712277273987204622913965654016", "2966401143918081610287613282260984153096085088130564096", "1897072280923834129175162385728674413036965278439702528", "303500814004692815771994186482582970944958962335744", "3139541240394923597268317172311505532362760085779251200", "2838400120240154185776870360584267955021711765483290624", "303481599566018656526875237248927136621512427044864", "3097666808464467463880437650374915728341864981773418496", "3139559036823429583893563876791901147506655831055663104", "303478883756890026249372351275644782820065170948096", "3100476540142329797068640354383942594164779099199897600", "3097671866859732265063670377761377590531039242397679616", "303479253536262599337391288664349538175051534172160", "2210017488376397219638398231119915163586237244733652992", "75580006309470920704878885661269336271181087422545920", "304737810511945450197633637936186622037398579576832", "2290197635869621496474974154748658363593002294622289920", "251394880453530991558056034585392970849929313529102336", "303836539550107018661266750635909196196397128351744", "2982798551097500011501781069375625090940190580489060352", "994019492491117437546280695903456706415279155500285952", "303544932145797530755915258789307399143246094401536", "3139540848211757529721772429643881596989594257726636032", "1843894402429329300365317951130669490448791552223346688", "303499101554599519722149755217473590070175036604416", "3097679020846182406118206174895924739839817483326324736", "2838424920115084513917235819703491615848289253051072512", "303481996012840410864634153482789924427355320745984", "3100472408566853145345816404349634632423167566133854208", "3139559996555845661286044127255343139845439974203719680", "303478856852688151900112045888273175543853768245248", "2299022588335069098863913355945110996341073565555097600", "73023421849823180269799669293363988474117728956841984", "304736183741360369796804291872163404487712563003392", "2990397912557806426417897832945234173093566123767496704", "245967057402886569659630633334462920459912371412926464", "303827101400728870520478622852919833577306479132672", "3139679999539979887916080634836777063427099196290760704", "977461754363958629826090761252442781681225936681304064", "303543388647889867284189811740309130912931503931392", "3097809565503508453460797597700471290194613632277413888", "1843951258232368856177223846157117734400257404587474944", "303499496790389556263793913249427888542888581136384", "3100504668776425631026129620291872664416373411403530240", "2838442488098049897006544039624079852511268454843547648", "303481968916223626394464721123227458328188640296960", "3029820182183603700688872885684184483700040709454168064", "72572412508536783710719663870208994728347045592039424", "304726441224175248036095841695008061397151804030976", "3142655747261984744699381194069499681949160848610033664", "244907341108374369512491092198990975998734291357925376", "303825605837629126148054414132419752795625104605184", "3098185037870539102109175401583299468310355445603631104", "977501623082120820653376748802273886632914077341450240", "303543781695126844966485454811778307341092833460224", "3100684982205988036425485077300978416338364480524124160", "1843976189892233298747739428261703594253793850136985600", "303499469216099474691357051107101800178544497655808", "3150329926902237050419023756764993538202123060687929344", "72461098140486252644398299531877466708652828617867264", "304725268845576281057894258444721686113976418566144", "3101002987369652930541266071070151321549029577553084416", "244909347246581170803784656048411595203577063992721408", "303826000380406261523255335204133808091813650628608", "3101142720989763906650797771778263430418037129212854272", "977516734033111540603469918694384246673822505062367232", "303543753331277044759623451390294425968764549857280", "3110070143545837861369322841382878953674913812733493248", "72462140202159127406222537206316119785295207737589760", "304725650405446314316500541240555680923247645294592", "3104018549231847794473372782457493707108339875256991744", "244910622598665456366950340417908163521229250638118912", "303825971460852897584605974281512119383636882489344", "3113247408460065458253581185896908868591689737441378304", "72462329881018283162484649789177385764424824754536448", "304725619934384403616875245062745478334020606492672", "303543688974778708028822838800399087309269617344512", "303511331591009023931986195648102749134774956195840", "303483407698557614944852790728278138285148673671168", "303478482472723696765137210506043075968356644290560", "303479280354457429860602909377863062163890435522560", "303479226680697690843664990715868354307058747572224", "284664631825614328233396192494748983224559659602935808", "303838001997562232487394442189129248442411162533888", "1090054669964337487573072011849912323992043736870682624", "303554274267368311633749819325197137910925078036480", "1903765247417235964548698933698392521824512389859508224", "303500643301810616562682608078114191074937526026240", "2838399799684234000868392300671520227283723424274317312", "303481599569683212400879526877469645061641866313728", "3139571581755006060173076697084656856786272191038619648", "303478883639674211846586195665570360857052462448640", "3097667742755668124899367168268361903861905898310991872", "303479253575846390336961123965218629919299715727360", "2758162891973837365944795731317787390915894508833996800", "256165757698996483152295879940803157105115981001261056", "303829700575931537104134302003169981092075919114240", "3012459858663095734968075961563290455455569992428290048", "997291861537715359251747816754114747216631669203140608", "303544627993824593368653886559390726219256291131392", "3139882647229196399536607378887561178488235817300918272", "1844012296269399975624661749479677046646146664996274176", "303499098360811626585101505075504459523412251901952", "3097668170369752402189411367369689417139762649972604928", "2838415809851795150812850970428490437865790805037285376", "303481996116986595379865598161298475042767818981376", "3100467390445653776193915090955183756258338321238851584", "3139554851110502798545298816096879945544723707000258560", "303478856900765774777587863716949632730286472036352", "3023823294484183933883463952512355669677559091308789760", "246190898552713652529576228092462988707370735824273408", "303826760173623510352095847018612145022647668834304", "3139252631851880510076649588372050856548627421732012032", "977420328538516094894951951381495569669595079188152320", "303543392643026088645074378394350176332641736851456", "3097762387121055483095212470872350942193520395914575872", "1843934542124501957834990902570539009147165894632275968", "303499497243241440680495216809351949043609796345856", "3100501238431674778527039898710392180299729177516441600", "2838439613128637593197030646082515374830494075227996160", "303481968949089051653099325442939486489469339566080", "3149915611058966588712657268128611072988564191298191360", "244951337226757619326881386794786338622704399104868352", "303825538138763389510045386141075534641735080607744", "3098330997693385361694351792221053527828815472068919296", "977516152211557001910532912334590373181357066270277632", "303543780294118112424009502573798108248298642997248", "3100687277034741669304267489329119993421231620830003200", "1843977001498662985224898150209710626612705278495293440", "303499469194113256095392042378561939953687413653504", "3100768796668581991398064807590677170604627185218093056", "244907886394619423276303249280618043141176227652435968", "303826002628673610260871346492282412794734824128512", "3101129217472237262455337195053560652861756529275043840", "977515392340273985818336202336765848079974287684927488", "303543753460651309870919288891503717746359211655168", "3104049208235298036054249879786864759254834489388433408", "244910813461211157692407949540403102638416181485109248", "303825971167118424474823440710091025939639662804992", "303508260851028127104283887323894379734930309513216", "303483194475728153019321691398758270319645371138048", "303478477965908665940481660639837256344844034375680", "303479279066718526927652391106368899301657127419904", "303479226369866372043169218836548435889503499976704", "1092049872217911865226197029284789535522064106315055104", "303554119824215637246571266023135945384619541528576", "1906858076802886089138324805271219083559933972905459712", "303500564824643522432672936818730075995897210077184", "2838513536317581175856685691942213629268499062690152448", "303481598269511961753534029954910008752163782656000", "3139705681298627287804205639432519911051223038209032192", "303478882386749643002489556100126814180755361497088", "3097699944626612992310927941923080822716458616955600896", "303479253266770636005225531711282264447476633174016", "998534134912648743978190878921708234857752393555116032", "303544513052307590367259349960108386481161453436928", "1843794982168439585785718827615413250126389950944378880", "303499104248248789711859426143033762043583044517888", "2838494915823120323194984136505226849036232462138605568", "303481995212689799107346892943211204582351914926080", "3139589557921186542812664559884047006468175047522516992", "303478856576477956792326490073331988404906129096704", "3139252631851880510076649588372050856548627421732012032", "977420328538516094894951951381495569669595079188152320", "303543392643026088645074378394350176332641736851456", "3097630563306658414386061719856353054579139005967761408", "1843887833599847496787465674623361424408280595974586368", "303499498508653896013579455096387762478772385742848", "3100532960572615664614479013792332264508736965108039680", "2838466199411119460023555020998721628101065866909581312", "303481968645168538156705460404714054446925047922688", "3098596782766724972603062908926917367991329647230976000", "977542606576905381748209534299218126774264778784243712", "303543777743294768970022607917315434061933651689472", "3100721795405053203319975337413929370961724065932378112", "1843989209466875379474382436358119452442838788630118400", "303499468863404734720626344456290323999173763923968", "3101123545991446447584815675081169364829719669122269184", "977514828826555452416020248225557217610418110102241280", "303543753514988870092630057678722520396171273306112", "303482586485374997076127401537794325273943167991808", "303478456870380152292515854698339554865766400524288", "303479275193154658559886522325736694605064041398272", "303479224634548248936949106878278625075315305611264", "1922811388304657761831910435381748652015404084300349440", "303500164037093096856417647682313138865120741425152", "2840945559970629722905009392626580891373604013015564288", "303481570492943052509577571972364743185466203832320", "3140091379076889212699960283811985374175658614840098816", "303478878783678323224411946095321869665259269128192", "3097879931970314302875016945726069285884580454782205952", "303479251539358170089930296973626496324669710270464", "1847468168584349759829308750408865825670488946804523008", "303499004921078846980925327539863091021966500429824", "2838972322287469458202006657976595832475022510339915776", "303481989756306517796080897350457783202375429783552", "3139780317050709488755162957552287299348760183357571072", "303478854794222024058405040891220780045842641846272", "1844230152368135964573885191202779549802609103635218432", "303499489236149751138169362041580734019809843347456", "2838624460671652242458850016141831362589992626425954304", "303481966836126182087380054021656862630951671300096", "3100864902198037725169717413723781266907154047016370176", "1844039820275039011536653806020086054320996551246217216", "303499467492426782168905344254272453116733717217280", "303478401120018717328880577447173799099619610722304", "303479248287876248265722124058738703409224355938304", "303479220305079883393930619913999566949828364599296", "2847215485184514178258388678355241405766159974063407104", "303481499101911767796920547144318689003614660198400", "3142986111445480773973218982986881297832604025296519168", "303478851770196058736096969619554180821821325049856", "3098336842876305716504311363716655518644034227281068032", "303479247155098040632726744220553203098541952598016", "2841018936473452057540944275247700904381803645808672768", "303481966385887167182094739560567267920114962399232", "3140233472401454795200840848922439572243093829831360512", "303478850561275535353315955103592397383220529725440", "2838961159837609089875334997021751814591540255436832768", "303481962988078690108377651199265019242100283146240", "303479160465841105157326534231227032829313375272960", "303479192756027959164862256024577586068944865722368", "3152300810825534654333679719841993263882313015215783936", "303478765182642739760138191704436813560910788427776", "3101207467031713627751979010599094143299978383979446272", "303479219639760845902832441649862028750876699525120", "3143227603317799364232811844582113699579332320315834368", "303478822623627712908052279875162733822081478164480", "303479105516250646099792423057851360655440980475904", "3110419593221039662124399058352283552713328536420614144", "303479131683274931884088857859960659484907749244928", "305737529003575827985541989348298775700063196807168", "304123030359356304347459994330340795457427547881472", "303599775696092404075735995892589446181357084475392", "303518318205961589385354197109424871102659984097280", "303484711994892569669364356877805761937394368512000", "303478487034698678004383276519642363449316114169856", "303479280431567319603405924888999053254135574953984", "305022282180928318728619602565470890329346332950528", "303880926487965485837716827046474569874853026856960", "303562441436550028016556298792433835530945524924416", "303502214342477371284753497486764903154840493883392", "303481599282512044915362188669624335571378967150592", "303478883747922561469230807287006091440838475251712", "304780833942511371526864194215557958274472875130880", "303844643260120103891316875798076570008439788404736", "303546502344285020582271180316420569777157307367424", "303499100014303715635399577794652534974310143492096", "303481995812009640208539808440975753797178331496448", "304744087089428371238420534350911699687457102495744", "303828725326617331464309444842324625819034670071808", "303543384803242053720292326477063380826299121532928", "303499496114987471224824760878146920026637904904192", "304728406836352720434102328714791574205704014135296", "303825602750161405630667150609684965882472836366336", "303543780238015337809262147976744787877432058183680", "304725250416894712371151168867102412571127148707840", "303825998417647234586552110104454617734532340645888", "304725647051056746991396116562276504020627958530048", "328564342921300927976585407595590315864240791071227904", "304077390610304481949614687869227974219069957079040", "1231917268201341852584884789485850924980871250472599552", "303588841800864965824025954323894171668712890826752", "1908689189640294451660967228291738027647823958245376000", "303518022649215925151340674620866667022340289724416", "2840555431985990662213886307894985231625283743265062912", "303484687373828852852957722061491881907571652558848", "3139551992085737218804613298949246901393570534153781248", "303478487100522684675688805909695099571513373753344", "3097672571651441574817972229281093026261900203139268608", "303479280424802628737523905474335342029494575693824", "1470158942271616295022191333376549895915616398317977600", "267335423782693453443406935737898107413883264029425664", "303859025396259648707682343842127045384533744549888", "1960225535068150661219364619378207222982318119914045440", "1009196788705383356428211466858254280955380322262843392", "303561047260143434807890042985524135234299777515520", "2843070961213819968020439712454811372405689880359731200", "1845864553342991396669636611118802681439934347709775872", "303502161022829793221890279724406407173064303312896", "3139631435468803649280024515652388257682623052875038720", "2838473842131827403440071624545256691915077363544621056", "303481598723261041783955992136652973321134870102016", "3097668796768622532802998821758999260735312325326667776", "3139561079270107545826440048980778177080712850210553856", "303478883737805996164522089800948555821585004494848", "2058981843151919191480360926306188708300745987892183040", "248333733613588316451019437707093188652654927179415552", "303841066216490069317440649119593293884475580612608", "2852497088785473428583061453565570639140716517642993664", "979114608926145743031717314548520664268931186152177664", "303546343214463690574250446915855303681987760357376", "3139860126255847883412350194372553733726781216972079104", "1844004528626810200297768802845289318734608390992953344", "303499098571227378803796681400764549021267887390720", "3097698415511672420603470462839487173814634317694894080", "2838441204226273572187733558340508163407576126548082688", "303481995826686309663665465588722868929061663539200", "2886775445211972488928855512570735431275682108553560064", "245242979199323078671526524227025096624351116630425600", "303828209469078837550234590023927221497722270908416", "3140045739654605412464608135090826284023120397546291200", "977497200306704999784458902225471764049964219590770688", "303543385229726722048154072233670527144629735784448", "3097872449626220137418652953765127194924185002283368448", "1843973538832237193648227612548313013630605194342432768", "303499496186804182202696910655994219664486982221824", "3140357005225688804068521307704055498012103253593948160", "244893371210287867922380622177234716153764464893624320", "303825627338852974902450093843630643733551615311872", "3098319498126030279086411677079301678821043012007624704", "977515007555883338409777999335958152281484478166073344", "303543780404492972579623188214539495525791085625344", "3101325842739572930635213063278347519104890882563768320", "244911360844361583912490021349122219099467464096874496", "303825997281500993924646994982081942733082922582016", "303576718352513709001643467406671750519118849114112", "303516753713810463781322486029304279840725735047168", "303484658685059112008159228042419083707078733201408", "303478486358243637714998609566499959718832800530432", "303479280461034525867718642405510343237663553748992", "1969357481302813286086761713407834027920372513432928256", "1011611818542971573469135093989843966535010474954588160", "303560829276192730617556889023921578720590414479360", "2845517159755452661956573131121590562490671488017891328", "1846895378286640692411410790923067719927011944379187200", "303502133170192091516748413089034917937520612212736", "3139795283827420489540897050311626617523794287163080704", "2838607764270510951768755689691130566610677211110309888", "303481597192431559192638309490191269061655674224640", "3097661910894815365774091437025487402235495028793278464", "3139554005890641805605377991778560955048986111752798208", "303478883803897710745552000058308709768504163696640", "2865031354980948021451930981281455780989667985409966080", "980587138574927400629385267536783157681428048390389760", "303546201897553542092124117082158469669823979716608", "3140283606880857928906986086655665367960127502322499584", "1844150582384492703679912481021975035061530788594974720", "303499094615109924523753054433706244890512720920576", "3097688552033689825974011131315482425565293516800655360", "2838432922674271437780841639721019650358700325549899776", "303481995921357766070896713153818091899269939200000", "3139252631851880510076649588372050856548627421732012032", "977420328538516094894951951381495569669595079188152320", "303543392643026088645074378394350176332641736851456", "3097816977501614871587390893912064717859564235337498624", "1843953884411344740260234913278565510608861819987558400", "303499496719245146905243883897021610737887363465216", "3098352486547425987226717668855184628203888376861949952", "977518291175456549710745993536090116725597953874460672", "303543780087866526529515257568177481375483739242496", "303514499638622497001839132521447066426191980265472", "303484551633318076464888844696760815364916195098624", "303478484221681567564248066919488742089704144371712", "303479280176751715304086841194863056145763073523712", "1855096416552136525021673173105572024061130608023175168", "303501912683065614701748806390338094793569553350656", "2839006889200553367162676745916390918716401628842295296", "303481592630993957901104613235319001858007290085376", "3139581372482913471388407349136767534476089227458117632", "303478883548193443459690827567236129384972555386880", "3142869296181121277675021445395578456975970850205335552", "1845042005279364662519382411229046439988755429041635328", "303499070482965756012180980949927508317007910010880", "3097691030435336556169937776657725676607056874445996032", "2838435003584904771657079335156687762307816637614522368", "303481995897569559389843701033876452399154928287744", "3098039219763691633559195832452333696263857876869578752", "1844032625721745532066759836303684763338315185241718784", "303499494586200581142954054744948540035508775944192", "303484168231288881916801398035091573009371774320640", "303478482487802285896978461775695101902756388012032", "303479278506469679544122349444681983677324232491008", "2838164220283843530253264162693864809814654076623781888", "303481602263021820190982107391581859482081937063936", "3139713295138843992575523454519110139813244029615734784", "303478882315614897907879522713902490881783161159680", "2838727346842559825287231928990430558406489078704898048", "303481992555955380066983459609663690202652652601344", "303478479580622484756397229025404206883658178494464", "303479274216808515722175511327340125845053687988224", "3140263388368127370423611024163891218810586453069791232", "303478877177105251439433091199558939792766381588480", "303479245401505169660834337371761934831578022674432", "304156946152867757159593031173908615477984080429056", "303606444043818965812788790256644998590832689807360", "303519715511056392463570231360915598091019582701568", "303484711815528191316303046387792881490755875504128", "303478487073808742396985181488962770620221180870656", "303888691199667382195539582010387771793030307119104", "303564015811868892541181691510521217851822130069504", "303502213255009961055244323954126323875885885685760", "303481599114547144513969152065171294505175892361216", "303846199665459779737017361851051055902808594186240", "303546497098524519601905065049502163650459675394048", "303499099316917231535430960286185438541115251752960", "303828724487393841895483998452047580651524030726144", "303543383475508306718905348795434937306627363045376", "303825600493673759817759751542129168520016497213440", "303605135688683390567024308103688740182665212198912", "303519637523629514469333736298040560499300012916736", "303484709621256786276855546820170888003972652597248", "303478487081706239609443136776835191701359564947456", "303563711334795985596994350450997255239108120281088", "303502207402845427949623440166202816861741275676672", "303481599191029639312081204204801812653228001591296", "303546506339503205208887473339463498857986710831104", "303499099943159492286828023531715715189550469873664", "303543383195985938366499474761821168601679525838848", "1893020505377564956904611143886975795759599689951870976", "303518422144389868875742067569762797643844013785088", "2840564875283773620417129942885128204775937140160724992", "303484687266036172833941511366111474562201091571712", "3139612196580214197444508937470863887946817825721548800", "303478486537998696815401119507499092469210595459072", "2838164220283843530253264162693864809814654076623781888", "1843794982168439585785718827615413250126389950944378880", "303502217036181895486849049249915820459933671882752", "3139626161083887496395775238953270008831126750101504000", "2838469531069062359042416940087187237135817185943355392", "303481598772542090281483330620968569479645357932544", "3140533723790245823446741710248602481386753895031635968", "1844236837287824500783394273418149505183984714210344960", "303499092279041729936646027309087564431369160359936", "303484714691951053139169766067553381175059707592704", "303478486407523675418360940466168308042128198467584", "3139527135843718223968361867422050621797608258019524608", "2838388591700237749576524867157901869272787133162061824", "303481599697812027854957605662763252479592939651072", "303478477930350648806724400307095668544617993732096", "303608323154617971848370871739408842491453862051840", "303519718883266440477930594498412373040689724784640", "303484711239485790613624252808848086004244586430464", "303564004018660784623142852365870248304636992684032", "303502211774034683031183821128516366184824415715328", "303546497226135887179813341871189465201514215636992", "303519687629422825423218767220151227497753012600832", "303484711596107228408392967053156737571926996680704", "303502210597921545676424033476506612530850564145152", "303484712126688644277563519193579322333020783902720", "303519714765378371475578242677436518200209915772928", "23055240613809305283978037133452376394760942780416", "9827385945751306301749320207747024139478278078464", "74448036488384673602685201520097577138397967810560", "148349233606131690880615460107405932249956816519168", "8459044794813925141918759763127183386693582454784", "283037362505373303175308905542291418090114008481792", "150401439059468908021173524344497617251909117149184", "7794250589484839090464751932178364525860842635264", "1321458967370057583720700502647679484233421844119552", "529027773463112045328156628299469744859011109355520", "7112715144275058258008470240136791525609063841792", "4572331152687487788306923864476490104036783718137856", "1565710590223780948706513784760139963735070281302016", "6962117398620792446164715873552268425260112543744", "21071915260947215366834664577403399973039815383842816", "7092654028551354938038278424668381351357250858385408", "6906024525054335555852825386519733772413120282624", "2059082168734747726626320210342898036998677817843603973440618314172223979520", "71691737479868384814499839986995473660933749220573184", "6891672954110795802572082218845540898708517814272", "791323391146209491774259606392207171656733292399754739712", "73125077119547836808073089532276667658544223220662272", "6891647042970286524667214100790822807098837958656", "720775793424999340762776490054063217090234064565249769472", "70249423447383687384442906821037526304372031454445568", "6891700223769160778798638021554603340734534778880", "80378190800194320421444464553251175996882941902848", "129335111875524153507471017921744445360510456561664", "32328038298372490052929154327988545505054047600640", "10635513736447472763739938817280613725361938628608", "260347787072538793540731891715581704621947172683776", "157704850244499556176227125919605159544763115896832", "61229404806588163214160523219576081903761485725696", "8430526858075635536006200276602185274500199743488", "1053548411503439214472120607342640460788103020281856", "588988507361205976332850069544275885636861044981760", "108309484976472325901529319499074824144182140993536", "7504648474779796014057004803563843291745477459968", "4196356547693764697251504200500577314005023025266688", "1615267521234306271781941537443751471129586823069696", "415162168476491809666194981600008998139038208622592", "7048982112004843974904848685185033895818660151296", "20269322754687199563174639307428308133231009682423808", "7188460873922976524793950645926496917591229485547520", "1237533676704195925031664793093729345989668570660864", "6937986350970722009232629781988677833382401409024", "14777065255775398865793822733838535163702568840578727936", "72041249528405462567789779918835329662209216804290560", "5308424664289724658900644644373135384507976744173568", "6899967562113471584296819298570267564135214481408", "5002874957236379666422810107222238035101698523481929416704", "73119389017728886498201125405966226311737191404929024", "71692764844917561860772230012079872049912953717129216", "6891660019032489878400745143121821335018400645120", "733575988108290187896462924600738078655679638064467017728", "70249303978153623749960003289415074169419564478103552", "73125609067548662609194457474850029680411073084129280", "6891673631479630462345757303180922833228460457984", "223312924268477975994577989645117115562632864071680", "175316986571247168972766993356715622993369461948416", "25709541363024273820554578509158790057793039630336", "10410972552775066638623912375084555343112395816960", "889030494808449168569587397519158226540650444095488", "656953189980617714160127341600008397262374872023040", "52498350969654961312930048230208535560057832603648", "8101408286601030775648495234785476140988878553088", "3787278287794380615053960388174752491736731524005888", "1685338536903600393112362626595645152827087142256640", "100827459226081551237941330297562936523759300902912", "7442956158615726558774654875575617409386503208960", "19433155016832415561366775325586518672556670364680192", "7299854664015369020593986790902684428001340955820032", "385276158717936696598816903903177971591271396933632", "7025108414132333069214512222791641050177939177472", "5961955895000447381546805265332591139800422676472791040", "72564313833905085492902409748611823802450145787772928", "1166552521278878267844381525961500496213733216878592", "6931958704535058102876775958222428479578089455616", "116013679362843537875314627240083718110362797623654481920", "73164432683304344045578005490993258997025322448191488", "5306761115983561743255249197844100781182611923927040", "6899957416862507910652272401663563771083847892992", "687914596489233161144117372808687954737796688555477565440", "70249750513994862296605367624980760295662647584489472", "71699209687820776671005937218758471894939811490824192", "6891686552817879271036723133421998399108201578496", "784468420800994421776149015322638595339776459538432", "728729814261244192950300659741418434970426890256384", "23753342687153984917212518948764247930255146221568", "9961726171521648130921979491009845344101545803776", "3399793526294866711741107812871767347271282146148352", "1775382358465802453033643919522304762560402520276992", "50304587603958936229900472348328069115417664159744", "8038956858090190624887384226054239769310152097792", "18293087562469205075467447626483595682869431972659200", "7474846056186556689959771864716481989845693736419328", "98742908487669002589924490492495251888573461299200", "7417583840802226358221659370878031783620889280512", "2886778028151725177728174308226834884914584474831814656", "73517509300758361101910416154366094842860354723119104", "377835722865229674917798160778380518054015583387648", "7019024282924220252923836403060587427135563497472", "17392804959936958738174417999162193521791898682774257664", "73427003124466388412016753683309842458003934120247296", "1166402527635881376652060397053782783021172264009728", "6931950924403210241374918146113510541549677576192", "53030261529572771829926061962562282008350276448778452992", "70335742341684884999484240561528305364991526697959424", "5307049436751580142780983785174739011036167316439040", "6899983586866618294604089999577507733931647041536", "3032529969860606721115089987256325977159557523177472", "1895243116298954429585552135795988580623336765128704", "23231864166947986346696674103908275369004593315840", "9878609404308458581081014833917501442811425193984", "16921257902550583086694879738285335621994410229628928", "7730949622715238503062315327945751112855323127316480", "49716761369970591236738644063602782851522013167616", "8011013053984109461032494683611025302019987472384", "974900344252713443843071555936230002969057722651115520", "77382233766486463246775300853211103919490530619162624", "98222668085935074429845798833421807452260025761792", "7410940059573488929108283308202911081005653688320", "4774413115679455658034161854445540782551529669842173952", "74255515324215358322538352511766177695892897582284800", "377816171899452058224071975913341563267826235473920", "7019017622628958204746743402678509786340333191168", "11749051677135709904017975556408402942444993668441964544", "70665053618111719500796565700842979047858036182876160", "1166440103283478272272442415122060781902662199148544", "6931976502474882343622459077415428928576625311744", "15094134059861863324966351799666029435830671524233216", "8183535448541019818193511927519926369450985873473536", "23090509762497040683634062554019616805658583629824", "9839201576281189156794176184178005808609761427456", "540537025294920010891933524269720992961232436656603136", "82654213495858242397521156263117768197360134100353024", "49575661707900233323713602723494556586700552798208", "8003495336810747866220982130448007237013681995776", "1087176775631272509684691135946554494637408954620051456", "78390490561921875081456315683927737684514982389088256", "98221646094760406475061841347180983457417835577344", "7410930930796877472797399481758303710824961671168", "3826486356421580137498515654360753871730762605536477184", "71556128856991773696847049295247949619010288912171008", "377823578590339926596601789153575617493573235113984", "7019042651642120964817747427752163962522974552064", "261088880130080315060202615499532981428021168860823552", "98828922080243412016071906078837011056981687859675136", "23057276667819766811447486398826167922399241043968", "9828363262076916429871193985747129891888488775680", "535545703513655389372473359033775547439983772821356544", "84679678891739613791350435432299383899461698237497344", "49575704084976759576672999744000520232873207267328", "8003476799829341777621040602459903938295521869824", "1000635408038373305612950137945891029124546557835739136", "75545734802519349699221744259304688773887902194073600", "98222413572045937508520157162172732110232533073920", "7410957313466001303944309324896238845200607215616", "244025986845262913766788478728485808239970151674413056", "104400057930948738020343355689939402543437280385695744", "23057419047143138701056704995299354803642535247872", "9828311104303237225964766207064965305932221251584", "506072788963933912155391022762177353992013013068021760", "81563544877884096953865764002440657089201715728613376", "49575971357111368079933779194280749700225322450944", "8003505699958300866655180429623447094165260730368", "235656848875238844833762660364960948451841287254966272", "100070835985773803353131254073413292369307620836638720", "23057496419785017121603770862579862441810328551424", "9828351132049927283856748877904791263028887683072", "188404885323971676880297847688499505434867712131072", "67270666804336820781253803269928345030699031461888", "9083296657254896160050383158296087036197433507840", "738794145827167355526538447252956271247639827185664", "113270577037598849947941067170311227126886357270528", "7928946931877941148780426782030489717000974106624", "3700261766213823974082086472978247728930174535729152", "420742942540883546874206109789803631812573115973632", "7137412389649639610529956347697631729032926068736", "18788727647872287914040416745827665010270930926043136", "1243516529107779034716599930327578653212350322049024", "6970147810295460160040817093074077848157730897920", "18384945097696165116806712760190944435611729964577062912", "5308050465620810110812346961456318617554001143529472", "6908286023862436608045687243671607987195638448128", "668009992694320102630540734361196284633437030357788422091456135939008839548928", "71691737479868384814418710348580866979237960215429120", "6891672954110795802572082218845540898708517814272", "807275988534352139374459136905443961126606456551085441024", "73124943586965666281801498976027159674117241255755776", "6891647044156332215203979134968387038667641716736", "592132623228933844605964453719334376202467167698944", "117741748758705210062988748023666758464519331119104", "54100178665929523927853713285802645047061692547072", "8586318941943872669933688073312271196037815730176", "3129928326789234704568101880961991347289008285679616", "429644962397801071151330225047580226600299422285824", "101394387045284707296409935026050215108330358046720", "7540280110848017980135966750270015071694650081280", "17418737355217436705005271374238254206785473489141760", "1250023414512914364064685463859240071477026537603072", "386161540718120968960064450544072786416143347744768", "7057981802030054160831801481561511663134931156992", "9973495716271874604697105684008510807596985622162571264", "5309343282287596375443381243163177790317776785637376", "1166460719867415845241104786030593854556218303971328", "6940357137762678979894853415427789746944910295040", "121535039003032535585826659258952204815044681925228756992", "71734052345534366667084367020607642876530253820329984", "5306750088066147734097243835168550548976988864905216", "6899970392233812086015532800108481267784380055552", "816211381402449612463777267166660367682758744376896126976", "73124871073338692821682587844336045253549855759925248", "71698035060157602515907611842639257330244494659944448", "6891659970336471166912055177923750738984444100608", "2567211587055279322824349799116737742515519996559360", "442973460339282647499097958704394879343250506776576", "50547146392386483573308428745856030962882522906624", "8149956844080203476598507567490522415910648545280", "15695891902632338608890619999445124531576695605428224", "1259948047070703886201487155379851670662114929803264", "98831182234725530903737403324197669345958404554752", "7454070582318732399027601964638132074768316235776", "4119727762847812347527024997668977582825845293223772160", "5313362391639625744598087707648043242306177993801728", "377820923179838652460154370530455977310468060479488", "7027636929374778362104410811759720523910468337664", "18020743211094448198074809184048817367325595192994562048", "71978087164164394663078481825487245242712265670524928", "1166399801983270682189269665618769845478736820961280", "6931964097833463072028198975657752214768092971008", "53885850199241489952622120224229874300948183608048222208", "73217670244715754330564490453815061374504202028449792", "5307041003945903378466756941793052431627724685049856", "6899956943716663440786223658053970460249667141632", "13741386489991576350077363678649528835565609824550912", "1274499712577803380704296068243436337454350270988288", "49750587117220054089167609856145875278094802092032", "8053287883471943787386678765149331798586019545088", "1170802052507336762545103026823294368725470106305429504", "5330679038896917109805225178396328936264722869649408", "98221012275341290930952228942782901855561397043200", "7420545752691162094667058417021245757226326425600", "4892056271146392528348777859981997316410202588381708288", "72757985724577989873023615639369772592852380548071424", "377815452921642351371612066370334224173863641546752", "7019031278504251691391701310813039777619975864320", "11789835580741542382531141394279301923764326890781802496", "73574616149973946094310930926489702276732370980700160", "1166439702690838755352412634059779027316521253732352", "6931949611442439695438063103375391935556619337728", "655692663560490030162596246438465540537978911060918272", "5349814411226335478533042425635835886405813977219072", "49574863181132259620976565020396522917601963147264", "8014709528566585022256485604632838150206160633856", "1097113581077731600714997649593301724540204607600590848", "76704021209702776569271193928443363108889941292089344", "98221565721961913796986104864635703310139485323264", "7410946335146704101121797967478808941483899486208", "3828855251858465977804396010968769177249005482125819904", "74541819626631230234773529926674482684296504880922624", "377823555509327136303966242096992989511727831842816", "7019015074322376580541924268379987944121626001408", "538790506225398784195519786525576591044276450284797952", "82695203056722453202601383729812321655766508036423680", "49575676446801797267396114873158019597485582843904", "8003494952672703019693957596081573840006609371136", "1000317295837337868640449061440378904666694252509528064", "78884384508461714096905188040931563086411127632953344", "98222416638157118478190890560737924560424322203648", "7410926544232030036212208157799065707704316067840", "505491761119649141189148072651698330249731391201738752", "85483299953045985516720435078019321889789793389248512", "49575976939401322872722019548883233058316393381888", "8003469688548612143593930773827609246879025463296", "2275101431928862536143292854459823937458806192078848", "102643752391554657572627551451925874360724288962560", "7986828964866965429428650833831976270033670111232", "15705800741327311567052985049277130651026519784161280", "387097493449763452458469857809074772983894025175040", "7147951683880256514588815359449234122512512581632", "8077163341748002008055251954466502810850182743657021440", "1166492750119086469836514902371858126792817295491072", "6972728501010687877623447502506540851198309695488", "75720872827414345446686188230791755391827561599457034240", "5306890289164473471385667732315367454842194982076416", "6908287989437526764689332205591787640931657711616", "932977524046662857002100972833341370434085514281033400320", "71697246830378243099725890317258603946113220835540992", "6891672903203721911248445523919845830994683756544", "13886132537280852673256778432749411801560208006709248", "388351779162720740636006267215656934396118662381568", "98912352702746562480041158462142400220080124198912", "7554377201281168172496702315346033132764290613248", "3595618427640329265324981622405918844469252721444126720", "1166702758950830869573175400562687222153496817041408", "377825973949869444776065595892019532610273355497472", "7060828953226090839239946383078369084499757629440", "18377128836445713010410171477835566103087326581906997248", "5308051117443102374439707705368864190542539802017792", "1166398337905489675514174825524778871796230871056384", "6940359346305350473802911223526706931577210798080", "54254854779114542463327201074313805196693764863143444480", "71786595456670753925927924429477213426211775347425280", "5307037449081767656718625221750014835249044875378688", "6899969906451737011641139064426207617489529995264", "1025240110750712042351548130801199199639249803727077376", "1167652645537500869018189954860820849724748784992256", "98222182186169371118163072237689295215190763110400", "7457557999466311754732809799669758510337368260608", "5173969853683005471450911714602546817865901521351213056", "5311966432524719379872441193726273081198431663292416", "377813863063889505030890319490891822878782593695744", "7027639372055601980786014607839684801566148132864", "11759998379992612502475657053178518723816775835747090432", "72131468005433843021966883644728179459639721188130816", "1166439995488606853636148284609845524300247708205056", "6931962678257738547687715808713553082446958821376", "1137561155310116524539660625917188498794050348648497152", "5331388350985643990981660341944643307204153532481536", "98221253057544765000047463395816653744003679780864", "7420544378376682079781551676857467222492704669696", "3811359832744987350351776559752384671463834609954848768", "73066112181567144098682330080418131553518153541615616", "377823726650186202645769247322106796124244061192192", "7019028422975729832123243230489664301294378024960", "996173079342446283201580158295557832697444328349368320", "77251292865299133143795550042227620219564503156654080", "98222456760959952091027753815367342244690160254976", "7410941262599392770116633234001531024457047474176", "2028361168751738661514263287828897833166887391116394496", "377856652885516388224282945174423432001976373608448", "7151181095691677694523887968118434295053035765760", "11397331365053477283269169199242060169358934151526350848", "1166443676980059212237855776222369497393653696430080", "6972730254502093782451948107468950639984682991616", "27673451064567871455291729638218128052750389263223226368", "5307536128099645065200337173600597718085725451190272", "6908286895148727384122214125290898683275715280896", "4706790353070441121254574628069255165288059330524872704", "1166613393429992253963370401907448768666096740859904", "377816601445413753351138132706553254476432715808768", "7060832226590764267859883195091417782950949814272", "9672244494303030021637474567515800407436389756721692672", "5309431314772059552603458548897184519448764474195968", "1166464968957758881618185645411310665877728331300864", "6940356987338456870451685999320245576596300234752", "3547525436882969747195977120934658129428008609488306176", "5314467957992724086263655828199789916668131020898304", "377826512178640649003872463336450704162612819525632", "7027634995741571921829560912124746400342208413696", "5852339467961091912609526610945210171868289576340553728", "1166556796588364922536860754040324310730764024020992", "6972726212712435146330279959423694679509850652672", "49571115264778211939731593476663179649601635352576", "8002720424886801107755451758128482821349270618112", "185092027413411445910156721785484301736736408469504", "209237537730277197370209089327197617955324446113792", "7682302155093258819611476760354975337327682912256", "827188208124241942098992229777394441263510429106176", "695369402918626744968276236693530538228255880642560", "7089912605684476064250838066872912758799740174336", "3848719956628892480847810314213576559325335391305728", "1673450245841259939000174091039577846466392012881920", "6960124846633259700115902097278152232987126661120", "18113802238798486523750515503770720109497124781031424", "7505199824650683572656150038465109258586264977801216", "6905654923218850283148076142804638141130385391616", "783178236179974297516800790259875940606178247837745152", "78915634535220336363738036177589703567440421945606144", "6891612310522942406597973511832151735925257273344", "729255055651442303074254019415013731549707576944004956160", "73125652258440423606049834101141956073341826629632000", "6891647037861912354319014848994077426776505581568", "706309871116578992851670256729063709178878674222415085568", "70249563676131200078969632789212118337472959065620480", "6891700222419565917657027159035435317347477356544", "200004834251986269233224311382698526485850991099904", "192972115354900963128972642329093000652304383213568", "65905853813672827208288021504630901905398991683584", "8348958970042512824680245328599872760773980717056", "740868239166669156582891044258443501496506209271808", "770872370387248668471782674692849989503916433211392", "113221979783390623851213169079376898377542128369664", "7482154722506953369123087557137419194102079029248", "3162193707067410185256201712929381995703707273003008", "1847888145784811040142960862494546350699437547847680", "429044030146291072320593848006402482390064491921408", "7045111832081275868569629555548678273505234518016", "16695991538682104022524635349484011387519918057455616", "7778901165554449563441620243345661068303654413402112", "1253918744393331303725873007980136287789983213813760", "6937478124961384639694027758177322042512281436160", "733938336825106155558607560627365722040555541870149632", "79452751621675959466638483802425449969421385761554432", "5345164975330578147733980232399903221545877651849216", "6899905915918668124547490487249323195321773195264", "310589812770415173204821311264249521211754107078019383296", "73135537754427261108172668603042353418096705512931328", "71708289509765336365142656834755082805518686723506176", "6891659875607370241354141385234787370930098143232", "775054662095645227189582596514680348271498414052723392512", "70248943955980084445804173911944409908235331931471872", "73125218960228406090069776330563938241740396138856448", "6891673634944579320924637279627687651934025547776", "629109549207146190488385185523333105708324322541568", "945670296622557972847194885700347630535800264851456", "53811205869085377498193089479320556130167397810176", "8071021319387816960949614653869283719869099933696", "2711143169603972013408561453111712590671375799156736", "2046888651403106269453955476530234224988597681913856", "101904317481585977895741595065808340355961841516544", "7437154670482134910461701256347041090065240424448", "15151175426818397906790739934792701572524523328110592", "8166865595495603518139341614857845487802647006150656", "387447056888926768603797889441791291908870272712704", "7024390757595785958202644015390016456293330452480", "666112074540695931203791722344654760962595663518892032", "80338321222773558297940277620956913850323632627122176", "1168370060620417871423442764734095133088760532566016", "6931894626819105221966526205296695924046532968448", "64399929037808371803860291589006614792849439097769426944", "73201431719576747256862689619768652233925366300803072", "5306955672519733337730052158997171805078795619139584", "6899957087962694200228618567179178300647789297664", "925878966941191099721797702113714988749182713565728997376", "70247906766821398467449744825245704691199529166307328", "71697289072905662949285743691663994027867200896892928", "6891686570562806719185882645623223313026202468352", "2412127242113446058825406721219081834699182672183296", "2258240508401809422248167197150147343052937298444288", "50611215620773403957153373319567177251334739984384", "8031181210027414515128418363434565194382695202816", "13616918416985652111967424832941576877755365844844544", "8694939784952646692214197929035017414783714233155584", "98926284268285214777112580242215880273284632150016", "7416551105980355618770065350040363219007414730752", "541159893939204071376528617806901357263871619362717696", "82639668989526708231856240574460844584075641755795456", "378050194962729765358356962123811563373375411716096", "7018950310946659396498894132346860778638370930688", "14794605851379555693389268435090204744449418704747233280", "73481482624914192801177225106479208881402191747743744", "1166416264937132685251577017145982371682808148000768", "6931950439214896907442653299757391198033832574976", "56085774887160167410027551624635091080065726897922768896", "70330660414194582037708746505695105638897857073250304", "5307020502544066687426570837520060686805162732290048", "6899983635777310773163673867376981619817595273216", "12141139657236882956817515469559165259898397021700096", "9426591201167271168677964109936575727052075147722752", "49774339144299233825692951063768835565347084959744", "8009520120438830618951842879099575989057435467776", "331874794564053414820996907756026503267372189907681280", "91445926244048159922326415269901785517918369827782656", "98241846026904439000704182518149020269473857273856", "7410830907009748391352124781155135878371674685440", "4653742192191221786862791193516262630203781720064393216", "74285473332229222183826188692891451385577185109606400", "377816947150387865423683458901874677112878057652224", "7019017355061698811837939749257584740400329916416", "12030488381435727095738382094297969244889907260750299136", "70655112323408291576750227848907192945353604311547904", "1166437394223994431893925357450863963578465471430656", "6931976598152165406900840908615246250248425701376", "206031992858149310569497743191736255689887726893531136", "109950598968628901789942785509063148520163675710947328", "49583044901529746140103251288292942518055071645696", "8003302942822381936609910983760423219115218436096", "1118469397905004125334503703432034078103830846834212864", "78232667956414187502533941590777038596593048000397312", "98221397820896004759597196752861690687795587186688", "7410932344191060921372111784929949447538834669568", "3867257105160358101528347664849117135486076852958658560", "71542024492098137585843840586138301462948836741742592", "377823185291075457208022452070670048014070032891904", "7019042787380057626243207066413683608055864885248", "565477041402990403834098366801101714149773091788554240", "83976843918135862565340153744609375643221507625189376", "49575461172251266737830921058322742878830900281344", "8003483130829688958812272860578429863630380990464", "1002296483529407455095616374368706568282024536111579136", "75536283691580995062868751578367446398416048948772864", "98222397593456802070830838226174454168116877328384", "7410957404429242340271183861110151186798644035584", "505498188090965434782369119091277066352970697256468480", "81578490205786363821865579150456875466424089648824320", "49575976877583281718385079607026872547959566761984", "8003505556080364141732078402517286634622623416320", "495762767665618060378218924391522032793537669496832", "122475756048916285829201506766325837673270421225472", "7887449891734738233099701200475022834016049954816", "2262635908616721239249664108173187821047755392942080", "453507155151285147518975567867979676044083972800512", "7128675670025248956380311179941437936757293187072", "14298451203263726611919221793336932696448156907339776", "1269910912952277363219515489701470095112179908870144", "6969335877481368933529304841543023678196566458368", "468962524409298670361750370596468320729963777394475008", "5367251203583770464646968128479926995340536269766656", "6908186855180379696913183566893892033050843283456", "224272323449315452043222463867838448875416990355111804928", "71714662059445343426192469800562651955850892093161472", "6891672742336315936021124176928365551156853735424", "684550552540733574833990942599319556639772299714835251200", "73126131118535963098069336809341038341549242944847872", "6891647033608746182862828202591086134948396007424", "1823012368375609123610195187315536856885544091648000", "476540700558344258038025612106977557339209759457280", "103805161130378785537001094272253469647659098701824", "7527279935792346668356342002010027770936461099008", "11885117887210530642372715468519035508208750460665856", "1293233406793508611592060408056517459672917627371520", "390189018816033319196668198784651056328619109384192", "7056650525516732034887956766846071731430409371648", "327756638161523073918603094536606437104296749137133568", "5393847043761307786537600658831139631148101143625728", "1170489506349521330869108495940448452320126461542400", "6940215005931285282251525275743642185296299163648", "33576477788433125989062976414433760286973908511409307648", "71845139600242054042980909224933755539564523539136512", "5307357171563190238121806911223850036084161992720384", "6899969366024702254249666825144776922051807019008", "782628769914893503930533170137829755774642876929628176384", "73125152190854509959455813396969234103034348784582656", "71698305314172372979159654751215410525572503158390784", "6891659967839556543044984764515202355981379960832", "9542740799527214612954267487135457064803720845328384", "1328722205399158914483255138039626700541451801985024", "99234078540502385321521666013661329603655364509696", "7451788703977646002509708768563078331819486085120", "224238041323596502023365121586477154209871747459579904", "5435139135346315087871124205378649914193898740121600", "378423827967564004873674527034566827717021359144960", "7027428676974287722159283239088272764920662065152", "9796181630720371917794272418799727842431594992548970496", "72220269596134449964139820321797806246249244657713152", "1166463189203251879158426002834702869814220819529728", "6931961859134495604655291927281053625877226586112", "57672191991282716559542467987544524148210613549094928384", "73211139364945637615056729843106163577250375230554112", "5307006689207257891587597010129786032936844934512640", "6899957001722458303963164436919027268942036992000", "143042793537450603458198885992642618246077257277767680", "5510960801792922665040016073964550629131923274858496", "98280251942077989754051509126242013688689376362496", "7420207848282954321197300090902620973907132284928", "3810867223673741594288038326169096351478168148477214720", "73066293245400025802484599312075705112617906843156480", "377823731491654529021986793993268352871187387252736", "7019028421304821453676474915102180459865415090176", "12384231401990104352563995572362736172975090731768086528", "73552585622781244989465370163608299077439727870148608", "1166434163817097404821783312907719784129791451463680", "6931949807060859913904053822901092807410817433600", "1060588081981092354111634412401247454371515788991397888", "76889153014329391265240111899726594670058007924047872", "98221868561705571668891296754775838837744297050112", "7410944611115742216384821392203748990387610451968", "3950975045201888870018194987871535054181608176784244736", "74496991400952757394224540739760700805447484461547520", "377822403145645635193168692136841446633894452396032", "7019015472031176527779637196401201898299473264640", "1012538089397864802791782008701600950894544382838439936", "78809374505530210552020847056518895635163736119967744", "98222300233333744916333584961706219288684646105088", "7410927206898988560181927014532624555761463197696", "8366122675479249929035753200347569165841878214508544", "395652633417965815634367841502826048098773298577408", "7145098810171024097508873663343234278708517797888", "200873290972388129427279733756117968673301419276632064", "1173135853215124413873313646167103988609736379465728", "6972492490442131782498690947509126347702442917888", "11508388711276247245143386044608460240992273605683314688", "5308966346862889284860331181590760666429692166799360", "6908284472780743430526074771868908046917333680128", "3833152820721198353514700154574758559872756672835413344256", "71693078360755047674536485562571509826073169009573888", "6891672941720171623883646131256877480782768111616", "135946562037093279338689568393970929216996070886735872", "1176417129098311760414466931455208704844501627174912", "378839044349465167139789740781616329789896464007168", "7060476109205656130612115641232679746123350409216", "5003605735948436084383463448680485854725036828356771840", "5312152126142907565053440615920321694894463773573120", "1166596240986409082783811870585638370562190084145152", "6940352340653250523971538475221641819259723055104", "69514192369734025848641507828421142626620439775575801856", "71765751306791188796454503958481039607655170089943040", "5306923497968143194993463191197311060013416385085440", "6899970099079109099469353657152508610969853755392", "2365958444362817504675637275483750595573280674745942016", "5318446925038238606618289278199135543843299327475712", "377846609291816970982629082338427250524131386458112", "7027628043198569060813088388358304155433590325248", "13372022416940810145341540745968972165988055933207445504", "72078171873625177922073886067737798182811374410792960", "1166426048296990976641964434541038116922542652391424", "6931963170840963648919295861276705792218032504832", "4130423257032583570579105475665939348293355083585814528", "72958070371837739939783425176572246497256247329292288", "377820833455619622538918302887156254463743854903296", "7019029421495287427436991649723628069632274857984", "2819486841242190565666533758508068483165837751287283712", "1166806978917928823376465640025880228950988199821312", "6972717276440117431292014390986966364828179890176", "39027129374764225317843212332216433594396865150064787456", "5307240007689639199289710835383289511231675829321728", "6908287396852557743473694213279455405576380481536", "12648058921391990994160740928744492715882624222029152256", "5308745677171987002388601848702769917287704807079936", "1166431872175140675671827800757935620773029317967872", "6940358159043748568977582901553899811382887448576", "98212773002133681486352986503740581726636090589184", "7410230377641560567331845287979996819175050838016", "544243718320741057788813560956119953108071914405888", "1235197449355002994265622313724696212433899310022656", "7058460166530912085335938094501110422676778778624", "2793385411359027115951141407316890780649908898627584", "2002379207140889061783187875234278286924071380713472", "6955372802945193751804573041524238366007619485696", "15625948113919664365682591603926559759948712547188736", "8035267748738282149100438090257466251907606931046400", "6905235789792464341043058701099326792976077684736", "367496155803953727515471559044019710209841992648622080", "89067087219409019298309018846404650830650179900669952", "6891543716662473944522788083547514743719437795328", "543049256113202900240565359984754671340084178822686048256", "73128166627188114171295429687041249864443806808539136", "6891647015530274146089944260437335733686446850048", "699078766768924976117259170623132405502058705058036449280", "70249635948277186433502609139171202816433307078623232", "6891700221724003677524282326748384938273259126784", "589639005601805045028525952783703051964757389082624", "1051473469719520314901084251790892975243412755185664", "117840843587096337242843492586620249689861245632512", "7462824427676628411558440748033466894580875001856", "2487741435837107168894464413155883084480954884947968", "2195758827692397311856850927980219919778753762295808", "445428695156388916696658976459675361397512083603456", "7040859070317806145274453595608922186539501355008", "13368706095723305671168241316977135854379852401475584", "8799259849389323673297678243917738514309433687801856", "1277803563576423179501377660121221608534813381230592", "6936760749014679200822091509818949161754902396928", "335264349106366867150458942125988939481427875056320512", "91191886570342551632727988430745430438977648319266816", "5391860006975841606858402838706181024958857495969792", "6899828780749718065447100528475892173468893970432", "326926844797521737049067017216601163405638040878680375296", "73134677182493301132154857398600862100978706054905856", "71707462198217672163229630401527597775428582480281600", "6891659883248948092969082244574627352437250326528", "803966952229058716753804093997044176776416622303521013760", "70248714979883476714600290009306422743889789461725184", "73124970849897012939902551986234021984240773611126784", "6891673637148324466937053665774320783499290738688", "2092198282822594160355887040141291138687368851095552", "2635544140763389581913151574886595539165272235573248", "103050194705181631568086969573192261568588465307648", "7431124105328998712836449677155572218599823114240", "11786464772270497093115242234954353260197439567036416", "9652100220091289654475501524698693480876712713519104", "390296267800197116808594961974614919334355886145536", "7023461197045456427014271490660167740795815723008", "291601485570356306783074053918956937652604531376128000", "95063621934792556555289675694289223735495722329440256", "1171008015425363515662162414420362215921472304578560", "6931801981141227189490996875318425203465005301760", "108485362952408976952360279614791884577263572326004293632", "73167634795485891311213669550267009450529701968740352", "5306777961253399039710573741244190698604707790716928", "6899957388384452140526520188567627191334247333888", "2215886037457027190914820411298612684131858407603386187776", "70244804079260130735024272802050097235146312148582400", "71694057035761147723251652267108266379670477307117568", "6891686600426360569271435969605243025997061685248", "10718853407005291640637334810258517586446367586254848", "10509288945019557585254788812618682378244018705268736", "99120980813052985684879202948414332484603581825024", "7415459110113319465441525043101241903138690039808", "252797434403425271796089270672678558915471394249637888", "100071326361888972925604180188381979493282234551500800", "378351693774538308852184562586262873827502666547200", "7018846467674000401133269728583195296662988783616", "17418442047916850170926468082429336833621122871751344128", "73426546878890050776608820133132833011443793326505984", "1166402412506380914550923255873501398826539445911552", "6931950928469522427694044332667142240438256140288", "58815470459154986637011573491556427731058265856187301888", "70326567486883407975323770730132394148831087594307584", "5306997196447631281058511932399088676016216220893184", "6899983675174572669874221837718217016358106824704", "179036873845716072706681292632157071360214838492004352", "119571924667534784920919531806276163706154670855553024", "98266678338872782740465666927159609192004991320064", "7410689640279043055177251593364819430463686836224", "4286348335664786316310462426512824441181946533505925120", "74387249126691100942539383093127741896856927553454080", "377819576255797205115408787961090099655241359163392", "7019016447670246300874427442381138678321665540096", "12149627080054423422445689401706762942358497414359285760", "70651043500221342635527755540782821301973870113193984", "1166436285230238073059933303047478987224310901374976", "6931976637319211959694990916241426216446320443392", "1016542268101179041497046944943937709354183174565920768", "78785219937620193168389360267511889939715307564171264", "98222262701768605745086369124753339543379289047040", "7410927420558262444307901366006324809070414921728", "3904434345680837693403255870666964169079412464117874688", "71529424741791520113252779058223635052941301998682112", "377822833817413048791203625888118992624146035245056", "7019042908683120781793222578995029170293584166912", "1013855388118032366096652855887817242642459700517404672", "75471437765568876550104493961191383374040512631668736", "98222287853436692723213935201065379852782720253952", "7410958029160346982883433312200322060041968418816", "1497067618947037579002698229013393512768533249916928", "505298873175323006327724912190950567645435681308672", "7117208759989463774750152155901065323889721081856", "9090634730326181701125179157470462462581154651308032", "1337987500386363504883391236759560997923252810547200", "6967390365075501150681080323825596606101837578240", "208488756179382402171268729626754960817434072451121152", "5445108928655206037680863147808747393783966394744832", "6908059720693342041006077277141764502373959467008", "13326679357086440519227495078037198410511630338474639360", "72079493800008570614431209801742659839562653169090560", "6891669390197365271884515679715718660051003506688", "694338624446001615080376082719671974606226864173966426112", "73126020998881314570077808552809449365183142958202880", "6891647034586808110338546995632447795176966979584", "7155045961684815381515377927243891239708557276348416", "1393470015756864041341313050279005307187424430915584", "398845299779516625379916533636906091882851382329344", "7053881808235226941252023057918208802584256315392", "130299390657469452121504941966472449276091624513863680", "5531804327265049815917469972325748359940033591902208", "1176858502281192663379218582556981247636972519817216", "6939992310600205391054036511082299641037705969664", "5053805796125799350839721064319165834554975153979129856", "72723368864132450696477345378825603698539994940440576", "5312096106667936153820051693874738051764832792739840", "6899961363438817372556729944362698325304050450432", "416838289803148945847182209871189179188309198350449639424", "73131148419167777480587214656138420219309483127472128", "71704069814673374422187151287183356737067429344051200", "6891659914585013353890184066934651813485447479296", "79595346757703761543983873915185715396002797567606784", "5685567802774080751523750225188056306130644287619072", "379587928265358833496223687410322066058769208442880", "7027028485627352631983261524216691566903795122176", "2280986852334718287233139032325886849040965450592157696", "74018137963137476039805244511175851707977481137946624", "1166920986389249498154908351419722241493647606415360", "6931945697996195959274339899063594389581097598976", "51583608865390434938325372676809265255117423149171343360", "73222110649212207459585354450725392589024253764960256", "5307064331606068989345535079589984092476639954337792", "6899956904283906338288891399694808799247478030336", "1101465541666475295801838170327583864568295825547984896", "76682838634303064199142217260219896301956417372291072", "377915895861023370646013223466718252790199019896832", "7018996621042858548291711916406439914366383947776", "12553680092309298705738779869354693713054943636384382976", "73546689599703555731911339544184685212190471230586880", "1166432680896111210125069881318575607641775219408896", "6931949859434037357880402065127607619128832032768", "4204777472991443140641879579066886355409044088501043200", "74412301438714613522428160227788911519132767056035840", "377820222317849538456302903891027609064007601750016", "7019016224694778754941129347010330522486568910848", "60498347254190940858307040363864255546940611478159360", "1189251430990719619069295027744179109066959489073152", "6971930970708183088958813900681811122872817549312", "1692864149940604271569426906098258569919708256731660288", "5323204708650635726029430304184553045123550356176896", "6908260428278113124589328611240442625412395171840", "60996632623799079396078525995728470632513227869583835136", "71776098747160750690079506102620774078594664288485376", "6891672175458783434334089636338082650622984716288", "895486332225981201401634834450831932028626505115369472", "5338151471392568823060452025126061016560303800844288", "1167845368948554036921063824212083042089583446589440", "6940308177376514539529823833161244573260144705536", "20544619417470487116371148385336160612525363910663995392", "71942786343187806281450610454855181671204523719262208", "5307889369630076382873017343273995050934651186053120", "6899968466594672852474396335108841262663595982848", "7722145799761642728561607143853984186301131228966813696", "72363554496353995927308369996604639874377465653624832", "1166500495092324800674423178457116982341363457589248", "6931960541685910261442484510783747226132161757184", "9729733580152105045147169312291682464383375732270694400", "5309414094032704517944585931824219994223556348084224", "6908283714697919716607032093026057569466350305280", "377786276337157059685890668051935824287590959284224", "7018354211275933317787964741795643346342618595328", "1892517067887081784109665292104910465320815551315968", "3039535502379462576690968846370690725530285067206656", "6947138685785980423121471020384838544926202396672", "12345283818375563576248741255053630625393203335921664", "9307097403984424171673953548050474657798559648186368", "6904424977427372961538355650041253435483973746688", "232358812782641374143897518428763328350005664484950016", "103681522650207251088606891028164516224937003927470080", "6891468555805900949077338628436410952612090740736", "619388264738297385732449834814410354986053374981926027264", "73126952940795178914711642295096642669541853233152000", "6891647026309569475316891092364999109747129974784", "692222447520498210109091565274573866841107622418930728960", "70249705869309156923684890324435293137244858743783424", "6891700221051070412364811590718570009125258788864", "2041986600230460084134234523366929020578871042375680", "2719791230838476774844610715242866160723443576733696", "463546667402821320243665001511367894081265882628096", "7036511756369120912931877167527222802020812455936", "11102334031099701501164620110501565615054378485415936", "10165047198333907812101285134344524911718196041482240", "1303231624794796302040651422028265664107926607888384", "6936026074497772752893459507904291197820814229504", "197823990935573013155833323603128926989186691195994112", "112440277857665860867130765873791099940629678882029568", "5452786339032942990158600164270202420955116516409344", "6899730125917409162713213217788782672953045155840", "10516839783340247036382353450159607184196242837348591513507744966093542785024", "73118320358816493333643930557489388636002902637281280", "71691737479868384814438992758184518649661907466715136", "6891660028526026752565590022458324199251118129152", "915582218381500096964812091669679279101353164012192268288", "70247966706676082094597550121681005159215750755385344", "73124160048199960382079188283356471956662167996989440", "6891673644350064802966020320203429970152968421376", "9099941818980514084040490424826686593252478477664256", "12729664733387527163466178184996101258194936603344896", "394149487230486414982224456303162199023073454194688", "7022225834707639817288639318075060538205261529088", "169179975160796461783772869687366113777849008174137344", "124413023094900705316216568396087855953881276113485824", "1174420750911864437880808497991642438302845345202176", "6931682746110033623891787929485055315166499962880", "256662400911250776144023853061312223607257967540188479488", "73139156337303633362844689651172468750563937144012800", "5306628097336504732690553379155400689547334184337408", "6899957641745789966960866596504864574116443717632", "103000575527839277282859405922465348777335804863314627404480735434359019929600", "70242577350989526600617647030453267279141065772236800", "71691737479868384814418710348580866979237960215429120", "6891686621860379983338720806172152024008451162112", "151251548171398641880096915004453155573817968619945984", "136293515415339586613039899239769194792216800729759744", "378732249108008785179935432191258062709444908679168", "7018715635899040633778008383954339556110639300608", "167105739132740463672807161490013479969100565466780270592", "73150327811888188257911971864019361529978427237466112", "1166332451662170207443422646569213319877191752744960", "6931953399598348695774315659493560493319160594432", "67826912815503238180368185244677750712178786380629934080", "70315397040262443555806688297404998746517935075885056", "5306933576516669168547437633458623415910448687480832", "6899983782721205252900875081325778312752525213696", "3670074725518705938394496350497660026123480259467673600", "74604657186370250940780518175782610077250293652783104", "377825168505352878252524624298663142291227231125504", "7019014517642275034384445187198565722490316783616", "12149792528403593372849333196423777163283620286311694336", "70651037905637905670387476381200419423102091797725184", "1166436283705298376332320309623478053237753179537408", "6931976637373069288421268420820706206364953739264", "3924596671303104164959850164725782815937803308610093056", "71522693176531279645789649570465303655115801011159040", "377822645987976810351326588915107772410214217678848", "7019042973508231536311109811762306428943235809280", "5524925986947022374336908349860657583477063120060416", "1478422662903051017074019294733278329946797223444480", "6963945670575747605595177166004390304982260252672", "85826603805357661514470374356089858403685360224698368", "5656234073677741499040500965014494191384171322015744", "6907732607834590933326507612147439802701733429248", "5055943267800976082861329814997144788850044291684237312", "72722926454103648295424396600094417417833163392024576", "6891663560197760994474887097619101013189798658048", "394147573847120704348198322731391153005637648848435281920", "73131887055914248882167343551368696646109646056062976", "6891646982489701037532684364994106381933121372160", "59994563022621763052672299633577135714409268792786944", "5821423194278661606584193832828284939149102800699392", "1189447770736575545493097588664927176291306986012672", "6939559177133479861883548907900063704860416016384", "2101182565684570314417826512767275194648648961151205376", "74224247186960274005206905994831379008589302083878912", "5319953879795239804126589391805960712347062429024256", "6899948125566767214963993890077148021258794827776", "165785322293667651336092092705726782146425178071234510848", "73150582851523159898827328633302392521323121616093184", "71722753065041625396704837024898928038521427061637120", "6891659742041220273157683413172895252905856073728", "778891720699600995962629622808109811648138232408834048", "78959420376978152296347388704787896984708919804821504", "1168073402057512888305510813431314309277494605250560", "6931905071877998126192408330113406664975690235904", "38426741216319525122237364857754395151693937504853950464", "73257714980977665335437419901694628793181998451523584", "5307251284086009039165702361959127646290140981100544", "6899956588274533391840780933278363649358971273216", "10403038699374907954758507170456153675141944382716903424", "73635874083911491985274649789088783460988197021941760", "1166455086901162086069253782279457324530143598739456", "6931949068122487250442248829987148211773740417024", "457301078073888390972875105992108568120370267680669696", "5368818108584681449014788963957357114393731228762112", "6908184260164362284015651055478759444696944082944", "19302303116162344695704992449966940445977004042841227264", "71959004345267153833186961528864274761888285956505600", "6891670493516385747882538061747390703838078959616", "16556693917355738560969188302103759677381672272268361728", "72003518161896845824908753276750827250439873930199040", "5308219698147094928982961468619364376828876903415808", "6899967908420814541529273549403488940175271133184", "1166324311176389482821835937887479400156765104373760", "6931296568299741155911168692640097367087873261568", "8516612358464220497224390924240719045652064707280896", "14078578499925553979081658283551016361458098937790464", "6902689471932123326126248648789392958205523394560", "159108111377753459989046252127818933626494290218713088", "130487418354097757735616683742251452072735286434463744", "6891374458336068096805787738669709727661708804096", "75791369942734926923937911660938812844628611122270830592", "73188928021533768670627391008508630742622669646069760", "6891646476337981026555914578028579422805520547840", "506406650835289462081085915253850153033321766300139126784", "70252321899460542836268846658115285765095484582526976", "6891700195874863060097598894133753517049309560832", "8944337212607831569939741480330016096902126155857920", "13047183504907352834206305922694267519898838215163904", "1341216332580819347188482779928878259453984270974976", "6934980766377367372752107730063867307992689934336", "136233430394677961768257696121882597163606984594817024", "151325614292898513185798734512821277250534342515490816", "5521593624751786668667167794542055614079083445485568", "6899621330935203263061415050361061541050694238208", "5155192349780652110747466761611060209016752245368154613536224547194567393280", "73118320358816493333664212967093040306426849888567296", "71691737479868384814459275167788170320085854718001152", "6891660028526026752565590022458324199251118129152", "1403728121660183832667432229934255580933064160822054354944", "70246092466564650715164191750973410646044415075811328", "73122129192724664272881237203773508757786639005122560", "6891673662389324316762591575772393608446430150656", "93580415371008597239233087732198508793626875289141248", "306502868990133881808722663326092863498118497279410176", "1181044062063300919419486585321227059034309691179008", "6931453317105220453969212288405904785571561078784", "19301587738377055255003998734485425342713511479718445056", "73396360625874084645228122430995904392004803133177856", "5307977686163122536670667849178368413498026552721408", "6899955360634683363745040024547609077478695370752", "13399714625838316314112613453225550067352361842655135995113688785128620294144", "70242577350989526600617647030453267279141065772236800", "71691737479868384814438992758184518649661907466715136", "6891686621860379983338720806172152024008451162112", "6846409458640472835616724990069498085493614869418606592", "73907639563165775171572780773471060563924915949928448", "1166523034928365367058103949246443522322284656197632", "6931946668593021278091757317405581757290767187968", "93321602391734293441862586996087598609665582482973523968", "70295488318537140981817359754727504312044618784964608", "5306820142447535563804297797947287566253480801730560", "6899983974482804431435200637631402747560342847488", "11512993583368570133554282303194898101596958805549121536", "70673769087165120720137632865979152741451114561404928", "1166442477681865040482138107497914219195456840269824", "6931976418617369441277447853775937171467771314176", "35371184400397368033814539165264971545063647038406656", "6243137379682862774408680037782416522530872704892928", "6906939636534763690425363815545355083955646234624", "1787502452588257945177019983627165184692304860527198208", "74687234114564295744862271330260745409425321490382848", "6891646383532992164714514463988105301581585448960", "216612837839689090576033837685763188849455885547632328704", "73143010003672236581642077693567288419504533251555328", "6891646883728507705241778489751603812855317528576", "1126169151406834194322931083018367536073271592670461952", "76565910368732504731862508944275018584703655770849280", "5331641119497828927643936400152381621382756406657024", "6899928508521599898015415226698810479737596542976", "121300669087892746273749694882181362062158886555606843392", "73162421627366796449817180419542139483730024188608512", "71734134152142753881828879846240560618711640413569024", "6891659636978514216118512923551505351736637259776", "7614109080749518558798986169450498798135844526203338752", "73827284066897939769539401668237343778144399344533504", "5310219245512499738149877425498183540650921093496832", "6899951574456705862588680168759830192416043827200", "4531790217986566217876529259389411665252840511979388928", "72844112308663299557205975592696049893561711969959936", "6891662473686593848262432699196095721669176328192", "5306518382320021312493521024328089621601395744440320", "6899306760237347302193843311948520531022896431104", "108525403941086346008143709627094903947143690986717184", "211229983782172907947095972039802403482811206169788416", "6891235340994462916908358281178652613156230135808", "63979399206875182699727903512631308367685620806132432896", "73201978626797826228567690801301987468404224394526720", "6891646360644624076266074119687083570317028753408", "23062602530199009331827038444202073847145189487230588666199838408933889802240", "70242577350989526600617647030453267279141065772236800", "6891700289664176762531400516357804588385012023296", "108291159692334817137106412425456772758998204568043520", "212123058855529002292744090654927957991396208038379520", "5579948837421892368830613670563321420148355788439552", "6899531167627492005854770405172801003957050671104", "52629804465054512320498662467170154832860408506719666176", "73220044595336571089395520151733628221916901298667520", "71789528381332504853490204682389443854069475737337856", "6891659126091138151658677283790641543755417518080", "9337351838388282763960035151589379298114280614647348445903420639604524449792", "70242577350989526600617647030453267279141065772236800", "73118320358816493333643930557489388636002902637281280", "6891673696224342201764386963385913894425946226688", "4105070671686351887093593664057193213325520613826101248", "74444300505961395210685733936032624660001585522278400", "5313386859697971609399500398910003823475997349511168", "6899946229549883801603508297633792238765150830592", "752336140587131638949657682872974421154592219445545590423296948092664807424", "70242577350989526600820471126489783983380538285096960", "71691737479868384814641816854221035353901379979575296", "6891686621860379983338720806172152024008451162112", "162480949306828927919958127054489237965333912093661855744", "70272957242637484131750048898282455892201572938022912", "5306691695297022826759273126647100038512785190027264", "6899984191634100703780398601715862670650883702784", "646140537893249306359431713565103992022864466926370816", "80638932110936925201342077024503246918009060128194560", "6891599448972597994525764802682613205116011937792", "147453523623725744454439390256850899945242503518181392384", "73154595796932501701707093171801917475693673807085568", "6891646780889622977113219919964618952642282913792", "1169126456315935540979999428616469310421022591356280688412166175273259106304", "73118320358816493333785907424714950328970533396283392", "71691737479868384814560687215806428672205590974431232", "6891660028526026752565590022458324199251118129152", "71691737479868384814418710348580866979237960215429120", "6891010526437245888909001567855371644939402215424", "1755234598275045451836323093228476932159714284431474763558861175375251111936", "73118320358816493333725060195903995317698691642425344", "6891647102989742425900058586142651527448517148672", "1152002765552274591271487696382686489696640277090255503360", "70246860605064311635056506206136118086987847212990464", "6891700248435514802113342582027609046691637886976", "95203767015871707645304851102891669279120942324445609984", "73174519794491598653026343946042314814848384620298240", "71745764528136192238675924969582707627652648129265664", "6891659529648975986555130666856891061247919783936", "12316505450645178672121571812992231574315737803643050287838494052839241809920", "70242577350989526600617647030453267279141065772236800", "73118320358816493333643930557489388636002902637281280", "6891673696224342201764386963385913894425946226688", "76642405057518545193526524212339257369756480165751291904", "70307013557478897647146947610815639518539764283211776", "71758861122838774856746009879256004769739315590725632", "6891686002159834475884897406513915659073676640256", "1333697301866745116849190370667787643100817555044821619179798626837867790336", "73118320358816493333765625015111298658546586144997376", "6891647102989742425900058586142651527448517148672", "73118320358816493333643930557489388636002902637281280", "6890997603337169764541254937913523423949866663936", "449979385351267298074029054433979070411073090873438492955546727061276065792", "70242577350989526600962447993715345676348169044099072", "6891700289664176762531400516357804588385012023296", "22093555997051882509118720562468073370539391318830874624", "70466613561112933073147838592414265296754310832455680", "73361107938727003131890852058909500247812098809135104", "6891671546495637309741094800876115434193656217600", "70242577350989526600617647030453267279141065772236800", "6891024191559465287285577846328207106543871590400"], "dual_psd": [[["1260656206274411035611880987203047142305007861032807100509236420969234432", "-344524707005075011247215578309539571674967951592881551025817897396076544", "5226216779910605773814609095421488663885948365409810744859070266605568", "2562135328942329082635277893044682022388074491385578100079646025449472", "-486799142705901796295952415725932332844527725557677790743488515538944", "68587493154406469245770825270898214256656381719725960589448442806272", "-37191700457739738334613530563271275326143641785909034654226026856448", "3698408213748157207142215064388670428981630451183621936269318160384", "268447828090506016270300323315629594755733828525037937845380055040"], ["-344524707005075011247215578309539571674967951592881551025817897396076544", "94155149632520486651510305515100065761465552309636731547036704904839168", "-1428272669330574235061050900963290258284872682353060713745725291233280", "-700205907937332748193791048030576473514151457382629576819621576572928", "133037327049469666976516464007086144364305311549773128600388104093696", "-18744274502140388620756091339934805315811671830130266833753131188224", "10164119003618462467033286216857727661874211859528518396555709906944", "-1010737899742183217547626348394008110393057288248477704107749015552", "-73364101059998598254847200132202224714108394560211967417348259840"], ["5226216779910605773814609095421488663885948365409810744859070266605568", "-1428272669330574235061050900963290258284872682353060713745725291233280", "21665971812678166081216340730642877817682569420286265469680532586496", "10621670350628073055991850935142867844602655286710720857336082071552", "-2018090130674290551541551589918564911311108105972270021332353155072", "284338510238958258174744078804554798840975385031248357351428718592", "-154183105622484702439654708382435463778535292192293681017133203456", "15332239645867807632502272141265614575399003355565398989901660160", "1112885921407007321861182996501973451089342827304342868203667456"], ["2562135328942329082635277893044682022388074491385578100079646025449472", "-700205907937332748193791048030576473514151457382629576819621576572928", "10621670350628073055991850935142867844602655286710720857336082071552", "5207238429590924639760950414676329241935904929584294311676738535424", "-989361949291143745840751575020467572153571980514941245724676849664", "139396005397718370304947825454801590529052600193350132483152150528", "-75587752800443884444931896473084442312380742230530226099853459456", "7516579300631320779085659239977003675305643002647067597595475968", "545588607667399928949514052773354937942186293434911736660492288"], ["-486799142705901796295952415725932332844527725557677790743488515538944", "133037327049469666976516464007086144364305311549773128600388104093696", "-2018090130674290551541551589918564911311108105972270021332353155072", "-989361949291143745840751575020467572153571980514941245724676849664", "187976233456640112819090316507169210002761354121309644636941189120", "-26484883588193935544362906331471578677756072611049792231838842880", "14361479210979628284737250044304737810714597223747470637609779200", "-1428130793207845992303816757305194894292743536943462426664239104", "-103660436465795705609898924557233582669183635251734021368971264"], ["68587493154406469245770825270898214256656381719725960589448442806272", "-18744274502140388620756091339934805315811671830130266833753131188224", "284338510238958258174744078804554798840975385031248357351428718592", "139396005397718370304947825454801590529052600193350132483152150528", "-26484883588193935544362906331471578677756072611049792231838842880", "3731583752804502942146299127535858602100228520665166450295570432", "-2023458487611412213919606959862963297378406498258923313206132736", "201216276713777130639647879967404888534309938001703218110791680", "14605221851789330705515850764368889644971526538363619220914176"], ["-37191700457739738334613530563271275326143641785909034654226026856448", "10164119003618462467033286216857727661874211859528518396555709906944", "-154183105622484702439654708382435463778535292192293681017133203456", "-75587752800443884444931896473084442312380742230530226099853459456", "14361479210979628284737250044304737810714597223747470637609779200", "-2023458487611412213919606959862963297378406498258923313206132736", "1097224267848603143014049204360227025603695131154916989225402368", "-109109914163405770760740554165364247494471184264992599775903744", "-7919709720367374617964762032656587111052768718945381085347840"], ["3698408213748157207142215064388670428981630451183621936269318160384", "-1010737899742183217547626348394008110393057288248477704107749015552", "15332239645867807632502272141265614575399003355565398989901660160", "7516579300631320779085659239977003675305643002647067597595475968", "-1428130793207845992303816757305194894292743536943462426664239104", "201216276713777130639647879967404888534309938001703218110791680", "-109109914163405770760740554165364247494471184264992599775903744", "10850082082206045027271853072772846167593912426805465580568576", "787549886663286173586474835008644068403969556794438716489728"], ["268447828090506016270300323315629594755733828525037937845380055040", "-73364101059998598254847200132202224714108394560211967417348259840", "1112885921407007321861182996501973451089342827304342868203667456", "545588607667399928949514052773354937942186293434911736660492288", "-103660436465795705609898924557233582669183635251734021368971264", "14605221851789330705515850764368889644971526538363619220914176", "-7919709720367374617964762032656587111052768718945381085347840", "787549886663286173586474835008644068403969556794438716489728", "57164067449824160153370616573453426573991967199087235694592"]], [["10909220888990276313066805321424819402184530145102520186851529519513206784", "-583531488250670138034987138405270898562102167895922603275534616909316096", "5768080339314425155164163491786762312596269521943731868439743784026112", "3807173922828835312565413376614432020484648224502368799358129052581888", "-686320598689947591059120444839504909488513099356163774879121717329920", "222590051947986776477515041166620952440175032961419465330121053831168", "-129636454728973526239497540776735982378650864523001190578606391164928"], ["-583531488250670138034987138405270898562102167895922603275534616909316096", "49605521865992308162381663346095508344901612358552015329746578579652608", "-2422608384680961889189113206968022552037244169316827926403055894921216", "-63162341363797929196942324062329747858731161570651083232336240705536", "31207044653187559301580345302203613754222393664327203064524331548672", "-6417987262717776779152765163912452602778021252319114691988479279104", "7666733910641541438900652695119089134793636946011672867069983981568"], ["5768080339314425155164163491786762312596269521943731868439743784026112", "-2422608384680961889189113206968022552037244169316827926403055894921216", "246045419521272118322974559229335455676097616744375204198140486877184", "-14134322077739958597849141225354771315586677362141985457566134566912", "269766700578741490637401042356288276861450125761683122981221433344", "-513143991188075578926421491078969277917745057354329562247222788096", "-152739564181726201491802572614446875089896505697251136376494096384"], ["3807173922828835312565413376614432020484648224502368799358129052581888", "-63162341363797929196942324062329747858731161570651083232336240705536", "-14134322077739958597849141225354771315586677362141985457566134566912", "2401658197170802745705691723871584436554672003978245762904406097920", "-281556919266435446158424683133947983230721119348713360435431079936", "119600611000166280091065172079688098444175472500813055565607469056", "-39646479470875920063984322622610429487046743633881993784066048000"], ["-686320598689947591059120444839504909488513099356163774879121717329920", "31207044653187559301580345302203613754222393664327203064524331548672", "269766700578741490637401042356288276861450125761683122981221433344", "-281556919266435446158424683133947983230721119348713360435431079936", "44824904441736209230165898249814615364220418554476695698320392192", "-15645981073528586210244083985480018937753527617979739077578063872", "7936476835794960544634249117048112645507468932037597770993893376"], ["222590051947986776477515041166620952440175032961419465330121053831168", "-6417987262717776779152765163912452602778021252319114691988479279104", "-513143991188075578926421491078969277917745057354329562247222788096", "119600611000166280091065172079688098444175472500813055565607469056", "-15645981073528586210244083985480018937753527617979739077578063872", "6179388195055052587890406820352142129633449243158216670126800896", "-2426502149937234195241897968163823573923940914540669992681078784"], ["-129636454728973526239497540776735982378650864523001190578606391164928", "7666733910641541438900652695119089134793636946011672867069983981568", "-152739564181726201491802572614446875089896505697251136376494096384", "-39646479470875920063984322622610429487046743633881993784066048000", "7936476835794960544634249117048112645507468932037597770993893376", "-2426502149937234195241897968163823573923940914540669992681078784", "1569669372284939795721205843252855007649273049859455388506652672"]], [["184360833686455331695594215661161849338622702816201682509108687457484800", "-17001253451455444153370395834036234014211498607344471606493264161538048", "430269867074566405819622983616706814915687626495118131350830191738880", "51512932761905575594461873071615933560056178607377912931002531971072", "49594621345956669194117102680375585641771540820790332871964587196416"], ["-17001253451455444153370395834036234014211498607344471606493264161538048", "1567809242022651520030811280433948214408196602029042885911960962990080", "-39678314077813680876536558001681888896550797826577298384755707871232", "-4750382217311928677361514475890201464220345088446408417831118962688", "-4573480768510529616733976916034511898470855872018780271857306173440"], ["430269867074566405819622983616706814915687626495118131350830191738880", "-39678314077813680876536558001681888896550797826577298384755707871232", "1004183778140326234742294099980379341198166655749650805689409339392", "120223272421199586244908813275374178883190738340031747692534169600", "115746228238639029178103409212568331085292976359320160855595679744"], ["51512932761905575594461873071615933560056178607377912931002531971072", "-4750382217311928677361514475890201464220345088446408417831118962688", "120223272421199586244908813275374178883190738340031747692534169600", "14393416370884847235640808929317028464806209579822866269885956096", "13857413983554398377019031964959645616400625608943671225654181888"], ["49594621345956669194117102680375585641771540820790332871964587196416", "-4573480768510529616733976916034511898470855872018780271857306173440", "115746228238639029178103409212568331085292976359320160855595679744", "13857413983554398377019031964959645616400625608943671225654181888", "13341372010889997187862838730318072712259033535184778763096293376"]], [["5688455890985698067942073357360414292818981406911292067637449795305472", "-171064093072619298253817703449975170055793814334522869778413657260032", "1608017230011487499184020527558141450511285952560061098109299589120"], ["-171064093072619298253817703449975170055793814334522869778413657260032", "5144264893594360950373954335101687493972475334609218226156508020736", "-48356533718220610058090606421694542256867960072247819365227954176"], ["1608017230011487499184020527558141450511285952560061098109299589120", "-48356533718220610058090606421694542256867960072247819365227954176", "454555587942822657570742446283101785877612385980354923467898880"]], [["15344535216793080864532079843523276194111049115447681447666479267840"]], [["194331310929291525899302315498726500400820551212539175030138802027242717184", "1297103331655348481124398879358020489867507984429690568345541755134803968", "-66730366578348186091533485827022064951151136193988645730708905030320128", "15264214958384862502014181486207054503693744073854789522332679732723712", "-2057249816461464274908711633833942238562194418043832711681777753653248", "-268243553251718302819234449225188373623819042030274219998860820873216", "214900246319224294486461834330467647160822653087497492974176227557376", "-47886219910452275928175034748359255754545247467303297279498645405696"], ["1297103331655348481124398879358020489867507984429690568345541755134803968", "278291070435152881481641453851732014389730194122817878898502113354055680", "-15605861572448676668848932851300267920060561067022917990045657690275840", "322879628575827929496854677129571809989742491689078068398038563422208", "91079131516884517175273161024610306192106547419046208399378671992832", "-40873502473077429059142810965580206765872255847824595104186417283072", "10585064413163619185357723221923521749872864068310580563611255570432", "-1636236762192745149976714716219123487624912682380651326566169575424"], ["-66730366578348186091533485827022064951151136193988645730708905030320128", "-15605861572448676668848932851300267920060561067022917990045657690275840", "1391591909723383697976907667402769912622474078407997455528474995326976", "-155597712668884062452958659282715653230414971915467513903568272752640", "10079831374745655443471555198515490473555612451717134215154728173568", "2485254688358555371817556275199376144288770063856042714855257407488", "-1166430217380249002282825063386622992286877937300486472856326111232", "184425421560399895470131369596750556596889137790475169231785689088"], ["15264214958384862502014181486207054503693744073854789522332679732723712", "322879628575827929496854677129571809989742491689078068398038563422208", "-155597712668884062452958659282715653230414971915467513903568272752640", "38231123335357129753403815380851319032886472463215989536718118191104", "-4154456156198535676678117202223482203901367788147864758450021990400", "-105375471070912701348636067991272653709359793847431435348980269056", "178839306339868097643172794159946394656787445257914284248330665984", "-29942243990551673816566529870968855003810101201240616295079084032"], ["-2057249816461464274908711633833942238562194418043832711681777753653248", "91079131516884517175273161024610306192106547419046208399378671992832", "10079831374745655443471555198515490473555612451717134215154728173568", "-4154456156198535676678117202223482203901367788147864758450021990400", "513969113363316796449186201871151497410622372585349794686446862336", "-6566819211007535126300390071976157118755067643954287974289506304", "-15813967933924565251208602866533494651747587522526826284638535680", "2773483584440803948630086769904686433274191998079200631940186112"], ["-268243553251718302819234449225188373623819042030274219998860820873216", "-40873502473077429059142810965580206765872255847824595104186417283072", "2485254688358555371817556275199376144288770063856042714855257407488", "-105375471070912701348636067991272653709359793847431435348980269056", "-6566819211007535126300390071976157118755067643954287974289506304", "6109462702895638522868118278784751600654039528060503165801332736", "-1842113599991153173433095675087569331194753267999854137352126464", "292547101952794020545765649673273905670141198581986541875232768"], ["214900246319224294486461834330467647160822653087497492974176227557376", "10585064413163619185357723221923521749872864068310580563611255570432", "-1166430217380249002282825063386622992286877937300486472856326111232", "178839306339868097643172794159946394656787445257914284248330665984", "-15813967933924565251208602866533494651747587522526826284638535680", "-1842113599991153173433095675087569331194753267999854137352126464", "1195606537859539536495325098933146699111596117391498953877356544", "-202850178910966571318977910969903105121609648354166695545274368"], ["-47886219910452275928175034748359255754545247467303297279498645405696", "-1636236762192745149976714716219123487624912682380651326566169575424", "184425421560399895470131369596750556596889137790475169231785689088", "-29942243990551673816566529870968855003810101201240616295079084032", "2773483584440803948630086769904686433274191998079200631940186112", "292547101952794020545765649673273905670141198581986541875232768", "-202850178910966571318977910969903105121609648354166695545274368", "35327439957311520527930577236719068097471761150369748937080832"]], [["12778474946565286113018688064193174752306840452874960834755106440375959552", "142708898557736360132257673952022202185935522402306761481803442646155264", "14270792887497700809857306604194214186421171150611427459274025195274240", "-362567699594286270010993838064484449751132749345088191507377688674304", "-617420941076236398557168829463923292671599811025090066380397922484224", "319779777900863567445680646533402167567898979259708144911881164816384"], ["142708898557736360132257673952022202185935522402306761481803442646155264", "2031192005992649896097450547471678336363272274496960365892968562819072", "-40229111475257878939538721539562673786245720800100238969753693061120", "25810434479950557991448300031585338883357302910642310906251455758336", "-9367416158331130021337204076130215237086930134863602386893361119232", "3957392188841679358050484220956522965859737586404001272040513339392"], ["14270792887497700809857306604194214186421171150611427459274025195274240", "-40229111475257878939538721539562673786245720800100238969753693061120", "107018619092693278310308163595619271029272686843727751504585539190784", "-14030108465793494915517046908648279340958678249666293103830012788736", "438522709954258150614690682070583956841817258847500486478097547264", "180934925121356159832969824601082736786366364656449515890099093504"], ["-362567699594286270010993838064484449751132749345088191507377688674304", "25810434479950557991448300031585338883357302910642310906251455758336", "-14030108465793494915517046908648279340958678249666293103830012788736", "2048534223437789557531768781854543578861515043505058599025109893120", "-151230905416197250868072198914908871403544663350077692034880110592", "17283730478030694024576894718365141772028679610344408038043025408"], ["-617420941076236398557168829463923292671599811025090066380397922484224", "-9367416158331130021337204076130215237086930134863602386893361119232", "438522709954258150614690682070583956841817258847500486478097547264", "-151230905416197250868072198914908871403544663350077692034880110592", "43803060257070117826565972493030572502990125068065919996774055936", "-17633010236563084903849946843706104499368530252651381211189477376"], ["319779777900863567445680646533402167567898979259708144911881164816384", "3957392188841679358050484220956522965859737586404001272040513339392", "180934925121356159832969824601082736786366364656449515890099093504", "17283730478030694024576894718365141772028679610344408038043025408", "-17633010236563084903849946843706104499368530252651381211189477376", "8343276393402734746232897417817892422371078497925036133792612352"]], [["261132855105781664220978064812572647556470655051867642945579927214227456", "3477774260125294172847623988220872354911839692966472832661512989442048", "368281480359532396192155155012075492627156747380839595576152907841536", "273517185397926939994107334548750570043168385444343220477681429643264"], ["3477774260125294172847623988220872354911839692966472832661512989442048", "101060159272739817742546810330107980224394599286228231358409619800064", "-4243135604322381415818202753887382151675286086648457169986295693312", "3260449637930779663836251178393120904068203297486607928030543216640"], ["368281480359532396192155155012075492627156747380839595576152907841536", "-4243135604322381415818202753887382151675286086648457169986295693312", "2048071358123042580718953247531414081667363834491493806274223538176", "449625384680946193624494610933529455845315037294827212436158808064"], ["273517185397926939994107334548750570043168385444343220477681429643264", "3260449637930779663836251178393120904068203297486607928030543216640", "449625384680946193624494610933529455845315037294827212436158808064", "289158085746151608381862671211830416331976274071722487898825555968"]], [["550808225884839568020862630704983572767409338402656830287686622248960", "-103653713316557428187929053563933511203182374764097872139685279563776"], ["-103653713316557428187929053563933511203182374764097872139685279563776", "19506049073706825425266826451858768737979515850730824696664158109696"]], [["30930639546751368405443461519755453307679831400491412087983319593118597120", "228790972803931862906911910552372359344608496278760107157692188647751680", "-23546504081655356252077417332286624252646099561962195814450421565489152", "-3286040020066274658339601594494510629561559103694533046313802061053952", "-765537184403423358227104978515408686827255261032281724230272269942784", "100003184847502872177697100851471866255191653506328414668754352340992", "-4694273325798605380185873878397076183652188164521823643889163042816"], ["228790972803931862906911910552372359344608496278760107157692188647751680", "142049775480135647724582216991862852893329682696712119932077636245782528", "3157504374079479009054352257465308869085866818586720938816882834669568", "146859045495537473410687653114116221081888050978339814005284792172544", "-84310095261637553178483938975031784120297663485485673238468623335424", "-6815529391915128853135595453265218058519259393435638673787687272448", "3317226579470222549152059113668363463959852619757862998104095064064"], ["-23546504081655356252077417332286624252646099561962195814450421565489152", "3157504374079479009054352257465308869085866818586720938816882834669568", "97009450009641213354400615603009638742718066414227045578797890928640", "6564527741493368619832113364892044145347778715334343513918786240512", "-1284082880696858174118474271009024994158814841323177744377525043200", "-255468636402108527672210058924010319636005735758546836567223173120", "83139098313220410906679468518478323050560233608477228636359884800"], ["-3286040020066274658339601594494510629561559103694533046313802061053952", "146859045495537473410687653114116221081888050978339814005284792172544", "6564527741493368619832113364892044145347778715334343513918786240512", "557841607138692973737558070484628115345296036415463431054785773568", "-14580535724603438737498126444665181044451304108312773439571099648", "-19837839856577133178864308228035858672696479392883268498015387648", "4586409891287898761164643984497801546662965593789762948636344320"], ["-765537184403423358227104978515408686827255261032281724230272269942784", "-84310095261637553178483938975031784120297663485485673238468623335424", "-1284082880696858174118474271009024994158814841323177744377525043200", "-14580535724603438737498126444665181044451304108312773439571099648", "63016255446907161713649663171178607305754796701882619524802412544", "1758392642701911048477919941658915381395697339626140857018613760", "-1762038253918690355141612461086026619005111067927835325532995584"], ["100003184847502872177697100851471866255191653506328414668754352340992", "-6815529391915128853135595453265218058519259393435638673787687272448", "-255468636402108527672210058924010319636005735758546836567223173120", "-19837839856577133178864308228035858672696479392883268498015387648", "1758392642701911048477919941658915381395697339626140857018613760", "730012748627705961748248687863282894575818479425962319972139008", "-195608000353108136015849182758932033734480056745367966666719232"], ["-4694273325798605380185873878397076183652188164521823643889163042816", "3317226579470222549152059113668363463959852619757862998104095064064", "83139098313220410906679468518478323050560233608477228636359884800", "4586409891287898761164643984497801546662965593789762948636344320", "-1762038253918690355141612461086026619005111067927835325532995584", "-195608000353108136015849182758932033734480056745367966666719232", "80762113396811090909079074994382072267870109311832043856855040"]], [["1627251290153144258435376106679650397912299661679186550893704701179592704", "-52274527131673413430556364541572195169878235228890927075778131077890048", "-6468047609341467339862141319948940526336167473504757089060072101773312", "-679740970256186571589700824228306534452056274362604700396698766147584", "117943013395597076991448128266040923391595812438624758558489877413888"], ["-52274527131673413430556364541572195169878235228890927075778131077890048", "11862917483991047457185272554734941781754401230698669827026094949138432", "-462267497748503075959337527237057453282604493437111876029526294134784", "17436821524881990551190062455730944519433549142435830760692055539712", "2690182048519164672684454164648557800329720434284853741478328926208"], ["-6468047609341467339862141319948940526336167473504757089060072101773312", "-462267497748503075959337527237057453282604493437111876029526294134784", "78425331653433444385946073570789034929141304692217415979780790026240", "35209501075180889875742644091340905723059634135580416098533638144", "-406934746970204423757487042211923180002924904596334018327685890048"], ["-679740970256186571589700824228306534452056274362604700396698766147584", "17436821524881990551190062455730944519433549142435830760692055539712", "35209501075180889875742644091340905723059634135580416098533638144", "1298569705025961588819128939444127647578070994035318414625128579072", "-219306413874289202458963300697265580473979923763216925088905428992"], ["117943013395597076991448128266040923391595812438624758558489877413888", "2690182048519164672684454164648557800329720434284853741478328926208", "-406934746970204423757487042211923180002924904596334018327685890048", "-219306413874289202458963300697265580473979923763216925088905428992", "40288306112609789295052297162126080830299195432584440293531582464"]], [["89543350077355214027373197061524967311404708305011293099702681075712", "-160490616512465530014893392912053300351407114040292394372066128691200", "-6301899990867720822019697675025321030736670891899558245527413850112"], ["-160490616512465530014893392912053300351407114040292394372066128691200", "287651042386731851071603191962321708231984572993390998918009953714176", "11295041048391992151261089013505024058519824662295367467649485242368"], ["-6301899990867720822019697675025321030736670891899558245527413850112", "11295041048391992151261089013505024058519824662295367467649485242368", "443516391341068593137017788924936373451173234360211438273638170624"]], [["129137338484731591148409078532053775920626925568"]], [["1783224749237968920511121504305383462432392406566472022428798338933456896", "-167596326758342219324648584216377784283844930122601395791706553925500928", "11446553981941865856784970800462143310723234773761606133156033603829760", "-518829434768091104037338056221945294473793448415241233438116272930816", "-28854558932354667905537442213330971538241108422804343392507200012288", "9846681312294454397334123348126933704704424743436448724074643849216"], ["-167596326758342219324648584216377784283844930122601395791706553925500928", "15754043616750033797395842041567388620363977596485423985477405628170240", "-1075933869350770983203424506323769142356922838239102541654177899085824", "46535914598303850394199781073803047395087626094820925185325317226496", "2994701590407624285436890015791051620404148470053375557744650616832", "-938194287610378168859640916259450965667335938601881835593837576192"], ["11446553981941865856784970800462143310723234773761606133156033603829760", "-1075933869350770983203424506323769142356922838239102541654177899085824", "73482371242989870338517514353049951093029751976034725999771843035136", "-3215122297332966516250554760232345296487686477522667150146801762304", "-199858949697098004964014812945418041783563514807055730496709328896", "63866326713477014380749933522979542144510759034391842313134407680"], ["-518829434768091104037338056221945294473793448415241233438116272930816", "46535914598303850394199781073803047395087626094820925185325317226496", "-3215122297332966516250554760232345296487686477522667150146801762304", "2127376005643030254432781541227935936006740588508623505563469217792", "-242674633626186118266467157519637358903109694536841568418718023680", "8458043542942009278232059018054506802171537142854433790081630208"], ["-28854558932354667905537442213330971538241108422804343392507200012288", "2994701590407624285436890015791051620404148470053375557744650616832", "-199858949697098004964014812945418041783563514807055730496709328896", "-242674633626186118266467157519637358903109694536841568418718023680", "32360929174493939105751007573512888116725965804535778229434187776", "-1597711050865463250779199428564846424165105405701768997362466816"], ["9846681312294454397334123348126933704704424743436448724074643849216", "-938194287610378168859640916259450965667335938601881835593837576192", "63866326713477014380749933522979542144510759034391842313134407680", "8458043542942009278232059018054506802171537142854433790081630208", "-1597711050865463250779199428564846424165105405701768997362466816", "119240967920401383965031261184496068479217750145542663480279040"]], [["74400873059385798434181888854243157224873290366976", "2379757508681654250015280297161850636192691781632", "728448967636567466240873467997627907029958918144", "-66516407811269248563063952165540485094273187840"], ["2379757508681654250015280297161850636192691781632", "152664311895814130636841343958728121268165410816", "21495401064855689106062432445602304416819445760", "-2502361550633746459905429170587050845187080192"], ["728448967636567466240873467997627907029958918144", "21495401064855689106062432445602304416819445760", "21197772803732640245290657239886116847538405376", "-2110932219702885464987870866090505568170016768"], ["-66516407811269248563063952165540485094273187840", "-2502361550633746459905429170587050845187080192", "-2110932219702885464987870866090505568170016768", "898714548947589784522666742479939297779646464"]], [["2800202869123393523039862202465903591597987369747820018317341575086080", "44609848453990740636109572490805962683673477549566626075895987699712"], ["44609848453990740636109572490805962683673477549566626075895987699712", "710676573126647698792731592914114374641855621480003454897385111552"]], [["21140409734986374406939305950572303332222278041600", "-272689624952124453007699536088800573761314095104", "-80655188740776138628111306083825770565126324224", "-893711452907839587101479366532567822462091264", "957786316894411083668186378033359625203482624"], ["-272689624952124453007699536088800573761314095104", "248985747655296826236957180638355399374245199872", "586838029731345182538629869221899301745065984", "-834824425210107156447949021196882996264697856", "20418333134872880194720291399824067925114880"], ["-80655188740776138628111306083825770565126324224", "586838029731345182538629869221899301745065984", "10259876819727637663537212341168158392891473920", "-348572809809005928601154992697864884389412864", "-49642690881790344601649590449004473657327616"], ["-893711452907839587101479366532567822462091264", "-834824425210107156447949021196882996264697856", "-348572809809005928601154992697864884389412864", "518053107807040009600183232496944452175134720", "-71713608238567033526151087783432277108719616"], ["957786316894411083668186378033359625203482624", "20418333134872880194720291399824067925114880", "-49642690881790344601649590449004473657327616", "-71713608238567033526151087783432277108719616", "48995236223328606816569295170499584125304832"]], [["1333262251753693230180559765122685295132437118976", "-36416836926216503432315975572229478224620421120", "1143014435056426476219546225576524929665335296"], ["-36416836926216503432315975572229478224620421120", "33572316714724263932213041482734492505643941888", "-969019527070318239237587245383915758606614528"], ["1143014435056426476219546225576524929665335296", "-969019527070318239237587245383915758606614528", "2253735444550618033833814128949702846977146880"]], [["50281822616539608594402704700958833783372513280"]], [["1284868475127430626816868175655915213883772502016", "1629561031510597897353328793156685088828686336", "-312429090755123024621261293259530190888894464", "51528176763942516106595982606570919812923392"], ["1629561031510597897353328793156685088828686336", "22609973955011600981659403102915327140877565952", "-466602328808756693172238870220265314538487808", "6118067790513506043232380591627685937020928"], ["-312429090755123024621261293259530190888894464", "-466602328808756693172238870220265314538487808", "978156959446515814364863951994033752124686336", "-33930506289474387815465711757828931685711872"], ["51528176763942516106595982606570919812923392", "6118067790513506043232380591627685937020928", "-33930506289474387815465711757828931685711872", "122861329610976469581025343974812838183043072"]], [["68041778607428669147379105493463832581537529856", "-600228957672930076822992915967491057733599232"], ["-600228957672930076822992915967491057733599232", "2933581938938250158755196603403026428501950464"]], [["67172819720554286866280605919560006193840652288", "64522564193113045192531038826617010451906560", "-41708572436381434195537273926296414076272640"], ["64522564193113045192531038826617010451906560", "1756774362616999160855839729983687313024090112", "-33236697085152543554288192343765890262630400"], ["-41708572436381434195537273926296414076272640", "-33236697085152543554288192343765890262630400", "155479257299435124928870909149617639493992448"]], [["3596909964492175822611145540208548931115679744"]], [["3501171022596440967296677825983171388982165504", "5017880782981619692273144268000049447829504"], ["5017880782981619692273144268000049447829504", "189362499148414703332182437707792389393874944"]], [["184112369843363964452372298837655542000779264"]], [["85673555412080337601902674343944381076521980264448", "0", "-11629236527236853231502659564669532456643198976", "-2324798175149326893473989944414850712579604480", "-385061629534284760804401862020305193415999488", "-37656148842737082093129891063075302025461760", "-34899630874035739369894209234354252093063168", "-33754162131065829425441261354682135999414272", "-34249645231387008152145147875947723163172864", "-34167284938515351604054614869604926926880768"], ["0", "185921935218410461121015514061662072356529987239736955423140667609077612806144", "0", "0", "0", "0", "0", "0", "0", "0"], ["-11629236527236853231502659564669532456643198976", "0", "1974334009607755278544083706018974946746746011648", "-11181424564305590945678529828810171669404450816", "2061117097047546093333831623769445112374886400", "-610038366689486594465008342312855434415833088", "72628119546797489567794506689317368804409344", "-5333868112621806633453847441155690820796416", "216600896307739337995832791541729204371456", "6635555682125995077885235381971036667904"], ["-2324798175149326893473989944414850712579604480", "0", "-11181424564305590945678529828810171669404450816", "30619645463301349843276521246959690437512658944", "-776088803656775170213927117468446115468673024", "-132849243046737692050059794863258764159483904", "18282877431495638144987148931963877255544832", "-1133104377824881070284190653292264168620032", "5416225972624827603891128827386892648448", "8534437101791958578037500283260602679296"], ["-385061629534284760804401862020305193415999488", "0", "2061117097047546093333831623769445112374886400", "-776088803656775170213927117468446115468673024", "479666178787152360208954839070771344597581824", "-53977414786865541085542459065724143121989632", "2959676402062588269411167321310673120526336", "48475588912899601152011642467587534618624", "-33553267851974259924971608827141508038656", "5023832777237907282166024028528570269696"], ["-37656148842737082093129891063075302025461760", "0", "-610038366689486594465008342312855434415833088", "-132849243046737692050059794863258764159483904", "-53977414786865541085542459065724143121989632", "13855945815806213909835286934836159151341568", "-1857895628651800554662831705220065534148608", "190355216638075195638775421829535756189696", "-16720935669129683922201332512043346952192", "1330103620312758866460553545305024364544"], ["-34899630874035739369894209234354252093063168", "0", "72628119546797489567794506689317368804409344", "18282877431495638144987148931963877255544832", "2959676402062588269411167321310673120526336", "-1857895628651800554662831705220065534148608", "393023122566843477342990332338336503431168", "-55178461068874402960994864978630675529728", "6238300677383190283425077650200509546496", "-615237583838014041645557782397407199232"], ["-33754162131065829425441261354682135999414272", "0", "-5333868112621806633453847441155690820796416", "-1133104377824881070284190653292264168620032", "48475588912899601152011642467587534618624", "190355216638075195638775421829535756189696", "-55178461068874402960994864978630675529728", "10162860171418971225099471231615598854144", "-1353047780370875231345688463577687523328", "149637446528160376621183353611326849024"], ["-34249645231387008152145147875947723163172864", "0", "216600896307739337995832791541729204371456", "5416225972624827603891128827386892648448", "-33553267851974259924971608827141508038656", "-16720935669129683922201332512043346952192", "6238300677383190283425077650200509546496", "-1353047780370875231345688463577687523328", "302099310534942673869399824349574201344", "-42847676598471743178286674620132098048"], ["-34167284938515351604054614869604926926880768", "0", "6635555682125995077885235381971036667904", "8534437101791958578037500283260602679296", "5023832777237907282166024028528570269696", "1330103620312758866460553545305024364544", "-615237583838014041645557782397407199232", "149637446528160376621183353611326849024", "-42847676598471743178286674620132098048", "31179131037896582393677233252674306048"]], [["16307532058353854594902979112121007525297439899648", "-71924131431128043871987721833399647147126685696", "11568488156039939064732095430988963009758494720", "-1760031043799081710646157369493477990810517504", "142534024757501986811913906528585399396204544", "-7062191487487518034547602223130883022389248", "69891442760663933352274793790195382616064"], ["-71924131431128043871987721833399647147126685696", "123088330925154175953383535687306715538565103616", "-1687996316259956812018767483802922399073042432", "-324667560392527729179836880403060774697697280", "33690551789945357218396389155237484300337152", "-1701296311549974162784431969162271905546240", "4324133663306424805745399990764255051776"], ["11568488156039939064732095430988963009758494720", "-1687996316259956812018767483802922399073042432", "1777195548988058963015585100551649401522618368", "-171653854775615550683055515097994346186670080", "9275998797445707967026936315556574055628800", "-138245100100390362787076505260600409980928", "-37500149852134572660830953822356353581056"], ["-1760031043799081710646157369493477990810517504", "-324667560392527729179836880403060774697697280", "-171653854775615550683055515097994346186670080", "39489049424650888579824668226683787949375488", "-4839193751590650177503886460095843434233856", "464853302525500520251587948535386191429632", "-39079795257457799245804142298091898273792"], ["142534024757501986811913906528585399396204544", "33690551789945357218396389155237484300337152", "9275998797445707967026936315556574055628800", "-4839193751590650177503886460095843434233856", "940142418247261284200328501031285588754432", "-118395892877678469705275320476223756304384", "12027493044943833468769299845422491107328"], ["-7062191487487518034547602223130883022389248", "-1701296311549974162784431969162271905546240", "-138245100100390362787076505260600409980928", "464853302525500520251587948535386191429632", "-118395892877678469705275320476223756304384", "22440829652818395696140277846628995432448", "-2823739606913318270866849136732811558912"], ["69891442760663933352274793790195382616064", "4324133663306424805745399990764255051776", "-37500149852134572660830953822356353581056", "-39079795257457799245804142298091898273792", "12027493044943833468769299845422491107328", "-2823739606913318270866849136732811558912", "1207570455737248165928932942905136381952"]], [["723844692691740551688894476612466930472252866560", "-4291404147890747794788087786166129959970537472", "-707164049330067244852618419458258982668337152", "53377475231760437680656517063699470793834496", "-2105866247643197852751055723533144919375872"], ["-4291404147890747794788087786166129959970537472", "6625066381466620349680993017549527091439992832", "-466396837000320838663869906592991469325254656", "21751661946074018796482363233113031045021696", "-572515084296330081419742013415589981192192"], ["-707164049330067244852618419458258982668337152", "-466396837000320838663869906592991469325254656", "103747278060609639385386779626438054704578560", "-11124271054528668865941331566042161809981440", "946680758271015889584073060447326614585344"], ["53377475231760437680656517063699470793834496", "21751661946074018796482363233113031045021696", "-11124271054528668865941331566042161809981440", "2063542340740050586801985698817715575193600", "-228511333778840174748345800505521214586880"], ["-2105866247643197852751055723533144919375872", "-572515084296330081419742013415589981192192", "946680758271015889584073060447326614585344", "-228511333778840174748345800505521214586880", "61734278424888820161103540540412606283776"]], [["26312692544938937107866075255376314160432283648", "-986794240211696640587155179910604895771688960", "33675717360227477179611005395612533369339904"], ["-986794240211696640587155179910604895771688960", "245865825793083317130881097295172583659929600", "-20428796231065715142646416873753941895020544"], ["33675717360227477179611005395612533369339904", "-20428796231065715142646416873753941895020544", "4418524709543462966851201095988767656771584"]], [["418334853299548844254196144108457415149617152"]], [["16105254370989367661530275659477370824089785073664", "-28891367106126993066112010678957591200115195904", "-8483728518036390513744382992198980023091200000", "285016283583876281197363036609935835790311424", "-23927279397171547348819700994659612251652096", "5190747536072393146566388334627241884385280", "-780326854008141658774947493748663350460416", "88973878233285640641144768416027940749312"], ["-28891367106126993066112010678957591200115195904", "111877575717153596305630737881364884020736819200", "-1897159052644675302576688995482622809627164672", "-45244061335707094302368034927033634793717760", "-10234890271579298725807780144246001705680896", "2546669796626983810043816526593120932986880", "-296138574841372733378019491248603270217728", "24932090056802646876111579286014173118464"], ["-8483728518036390513744382992198980023091200000", "-1897159052644675302576688995482622809627164672", "1730371360481452636475558598170201576586608640", "-77758938961507268327572750901847113410281472", "-4683813212075366396273775169353637215338496", "1009729261810444007470700082441284304764928", "-89943120726435100577503850903547785773056", "4876608243848976578340616213681003298816"], ["285016283583876281197363036609935835790311424", "-45244061335707094302368034927033634793717760", "-77758938961507268327572750901847113410281472", "34358606330224996546913270809875330484928512", "-4120879308395826615012777025152047539814400", "274559281972032903712016844768310447833088", "-5706425088446764455243800078056020770816", "-1364629829581950553848483090252238422016"], ["-23927279397171547348819700994659612251652096", "-10234890271579298725807780144246001705680896", "-4683813212075366396273775169353637215338496", "-4120879308395826615012777025152047539814400", "1207703809066922538421846040041702209617920", "-184469617036822092163237353912312371609600", "21286719932663567212423008319964192964608", "-2089325253217204756124859525508055957504"], ["5190747536072393146566388334627241884385280", "2546669796626983810043816526593120932986880", "1009729261810444007470700082441284304764928", "274559281972032903712016844768310447833088", "-184469617036822092163237353912312371609600", "42269432314325371570512888367368353349632", "-6204836270737068536353093902750720196608", "722176331212276421764265720001052278784"], ["-780326854008141658774947493748663350460416", "-296138574841372733378019491248603270217728", "-89943120726435100577503850903547785773056", "-5706425088446764455243800078056020770816", "21286719932663567212423008319964192964608", "-6204836270737068536353093902750720196608", "1283698985662383164281323164345569378304", "-181669740756007660735412933827844112384"], ["88973878233285640641144768416027940749312", "24932090056802646876111579286014173118464", "4876608243848976578340616213681003298816", "-1364629829581950553848483090252238422016", "-2089325253217204756124859525508055957504", "722176331212276421764265720001052278784", "-181669740756007660735412933827844112384", "72486301188349274482228884641673117696"]], [["833104148129499899764837601839525001195369267200", "-9590420114310503111926023844027198036831633408", "-73479672668716863186956943731129684194230272", "-19687872439766941096379082312191436644155392", "4546997180822964628966213728510108996993024", "-514213686990956195545280937649009730781184"], ["-9590420114310503111926023844027198036831633408", "7326165156409927686538532535346324484967628800", "-210134211909476177326997737146249574858358784", "-13264399528922258794376474635660775139573760", "2181161912836531805493935614297216947060736", "-175413168100290377095623772482836845559808"], ["-73479672668716863186956943731129684194230272", "-210134211909476177326997737146249574858358784", "126869821279780609594717823513213046142009344", "-12688034976476390873474864369207596692799488", "746540793947449678047563437677246194647040", "-20236266174004577333724198908942058782720"], ["-19687872439766941096379082312191436644155392", "-13264399528922258794376474635660775139573760", "-12688034976476390873474864369207596692799488", "3582906588960572929658661209661572812636160", "-497243274338962617207567607859316428636160", "52192979863023617025663307195066733297664"], ["4546997180822964628966213728510108996993024", "2181161912836531805493935614297216947060736", "746540793947449678047563437677246194647040", "-497243274338962617207567607859316428636160", "108012989681038201981922157513376903725056", "-14256469221498057155332755137188788699136"], ["-514213686990956195545280937649009730781184", "-175413168100290377095623772482836845559808", "-20236266174004577333724198908942058782720", "52192979863023617025663307195066733297664", "-14256469221498057155332755137188788699136", "3911802575456252554356823338109431185408"]], [["35498780166673501211787681155525903051648925696", "-487633583308017631208640611636901808498016256", "-27082888949386128754575331669079389175283712", "3244782485168134069810615501951095460069376"], ["-487633583308017631208640611636901808498016256", "453432216530144460625420320305357737540190208", "-32476582334522706593332293355874841666781184", "1536969962663984783048494210770324483473408"], ["-27082888949386128754575331669079389175283712", "-32476582334522706593332293355874841666781184", "9867955993007953771350516659666925838663680", "-1180214802354084053417467833804915040321536"], ["3244782485168134069810615501951095460069376", "1536969962663984783048494210770324483473408", "-1180214802354084053417467833804915040321536", "277427279033657419584339734460776396619776"]], [["1437817892217698168586108823474877558731833344", "-53504896841269118616187246840199463712063488"], ["-53504896841269118616187246840199463712063488", "24844024320611408783265272667862409869787136"]], [["848451023131658754941397207990221295989609725952", "-1001503651762111179533756608124825497090654208", "-400629387198646478537598064160742169143934976", "18841256878545952028192358834258168462180352", "-2118790580221489886516666223511773881827328", "321852514975659990434465731603483427078144", "-37908099171363610316903810676384514179072"], ["-1001503651762111179533756608124825497090654208", "6958852404096669097293961413851471888328425472", "-137562938503819340991461982448356733640245248", "-2565911604359038143795076279348387347693568", "-553149960991168138280595805257953678721024", "154892896068077888935544978002377042821120", "-19373261309967572527041303587390643765248"], ["-400629387198646478537598064160742169143934976", "-137562938503819340991461982448356733640245248", "125174649478039984223319726289723427613835264", "-5929195017284337561011525409112801627078656", "-348287178482450775207877966198221582630912", "82341319175684049652782373742849604714496", "-8224229971001861708926378326586623524864"], ["18841256878545952028192358834258168462180352", "-2565911604359038143795076279348387347693568", "-5929195017284337561011525409112801627078656", "3315324472144723933308924036690140337274880", "-416401987857180719128739433134377574334464", "29027061418209237435001886324350875860992", "-760647603103664529142844914291959660544"], ["-2118790580221489886516666223511773881827328", "-553149960991168138280595805257953678721024", "-348287178482450775207877966198221582630912", "-416401987857180719128739433134377574334464", "138332052473098335231668518817534878679040", "-22704517769503802133487057646799483305984", "2760250921178534934640091445179025719296"], ["321852514975659990434465731603483427078144", "154892896068077888935544978002377042821120", "82341319175684049652782373742849604714496", "29027061418209237435001886324350875860992", "-22704517769503802133487057646799483305984", "5763256414859219217081547390505080324096", "-888487315548110350420893240482378809344"], ["-37908099171363610316903810676384514179072", "-19373261309967572527041303587390643765248", "-8224229971001861708926378326586623524864", "-760647603103664529142844914291959660544", "2760250921178534934640091445179025719296", "-888487315548110350420893240482378809344", "251694835896005804234554685675783847936"]], [["44126591939250462664060689519864450182864175104", "-455458289197435292746238497675376694615080960", "-1365208048621396990812419761462990289764352", "-1320210116942544979143628413864933333139456", "233311475027586871734700304113171198640128"], ["-455458289197435292746238497675376694615080960", "471658586270831097977313994483356279894966272", "-13309857474582977624192110865063432377335808", "-934958332637418352837166624962027580293120", "151965585132115076451904659474596101095424"], ["-1365208048621396990812419761462990289764352", "-13309857474582977624192110865063432377335808", "11747968046872027782216392216084750616494080", "-1217278888672625458643275830152962410283008", "74270599314918869434967339792297485139968"], ["-1320210116942544979143628413864933333139456", "-934958332637418352837166624962027580293120", "-1217278888672625458643275830152962410283008", "437141623032957295213502648814809542295552", "-65754003594759242590303902347036284944384"], ["233311475027586871734700304113171198640128", "151965585132115076451904659474596101095424", "74270599314918869434967339792297485139968", "-65754003594759242590303902347036284944384", "18006707505320219190827958042165495463936"]], [["1893477362759183085586684572693769305041403904", "-23996270539172209275785478025292613307858944", "-1556104057222030498191288568063776434159616"], ["-23996270539172209275785478025292613307858944", "37656430838245067138456237334619204335173632", "-2738630259008411589231124750185905086529536"], ["-1556104057222030498191288568063776434159616", "-2738630259008411589231124750185905086529536", "1451433293396661962045470291970689261895680"]], [["78476521829390025921808097069028149745942528"]], [["44706035106065225108865556542260378341994397696", "-30511631948250441739230305541223129651609600", "-22406833409305100911167149904294233923125248", "1105271617342463069431487464349509886148608", "-127489285843774395281403243245638248300544", "19002555498021818862836318364432641032192"], ["-30511631948250441739230305541223129651609600", "446921354715444395642263555411888599191257088", "-8449832207924544281990433880844703260213248", "-130475644350963561724821678013057255604224", "-46446507218439346239281039063777573601280", "11310449668459773230397711854868778450944"], ["-22406833409305100911167149904294233923125248", "-8449832207924544281990433880844703260213248", "9958648197664151081896307421290104902123520", "-433401641195595728111851777955763782156288", "-35335645886850527288610575826937280724992", "7407613900725867119497292635626388062208"], ["1105271617342463069431487464349509886148608", "-130475644350963561724821678013057255604224", "-433401641195595728111851777955763782156288", "368139492139636070959646509613775985836032", "-48612437324498649294503082885657391005696", "3520283876468086383182231649996196806656"], ["-127489285843774395281403243245638248300544", "-46446507218439346239281039063777573601280", "-35335645886850527288610575826937280724992", "-48612437324498649294503082885657391005696", "20273705635836010547338888462765874216960", "-3646352626860712310198545823398923075584"], ["19002555498021818862836318364432641032192", "11310449668459773230397711854868778450944", "7407613900725867119497292635626388062208", "3520283876468086383182231649996196806656", "-3646352626860712310198545823398923075584", "1139692301327516174337024766057983770624"]], [["2346597464606555493959635822044741153866121216", "-23946599333416279995648120190247235997401088", "-5515620757698142321664713881506119942144", "-81552722304625562965249062672867772071936"], ["-23946599333416279995648120190247235997401088", "33628936274305888450661415128924987452293120", "-868987996034802707708661989840969938239488", "-77738312570996068934018055603385805045760"], ["-5515620757698142321664713881506119942144", "-868987996034802707708661989840969938239488", "1319069395815844250031732834063663226683392", "-140056929878342633615489339196420460118016"], ["-81552722304625562965249062672867772071936", "-77738312570996068934018055603385805045760", "-140056929878342633615489339196420460118016", "83768935101029751401648644304862011457536"]], [["100853489193184628259667625372820265043492864", "-1180477550261677880260674911044343823335424"], ["-1180477550261677880260674911044343823335424", "4190318477977020166369262493897960401666048"]], [["2354775528563718478472165091794552472022810624", "-425914960943796153017553522781904342876160", "-1234873222997844602194979193383081885040640", "64826379607422812776680092267733061730304", "-7727465981293789627309575998608276193280"], ["-425914960943796153017553522781904342876160", "29955824936295560673302509267109788782690304", "-564183471748832786252325641790786988146688", "-4646881413307399879671554902187357241344", "-3899986336043446367124993133256330182656"], ["-1234873222997844602194979193383081885040640", "-564183471748832786252325641790786988146688", "891474746299045630735431023048045474349056", "-35068473708050907235175235092815191998464", "-3885196176711679857377814122483507265536"], ["64826379607422812776680092267733061730304", "-4646881413307399879671554902187357241344", "-35068473708050907235175235092815191998464", "52071484084919376234622717490450852216832", "-7166982503351597707451341795146581671936"], ["-7727465981293789627309575998608276193280", "-3899986336043446367124993133256330182656", "-3885196176711679857377814122483507265536", "-7166982503351597707451341795146581671936", "4786090968762983473217526671537191518208"]], [["124761757269347154080131984715948607236210688", "-1257659193668575370749643589078874104791040", "4070148280236702840175893133066395189248"], ["-1257659193668575370749643589078874104791040", "2689389401856373142686232807504052947517440", "-62335830732459416576425110679063550230528"], ["4070148280236702840175893133066395189248", "-62335830732459416576425110679063550230528", "223826722720269479925772081765722414383104"]], [["5370761177278620168614366731928688706715648"]], [["123955754936378044649582175771691552683851776", "42421789972437574646224429965300780236800", "-68439059562032590314173449808696221630464", "3816398189951785502713778954194370166784"], ["42421789972437574646224429965300780236800", "2142434979576885915553132928797730016329728", "-40460811998454012625099804126348346130432", "13726506411324546464633169872913694720"], ["-68439059562032590314173449808696221630464", "-40460811998454012625099804126348346130432", "95401995107644331752695804013724821356544", "-3281688468356649335601700199794816843776"], ["3816398189951785502713778954194370166784", "13726506411324546464633169872913694720", "-3281688468356649335601700199794816843776", "11953048494903859576604930543916737888256"]], [["6632628468963009504777265696367748692574208", "-66417476287541624002514621749128169783296"], ["-66417476287541624002514621749128169783296", "286164639359936624535342767009259971411968"]], [["6521757688376963019924063414437941186920448", "5835124978135472063938631581860911644672", "-3802704576865717362380694066710274113536"], ["5835124978135472063938631581860911644672", "172488053406309398764792793838212196859904", "-3295477841033815903778483386634737811456"], ["-3802704576865717362380694066710274113536", "-3295477841033815903778483386634737811456", "15234749358677191375493781670138101104640"]], [["352581515856282935025577137894213076123648"]], [["342943586111241818142175230570227533086720", "507259659428120224716296935608877580288"], ["507259659428120224716296935608877580288", "18530220983591963282700524356094883004416"]], [["18022963549818683366120694112835019472896"]], [["1508747295884019845189541361904462890640151012696469535835667697888133120", "-315585742115674485227397325296749494841788125110609667710931113732997120", "26647466343895916832006343260731992055638334899378193791204167193198592", "-6036398730014160538780177044666953838282944347788437040674486022569984", "550026084955746617770055931573302838665791531187720775767565281525760", "-55371801171120356036090821854798757949328309774048117006057544351744", "4431141219422928967310368724165730537639191900045042405150327570432", "-150744396479431304002262634607574094960946446836229683259153317888", "278772003943559603382892923202783202036376899483915153269548122112", "280680032935106755557932998706860493050626668529542625085557309440"], ["-315585742115674485227397325296749494841788125110609667710931113732997120", "91835956695400072114403492583126482758791542101635998880983239782039552", "-7707639784486262971851608527841808685470495239358696780537163516215296", "1749504040684999712018008907010805187986246707957950483014343601422336", "-159625042754926053584570567173467362727957685312260128266603437490176", "16081245025313413704209485172885052842712549158402904132765429530624", "-1295027620199048238238021356448785778303252073705578851373882015744", "42213580774517770122221947752024176532022325848206793088627113984", "-136883383865155813702349008602122133386825601525996779107419947008", "-130863899891687028357025233943593249873130869239225980188981460992"], ["26647466343895916832006343260731992055638334899378193791204167193198592", "-7707639784486262971851608527841808685470495239358696780537163516215296", "646950448068201659400837095743216242717098849705284314024760922079232", "-146842225947674922043871764517368101291960031228729499826204065136640", "13397630313977551798917285731112462574678534201362211056572962963456", "-1349714014804241306750150431273567758968114103123537745451337908224", "108682280956689440739275464335094900426570505413602975746864709632", "-3545070247191241134547750773612076642395969281653866015970295808", "11415737224255266267774450653705090311505363260606476880195878912", "10919099106035033387277055241415136084786682240393114592231817216"], ["-6036398730014160538780177044666953838282944347788437040674486022569984", "1749504040684999712018008907010805187986246707957950483014343601422336", "-146842225947674922043871764517368101291960031228729499826204065136640", "33330007857691413409790763372047621853850218853003579209838810365952", "-3040993210828292183396200623158587756824614471017365983403444273152", "306359136580109825147920371022270580571992233072464435442247270400", "-24669587944857426976977965582654664027946981676219088482785558528", "804508686555397220409740434926790137679269232132208824428789760", "-2596656108498869156026595420296192973442886580815449923287777280", "-2483281897756644818948916566602203398640205347658938009568411648"], ["550026084955746617770055931573302838665791531187720775767565281525760", "-159625042754926053584570567173467362727957685312260128266603437490176", "13397630313977551798917285731112462574678534201362211056572962963456", "-3040993210828292183396200623158587756824614471017365983403444273152", "277458148086843550647660162501033461090005456182120782818990620672", "-27952068143430892135771808729065284978504396929322501590522789888", "2250890484331427903148727828653673384319473469560280588853706752", "-73393652698516412850941699760585388231898783479521776811114496", "237251723286275404666163667917446747913355784798175184637919232", "226868249737317091541195957984084514047578004335655513988530176"], ["-55371801171120356036090821854798757949328309774048117006057544351744", "16081245025313413704209485172885052842712549158402904132765429530624", "-1349714014804241306750150431273567758968114103123537745451337908224", "306359136580109825147920371022270580571992233072464435442247270400", "-27952068143430892135771808729065284978504396929322501590522789888", "2815989232830985773857909661160135444541699991211438133781463040", "-226765223863458506394363026754649332692426838445365848927371264", "7393425760361986256611350379812411653648312942455270856982528", "-23919703524469367028012982369087045849174951447661702713180160", "-22871504364580275176216940907663305084189206995938693118689280"], ["4431141219422928967310368724165730537639191900045042405150327570432", "-1295027620199048238238021356448785778303252073705578851373882015744", "108682280956689440739275464335094900426570505413602975746864709632", "-24669587944857426976977965582654664027946981676219088482785558528", "2250890484331427903148727828653673384319473469560280588853706752", "-226765223863458506394363026754649332692426838445365848927371264", "18262732506343462293759264526798547193551006324348088930533376", "-595020350269596690159204241914483768539609787600192856391680", "1938892081135319840112139629464795116453707225804565607612416", "1852990954179199633532004753250742761530270035231127174643712"], ["-150744396479431304002262634607574094960946446836229683259153317888", "42213580774517770122221947752024176532022325848206793088627113984", "-3545070247191241134547750773612076642395969281653866015970295808", "804508686555397220409740434926790137679269232132208824428789760", "-73393652698516412850941699760585388231898783479521776811114496", "7393425760361986256611350379812411653648312942455270856982528", "-595020350269596690159204241914483768539609787600192856391680", "19480095127643040300742932603711772312648146609749572452352", "-60354296140600037045121945699620963380900591734840545509376", "-57889911111459763569707146194210874973290889614062400831488"], ["278772003943559603382892923202783202036376899483915153269548122112", "-136883383865155813702349008602122133386825601525996779107419947008", "11415737224255266267774450653705090311505363260606476880195878912", "-2596656108498869156026595420296192973442886580815449923287777280", "237251723286275404666163667917446747913355784798175184637919232", "-23919703524469367028012982369087045849174951447661702713180160", "1938892081135319840112139629464795116453707225804565607612416", "-60354296140600037045121945699620963380900591734840545509376", "290568275679953636335102034100936477300214087613239498113024", "271392044153953683380096366578438897238984378143459436920832"], ["280680032935106755557932998706860493050626668529542625085557309440", "-130863899891687028357025233943593249873130869239225980188981460992", "10919099106035033387277055241415136084786682240393114592231817216", "-2483281897756644818948916566602203398640205347658938009568411648", "226868249737317091541195957984084514047578004335655513988530176", "-22871504364580275176216940907663305084189206995938693118689280", "1852990954179199633532004753250742761530270035231127174643712", "-57889911111459763569707146194210874973290889614062400831488", "271392044153953683380096366578438897238984378143459436920832", "253813532715338006859476301448549018144857450984496317857792"]], [["149312543543041860775911670906587630665662041362224749557579776", "8080865534288392531113766633546571972712140155677231519105024", "-3879389885408953876524513688006365388593709940740690238504960", "597329405017109167296584022855170274355936188410388935606272", "22361208871113422370478032372108781408249362388846257373184", "1784453914465552008983008546870675004026135553020755181568", "1568729497150755353530230590246184607705966461974581994323968"], ["8080865534288392531113766633546571972712140155677231519105024", "437340267828380144960037289994554967695666078997571484778496", "-209954416924332773041084248109060071846764906377563315634176", "32327750147986272732909824324715297601895604498425022775296", "1210199208879704242401861961643645555885644475678601510912", "96575490529862743152502412299234821517702387444731609088", "84900382950699046948628054800899699176099902673069960855552"], ["-3879389885408953876524513688006365388593709940740690238504960", "-209954416924332773041084248109060071846764906377563315634176", "100793044749619819230945266127508195814203508121537475510272", "-15519618091649086068444717905930016982863186821729851801600", "-580981647366475413261932308480223547908623614134611607552", "-46363100530536153134782082449452945315086439955858194432", "-40758218966613760652090871295800216442266133235825895276544"], ["597329405017109167296584022855170274355936188410388935606272", "32327750147986272732909824324715297601895604498425022775296", "-15519618091649086068444717905930016982863186821729851801600", "2389634585491080064201107923253279425252041968539806990336", "89456701181941943651618084398120606852792914376967323648", "7138762556147193410541577592133305096401502448862101504", "6275750415407902853702792682608807441313246602177892319232"], ["22361208871113422370478032372108781408249362388846257373184", "1210199208879704242401861961643645555885644475678601510912", "-580981647366475413261932308480223547908623614134611607552", "89456701181941943651618084398120606852792914376967323648", "3348838954266627909709833625879597283802193905366073344", "267241758497923081112037610916338152506782383473688576", "234934635199976449791063205491062779475573615434223583232"], ["1784453914465552008983008546870675004026135553020755181568", "96575490529862743152502412299234821517702387444731609088", "-46363100530536153134782082449452945315086439955858194432", "7138762556147193410541577592133305096401502448862101504", "267241758497923081112037610916338152506782383473688576", "21326244247748463789679276318922610255709422695219200", "18748093264657977282655468455328576501755935731302268928"], ["1568729497150755353530230590246184607705966461974581994323968", "84900382950699046948628054800899699176099902673069960855552", "-40758218966613760652090871295800216442266133235825895276544", "6275750415407902853702792682608807441313246602177892319232", "234934635199976449791063205491062779475573615434223583232", "18748093264657977282655468455328576501755935731302268928", "16481617530823730517230268425461064330536764455758373847040"]], [["25758176623011818389496658319139152788149239808", "-1840394632996709425587951590771783210343858176", "139294457982379390898407071251444594114560000", "-10586932962087839911747213804857325242023936", "801054059511196522123296502187937941684224"], ["-1840394632996709425587951590771783210343858176", "197121281351697223128820276047490198966108160", "-18541509761402119787650750625886600488288256", "1576421010203456869838657448925800739897344", "-124982990379193098679782884542441127411712"], ["139294457982379390898407071251444594114560000", "-18541509761402119787650750625886600488288256", "2340825235107947717406042247082487385686016", "-240578965539601972760774964123419327594496", "21373718057443660683061186459834836320256"], ["-10586932962087839911747213804857325242023936", "1576421010203456869838657448925800739897344", "-240578965539601972760774964123419327594496", "27905973100413548596632508186915076308992", "-2693979986387335093847802653273906741248"], ["801054059511196522123296502187937941684224", "-124982990379193098679782884542441127411712", "21373718057443660683061186459834836320256", "-2693979986387335093847802653273906741248", "1391117859932405033750346232873615360000"]], [["367897080564436901767555136198850829086621696", "-27521726269215991306247046119761966882881536", "1910081178158963512103094922930566069223424"], ["-27521726269215991306247046119761966882881536", "4465952334439525239257384311938456381030400", "-406420598118181408249514093844924815376384"], ["1910081178158963512103094922930566069223424", "-406420598118181408249514093844924815376384", "42161167849726298195928552106831869116416"]], [["7573716436975667288396233337304813915865088"]], [["23083703570638747505471156153315095420604144322744981157355311857664", "1042453376787584503578185731576683292896413057277609678809212125184", "-25594461733982146009757731644177202659230252115264023237348032512", "-11406382467308277770593851206853191706367130015406401370902757376", "2286910793122585892062138551402284027981344147936794808793694208", "-211976255853050455310598133483160458755019017174666233088311296", "3470106384616216587688970135269767398412926491150898947730440192", "3503012879092542046257068948870139567601157018141648790789029888"], ["1042453376787584503578185731576683292896413057277609678809212125184", "47076892988613584888012632244988045853670261543547936475736702976", "-1155838489261626510197530839465081872104689378356697475269525504", "-515108933173984148875125645854686713591801647713887310644772864", "103276229977885013787595426836550082159956535578899997400236032", "-9572786404772170965949730575925813940349659794036306797920256", "156709000675979221947997905679832999873780570377189858803187712", "158195048449037601339680069172002533877019479756887785155330048"], ["-25594461733982146009757731644177202659230252115264023237348032512", "-1155838489261626510197530839465081872104689378356697475269525504", "28378308941962807705231312731681141172608543041494576743317504", "12647026881510431522907856931076106360185694515246193463787520", "-2535652505001698166043102915162019950164996344218689126531072", "235032396441121966328677154771316700993359362921052975923200", "-3847541396558025504429990618537285975647040141750265182158848", "-3884027050218258401193343633401357885640775089703030483845120"], ["-11406382467308277770593851206853191706367130015406401370902757376", "-515108933173984148875125645854686713591801647713887310644772864", "12647026881510431522907856931076106360185694515246193463787520", "5636251591620899195223778034978748152144744408590797296893952", "-1130034402631593185938948731842207908704269535016558794899456", "104744121360287566922520965058383804233918407588947058229248", "-1714688481597308741310745065321712082370972636502391953293312", "-1730948613361119520459057338725199958445409763777682807455744"], ["2286910793122585892062138551402284027981344147936794808793694208", "103276229977885013787595426836550082159956535578899997400236032", "-2535652505001698166043102915162019950164996344218689126531072", "-1130034402631593185938948731842207908704269535016558794899456", "226565072614812518858019172002145306783953154020394517135360", "-21000563705585730206702597564141968964238124478479462301696", "343784684289412288509220410924550593011138066323193454395392", "347044742501104836773827278454641906662441182723305172369408"], ["-211976255853050455310598133483160458755019017174666233088311296", "-9572786404772170965949730575925813940349659794036306797920256", "235032396441121966328677154771316700993359362921052975923200", "104744121360287566922520965058383804233918407588947058229248", "-21000563705585730206702597564141968964238124478479462301696", "1946565156149011483270623083454013471904150509737006333952", "-31865777368512484772648591551702030328014736312171424120832", "-32167955720049319261905617303799983024286358659340338987008"], ["3470106384616216587688970135269767398412926491150898947730440192", "156709000675979221947997905679832999873780570377189858803187712", "-3847541396558025504429990618537285975647040141750265182158848", "-1714688481597308741310745065321712082370972636502391953293312", "343784684289412288509220410924550593011138066323193454395392", "-31865777368512484772648591551702030328014736312171424120832", "521651054983679396733121672755162629639163430851480748294144", "526597793111216161053229144760122242383355428045718066036736"], ["3503012879092542046257068948870139567601157018141648790789029888", "158195048449037601339680069172002533877019479756887785155330048", "-3884027050218258401193343633401357885640775089703030483845120", "-1730948613361119520459057338725199958445409763777682807455744", "347044742501104836773827278454641906662441182723305172369408", "-32167955720049319261905617303799983024286358659340338987008", "526597793111216161053229144760122242383355428045718066036736", "531591440408913026977391587851911565352142911307691442831360"]], [["105855398444240246410992936402115920672823723146218395381318811648", "2897122233856653299388189260802896986907953058177605484784123904", "-951565483248420159442538121861651478148375995150651674207453184", "80563003906891630880834264780962033244451871378762610597953536", "-21723621347440373445696444186301198473959195337674655394693120", "671739866121314383515784882490241990637974392476549735346339840"], ["2897122233856653299388189260802896986907953058177605484784123904", "79290403335714411569796408141883238078605895357206344765538304", "-26043088581275380343176943174151778630547848059355278975434752", "2204902851203011710359140514096854790111488712039420617818112", "-594546781085560955573962795846074867002101923412069054414848", "18384631583367702094848813734150026468581365625968946378178560"], ["-951565483248420159442538121861651478148375995150651674207453184", "-26043088581275380343176943174151778630547848059355278975434752", "8553903553504292394598736366499925071022580404834782316331008", "-724204668550628242930512240818247362045202030068120189665280", "195280057032439050695980389865823299871661687791919034269696", "-6038468322989319139716081605153345356641659678074158939373568"], ["80563003906891630880834264780962033244451871378762610597953536", "2204902851203011710359140514096854790111488712039420617818112", "-724204668550628242930512240818247362045202030068120189665280", "61313808212820426419674462290568800081401587108667648376832", "-16533121760507623424563166192660445205471368333718531866624", "511238748841447688923971105408340473493584371765264473128960"], ["-21723621347440373445696444186301198473959195337674655394693120", "-594546781085560955573962795846074867002101923412069054414848", "195280057032439050695980389865823299871661687791919034269696", "-16533121760507623424563166192660445205471368333718531866624", "4458116745888501837685077739665802067704655037319092371456", "-137854306063440361875185862079412984339074344783335135379456"], ["671739866121314383515784882490241990637974392476549735346339840", "18384631583367702094848813734150026468581365625968946378178560", "-6038468322989319139716081605153345356641659678074158939373568", "511238748841447688923971105408340473493584371765264473128960", "-137854306063440361875185862079412984339074344783335135379456", "4262743840828967437599180564816913481900241887196026259898368"]], [["5305591932786435966372255896105111650480160768", "-465146051817231294400672910721009435027701760", "38842498657921081526768293809404063497846784", "-3106458454646567939315022462717484710494208"], ["-465146051817231294400672910721009435027701760", "79335781903283695715926469095493193886072832", "-8189897910784999637980349459028673927577600", "706912069130680695971296690765105834491904"], ["38842498657921081526768293809404063497846784", "-8189897910784999637980349459028673927577600", "1141870364084623462554888540904304796499968", "-118005579244928115999318949517295131557888"], ["-3106458454646567939315022462717484710494208", "706912069130680695971296690765105834491904", "-118005579244928115999318949517295131557888", "19870569951370805220739050766410960601088"]], [["225920087236213507645668836793884894998560768", "-15328536703481101507844333529945052427583488"], ["-15328536703481101507844333529945052427583488", "2709281768156514552332016949084885841084416"]], [["7432850081326578258296996296143473204110255571965654358395476508672", "1183752777204634355940498190438441259654007207329514414684185296896", "-22680097537359564557825436560147843446874733953383472430525186048", "-14900587039173929806156225235324884924458798820564389263315042304", "2427666071030489070356003840919759674347470653403236653179338752", "-8996585678289735408799707955723319539288635581078057150289281024", "-2416952762272565733074514516999271358410193323637962102374662144"], ["1183752777204634355940498190438441259654007207329514414684185296896", "188524258689911028712774756635310432776680196263004822482389565440", "-3612560011020890857159818377834259325752556525611353015016488960", "-2373345522194377515559624542146274073277176738093906283911446528", "386780960767567495404628851246419732044458765715007956385267712", "-1432596005566673097842498220092601755668447036630839591616643072", "-383929070590758101304250925698502073340749710204993411378839552"], ["-22680097537359564557825436560147843446874733953383472430525186048", "-3612560011020890857159818377834259325752556525611353015016488960", "70322742798593766527867044656291677371072857571467137344602112", "46058253120808896349784904853401326640250428694618697998794752", "-7723986475335723099496127539104436559639041244099887037939712", "27041703932023481048358721083147644001802150038757658062749696", "5303817790748714038363171671504584709680232217785717611298816"], ["-14900587039173929806156225235324884924458798820564389263315042304", "-2373345522194377515559624542146274073277176738093906283911446528", "46058253120808896349784904853401326640250428694618697998794752", "30184106842451990112872207708661736810081002242535306788077568", "-5034105264210526981858725692560618207299202677576452899078144", "17818551540413771134219304477032392937220758102678526924685312", "3749509277115241990935039411128579629847012956541225768321024"], ["2427666071030489070356003840919759674347470653403236653179338752", "386780960767567495404628851246419732044458765715007956385267712", "-7723986475335723099496127539104436559639041244099887037939712", "-5034105264210526981858725692560618207299202677576452899078144", "882415559058379397969382144176551108568012373071076794564608", "-2822440995739653060504754651084447698571376731405157174083584", "-203445790852065180923734119541208302473915153965062899630080"], ["-8996585678289735408799707955723319539288635581078057150289281024", "-1432596005566673097842498220092601755668447036630839591616643072", "27041703932023481048358721083147644001802150038757658062749696", "17818551540413771134219304477032392937220758102678526924685312", "-2822440995739653060504754651084447698571376731405157174083584", "11039535874703487110302594080851919891822237230666193272045568", "3684575347907824198177750832779863003756672859492944267182080"], ["-2416952762272565733074514516999271358410193323637962102374662144", "-383929070590758101304250925698502073340749710204993411378839552", "5303817790748714038363171671504584709680232217785717611298816", "3749509277115241990935039411128579629847012956541225768321024", "-203445790852065180923734119541208302473915153965062899630080", "3684575347907824198177750832779863003756672859492944267182080", "4621916245524302621873768856090753845885725716402602223075328"]], [["282741060799853302480452812254753801619906141465905266630789693440", "9269552499271549242478497645127139061895637498098003772866297856", "-6144686642295026359719432266221709691913739548515039100874522624", "-447020892997811373095211008759452760855183046822703602537070592", "-4653165881223989434386170129192033151723424374825649686485925888"], ["9269552499271549242478497645127139061895637498098003772866297856", "303898568158714378400646656847283966275096537975018119128678400", "-201451091897282427102118429121100318700287823697796416787185664", "-14655401037940125430927724189247356784833199364983890041110528", "-152552180789750050844931775157311920135534721099958181666226176"], ["-6144686642295026359719432266221709691913739548515039100874522624", "-201451091897282427102118429121100318700287823697796416787185664", "133539761876774125725903482378405416886293260393412625134780416", "9714907704809286687035045918082275822103758141099009132986368", "101125199692802623529673384052203827083677897347033526404382720"], ["-447020892997811373095211008759452760855183046822703602537070592", "-14655401037940125430927724189247356784833199364983890041110528", "9714907704809286687035045918082275822103758141099009132986368", "706751535172369997800927089424445838202966171746827499470848", "7356774999737763123699349351973448167463518690567692709003264"], ["-4653165881223989434386170129192033151723424374825649686485925888", "-152552180789750050844931775157311920135534721099958181666226176", "101125199692802623529673384052203827083677897347033526404382720", "7356774999737763123699349351973448167463518690567692709003264", "76578734821660752804666079648804421122651441059387914066067456"]], [["1490096969721758387671015771140505592794185728", "-145755384777736701933701458096858860642893824", "22318678248949685795803289571864981423521792"], ["-145755384777736701933701458096858860642893824", "69107912659902539788345171672747230181195776", "-12287650706944237493693344761335324260433920"], ["22318678248949685795803289571864981423521792", "-12287650706944237493693344761335324260433920", "5306456013861169073008875133146393894453248"]], [["98049878506933229725996777477636162102231040"]], [["19601665714261838048209815479368546846258434948157584045360724117028864", "130964480375051033240203864372396857006532251385195992934098277498880", "-3621736945241612443255813131632027008202660013930888193444858036224", "-702704667600658931338523667704554219633376957573561539323909636096", "141100708085549170764055854950356276609170394999982634500939055104", "-20395343738731909656979991275481024842569725555339321617942577152"], ["130964480375051033240203864372396857006532251385195992934098277498880", "886057950599427315086497848661686008978198224300982747264773521408", "-24310598096226579373768464667928991395691319383387524551954923520", "-5859908583951823381405078425071965557168528351429041268247756800", "1220392161359368601823600359088224917603425838971797503337299968", "229008152187658409573694126057075493042258723925374489205932032"], ["-3621736945241612443255813131632027008202660013930888193444858036224", "-24310598096226579373768464667928991395691319383387524551954923520", "670326819938927911076972952751782661115210843565712679582564352", "141723376423078159159007946674209824261677067011506609548427264", "-28903916850262650130065013736403201151445713572007592492793856", "41138133020369850210559986802606565513153922339810811314176"], ["-702704667600658931338523667704554219633376957573561539323909636096", "-5859908583951823381405078425071965557168528351429041268247756800", "141723376423078159159007946674209824261677067011506609548427264", "148049367011435162646219463723651002076799562893771717788827648", "-34341043668334928117663268675867474136719858290695673948930048", "-37792094366041723156762019414218328589494506867459116205342720"], ["141100708085549170764055854950356276609170394999982634500939055104", "1220392161359368601823600359088224917603425838971797503337299968", "-28903916850262650130065013736403201151445713572007592492793856", "-34341043668334928117663268675867474136719858290695673948930048", "7995110414951974405378036367432454380932931823813104328769536", "9035046553633470800226901506102993139539328877405356832063488"], ["-20395343738731909656979991275481024842569725555339321617942577152", "229008152187658409573694126057075493042258723925374489205932032", "41138133020369850210559986802606565513153922339810811314176", "-37792094366041723156762019414218328589494506867459116205342720", "9035046553633470800226901506102993139539328877405356832063488", "12100545276106598117930780596533976911381789758853501033644032"]], [["239074734054060399694961554366166128106775854968711496739976118272000", "7311448782170452658247885489508144991467086749949301986894712668160", "878158006707786897091565056080305045790763395512999506753150255104", "-25257161640076740867866261532837289959480214759906993014663282688"], ["7311448782170452658247885489508144991467086749949301986894712668160", "225175865936650678523579426959660476895109340720977376269396082688", "23463714899801862473947296480643604808302956230713572390892208128", "-375320091871488060093006354191210967139106875804599723136909312"], ["878158006707786897091565056080305045790763395512999506753150255104", "23463714899801862473947296480643604808302956230713572390892208128", "11308987282600838891108544771306402657236962479046095851975868416", "-1870576162800020164415915168331597166587463792011043222667132928"], ["-25257161640076740867866261532837289959480214759906993014663282688", "-375320091871488060093006354191210967139106875804599723136909312", "-1870576162800020164415915168331597166587463792011043222667132928", "1197722741705440606857851776299678737688308815436342229538439168"]], [["142757268955209727451031889548756882628565870263221513962632773632", "-67487808408193442619146850036109552432367317509394381326952431616"], ["-67487808408193442619146850036109552432367317509394381326952431616", "31904534998985153950351676834066665789727811508828179543049109504"]], [["34004144775884335573226653958889310499812669201243233894332362653696", "-2155038753323054091001821977454655579399466877848257415774398840832", "-197424576523850857321500697481686032846716823768481403995540160512", "70999113310733173311411123031328169785596173084346310373408768", "-11444851863795429335254433051026834965933993286528513574157942784"], ["-2155038753323054091001821977454655579399466877848257415774398840832", "140951760190263793603206537814404598188855657625692256761678921728", "12636429260231111110383553566242271734377085260028983083731517440", "-552621163482413804107885531762889911590952862486953821026123776", "692300160540019677056436137968207773448681763152079650226700288"], ["-197424576523850857321500697481686032846716823768481403995540160512", "12636429260231111110383553566242271734377085260028983083731517440", "1150102596839033624814889911713042410561237003351150702391984128", "-16659585938677395842832917958751208786824141981319787096047616", "71548517202557024599683471852439109762083790467636891765178368"], ["70999113310733173311411123031328169785596173084346310373408768", "-552621163482413804107885531762889911590952862486953821026123776", "-16659585938677395842832917958751208786824141981319787096047616", "69942120338034682231766286898319901649386143779612741389516800", "-7655902336944541898341161960287856070780038975395608391581696"], ["-11444851863795429335254433051026834965933993286528513574157942784", "692300160540019677056436137968207773448681763152079650226700288", "71548517202557024599683471852439109762083790467636891765178368", "-7655902336944541898341161960287856070780038975395608391581696", "113774242976695624441819059500225341702341322622026829734608896"]], [["7297298305287898628349935817432981673156110763696335377389976551424", "919519713386992076523963618596082064196087441879796343150938685440", "1380468363915751223006073652240328186921829761426731761500422144"], ["919519713386992076523963618596082064196087441879796343150938685440", "115867060374193937748811070375002276071572701046839981787469316096", "173950388379736294898334587698478481363571636816673917563305984"], ["1380468363915751223006073652240328186921829761426731761500422144", "173950388379736294898334587698478481363571636816673917563305984", "261150472962204910731758385592070436294010381167430356434944"]], [["168015415869490656539043585790478607954421261225375081494659203072"]], [["31469294688851015497680324211894389085585122638367050562743327260672", "-1424866342322806068240551164066148217471518113281670669224105738240", "26372859950662121262407041200085464448979630640916395323268530176", "1273450334098935735397834727956387620094355609872704993398620160"], ["-1424866342322806068240551164066148217471518113281670669224105738240", "734867625270011463740460246297625298963428048593768747405039108096", "-31596873071665297511386397874941539523450520993396096855321870336", "-248774753994290325414348857264608093344371352725682689052508160"], ["26372859950662121262407041200085464448979630640916395323268530176", "-31596873071665297511386397874941539523450520993396096855321870336", "8411679327895206298871526823028437328977585186404648843586043904", "-1412052015529618052758240646425260930813018792184656906384572416"], ["1273450334098935735397834727956387620094355609872704993398620160", "-248774753994290325414348857264608093344371352725682689052508160", "-1412052015529618052758240646425260930813018792184656906384572416", "288447492354463151870832835873019911532212907559656248903204864"]], [["4533703484866659459887313943773921714207093168707311057659326627840", "-36614273845904163149778921989330380669305603923701559878163103744"], ["-36614273845904163149778921989330380669305603923701559878163103744", "8168819725683854775478806920316575769523105018924415274413195264"]], [["22708318720643418009649852669248828167379690070518255682157310640128", "116316703364617692897460616181138376150169828913331440061027188736", "-19080602384133492567062842165061354632589508060566598718494605312"], ["116316703364617692897460616181138376150169828913331440061027188736", "595798202766687151139512035375109610248721783694428810782965760", "-97734790269430755261532609658164524941187265218505419345887232"], ["-19080602384133492567062842165061354632589508060566598718494605312", "-97734790269430755261532609658164524941187265218505419345887232", "16032423704289331489792082518125013811760352676059922248499200"]], [["72266420818282919385010148391559343854583808"]], [["82460747317383456353192034679798407597391872", "-245480748533215393366815180210812888285184"], ["-245480748533215393366815180210812888285184", "4371516072566095725076701588288490918903808"]], [["4103703044130490887150708381051333369659392"]]], "claim": {"K_lower_bound": 2506759, "sdp_bound_num": "1508747295884019845191579484459522527179894303569391434738298952219623424", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 0.8539207076608308, "theta": 1.0, "seconds_model": 0.7588157653808594, "seconds_solve": 45.57193684577942, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q21_n6_R2.json <==
{"problem": {"q": 21, "n": 6, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["172530076862251547660166386459422067569721344", "78699181068254446562801278199629665533952", "138241506163250662219118805843700166644727808", "78468871786422961139437136722024921563136", "261479696461035675492925755923261984151175168", "78388215745567377138803786486842405158912", "467684825245317655092647258450235086342193152", "78366581049314390718185574823672066080768", "477037225649904835264351681589141388660834304", "78366020160276288102647727510620320301056", "474233786720091971866386060692048732120678400", "78366172208980964358839266101169989091328", "78663298992946428802681380524540917972992", "198783256706466590012697762837043384097439744", "22850536756388645748445958805603269017075712", "78694440269060567237635498482174229741568", "305647715882627301061154090920351930362363904", "77071239561096447287221358139059634199068672", "78444484034351943186012444317277686333440", "469132008358442212136587692830140134737313792", "252064691424507502330489228535461730836283392", "78377815402463309894980024327838659248128", "477022205143631070447992532643494180188848128", "466037550563710847808150064131191607679516672", "78366324013565721778012742552024709595136", "474233356573994283158343976886575018499112960", "477030949086582670369631252643941396124794880", "78366096275121114647475330865814961127424", "78424356423852439754270088315045079416832", "374913278239828274293027392520247132079259648", "19568477861444896142600224662959707660484608", "78679807379210151344486669380660525793280", "474119941888835137116402939948752080480501760", "73270387674780738863943884162183313879990272", "78437330771990813222839807561307896414208", "477053285659364234888566103332075781335547904", "251177229554392566859258303292032248325341184", "78377597973014825970047731110288025452544", "474235545992935656748871909548238047667027968", "466048010909104296023433801321545724443230208", "78366399663842600080019263244450507259904", "78364723019753170225952959623704478744576", "480557998582909884636942667291059158947725312", "19101516184330480190293836406211695708471296", "78676177620920748106862349789227628101632", "477431088669181917607562310819586634074292224", "73084125148731442780704347844880866805284864", "78437240775695998917450440187118234894336", "474304362545563259367183387808176894501715968", "251190954025178664098965275617503009289797632", "78377672604639125605646953418945565032448", "78353451925149237738282502067956589002752", "479112001378907973111965743816561560194646016", "19081217651726986822014807423700590183579648", "78676216496002247842260001692627773685760", "474650028092454068759509693671441809845256192", "73084628107515905347233739030412723681755136", "78437316279924734689695473532838778765312", "78353148576905296740272291227835157184512", "476047595017704498314852766810461477328125952", "19080828376625422541038047085629670491684864", "78676299662099687764904736831275882512384", "78353224497417367463051434994159102984192", "78455308764607044504315479117216796901376", "78384820028143098250738732663111407370240", "78366540541695440870065007911158427942912", "78366020565644086756782997357300694384640", "78366172220726848936588775494481604509696", "140487271990086331354071165264094095611002880", "21810190915972620457451125946901547488116736", "78707369756599360803518957730452633288704", "302315132590185574911913000681816010841391104", "76857601247443695778900016939422232214503424", "78444705969466724700910305655944728543232", "478139916286455384504214639311731012803756032", "254642296806483325788099331580796644695736320", "78377568708334198015699936909267038109696", "477047051704679128237958047561694978420768768", "466061265960658752860314472896120897904050176", "78366323343024667523742769575508706328576", "474232233826445078828669243217846482147213312", "477029813053568397817624751199588533401550848", "78366096305779937660417058753966671659008", "283505281717341520231490782168525711060500480", "19244616952471440402889694753411020307300352", "78685131503396369108474311488296026374144", "475730524020441776103449390802053017246892032", "73308742313348514221101711185149522369052672", "78437286840190100630100268109019882717184", "476952064228027580084112425146178535478525952", "251149165988370369802088708879752149585625088", "78377600705858141800402342055241110781952", "474233359568002459210988958187972464335650816", "466045899328047388005336061323944744624062464", "78366399723547210234713868522560369459200", "470555374565661492783763917423239496183316480", "19085390198252255199916341282950638156644352", "78676451428466141321240310745307390410752", "477325529262365236630170923665019972781867008", "73081651129982277853270626696087084355026944", "78437243625507936269743134476327421214720", "474292673488834790131572224011443572200964096", "251187675501972756959141711646222936438734848", "78377672923837631945244758470722599256064", "479216199836527026892759324200741663844335616", "19081382889252242913335775326350935723081728", "78676213686821668974382237441088917864448", "474693447817880066043648294512679862556164096", "73085657446744945356357538556011435746394112", "78437315094304064769643046536844966625280", "476064537979840840215772833978561902044774400", "19080855595376672464286107149804651837128704", "78676299199334180219283167848760164220928", "78381106311683841814465531264048849485824", "78366402821396218193333389486314057891840", "78366019726882764899130733620498672910336", "78366172160940844224311156463297124892672", "75582708680004023138557719797105097246244864", "78446056483394279289705192729138731941888", "253957309138711135152209093327616187255750656", "78377633777528421362577429858023932690432", "465970602575447690434106694122118264072962048", "78366325906855434125572446384240333946880", "477030952115963368771044747164702848204144640", "78366096275039410604882495767671618928640", "515710691152871682845245671632844807898923008", "74195098824193863753665539949629554259132416", "78436284264828475074883704525618281447424", "477311459212684056964006925125780526470266880", "251248782452981432743923271478850246500417536", "78377591007922839326493066459813603442688", "474225444863254540746434853101315176649457664", "466038255550940306453333685104618584236097536", "78366399939678542723528768027061018165248", "479828065062821604847117424216897762732539904", "73140055268873014231973841812130361212141568", "78437176401521237191652387080595176423424", "474279557600936782010690528925295752979152896", "251183996693649524183484362230049328316022784", "78377673282017941666909724343866880950272", "474225604887247572360554950596946795048206336", "73074558029164419043316953537504274926272512", "78437327880676317083485096865968120922112", "78366229289374565790303481627927455465472", "78366009539952171842211430432924078440448", "78366170282061063419043100375976031289344", "252475029004744553817485569442720144513040384", "78377775793184331660209038987265918894080", "466327061661356147684714084039932508983263232", "78366315832448948364546890008965259722752", "477090967953390038801570641798530771430932480", "78366094655563156361649806693950061281280", "251944345138631664624874973131114669068517376", "78377523506777149187906564112672408731648", "466090515873072064081573940883687236761026560", "78366398462135827804482783611348750172160", "474243838140021038471017108495132371267354624", "251173977439269329456379013038128347641544704", "78377674257576899110763471323190450454528", "78365964411272034157128751729503442567168", "78366160852691591222930112553745203068928", "468131442231815791127778193674688083586449408", "78366265071668375417699889821498982006784", "477496487337396494830483978690571826293112832", "78366083723639628692769011381945059246080", "466038410097019587494003331159728680805072896", "78366399935308614384851375656667109654528", "78366122868257503696762689194062797340672", "478883841397820338973654483310827600137420800", "78366046463624531295659702668007066042368", "78948042648225236133318834179247339208704", "78504461211758977190616553678918010273792", "78388846742873318638587203859126796943360", "78366626793290960979379025010891662819328", "78366020360321208750968753032944299278336", "78745253735599324491230212750909783408640", "78448582068634716817593952392522003120128", "78377904243467604212828424131200501678080", "78366323777500769291614828516029637853184", "78687815647895620976588164062235974434816", "78437547625259603418010596566390821355520", "78377596955939382913690007196741251629056", "78676519541753992815838435635804577464320", "78437239010745077867655216179038442749952", "78676222651443691621977762460690529910784", "79613692295462955069735529210599776700071936", "78501685385454768683329711378466483470336", "273209366655544306153774015565615897878986752", "78387206845355308277763384966120145420288", "466359006530431564480545791326419662372077568", "78366618380562105400824771280649291038720", "477032964744011598877518889625412143859892224", "78366020275265134016758666450243996876800", "307093253105431515460140163689752329784918016", "77162827508672272435195083792797469354491904", "78444389266257862675066814634020441161728", "471055787040787767339633548644282615927406592", "252619018072424586352742826784775600556998656", "78377761924641106749236649714369167360000", "477013559466195592512600389489822618825523200", "466029298476007026066346086114034354063671296", "78366324246905349267923891912829359357952", "478333993377910571615595741329306375243694080", "73370279288993668802457326489442431725993984", "78437216451166126416205449364590156578816", "477104121339406922153660616678356768239124480", "251191321581707427259902991482458190389444608", "78377596600956672313499178573661407805440", "477328813408950336020834719357371253686009856", "73081728115206920194186877031421656671715328", "78437243536826244645475990413516308742144", "78384725404153284922866721949899066179584", "78366487079258047047550518009066527129600", "78366020798981857336635218647692995461120", "465970602575447690434106694122118264072962048", "251149165988370369802088708879752149585625088", "78377904243467604212828424131200501678080", "477070449905672278888965549669127718682230784", "466083598883499014744509320772403730688507904", "78366322711634704951912233172952405770240", "476952064228027580084112425146178535478525952", "251149165988370369802088708879752149585625088", "78377600705858141800402342055241110781952", "78366288707230146694902200930568868200448", "78366018355230036605448143123901518446592", "465970602575447690434106694122118264072962048", "78366325906855434125572446384240333946880", "78366012296069688866160654581186873524224", "78507338825918541897305011323058878676992", "78389172673774817755434704633572163059712", "78366627443903037511213303631944114765824", "78448775684947286925101310383578949877760", "78377900851702229851926598124865868267520", "78437555796907373470982575386746870038528", "78389182374576879875319099600597317320704", "78366626161896356132401168432304490545152", "78377904243467604212828424131200501678080", "470325008229455382632914190192256632611667968", "78366507336317424059744746032002272067584", "78389179957680311386369421070329991659520", "11312238303114680779821273602314599399424", "1339354725010736102213282580208531013632", "41749238535306709636912420942884028547072", "39010339468799245342594670100316539584512", "1316123634855273360931580044477936435200", "184532560324074021243995719753745385390080", "45631681587419335248197298652373571338240", "1272621266531743441634295272795132657664", "2531413708753291159719007100063843956555776", "260239719135372163700298004455728007348224", "1209266213264702611317573385407061557248", "44727845500502548182124796465933484516442112", "1477245522428388647384337879287120321839104", "1199541581856216330871262150869406187520", "10893419648350110158406880157285972928651853824", "7676075675574851124532718623512235750719488", "1197938509046618635209291522002688933888", "43717516343574299432153877176892917102831206400", "7254047509607692744562205692035098625441792", "1197960163611818915708802235335111081984", "48750566667675778971366492124428804030464", "34394778877741974215331483557110422175744", "14730305856238986899972769340749319766016", "1393623309528667918336997095150821834752", "185090017679470274964344336038493520134144", "45597721776514053434440305893191790362624", "22632634473026211089637850863732829192192", "1309739945332450601606446881228099420160", "1402746749887391628657213178313548771622912", "283707251803252494741849682005822657265664", "37564597430834225144224313460527982444544", "1243518822504074602188257836665418022912", "27842315110239262865541257970855080531853312", "1507439757429666758122651775552327988019200", "237997172067275969115272004050054350372864", "1204634944926462980963183787497528229888", "75997759339900153882061895376884199822972682240", "7671444819012264630831715646783434505846784", "1430042693111894124594740547101050171031552", "1198755620324393175335893450031829614592", "46626649876210782597418875410243328419683106816", "7253972411281430595000072931385784884264960", "7671932647657283647861952162051869772873728", "1197949387735573096322727126915537174528", "173157461438312951795990809308371171147776", "46385187655803822832149314873284985094144", "12102911842598557912663072454614993338368", "1379177966422755018882558170238386438144", "1014141471381273182079061146812729457115136", "307541713523835282111211412237672748417024", "20575832540688692025919319985550358740992", "1278462284847639523374033484356052320256", "17950541892178974604262659689476370854838272", "1553797868271994974767840970180351185911808", "36659595087362252353067406007926754639872", "1239079453268711120042388501438148902912", "3562741168458295118762845547297445149384114176", "7687221297231920585403973254426436248272896", "235995637264108924066553760617272069586944", "1203861559865866456236903065127284113408", "8541998663774660570223833439469386864317693952", "7259007526548180800106813998621746366775296", "1430255223630854867283496804642507259379712", "1198766263437647542586251034824680669184", "819115259498080789867552911626625076953088", "331475112602449866414094301026434368405504", "11470651594555579621591652144462323253248", "1344788462606875420613247345332425064448", "12577470459936445381504565945746169492668416", "1613460813471342471249570136557114456276992", "20199059688804583569847501603875003039744", "1274175113307970633937294562336232701952", "264711724015852432136442643227838772947189760", "7899580201701209651409197115017241781338112", "36589936378560304748622447879102109057024", "1238286209208159140396149665546710810624", "1438527998601594193457642729098173392695066624", "7289597108763102571595812602946635943641088", "236018723117678539506329050905147152007168", "1203871843738540770058714752623098986496", "9041954366950940915128389209555249009786880", "1698665501420833620028029386546360254201856", "11326408583987641378801743667454875271168", "1340411605612558400519468604867783688192", "136058565961168338916721227742346443174707200", "8128962836161332688007448392499787538104320", "20169662144426047840355078086704918167552", "1273369108278259683806267685018699563008", "223393289651502562086349302795220063075958784", "7496221662905755101816319481252132673290240", "36590871859558075829261504581046414344192", "1238296653777988058683021313419595743232", "70585117225247530560345797151142719195709440", "8605895880251496111177083654271449648070656", "11314051535877894084077200102186287104000", "1339563204212899169511538734856482586624", "124101347651715782646708438050890707558727680", "7703031639556669825471054161064086661496832", "20169950236440545729895885181907711819776", "1273380137757607342758266093255398522880", "70053486125335812599375874116651921933598720", "8090474760440142350227099895572531966377984", "11314065298599219071846891371087376941056", "1339576488028591025853421313160976007168", "143562848829821165481727302246101243920384", "23462517689448942736552866647959953997824", "1346220984623963132746045595889034067968", "739476408450697634596216301981382171688960", "38489089871306495419351876725836181667840", "1279241961566358555617375575973205901312", "16034223116066637122476795006439310130937856", "239504863945900992625786171083974022004736", "1209752880009778236435747202632603664384", "20286548892529883858211547423196042711249016019967741773029108315324416", "1430015784639307285397920784987152558587904", "1199573752835634814942373164542983143424", "88809052580431607207475542230046488439094771712", "7671333111352431909108521554740832725106688", "1197938624623833709711789024005500960768", "535832490603111703011246578777964972867584", "39265820434893291022847036457384279015424", "20955351356675219997908369005065092988928", "1315834791622189891431202648651833802752", "9260242568518941969092873314356531107463168", "242150766499088560159192473597825303707648", "36729990326139610791416466147678454022144", "1244454904843095346258312476899747561472", "4463134022979012620465577737924766330697809920", "1430474117406568422915254417331696693149696", "235992483639582511740099546354677316583424", "1204686742152728102794150748571926790144", "11077667332921472059767618296599378406527729664", "7675985712789986461759092905615436818677760", "1430200409172509852195604342505114980843520", "1198755509511245270924828180477332422656", "5829468558601745676916922617428272109060096", "245935611080740428229402293574591943016448", "20236680083238870529100193805958207504384", "1279794967069102243476716461834192814080", "283125470422284304511105148384619166273896448", "1437275202960206050328202359595589452169216", "36589607444046745223715714187323986935808", "1239159566148837898944909775206032080896", "1556951344658226373100422485547354916294492160", "7708648908562204697440154205193170430459904", "236015777804631860940833336738059655315456", "1203861035808275394514038462464336592896", "146061320130598592583461784738829713801216000", "1444154806295504181038551366823451585150976", "20169457381501746175948957334605974732800", "1274293090659461229874542749200643260416", "228584073342329242773470740810282167944871936", "7937015545028538879383986994225421588889600", "36590735758736654820811681955267225845760", "1238285293699770039699330806387184762880", "127443617359531153390303336309446136435834880", "8161926580210805444839016692453111513481216", "20169864264900486887995591531778652766208", "1273368302682714013565910925758433329152", "4739132714516503670160865061928790063579136", "36869502439173669598046688892119599284224", "1281112382718299167517636097994519478272", "5295561399935450488995401928780673467734294528", "235990522144829601309073238068788662894592", "1209843884138806820277989898486747758592", "7388913543146898473562879651245617365601222656", "1430292596782000246901170257783636868726784", "1199573558087523815577091875259082080256", "315728945199427997766898725474035016449130496", "236156512484059934658139127893242752794624", "36589119151324272709319989453736827158528", "1244617259350763611957604914773675212800", "1563087860883838741950212353266526838377676800", "1431325255309041273892569769845666913189888", "236015637347023144257015276681494884515840", "1204686138857852501477182642012960063488", "233709549816054619227443465445033037097074688", "1438819595757855562986300951538428830285824", "36590607303274460113841908431292156870656", "1239158419407266539049236697642040295424", "927023049260585378134098609140531374952808448", "236040091577454101376455109656795605368832", "1209842581596579653802646194108541960192", "20166672586437700439755206445702513164288", "1273169671405212067707384975044233920512", "106306441041092056068633249187247054389248", "55782002515237406035004101292719507243008", "1266195585391958909607812165385771286528", "769088045208708197559677877697735492108288", "340436437161868001706579780282616998002688", "1207943956853026396146482201088384565248", "16233517064552972219330660582309947416510464", "1568155073828265517522734301638142258577408", "1199485117029999901564471882507169562624", "1725993059383150896313738589682627528072626176", "7704912745739507234892249826696031390138368", "1197937809344868915589934378387035389952", "42909885955989699647817304545369016805586108416", "7254070164497669995647572539646006521757696", "1197960162993966774659937000300535087104", "127772235856980169998100756973302772137984", "51262938451303605192815417202850840707072", "23946167538620079074140260392146393104384", "1305595526770194934172087525514944708608", "714958007378988872563785773594867081936896", "352241218496448717467083390750187598118912", "38557913640777903860430451170697499639808", "1242459252206739295685568858892588285952", "6843208783499760419676671894671702588653568", "1807786380430131964174378201005367261921280", "244408132965251176011080211133281026965504", "1204475030024461128151903648160206028800", "594319058023838146720623282865118478581366784", "7770967710626148364671326795401566839898112", "1433464904118045239031582431245244714450944", "1198753221319357752632074981689077530624", "116186581582514237842514755267465722129935237120", "7253296825796411786882695083998916345069568", "7671176971458546269635228681769855221760000", "1197949406162202722235143776092320432128", "599258062909781152874820248282134340435968", "389269097216392523797603337715354905346048", "20868970513850759548224429810004833337344", "1277347449822739684294736455353539493888", "4554038000706225693299249317612582126747648", "2084603045169451559752079942340889553141760", "36881164368222710982606477516405588623360", "1238827901488947674433332498808814174208", "232278362898736551861027471441479339241111552", "7932634770532112458709966977073089202880512", "236219990419085576851487744172368211214336", "1203855727261082013576226178008134713344", "16351442601473467809337182474824877850834763776", "7256062543478944686457809992145636606083072", "1430140857640541911976593576262051150430208", "1198766343785373893268033836424288534528", "3533024657769242401259909425937359826845696", "2402405949237733652050124041505996414124032", "20282445750318584819533740177914677166080", "1273844753194099552944942166305711063040", "89157551508646671462296404796603116185190400", "8392739954222228421035704824795651167485952", "36599897801360957935970296080005614010368", "1238274803613883786248079553083803172864", "1684654556044441643452369957167719117666385920", "7284204300977324850720987605036282345947136", "236013065783931099911030990501193495609344", "1203871990932458574732417478706887393280", "53740168851646651520861505623510712624087040", "8947853650816273189439104975062785543110656", "20174243224313808236800723616475973156864", "1273350853591590663566857231287579574272", "228001984768304457563275486410513536109248512", "7491140541256019898510674106395453003137024", "36590750712378890006834155867142728187904", "1238296792523414135618126772140941246464", "120748342227923173456965060687308851412729856", "7716331563075844733574706785376077298532352", "20170041267206336523681140092526640758784", "1273379774936453237480638102867665747968", "432033271731872105661774468052702749261824", "39969526884214120678051874333139501318144", "1277669085990000828404174332230111330304", "2905212909621771216738179379002243750559744", "256842390494032684093749893484119785996288", "1209340543893649361951885700588231458816", "123199946646963519335421949382389401967919104", "1446809299506529286389479062859735761944576", "1199562072934654710803377405874866749440", "103027190873645455327155366514932967085619281920", "7671241664208883526232703128430846056333312", "1197938626853822998939416869313726906368", "2003705592611611814459648219012544629571584", "267481820301317737907027116212282594426880", "37265291850357786546612359438875181973504", "1243849535879687326112734950078648680448", "48185581437952509069497163322482712582815744", "1473752719820032387343373638222920768552960", "237141362093874443838373961427069593190400", "1204656949709171094649222262137651462144", "426817871349374419399176416455864604854126116864", "7670808376181704287015017685869602847850496", "1430020575797628068618664257215159995465728", "1198755635866232593357616477827648978944", "23716305295781410981297914770330646770352128", "1521773775276618436238790984236918342942720", "36641402604483793575199449850293579153408", "1239100247258215729101495614041225166848", "2192490363368515196534055220467574445527007232", "7697601429902025144581667482670262523002880", "236005407477041028913637821006275198058496", "1203861305633345737832564799032126341120", "231727836150989650790358986325950010780286976", "7933278438086364044612807358365491578011648", "36590656295375436612566119222682480279552", "1238285384705148484390811507991993384960", "17816517082800977940947970279586877432397824", "239147518031211461895253947183390028464128", "1209762010733732262339538347557639946240", "525342904340715732790396551390999896891206032158855572611812969938944", "1430015784639307285397920784987152558587904", "1199573752835634814942373164542983143424", "1413627195478984601661900175646562583777902592", "1431463843857751751522989426720618322067456", "236019405227514265170536883809941152858112", "1204686040692909041448323111131035992064", "36584879411722301348480282603162177634304", "1238092134032497093076726567455680364544", "391158917222928244240553081495590306578432", "594833942815128920925865187883402999627776", "1206113682899698532604615977518999011328", "5603023318895066425591195968002154527981568", "1920056870721781710671743975783430109528064", "1199316986247999672847123630853348917248", "502450676482055437720489623511013563033452544", "7789590412895611027396425286679855519236096", "1197935784674401634314730724764860547072", "37607553133517953694059267848633016997770166272", "7254243069835959886033437492157126348374016", "1197960158278558528797606825519688450048", "507868308986303622334453785535611624488960", "440794124858629014907877199183439684698112", "39424897366052535909301560437846818422784", "1241579453095897508337949988965931024384", "4540975107425802642834867432514004273070080", "2087351651855117398877780112994895424126976", "248915343156095595884887156990494889738240", "1204367557527276692529796166329263194112", "102964956472060849657608251919509460554350592", "8288117677927931956310040865810901836496896", "1450156094275307346036204530113857852538880", "1198741683044435568509790745376736673792", "112200271677626564067427864182274916016156827301574964188495934402854912", "7252844045191505017386456529360350196269056", "7670670518215551220640299671631564571148288", "1197949418513739150556626881593185665024", "2968000816438021834908333308426955629002752", "2759641952656601341430770448059502948253696", "37041468797302926434167592946086965149696", "1238647843859579031605558627357008330752", "67691015775146679874294231038854012665331712", "8650991206927679140888500401359160579457024", "236805542012529913725960123587440016359424", "1203840556754922292571725812482810314752", "18661562234490104993543836978453541163852890112", "7255663969834269453494274051713841779179520", "1430125373634730831728174258970874739687424", "1198766354664637126027974721103491760128", "43813820402536779853287466808667829683879936", "9298619006027681373631399818432908535791616", "36615453599097132648618412856281323798528", "1238257005424403024628566965140318060544", "1773382105813543414360603541915318598884130816", "7282628811166787552328293940615053353943040", "236011411483608677549735182301319078608896", "1203872033975796454544623393444919771136", "265720076029140683886036714146838904511135744", "7456365962999199817430247445999379695009792", "36589917185790475436100883419159561502720", "1238297747156631912017619097411559358464", "1595252067545964215915698957270500570562560", "276947936374352060715921672977651515523072", "1208927306291793516387318448852431798272", "17424938575792246753786944581806267375288320", "1557865426117236347449386855392076669911040", "1199491177041953938267255924718567424000", "3510053877590372735509453626703307515535294464", "7687470275044047512261230004561367122575360", "1197938231941008525415121506860447825920", "10837791907911471470063361039697502191747072", "1647383323738726282973903977970949374869504", "241232557490660614791653912786259738099712", "1204553173845241615454340808084702625792", "347911157580617494208593507158072062468161536", "7843604629340984990621295735350068250673152", "1435917823444991218911454088586430859182080", "1198751508839119832777353145019650801664", "133869982755387216737271194622913363979534336", "8136910667674053091587519880360626896240640", "236396715506423066497410805859050217013248", "1203851140698210699863907657363698483200", "81088880629446835235509370705996911900360704", "1455687066150800350802033046659388095332352", "1199556007419859086758388694380856737792", "235980005970883560774005573890994908168192", "1203673057978237964843567622872910266368", "2587324563994169196311655507625304316182528", "3196998962160225594589037272967523181002752", "1199017846414864666542575566464380567552", "101716892406188345673484440678823856716120064", "8296311665917471597350637019952534989570048", "1197924532604121687347434553118145118208", "85704744276944468093525298763297992280578719744", "7253457875840037469527243998779995955658752", "1197960179693876658747606678710429679616", "4346888699033749531170784807368439990583296", "2131090258685069486732949621188543784157184", "249526053177425878777062880815918188855296", "1204353295527166468755305635630616150016", "61070163706445527126798929186495818694131712", "8772538395343413180123077604913516721995776", "1464303847556230362759905012960729956876288", "1198732109136044553641924034329917259776", "10907165715890886275910675344487321255766022081815231495743502737735680", "7252844045191505017386456529360350196269056", "7670670518215551220640299671631564571148288", "1197949418513739150556626881593185665024", "20206382851169625201824914560957259202953216", "12364395504575828852857507857067584109150208", "238768460648020702611922033455292007579648", "1203790246876561853564062921301950464000", "6982160323868216434939521109124116258423613132489707423398976276135936", "7252844045191505017386456529360350196269056", "1430015784639307285397920784987152558587904", "1198766431670026467060896053840199024640", "1200913414136298157909820453164661548165103616", "7296913312504116657230863099375748038787072", "236026385257805066824478146590238515920896", "1203871644394378922117383078805738881024", "6364027026614374934905567718051575094050816", "1844474739843953682107157332184955374010368", "1199347684342109565203245999137128185856", "218772896887398174566354250661182880052412416", "7949394183100640267767242611534571247763456", "1197932081244743998793520771634852528128", "263435700392613068138197790619719471619637248", "7900722242753159263221946672685334917021696", "1437820749433781813612876758164423269416960", "1198750184359078497166500691214971437056", "1430015784639307285397920784987152558587904", "1198568329591638370341093054723561357312", "35348418398193826364568060453200220676685824", "9796536627487567195431267047900195615408128", "1197898044670649772341114411895750656000", "231851854042452832213335966646878376269848508425459772718505707700224", "7252844045191505017386456529360350196269056", "1197960196438674449643681756820266811392", "70534591692944299915538682032496413117513728", "8606647547638820517098376351609302225518592", "1459607821308934064278331533852345095946240", "1198735266382984669551054787540869447680", "1587116041971742303753674373753155330263482368", "7286140438710202079051571477375998704484352", "7707923586452329021582264742764574186405888", "1197948514306555670054059544156072574976", "153107971322699569655174902558162015471433665558942612307740878438400", "7252844045191505017386456529360350196269056", "1430015784639307285397920784987152558587904", "1198766431670026467060896053840199024640", "64406951549504539532198357715013847501242368", "8707735076017115369133005585647006746935296", "1197916360108654134145361096001623949312", "7670670518215551220640299671631564571148288", "1197751586351975578431746000917377318912", "188073580390021238234255526108585875020855353927567314309100871876608", "7252844045191505017386456529360350196269056", "1197960196438674449643681756820266811392", "363179460097965833520598478086383811596425836672816430815972312481792", "7252844045191505017386456529360350196269056", "7670670518215551220640299671631564571148288", "1197949418513739150556626881593185665024", "7252844045191505017386456529360350196269056", "1197762360717405455948916458910277173248"], "dual_psd": [[["41134527972834293745472755071779419864692817754932961513026973859840", "890820670409508991395280048019827020007649144826011755042765275136", "60591393331684929510511819176462140522756891150939878441816686592", "-26679606352308554109844616813324029393018611981076726216977809408", "3419072567463985081190327688834811559483145986625469799840350208", "-10963951668247724979124764806009847454655062985348625514350247936", "-703128911811832115435513067659088549562929255475442856937652224"], ["890820670409508991395280048019827020007649144826011755042765275136", "19291857860941639882039449532291781795354429563104938285036732416", "1312183907019043079233753715829262000523242488037693135687516160", "-577780905440828864347255665222691782042644799025542156188123136", "74044377481090731318372477592587905579206597786453168619520000", "-237438357914209531367543902694055994010218351144120793270583296", "-15227153427363532349200120413384703674470293156487123611680768"], ["60591393331684929510511819176462140522756891150939878441816686592", "1312183907019043079233753715829262000523242488037693135687516160", "89251466512500935087348641648773887406499779368855400274198528", "-39299211686465400851907972821587774637461223346624671996968960", "5036313310841908406953244155803075649695254785247799760912384", "-16149963078198106826684907691068236188365607274667181147684864", "-1035712880590393481253356693631579724650644533395793196875776"], ["-26679606352308554109844616813324029393018611981076726216977809408", "-577780905440828864347255665222691782042644799025542156188123136", "-39299211686465400851907972821587774637461223346624671996968960", "17304231510429015314206048967833983639785010019301066935369728", "-2217589812873468421600937440949041379000259619643589958565888", "7111152819542877969494070749001383695605878843487516339732480", "456045164647459823358891051867574371408154795532522381901824"], ["3419072567463985081190327688834811559483145986625469799840350208", "74044377481090731318372477592587905579206597786453168619520000", "5036313310841908406953244155803075649695254785247799760912384", "-2217589812873468421600937440949041379000259619643589958565888", "284190868296945390081525224927019486787139225267075131899904", "-911315827050776649339646512606864575309279050336397091143680", "-58443572644234539510160643795399059733939986473268830797824"], ["-10963951668247724979124764806009847454655062985348625514350247936", "-237438357914209531367543902694055994010218351144120793270583296", "-16149963078198106826684907691068236188365607274667181147684864", "7111152819542877969494070749001383695605878843487516339732480", "-911315827050776649339646512606864575309279050336397091143680", "2922319572089387939432731400343406118813958691088153865879552", "187411203812614597905354920068721957367024194199973741461504"], ["-703128911811832115435513067659088549562929255475442856937652224", "-15227153427363532349200120413384703674470293156487123611680768", "-1035712880590393481253356693631579724650644533395793196875776", "456045164647459823358891051867574371408154795532522381901824", "-58443572644234539510160643795399059733939986473268830797824", "187411203812614597905354920068721957367024194199973741461504", "12018863251626275929265270325542535629547378047726248787968"]], [["2825498221140478139148879149661687952271001939924363425551260581888", "-340970097722287981383708171922873933963077888349497360980312588288", "37744480416654940363862251482703516256164526806763857586031689728", "-4014409193334017484670007837760449099386858089172062754750595072", "2265656216431819225894827352979134917625724928534777695263784960"], ["-340970097722287981383708171922873933963077888349497360980312588288", "41146940624800474797302265471856374317886627957901588913310400512", "-4554856584177605901554959822144167399835740007828291578765508608", "484443233659462114331768232694829328222724019157355270221332480", "-273410549595054388528325792992492477836462155108629209788973056"], ["37744480416654940363862251482703516256164526806763857586031689728", "-4554856584177605901554959822144167399835740007828291578765508608", "504210475612406252220365679506164553621919439480403929224708096", "-53626573907760396357726424236060312916717092534857575178436608", "30265818627012202955931749430319753678270857277541350507544576"], ["-4014409193334017484670007837760449099386858089172062754750595072", "484443233659462114331768232694829328222724019157355270221332480", "-53626573907760396357726424236060312916717092534857575178436608", "5703589211611627970074305247763661312045685533812615966359552", "-3218997299707046178351763178672500285017129270215734993092608"], ["2265656216431819225894827352979134917625724928534777695263784960", "-273410549595054388528325792992492477836462155108629209788973056", "30265818627012202955931749430319753678270857277541350507544576", "-3218997299707046178351763178672500285017129270215734993092608", "1816740868088104206382225756566070601203921760131675813052416"]], [["4943460286694298921537104500954527908961830208781456664569053184", "-1320647852497587240228258531172157219985368712753964716478431232", "215005422943022392065726963678035680236819859384572448337821696"], ["-1320647852497587240228258531172157219985368712753964716478431232", "352811724815691610106024493839598310840744174242033933419020288", "-57438804727389347399568749270874835629379416842803698519244800"], ["215005422943022392065726963678035680236819859384572448337821696", "-57438804727389347399568749270874835629379416842803698519244800", "9351209317759128260140642040322592971004922344298189137379328"]], [["221052940903691633271346919677473441348788329882023176249016320"]], [["53229204166882221557941701118263332840230875031376245587142477086720", "558034647270568983412171522847179939711275179328418367351889592320", "83708340175452663891012910861888177381591087410957882800738402304", "-26954324666092096957554580575687778056426244879184044085531901952", "1842236734471527615027077297400530163117945770333521652054228992", "-556661997201395362086335861131001268005494912199008756225277952"], ["558034647270568983412171522847179939711275179328418367351889592320", "146273892214102438278956715717667012848316535821100918570332717056", "-9945545996656692138073092718918809758569264797794610594831138816", "1861527674348997321154644583328006905748601760716828527013396480", "-879138003582616039759134818061430337036907431543498406807732224", "-23534244656316790620672613313594187890143024498620754695290880"], ["83708340175452663891012910861888177381591087410957882800738402304", "-9945545996656692138073092718918809758569264797794610594831138816", "965828015553930309245619805676188226246441615598929477889949696", "-207644785502163036858341078070054090106017246970114389124841472", "72144970034956255535621662199511360484124994405597134238777344", "488692228747528951919345535989946937448788815520935429799936"], ["-26954324666092096957554580575687778056426244879184044085531901952", "1861527674348997321154644583328006905748601760716828527013396480", "-207644785502163036858341078070054090106017246970114389124841472", "46387210740638048247384424861294589958390610433300972018073600", "-14651185099685141396210196044972972544191034600998453095956480", "11649529248393432048005433510135187664757537630331529592832"], ["1842236734471527615027077297400530163117945770333521652054228992", "-879138003582616039759134818061430337036907431543498406807732224", "72144970034956255535621662199511360484124994405597134238777344", "-14651185099685141396210196044972972544191034600998453095956480", "5812182634726254815360799826462732114795198487600033341374464", "93971250986059813051460970817364809331409774124204535316480"], ["-556661997201395362086335861131001268005494912199008756225277952", "-23534244656316790620672613313594187890143024498620754695290880", "488692228747528951919345535989946937448788815520935429799936", "11649529248393432048005433510135187664757537630331529592832", "93971250986059813051460970817364809331409774124204535316480", "8052110876158958953255067574611162055183527094919658209280"]], [["2624140887449147178203169587320056186187668515651418572696722604032", "116962558582692029699671652699449267023550740672419223878997377024", "-3161003491193209281569592290731215873742449910843892190809161728", "-2817701348963018728492870844473675557305181142860620669407723520"], ["116962558582692029699671652699449267023550740672419223878997377024", "5251760664902561318070048412772693343748775766840701398175186944", "-165423094261621759791682050742543053471935361437473891990634496", "-46185988492215500933243031508936096031067414347283283969048576"], ["-3161003491193209281569592290731215873742449910843892190809161728", "-165423094261621759791682050742543053471935361437473891990634496", "19424922665268733082451771362970412814901439636499024721215488", "-47155611982559256732623894863897011213783694391457540506386432"], ["-2817701348963018728492870844473675557305181142860620669407723520", "-46185988492215500933243031508936096031067414347283283969048576", "-47155611982559256732623894863897011213783694391457540506386432", "166644896513906245236228060999292503828421560676528830866784256"]], [["66844115374023709395561977878178009566046158059552101677364412416", "6528336750598573336912849184233082427143543930080166699698487296"], ["6528336750598573336912849184233082427143543930080166699698487296", "637590616477485440199524663376414420910588697583182958009778176"]], [["539721994181285941361307340017238278781791202951150099493822660608", "-98498784261002966976972496502037542836837156033815910922460332032", "-9785560045924446631152844571292229635548506588711214552922980352", "1759432224788021039527505605842834224970709646834631161279414272", "-129241702384728293464338011648159517175365668478734137875759104"], ["-98498784261002966976972496502037542836837156033815910922460332032", "20960415685845342627367287101219847857286172694830408632346083328", "2028169366255509572600541024489986549294761568535893553042161664", "-435850134778217754305157975136864012582958439018416845313015808", "37357192529061759206200853846138355927787520182183812703191040"], ["-9785560045924446631152844571292229635548506588711214552922980352", "2028169366255509572600541024489986549294761568535893553042161664", "197093192759570539854853934743559683502970027498366218272768000", "-41216942302902355528016587256227971889546433100499203513122816", "3461308416402835984457594070878420278008507159933069744406528"], ["1759432224788021039527505605842834224970709646834631161279414272", "-435850134778217754305157975136864012582958439018416845313015808", "-41216942302902355528016587256227971889546433100499203513122816", "10147977113301134871155017924300260498537937401117331668598784", "-950806898348220437775825034201402936044913075108174165442560"], ["-129241702384728293464338011648159517175365668478734137875759104", "37357192529061759206200853846138355927787520182183812703191040", "3461308416402835984457594070878420278008507159933069744406528", "-950806898348220437775825034201402936044913075108174165442560", "94487698607969236593033926865741916790838016425050977075200"]], [["143125756230889739395358287243664068640763419839500018302343708672", "35114038489541994430147100318814673726728227113913343713432567808", "1054947559382619930101023992179591633353665196231880302699479040"], ["35114038489541994430147100318814673726728227113913343713432567808", "8614771593283142284744748675014585867091142960584737620710391808", "258817631292381572220227593868987269039528702220979227448049664"], ["1054947559382619930101023992179591633353665196231880302699479040", "258817631292381572220227593868987269039528702220979227448049664", "7775779722358278058808626909550814162945125756070286256504832"]], [["6277451625347640472767488638668276294053917706250656886193913856"]], [["64450195781472395150824990812217536413696", "-1529355908676234613890988441485076070400", "-123132810297077113094891051405134528512", "15379934170515194287465546160424353792"], ["-1529355908676234613890988441485076070400", "1476309177534282160081496484910846705664", "-35132842665217793703839347686447775744", "-1401325657097277480819199477362458624"], ["-123132810297077113094891051405134528512", "-35132842665217793703839347686447775744", "36786884413069191770753300540654878720", "-2854136762274093753293322351414345728"], ["15379934170515194287465546160424353792", "-1401325657097277480819199477362458624", "-2854136762274093753293322351414345728", "3211002567918294869147661815030743040"]], [["3136540260574248605036285525956273111040", "-95412458918631267061740017039603400704"], ["-95412458918631267061740017039603400704", "128631400016342834608782924595878428672"]], [["3039070184805209242411683622410430447616", "-3120172176572313612195435444791410688", "1384199023429842710715419334484688896"], ["-3120172176572313612195435444791410688", "74144000643521267297847647994841661440", "-1271367745453031062852818957095665664"], ["1384199023429842710715419334484688896", "-1271367745453031062852818957095665664", "6492197856912094688199439820726992896"]], [["146463634169909143061247840191992823808"]], [["151175151323179172344296748513706901504", "-35964375756078171833909506125856768"], ["-35964375756078171833909506125856768", "7374411518264340490259625385914269696"]], [["7504623058338480205167949733928370176"]], [["7079209397392995389478405103131713077248", "0", "-6061573683344239214154133064724250624", "-1628984820843608351071991788543672320", "-620781297136286135102333128072495104", "-492296882747056515376780642254585856", "-498804426629850875422026209664434176", "-498781747550457526626562514442256384"], ["0", "19861965675295584456941266123761448207721338252052338605021609328640", "0", "0", "0", "0", "0", "0"], ["-6061573683344239214154133064724250624", "0", "640325754703305517895952523754167336960", "-7792462003723260448658976561835278336", "-651167634621598550080260279218733056", "70497614276787314609504998114983936", "-2494551289776021854302954789535744", "-160067004443564940215189470445568"], ["-1628984820843608351071991788543672320", "0", "-7792462003723260448658976561835278336", "10069923768322743851100004972710854656", "-628148597149260120527108651884740608", "20476914238827965880757041351360512", "752453418998648278572244490256384", "-197990927683360633146268478078976"], ["-620781297136286135102333128072495104", "0", "-651167634621598550080260279218733056", "-628148597149260120527108651884740608", "239926126939296854255643759002779648", "-24853102380307229817576551044087808", "1945293505033516366964378853965824", "-132538246802969966289261386792960"], ["-492296882747056515376780642254585856", "0", "70497614276787314609504998114983936", "20476914238827965880757041351360512", "-24853102380307229817576551044087808", "7620828139990420667803164605415424", "-836944245863141341886576798466048", "71957693075790776916794622869504"], ["-498804426629850875422026209664434176", "0", "-2494551289776021854302954789535744", "752453418998648278572244490256384", "1945293505033516366964378853965824", "-836944245863141341886576798466048", "389213383823222664027997164535808", "-43111021916060626288027849719808"], ["-498781747550457526626562514442256384", "0", "-160067004443564940215189470445568", "-197990927683360633146268478078976", "-132538246802969966289261386792960", "71957693075790776916794622869504", "-43111021916060626288027849719808", "57779036393185967200248543576064"]], [["3954886289341189770324100077245081583616", "-11021424263170287368833551926365782016", "-1803224454833773319232504957365125120", "113993868677567887502237452331909120", "-1926601622203562943843852364021760"], ["-11021424263170287368833551926365782016", "40500602072080536390987297390067712000", "-1805502907553346916528315096241274880", "50633939614521006333018521171132416", "624048820657390760635475907575808"], ["-1803224454833773319232504957365125120", "-1805502907553346916528315096241274880", "712918954239318943763243367363772416", "-59938517100201551874423485695524864", "3995990352597014503641065130557440"], ["113993868677567887502237452331909120", "50633939614521006333018521171132416", "-59938517100201551874423485695524864", "22572440802993724221921037167624192", "-2090481930944168735085456300965888"], ["-1926601622203562943843852364021760", "624048820657390760635475907575808", "3995990352597014503641065130557440", "-2090481930944168735085456300965888", "1902570103875104373576754620530688"]], [["177987083357616482836028747249122017280", "-4027799321288390529273240949593473024", "74874543464387080340359552738263040"], ["-4027799321288390529273240949593473024", "1913777344271523091592891623207337984", "-115036679226894504101629562816823296"], ["74874543464387080340359552738263040", "-115036679226894504101629562816823296", "73977838490019692927536610983018496"]], [["3570653364191404515449951445552463872"]], [["3943619372700090978121021757210857832448", "-8771012912103151570182704849479532544", "-1593392941718041145632119436206931968", "-50362164583891781567384127956582400", "15281683615607767704714933765668864", "-1523136844759198940499159612915712"], ["-8771012912103151570182704849479532544", "36854710061577610315878417499894579200", "-676077559096138969297221465726255104", "-71725867876296537351914942489427968", "8686718309065921834341033001877504", "-593839330796404613557928790589440"], ["-1593392941718041145632119436206931968", "-676077559096138969297221465726255104", "738745370872277063506038904936464384", "-55165317101639779728947750297927680", "2256830935793678315806749884416000", "-796019430750161822046882889728"], ["-50362164583891781567384127956582400", "-71725867876296537351914942489427968", "-55165317101639779728947750297927680", "22392514920208382240411880731443200", "-2450545258263667646828003947708416", "201294708351377962885291987435520"], ["15281683615607767704714933765668864", "8686718309065921834341033001877504", "2256830935793678315806749884416000", "-2450545258263667646828003947708416", "996184371253545201962090611343360", "-113671419757082004524903602061312"], ["-1523136844759198940499159612915712", "-593839330796404613557928790589440", "-796019430750161822046882889728", "201294708351377962885291987435520", "-113671419757082004524903602061312", "100699940241643172532213587640320"]], [["191354722601374925218989812784373432320", "-1830693901579955803180707938048147456", "-136261711218508954451689503113347072", "12843593732461825666126274055110656"], ["-1830693901579955803180707938048147456", "2617713302651376817756885385390063616", "-140445270477230586518257356498796544", "4871631849892070808381916706766848"], ["-136261711218508954451689503113347072", "-140445270477230586518257356498796544", "68367412684380674714342678119579648", "-6083524005664159581539069371351040"], ["12843593732461825666126274055110656", "4871631849892070808381916706766848", "-6083524005664159581539069371351040", "3970121387165352831430595939663872"]], [["8127571386776656092151631779303784448", "-228609466284716473029435016739815424"], ["-228609466284716473029435016739815424", "190121807702910946906611104442482688"]], [["197475566846122532696856069932299845632", "-349452399837852040757743062358163456", "-62350702064712242325322111649841152", "-3886938775621853291878565374066688", "812133613557624868520626743148544"], ["-349452399837852040757743062358163456", "2340593297962491570835077796638752768", "-41671050358265506482783768130093056", "-4873418858098666062825006217297920", "585529582198293909708379558772736"], ["-62350702064712242325322111649841152", "-41671050358265506482783768130093056", "62937227537290874350424490323738624", "-4924195318849593061670955352326144", "217152125975128262319078127960064"], ["-3886938775621853291878565374066688", "-4873418858098666062825006217297920", "-4924195318849593061670955352326144", "2729184692923571020442797799899136", "-314700515785437389994213878267904"], ["812133613557624868520626743148544", "585529582198293909708379558772736", "217152125975128262319078127960064", "-314700515785437389994213878267904", "214235453007031734339202933850112"]], [["9607634362833944550077650397374185472", "-74286890988693522960735228382937088", "-7648142710263517902494374144507904"], ["-74286890988693522960735228382937088", "201103334077647576979415992153145344", "-11002103029907479465530057641951232"], ["-7648142710263517902494374144507904", "-11002103029907479465530057641951232", "10047630684792458385947526116147200"]], [["417516820949602720548942156987891712"]], [["9890574200252457980593046857518678016", "-14056676671238601013155448026562560", "-3004545208336439284662134661709824", "-233576436639602677656148470923264"], ["-14056676671238601013155448026562560", "158370511209838836765949807044853760", "-2451853357995167642181483827822592", "-371859338290221247069241447809024"], ["-3004545208336439284662134661709824", "-2451853357995167642181483827822592", "6643531279989334042855957250179072", "-531350318307780575494273318780928"], ["-233576436639602677656148470923264", "-371859338290221247069241447809024", "-531350318307780575494273318780928", "528924012447232993279647502303232"]], [["484158137093496578680824856622137344", "-3326892807179045930418106097729536"], ["-3326892807179045930418106097729536", "21045746931207694119893279247958016"]], [["495235168605168234034641223689437184", "-553704182072616401727033968689152", "-138815891000635506390127576350720"], ["-553704182072616401727033968689152", "12048490677709216351648035157049344", "-159495424659013009359796374077440"], ["-138815891000635506390127576350720", "-159495424659013009359796374077440", "1060259808516486869540557199245312"]], [["24374588678945045610242808993546240"]], [["24789467475462946798061941312978944", "-20749370522978521212767306776576"], ["-20749370522978521212767306776576", "1219765545033789527804577977466880"]], [["1240512356816110261698261063565312"]], [["274304918919324421290541353709815052165317529812762221640350171136", "-157206530919213491631042120270250250525941539397096040152837390336", "26961654199177925038086551599715020683732396970172619000723275776", "-3456674459003849620146132449337480754475798715942392174127087616", "206663467745466333578791765011949713394875331003346833717067776", "-30344238830552608685451128610364259690974258607822786546106368", "13316989578430137000339919878472866136119106061313414919094272", "7795120674571077798185759308016702979440430686447955494305792"], ["-157206530919213491631042120270250250525941539397096040152837390336", "124295320961232850139183424488506578898595329426272767552566329344", "-21247672932879706664431110806315368623294349565869362083935551488", "2733053462731622538843796261363013063033804385879652595409092608", "-165600424667456906073262957115110548436251484897098451665289216", "24565311124751039262816738294911283493461687344296014326530048", "-12253518309633791015804761050486624867698060434619270543966208", "-11308334670604503051856836103138859498583871225559267017752576"], ["26961654199177925038086551599715020683732396970172619000723275776", "-21247672932879706664431110806315368623294349565869362083935551488", "3632287578958306309036079657678355348700274863526441924264198144", "-467201977916141830556262905992792208776046552377131657378922496", "28305330711186587166753681293606103645785477565519803969437696", "-4198473256367644403737094863991782337292485617954330687569920", "2092136353713692393250847315074674349700793119862357902753792", "1925518945566932662911371516716159679987202937403204528242688"], ["-3456674459003849620146132449337480754475798715942392174127087616", "2733053462731622538843796261363013063033804385879652595409092608", "-467201977916141830556262905992792208776046552377131657378922496", "60095433806222508847380019498753061039488433035741345324466176", "-3641287616868518156452941039674446464597278731316612296605696", "540151953838470210261904668008425389628303783212205610106880", "-269436340950715876812664987776980426143515133781259942100992", "-248655765417934769460074370032410797993522213262865912037376"], ["206663467745466333578791765011949713394875331003346833717067776", "-165600424667456906073262957115110548436251484897098451665289216", "28305330711186587166753681293606103645785477565519803969437696", "-3641287616868518156452941039674446464597278731316612296605696", "220734572666686676618743928304256314009695049107574836166656", "-32755486515599009265755031276981848508118012708764111601664", "16406019682602924944215635187962716854255468349204509753344", "15306387532428214529736534758838627917593457154654874894336"], ["-30344238830552608685451128610364259690974258607822786546106368", "24565311124751039262816738294911283493461687344296014326530048", "-4198473256367644403737094863991782337292485617954330687569920", "540151953838470210261904668008425389628303783212205610106880", "-32755486515599009265755031276981848508118012708764111601664", "4861980531629522431186234288804230664650382361818361233408", "-2442711090940554918988630802780915140639548703828671987712", "-2297498752854075591300863174549647651273576765181438984192"], ["13316989578430137000339919878472866136119106061313414919094272", "-12253518309633791015804761050486624867698060434619270543966208", "2092136353713692393250847315074674349700793119862357902753792", "-269436340950715876812664987776980426143515133781259942100992", "16406019682602924944215635187962716854255468349204509753344", "-2442711090940554918988630802780915140639548703828671987712", "1271028374005412958827882213173508803683229387020287606784", "1302874970161047455428012994824025504738185831780987174912"], ["7795120674571077798185759308016702979440430686447955494305792", "-11308334670604503051856836103138859498583871225559267017752576", "1925518945566932662911371516716159679987202937403204528242688", "-248655765417934769460074370032410797993522213262865912037376", "15306387532428214529736534758838627917593457154654874894336", "-2297498752854075591300863174549647651273576765181438984192", "1302874970161047455428012994824025504738185831780987174912", "1589917209964857448847149688355583590167578713485635223552"]], [["241468749051034454320840321686304718848", "-2409777425696392402037483060596834304", "-781231809296755119024757499557314560", "145353652619961802800953562377486336", "-28021979231306100753260743552401408"], ["-2409777425696392402037483060596834304", "608820364391356756638155089800855552", "-78899124816971170079940624773021696", "10030357308716678213718789360451584", "-1687881979082888071426943368560640"], ["-781231809296755119024757499557314560", "-78899124816971170079940624773021696", "23760366099107276926985396532805632", "-4166066197229714080370248912994304", "817677655582462596861404892889088"], ["145353652619961802800953562377486336", "10030357308716678213718789360451584", "-4166066197229714080370248912994304", "1093041582067337405547815653867520", "-250781072160557041847455895781376"], ["-28021979231306100753260743552401408", "-1687881979082888071426943368560640", "817677655582462596861404892889088", "-250781072160557041847455895781376", "490805840652929062870617092521984"]], [["3370478563653801011403073321309306880", "-253048243135148963656650190447706112", "23330459618047249593599077046550528"], ["-253048243135148963656650190447706112", "46988099495519281573014624725368832", "-6470535540538472841821387787075584"], ["23330459618047249593599077046550528", "-6470535540538472841821387787075584", "2328870006516721205765271566942208"]], [["57939214205685482246231933331701760"]], [["25844548195558432288070593080623778617073711468190235002667008", "595026701565540055225163795658086635656604626907839546261504", "-7598701333261462244597228149256885765267394895516654370816", "20991453816450758612140164130000608881656043583769233326080", "-96656943661776949687889742049673561820628573329061014667264", "-359232161490128457049825606298371776347849132540622098399232"], ["595026701565540055225163795658086635656604626907839546261504", "13699476303354895545337472272561800530410120940418481782784", "-174947155442604295880209880969951280882814023899820326912", "483292469690556966491529895951013138267869805316260495360", "-2225361493467990482564106744822878879255884595483266514944", "-8270708643475743513985018157409715031318675397503820496896"], ["-7598701333261462244597228149256885765267394895516654370816", "-174947155442604295880209880969951280882814023899820326912", "2234137022446869269163428007320077144846347328664109056", "-6171815691851534349060683009380484697190604483007086592", "28418652982989500342425988554507955661394704360802353152", "105619873244081467012841658456783993890978991307818532864"], ["20991453816450758612140164130000608881656043583769233326080", "483292469690556966491529895951013138267869805316260495360", "-6171815691851534349060683009380484697190604483007086592", "17049674461088563452600158011055805845499106107970289664", "-78506683636441609950680340779039625907940375268006297600", "-291775475053564788791697653752804522861204344131574300672"], ["-96656943661776949687889742049673561820628573329061014667264", "-2225361493467990482564106744822878879255884595483266514944", "28418652982989500342425988554507955661394704360802353152", "-78506683636441609950680340779039625907940375268006297600", "361490736357368740154976721340360779820085216422947454976", "1343505118832643178227032498841959077799072474720486031360"], ["-359232161490128457049825606298371776347849132540622098399232", "-8270708643475743513985018157409715031318675397503820496896", "105619873244081467012841658456783993890978991307818532864", "-291775475053564788791697653752804522861204344131574300672", "1343505118832643178227032498841959077799072474720486031360", "4993228934489460150096442829492381649155018331111643152384"]], [["44681781956303562414243551039901925376", "591191891921488269369435122193924096", "-397066614313260975605742166817636352", "113531992515092539615592680037285888"], ["591191891921488269369435122193924096", "225197816991338494866902246586580992", "-46415743152513358820040898015920128", "12030330716905021192271282218991616"], ["-397066614313260975605742166817636352", "-46415743152513358820040898015920128", "18223413942302978275401083037679616", "-6573967811705720765143976295530496"], ["113531992515092539615592680037285888", "12030330716905021192271282218991616", "-6573967811705720765143976295530496", "5490713919862682258157499702050816"]], [["1051493629322691285507998771503431680", "-117840111263224829139867066628571136"], ["-117840111263224829139867066628571136", "42177767827982940715762918155616256"]], [["39282074833169186067631011140512855129008798181808079976267776", "31894239262696883616562698090735730938289944102849516807389184", "1185155626735154535606717940808163584670555856463373212319744", "-1026816457514195045797465161424176573826989465322035991281664", "-192775658845003528475822629815351420641524742083766313287680"], ["31894239262696883616562698090735730938289944102849516807389184", "26423856601341423662166174037284891094946751592516206303641600", "980711443278643379757938574128097078495799401560922839318528", "-845431913179415679416656076258805901912468928124974532657152", "-256398014939790384713592632535011569172277477411409388109824"], ["1185155626735154535606717940808163584670555856463373212319744", "980711443278643379757938574128097078495799401560922839318528", "36401277837257794787485423595398764132455639026282973364224", "-31389333549888226070687206363472343123342393786899175047168", "-9306036638081504782612481856075870728179202241934357692416"], ["-1026816457514195045797465161424176573826989465322035991281664", "-845431913179415679416656076258805901912468928124974532657152", "-31389333549888226070687206363472343123342393786899175047168", "27101137615436972499925814195195457527939872680797743874048", "7257954370504004935137755998138595894628532812769887518720"], ["-192775658845003528475822629815351420641524742083766313287680", "-256398014939790384713592632535011569172277477411409388109824", "-9306036638081504782612481856075870728179202241934357692416", "7257954370504004935137755998138595894628532812769887518720", "19838795243570891281734232429434220393316897959076220108800"]], [["132174389124718030631027870442815750144", "11401478909217400309111809940222115840", "-3016565112525294094685487238427443200"], ["11401478909217400309111809940222115840", "1135164864841498532609452840610430976", "-299804695972263714270819262853545984"], ["-3016565112525294094685487238427443200", "-299804695972263714270819262853545984", "114670307531395000050331496940044288"]], [["1903590585974420506855960764267626496"]], [["7360747564084822536138045715563259265415705058235541714888556544", "195161496698174004006106115459076202195336130535051319480156160", "-10192202643696930727293351304533162315982570677519074273001472", "2082532806986210050365432282817145253812026792351720529723392"], ["195161496698174004006106115459076202195336130535051319480156160", "14159855910246521903921961191026600053864780694571442583371776", "469668964132875347006439565689936638250125596313723735113728", "-300461400993466795195955540501968642570093270690108719235072"], ["-10192202643696930727293351304533162315982570677519074273001472", "469668964132875347006439565689936638250125596313723735113728", "75040321133486485846342098852400438755893031379188104298496", "-32171945537604167051370996084645912457466389682691069968384"], ["2082532806986210050365432282817145253812026792351720529723392", "-300461400993466795195955540501968642570093270690108719235072", "-32171945537604167051370996084645912457466389682691069968384", "14668328609717201156678302609212169958464257433243748401152"]], [["218998812329234709393058050943064133583472928225000325294063616", "16426251424379958794314154229212699100717905033796811455725568"], ["16426251424379958794314154229212699100717905033796811455725568", "1232069402510295870741604432640205480712979375704841325117440"]], [["1042650961016174162579577076239110660635892047306443642722320384", "-29512894923496829849029126692014181268380593849544353844822016", "2236737215977539791663542855155988605591429719502696453505024"], ["-29512894923496829849029126692014181268380593849544353844822016", "2026027611432745919050447728451249056302407719506856971862016", "-206974317980227479653493460751552375670625248957619712819200"], ["2236737215977539791663542855155988605591429719502696453505024", "-206974317980227479653493460751552375670625248957619712819200", "22132441040989909260629908482527263391307998881028249747456"]], [["4788434286668372697070367721778053120"]], [["4548673849957053320671727581462003712", "104023021989597897231657137971658752"], ["104023021989597897231657137971658752", "116585048940074952921804075587076096"]], [["113285803172819783144190593327955968"]]], "claim": {"K_lower_bound": 14201, "sdp_bound_num": "274304918919324421290541506507631453499030269373467743137807990784", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.302340470296797, "theta": 1.0, "seconds_model": 0.13197946548461914, "seconds_solve": 7.740081310272217, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q21_n7_R3.json <==
{"problem": {"q": 21, "n": 7, "R": 3, "lambda": [1, 1, 1, 1, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["956500059704450311491373902875000135309328384", "51365719768133437561779314502409396420608", "881978332098141970392456861202667560778072064", "51342846096093268176947866591882993729536", "1884063113708898330663397829823612846499430400", "51336890041076511065936117695800372363264", "15382406384759898626446819754003798320692068352", "51334230635438856289347841849786940522496", "14437631714792749867473095224610004234185736192", "51334253059125790982673315965995491262464", "14789551587478664795521603528421403431704461312", "51334244370585321875498021741291580162048", "14719323208438813693883712704005478406426722304", "51334246070831480974645899514009324879872", "51362961487608194123892376202224292855808", "1121979108897957770731418827932664951417602048", "103595995307494739566844720529365877846441984", "51365312934770698511733768299564167593984", "2071170041680387148642806897650143583119867904", "467406846705114911159861511510263383581523968", "51341130071276649054905358137554165039104", "15736550100341445166873278688873026193924816896", "1647663973941190888084806066129212995220275200", "51335658719552814030728604149701933006848", "14437408097169164007415891967702209799204634624", "15382406384759898626446819754003798320692068352", "51334241848696046950470222838961572675584", "14789551804142182832976467606264198381967507456", "14437458329272443129170779271210132798768676864", "51334248715949892164621855574366999281664", "14719323437231501069324930369028123073997438976", "14789551065010541736643674009420890608773365760", "51334245220710877297776793629281048592384", "51339857434919595670905960870684986966016", "2597121533379892834075999169819001334033022976", "92564419412588809232789411450447464362934272", "51363977306834438661275609126983295827968", "17225095152171027616197311290633372904504426496", "442855434219534276074557306997732664064081920", "51340010455192251338541879176028997287936", "14438048470247371125451943645018072241093476352", "1643710064887772468820291894972420326625902592", "51335673780870783488218111450425078054912", "14789528168295738706377152347514174258313953280", "15382437839081359494396903562570408970579607552", "51334237502974950991850436771080319270912", "14719324024748525440828304126123309380845699072", "14437458190160840002745100629205623541017346048", "51334249566070495841490961459095275569152", "51335491253290832237749073795676408643584", "20314512725961630884515615961687851791261106176", "90819552048053715343662454952143919014477824", "51363091353410375794284393101362118787072", "14445809875673925073918671483735297335570202624", "441503550787403141279121091371570841874595840", "51340039895462817565316646375414426501120", "14789689583447441633400640586093662184920842240", "1643704117716162653676637717247022998765961216", "51335669441062071548739533276407243210752", "14719323157595994277118997667333779591411007488", "15382462303096686073403495000766507542252617728", "51334238352823208671187912476443027701760", "51334059323200780517470572557174795403264", "14437408097169164007415891967702209799204634624", "90689553542131080048332575784391787973443584", "51363144218690026475405149882186456891392", "14789632248947057474222209011513773469626007552", "441495817077353720937810911421697867382784000", "51340035653688761246405600766478635761664", "14719770166501235440083949740933611236683153408", "1643707977372575986495990141136315854960459776", "51335670287458962677539804708719028076544", "51334070536383694997447963497431545413632", "14789980334839473089936554783351060695449862144", "90689571637110046433642163181470870631612416", "51363139862624734355993083001674817077248", "14721069142549935162700569553170286239698386944", "441497315088829163117031484663176820691042304", "51340036483744892523308061436856349229056", "51334066191043883435372459680662087008256", "14728032065505990058015191398346852668949921792", "90689885891301179041757722917873983378423808", "51363140612898343592356899127724724977664", "51334067041154583621422233558867979010048", "51342206767052986718926712021547271323648", "51336763673192238529018470506053446402048", "51334226780123770467820020760591938355200", "51334253061953237611592603828136204828672", "51334244370580370130088355738030388019200", "51334246070826529229236233510748132737024", "1116558715649575540038719711516979779478749184", "103549580583694635352930760435594019622354944", "51365324350519614210328020648669097230336", "2080402783544360749953454430569987836708126720", "467875436500777756539511426371978668084822016", "51341124423226703372488050363094574039040", "15807641463974723398310017517786803420256010240", "1648440189027353353879631208608054704796073984", "51335657966407192456758506132160582254592", "14437408097169164007415891967702209799204634624", "15382406384759898626446819754003798320692068352", "51334241848696046950470222838961572675584", "14789551219034377028607369561691037018968031232", "14437457771725266967794645627643239543418650624", "51334248715954843910031521577628191424512", "14719321632809870788067396714601165129322070016", "14789549243308998973871335244491133066837753856", "51334245220730684279415457642325817163776", "2156778407206043185078717257964784297485271040", "91895717178335120932166749587157455338471424", "51364184708611189449762482790185784311808", "15502796083489680557116804968122347650168127488", "441594123269865810600610766256915842636709888", "51340027455192824861416653282393949470720", "14437408097169164007415891967702209799204634624", "1643701764783223908145175825969667291268251648", "51335673788966887233022026782474231611392", "14789536754335329461360916653162449145060917248", "15382447127283547815549575531534367492151443456", "51334237502870964338247450702595284271104", "14719323850287870579380752529700813446968246272", "14437458022387843577653038510645989951271862272", "51334249566070495841490961459095275569152", "15382406384759898626446819754003798320692068352", "90689553542131080048332575784391787973443584", "51363132992805885019634460576971860475904", "14437408097169164007415891967702209799204634624", "441495698417173455418542517107185105630134272", "51340040001643094384784754305157545590784", "14789499092018387479008403091183201933787660288", "1643701764783223908145175825969667291268251648", "51335669443354729673414892786339205349376", "14719318976355632764426011073074627042814722048", "15382457736578660512224460086336460848252321792", "51334238352872726125284572509054949130240", "14437408097169164007415891967702209799204634624", "90689553542131080048332575784391787973443584", "51363144218690026475405149882186456891392", "14790916307695925017608442059360071147417763840", "441496961237448255967629177508567099090403328", "51340035638219508586609006578514381504512", "14719703410377800241902956738411417109432107008", "1643707144956407353235615830563050880931725312", "51335670288271048924725029243554539503616", "14801686128875596844653772154835985896637988864", "90690011420585776841751574050512720288022528", "51363139721559411125427982096833051623424", "14720881807031050949579565412973052434344574976", "441497146587615272420266416359547544792989696", "51340036486022695411754422937004734939136", "14734685331101152170982632640239036225627881472", "90690138046658689872358078657870450189664256", "51363140532016534070872401859412263698432", "51336505986222975784243175293147882192896", "51334212308915204971047454102658840788992", "51334253053857133866788688496087051272192", "51334244370867571363848983927179532304384", "51334246070821577483826567507486940594176", "471631516910680602775497529270010901254111232", "51341079555694278423086802854364259024896", "1645066855729375710808061499306138866471141376", "51335661244650819981219973165284449058816", "15382406384759898626446819754003798320692068352", "51334241848696046950470222838961572675584", "14437443987505849862508618969732110809697353728", "51334248716133106744779497695031108567040", "14789551482054583357818297349440380888804229120", "51334245220705925552367127626019856449536", "15382406384759898626446819754003798320692068352", "441495698417173455418542517107185105630134272", "51340028785855561819323045649513728442368", "14437408097169164007415891967702209799204634624", "1643701764783223908145175825969667291268251648", "51335673788966887233022026782474231611392", "14789502331669671753774461212179226427828207616", "15382409889342148783668231227852841640035090432", "51334237503286910952659394976535424270336", "14719328460701443051234716051159305992903065600", "14437462457966916927642062825118224072042348544", "51334249566016026641984635423222161997824", "14752112739619482163889900875413690055441514496", "441783899796410961787653431608473810559303680", "51340036106961632556412207289485007781888", "14790915189818509867304511449140497201582047232", "1643719255007765244355575481304803009181515776", "51335669426295966737115511551532273238016", "14719271956716852534861605100120222920928657408", "15382406384759898626446819754003798320692068352", "51334238353447128592805828887353237700608", "14789499092018387479008403091183201933787660288", "441495698417173455418542517107185105630134272", "51340035655293126759137385823104890044416", "14719527466641219467417221697184817797893455872", "1643704950994249998454877907731184827706114048", "51335670290415154687110408655650737356800", "14719271956716852534861605100120222920928657408", "441495698417173455418542517107185105630134272", "51340036505606848506983465835019659902976", "51334189042891810384847831228316062318592", "51334252955797719519172825914699046453248", "51334244368921535417850244645531020165120", "51334246070831480974645899514009324879872", "1643701764783223908145175825969667291268251648", "51335662575085776650281729382389389459456", "15382406384759898626446819754003798320692068352", "51334241848696046950470222838961572675584", "14437408097169164007415891967702209799204634624", "51334248716583715577059103991799593566208", "14789546561516427744162567109198470570886299648", "51334245220765346497283119665154162163712", "1647703624056863238166833687855429892857397248", "51335669894944007544135058200540248801280", "15383938306365709762410120292583206604249235456", "51334237486267761979637341767818029301760", "14437408097169164007415891967702209799204634624", "51334249566704319253928209876527869853696", "14789499092018387479008403091183201933787660288", "1643701764783223908145175825969667291268251648", "51335669443354729673414892786339205349376", "14719271956716852534861605100120222920928657408", "15382406384759898626446819754003798320692068352", "51334238353447128592805828887353237700608", "14719271956716852534861605100120222920928657408", "1643701764783223908145175825969667291268251648", "51335670293519899058970992700418210922496", "51334253061953237611592603828136204828672", "51334244369614779775203485102097920163840", "51334246065394464514832627933220352032768", "15382406384759898626446819754003798320692068352", "51334241848696046950470222838961572675584", "14438758634192104756549148344625445580031655936", "51334248699510097404530724747209085026304", "14789934672587664184749075255133399937194131456", "51334245216085947085148746583327587172352", "15382406384759898626446819754003798320692068352", "51334237503326524915936723002624961413120", "14437653915056464865725242162369630566703169536", "51334249563594623136657959828499204145152", "15382406384759898626446819754003798320692068352", "51334238353447128592805828887353237700608", "51334244365420651413216380339868175171584", "51334246049598396657998077530017416347648", "14449021544071464705573085341721949818136297472", "51334248569878354324884425372459977408512", "14791124341393054997496917648261672544120078336", "51334245201755595869575333145437525770240", "14437408097169164007415891967702209799204634624", "51334249566704319253928209876527869853696", "51334245964968115861396415792982502932480", "14805059972554066459774405308243427339618222080", "51334245034059785825826466701904416079872", "51388451335389883475241784988238102921216", "51345491563171707683716214579879749877760", "51337089985688082495941058111255072473088", "51334230635438856289347841849786940522496", "51334253061324365944565021413964802686976", "51334244370610080602546351757597540876288", "51368555772675782049827583410430787190784", "51341459718262996654685543819761208524800", "51335662575085776650281729382389389459456", "51334241848240486372780950538931895533568", "51334248715954843910031521577628191424512", "51364566545355127198617594358123846434816", "51340028785855561819323045649513728442368", "51335673788966887233022026782474231611392", "51334237502757074193825132627587864985600", "51363132992805885019634460576971860475904", "51340039984569476212256375060567037050880", "51335669438105879539168929329475533930496", "51363144071816305879301827151966307876864", "51340035635713925409318008928351157223424", "51363139680940243529937757345273903841280", "458661397761079857954725093716790984671494144", "51345604759720198724464479200720613015552", "1650356971101297123922064861270589600247578624", "51337088128803360852828499177246273044480", "15501799013047672797210913816913858063442640896", "51334229316011629665973610882312133672960", "14437455446538581925116170457895131236119085056", "51334253061354076417023017433531955544064", "14789554626250966472678052239822382607594684416", "51334244370545707912220693715202043019264", "1664057136155030444069925956140856189330128896", "442951056940421140022023490900611815312457728", "51341441432383271658923710840498217287680", "16116746028763819823253029231350550536428453888", "1651743708222047172321799226514597297021517824", "51335654768990905254275210331476063158272", "14437408097169164007415891967702209799204634624", "15382406384759898626446819754003798320692068352", "51334241848696046950470222838961572675584", "14789551803809876823716567507985298389712502784", "14437458329023213622225854197500957804577423360", "51334248715949892164621855574366999281664", "17697037658846585877578352326907795292205088768", "443159276854180094101352395220247348460388352", "51340006374453907487378925624322884108288", "14440227124084566455950782818940613504920453120", "1643738298315065600307272348676228701554212864", "51335673753329175519655801311674379534336", "14789499092018387479008403091183201933787660288", "15382406384759898626446819754003798320692068352", "51334237503326524915936723002624961413120", "14438849067907926494604406452184475357971218432", "441497045789532039794964046915360343294214144", "51340039983425623022623528307231652052992", "14789799385992857345150514489902503037094592512", "1643705473963428211920000543667851545209208832", "51335669439735003778949044402407748927488", "14793292421439957808183323392868341499341832192", "441499077964419864795023945674224014922350592", "51340035609593468373329841725562603700224", "51337074981339943976658918330547530891264", "51334222829784690234801597089119714934784", "51334253061953237611592603828136204828672", "51334244370580370130088355738030388019200", "20093490773337800582382630286715338732194496512", "1685940058157237949000077276210522822597935104", "51335622407175692088329521018942777196544", "14441108170080747814735425575569904127166119936", "15386606755874518783988353148716744790016786432", "51334241801926811556174822037001783476224", "14789533579982176006165227843970273129128787968", "14437440962545016695216768093047912561905762304", "51334248716167768962647159717859453566976", "14437408097169164007415891967702209799204634624", "1643701764783223908145175825969667291268251648", "51335673788966887233022026782474231611392", "14789499092018387479008403091183201933787660288", "15382406384759898626446819754003798320692068352", "51334237503326524915936723002624961413120", "14789499092018387479008403091183201933787660288", "1643701764783223908145175825969667291268251648", "51335669443354729673414892786339205349376", "51334208229097885766082377157534466179072", "51334253026320477643636044360597544894464", "51334244371214193542525604155462982303744", "15382406384759898626446819754003798320692068352", "51334241848696046950470222838961572675584", "14437408097169164007415891967702209799204634624", "51334248716583715577059103991799593566208", "14794631241311473802081626943492987869672243200", "15387958352683630439679254205479349620601520128", "51334237441518838712485670296424634384384", "51334253043740717994841043833471503433728", "51334244367599419393469421774792718024704", "14437408097169164007415891967702209799204634624", "51334248716583715577059103991799593566208", "51334244325529390392947058067704272388096", "51345828246211949767752418168271177515008", "51337094594619205705357247527804678963200", "51334230635399242326070513823697403379712", "51334253061264944999649029374830496972800", "51341457154095719421929409073372685402112", "51335662558022061968572682144321265205248", "51334241848696046950470222838961572675584", "51340028785855561819323045649513728442368", "51335673785857191115751776734445565902848", "51340040001643094384784754305157545590784", "51337054424470932218236005690299218132992", "51334230588669620895052441047827151323136", "51334253061537290997180659554196064829440", "51335662575085776650281729382389389459456", "51334241848696046950470222838961572675584", "51335673788966887233022026782474231611392", "15394149896576914221551751465830622565465325568", "51334230504752391437442683780403906478080", "14437809160988644133860893365455624778180198400", "51334253056882650312094616488675450552320", "14449058593969200747508461531830942552951881728", "15395632657724787847780494138069720372816642048", "51334241701520269884377273909808702947328", "51334252914782412290909320902244527243264", "51337094594619205705357247527804678963200", "51334230635438856289347841849786940522496", "51335662575085776650281729382389389459456", "51334230573631170085896789143586613493760", "5237873713383353401580089340158839619584", "31267045189686163407365697005464584192", "29954058482406000172921009694053742149632", "14165722267009022101783954302483377946624", "31251072238297575253116393154425126912", "140693003939136862714974371105464224055296", "20289255454418338596859751395105896923136", "31183938395171573144336413402482081792", "1001059091565851256698521461567327125372928", "31552451274378124984344959114611387269120", "31143831702974178190479589504312147968", "61224350858797310352331433091177136873537536", "298260970594343020447263147723885681573888", "31088001845164826154798406824382955520", "19938636778671158138331335759762173689304449024", "2033178017326896092894811110150947064512512", "31082457130690325694390711934003445760", "1010409585560876729770928564465676823472715595776", "9075058317452793169646135876915833765625856", "31081719664425009681700262497858093056", "2639845497924447452078058204178415163169786822656", "8872022365510271698285611109430263006887936", "31081724536213550473715306495326814208", "32405344791705926175557832986738955386880", "13676468240778008201039298281130524934144", "6247732927884301862313697324669102718976", "31338691485030594556492521469428891648", "150019396330668691972163799700498047565824", "20108974516833757708348946884827134558208", "10276267767441476368628886203703012360192", "31230709213677036400783685236750811136", "980359895632931130783021778068509495918592", "31573463089198476578703992156539242676224", "18058752304115057378301047650808437407744", "31166818300102690325277305218126577664", "28432805934866413719663325762659296804339712", "299946195043523604144413446388737822949376", "30621278118659811973026988297633325383680", "31116349179558763028325277650646990848", "23218197294322455750685933385383013336469209088", "2033148732932615769975330864025392899948544", "296818799017080291072489276382192966041600", "31085237114687093576359147700930740224", "644651578276732425546581457867226614357150311952142589609777768479850496", "9074976809968149437576835472279127539580928", "2032970711711837885987171940507402998120448", "31082088417888122092309205443254681600", "2219827427778035218251625617464464388240789471232", "8872028007285558715645136525434357083537408", "9075013909942567558534450656262005316386816", "31081722100544932965677259575015768064", "158188107602396142057967228957377014267904", "19970740039446879777908172536987435139072", "5417247881832271865205776712271229091840", "31316074976740942564573174177342685184", "935282651678413464697211698118725944213504", "31622548000965405116348035598687561318400", "9717398281127492371568589156530478120960", "31213059342592088456147842540259770368", "17371001795554561791167299141112240975904768", "301974790377999056621327861211910021054464", "17750236479932005613619615986570332471296", "31139293945689265892109908246708355072", "6262514437420134835926795157935222383035023360", "2033630879773451353219549057049207079174144", "30588484805024074816517941289498468941824", "31113597527649559637915953067911544832", "2002398776139288878178704547675746100407829001228424674676027788061835264", "9074976809968149437576835472279127539580928", "296815004567749757678234421037026030649344", "31084868329082460572078354523890909184", "532016075783048365850363827006588309197142622208", "8872140501775234000023372488221662589747200", "2032978480247215271645270322945684198653952", "31082090851729000320259657470861901824", "878053924556615782201216243877936036315136", "31692387617006202151975924498713135808512", "5269306821208379974846108323519217532928", "31297923064418236030213717546959372288", "11981458859949565261132243537262831600664576", "304354742022992604258078493084718028816384", "9625200772151716095761227612314333609984", "31185475917830390728907039531996282880", "3735979302803734781184107996951214274117632000", "2034077575481968720402069316378775678615552", "17732201406904288700398376627405089406976", "31136559842836327413740067324476522496", "13357795567162829592505630326692103909072175104", "9081146330375972396283282290419361346748416", "30588405445183022446963435337054215471104", "31113228109237084418117100579518939136", "78744856043852622489605313728463404717486112768", "8872992247002345838800380806507789094486016", "296816123364369807548971020303863478484992", "31084870752904074788802867938400927744", "8861537991577531834502551025622006166978560", "307101285508290484617942443669418550493184", "5240971544380812025844069703575490527232", "31270228919963016056473038289807343616", "2303722223345640273932397461980542845193289728", "2034766336342669110766503500276394803331072", "9617514808287745044129070316134084902912", "31182758717178274318096012175260778496", "9278456147540901580817790060751921024321191936", "9083861459610285979527180561031724512837632", "17732151132387739847349858108832273661952", "31136189951733602235604895041012629504", "8516829024563239109275948755691024960953778176", "8881244152706810318337611009086522430324736", "30588445258959130545832088469822347673600", "31113230508584974999677798925574602752", "1505413169146737967826966477804860838038732800", "2035719829944817319427339137676400650092544", "5237891937891145789941477900206412398592", "31267525434126654762710927460456726528", "5121127223981147711117245347497475231587500032", "9091086818261970065871471063621566975705088", "9617492719175392445706438548895049973760", "31182387804352725558710912680187658240", "4867563360533282274143042272822591781181849600", "8888192847181405460009324690643513319096320", "17732181841191493376951674757159665532928", "31136192301194184079082295913642721280", "2589475579389375131979659634074016684070404096", "9106892476093166149466447125387073713864704", "5237884308340853484756973120576555057152", "31267152540406945622143737165596590080", "2619620584933912233025340391335282557996498944", "8902141851956069812399244292970801438654464", "9617509966520600926807741555068729556992", "31182390074446411460558259351982178304", "1419382478870917778629795744268712388067328000", "8927796636748805166058130802330993451597824", "5237893042511656542004487397166062501888", "31267154693920918505194379243390238720", "145903881489637869441238212864484004855808", "10296161702531716873056813837436550381568", "31277004335697309824772046901703868416", "819734781995964289706169899782872741445632", "18124170781719310674105503226141415047168", "31189664935223052771586213607513260032", "13244254967276362782089403682693573886607360", "30659144380508030519071194944279169466368", "31144727406178984682356280921237225472", "21379069430928151233611682133215273539573121024", "296819125437945083329952345358584638341120", "31088017585578890823526564450699051008", "1749477975951430006978775195619518349239221241638041961148183359959072768", "2032970711711837885987171940507402998120448", "31082457179144967155724901980422799360", "8465279224250013256632307138026509120476180119552", "9074986538565425391979230722644344808931328", "31081719665267024007342931265294696448", "713010358586479323669958845727310591557632", "18184350556127748659279001847591719665664", "9748974166292207447859480506227778125824", "31235843655726386973057037488579674112", "8754376105479841091387742424353983629885440", "30695587695326579928126736546313583722496", "17768106805359474748196761487293431152640", "31167698197236450859010504583939096576", "4934337874115338907267383647621190416441802752", "296832859941446335016640377410469297651712", "30588525020644226400602091074531377545216", "31116383036543688007884427693947617280", "5420576013512534332660820502992728959166697177088", "2032971474171662865066564096331607294607360", "296815020820477479683002976993623513497600", "31085237156126718298710593037882359808", "838201552556397850037658575248243350402949447680", "9075075063300532404835906205629630616961024", "2032975642482872126016021155042587161133056", "31082088416735546982210975001252724736", "6584140898338538112266488083000883333300224", "30731104722863137994102086466947925409792", "9631543482396448156699869503274916773888", "31213953067357621137527270770571476992", "2581514572676060052640656326539512410246479872", "296849135414198792838797089759224806768640", "17732239045022112663495844883659034198016", "31139349390535924371265237789389619200", "13514877789450973019369812884432417308673048576", "2033276566620234630153195083750076290433024", "30588404631036849171317843144886856974336", "31113597610600097714729742699287543808", "88640718636782498533822691072105796737616052224", "9075905995084216429343574535175928262164480", "296815998461335620826498787856282210533376", "31084868318181514474893666642378620928", "1501248781601408388358881408495694456251482112", "296873700081591852742166011857685387935744", "9617536270509128778835689216447835275264", "31185556440129243753667015339992416256", "9598516934241365435038787673371922856981561344", "2033401387147785706376405280917382745817088", "17732150002399437361567913904785275748352", "31136560001332320518610110284805701632", "8729479248367037196837267054429225121153548288", "9084420776271723616724202321142383831416832", "30588442582798227382659957965051129757696", "31113228070814192867803577341980966912", "5293909355497747234080997606221723720726085632", "2033751714443973397536292066819631204007936", "9617492129680004915788082310492828205056", "31182758955586273948977752716062228480", "4986898426826055258958971855032071235812982784", "9091521230419894516931476894460674987524096", "17732180295395225350696104704286048387072", "31136189861817046548503557280901365760", "2671036334802771988120955233021445087642517504", "9105914600948930020553494857201859518529536", "9617509286844025996052133923835202240512", "31182387630189874959366178562214199296", "6038998643195457313060404099162664083652608", "17784336819861038974846367283401944203264", "31190690602872907136263538653626630144", "2138633858610475409274694035262670892051726336", "30588772903434875749632225309620862713856", "31144800191644450293061466644807680000", "473808659194326262442237592518127801960877033467509124309408805872992256", "296815004567749757678234421037026030649344", "31088017630785026056118876327701905408", "598668331795564751738216397184061529250678702080", "2032977615340655235804791706268318637752320", "31082457177531169329608701256329592832", "1361349426747058174943769503366109360757407744", "30589022708691162947391465669947887190016", "17732348215242038414491199786773049769984", "31167808448601665629168970221542703104", "14145525039390853197693794116617237296591142912", "296821232756190567727873681501247791693824", "30588401544554514381582018404689914101760", "31116383164318681905411137486721122304", "94216294699947998293622006999557666062842462208", "2033014579485552411288799523679861083209728", "296815939644053035981432445119240976990208", "31085237146048878228084575551673597952", "10767578119758524877085014571708327807024103424", "296823186683961006140709363525319951122432", "17732146445778586396503075533961522315264", "31139349676098690736742559007641698304", "8932133812420996415570787097532792293401034752", "2033433525064962608536055457442177958805504", "30588440150976249714047092380545008533504", "31113597573849976727535659863964123136", "5115148310293636806018242460148574678440476672", "2033779019297263238839316138196038030721024", "17732178714540599824005231562172059877376", "31136559912803777543787777902027735040", "7287622371600312257773958863380069410823733248", "30588463789024276928453540268253479174144", "31144800512102152053388482963811860480", "55621881240976401560392222114239145703702003712", "296816588469897286275591274232151703289856", "31088017613409394783685483132193079296", "8518745272482532471351075604958763321474940928", "296825346726579273842295667648323825696768", "30588445234240017460779400189951170576384", "31116383119107748762761547301504679936", "9617474657525554835850231246195863322624", "31182280849266567749570079989874819072", "62422766225429817909918516011322744766464", "24767772110309153289370302038794756423680", "31175274316485160807233310155998232576", "375713915599488592060361966721136576167936", "33299366733062622089860443477417910075392", "31142219111316923013545751840307544064", "6004032333993092970744572147866289326522368", "312251449657380019703576967013834237673472", "31087856662325468042006443697425612800", "890998626560669240050297776574664361281323008", "2037619901348648679211051998535627592171520", "31082456094834521352450229241395544064", "384889012310782565123300478332709939152544595968", "9075190786317949823214030840933621707046912", "31081719662871129063071017654290481152", "1992407118909666877870391804068347021923306176512", "8872032054702577742120343603900213073281024", "31081724536094622750405762288583704576", "68937926161949971973349732308681647718400", "23872592094033096261334365810567357136896", "11176731480492453059745139908189395877888", "31223064286428239379918701684305428480", "399838405374045974923163439889828540317696", "33122244905795612829074779551897609043968", "18554998185228423108440464631582756438016", "31165379789224307311952047909311086592", "4908953885054353297839214886862910402854912", "315916586085650866471767161872051504939008", "30780130428868199062152833321747827654656", "31116185996616016751214193206984966144", "175857868541828722919695909701862849316388864", "2056747339606281918627560141166255299100672", "297316819435899166946748992082333942153216", "31085231661573305511544705022504730624", "1250509211357442950484542161588141014889650978816", "9075042667781120507381685381697449788178432", "2032974016746775011047536966239612454305792", "31082088417115564126039026200626593792", "45588662208954246335519609643510845865901355433984", "8871994274993674027841076880544165869387776", "9074978616452842640937541703107916907675648", "31081722100958932157509419736894537728", "414999721013614691365102875566739969540096", "33022306654252464089835519760376191254528", "9845644044828965028275299910374643466240", "31211753462201950082378754883823075328", "3986954236677734690787614842136162432188416", "320689211271575427640665611927927490871296", "17811333768932004342833952644017522999296", "31139106560067741665627145634068824064", "75712889923697685245049978599473534067539968", "2089064284505206619946409523633074043092992", "30600698214643389306472441322636021071872", "31113584896353804086909945163389337600", "110271202474329598090515940818357238224440524800", "9075723713786993382252781714870070025388032", "296815803501487697454150018378599566934016", "31084868320319814539436823209647800320", "2209689111473953455621850044452480370484445184000", "8872028169975713697452965930270725066719232", "2032972582098805601087650257020795819655168", "31082090853107700553569221092489297920", "3268272411431216652140330010241035675893760", "326463468187502105815127568176711674626048", "9645859319442112899102948612640899858432", "31185259521049158722208835697136107520", "42235446278674259575906692578976184934596608", "2135774577719211067020354962852661977677824", "17739565018084184986817434228516504731648", "31136537148046516759714155306493673472", "9050042302972869038180609489789320687685468160", "9084085924195469839165859039508125989208064", "30588438786275214810096593595990439624704", "31113228074742132273121217196966543360", "152132075702827610030624926405667309922539274240", "8872509972781192116558933939510882462597120", "296815583665343434490085027509717635694592", "31084870758823430209036120562746785792", "26853318649194457439864073568865867840618496", "2199486101531399963112088026464308923727872", "9620920375322998509533401932212044038144", "31182722929088442769818652671989514240", "5231576134990869813963160609342612680757739520", "9090746113143785517448341950939977922641920", "17732177346531798986397842599141139546112", "31136189870909104996455625669698650112", "10110714900823739484892408021126218609542037504", "8879784418920278651042411083842182770065408", "30588427940368209110456330541616116793344", "31113230526502902334451361217555464192", "2709235984912525441675132522814832835119022080", "9105476918610409082244778089506535936884736", "9617508798572218130526216350722764570624", "31182387635322637581941229176204820480", "6229978913330675546156772873408821887242338304", "8884644999626236725778205408983789930020864", "17732167714654118865390931097766863044608", "31136192344749630468464452200642379776", "3453390887761125343730246390040100734681219072", "8894843998553968974476209720664254970855424", "9617501441665028081551851132332292440064", "31182390164061492169257385304656969728", "367014099818154965489067372532007058800640", "18632329673350996864850443053394538004480", "31188201157075498580957379166174445568", "3052864341602534644619330622755652753162240", "30897918727510436216668675419063258710016", "31144482914508547798256343051719933952", "59684878699689398832716582058301082679902208", "298298453285385672742695228759194575306752", "31088001438001220559124585522321686528", "235289476959193340499074746020576899854390788096", "2032988277332185973791759664927914233692160", "31082457175038862838359037703899578368", "1146757484140871990345139287846411385246226317312", "9075048626247503581873979736706053788663808", "31081719664538705038530018943281659904", "2219557111280358380924524353177782455369728", "31015772407256048216889145149493220474880", "17874920592858947011677835236816665444352", "31167371498883445431164786901365293056", "32060639445401853140401011691543545262374912", "299588573191286126172058006212181940502528", "30617546913289045085087749074619220361216", "31116353032858328285924997144609030144", "25397629275614371062066573264239534851428974592", "2033133455278281814929267359368965066326016", "296818473402404217217338532357232878682112", "31085237118258438705844898176167837696", "1029619610219662780563602742501098495215090532352", "9075056796721666197670714411805500659204096", "2032974725794350541494101645051708313698304", "31082088416949828445556507002728873984", "20335627031229817148337339728778763293425664", "301211430196731339009618431335033215123456", "17747592665553065782386182457324365414400", "31139302083451582565911775674166673408", "5046368954348688075153072589949802537138782208", "2033790040544786567232617776865609559048192", "30588520810947576845507414591598288175104", "31113597490396829238107455961142657024", "183941260096722525004516012332213422040627019776", "9075424557620623778939844854081338044579840", "296815483521135331005822421088074450599936", "31084868323829334631058511075502718976", "2650303748097429408923780289093605690808729600", "2034531341368680432159793043967903503745024", "17732235883629773316332722808147354320896", "31136559736534379977562425941615968256", "10672093147895534636234607192993878567364329472", "9082700252128706967223872259330150817071104", "30588423072525173665833828607112937209856", "31113228090999661608112021338228523008", "6736496366554214789512791690221912324818599936", "9087218529243658689398447044429543580368896", "17732163919794892750475343824466732908544", "31136189912306965234017140536334352384", "18854283812328577334570267413516658531106816", "30638041169223112665591584696225299955712", "31144749198169086048715937402987741184", "6689520224802914295100232903292826661462999040", "296828174877896034125136398465405074538496", "31088017486310566194860876964669947904", "2198391566102941898749306700795382667389947609088", "2032972591710742602443932173389349336907776", "31082457178705486150242078677677375488", "2652961432199993321199685545840563533928988672", "296848216134097068496210450967997733404672", "30588688084076632425283819749346665037824", "31116382867804723613015426419050676224", "449346673376483707852110539058018088152937267200", "2032979909484645204497369570813122374008832", "296815200628410299582613043503811566501888", "31085237154154531702843442149472600064", "12237278645380974275414781450107786690354479104", "2033308503859580162837366218964912635379712", "30588411858921360826034827389654855057408", "31113597603121874871713223682679635968", "124129352166204789674424944493004208375244637438686332633290928950345728", "296815004567749757678234421037026030649344", "31088017630785026056118876327701905408", "17732117244365363495787307644701487661056", "31136083228507354636102674326646423552", "162631482196660379288017388155122248318976", "37674248491043207498137151475282157240320", "31138837390921163224648362236621881344", "1648163477447386796742435666574153189687296", "362008512152954982773079881945764312645632", "31087431252902042021546063655327498240", "75242944646306269751045373879356540747513856", "2089424357198848104769904438404756990328832", "31082444339153781156307023071589433344", "108949563426617363271222715821442721953647427584", "9075732775039293393842939219524657688346624", "31081719656513973794815956567478763520", "7140370915422550145630960016245619095045601755136", "8872003571984113897033424921033993468510208", "31081724536444209055248477446492651520", "185885126511041479262188793168842293510144", "36613226549558833650719856437695069814784", "19602009334109433449493969142558041833472", "31162584056274536007386942903295148032", "1767851738191028734598322648775128149655552", "356704159508708261381711240378298673397760", "31126910184047171772413118334133468135424", "31115835555468502490673500371525042176", "41833375098190398368515572759371793712545792", "2136813121817268915582080040515672010129408", "298936007046952727044850776351190915481600", "31085214057732387951617973885868179456", "3073498644786812808875522768450335951030321152", "9101851424259182858915665249362769719853056", "2034316313568810159502195718112071758381056", "31082088103557030355162125204184891392", "24374708595787838452801357109652143682651716217421304579317475807550504960", "8871992548418178416089090889470999466606592", "9074976809968149437576835472279127539580928", "31081722100980126075164011318845898752", "1762384982417256907453414536218165825765376", "356927553375605351143864869712279898161152", "17912341051583419995558766411527512653824", "31138799578775493539877714752943685632", "25344668578595671331652299352933948872196096", "2210262384537979261580287435998529868267520", "30625296895496440279063108497746750865408", "31113559486631037652946252628158840832", "879084518506527569140128161793563046778503168", "9169636925925163250607057371720909718552576", "296915255341153025737528855997325282115584", "31084867229906011576291307293878779904", "470781889156014636787485649480176405956089996151196081980215100417507328", "8871992548418178416089090889470999466606592", "2032970711711837885987171940507402998120448", "31082090853544914829891125509464522752", "16626853849864571754380642840937210927120384", "2316169492524974214289052864689476621828096", "17751048286405575192025267240641333559296", "31136501794037397362467596441627918336", "391769108995537434871028972630384091397619712", "9290175312299003774666198658637577563668480", "30590723845966366018763185271830631940096", "31113225710779546161555666239949373440", "488666814472531912015955707354682457321809903616", "8872153626843263166515869069441909288599552", "296815184852550515764909599609801016344576", "31084870763197594139090317405644128256", "218848467432764748962787618775588830550425600", "9467567903543060392706952538072407204691968", "17733554099124680982015364243147311808512", "31136185626385762496860432850195841024", "11928612985643932257357371985250700719476965376", "8878596068731585835519639661339046186057728", "30588413837401142748905762405497914261504", "31113230541093989058563623512711364608", "7914468384398672753710331100036084136968978432", "8881949071351639792196745462256379973599232", "17732156972713959787098072515382771449856", "31136192377869679151495311095232462848", "1362714039151787517771769898944160839237632", "31290706249687287680846605345812419444736", "31144088847710207491737583131775991808", "14405126668709696240066668005242037143076864", "303059490019211173970283744348655853764608", "31087950539201825442242429844203765760", "421599092410199136163598755903360878438776832", "2042821292349487976170255153149608919564288", "31082454887586243902230400295103365120", "2433613057118456931555597995562069590400497057679799232290066571458510848", "9074976809968149437576835472279127539580928", "31081719665381134931185522839776133120", "7960694054898616930498339374474060896403456", "308310377368213732943680468140100492984320", "30706322006311698566935430398625923989504", "31116261606999537123382875346515787776", "155397186233588355290064323437970601472425984", "2059919435705072929324425127622318632206336", "297383018339964146011130540208815565963264", "31085230938098582477841808113008640000", "89098058708159628073062457083222861661788438528", "9075901225093929285919114869951638223716352", "2033017099526335823142869742603580452372480", "31082088407045053146366646445074808832", "79061164150131792722671012907560919585783808", "2086625999807261942168549607677928457371648", "30600174441514685978169791236622656733184", "31113585437840889678956765628088713216", "18825281143416849107771980645123818426388709376", "9079353632977650089451004817792670709579776", "296819684473210465937543116892809621143552", "31084868277754210995808595690397892608", "4343845298660420073055274621058692780761546752", "9093975556841632298682462154992615426097152", "30588550797450130957948667536350187094016", "31113227958854980570623929501953818624", "66492393880153953650967484253361447509164032", "298145896274168072328861570836384175882240", "31088003095823479328101583368382054400", "11669294503974093288801338500663401602567110656", "2033324948213937137661107175804460282675200", "31082457096353402350730223537730093056", "4882188878243265826098762629364467517169336320", "2033817604719557410066248827935313998381056", "296833050674830998876765383362822256197632", "31085236958383103127736364576576372736", "30588335400010839255211671974015567659008", "31113121511500249924367728487738376192", "629233379623932864075368953322878468620288", "561839905542134198748874411930479035940864", "31086481766470608302742913381413421056", "13915925919611715834867292425073827577331712", "2380777283589565156778223418229334837559296", "31082387753869780553351655104924614656", "3291479123918031434304360670120223576036474880", "9100066713712632113534138757144239268691968", "31081719371873803976651970505793863680", "301132230007599733366795971123986183700932574056962006759692265209200640", "8871992548418178416089090889470999466606592", "31081724536579513896745660602925449216", "782208423644231439834770552200852081213440", "478315501812180202457437886929299484704768", "31833174750545828804380304072149164883968", "31115145467023531824803446172587917312", "15837855495417353696126825059311798020210688", "2332355312121517354218557522756119604232192", "302483810783670770563817927421612565463040", "31085176144883780752236076112201908224", "669099947673442661935036351240290860122767360", "9199752701391910796514329846981062054379520", "2039166446259362447781097166086653603741696", "31082086974013890809293040976547282944", "3856060208698392684466858316161090398435082761935265526163410721339080704", "8871992548418178416089090889470999466606592", "9074976809968149437576835472279127539580928", "31081722100980126075164011318845898752", "12956074227032882702418284532733587146932224", "2411340275650363292785817999150654611783680", "30660723105249207641125686328213660237824", "31113522964099197367005082277004705792", "254474653219026928024502264474172636807561216", "9410573031228190556380383692419153765859328", "297161608927733928821924113744079332835328", "31084864531969841068358676863747358720", "55555713699315566802650379085111762984982544384", "8873409591212346381835092047232741169692672", "2033045107680933379009316010331877394087936", "31082090836155229836660035222180462592", "108951665307516856091688808913177230675279872", "9899545639068787440326652524132860371664896", "30596925530521637773567612423607672635392", "31113219296732813839991273572987305984", "10058714539136563306678389043679362770530205696", "8879824735978757194445394763596256323305472", "296823763315828104463963980084122832863232", "31084870669112070179226964936982790144", "3275928736692283355718736830454778604552192000", "8896085258751473322341432376369706734452736", "30588621015259966112295968597591703158784", "31113230326747357249655204070668894208", "6510267308824142367630519585793051717533696", "310993780330616320629599771523329216741376", "31087869179088763684128661663446466560", "67737654714706034666317916130276271812771840", "2095872922982375615543184879817665508540416", "31082442916491412467073048401923801088", "8432598457695238842645239382609655739235434496", "9084753621808025868312847588661059173482496", "31081719550817016371687565796684333056", "26423190669849808474423643834210703793717248", "2202422644560005719065351307543178712711168", "300187043156710188697979035804157595353088", "31085200586503674141727942431083593728", "1617299626429874320644024069711765534362566656", "9126185578668987071527794361825467171864576", "2035529403739585359624556773998539403427840", "31082087820536721863619797886028480512", "608882387566989450148472005398217776106045440", "9212279555190065094526495924905188624695296", "296959765059796090533895132549659544780800", "31084866742127392294756470313766092800", "411988422339713478523198000211167506503565312", "2043052221539805032183524852816415004033024", "31082454834129856763822271232210894848", "296815004567749757678234421037026030649344", "31084761853247921397518019999307923456", "4617203263578037760071648210981719493312512", "3632273340896683701718434735815235943268352", "31082247937189306471700390071479828480", "316151114865867453037119155476370420460945408", "9343168290500531992939510192369810727239680", "31081716609648736564376599157469609984", "64719345607734105454013496805469861375285133312", "8873208924182130037043129662853592863735808", "31081724521652384574527173492337541120", "7568376724941798531142098483599174403096576", "2779613307536308667835985015430194825003008", "308930578955220765850684757527216187768832", "31085109481899302260756476652123324416", "300465225312510937395525044869933967547039744", "9357605362312137553123244234136429357170688", "2046819650125699460629100934993243090714624", "31082085202553906799475960377627377664", "223874240505101168767373156894078508233930031518023466981151571559055360", "8871992548418178416089090889470999466606592", "9074976809968149437576835472279127539580928", "31081722100980126075164011318845898752", "93964146881001486728492748082325883809955840", "10045126524381070636402409120812986053689344", "297755558175621385511072393766750123982848", "31084858045705759919847510575878766592", "16400054500674999985752000258414668560988110848", "8876794657829149292893843445089815760994304", "2033222752478284731531229911462836485226496", "31082090794636798497147309956618256384", "2220299041287233605869578104968115819137466368", "8907585968433572564945513682203944226390016", "296854688828376807374136269625580937281536", "31084870329977181262266931213221494784", "23441705939744013271123200042338782782947328", "2226021345979274200531350797613778901925888", "31082415965512046562131365522858573824", "834476025251605405943700642345718080199458816", "9174752796752920948664119647283825864605696", "31081718507680704637791713898774134784", "228877341583611656380283973313072696538431488", "9449655236135069050451553067135426143191040", "2051190118694597320140607869066877952065536", "31082084196867020888327341899195088896", "2032970711711837885987171940507402998120448", "31081981961096922391508985671508295680", "116046316561531194075064799222905633712898048", "9844857829433015809811254558501587155681280", "31081711340489256829460481190209257472", "11394416797719656116140614615097372186061947128819956513890980276994048", "8871992548418178416089090889470999466606592", "31081724536579513896745660602925449216", "195233008731737443693580870105122718443634688", "9517370851478298940099769121812824555782144", "2054362891325426663620420439782054976028672", "31082083469462280614242629489424072704", "13199853827516370195387003810134057235078555797579489465541297891704832", "8871992548418178416089090889470999466606592", "9074976809968149437576835472279127539580928", "31081722100980126075164011318845898752", "2826268172538088459836660615885659670671523840", "8899930490670754300694471407649820191490048", "2034434106089191691048113956623539570212864", "31082090511717359453265873055235702784", "179818536263648368985758065883167233144782848", "9557309522047434585399405917297151597084672", "31081714292892013040575675427972972544", "9074976809968149437576835472279127539580928", "31081613211115883760264937750099132416", "305214224301416280853688613310088837193881602207855677137301157183488", "8871992548418178416089090889470999466606592", "31081724536579513896745660602925449216", "198088824509662556261996223456555687210909696", "9287982241107353554094437193857362309414912", "9510686706908057866897404656259395638788096", "31081717224009917978927091746894512128", "8871992548418178416089090889470999466606592", "31081615646698176666091323770661765120"], "dual_psd": [[["95642861378294416217294058029007445879787037882051089604989593583616", "-6933894723338152000643744586712342622383456209171812795326641733632", "514717745483809846073719745369858994005137359037873653872301441024", "26461626092715352983418446271843078877332137619501346125258948608", "-18733257656303312125495258716801746063960358480409037770875469824", "-46481237887708406119971463018183612645660493210739267313141284864", "-48776309995827813948759134056528738110285939156013236582352945152", "-1909578690246459054277771586170032507162751085051329420348882944"], ["-6933894723338152000643744586712342622383456209171812795326641733632", "1291177844776424279860715422328933473588828677313683883960641257472", "-61500762128570491444887088349386375545730929729262308344501108736", "-13853086997154487983233086909542007310972259218779189183997018112", "3788511964489332948348727489163213742533724682501201571767910400", "4844945185921899263312008814620582735138900107221512740667392000", "2480276500145235818991989866173415955855090148648842260006305792", "431790091188395387452946874016462164740673426726608907748245504"], ["514717745483809846073719745369858994005137359037873653872301441024", "-61500762128570491444887088349386375545730929729262308344501108736", "12227228598332219909823609121914126353921161184290511291758411776", "-196425348319289543577051972615833910796311028584220103314243584", "-515329474789858555307594039730199715368296087293424922401964032", "-706800675011211199907050006881855286101083619813766704610148352", "-49580444037871838838305193655549642246484844256671108761124864", "-59242253813760476258177876435946149204193457533016228308713472"], ["26461626092715352983418446271843078877332137619501346125258948608", "-13853086997154487983233086909542007310972259218779189183997018112", "-196425348319289543577051972615833910796311028584220103314243584", "244979113864771374023021068524756794172717998324007265521106944", "-14473315705599635417099452360389878533335057171793925539627008", "-1913683395135368774201620308747241883834024651033752161484800", "-12114011788828313908614051548263856098488666730634886978207744", "-1735934909243515449584939724982267708992169776874677023539200"], ["-18733257656303312125495258716801746063960358480409037770875469824", "3788511964489332948348727489163213742533724682501201571767910400", "-515329474789858555307594039730199715368296087293424922401964032", "-14473315705599635417099452360389878533335057171793925539627008", "24421890678443665469125149897965934272502072405686700579225600", "29699154513911587482438441137153375222044912458135458556149760", "-743062916119574893147105053902187411626653745555080130592768", "2837282025584041128809926869313207849120267722192030384783360"], ["-46481237887708406119971463018183612645660493210739267313141284864", "4844945185921899263312008814620582735138900107221512740667392000", "-706800675011211199907050006881855286101083619813766704610148352", "-1913683395135368774201620308747241883834024651033752161484800", "29699154513911587482438441137153375222044912458135458556149760", "44769528122762207834765823867986609963418000240560059334000640", "13207340572595403327679037385106771733302619509048046939799552", "3363520839871917599422235704160700921582557662189923342483456"], ["-48776309995827813948759134056528738110285939156013236582352945152", "2480276500145235818991989866173415955855090148648842260006305792", "-49580444037871838838305193655549642246484844256671108761124864", "-12114011788828313908614051548263856098488666730634886978207744", "-743062916119574893147105053902187411626653745555080130592768", "13207340572595403327679037385106771733302619509048046939799552", "30028627890935590958883249356307036541346610437789090108669952", "-246875380081083515234074304243079205621007181740377683001344"], ["-1909578690246459054277771586170032507162751085051329420348882944", "431790091188395387452946874016462164740673426726608907748245504", "-59242253813760476258177876435946149204193457533016228308713472", "-1735934909243515449584939724982267708992169776874677023539200", "2837282025584041128809926869313207849120267722192030384783360", "3363520839871917599422235704160700921582557662189923342483456", "-246875380081083515234074304243079205621007181740377683001344", "330552257469492016950717801709137211137979402973492426047488"]], [["843839274104377023634614716619047389102080", "-7110089774158888732831565307400452833280", "-3487248891150276247827794657641632890880", "-335448383410845375543586230227076907008", "783512792765181638734760361885123477504", "2074887731656888506829329602375300677632"], ["-7110089774158888732831565307400452833280", "11847450818719751982785142877586095865856", "-1247586365210554329870568772022319448064", "-249643353306231980605827919110249381888", "-297435598841552344941624529776071933952", "61697304390458464633167475421208379392"], ["-3487248891150276247827794657641632890880", "-1247586365210554329870568772022319448064", "181814730128489756335711797574744670208", "18962867680431903548815786587904278528", "26815750103728475823214722853141217280", "-11312989636375065867094411842699657216"], ["-335448383410845375543586230227076907008", "-249643353306231980605827919110249381888", "18962867680431903548815786587904278528", "13777746559125795650583690659399467008", "6508709297121351766906948862393450496", "-3317946745739954177094877958822166528"], ["783512792765181638734760361885123477504", "-297435598841552344941624529776071933952", "26815750103728475823214722853141217280", "6508709297121351766906948862393450496", "39532519602539429434002538965007073280", "-845615994223788048479329901711720448"], ["2074887731656888506829329602375300677632", "61697304390458464633167475421208379392", "-11312989636375065867094411842699657216", "-3317946745739954177094877958822166528", "-845615994223788048479329901711720448", "55174667275850315008362305485107363840"]], [["22602561778870264693376399718671317991424", "-1487859992339203366486058846687160434688", "-455158253207640457098724463333131419648", "-118765807095657788952391758957420478464"], ["-1487859992339203366486058846687160434688", "171218295701013710831134683646012686336", "8625725637501361453783203191753539584", "5069635217504580037681718340662329344"], ["-455158253207640457098724463333131419648", "8625725637501361453783203191753539584", "52673587959679873379829736730932543488", "6240594142668048660884790859888852992"], ["-118765807095657788952391758957420478464", "5069635217504580037681718340662329344", "6240594142668048660884790859888852992", "131247913929767379317766291819696488448"]], [["199079035342296706641183736970342301696", "-63188528660743689501119533118140710912"], ["-63188528660743689501119533118140710912", "467152411028264286853946474351145517056"]], [["178339458034829433285531480013533400476222643188325494818652819554304", "-3646144412576809415476222664459971694372016950005188690707572850688", "869407459618277986018793809185701289024550753047004033964448940032", "-110274511238798828929031802104493932553898848951010268857969410048", "-15961783063823345579155427548988386935406260966422478834980880384", "-29127201274842764200746473454339235235341282434107490317497270272", "-13679985242360948307326170033526059568837257786557882410282778624"], ["-3646144412576809415476222664459971694372016950005188690707572850688", "294256546499027876682097266915535512690014171191387206266633846784", "-24590731664135559348694670758970474811735991969298000429816217600", "3139024764562043509551863108080085555495414753876317253092245504", "-1685871434107561169516226013505529790704138085071643801747980288", "-182514868350405899799253070629833907377738879645502730171056128", "244826413582467783775671651201063732139109409031331529734750208"], ["869407459618277986018793809185701289024550753047004033964448940032", "-24590731664135559348694670758970474811735991969298000429816217600", "10724377617688636715102843966671665308893751266848599861643706368", "-1712889743315949590684301434870164592808162525361664357667176448", "34675640433902741840907004472506986988953516484622288777379840", "-85843542156251749444164486733412484254226308507355616301285376", "-51366755954406382311097567021316304322020212791824993849704448"], ["-110274511238798828929031802104493932553898848951010268857969410048", "3139024764562043509551863108080085555495414753876317253092245504", "-1712889743315949590684301434870164592808162525361664357667176448", "281736322760395086907081393902737228779200380166191971999678464", "-7389926377720845842585830076430420759781741269369421710753792", "9021425554386602105960864698683912349522861326515518492901376", "5713148775257688348560695935815679278454260503961503568756736"], ["-15961783063823345579155427548988386935406260966422478834980880384", "-1685871434107561169516226013505529790704138085071643801747980288", "34675640433902741840907004472506986988953516484622288777379840", "-7389926377720845842585830076430420759781741269369421710753792", "20256813723107337729756052569409723230136345353272575024693248", "9987865843991507366030032416300793358480238718435449592872960", "1657300682806235877486679823440816481256798125435905363673088"], ["-29127201274842764200746473454339235235341282434107490317497270272", "-182514868350405899799253070629833907377738879645502730171056128", "-85843542156251749444164486733412484254226308507355616301285376", "9021425554386602105960864698683912349522861326515518492901376", "9987865843991507366030032416300793358480238718435449592872960", "7675600669075057811114708112212493950660621756069643527651328", "2430392400424800737623126894776215948279290753843149467025408"], ["-13679985242360948307326170033526059568837257786557882410282778624", "244826413582467783775671651201063732139109409031331529734750208", "-51366755954406382311097567021316304322020212791824993849704448", "5713148775257688348560695935815679278454260503961503568756736", "1657300682806235877486679823440816481256798125435905363673088", "2430392400424800737623126894776215948279290753843149467025408", "1087215700538631039415039978237413226216634605909057883602944"]], [["9231928207708672995704633313922423070517132210010269030084740382720", "193677904515567653334929432658066370197128495890969509629471490048", "84730476745484260023809436695464156987657624466978823386009960448", "76181919214997916059352579830428513424833439244042212279945527296", "-29906876494481010127574953953661830491283493235398559943433912320"], ["193677904515567653334929432658066370197128495890969509629471490048", "4552476157861878332421161414981105073522740963645267687900184576", "1793454906990015115245560693824418724393100842341019886590885888", "2096928374829115897635451430179379043258798315910239785299476480", "-836575923387010969626785384482097252589008152828890340959191040"], ["84730476745484260023809436695464156987657624466978823386009960448", "1793454906990015115245560693824418724393100842341019886590885888", "778230453633664753125732057182484926850216141332485977755615232", "711319569309117591042153308170583425832097624468596301427113984", "-290251424106263504592123467306184472822511220301706351685402624"], ["76181919214997916059352579830428513424833439244042212279945527296", "2096928374829115897635451430179379043258798315910239785299476480", "711319569309117591042153308170583425832097624468596301427113984", "1412104047071573891477753990273043570551584886382341295678947328", "147702643869842859006996492346967831360832879460570119914127360"], ["-29906876494481010127574953953661830491283493235398559943433912320", "-836575923387010969626785384482097252589008152828890340959191040", "-290251424106263504592123467306184472822511220301706351685402624", "147702643869842859006996492346967831360832879460570119914127360", "1528332334561525117212137946602427522309106196948259116804997120"]], [["115395893843975430877660983569918351972854294965866073741280149504", "28300790534742721136126902229520169191775801829891518136812830720", "11356742649496539091278410199677536137698207395071682611505004544"], ["28300790534742721136126902229520169191775801829891518136812830720", "6940756020091249325567398752831889533048262083448374190694989824", "2785235974816797815817203672110040987024850786935059783775944704"], ["11356742649496539091278410199677536137698207395071682611505004544", "2785235974816797815817203672110040987024850786935059783775944704", "1117679315186718041191199521202888927402349011291971268584144896"]], [["5046684753013993175787995606454552945052252648173666942641504256"]], [["79489479921482984105998073362475707556290556505766781604279544184832", "3749889716091757895841036052823814145874206815832232056457508421632", "-279678731646180241192686707302885167286114514682715907948468502528", "-419831547730933378882508559336069582088487919736123631767639818240", "-69872750877048340549846701753607384060442274435086869930948165632", "9859043918020937230591893757173656749900984964034353670257639424"], ["3749889716091757895841036052823814145874206815832232056457508421632", "640439820582420692155698539248878667460381599609489340848177938432", "-48919019177956188712474828313986401014389160023210218669975011328", "-18717660470381918130187172114090646557207104834591479989941567488", "-7161408227945835684728861019946082764593420522548517938254577664", "962416326738074830346451767654549166351964953149383455547588608"], ["-279678731646180241192686707302885167286114514682715907948468502528", "-48919019177956188712474828313986401014389160023210218669975011328", "3737396829823541583851894221454337942899387208925208678479429632", "1393317203367154842132535935624232012106924157390919029548384256", "543734635107302825916115534218418006332096547871614148076896256", "-73017073513908798314207261686099119484648821009196545761869824"], ["-419831547730933378882508559336069582088487919736123631767639818240", "-18717660470381918130187172114090646557207104834591479989941567488", "1393317203367154842132535935624232012106924157390919029548384256", "2219934374043402067452879243405245309122063749143578873178357760", "359969718626163384246338427007014355194027203692022020939186176", "-50904495460429525332024809673093665606602045162883237535547392"], ["-69872750877048340549846701753607384060442274435086869930948165632", "-7161408227945835684728861019946082764593420522548517938254577664", "543734635107302825916115534218418006332096547871614148076896256", "359969718626163384246338427007014355194027203692022020939186176", "93648938984339595354653868472560813702468969974366967252910080", "-12813134499811474220369938200896704178555100742740243766050816"], ["9859043918020937230591893757173656749900984964034353670257639424", "962416326738074830346451767654549166351964953149383455547588608", "-73017073513908798314207261686099119484648821009196545761869824", "-50904495460429525332024809673093665606602045162883237535547392", "-12813134499811474220369938200896704178555100742740243766050816", "1756372692640749360344060155944260798766110281839518272192512"]], [["5903243145980141951656323627607778198263457596647123495502749892608", "534340308331561627247647220057345267420026699655100392722158059520", "43326913300790422534313178999315859189307137726923443450878623744", "-3520087585219593372995323615934149502258059520470987673759121408"], ["534340308331561627247647220057345267420026699655100392722158059520", "48366560219071285090697138237520659818725533955659845639782531072", "3921796144880845163111328227939873413533179492728725155038101504", "-318625650193854818471606083751170074928784899928631071930843136"], ["43326913300790422534313178999315859189307137726923443450878623744", "3921796144880845163111328227939873413533179492728725155038101504", "317998322236230201872340904176584800640949906343119670858481664", "-25835718747220155170642827613532409447234295355912407136337920"], ["-3520087585219593372995323615934149502258059520470987673759121408", "-318625650193854818471606083751170074928784899928631071930843136", "-25835718747220155170642827613532409447234295355912407136337920", "2099018505794561856189537597950671920176958949000994384510976"]], [["752309583759417450453439348293132186712292724741945124009568894976", "-51412803209598228754337854391357576648762858224418548561244848128"], ["-51412803209598228754337854391357576648762858224418548561244848128", "3513548665244935334838430819136386834382789472088564792666619904"]], [["688030051071607529301597213598938549977088", "-25847131149996202687118628545526472114176", "-9403330838903135028878008551639833640960", "605739794497392575151790816332859047936", "-49139640992489816061079807441451876352"], ["-25847131149996202687118628545526472114176", "19095988860823810948899091812220976234496", "712930684050201208784301892747697061888", "-227596376741813120702291077152613859328", "9695116123643126859189863461284741120"], ["-9403330838903135028878008551639833640960", "712930684050201208784301892747697061888", "590956458641705960946095576030977720320", "-18343382957949498422370574212330946560", "2176431023813931203349436266071457792"], ["605739794497392575151790816332859047936", "-227596376741813120702291077152613859328", "-18343382957949498422370574212330946560", "57796568994016670165888715026243518464", "-3187367021950036131808293997907017728"], ["-49139640992489816061079807441451876352", "9695116123643126859189863461284741120", "2176431023813931203349436266071457792", "-3187367021950036131808293997907017728", "6217884025733942262701533437729177600"]], [["10140259766666843214122575037188259913384765256544039396718415970304", "-198896254212293895626131909161596447621662014245663201378206482432", "51435487504658948004878819568119948592760306343506400271447097344"], ["-198896254212293895626131909161596447621662014245663201378206482432", "3901253108891997145201948149212004888130158865473969391493185536", "-1008882024096575419566916542825590395831612344382253179261157376"], ["51435487504658948004878819568119948592760306343506400271447097344", "-1008882024096575419566916542825590395831612344382253179261157376", "260901538591605340194005642583046499392723905837568363836997632"]], [["3599157664090194096786277642143616991232"]], [["165613701634786346043671289946024225800192", "-6216696583567404478537990593595834368", "63606924527277144412256737019836760064", "-417225986969948859870727690795352064"], ["-6216696583567404478537990593595834368", "1606361703282865808484486340435148537856", "-7143225510734739259688818170239385600", "-1724977889231504395028898439395016704"], ["63606924527277144412256737019836760064", "-7143225510734739259688818170239385600", "76227848255482623655767308653647888384", "-2010061736847977762519543919528640512"], ["-417225986969948859870727690795352064", "-1724977889231504395028898439395016704", "-2010061736847977762519543919528640512", "9464447605494667771122853043157073920"]], [["4612370240488684631426685227738024902656", "-10802897175034326569256337698019344384"], ["-10802897175034326569256337698019344384", "237561958526799974450096129455750643712"]], [["4487690449762048496074736554710266806272", "-1489541984106726578668113323089723392", "500697400884835567532539284635516928"], ["-1489541984106726578668113323089723392", "115014082206894767700902494867336200192", "-59948682134772603097870527992168448"], ["500697400884835567532539284635516928", "-59948682134772603097870527992168448", "11531458088748898543320526410007707648"]], [["231266392936516315445126447197272932352"]], [["231159661730978440602506865470966071296", "-184610105807721242033194761034137600"], ["-184610105807721242033194761034137600", "11453722956217340034229098012657844224"]], [["11530748330320604066743083434212589568"]], [["55934635768855800240228796392127417697697792", "0", "-80480733694876978236447389890117632", "-31356038461870520777240187148173312", "-20190465936433419054968399846178816", "-18933152719943501483055643858305024", "-18885138196460680361480969848356864", "-18899299040809836973433058924429312", "-18897931063525392950512787593887744"], ["0", "264143288068084915584804692449425027302758889915135741219303325696", "0", "0", "0", "0", "0", "0", "0"], ["-80480733694876978236447389890117632", "0", "234606368171072272769837450696565179976208695164928", "-1181917252883140263154666554066468864", "-283605971809616751602262146631598080", "15219363785164196905525542100402176", "-495919313215700684265478888095744", "40762910109616012368382934384640", "-6957539816552795404066143338496"], ["-31356038461870520777240187148173312", "0", "-1181917252883140263154666554066468864", "916431125672382069672157876367974169712745512960", "-140003752333652054088099387156725760", "-6003973003719786482852362614472704", "674050986703085778235151156772864", "-10921828745701961114637280739328", "-3994987908027181200479637995520"], ["-20190465936433419054968399846178816", "0", "-283605971809616751602262146631598080", "-140003752333652054088099387156725760", "3579809084773252156853192904048410509562609664", "-8483596816033919426581307232092160", "116971435637014084453950264705024", "31406877748008176588935107969024", "-4560028899516329809620485799936"], ["-18933152719943501483055643858305024", "0", "15219363785164196905525542100402176", "-6003973003719786482852362614472704", "-8483596816033919426581307232092160", "13983629241937033854618105993205074584666112", "-483715909251427659998001843142656", "30953364967237212905780595916800", "-1515909313078524921518770618368"], ["-18885138196460680361480969848356864", "0", "-495919313215700684265478888095744", "674050986703085778235151156772864", "116971435637014084453950264705024", "-483715909251427659998001843142656", "218494207107520488156689698677796689149952", "-31227523948934283672005003182080", "2465170876160616556324546412544"], ["-18899299040809836973433058924429312", "0", "40762910109616012368382934384640", "-10921828745701961114637280739328", "31406877748008176588935107969024", "30953364967237212905780595916800", "-31227523948934283672005003182080", "13655887951378445755869405604468901806080", "-2932086752413354045712369516544"], ["-18897931063525392950512787593887744", "0", "-6957539816552795404066143338496", "-3994987908027181200479637995520", "-4560028899516329809620485799936", "-1515909313078524921518770618368", "2465170876160616556324546412544", "-2932086752413354045712369516544", "3413971986795248936888444173138939576320"]], [["2569304046788422288472476545312746373120", "-1475684187859088411253445350263881728", "-778835003175383438889926006981787648", "32148738358605092475668795221868544", "-1083280016114087549559415397941248", "64757582146104288356016731455488"], ["-1475684187859088411253445350263881728", "24421079576750957349070081703502938112", "-412218748877554414725105561485967360", "-13723331049770155160637280874397696", "1199629255818681168972514049654784", "-11722935684073967028277799288832"], ["-778835003175383438889926006981787648", "-412218748877554414725105561485967360", "497154545976778540619990005847162880", "-24238305417446363201855751859470336", "307957121607524587417078062907392", "59386407311559998627222585868288"], ["32148738358605092475668795221868544", "-13723331049770155160637280874397696", "-24238305417446363201855751859470336", "17485836784682875283784208138371072", "-1426343293111790864938695420542976", "82527273244664651409559061004288"], ["-1083280016114087549559415397941248", "1199629255818681168972514049654784", "307957121607524587417078062907392", "-1426343293111790864938695420542976", "1085399688081508052363545034096640", "-103963417313363082644226689728512"], ["64757582146104288356016731455488", "-11722935684073967028277799288832", "59386407311559998627222585868288", "82527273244664651409559061004288", "-103963417313363082644226689728512", "156046949595279774004949664399360"]], [["126828364723726526635250625547597774848", "-1072296666296408602980966947729965056", "-24244575813504868815195116824166400", "1543850309451278856802526061133824"], ["-1072296666296408602980966947729965056", "1703015461579099402670760355820470272", "-57307342677831500343454730406592512", "590161341374865797677850233405440"], ["-24244575813504868815195116824166400", "-57307342677831500343454730406592512", "57354630494767654379970234408763392", "-3705158220730586425209622980722688"], ["1543850309451278856802526061133824", "590161341374865797677850233405440", "-3705158220730586425209622980722688", "5013821923109972991645383374405632"]], [["5198528300007555103668220146147655680", "-89248146715763266267831963974893568"], ["-89248146715763266267831963974893568", "170049931834351846566034668125159424"]], [["2568649140507817139860934890644515586048", "-979787840867611891170853609185214464", "-152671308301412243670479350127394816", "-49190959060911220114206103506518016", "4180446302565087465062566320930816", "-196258918601987608087069697507328", "7575362916746588287920248979456"], ["-979787840867611891170853609185214464", "21129343125088086204642158476655591424", "-93706239598193832030895563614453760", "-24222158846166067428513457354309632", "914795140724511750784928918274048", "16088109766275959570210532360192", "-2746201540084330093514739154944"], ["-152671308301412243670479350127394816", "-93706239598193832030895563614453760", "387599050030264362416262250821058560", "-10859958418967051539403894308208640", "-493036591036154892822500408819712", "59460919751996490284171891048448", "-1651153815473993913608832024576"], ["-49190959060911220114206103506518016", "-24222158846166067428513457354309632", "-10859958418967051539403894308208640", "12161487168151890388670628023500800", "-773694522395852554467189744205824", "11280045920513665405365270872064", "2916876598725825083325793959936"], ["4180446302565087465062566320930816", "914795140724511750784928918274048", "-493036591036154892822500408819712", "-773694522395852554467189744205824", "596621067667694621966011352481792", "-59199271632324517181299403784192", "3973250295165771931726337015808"], ["-196258918601987608087069697507328", "16088109766275959570210532360192", "59460919751996490284171891048448", "11280045920513665405365270872064", "-59199271632324517181299403784192", "47303980410174546172007852015616", "-5395532907768722494878199578624"], ["7575362916746588287920248979456", "-2746201540084330093514739154944", "-1651153815473993913608832024576", "2916876598725825083325793959936", "3973250295165771931726337015808", "-5395532907768722494878199578624", "8072030951969686130460010217472"]], [["127678675744297251742457761337142411264", "-137501907192219577841433168870113280", "-58148668209159504586391310953349120", "1745194496504193891668412938059776", "8761598501538631999832507547648"], ["-137501907192219577841433168870113280", "1520508226981237299155077210004520960", "-29522107650369848070649082567196672", "-932288761596612622557656760975360", "92909257449921030016366414921728"], ["-58148668209159504586391310953349120", "-29522107650369848070649082567196672", "41712454076982676943426936106909696", "-2065026945751718697037886656610304", "25884281689023151867435205787648"], ["1745194496504193891668412938059776", "-932288761596612622557656760975360", "-2065026945751718697037886656610304", "2204430409693046281665068673269760", "-186320119391139447846239163383808"], ["8761598501538631999832507547648", "92909257449921030016366414921728", "25884281689023151867435205787648", "-186320119391139447846239163383808", "259979705275898649454878797070336"]], [["6316310402966526100594671481723551744", "-63108735222831851069455617742602240", "-1237111788883091674059181947617280"], ["-63108735222831851069455617742602240", "127526891964676270222753850342768640", "-4312152570075412248996700980510720"], ["-1237111788883091674059181947617280", "-4312152570075412248996700980510720", "8713872900621560281286738077286400"]], [["257426371015631367097262724039573504"]], [["128477964136146758756540676014333755392", "-41968107224755208361963327760367616", "-4771195642248981710595564496748544", "-2581570699058048225665217143504896", "212023116851280748534713173409792", "-10117471261044968495830152511488"], ["-41968107224755208361963327760367616", "1273003361525276313700841172271890432", "-4188912604889685995348387149381632", "-1535030079431033342114176815857664", "55991075722586434784714588946432", "1017889085661978141384423505920"], ["-4771195642248981710595564496748544", "-4188912604889685995348387149381632", "29739278665701002989565628288860160", "-826788549728916243755594969776128", "-39215274698168587704431158493184", "4593607108764982215172184604672"], ["-2581570699058048225665217143504896", "-1535030079431033342114176815857664", "-826788549728916243755594969776128", "1249801528453285628997537386987520", "-80270158044777138234744876564480", "1062212995147789514854002327552"], ["212023116851280748534713173409792", "55991075722586434784714588946432", "-39215274698168587704431158493184", "-80270158044777138234744876564480", "90321854077123277153770533814272", "-9368992672025578398393449840640"], ["-10117471261044968495830152511488", "1017889085661978141384423505920", "4593607108764982215172184604672", "1062212995147789514854002327552", "-9368992672025578398393449840640", "13467476461409762478715935129600"]], [["6388926454343768611201631027692830720", "-4142087055480577835326722073952256", "-2909729639738885977836732266053632", "82717631655529374118488047616000"], ["-4142087055480577835326722073952256", "103257580266708402357837641023488000", "-1952420028498273285152349974691840", "-67039647807631854564096457310208"], ["-2909729639738885977836732266053632", "-1952420028498273285152349974691840", "4274294667681981698839986718113792", "-212155872075817730128431651225600"], ["82717631655529374118488047616000", "-67039647807631854564096457310208", "-212155872075817730128431651225600", "446298279319710288432163115237376"]], [["318469338200874980056831719402110976", "-3052026176807637403720047195586560"], ["-3052026176807637403720047195586560", "13024003538916285685711693663961088"]], [["6425866952943309028299439118380695552", "-1861405007548450398645419098767360", "-110094617058742453626846578737152", "-140062216392453139185119117967360", "11135459931674749673596080095232"], ["-1861405007548450398645419098767360", "79797562897103016318142810209386496", "-169098139568523512897983368658944", "-101139253712839598644421147492352", "3576628478482249237162421649408"], ["-110094617058742453626846578737152", "-169098139568523512897983368658944", "2540791607524528800344282681573376", "-68984746881411919140189062037504", "-3530558360540563017650059345920"], ["-140062216392453139185119117967360", "-101139253712839598644421147492352", "-68984746881411919140189062037504", "161083067655841684634638321975296", "-10431267869851851949257139421184"], ["11135459931674749673596080095232", "3576628478482249237162421649408", "-3530558360540563017650059345920", "-10431267869851851949257139421184", "22836506472190473518687497224192"]], [["319631027912949359569909012487995392", "-58073241448381654302623866552320", "-149707992497641414752007316570112"], ["-58073241448381654302623866552320", "7888352623334766947978480871014400", "-145122558699494292413592159387648"], ["-149707992497641414752007316570112", "-145122558699494292413592159387648", "658454376392009001852912518823936"]], [["16076137405155168075197427707019264"]], [["321383157662562323186404710395412480", "-87577118166040430836985395937280", "1473846643184966035608654839808", "-7558873217677290366903974363136"], ["-87577118166040430836985395937280", "5329643480732945882355399860944896", "-4505083595095485671567209267200", "-7107208221834563589634913206272"], ["1473846643184966035608654839808", "-4505083595095485671567209267200", "260751796802433976299851763154944", "-6900758743967311004915787104256"], ["-7558873217677290366903974363136", "-7107208221834563589634913206272", "-6900758743967311004915787104256", "33267772274537407207945311092736"]], [["15984509995059411227954203431272448", "4580708357310059574412047286272"], ["4580708357310059574412047286272", "803576970977839911168260280680448"]], [["16073563093843026352563157739765760", "-4452559475882144131573503492096", "451651782700659587597425704960"], ["-4452559475882144131573503492096", "399949896686201544089152581009408", "206446936651357335812032167936"], ["451651782700659587597425704960", "206446936651357335812032167936", "40168530307200385164096162496512"]], [["798996462524274751460176312664064"]], [["803900699214422424638524527476736", "-245209537706430112020836646912"], ["-245209537706430112020836646912", "39962085036358843482736120823808"]], [["40207295879251540002921860038656"]], [["23875685944269000776975450028178045592828852557046664296807792640", "75411375863325889997539238974152749802655853016766477783799955456", "-12176142112544759494722690327590833451488490203604264997353422848", "1658677104363039873822681812972992392403753762957262535222362112", "-204373978484254515102858860914116302209914641974169621061697536", "14554288807796216205936986775875510043304612710509359455535104", "-3420189106089275474201013225183012170427827765832011130863616", "2145687373651989996400945409708837825265558752410736384802816", "1471350680602037545785607217932098961416626670969369328091136"], ["75411375863325889997539238974152749802655853016766477783799955456", "337067780634452259604404591947844137705192908116604082471338770432", "-54602721519029704716997877000921396188310217573552281221532221440", "7423375417923524512396070436604948094063273614468065352552022016", "-913637750789220276445762512993097023917564327136373938648514560", "65592531878648756861588358289153969836028114107200343329734656", "-15965844225532441637899824429572878183318931139835824086974464", "12476725462296131990074475386203946456149220915556274659131392", "12651097434215336842299372493726385208602886664877902267416576"], ["-12176142112544759494722690327590833451488490203604264997353422848", "-54602721519029704716997877000921396188310217573552281221532221440", "8845503376318957852759921182362795845134939262797343250813288448", "-1202549276650256552177674294032210054972595767548591398082052096", "148003376191077776873269064231679987424975062381711574997925888", "-10626239133413291909322636950531251807070909070884891925676032", "2587226666284149546860557903633907747382540099640955057995776", "-2024833068455897442499051903646044445454100957505223816904704", "-2057153599330109704783142846692576835954856812738128260366336"], ["1658677104363039873822681812972992392403753762957262535222362112", "7423375417923524512396070436604948094063273614468065352552022016", "-1202549276650256552177674294032210054972595767548591398082052096", "163488549748713984776354172579038076250732600118891152272261120", "-20121410982360426357804842818641001229902989564728790327754752", "1444606750645145834579170381611464722428305308743105805025280", "-351668347298850286347609291038423523321216288278943004360704", "274976817638310370907179958222538677465403754436956941975552", "279034737711440522394299335372757547240144493406710929555456"], ["-204373978484254515102858860914116302209914641974169621061697536", "-913637750789220276445762512993097023917564327136373938648514560", "148003376191077776873269064231679987424975062381711574997925888", "-20121410982360426357804842818641001229902989564728790327754752", "2476457378999007835040637669191074604312816738201079329587200", "-177792132186034788375726440069482051022810830569606570049536", "43276850901548943518176641304184730125980985965260199428096", "-33821692366595312237567190409565724114512523358858597367808", "-34297597960193567731838087236115731501966727964327042613248"], ["14554288807796216205936986775875510043304612710509359455535104", "65592531878648756861588358289153969836028114107200343329734656", "-10626239133413291909322636950531251807070909070884891925676032", "1444606750645145834579170381611464722428305308743105805025280", "-177792132186034788375726440069482051022810830569606570049536", "12766215373622311490091013117646623944583788478871862509568", "-3109526033134687874640393367329632456133408321460714340352", "2439054554241606791949850937189103113566504682996210073600", "2485266966217665693693045312463999513219982356702593810432"], ["-3420189106089275474201013225183012170427827765832011130863616", "-15965844225532441637899824429572878183318931139835824086974464", "2587226666284149546860557903633907747382540099640955057995776", "-351668347298850286347609291038423523321216288278943004360704", "43276850901548943518176641304184730125980985965260199428096", "-3109526033134687874640393367329632456133408321460714340352", "759542468481330245346192091833923740462034373780109787136", "-604978763498158703659934899483003690647075986685240016896", "-628699845545572579607507979200318404623754628049662902272"], ["2145687373651989996400945409708837825265558752410736384802816", "12476725462296131990074475386203946456149220915556274659131392", "-2024833068455897442499051903646044445454100957505223816904704", "274976817638310370907179958222538677465403754436956941975552", "-33821692366595312237567190409565724114512523358858597367808", "2439054554241606791949850937189103113566504682996210073600", "-604978763498158703659934899483003690647075986685240016896", "521358673242227014135052951091534373433381403841772126208", "593576222486006978781840691604187288048015248849180295168"], ["1471350680602037545785607217932098961416626670969369328091136", "12651097434215336842299372493726385208602886664877902267416576", "-2057153599330109704783142846692576835954856812738128260366336", "279034737711440522394299335372757547240144493406710929555456", "-34297597960193567731838087236115731501966727964327042613248", "2485266966217665693693045312463999513219982356702593810432", "-628699845545572579607507979200318404623754628049662902272", "593576222486006978781840691604187288048015248849180295168", "738536817176586279468568499703384418156721693765927043072"]], [["167836235522244576142160553251891576832", "-5611892280894054513297221519155396608", "177719237088648393230906730278289408", "-10317962200466980457509095217299456", "3135696320395254256081943201316864", "-1910490276787450773664112220045312"], ["-5611892280894054513297221519155396608", "482825830603425679151171929991282688", "-28274238818388122089382324648017920", "879352393710812261360256348585984", "179579565023870597001065451749376", "-112386750208944144322834162778112"], ["177719237088648393230906730278289408", "-28274238818388122089382324648017920", "3232757696915623081150560262422528", "-276309448724904993641768448688128", "4957574152588028781357824999424", "23862515870689705906776286691328"], ["-10317962200466980457509095217299456", "879352393710812261360256348585984", "-276309448724904993641768448688128", "130871131404316236456651292409856", "-42097013820889050719556162551808", "22572502235129238314713513721856"], ["3135696320395254256081943201316864", "179579565023870597001065451749376", "4957574152588028781357824999424", "-42097013820889050719556162551808", "48231090344852712295790070988800", "-37593086561667070625884403662848"], ["-1910490276787450773664112220045312", "-112386750208944144322834162778112", "23862515870689705906776286691328", "22572502235129238314713513721856", "-37593086561667070625884403662848", "146420967852423911897996860588032"]], [["1706660640199338399065259524178837504", "-63754264675056238519331143532150784", "861931967185585511749564464365568", "501750362156859245910951255343104"], ["-63754264675056238519331143532150784", "7600862916214194203612845109673984", "-647087206532037427700282286931968", "42799940573243737638243624026112"], ["861931967185585511749564464365568", "-647087206532037427700282286931968", "381274378130294460517764065918976", "-110929959720445789837795755294720"], ["501750362156859245910951255343104", "42799940573243737638243624026112", "-110929959720445789837795755294720", "209653443467721163942946716778496"]], [["17213214220050670011090193449222144", "-1045982957105462290538747343667200"], ["-1045982957105462290538747343667200", "982131106135022436461613202538496"]], [["3192786328111913098359326842321497416232564684691175871873024", "1117818508911466110059507377103878493408631493225691039662080", "44614905561026936062197334532346573102497223387800603197440", "1940949905549569236290306455770984470837790405196202901504", "-15012437443618941907440067854691039058220503756776270725120", "33091375453088882265869787906340629840465045957478308642816", "82955891653227561419890877643518419569715821742567741980672"], ["1117818508911466110059507377103878493408631493225691039662080", "391356668020903752136143602906292920553438393020723327139840", "15620014022977797924106685058835022213392935126652491399168", "679541161442365687951178273595996278471639325120934182912", "-5255967270123417803683516912136596609141119538234681982976", "11585539454069708764025243377094917161192773056714002923520", "29043481648517818153820233551469999603850593614906513162240"], ["44614905561026936062197334532346573102497223387800603197440", "15620014022977797924106685058835022213392935126652491399168", "623433450937182687307862101333187745968765102057651699712", "27122170997244540327584590885037838567950738202808025088", "-209778672941062706208233132957973252261672879297707114496", "462407577344749767414470552703301223430575680917300314112", "1159197294177806117583745657050648827052317764069028265984"], ["1940949905549569236290306455770984470837790405196202901504", "679541161442365687951178273595996278471639325120934182912", "27122170997244540327584590885037838567950738202808025088", "1179936942032964027863244391852478296882984758250831872", "-9126319787325747022995689335860757698081803475427000320", "20116818186357682976924584121959486664942701043477643264", "50430318082151293842998089701266537183642470199297310720"], ["-15012437443618941907440067854691039058220503756776270725120", "-5255967270123417803683516912136596609141119538234681982976", "-209778672941062706208233132957973252261672879297707114496", "-9126319787325747022995689335860757698081803475427000320", "70588274589651136816733629716154048216498512617659170816", "-155595192706346659836806613396921823878069794930165809152", "-390057462743088100997135681550737645884870134708326891520"], ["33091375453088882265869787906340629840465045957478308642816", "11585539454069708764025243377094917161192773056714002923520", "462407577344749767414470552703301223430575680917300314112", "20116818186357682976924584121959486664942701043477643264", "-155595192706346659836806613396921823878069794930165809152", "342972882310324928958471710251248081894923909444627595264", "859789624195711427342808738252012010958488979044357373952"], ["82955891653227561419890877643518419569715821742567741980672", "29043481648517818153820233551469999603850593614906513162240", "1159197294177806117583745657050648827052317764069028265984", "50430318082151293842998089701266537183642470199297310720", "-390057462743088100997135681550737645884870134708326891520", "859789624195711427342808738252012010958488979044357373952", "2155383810215448533177640153279700092124696793081161187328"]], [["20132384657332077431869199955133464576", "-601319734669840950415851857557585920", "20594904528815397874158979503882240", "-6953217422147816878866166802546688", "8491333653935902393534839150084096"], ["-601319734669840950415851857557585920", "74979231196190780477407018459594752", "-4316584716484056918753822860378112", "-490159053924007064633425067507712", "865604381537128868292707965992960"], ["20594904528815397874158979503882240", "-4316584716484056918753822860378112", "996552850661441880217018611793920", "-166463027780098462990699352555520", "16344805680108905858173155409920"], ["-6953217422147816878866166802546688", "-490159053924007064633425067507712", "-166463027780098462990699352555520", "244454307193992991807919427158016", "-282732398144620172585661143973888"], ["8491333653935902393534839150084096", "865604381537128868292707965992960", "16344805680108905858173155409920", "-282732398144620172585661143973888", "873762250657596389881633421918208"]], [["248416831440036098919951400899182592", "-7819623890936456326304800777961472", "-1055661336936209558990999777181696"], ["-7819623890936456326304800777961472", "2864028533064259883965775207202816", "-502879686141474073487573010874368"], ["-1055661336936209558990999777181696", "-502879686141474073487573010874368", "764422227500406212398635502534656"]], [["5685608904863913705450226260639744"]], [["1127559207588905195154760482767291558157414812826904559616", "1426965980336455712166146294252232243631408325582986936320", "-146484783730769527791445335702532849194406542162291326976", "-36598400872123597740092080493400328625269839655826620416", "-56289722851733712463016375615141654326800495950218395648", "2002839695989395845839601371582859775980709553365634252800"], ["1426965980336455712166146294252232243631408325582986936320", "1805875905495090276554592660126052984181774542715744157696", "-185381673477842438902659624846483054067114785194775674880", "-46316570414282980191463193595000220345886285436442116096", "-71236634659866227522563164215817964220902724941476003840", "2534664455202229778266172116129502597602304665397439234048"], ["-146484783730769527791445335702532849194406542162291326976", "-185381673477842438902659624846483054067114785194775674880", "19030302558943395932251656841203269781695763951132868608", "4754614261152521391705725456792465717677925296804724736", "7312776313979061825196006659332435999400806359788158976", "-260195253192247244750677057323688634801042093484112084992"], ["-36598400872123597740092080493400328625269839655826620416", "-46316570414282980191463193595000220345886285436442116096", "4754614261152521391705725456792465717677925296804724736", "1187913681477756826810035040811129526245034939641757696", "1827056109248010795192274354802999611707709032524414976", "-65008323314015901300120167829849688681270175115994202112"], ["-56289722851733712463016375615141654326800495950218395648", "-71236634659866227522563164215817964220902724941476003840", "7312776313979061825196006659332435999400806359788158976", "1827056109248010795192274354802999611707709032524414976", "2810081303373946133904459005706862378239861124270915584", "-99985256601445763661429861650507361871955691749574180864"], ["2002839695989395845839601371582859775980709553365634252800", "2534664455202229778266172116129502597602304665397439234048", "-260195253192247244750677057323688634801042093484112084992", "-65008323314015901300120167829849688681270175115994202112", "-99985256601445763661429861650507361871955691749574180864", "3557566653197575131203766547148762419038000668605490921472"]], [["2491802014255319473815026517864873984", "-48108239887993043759039493835849728", "5134262760858657800787685992824832", "-8795904145379909304156483615719424"], ["-48108239887993043759039493835849728", "20115689207314871170111087847669760", "-387721947633513312358030790098944", "-1848400801468341341397723868299264"], ["5134262760858657800787685992824832", "-387721947633513312358030790098944", "908979099230445342852419596320768", "-624465408337668194267454190387200"], ["-8795904145379909304156483615719424", "-1848400801468341341397723868299264", "-624465408337668194267454190387200", "2133748682400488203777386328621056"]], [["60471651922238417023349004705988608", "276443001233645509104908497846272"], ["276443001233645509104908497846272", "3767388255207166869958307547709440"]], [["6056013673056604269881114333829660672", "-278319804857737412988634325487452160", "11990599632235958442989482823122944", "-908007982400972055229738902355968", "755180334382588422423998204215296"], ["-278319804857737412988634325487452160", "484560007025136756193374427146092544", "-18186808620915623828014479672606720", "-780621687673305548152616282750976", "-5998954906122997410434479955116032"], ["11990599632235958442989482823122944", "-18186808620915623828014479672606720", "2821118538256795212585616879386624", "-287496864955415922255891787677696", "65774153782805002138795949162496"], ["-908007982400972055229738902355968", "-780621687673305548152616282750976", "-287496864955415922255891787677696", "473794623031507026468586106388480", "26097141344731615340844118179840"], ["755180334382588422423998204215296", "-5998954906122997410434479955116032", "65774153782805002138795949162496", "26097141344731615340844118179840", "1563414056989581653026866355765248"]], [["1260120826101166762028857396970913792", "20338601876322536331656100826841088", "8640917494201748900837587817594880"], ["20338601876322536331656100826841088", "12063871546128621417112720361127936", "883625244707645234006378894327808"], ["8640917494201748900837587817594880", "883625244707645234006378894327808", "5417383698727631115119708136800256"]], [["34236723377614167964233130246668288"]], [["566298103027690832000572078505465640229621928248022158911995904", "-25187750915467831453834865260936951307794034031864136303902720", "-498678270760859958641981408467592272587493840630819835609088", "-135893843004497462178027017737647160692562142340282203504640"], ["-25187750915467831453834865260936951307794034031864136303902720", "9321566020552513193753122857025533433351871638792043470258176", "-49068390227259285770872773640566501991772631885707061755904", "11690521633316730139090700163928512631948668317036489736192"], ["-498678270760859958641981408467592272587493840630819835609088", "-49068390227259285770872773640566501991772631885707061755904", "1058104851950994140129275273810450246632790221897150234624", "70615383743987511827511334470711467402660196990358388736"], ["-135893843004497462178027017737647160692562142340282203504640", "11690521633316730139090700163928512631948668317036489736192", "70615383743987511827511334470711467402660196990358388736", "36497493605947762126958110777552330092463903497756082176"]], [["21224802479321376434938953836195698696920019715786388214382592", "2653735508301164322694293028158397358803326468870426090012672"], ["2653735508301164322694293028158397358803326468870426090012672", "331796357345588068512269207396379565896947542026441291988992"]], [["374057637497582303488776312761147096105791913370730626350579712", "1512864512854080857251061682737317198622805622939654312427520", "-1112590366154819558802844014980601188606877931143491330506752"], ["1512864512854080857251061682737317198622805622939654312427520", "6118733598289424626978376809930498640715803897753644302336", "-4499837227116726866928255536434288965903949784438620028928"], ["-1112590366154819558802844014980601188606877931143491330506752", "-4499837227116726866928255536434288965903949784438620028928", "3309268943528834487565729612179840608130138620132346298368"]], [["1749628642029752925942557872573367406178971015456162224013312"]], [["163411270461259691452432990781571072", "-7063379378419644937894897976868864"], ["-7063379378419644937894897976868864", "6994186739532522020039248368893952"]], [["6964648207726258163391728768778240"]]], "claim": {"K_lower_bound": 6294, "sdp_bound_num": "23875685944269000776919521616753469540223964860644200370277449728", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 250-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 0.9068554742644039, "theta": 0.999997021771037, "seconds_model": 0.00418543815612793, "seconds_solve": 18.272753715515137, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q21_n8_R2.json <==
{"problem": {"q": 21, "n": 8, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["19190040758366082927113533674658013558233806925490814976", "1398492188104163447710594970147679796694951422590976", "2762806034687962002926002196984537664347103523843866624", "1395138179435215077634238946267393287372772997070848", "6168578216881098612112094801152566411035002725250105344", "1393536797585515356943625825604853942455814861094912", "10573240482351550845491500138291387092769427079752056832", "1393206534012430061036547390293744302362466652782592", "14907857906235378139528858227992996395243310629513068544", "1393081117988009633881502509528871789517853534715904", "15956421897771449434515561127972509391031399462461243392", "1393059106040241240197849142726074774181995433951232", "15750642132438096475759403946703295267439933180981805056", "1393062285572830190740102406770399240834036441022464", "15763611242706568342626961852805954973902307274581344256", "1393062082807953739053643713109203292909953886453760", "1398390279103246182262233614655159281077012012204032", "4647480460468845553880311555941623327191414481302323200", "445621971707257080481559529146934901250922420419690496", "1398811170371017221412700693959602922199208058421248", "8623812305135770480666097565502602638660872232742420480", "1351715926147266328774112483010428014927977860843962368", "1394659540613921718149063530063331619859151070429184", "10739925821875981228800048916852124539444903296024707072", "5110233695219662360240145710707038397633985315365453824", "1393402813562806678711885048711621919164326110822400", "14942706271282734194237606737374053933440518102009774080", "9611526316110223862624089483630288162926219599173124096", "1393152854909984358636508191775928455075363310010368", "15957505212158814039128137343880944320560484338542575616", "14367607901613255310934083422384550194851540523422842880", "1393072555237349313876143298319522147237097843458048", "15750623900038060688496615075460466183746538086015696896", "15956618592542170076726349840918661741517330832968122368", "1393060695126437968997827772812504712264637824892928", "15763612741143181983393751689117279202489352585920643072", "15750639717997011314750117134204635637893282211578249216", "1393062184193976941682112122849548556226446852358144", "1394434030056065972362714927129718267659388828254208", "14989714875859392888249680533640019700704975782659751936", "367722902298712934243748309774422938632503160112939008", "1398520747083060443946595864887666987013218972467200", "11310356427358949406357272051812303716094123428502568960", "1227246521890338511682547918591336349630508651822186496", "1394605968582813645735860049494878577456211323518976", "14978278093757708518651115886747604937276886021427953664", "4843598531881033729442012107131803579935138649814859776", "1393351660540137901744026936229095030352862525784064", "15958982496276728895736438353086488719623818861285998592", "9370782507534359356267891488105173013138431937106411520", "1393144583638651359378052553694654725973822792531968", "15750682875451496495528996340664350053673185998184382464", "14366938218521379941257272126920397762715771292438495232", "1393074152149511695343836779877431287760048132980736", "15763595100984295728672315342747679376969357012653572096", "15956616752154123220804074029560368117312659735688773632", "1393060593742956423874161510272147016187977383542784", "1393222056305692307543670189831605899526598645776384", "12230518762182139374706796625213704475582656808832991232", "352477003166362410592572942300799961778803093067005952", "1398550183929858511209599005717663688029355622006784", "15083386716309902659520895260404968510614083374201962496", "1205058482248154982694580116601217948631568624373465088", "1394562955083196703166253836308759387983552777814016", "15961466438162978783382785965941206153482143743927648256", "4778283423659128800739035813269878619456469901665894400", "1393343676530856297687739917303321335100123463548928", "15751290703712110925887003921328838475116704534888448000", "9370203410178904529557144843575520222557935519162957824", "1393146187219537165538890634828179307859244774064128", "15763750213199516884914444694632482355614531704519131136", "14367016501191864600871306028045573448995342532908941312", "1393074050014034872196093299385952127905231534030848", "1393022979243203866843210625016644141496356957061120", "15393791740075089898870150953304395778530233909526921216", "349970638958765583987543391621671772348538344324464640", "1398517322073644049160894917497446713429008601579520", "15971779475155417342115031938833452318656263694107803648", "1200361829188533647171095694726394290964337000263450624", "1394555783304918223301245618483086745893152489472000", "15753298717838288252956436135641792502716591729165729792", "4778094974258491855600190999298744783579713029351145472", "1393345283790690642340175501917046719838107073511424", "15764575339000860217071721915605729493614755869242687488", "9370313124597885708159855889188396042231967389155590144", "1393146083384347199547107583611623428316875991285760", "1392950952159897887535895345476550155242441650733056", "15998910193593544372794601833798137637527961248542490624", "349423086002972987440184069969743142816379622939164672", "1398512516573468601840774118749782844412563518652416", "15766692414714367096188035229700651679156712513464172544", "1200369345959981924168546023396351087420703022358986752", "1394557367164350303105437965481699667389455439757312", "15766827918499663024603232359570709333471977408770867200", "4778145652157178578932361674695953767422548694748102656", "1393345178042298438788958928818416090774244702552064", "1392937497055667492395294433857850971766378704404480", "15811663472876680560861850252819611224543105908467564544", "349432784882540223664689801049662148867092537271123968", "1398513964276295107074399068658875994735848143716352", "15780521002354521151484558305859277799673353924010573824", "1200374143479420363300300705427796111413923078312296448", "1394557259073575835473957626680028460681220625268736", "1392939087363361014851227897109019566753684645740544", "15825114685686818555773688393529375875387035935181897728", "349432968908497952861589018216151788733378563709861888", "1398513859135659804922268244359458778655548332048384", "1392938985983554669445042547728112799003578021707776", "1394852542811342872302848752639988582612169161441280", "1393447174996801371177196382384887322662669243121664", "1393203684843963309230494533590429560788768889241600", "1393080814395802076237942902841338838498478376615936", "1393059097783796289564596256175695334778154745069568", "1393062285715452966673558866750646781405368095342592", "1393062082796251530156102170365049746733640666054656", "3495230179979349295598623995846615539420960135147683840", "431967614738544501104741995641282548718370669434241024", "1398949978450666175495057012074280932384982509289472", "10251381990446692470142458057040482537197606314514055168", "1386212268466572857036218523504190970046901554314739712", "1394623732360920103714443432816584526867498803396608", "11359328651012106864963991461669094514292235394055405568", "5246352287472952471322201960743088197328093956766957568", "1393392956000475579884833598873828008860630994911232", "15025259771101635227968494789659091017204226346761322496", "9645614707713889496080821439646646019143550474733486080", "1393152141266086033797766677309147997931480635408384", "15956797131298039715582002457226238171334398626425208832", "14367033885979901484847795226799749729330798805989195776", "1393072560633941639666821677806363244351991347937280", "15750618900228647152209369607529251671360382351844573184", "15956613461097457832488752876428351950140741497867206656", "1393060695165548898962541923220512131808438773612544", "15763613055148159158994493477876425979782470232256282624", "15750640031485366356373619412718271672189770450990006272", "1393062184191524684495583120994815573506098798264320", "10931547402421119684217131586905711252549496913027661824", "364404270363308006051035884953766714132367510972923904", "1398569187494203903536950767290910430192542123294720", "11722062227472995967795824169188261448362585037681459200", "1231941445689255075086732537219133968627737009670062080", "1394599928987632500585606901717810408663212309348352", "15109986358856075464364958004136615678080010723270852608", "4857289975341220094503340133583937164603743190902636544", "1393350530722906497552366681397618899189519934816256", "15956886124882340670909724757013691984830000791300341760", "9370059682648719939858880439006241131320739460980670464", "1393144599616094013115337903429615958897103221030912", "15750673648949914064985619833933975179830891770118406144", "14366930541959478484513524882717546807879262398878580736", "1393074152221686731169764121309639299794024720760832", "15763594187594881948052021304491693152637022515973062656", "15956615816259268404678967079887661015355205860731125760", "1393060593750089641457587671698529651460617497739264", "11782075282440431808372375113403838831081147781852692480", "352090790515756723984700305896031240135971321084379136", "1398556270870153193322583219211059781213759071059968", "15153681890106651369301118598341093297624530954125049856", "1205505254002483369230425644445643934810748900633214976", "1394562356968409402799821029888983427045003337138176", "15957511481203462739517806146128428230950291764108328960", "4777928924345831213733966925618249549879264244731478016", "1393343706676205443245310628166996613985697945092096", "15751251488132201287428492781278192781847597346487009280", "9370189532244723954084292166363842653073907956423065600", "1393146187526312763049581028767654014889414549831680", "15763748838288372420946803046435248958333011624657420288", "14367015359132372472390427948426919934924161287066746880", "1393074050024772392171971532728605420495977186328576", "15366504289704180952829121740995560475780661569845723136", "349956510722184373887070859359431223261604330405363712", "1398517547693875526667395640516769328951219758039040", "15971528112611406724182169201451529057214352719511289856", "1200360409396852074787922330172899719142064995474341888", "1394555785221258248280004365941471077268023008034816", "15753157993869271230936546781624692073293040545242808320", "4778082028207364399416432763282837270146934120090959872", "1393345284891587020107418136381774502666782369644544", "15764573236047782926000135991658965975573803162352484352", "9370312381624493182655789814242688250911234620003450880", "1393146083400770423111939046148426609947843932192768", "16007272163568751532699179432861353855070527405527400448", "349427072661323579606351026717857842461917410198814720", "1398512452712784060484228106768209751831603564249088", "15766508394180805635672259318581433137127824585593454592", "1200368279315795755994441004149736176026044468180287488", "1394557368604020230743461743698656361873097671835648", "15766848595613403807336616068004843677322557902662139904", "4778147551133864330118824955379831147520917051518484480", "1393345177880818665991356461908833160004322533048320", "15810842693484786858132230470140489570137695154977374208", "349432383996748634413274892930220763879105223475593216", "1398513970697661928963997115710283969080329685172224", "15780538502494490016374054285152927469626051414567419904", "1200374244737961506824398922098758053031644058338983936", "1394557258936906505012214862877786187086479063252992", "15825597390128577785128980797248529233359756340704051200", "349433204252083049613439543370643045911926787356491776", "1398513855365950478152107494901232122109717483880448", "1393351561646117407219388291497900216105960690679808", "1393194569949735651597022878098538575043840991821824", "1393080505958075690505059823281924370050156620414976", "1393059086526530664953611889666448564965546471194624", "1393062285254119549206204633359175358172749920993280", "1393062082934014471674357234071394871872556166545408", "1397974219989357292744889093016972877825953133425065984", "1394611927499020480918256152831981653167909566939136", "5322419521314069190723458963807546663992311223708286976", "1393387666963008848093529291137161749223633892409344", "9680461243939997221367031090440027259915873966545174528", "1393151416946010498964775542976087405486587431092224", "14367106030150073529273270140511321160679768315716960256", "1393072559955656495572767510272457340579150416576512", "15956669651248839670725957370161712902868343500857933824", "1393060694737279246409095443468661474512702120394752", "15750621194974255510989956073517825370114156383826870272", "1393062184338873137089306538518766375503582269014016", "14187387837389220488900908396273374398480798275499720704", "1254858169580486982780011801145131543736639376536371200", "1394571098092747701517170527896197558736003184721920", "15262301630181722461405864051138137129607306586817036288", "4872922996787282143209142780734400892517557616185966592", "1393349248452205890738751761127166653999855576285184", "15958180489503330691101147385394742533912455536107847680", "9370505986377146992714859340944199470265868835352477696", "1393144589750630291746592862481765508548335918645248", "15750614966999549482999094792118325803956455986023104512", "14366881717842224111884431320047771589610732658926551040", "1393074152680732892544113607049880568353906315231232", "15763572571474806657741615868214568094026059635153174528", "15956593667529607060601658583984873579983420785780850688", "1393060593918903408912181158590245482715756648988672", "15308254123904152976237376088888956707907774835018694656", "1206474367987931454583594924664287767532818436108320768", "1394561061093363890855840736684646495027214159970304", "15955206207375108224561186561356882671314977484462620672", "4777722236225748953924882504571965310910883724001280000", "1393343724254286345387414633364398552734176911556608", "15751032854520301561741072190390286831104946363915304960", "9370112159858424774804285883512617132619610607931359232", "1393146189236667554691830557668500727365072127524864", "15763735101033463876276303420886946081673405060953931776", "14367003948385029946171562112761662199885307055605547008", "1393074050132055100045914474600367721300224716570624", "16000288476587880377141463865733920474410905458410782720", "1200522591188860280687348106587586831606314721232289792", "1394555566348450063518299756494695569914238777425920", "15753683296985054007612585052580351945304218523821670400", "4778130353204013091695500841560814727753499598085160960", "1393345280782193413461674296600781141668793308676096", "15764582813237470417732068627950320178059270130570887168", "9370315765245278189143398015673212596052933816577163264", "1393146083325976432544654380024965187349915751153664", "15765732905528885253946090788416584599425640747556143104", "1200363784073036503106042366218969802901727922674991104", "1394557374671362952181844637173637843754482734727168", "15766802872439037207952370904275511757686906982823362560", "4778143351933756613054759132106961735781629268370391040", "1393345178237898461092979795376651693756477310238720", "15780626918945845394012876239085253951178086945310900224", "1200374756326175846802853198976627483480094186355556352", "1394557258246412822352921784372296726435165833789440", "1393181658862833495043360319984575515384439117971456", "1393079603078689534583190686356623226252300201754624", "1393059067602985006387006907246998312137314759868416", "1393062280499602359926561510296550163606111787155456", "1393062081722657544505712948766808586875471759671296", "5334757491159297209278013508958705342407962408557477888", "1393386823310542056464597985023428996281640587100160", "9698377609931329503021240280097033138277307416674566144", "1393151046562782859028766589566870535102572217237504", "14367612983679137823326176277571224974892197272392564736", "1393072555189572336000125061793394645991484431532032", "15957262704153650944386957201814162119636896615696957440", "1393060690217337218138548239743847544602109132406784", "15750775591224938844254625432034178759610652114150227968", "1393062183131120136764018103916121178017298588368896", "4877597752483711176907195616490089989035015488657162240", "1393348866610602201611201718124128447200481756839936", "9369480393687462888369305741210298719888130370734915584", "1393144612422574275419142496532843636012500100579328", "14367229404793788958932011340418701340216639341476184064", "1393074149411835284556384720989097648901271448453120", "15956760201747503268263545350888839595966655651037315072", "1393060592649620034267733047942983698260413296672768", "15955206207375108224561186561356882671314977484462620672", "4777722236225748953924882504571965310910883724001280000", "1393343724254286345387414633364398552734176911556608", "15750544832220936953685216963416762900425128595458883584", "9369939450201269227432734986576864694482234485034188800", "1393146193054601691291224443878514964154406389415936", "15763896479222518124585605864171286086868162399451480064", "14367137995851293373505786835367749799264211850353442816", "1393074048871764957218439711871322926323456081395712", "15755145773294432290885574001010259268429564116922793984", "4778264881152116578410517239889310445883833430480781312", "1393345269342831456225669603133273450556874408591360", "15764755241758392031843806919828428092860008319447728128", "9370376683950475715026627011476881530647533975175692288", "1393146081979394744105689908964340522089093391187968", "15766758333214205905316329643094278973523292342580150272", "4778139261450833376165538301002388970812143465412952064", "1393345178585734073003705962526634938890405176934400", "1393077008688299054698659132341698080560982123347968", "1393058989097586986114497333492381617849714404753408", "1393062264795244976413999657787356631444644622761984", "1393062075279195317663683326138512505796443370422272", "9785111526387130446667792773074572931337804382254137344", "1393149272700310294302729891935025715882198420160512", "14378974716130534879667904496445105365494084721228906496", "1393072448461305619246310161477426398284141176029184", "15959219409639322590126775777809413896017223009058160640", "1393060675306724429648822604499346104252746281517056", "15751598632581860401022347680683707195729031717908905984", "1393062176693340880172293883968261973151120179068928", "9385008758404318945290503854848094319358638151576846336", "1393144269680179746829993318075896684366732237733888", "14369434563943378257407337706252997262234130350128234496", "1393074128682962155458075145630796194060215976460288", "15957628801901491384789971744047134388432416681196781568", "1393060586029790033133452702372318683917433295601664", "9371567537498488537039466808146756188168146642762989568", "1393146157069557704152730794504352859989421875789824", "14367851315802831333611393017880759080750516215589371904", "1393074042165654770163510832782042404377133622231040", "15765293775998023528177360184875364825828086054068944896", "9370566943707390796565402217000151081126679298323775488", "1393146077773897673954221951666990150335501701218304", "1393058783055216221694116219482565034397555757154304", "1393062160147617623828135427703335343944841027387392", "1393062057692086288143401443982355903106708116865024", "14407939464932172632234695518851261390502097274638696448", "1393072177137879335751731726780099775005181104619520", "15972921509748436457196692877160485172053264553855680512", "1393060570995470522028718843474891863798476808650752", "15753870248073212510846229774739486307533255808705888256", "1393062158928393865821599210723355862968197902761984", "14379458975492925179183754616279614877709109856839925760", "1393074034531929572344439532737071529451769330401280", "15959903569623872599908832529647606855957324921409896448", "1393060568696602330410168561068909749254652195504128", "14369515130951731509599044716903667315107948819866714112", "1393074026526274847834222112553138883999204340924416", "1393061810076862846203263188977518703847503783002112", "1393061950890796741835292567589664018041043001802752", "16018425920972343310592550567980965151223716876715556864", "1393060225860316043852295082530123667691285463957504", "15767537617000640782419100935710467599295571194015645696", "1393062052152126530001243934041260978153656657379328", "15974068456162287685228184984745487282870862085128978432", "1393060460874632648459620108495450702449424950362112", "1393061604356762440997570811607877421222749278306304", "15812522185360015501137842959000533880864106937692717056", "1393061702014044260068814852488681874507846668779520", "1402931930623150987814785262315213808634525757997056", "1395838147056746858196029503816467253114471874297856", "1393592138831402633179393547774872293186333824778240", "1393224189157713728428412943962000492775775485820928", "1393086018347609157859278721560197664079511356964864", "1393059104580166055200176901221343498416018480431104", "1393062285589264856666876588604375433154711890427904", "1399790486189098555255677207637662311484186882473984", "1394799457061630213452535502401561708561915709489152", "1393422599136240459911492467060407388810325618851840", "1393158058721662818357092165929924039619765679947776", "1393072561605573441804687669801566518348277146976256", "1393060695147598284690393777748069183857409885470720", "1398756932714169873555426836728760732327621121015808", "1394634550798332566786898186734382613231954284249088", "1393357169629195956593735967377676180133082912784384", "1393144596745695074385311792807024914457366898933760", "1393074151424239944314792716791372704718093641842688", "1398590151620508922960617666016192482581909201747968", "1394569271607566760061829167861081330188881158471680", "1393343693656253691073694319105575507315214405074944", "1393146184810724618171463432933949320963782558613504", "1398526015735832539992525218611196944872638597038080", "1394555774599024206870180821698151056500042697277440", "1393345279319759922441118608326471170442512820076544", "1398512367634900583324482977676974644506133956395008", "1394557360552409469218273765061515629415457907277824", "1398513957558872393974717346614243320712188494086144", "1613738112350597039252936077224906631272925620403699712", "1395640005116050570193318899549982713757192960344064", "6014645976291868022454358392919785802992327301068226560", "1393544854594323935315166493973943179434916118003712", "9709481691404690032161162181164269909710215628988612608", "1393222865450157345665341263159096973271957323644928", "14378572647464290006642014419048692803673347632824057856", "1393085909946896535202230207603720218667624276426752", "15956642246955086777918278379141041290606444370305482752", "1393059104360766356776143482371013229274382886502400", "15750643999270160845041411974773477507013849186870231040", "1393062285558226933263713070807234898538710331031552", "7172320500203796374720421550201373588988767601388683264", "1310156994472978735870363465697550192955393642204233728", "1394705186981438641612148061377465793097011262652416", "9977037252829786336667076092569643773916560461353975808", "4930834927000498538696977247113737338525766329527435264", "1393416636995639616855970924757354774789711818915840", "14391787266200952062134049055278371809907741876845281280", "9380551569791362162909622876513641518064550841004589056", "1393157827044306581532845912931392725707467295555584", "15957020845604514470241973319535899206195045609053880320", "14367215243653570160371814527662041220312815138596978688", "1393072558928865812390074945060532030920294561480704", "15750627080036857097111181668297558347311767683604676608", "15956621856264197593304500378793025860038052085873246208", "1393060695101562491642916610318893099250837140537344", "10490774829618665911658121168862853742411101906157961216", "1216930649032875592286751174255878873782336341000847360", "1394619402898964886915105638097434687181726628708352", "14440040027314742662072815559382395450988626286716387328", "4785911666539685333121830262789084389002383575643848704", "1393356491874645330236807885038412571933906741231616", "15958100585800011065462011109008423652959490429419520000", "9370478436025572911827052022713562765775539279868461056", "1393144590359598643622784274341931317777631081922560", "15750766220140280637029597562932348846662222957737148416", "14367007562283645731382535839953451779131522318157742080", "1393074151497545130242087071063075695204697443926016", "14606651778028354461829569636307899319675230031806726144", "1201924383260845309116397637309731401350579927776231424", "1394567163366789691189466153011258949601248705249280", "15958746062464022621623466044148226247543213253720014848", "4778039598237237625420793169545242499720319836241264640", "1393343697264414573066640653865014536727191403626496", "15751542373082957885228164679787598717445109536348176384", "9370292472353738390125000051787815500865216983418798080", "1393146185250814634880727166650614910843988123582464", "15959563774236995418833393511117367066351510640870293504", "1200292782406833375621349477446893547189007018323083264", "1394555876504911412865762370411032152693127472218112", "15753758384500868146977645912503749393033610870392881152", "4778137260658956559808374484275939801509345418341777408", "1393345280194813694145780263581411414551284844331008", "15768158271835167586637945718434433306988612885621506048", "1200377841733796869397820364563173322775219426560049152", "1394557355697534392270436815028665522882854820773888", "1393492742037521135879014448843354004226695550205952", "1393217504326094546959032139376814624609215176507392", "1393085786015914404919338456316454351638256081174528", "1393059101475241466364360514865972996780617275277312", "1393062285690577432527900814032357981339263810142208", "10033584389666597118248197021865317534794932050058018816", "4944607185885669753949702427595912491182307425321484288", "1393415540228172129246806298055277868339126345924608", "14407066372123221260677782503919443051307788845891715072", "9387040374672055283046660948572116324993846977264353280", "1393157684020527928673814366521849409181154919055360", "15957862131062404949662262239033609735174445302030532608", "14367897240980444680966186598127375554649958463207112704", "1393072552517296613758070845569619807503600565878784", "15750594452331560197431892972424505642108517337431801856", "15956588369535204583443528853508274198130951722081714176", "1393060695356792544489294065448439958281737702735872", "14506500064802104333692086686000460020185350910123180032", "4793189780371724730345933919722569359793006931477528576", "1393355875912760380685211406203953710746411751964672", "15959938810070132015976009405979650364691715687526170624", "9371112216681664368228951160274830233941363861502296064", "1393144576351523681439115073160062732503672042815488", "15750721596350993596717144306462887595650567491213590528", "14366970434773632458658329125000534294043488785197432832", "1393074151846615329180201978807497341692844898779136", "15955206207375108224561186561356882671314977484462620672", "4777722236225748953924882504571965310910883724001280000", "1393343724254286345387414633364398552734176911556608", "15751339426794564819108990426725371721247000500044300288", "9370220652667823614295200409097391062607957936952049664", "1393146186838388415190105602117005958201249737211904", "15753960771117024302907918762652010360790698195530285056", "4778155878391379409923478811090762822911181970990956544", "1393345278611651719356191072705542887100739395518464", "1393207977087354351725544886146719543961380913676288", "1393085335412349541322387097020103222427418588348416", "1393059093246653047130446498712426837814384445620224", "1393062284602164091603815087552914076937988008312832", "9429151482398732499461718652288538681870973309921787904", "1393156760608284765026361208593877365002471598981120", "14369580693031231584713000504990921466316400293557829632", "1393072536693492128633088764906971502243415597252608", "15956718861018354883981774056470399517354743618946990080", "1393060694362215090959401312842631925133356268781568", "15970265951365805381585584406666321096503309334413836288", "9374671675344604114903474559520664668521699780365123584", "1393144497714131775584421916554205010653896471740416", "15750726807418769222354192178796595050908969453651755008", "14366974770443386749551281837803770480534514408336916480", "1393074151805851578598607711705861153108103058685952", "15752343259890478687674283355043942477284372805756911616", "9370575887016917121407624219414637601324896384117112832", "1393146178986172526407320010863176841939283909541888", "1393083802414596974855173192988779302500530237997056", "1393059088328073938220320002990900568667088872275968", "1393062278531116967428955751170371858998702496546816", "14365744162782325778315563913354939717294138755664314368", "1393072572760812343099410230080689517556469636005888", "15957352958171705378462637662591104533753756375968645120", "1393060689529497303435234024144367247751588844929024", "14368319665770304151896218918946645721975676984358862848", "1393074139162400338517635496718802128666450758467584", "1393059082097622092914338476199318412449299346489344", "1393062261200828682862741003942795021031192408358912", "15960043326477160988479469163196799362270217142571892736", "1393060669029354389975444299239951242844430927921152", "1393062148705377356298171041246102417194169969672192", "1395985288548059393190210819553870469115369127673856", "1393620507672703372258568329349261577012718648426496", "1393230097358684016230717992107762234113859281485824", "1393086019778313715220753496085565336944725446361088", "1393059104731028888447893154639167114376186957922304", "1394832792399879606801175958762967195291375745630208", "1393429256309558057844813980685263026934720141197312", "1393158057561592350786372925435470551307693072580608", "1393072560915410954465470444116247072913191017119744", "1394641247253721638496954095972420317953992761016320", "1393357152499528963462492669490619523438955932418048", "1393144593955319300477116896988983928141278083022848", "1394569267052573470844013627221933168366968501174272", "1393343688441518351195896815895216775475591632650240", "1394555765856939646789343619714441025166254964473856", "1393614729516356442530527346227433778734211820158976", "1393229732485466865069308198278350992902853603885056", "1393086010230807310266018957350993286935218720079872", "1393059104771409264006085457621503756457102719057920", "1393427944879049316810961388988595234043047243153408", "1393158035456642968610379264664045050645550590853120", "1393072561230502896300718270302163222691624630878208", "1393357187207616550965771083189538838319770229538816", "1393144596057772297560719445807464555875392198541312", "1393343687376332733961409319476061025549491896320000", "9626269373152784312501736310895626599345202362002178048", "1393224593575700161535844826954069154067521321566208", "14377232002423801207754477597057863433130546979464544256", "1393085922532630638583109734622274862125889582268416", "15956838702747568346933028902924746842501708827148156928", "1393059102863443132701458362866525116609189482856448", "14365744162782325778315563913354939717294138755664314368", "9369480393687462888369305741210298719888130370734915584", "1393158071528390527477829981667940802877159544717312", "15956903140507614929577064757406933340766291572077625344", "14367119824148399133617937483131030669862123228140404736", "1393072559825968841656976744258441659171702935912448", "15960879517490028732655222223119838878145389675468029952", "9371436529291377164204836903610371231124156171600003072", "1393144569184168887544328289455899466001831990132736", "1393086030474714164580034680491934874584524758450176", "1393059102372327163217005875114315159212650179592192", "15956604717679174273408806227670480884400765588700397568", "14366877902317012219082665049727031285607327513245122560", "1393072562100492313965828785713920818560701835509760", "1393059072073822278329000512350362792404168900345856", "1393628449519480196963939614866976745362269046571008", "1393230109883562449667413660102278085347036373188608", "1393086017368772112664770752582219163008126133731328", "1393429210157139633763105076659683225184064243761152", "1393158051714173900371909185118605486929482883268608", "1393357151741998073465381289827832377587452117778432", "1393230005310887229718208225837923759707121533321216", "1393086018903417495610735419507041340320268588941312", "1393158047310922672173663644766349667473177565986816", "1393086019814188167414668876582797627860369455185920", "1393230096011140735263869943524250916750639681765376", "102153671423009217445456027190721955872398741864448", "44912557968925047907016900776231577978395569422336", "327759601101007218812090094556446536400188655796224", "667610031730881354674531015109166225840098582200320", "38449880149302330637018895208196840693718203760640", "1254723938219420002659165638649748903212664332746752", "679980373470592352458793640146719762244133592236032", "35315209357945949951145665251657163159080590639104", "5951824007854425858119085270538133336811213328220160", "2385734916345080268436898381662187498493126956285952", "32207852381368151216124615693042710492837782224896", "20607446725101659558650924573552669419326119430062080", "7151636362101418568734622373346316114716599571709952", "31519413676329689237538289953680408600064634650624", "95217097099177865474470226353027223138010757031002112", "32494717909925587290659961090204694938223814203408384", "31266991525095070697127790313412412234909142220800", "1660807725221148916634669753148567561923999899553590411264", "354890500237963052823534587097700629053765360549888000", "31202197481906270478162169562589404567277156696064", "4337406911134099800647417812446783175592301835325454417920", "366816097061413827145901049367884744820041049184403456", "31202018744649772669123518978160148188682770186240", "4015641247345753352726528810511991415501940586025270116352", "352302074317534784265493124639367999790586411846991872", "31202237449470693094945872765492903618486019817472", "351743260303165792898546205664386491492963033546752", "586195888118608475437092036859916112261785512312832", "143963799129140415739752295305858416117562728251392", "48639142090320851727987336171801751967572932165632", "1151649657053693435190282589761264865741214039670784", "714643486711619804791989603029841617100877959528448", "271696496899477614254701011017517599606942950490112", "38304688541560001582782316773025965183761817534464", "4728597703559938997710203686846372016631462659883008", "2661736525886537330323745982140179531084331411832832", "486348310854703074528782090555534527602543946629120", "34000482198296866503968873769560322027581406707712", "18912194436019908361945750569931218753647875954049024", "7381253213485723473238158655956379306745688953454592", "1871615292405978151341084011354204501213996738674688", "31916242799231267233797070548548233235770497826816", "91471454873776097113157466881511668464683812697145344", "32955253498398897487832377514991569981511504008052736", "5636282344177894786061167258802702138288165957402624", "31411018325536798964183603074814664567944730640384", "64561947440102662109664272525283616336820320164259037184", "356775420942000416730530023407639151520460843824185344", "24235926703359345456512676549948528671333124373741568", "31239669936964302398611926488184691408687434039296", "34231183642727445112434161994009256793128572149026185543680", "366789008034734966853029952396435340874651455465717760", "354818359271537954972858057209182398494148300602605568", "31202108489912487787458596607349691148676861263872", "4045551693241867702558878416024987909781685369154379448320", "352301845799571392987208974048470160659188306881282048", "366818335055636946215877330465835751568056545196376064", "31202128089476728143511428830990506540956167176192", "988684860305996267700107553817407471422665469722624", "796067993347570418690937075442936899869048548884480", "113924687170744503232071522352537754303687752155136", "47597938075767044033909492680711200985379602694144", "3980642052435486199135935767944780011665142287695872", "2976562393528372047629408648765203615768333657309184", "232683608918379324151236014706382228027251915489280", "36805563008104590007637640227430143390837112832000", "17072085831036820454448255214655487969985568629063680", "7705398845781935918464973105189298230449343473647616", "452684593111633613201207012027367040589859697721344", "33718553152322941969888959878810690330495968870400", "87636641744297694202726283381144621588267115483234304", "33483119216343921888733588193794707018158021034377216", "1736825680844880809844440473933560305313742774599680", "31809022349585230947306214549891003473740890636288", "27571799232136276213656269666359960063449059246376747008", "359440229114832859114331984414241806384267964599762944", "5310166362589673285309308939541821834580292939022336", "31383847673244799073035081101461860282244983160832", "588349110959518509071077939955113931706679049239297785856", "367013879506486753549847619006145132511714807944052736", "24227829831382313802717932339408260050922562962587648", "31239593629157074816234371446502202807185408262144", "3710506782800962829867708258502609603565051323298980298752", "352304616089942785020763360824199012951635263303450624", "354848613648286137036276801050421615519807871960219648", "31202217617618633602771944557797959732662632448000", "3508060190880025010615264987231286642336962315288576", "3309987441385610462185622128630818042939506046271488", "105217576003356818173734115960495722498138944045056", "45530350189727423855789068207395437228659268648960", "15316991364173829794736863863829465129423218162008064", "8125634453360417416455781917271219460838514256510976", "223034558466546486498910514695308381832079212544000", "36519412876152921569626583446171975553829832753152", "82534362098413680225945853411585993975894665955639296", "34293103192355496297120719127562125476205126309904384", "443360167168778368843595446683954792981713632886784", "33604542390484537965959779898248893666969203507200", "13748996339581857507740427559896847600982253940760379392", "364213796824998507933175604153471393219193325609811968", "1703284327229869246139691934255085895854879861112832", "31781605450640273161998744579943281222824730034176", "88005440755074698090909023062731184564767632300168970240", "368320145883848504896334539936170747971494596019486720", "5309464159145668850244708740902454808110426400751616", "31383781608737716466969792205817210079352086069248", "268087985441944720648452589957795337025576798556105211904", "352734666732908519342491052945254613380322008783388672", "24229021737824409642847505661920187721535026137923584", "31239701272178776855035609680669061687553302724608", "13661248058060701336926480765379523096571720417411072", "8683983025660238742288826503248576540743425457127424", "102923293072334413625381670917239616255408331554816", "45146048119382300553710551987857767437358292008960", "76399688867469154770145824423852492718673370133037056", "35476731753340984005973157560189135183408416430227456", "220467884848027142810978121116224172784656326852608", "36393311672231183277515486783888046167307096948736", "4782012286837750460970150333989542064572834573881180160", "383251058049437894032964586488882830805427105143193600", "441031910726767882282229124630430282613275991474176", "33574585853684866491978900503279883781910489464832", "23861927890355826193217872072888607727544993593033752576", "372510997284600585413357387066467359933417647509602304", "1703194903652106440761939989151120321283332128112640", "31781543679316215223619199351883680600276816887808", "59254426339595641126728373541332076282231420092919316480", "354377967272516979527875783663601045197342269467787264", "5309619589899241606172493474679325793038382894415872", "31383886817147749769642711194442242973971033096192", "68305812837677002345377198511983146844790236991455232", "37542462201218277582595085217448809448324599948247040", "102306674542090595971139460362565220563427289726976", "44966351826990522758547419805918832130882453635072", "2653767431221893148403438984852529778833577033211052032", "409575901884892252718893405598051919400896543988908032", "219851719683433657858721070172286187981860121870336", "36359243787969602818715596656821009407844110303232", "5409087182316789170842967098848360496389617823992774656", "393465608073902238400138821174384562132161497919389696", "441027195309498103583897082727626277801651087605760", "33574509496582292059548543511331570482232206295040", "19111453189927994790270960187859020736129252903259996160", "358886327943133181501099291132212589745484345622134784", "1703225122240463909706645928086286342022331335966720", "31781646618647084220428013217154054146856899837952", "1294250139548200021601738110790944328205609342594973696", "488824375422336271301152722982095245402921040875618304", "102161734930968958436230396722614346657187820994560", "44916684856440924967363898688694511556402387877888", "2628808647106529341161109144264626548592660318869520384", "426258946890491550883666037879996303157340134925402112", "219851892609979132667352866926320778360692813070336", "36359117461141229507505204278570547651816072413184", "4976843951318697014341981902246008472757501152985088000", "379104993605036862329301248433046572138417461556936704", "441030318395991589054590573098352078024777058484224", "33574618021008273981684417343087972955315918340096", "1195922044393875514918879360581479313488400154754023424", "529039685797426116473115420560873470089580188438364160", "102162397965079775939138743617525374178349981630464", "44916371121654250707628866049023611753588815036416", "2485861610688607946938847514885180476650365247048122368", "410433679115147221282574828496271715070208005032116224", "219852949918518054694843804135108145939801306038272", "36359237042274149113579422784776475203026133450752", "1156649461166922322496632619953276078191885943203430400", "506545566036663833468592223913358430996569242701135872", "102162694290052847429711232931111669177191845855232", "44916540466972105017695457251056111381333640478720", "832098590599709660281622622208378807846260636123136", "298764631300449944811396284599131020815091711868928", "41393045824217970431380999317787165687753658597376", "3299612472531908496794710943019561411074638449999872", "509021683809853096892241507009587378156542061707264", "35942146962768720969714389736145251427098539589632", "16640753968256772896204286054916893568934845890953216", "1897243970208535235637892162142566431813344398671872", "32320195609357681132103596241062923336088127799296", "84656338630843057878999231505676129901799392877215744", "5664380210184650247156846907537693216643814493519872", "31555930001652084696496048620219413951984294690816", "63865028873872692761944639812628132887586712854909157376", "24236025983718484296357433212341977382009387792465920", "31277246903737024778256212880465608272268746555392", "1955124638802196290177936500534803277611962441335201680084020866875447079600128", "354814681491521749721669051587088929961892781278363648", "31202198068113289632764926624829034313505413529600", "4607642090733526518437855047196680979320090824261926649856", "366814277663892914787698760795178836236427333948407808", "31202018757814090783712703476383344697988391895040", "2634319978977924555140556817775375813083493539250176", "529657051066729147601363358113044570368210603343872", "239848848950675664865767676590909526850190945812480", "39035434872884059485733151666235189747569213308928", "14051011851643037229462876190810593253102620273278976", "1937967516906869306967529608109173744876257858813952", "455280216432459061195356983729895869119730383060992", "34163462599837663679296184733520951708986212614144", "78407380904100381384233617664011311792276287973752832", "5694748343130144743648256716856234600025117410983936", "1740886849476046630892125126910580206474221414514688", "31957165375720633587952153611076568258985001484288", "37959075029591614786680018452347777790762994263117529088", "24242304487563581572138783501590646168761687580082176", "5309886519684167307433244134335975933883135358402560", "31421782468271532078233450485146022758173141630976", "635108931447304651248650178068538132206344493013361754112", "355013015704529110641911801890151137724509364728889344", "24227756377082025032022066857858500759230146274131968", "31239683516334683785070423129269624535090957647872", "4747782413413080040492550863947119497834356790310566100992", "366813415708062979628843549348654874387526629759909888", "354841199738632156645183374573741463210532376852561920", "31202108313295391039609035497232521909326546206720", "11513258675935270309692046875259500705308254419288064", "1998731245110550774110532199506629118041291623497728", "224112702770694620726510308171524787321743385559040", "37029567423790954229244760639624527293886328995840", "70699975136610306660738162977897245440707474671796224", "5740198297123341369048375400327591866848197560238080", "443759188153652808683830315484970737056008221229056", "33769144219839239629876405827351248930843324841984", "17979757945847970468618231052999423706920502507742429184", "24259520687407295742983910643410617473914075307048960", "1703234676531882025650424701621613587356777350955008", "31820515783484017371429194253195941420070401474560", "92518100771026833327605447717920115607701115662470479872", "356180664233061871633633943625871390248553071561932800", "5309448534992324079912020948989098650508705180680192", "31383872750230346013730966501960055274559495995392", "273429718789511666076472452122595960997829785162530947072", "367277752958355755852019263498900986303731541603254272", "24228978958873478334455665592490943375007130478182400", "31239591718735067709556180364064274964833986674688", "61927496100750967928148559474607557056609293466337280", "5806986112854175333469292595886674544206929715003392", "220616664273504300002038532157305872160327934672896", "36585065856459617004972422812949494477845608529920", "5652833966344627385791728936888897162757088987647574016", "24331110098060346429772866972306980180616414282907648", "441025644787624249753656466115340495527491768680448", "33618030397321636741234002114914316689571003236352", "24641794035627326146284863535990708487469545193629286400", "359998259752376645128259737536635836828216283623325696", "1703191056229148036552384464845106150753124631969792", "31781637925570430723178318446153450453288290877440", "59461205108520099505792691374569626410701137652796620800", "369061626075786419445920143347266549801920670535254016", "5309617935356010547685175774470888383642327398219776", "31383776236123456402595019631209327587471908667392", "3249874594158224511039737913261301943708595931586756608", "24408792350973851112694295077064650581022209688469504", "219848378902392132754938005575017368453201839259648", "36410248110784412221157624895727783948656782082048", "5473281903593329107097672488316031584509348646450364416", "379410610846762210631744158959791646806339975137722368", "441026773556824339567565034695681873676729000656896", "33574615625867720661565549751501592350085903024128", "19112530517736862035613977900808400135840169626192314368", "373961708674490683835163486428141438185346073656033280", "1703225113684280731942268685372205972163971747151872", "31781533160554462051142805385431723313289114943488", "2647639531187186299875090574341044313044018973489758208", "409722259023508216999450053436795308533192510962401280", "219851761838499568216178543491344028651818196140032", "36359242634995306159554197535336067239960752685056", "4973738254341143507452032588814889491219467679354060800", "395986870990791531779641074897491977934190123459543040", "441030342799880809933716766106588855873283471441920", "33574491255538384478701737392900556813593361776640", "2482898833451259468582627238810905585559933171057819648", "430359776119174765198356327286990057546398152706228224", "219852973120638002763581702735681355003729178263552", "36359087908737109902996593195603117665353849634816", "10210128280830902385804267858241605034246592857636864", "460898143301069403699397501990890477598776368300032", "36209101987262112437998866112615134284923413725184", "70594176485759281225315818457360193896366294354100224", "1745175424350538739480451128238349932400483038658560", "32368243046828863922304494209960543829175000104960", "30584961496190879888089161542793512524077106211967729664", "5310065609705141434017870969085558303880211016450048", "31567664383047086379337478542622442634902190948352", "413340228202955135095088420089665224826329176800034291712", "24228252260569277924950267393091911275228468873265152", "31277259854721722623575292065326557700665129304064", "5531489685526158692242055286809945491197932352446484447232", "354837442364496576434678852126033090029090133843640320", "31202197892106966898856960493968949465456341680128", "62349033615826710288980012305728238637264795858894848", "1750899427603766335859842703235026696390819346120704", "444132564180875901132715161190679197314416390438912", "34227929163706261187315031232301270913942969909248", "15885532014705829480907297310206880400162813974318940160", "5310918828331331554856746621871771824575106582052864", "1703255947748609210732549947345237732590621357506560", "31970131400215836730737734368064968661944863031296", "96357304900563816643382126364510291045081811462175850496", "24232924999012022636149451744012041550141175021699072", "5309436394740684229912017559223978837163934113333248", "31421798232084410116024424423968480915437236781056", "274064381423881048493311399185680121011285144573231235072", "355274634206000373200033788295521735907374029944651776", "24228973987060836854230819188674862314465480713175040", "31239681492042492406834401149410324248301899087872", "5153901189429821959269004192342545932017479991018127360", "5314618554959070131510477042153216567644896056311808", "441028975757346486249034465241986145970176720371712", "33785059954895010322811802823261844536366425178112", "26179603999018804189095811590560275257166940264273543168", "24249272673216349750209970336025656282548425170354176", "1703184141228158592504391112859219399520963178528768", "31820533422463526989199411879698826082272086589440", "59168727453857153590135448541079778075150613741702217728", "356955220222369163456608398049283328738260553784360960", "5309620279009981691113565824074995166833346923724800", "31383866749809311088051655723385179807673548275712", "5656650772536377340139179680874886239181676075391385600", "24331039434242549247900796180057209205834418709594112", "441025621570834126981866553290316646024698367311872", "33618030532223840368634364821806994591385812729856", "19005848518882471008539369506315053216450706273491484672", "361564626792116463223650937102277397548801728658276352", "1703225965665478000079288880235294263110943004164096", "31781625770441090534423281191759097559164425076736", "4953879401962587443982635123464583699165504296666005504", "382188390246165037614914879227084559384673822040915968", "441030499569854406280191942389342794171242520772608", "33574594031891964745236151455567591192616765489152", "9892657699199717934277888346525631967091333983792791552", "1703366586804562711511619062878320274908141437583360", "32382985063096135551103021088012446211068676538368", "59893497559604586400760787420825919007706743229451862016", "5309614513273054693682919625140811997210710368059392", "31567680326839596163883883846511120750470953435136", "138673463292754156281233612932956389916767612725308162048", "24231065454508036919022386536777792345556692043300864", "31277255166993694222696017075829046376939946770432", "23908905800473758322248986765741209617148171939345334272", "5310323047994549916395224584080489986133375972278272", "1703194664784586935685873049362982785359083332435968", "31970152991809371082230275067329690201664193036288", "48467397795419433746385185685346364290003130916053975040", "24238948226364219804628076753731033527764534572351488", "5309725482789478602187841016214673277665563526561792", "31421788107631184334200083016962305106948120379392", "17660883126028604753200922678196048282212795321465962496", "24260111703057371873761553994774000693818647893770240", "1703237589754631006797336375686368125493344699678720", "31820514766677350845066328512844525502354931318784", "29241431006784703786956749915772930673208883304376303616", "5310107968559434749173522474046005539757487852355584", "31567662886033137570807831041221853061449550659584", "219833507546940603333686311107087449811678102814720", "36356016358680278640421464725800512207887278276608", "822760143900796930449571811196229595103212706201600", "950391745248994487460518941756061641918065812701184", "34800953967898835112788159462218546990682017366016", "3707027477502054338715625633161008601410696235712512", "3150441206032012574662147029993697492002345381265408", "32102655269025880978412235750942736823128059543552", "17397268917346061124405700711048750850012433812029440", "7640937104191394537638032342906824469962604683460608", "31510520487112469196283936524208572203100476014592", "82038662807531259000017864897260228713345115697971200", "34379414996460310183835578749661206978754666003693568", "31265342301310757566058646391677995152456451883008", "3689861420787850105404910866081943433473150650754793472", "392563315331805700071182913689658478081716400011870208", "31201934218385463694297934403755912317410113224704", "3701520564223611377417113911337754176838534582809623789568", "366821426386928015127076872152033420332888968637972480", "31202018706089992168467415295001926857428232568832", "3899286393715544695263948386224500607574722370815205048320", "352302996625588257569956040174382035197898990070792192", "31202237442236069535889499531052130214496337657856", "883571306656388697454681789281052287802678024601600", "880399354357599939515454449925177433733338134216704", "292643540522660685403095763045647008423968954646528", "37922002210314735615985666510764260361070706688000", "3313698963245952000835988911677103058135250762727424", "3503900783467515129966130441958034796863067902705664", "508688092537508342539597437010596665523968633995264", "33896413823958973827295997596067108084805263163392", "14280151014185375675457973707382380159885301518434304", "8451155439750647451864227639160908878063743447072768", "1933688028805679097673892548354466166308736577044480", "31898781210802639583921724393985199899213048053760", "75521410841732299505028523406917652541625298730352640", "35669355220390450608310017919877311569438455480975360", "5710598038104952294698581084803700403234031596994560", "31408740404101604611812410500209516372558025326592", "3412779775979606897101314097560706422464036725663465472", "395983711978118937053905602799433923209644932704763904", "24400044589261429650714725765808358148038913903558656", "31239399095737894396944387087413593859713813970944", "1294765212669983287515578667085389638902463367150764556288", "366889011361855450085918673535212279845359151394848768", "354911940798459926302774310106010138688261147473215488", "31202107766424528655608189838081731042057021030400", "4405140639438558303699427669516361930288836180989603479552", "352299341446542173220746312537829414100245762484994048", "366815620069252116164544744211877895612288064559251456", "31202128109121058580976505217189759065030435799040", "2814854694474769400623867401533529614264753497047040", "4311912580575825098186848764244618618339716694540288", "238456388656286543279912292888349745414254561853440", "36665159719461576714163494951113893881144384946176", "12234849950368315869778717045554115516175854528888832", "9379054999865102403755087980223139363170061878558720", "457480607033328075654491501089021498932256072269824", "33692243755123988220681285925930601187377672093696", "68564229895556465467815586681813474219731196705767424", "37464853092203345928234277089924111651914705029562368", "1746453669902995259589901947200153409595984360505344", "31805811062867943508552501244774945724028967452672", "3079062898609431718853821709078035661857137537341980672", "401026864878804168229503233934086290912077765849120768", "5318314076058815984345975376835160934816081390862336", "31383563513809326863767144304105072749979574992896", "315485928690158096207070138220888986920315224153875546112", "367211999907295497971649538708548994790452465923784704", "24228692758947126968076863513603101985980244041924608", "31239592194524867680778602093627527689017030082560", "5613138438966841264986456248161244740142771275762707202048", "352293278038445497043465597244627857091532906955800576", "354837111263739801236049922829895343522626503622787072", "31202217706556490287850660969256048388414950604800", "10888230292629687455736241792802347978749423137062912", "10361406217224507508774189524729680041662909696180224", "224363407588525523734165090615767334411745831682048", "36484031225413012711720939077241934949997332135936", "61715911337447923134901034022426539114409786383269888", "39883108922835719172098478845881162240017284408016896", "444165021877359573809966973520973075714200192417792", "33599927591488899089831224167262182329669210079232", "2512446167743950110708932840583369862563925772434669568", "413162670480407563151156582904826061010504544390479872", "1704228562510970696925607503662228518471162753187840", "31781276892366838191649204407425296603174219546624", "74953577667635820628434834407652385718870410965427421184", "368588765786862061290266180488992546531281535122800640", "5309519938896420867669860365579211767540159396970496", "31383779659875486635418599621109548397734110691328", "285004528014481458034371736804844758475094896622990000128", "352707121600280488068709557465202094959443559030194176", "24228891765189210864526452220917362649929841666686976", "31239701488249657768633588353960150806896815636480", "55202871795530253393847256965352067000534420361838592", "43175006491100531999357696028434686020531921151328256", "220712447171689434833564421466610279312257731002368", "36386656165696182691839611246962012795664034955264", "1572507278002420436226417000031249049065564680134590464", "458201577792490641135102327985581500667048701395468288", "441114944828463179314693398330599741076341201567744", "33574104737672506134321691599210501634565649465344", "23396321433792558469184628689803252706928338917985878016", "372626762751529554273374219610413660990758128172662784", "1703197322982606187410429767375963353676579113795584", "31781542836921080857178935737073962225501099524096", "60694212696979950174389106085124571613996759058267242496", "354327698093859783867187783852041482118212334838087680", "5309608303488152994395099477751199168882552204165120", "31383887211462875866655041372150692935684954521600", "983351133215825194914570228143452375648853244990455808", "555110874109401855439250503470044301780414627303129088", "219882663515278434225040844931524033350401515323392", "36358397588375371706924725476747676801203273990144", "5584607002278881072555850834131031061360343768069308416", "392568114460992926911344205336551085582795666551209984", "441026065151416776009776718456713373001662592974848", "33574516046396859631765498297326584642988551438336", "19308591044537756210907848983564105629815036658749276160", "358817533034142999022548216004514677757539073497497600", "1703223572462633835401209549277947626031005562830848", "31781647158255266980942962697578116210129440342016", "2790279494918763350574152245941100328416870907594670080", "422296364604699439997282903708965043613095374140473344", "219850828599858857634579704381841404032430276345856", "36359146562579746670283058941601997017723334295552", "4984172581876701958084701366381911056329480455822770176", "379062536917895152989266188770545010350402516182630400", "441030260929779846750934654618283358606745107693568", "33574618354049424933398980320146065763422493999104", "2482183237797157026803238979589916818573256802950971392", "410534126173364203792802240121638869098152444660023296", "219852978732920568648399251949922112110502275448832", "36359236254186573562916955736804244390914866282496", "2210811826831533970007501975013279439566960320315392", "550874283118340010632323029630849276998358245834752", "35750360435938312730171033161060322080871134789632", "10169742402720707771145644511124381264016105573187584", "2045647121906930654468220680131874165549005751189504", "32280302232766065174309342301462841124774056296448", "64462044655307416783260465703671409319697477749702656", "5785654861745205367818991278462336142772835138404352", "31552245520215328610971931047251573997734698418176", "2129220171654505486252189338315001914072151421144268800", "24505664136447655466265317636930130021641733439225856", "31276802779650936396854154398604309890021472600064", "505201070594843042365476934795966526876016304453029199872", "355064051387261924427666339496564396941540131919101952", "31202196141005132467865514527183731946033644568576", "3598382746954328654569227326265581159393646312969572712448", "366822468322914419886093952905883487247629034641686528", "31202018698551303652914151071899237931821519863808", "8168172339316997927249808307673370990752985146982400", "2151706661027200151998832093037137139710412447547392", "466158667204048147789638752991627365403430198706176", "34103742787522499247321084601801401625622175809536", "53481023283814930833426673443848520336945160222932992", "5894277934703048833244898149602343928905604058316800", "1759090601854256276413376859781655397528623604826112", "31951095830182700790277327437328060267545109725184", "1478137130150235858481754995645589888175794623279529984", "24630529304809218508930451996321392720572658692915200", "5328281870667142402050298656261543241899760129409024", "31421140537180724325970534872161815490342175113216", "134043025859884605574741026755229708909822813536012730368", "355756376029074789712744588290804601772345129330278400", "24231211716700226277394558311067746814436610211315712", "31239677772319481622974964922045827520322502393856", "4166237734886343169726843204376429142611457110214434619392", "366817371590132091894380285021716709366153208727076864", "354844901605868059623854625315205301737370713774358528", "31202108284672327787122651203471785087963051851776", "42970106734648123162834063711161947696961570360786944", "6057584845500233456134154041290514816097610215981056", "445563948404369130754137325777961841610927168815104", "33758738589810306374438558436665207623923091374080", "1014373684702168233013786238455973965157633097392455680", "24819612334360045108590949292090837142464074969251840", "1705937511290064933338522672168806562361520120922112", "31819573929756348541147540676646582882508604440576", "45645418940276414777673018945014251275936110851980787712", "357594363067033315583047960614874881277858566945898496", "5309761445625493888422217830280357840090474580279296", "31383861817999007356074960384388232376536436572160", "294167458396525494579896592943586408250752831224620777472", "367242977793630044767025793915670600089003798409773056", "24228827606726628703492179295759200614429819832107008", "31239591970347314042782463043382853442550938730496", "653291083315136396123554533135546799762812203410915328", "25159867876635460136932813680986450302582399642370048", "441289122815423788894704027910660402349949015031808", "33616500430181577718589946840780285212505642369024", "18642139379928609326001997755257916620892325712211476480", "361698873699947371195911711145208180408548014310817792", "1703228943609278031938218865230902707874429851926528", "31781624733573250506057319828809466387020562563072", "62943022775740081317887459456581529046179803224510300160", "368934956178286752527886881181251837451859351694213120", "5309591708325577949902105889399688049786545361649664", "31383777152418066849006607053204912418106795622400", "5308692011119249765516279950279830971152075966430314496", "380227797284477927239800011843026943483665495600660480", "441027875346781473827390458857385450747509497397248", "33574609240442394409515059528185952305170471714816", "19846349672395097590737109391425998138691707541026504704", "373691356167714073541104466254752700310274503140704256", "1703219501487554084860842945386739499997624486854656", "31781535114623609439435976456390302348073922199552", "5050115718798803014778580280196882648673423922227576832", "395510637497161299523231755901806966584455463817969664", "441029751350831767592370338117298145937149785014272", "33574494683215509408802987626254735967741605314560", "37504780457556803689138144674056547525328598640623616", "1784087882661536494999439312942200064958125725188096", "32355154364148320694527698225493519865632830521344", "902856940641541081186472480645214350616109508393435136", "5340548317798197225427023169251786520206696171700224", "31566593263422044537652574574891616350111247892480", "51263186905186441593018863427772602819351223389011312640", "24238287129950947446109877074651316249232209162010624", "31277243138240083276573514222238854176669622599680", "32251564281467145514479815160713459660828600564163815669760", "354818585018250928145617074891522357935583338755522560", "31202198037926314674178069142667361605611071471616", "610373635053089097963232499887260643871197228236275712", "5355728983483697305324499836968620445834956201000960", "1707838579138718738498963259300629563595133623992320", "31968521291646976812464174943822488381463646437376", "23887079399138171109228495014526546490083794182922567680", "24251428549930128562756451696059659729271816156348416", "5310324125703163938084730806086347452558968203771904", "31421767145460669640879553399480732639012222664704", "356964267997517476144770192608748971950588394920197750784", "355167710434056157855706163089878873649120988004089856", "24228476550473513355153681141761980991826263562780672", "31239682319012579141252513629369627077699826614272", "11848573892707328538654617005582834583094896725671804928", "24276470394260040997483847135526854429339378853609472", "1703318172345633026967264670724664781187368628518912", "31820486642214769270421090691630295481228055281664", "68051182898365623280263516352529072308554121958685409280", "356674359662123368915235952435138452228182285347717120", "5309558088091649115439963259016330843832585222619136", "31383868922600855160375208202181649032094559502336", "20707803017602550842671524505401678903080490371909681152", "361000183891607400491925552180086975314228105191620608", "1703213420742582508342450791596875193467672815730688", "31781630138403933191695061155262667455183294824448", "13915216929630829232049896230745836687005215717270224896", "5311170250648084477918453725971891010099641384435712", "31567625351533741270863374168544953018287929688064", "198567928164028167032437190633967195240188150870081273856", "24229788409055293336827885083311837721508284475637760", "31277257294846187620217025591729127827319172366336", "63710152688503430504334464787756488330139721664905084928", "24236048341880767048019702748491288802598237954375680", "5309586315275068893550567823491920360175951079800832", "31421792981423015209322920112502049421714952028160", "440991239311217043289871582940033150350124900155392", "33571644820522394059861472967495798375431219970048", "2443643488233013250906390973140517066016775527727104", "5619594731588551008405437645550562263678798203453440", "31959563874028382958749391732295676302757598330880", "12630481450228403832903435365817383862457438635556864", "9159124552730426652828178265085016819018509137739776", "31488995683729770291776999419842059691278483849216", "70989040458514899563980013243507180218482013354590208", "36778407902567503248330668451156000051156177895030784", "31263487752918443224615868607270577603889443373056", "1736249073121578467348506285315607267634339558348292096", "445947100783167597249507574110167907801862043007451136", "31201637342302992364593391053115730620646562988032", "2502604196596785805944815465908127485255150904051742277632", "366838842312647846288396425130301270676438360136876032", "31202018580086686684005256573834906089892350001152", "3811714593508543652477610003492186368747796918601531785216", "352303727920150839831228622714283811466916245104754688", "31202237436499790842078180931690271421075950665728", "2628805838378309345532996241527358347238057499951104", "4836223392170118934133322057146773800312088471535616", "529880523271644293544021479614279833410054173753344", "33806318370728754052025126268980985585375050203136", "11223756507732159064574860513057497099295464682946560", "10074799710975821506393034583204186071099207567015936", "2007721524711255456468053800806826972873910718038016", "31879389217353247937063684460652351056900626841600", "60762323316171915740772671463047934042650932798291968", "40291742760564805275878930933906578403529933272907776", "5817446689833624265450683694594617076209981618913280", "31405567826801232517185103870665417946415423815680", "1569330609425354102294551200778120690549825333025046528", "458471994916882431129141800015929700790177726759698432", "24606702720894329678778352662582856125573300270137344", "31239063196414270454411206229664114840880661135360", "1264578752451577013293495590026117534228473879001319866368", "366891493052437687382796690897697454786611666300698624", "354914263103956638835716291787835353348634754867527680", "31202107748475409080572531077466168698739112280064", "4792825368216953843665466310442776276862858567227732393984", "352297062426398864671095778542769856213390531777003520", "366813149369184671494970881663770204839548416212074496", "31202128126998103937669361520279025177973590327296", "9466230977031768821381479833425131703026843715108864", "12089614794458259923113360806097633919583535002288128", "462538952036946787217279407145398563047829734948864", "33665129500526145877822336221032964198298235699200", "53582090099682458414347802997554190324358002121900032", "44221185481370177598956381191606350812891867573649408", "1758981473225458939700731182074785886419374147895296", "31801686164861376408313964116376520045194421207040", "1366080726435359437308522137221342279764919942314459136", "479305619194192982324478291309583145454163335139295232", "5329857842339316316917400737135731010782577104519168", "31383162409915913348170504988615066807089485578240", "501571911020458161640564751346422052596563861218187542528", "367053493549993797614084582844339455943721397675622400", "24228002442771279638287246088779528986101033272868864", "31239593342179427062173855914852178643405410140160", "16554723543317445679304307607035296962005590219961453772800", "352278664908206123894406981625806851243717915081441280", "354822286339538947619858514136656684390919206357434368", "31202217821193139569914259907296952743001396871168", "48766050941486180259266129723717076646260940205981696", "48145254514393990381306333260727155090812490578132992", "445015513142388127615696685020011437564319349342208", "33595070634560341054413323232448838655214494941184", "1187092868350255672055598417777118681753726868929904640", "506078357735506325809345461469978429105731666666586112", "1705520182939602366389771713987230275791682313125888", "31780828057328087332212872752221618429785456771072", "88795545431681306786594125460238741384535912643439886336", "368306430160839446663155598391870646554553959938260992", "5309461308881687845631466235052054767500977579753472", "31383781708322842685314780683004717352980035141632", "296576676146810483648507693063654256492139944603130265600", "352690090891703529066491079823315969698742223018917888", "24228811395758886779781621112947406929862436163944448", "31239701621859663711392857322320284245865277685760", "856033200784410229269486688246124221625477534505238528", "605989475231263376064859636582034677914259919887925248", "441218535996459936047030548588369191348553193095168", "33573504783152157477312357595427993087955349536768", "21889263019019652591965335628159062144710572420615897088", "373035812319016793447021389467581909594748645300764672", "1703205859553974788952357871041603442920047528378368", "31781539864561965235175148485920869421988752392192", "61055928935590834910296880300285264575642283932144107520", "354315443806334353650445112031874715516198307470770176", "5309605551683357606743515919148040271870303294980096", "31383887307603370147319692621225257040228269424640", "5123291539795550159083458006031455243690791617765048320", "395068713067321661334015631936590151394122652819914752", "441029201237161584438364789890845633566035868123136", "33574497871346927897639955735261221033848491474944", "19439115328988589948568537372619474932786216985224544256", "358772766098708443200597756268753157822221828646502400", "1703222563657459177845899414800518036287900612558848", "31781647509505845927854166447785839788323537682432", "5033341340601797951883416557022088488020204066325921792", "378781127267679443056908033796502975274734753140441088", "441029879709327424688290353182197832634171587035136", "33574620563386534371208921833244488715943041564672", "6736099335686996529441488125101933608327459698114560", "2279358627041073951845608801576440286356174345863168", "32228157579641920545617447672315543028585623191552", "41188752617317479666291237414010831039261022072340480", "6094743512776456841044562488204588969072581515673600", "31543521522326323607196638880469369500144372809728", "952060846387325859277468866799707614513149452807569408", "24859423133440289578584542885954355097041833180528640", "31276234729361009258529525042926569948366021591040", "58522468670804376368551505178533337332133049501537533952", "356979002201878410091053283699724117044314109173039104", "31202181432167005818892138009757033259511756881920", "3262615845187901530961103579435114009966583236960307904512", "366826316729954704732624745858849968465015589367185408", "31202018670707409660514024500730312760025105301504", "32327525968024382025280354283277023836506008076681216", "6352396862031080856951215762927603495140562003034112", "1797783895226642205360436689702533727591402523590656", "31938610162445978069499854391388965009369870630912", "592623145261842169397109604720997745413361097573924864", "25259455699704620488037373843536331086218762632822784", "5357136933721950012863497343416330272306396577923072", "31420142533403818754809685386611542749692947333120", "23080349904376571945312814154860919794655983981832437760", "360354417166268494426504515088098372283082778280460288", "24252289172156228654386714648289150077656292227284992", "31239642769509152963480003286616688518836481163264", "2138330831056848621448113780452849833770303840724927381504", "366848002868464253779433695977545055826363761809162240", "354873565902402730972669934055127561452117117433282560", "31202108063058454551297415293391652681332012613632", "364812077225528081986376411147036464611794311712866304", "25950158156382008148645823338088380849613831898398720", "1711061189260517628191491648573697118939720609431552", "31817796806171498748828231122065837304581957091328", "10819242243577893638891800554338873751310492673947729920", "366845292574162728624041158422943425862106370791178240", "5311750398191138935398640750607690357661601061928960", "31383792359793058056792951681346071311101680680960", "262305149088698536261349258649652638602088225649861853184", "367298676956670485079144582540564833716425957474041856", "24229070013611120019386220643807328887875342499315712", "31239591567364518669377746853703449179681955250176", "5365634628772518364240448364452066196566945811916652544", "379939004362121629092065202500858578061616786909954048", "1703614076985587258307064692657979316176004185063424", "31781490668000771233718306781801569033592865030144", "63470858460302122224612793595951778156836470336593592320", "368916973464884819831814387681826064133889679836577792", "5309587983561864350076485268476824489339798241148928", "31383777282550995600376627060906867941385080668160", "21013944054212855987837680722115568303531180343578066944", "373300806954658788004832997063774506625896177624678400", "1703211379862100676461936848802881148479728198352896", "31781537942455357917117364873455444483885265584128", "273053905190151007327307930184752453707423769354567680", "5414419520133384749595133776934827403104665395527680", "31564047852965592412441406170347975251275840225280", "7877813232358431062574523203387359132357317087138414592", "24301567392392435633027796016593737940550387972964352", "31277138041914251192067907417301484424466828099584", "325561757585745000020541005152250712826172072283410006016", "355201799481923926430134347778880412495553387061837824", "31202195077660485246929550229645951518469938741248", "4227229867718566989677736646160198861353134323209863168", "24366479812779337746810004133194149918808206422835200", "5315820199873897323277459358950544663448390452903936", "31421574916053358243958706965049589412809540632576", "108941026565513928969448152887697639490805872830032379904", "355974068636699932721097854466836669053335038286888960", "24232221064826681757061513195504172421313869639581696", "31239676094729999411919470231498672671744797442048", "40307782768057154299303183767644192254862792388220289024", "357965722934279097070310978154728379801791089436786688", "5309843239272042577071587601647690381206215366541312", "31383858960569091101505413841714495483761605476352", "52527976101894676935309538876177154639607516486418038784", "24238011186059009038714405557844465309437817209749504", "31277243597732995413472689007343902329611866865664", "1703073343237873488075073376663525064698540291260416", "31778832402716472392059391271095776751096864702464", "8579072197149239349127691490659645301324988561752064", "13929213003984917119847340373545446702651306554687488", "31451965787789463676441491512065611568703176966144", "56222659215850866254289075997498806311453889958772736", "42571080554877407951961331630977553027330330119372800", "31259872022774111833499204054922949581352080506880", "1097716831487230037244354350281060988692516843395481600", "524276377359082918222086808113982228560744458190061568", "31201311182293951533807743828936469845838749761536", "2784917649610332529866067550424890961798160042361423396864", "366833391374890014588597644182525977549792429679312896", "31202018619522647890773664326967537573631287623680", "3752027671663741814018826128130027682034799614878724128768", "352304245917921405185790753158102502178502567916470272", "31202237432436627803348353458330927248318417338368", "9177532559162012193369732379235492347666890760388608", "12595642337665037634496850618430603016259748889624576", "2091122662748250429888686115246918889014236094136320", "31859213265534422657620730729392080467515800551424", "50490903085362726356869425137728956484783121641766912", "46574449204383136507304082890509899920231933944004608", "5933001996516565436283705504052902714722081906360320", "31402266027841499906758970915700669588528630333440", "932417085382094433055918071970283470071372519667924992", "572773362677655906183542560215981743913094172303687680", "24873105801069654658356604105800619445868746107781120", "31238638434176261909118729091311512855859418890240", "4927570546215605365319045516294265939930794938425275318272", "366812381693722726247966677293632378789137357727596544", "354840232119921519920913445125778334213138198275555328", "31202108320777176390501352643936941085097140944896", "5567557779990225053842144550958239842276336276518759038976", "352293459055314928678416345545710784966346388038221824", "366809242934622812344680298136448634121652441511362560", "31202128155264069114415350098052846723055738683392", "41841483731833938355327560893158086868254828187877376", "57547922658678233865290866439828964090768272092299264", "1775334770244247717990413637155080807101099556208640", "31796390850166118435792643607749941403936614252544", "799268005326808969733181118412044863302829730844114944", "638069303406748290118920967920835568394656927809798144", "5344645702764114631795660134603898395010651721302016", "31382651131888045757385053229295556096411723366400", "1441398533375149363011533582069145911858481221242045071360", "366878435531847027842146672863705104831162048200048640", "24227239394523293570972760092179673273804391347912704", "31239594610827667389888671142968011462540020154368", "325686450737101334770419706504786971988517380821107153163699731318820762025984", "352271168702263972670625664905172170981422322765791232", "354814681491521749721669051587088929961892781278363648", "31202217880002844017631327397515507239268057612288", "717403928259674620404912971724754977431239975961100288", "702021498362262897572054770295282527680460650922901504", "1707125956550436985264929344546899658397956979032064", "31780271019495014809225575638529751178774226927616", "695691009957139843701579681016528834411324192060770091008", "366978557858383498123728382230936496039900730961690624", "5309184369582460545333844925709054177764565743304704", "31383791384793946949559083653167251748751681781760", "324553213078930929454556320080298819538457211419456700416", "352653940496718600933496538871549516069786277193449472", "24228640774866890085342036924131756385289831746371584", "31239701905510981908814838270623295106752488407040", "19364384176596411451979588510423890327836229896308260864", "373866567140747682559163101550801063397992423160283136", "1703223139580486397933846320852693210190570231693312", "31781533847901522867827272268043142188734361894912", "60505784053922113800551970108967641142025165610072145920", "354334140095732664856669204326004322164708709408702464", "5309609750019439337256150274550641443935161170264064", "31383887160925089726804454983007996997548459950080", "19501936210417376206844916043861481994841669770051321856", "358751437470857772343205262774602398467818965205778432", "1703222082937140623077192125257135754486929267097600", "31781647676885479646117725487731840030886632357888", "25179906383644729473949997726066416990126203362869248", "6727660550541984709590155446817113894277642742398976", "31528170537948479277338204732467823189826765586432", "397061942644185002610933616802497776447310018451079168", "25801092177757443203916158020583509915970956718768128", "31274798650983174716417857344846878239640564793344", "22971774494410406394017533315954281086271094451811123200", "360381011327330152839629136319065669127776419148988416", "31202155686718586058797207377737422679535385575424", "2040799993413632762125390034784671332954201956498326683648", "366851010623697664122172923756995681272079136654884864", "31202018492056697248818538701748201883076445339648", "274457078203578305688665332148056634752857586928713728", "26572429519716654222269401067029014534866746401095680", "5413870677074809631036385301556687766247437498318848", "31418211497162905865962436244752845912130568847360", "9820366159048643010266598338123527237212063961150652416", "368114853013532291157035014449160420516387978536288256", "24286747565072747841842117036858373434265104482828288", "31239585676327420252135817008879328501128249737216", "832049159065238476803195337687061250193925964803453485056", "366946835931682749541506870014377193037104369404739584", "354966051353601564831270427652771322401044699224735744", "31202107348264595122009672379682681568738976727040", "3848185712872625193784277328752272441878311391738200064", "390852496275872920223638678636117613941792961906868224", "5316478724893514284040023275756286053823184801628160", "31383627447018537905430131141978133135540438958080", "199447223762263953120017123354893429457727347119250997248", "367460841409278565168725753411752715102076522284974080", "24229775374482291177379397746034867764150096569040896", "31239590394802265476935911097761096693104569745408", "53062402777861277047362318143996791666688855168052625408", "369338066173250304083918920392921613520823206797115392", "5309675110767046018694075490300186344198592595492864", "31383774238615833989620267704798362729487085338624", "2167444372259906624369176142777529088957066465054294016", "24500691179574903338994771267749982326370756953374720", "31276810882069886295079253639377783077714685591552", "98292138348989362819218361311133980601352140902774079488", "356100130730765254823990809986044676286172601325191168", "31202188163182218040485904838772682592221998874624", "81759325660893665927955650340344454798348864432778510336", "356361198468127443729238722666359880348270895365619712", "24234013182106186191953678588670244829376658886623232", "31239673116481933776804051119691038195818434658304", "5309143852710522798046212003057406586591555583213568", "31381107690839345083530477951036451694720000720896", "38844448685154055871990330516279389830501298736201728", "64379711955334833873153344504542517584720741674254336", "31252098263531708833400401273371720302900994375680", "756054003296435469699056536110431789722624529644126208", "668576198273121220915380103776946926132345403462385664", "31200910412757508636470051281333647274617803374592", "416087543552181629900554976734533195477273271173130485760", "367108687668929019222023205431997335168070300926476288", "31202016629297554790651133539088841040318160699392", "2817353092917988917965836805448267943520464911675976318976", "352315220864173460174940629514333282962761813545975808", "31202237346352201013193748614180161507390878908416", "40399188240069168185220232205401298110791087655223296", "60519589768237918206744650580580633980476020274233344", "6112420364350628804898693525603194948624788343488512", "31397388118739442028059175120270907552529410686976", "645288807793344707436912448077747792906310968286380032", "788221469919617090785812141269044132060841821532585984", "25171889879202963565674654590191011152896328023932928", "31238172752307455198455583069196874842444037881856", "16712786607855368336495959180896319265243745992441290889409177076594305400832", "366785077912531375964899559299116773354126437144068096", "354814681491521749721953005321540053347828042796367872", "31202108518353560268763499114922902390043700101120", "7480373169417085776204560313376486742821424375995828273152", "352287758893386021350561185845154784155784395653906432", "366803063364209728640173056179527819404348848307437568", "31202128199979095745203655845434198081320001732608", "459595675712882751032445261398162156115340303188099072", "1556306031496912023245336226070394474318083897522388992", "5371190614989290494149515809062393278026411568791552", "31381740467270971574586455668671683817607201292288", "121239022720427601109826311681561282471021210219547983872", "367898081990251719795187879839952393473430852642799616", "24231674329535047949565230052572897257523106579218432", "31239587238398943641861089531273668567151530737664", "36618412796171812602345036078487544716193515855642089226240", "352274557603110158280649808747970734125189136486760448", "354818119507220604275714117731299639451857776302620672", "31202217853415716792297406189672625738315460509696", "36830443527548769103482837246934795711156353199847243776", "370474540218271128170419160353498132808231394746564608", "5309909281239719243691910023240200819825632130105344", "31383766057975259971049527326028837430363731001344", "407604389378720647377550777079581835947619983152310648832", "352575881607980189504222463687261264357247276164317184", "24228272245145531326891540990975000716088001790214144", "31239702518192519458483318474638477742691728752640", "61015420893026527652990961069516941623035287515820982272", "354316808878594946023001803772262904821114740630618112", "5309605858231257738112423276512762957083973494243328", "31383887296893424317702864561613693780560705486848", "166339715454407711846098069729268421915933481992454144", "28356924999107475592055455435064670903277026952609792", "31271382187227281363767416041734424182523340783616", "8683031796769102269374101274834348292805200868007739392", "369931177190341434269947219919281782943309719364698112", "31202085944411734366218907875550753454275661135872", "1475588146877869698344862772419538063465921307533782286336", "366876271883051946837459893213978659281457507423223808", "31202018309326202137656446860344265343689199452160", "5305922206972590739974658013066341096879839512021172224", "380242014174969727476898929036767668853645108924383232", "24337959268875388846763469586840514583834657539751936", "31239501124098380517990025689214723578142866276352", "600133850475798095281847702811641235524344308962745647104", "367009383815840777642074929669516108543201635851042816", "355024581222403815799326073542053773102286621603004416", "31202106896096251167809594860755843618966509453312", "41298079965800223043206060797962515685286967595428216832", "370071836705474228786765318198324945055494539592073216", "24241052797057294466077431955585431751928325467013120", "31239571656968144144305610336710182973421580713984", "23528368963422958620343832782692316088023129488806117376", "360247316324758787177892892992125203458871914942955520", "31202156689304810153838496414398512560194979889152", "24226832186350426025789321026231408418734773477834752", "31236934794699590368219367206574416375953510891520", "523981405182031410701648058175320988539185788023209984", "1099012213106852748571733434347600009092793058533048320", "31200340141127239895338082692058464655996142747648", "339192002523420540902560380941537032260947819153865048064", "367182130098887422134000531715125766092893002424909824", "31202016098857685800013223625149904999130360446976", "52786035847849245155995679238449996534341599176886435921048027287804880879616", "352271168702263972670706794543586777663118111770935296", "31202237691917557605452052569295309133418101473280", "513820342001381088712944826268640801971381481532030976", "1146569250468793160592628956448149023113531311198830592", "25425662207621197687266404615103585923247619551789056", "31237785831546036262352790308487349042549161459712", "404430335068434776399145943135171843440356388344168448000", "367118023790432159866736797399178408064640152070258688", "355126240722037308506870946510907143547397946371735552", "31202106111087298417788064970961877925754352697344", "28522026107614574561378865119727105200510670290462811350920406187872675168256", "352271168702263972670787924182001384344813900776079360", "366785077912531375964777864841494863331582753636352000", "31202128330129395231501715369192821939144742666240", "24942902607127525422407989957100660849221151158110781440", "372259144075316319577948359553440913468720193092976640", "24250386383334513978946948009233222594865833632071680", "31239556162084062041237832349985892203255107158016", "5492501247376986607133697008631764168763837588865003825624014122590123589632", "352271168702263972671477526108525541139228107319803904", "354814681491521749722520912790442300119698565832376320", "31202217880002844017631327397515507239268057612288", "735381263048147436471078678678780647967103564196685545472", "352439998745255273075006527139627960745542862365523968", "24227630355632664608275428976213636289075202534408192", "31239703585379922853646520931705752318341476777984", "3316789192850056359796574142373078356979456063184044032", "397317902812014453652027514060061513288758550702587904", "31201904540864803316440053417735132085966889549824", "3408690880048867099964247071537596727802168780425657319424", "366824549303640515242461877686587723475799377524555776", "31202018683494973765592477615754939297950605508608", "3408780163702755702298046073002828402272806718352059797704062931574410182656", "366785077912531375966116503875335873579563272221229056", "354814681491521749723048255440137243550721194365812736", "31202108518353560268763499114922902390043700101120", "354814681491521749721669051587088929961892781278363648", "31199454406120768301449435308842018172190735728640", "4495737268959239605361948943842156406263281553517300787395155121960338325504", "366785077912531375965751420502470143511932221698080768", "31202018969107841900736732691533866163057618583552", "538947372039374808818506944915781974147623262289916759562717405678957232128", "352271168702263972679347101034742389263719640818778112", "31202237691917557605452052569295309133418101473280", "322264612134881641899117409636118339395597475082739384320", "367203009573050142116042549270956410801626743727718400", "355205764519120990033151348999546772222341892718723072", "31202105497322255345082698767151790294326526869504", "22923934491090006347189469394792993556467388389306707884358690818907852242944", "352271168702263972670828489001208687685661795278651392", "366785077912531375964818429660702166672430648138924032", "31202128330129395231501715369192821939144742666240", "534626552985283711503831663277477977978455738525021110272", "352503436996887709095724972780162432000561112680497152", "355050317122561521775928183659557550986311149132185600", "31202216058959092310511392925085464932618793385984", "3559607032041859146450564775140824559414355956736631928101003656976119365632", "366785077912531375966035374236921266897867483216084992", "31202018969107841900736732691533866163057618583552", "366785077912531375964615605564665649968191175626063872", "31199364872108847281543676916412981326473850781696", "1023982943694134662273771134878865166626939228241634901480464035101989142528", "352271168702263972675209489475597448497234401556430848", "31202237691917557605452052569295309133418101473280", "78880480813969152916507618165270558013356593780388528128", "353851428545948546849957845515333288429840263337213952", "368498553403884658096744161761276654881413990990217216", "31202115987754993158880441178369375869980888793088", "352271168702263972670625664905172170981422322765791232", "31199474214526288923775317410463783739405560184832"], "dual_psd": [[["33890757153208726054283671691778458347100068693302571609420518402293760", "105188239897491130262783554847270184948247762226593717836908518493388800", "-1621651829295989952972604708585401159200483260818342748803375061532672", "-712274800430915401357644301252692045518091315973718849002224090087424", "132062028079406196871513571695912852033022499813156922113926272909312", "-18061697455905577966623981020137016377058746413131537031634872172544", "7601980809900547763415076830688652142434575771337464889105788698624", "-1108239946185366368993594428090228807684855096720757915550205607936", "-34716939562853537992534878888005645035285638263863095225990774784"], ["105188239897491130262783554847270184948247762226593717836908518493388800", "326477386229908151163165583179908573380153234531103841788591700734640128", "-5033192409336356031771203154312121137484310566822208933665422429913088", "-2210718758567811359860967692177813098804306202683929458154406022217728", "409886749598646195907380425932852810368704933046586733712952810012672", "-56058888161128735406360151051153096862151010185311950765267227770880", "23594603611629087576078873426649419411505738927884489680621523697664", "-3439693270833046992293632586403914936139790328693552938246465388544", "-107752498733962085565143920673693678162618713804830155417833177088"], ["-1621651829295989952972604708585401159200483260818342748803375061532672", "-5033192409336356031771203154312121137484310566822208933665422429913088", "77595039956492975464984478620248222289249219272995281300546165669888", "34081909939591624685571223790779658804682600713577173007820763693056", "-6319086600732119905760065150725619649150305264314331038143817449472", "864241084586890177960377115849291657471888393494641109968684580864", "-363750093599813934581377641054796179307777432809505854864559702016", "53028597971592825387195881429277842949436842524811851212726992896", "1661184148089459115533352898853755093017972542135589736407891968"], ["-712274800430915401357644301252692045518091315973718849002224090087424", "-2210718758567811359860967692177813098804306202683929458154406022217728", "34081909939591624685571223790779658804682600713577173007820763693056", "14969727263259644863478213149000415904375152907781210515413124775936", "-2775519421697403355886565101983793319645655397131682089682841108480", "379598835537691510653865876295698353492038289947345653476605558784", "-159769206092785893658703663587430086652257456493575149271530864640", "23291642111454389708638492292603487229505628343726354117580292096", "729638499574284414947835733842980719199158386262573570641100800"], ["132062028079406196871513571695912852033022499813156922113926272909312", "409886749598646195907380425932852810368704933046586733712952810012672", "-6319086600732119905760065150725619649150305264314331038143817449472", "-2775519421697403355886565101983793319645655397131682089682841108480", "514605772352732650654282230801780066159876961777137422515405062144", "-70380971006359156372133321887214723877365991921200957044002127872", "29622619484060201701844340734204108547321974788415126551289397248", "-4318475808322113483717843785369634736896376877198288132744675328", "-135281410995166628545621860213939283789343119551804064382582784"], ["-18061697455905577966623981020137016377058746413131537031634872172544", "-56058888161128735406360151051153096862151010185311950765267227770880", "864241084586890177960377115849291657471888393494641109968684580864", "379598835537691510653865876295698353492038289947345653476605558784", "-70380971006359156372133321887214723877365991921200957044002127872", "9625778306277221282084091828533359708867648849274457389738754048", "-4051390083535622147439859163500812672111293416883242584193892352", "590624001879344876430046117378701279524887117422935954436390912", "18502002069312038416072335674893335266559103043900906837901312"], ["7601980809900547763415076830688652142434575771337464889105788698624", "23594603611629087576078873426649419411505738927884489680621523697664", "-363750093599813934581377641054796179307777432809505854864559702016", "-159769206092785893658703663587430086652257456493575149271530864640", "29622619484060201701844340734204108547321974788415126551289397248", "-4051390083535622147439859163500812672111293416883242584193892352", "1705187994852004126342254998332637732549646320481219011074326528", "-248587506191750095348365029984401685029349069624660323188342784", "-7787300447204746555378379345273460181050795063108693531820032"], ["-1108239946185366368993594428090228807684855096720757915550205607936", "-3439693270833046992293632586403914936139790328693552938246465388544", "53028597971592825387195881429277842949436842524811851212726992896", "23291642111454389708638492292603487229505628343726354117580292096", "-4318475808322113483717843785369634736896376877198288132744675328", "590624001879344876430046117378701279524887117422935954436390912", "-248587506191750095348365029984401685029349069624660323188342784", "36239844768551012177080686190675609573342970787717859795533824", "1135256408079826694033610759855283347457384996751524637966336"], ["-34716939562853537992534878888005645035285638263863095225990774784", "-107752498733962085565143920673693678162618713804830155417833177088", "1661184148089459115533352898853755093017972542135589736407891968", "729638499574284414947835733842980719199158386262573570641100800", "-135281410995166628545621860213939283789343119551804064382582784", "18502002069312038416072335674893335266559103043900906837901312", "-7787300447204746555378379345273460181050795063108693531820032", "1135256408079826694033610759855283347457384996751524637966336", "35563262489599255952264430507815829227764395331339922964480"]], [["24443140323922380741438035598468971458503842384197193161380951510944317440", "-1345006431730208818343630846957927133917366937256170987105472697889456128", "23188600814398563658480249877789942926162094356282666651542062198947840", "6927804021293489868260382713763547132298272194887778374861025812938752", "-1301251551786382690749013837456682348877095752737129920109239450206208", "364141925213864494753112582516293989018941056989268184651128928993280", "-252596389251511717754251601574043754989779938521911799392069679579136"], ["-1345006431730208818343630846957927133917366937256170987105472697889456128", "109077154701196013541606251086049980097049541447812795120370643411927040", "-5112326120020071604402450900146276906046699689943709442653464526061568", "-147589646341667117875760901083920928053319242151074751191930820886528", "63764946533317681273120153030421427475469461167317281800787725385728", "-9411132618227684047555296838953724717889994038312291863793533714432", "6680424855607807028970322110287101048069644577395812981991666614272"], ["23188600814398563658480249877789942926162094356282666651542062198947840", "-5112326120020071604402450900146276906046699689943709442653464526061568", "441698597650931425678177977361143478016108147866463331155120415047680", "-18985901048166863665998703062958136398310450979144902372946849300480", "-377022234687717362074364867388904394453446203755236246455393976320", "-817053468864765375421420026061178808057984226075726409532136488960", "550124625937280998830387007311627429674842843047813712849804460032"], ["6927804021293489868260382713763547132298272194887778374861025812938752", "-147589646341667117875760901083920928053319242151074751191930820886528", "-18985901048166863665998703062958136398310450979144902372946849300480", "3519907802712351019627160457395364463995995581363186806798615052288", "-421022587593848184355607482720736779885006860413504386401520582656", "173999199476806028418419807499401420880449663188501154984577990656", "-119685363086979108030803674164991695201925322300519121475065610240"], ["-1301251551786382690749013837456682348877095752737129920109239450206208", "63764946533317681273120153030421427475469461167317281800787725385728", "-377022234687717362074364867388904394453446203755236246455393976320", "-421022587593848184355607482720736779885006860413504386401520582656", "71024989430760528560829599932643785007336021870171235191980294144", "-21760394737994804388682107894636693100459296548868547608479531008", "15060649592604101772809907495047747081922716366066751153446584320"], ["364141925213864494753112582516293989018941056989268184651128928993280", "-9411132618227684047555296838953724717889994038312291863793533714432", "-817053468864765375421420026061178808057984226075726409532136488960", "173999199476806028418419807499401420880449663188501154984577990656", "-21760394737994804388682107894636693100459296548868547608479531008", "8644773260007247759001184382209596112190805932769892694264643584", "-5950563322796753928769969466223759873130380640098344642445049856"], ["-252596389251511717754251601574043754989779938521911799392069679579136", "6680424855607807028970322110287101048069644577395812981991666614272", "550124625937280998830387007311627429674842843047813712849804460032", "-119685363086979108030803674164991695201925322300519121475065610240", "15060649592604101772809907495047747081922716366066751153446584320", "-5950563322796753928769969466223759873130380640098344642445049856", "4096438861794902732791441943216239248391629833425440343131684864"]], [["403701384405726083000311965675611626096020863138894024583728597074706432", "-36475683993559332700846887825334310727596656189884231605208556870041600", "1019586292814496112972817477971661279360860419104231490976848382263296", "78472039402894289485560617030614344589752426204191395365878811852800", "100334356956813565560721751398529272469520371594226560918437505269760"], ["-36475683993559332700846887825334310727596656189884231605208556870041600", "3295692247269710136728865256798865575065032036988630261284863639289856", "-92122813687182173219835765794779024187120434757104152154560444497920", "-7090194441130357066816716909096714636950195308807085722573257834496", "-9065523278898627214458949170366936589309611897314385218584965021696"], ["1019586292814496112972817477971661279360860419104231490976848382263296", "-92122813687182173219835765794779024187120434757104152154560444497920", "2575062282794743836042781436282196555633700570452303486907964194816", "198188608795999980551632238821715167927698604675532523106134392832", "253403973836045331623248765472232029129986962081544881752697208832"], ["78472039402894289485560617030614344589752426204191395365878811852800", "-7090194441130357066816716909096714636950195308807085722573257834496", "198188608795999980551632238821715167927698604675532523106134392832", "15253504708967381790247892694642161302002335049921400860611444736", "19503132554695936618008575755191727494523232373333507758165590016"], ["100334356956813565560721751398529272469520371594226560918437505269760", "-9065523278898627214458949170366936589309611897314385218584965021696", "253403973836045331623248765472232029129986962081544881752697208832", "19503132554695936618008575755191727494523232373333507758165590016", "24936707117704135091976016164584444037368062492696064606733336576"]], [["10523872445385926497378748148375275109689345218145618682636616513617920", "-313251730490517226441688856193568819498839975310393790029089514455040", "3979926552242936144651235778493587260235190379563378124285701783552"], ["-313251730490517226441688856193568819498839975310393790029089514455040", "9324195743015316031084779780988422367278993791497550096550647037952", "-118465791578637722028626698649594292125266230329114782126066106368"], ["3979926552242936144651235778493587260235190379563378124285701783552", "-118465791578637722028626698649594292125266230329114782126066106368", "1505131827038927445084298070746186307195956628918936203119558656"]], [["23848330646079590135714126350416325592311945413237510676845839777792"]], [["478215931861817521734706112702636912658552387553550161155743559997594796032", "2495594682460919156030123810927655264135124105999395002337963772810887168", "-148743936930715620597575093687465873472285643917055626702700871348649984", "37357026491802518928823214687123965856190551557559744044735375423307776", "-4876407873503100931493713729078515169525768579679892043922022990872576", "-397737200205588298647842015164286580651021913249640259477825019445248", "397427421529833224885413492517221587454451973810322480355532909576192", "-90006089501405979827897850635529786621546506774638114326039870046208"], ["2495594682460919156030123810927655264135124105999395002337963772810887168", "647087612819093346785381563382078221825412252758093947757718481791877120", "-35185298672569304637314842669962123520994638828175478997662074021085184", "805920666643510669089149377001593924191428222024967089421642564108288", "178781327660109130634181138738452499605209685114276467149822851284992", "-76219313356490662745713699268189362958677701346370510757881419137024", "21036131274826235858139109430296525288416658640303638016247189209088", "-3163764919313668166132165531234756638561237928689213235202772434944"], ["-148743936930715620597575093687465873472285643917055626702700871348649984", "-35185298672569304637314842669962123520994638828175478997662074021085184", "3003478239517837143176532980521231680713636654574437904952341563441152", "-325007473959401480673510631523954101914873409304473945700205171048448", "20559885603383785150301266631736551050705760610786490747173210161152", "4223516180742611396179011752558975679284439449018082036746763108352", "-2153764330374007937140624560246371692439232646575357230556894986240", "327417015989228023452599671657770909674041662825078773999537750016"], ["37357026491802518928823214687123965856190551557559744044735375423307776", "805920666643510669089149377001593924191428222024967089421642564108288", "-325007473959401480673510631523954101914873409304473945700205171048448", "75558193045087212480735274831807393608341447847745627211817342205952", "-7929953216157795576064053404642406729289246293299193524546929950720", "-122108656105420829787292746259101871414103712087796419574814998528", "306718583274620535732775031600925636282131843625594914982458294272", "-49022198114991245046399102404541411546683074372436027159953276928"], ["-4876407873503100931493713729078515169525768579679892043922022990872576", "178781327660109130634181138738452499605209685114276467149822851284992", "20559885603383785150301266631736551050705760610786490747173210161152", "-7929953216157795576064053404642406729289246293299193524546929950720", "948213727970654152748697102725567463884705197027299124267672666112", "-17719023581156470874430241747342182043784027059139014194620268544", "-25616680684878362704447278679986707559208197066361419876056170496", "4285204871035593070666666051529853821919619409364372406868639744"], ["-397737200205588298647842015164286580651021913249640259477825019445248", "-76219313356490662745713699268189362958677701346370510757881419137024", "4223516180742611396179011752558975679284439449018082036746763108352", "-122108656105420829787292746259101871414103712087796419574814998528", "-17719023581156470874430241747342182043784027059139014194620268544", "9006054970284947146693279368600560163126527413269602161087479808", "-2617866919185729341394538579663870591885699027810611107014377472", "400600719422567643927786579912328750735655996445439790818525184"], ["397427421529833224885413492517221587454451973810322480355532909576192", "21036131274826235858139109430296525288416658640303638016247189209088", "-2153764330374007937140624560246371692439232646575357230556894986240", "306718583274620535732775031600925636282131843625594914982458294272", "-25616680684878362704447278679986707559208197066361419876056170496", "-2617866919185729341394538579663870591885699027810611107014377472", "1816921085637384066639032904982836914578497789754347822583382016", "-296106833197241298812903477257383466255721435058914105615187968"], ["-90006089501405979827897850635529786621546506774638114326039870046208", "-3163764919313668166132165531234756638561237928689213235202772434944", "327417015989228023452599671657770909674041662825078773999537750016", "-49022198114991245046399102404541411546683074372436027159953276928", "4285204871035593070666666051529853821919619409364372406868639744", "400600719422567643927786579912328750735655996445439790818525184", "-296106833197241298812903477257383466255721435058914105615187968", "49926982359034276692448274851414736169020576342429866370531328"]], [["29492076876985362806070579180735293150072208489598385603323256210978766848", "314084555918445585467558534677081200873018113704929875360074623369609216", "27484681246133075928330523857315413440943344672233160470443228233990144", "-759774494873224470465361921016624414666861956998371671040117646032896", "-1215031988970310794658132380781844863558808898430644206654698473652224", "657191433409111975396939714986857304752323769581948771312288242073600"], ["314084555918445585467558534677081200873018113704929875360074623369609216", "4215379897876931283677773923131972089616445674938558540739278511538176", "-76442641412151155342991803662358213212139552662856568798764586762240", "44043280950406073729885239282697817837456545089831145260101731876864", "-17460709562955509139041328447768136448303209728748221865549868564480", "7926405442049370370762993201781337187124878088669519716510808932352"], ["27484681246133075928330523857315413440943344672233160470443228233990144", "-76442641412151155342991803662358213212139552662856568798764586762240", "182167218826204125900917084413088628031764076604690689251642884227072", "-22818010917488975597156131502081951773198375361426554462037136637952", "784936880760490498692464755835503882207753462034719567066905444352", "219133863025039818128564616479798205677534860207409412582703890432"], ["-759774494873224470465361921016624414666861956998371671040117646032896", "44043280950406073729885239282697817837456545089831145260101731876864", "-22818010917488975597156131502081951773198375361426554462037136637952", "3142151579139630996414600339263087838984670012271388822911485739008", "-239473105367471917402955131504003318870477857388827225772682903552", "38618616402549240811549322897909091604626922057899873018530758656"], ["-1215031988970310794658132380781844863558808898430644206654698473652224", "-17460709562955509139041328447768136448303209728748221865549868564480", "784936880760490498692464755835503882207753462034719567066905444352", "-239473105367471917402955131504003318870477857388827225772682903552", "73537868760604712032083793533001245153353742027924575407224913920", "-31892313658369704951341861387358483430770401843014843163756986368"], ["657191433409111975396939714986857304752323769581948771312288242073600", "7926405442049370370762993201781337187124878088669519716510808932352", "219133863025039818128564616479798205677534860207409412582703890432", "38618616402549240811549322897909091604626922057899873018530758656", "-31892313658369704951341861387358483430770401843014843163756986368", "15632824108579394000915644661623840708926654827520022672360603648"]], [["526820010548520880088818500565914024506914110202877150730712986737967104", "6379003667097400850256369041989031033652272415329681703391162523451392", "679211998732238494759433210187131068157375508423514344864650201399296", "461448606209020741131948090177058802512677275219961141213618560303104"], ["6379003667097400850256369041989031033652272415329681703391162523451392", "123902265507272075081538128057581552546337381272180051752497247682560", "1322298458229881427884555887742231008010380427645278803150036271104", "5391212411648866838689699661161513476639372024941744472274226905088"], ["679211998732238494759433210187131068157375508423514344864650201399296", "1322298458229881427884555887742231008010380427645278803150036271104", "1896576336980679997605586724178054583963483676468058212452951654400", "623957464445421549811442475820681097631890715192455496055792861184"], ["461448606209020741131948090177058802512677275219961141213618560303104", "5391212411648866838689699661161513476639372024941744472274226905088", "623957464445421549811442475820681097631890715192455496055792861184", "405014238181788036886910232851073568696632862108506663674900905984"]], [["1253550813281248175808815137794225058049438599093436854602843562180608", "-214496365351167000534769199224137355412829005916018732760802216902656"], ["-214496365351167000534769199224137355412829005916018732760802216902656", "36702693071077566199390783798244356263281477525379911464139356110848"]], [["82245662488212709721640357091713437970371436370053135992704318227804585984", "606014931294679602153130528154407508560772258370301223482498124636749824", "-55988434032717125853508358921404541367160310240875303990938114744909824", "-6514782529201060774736628841249185965075445877307468004554131768344576", "-1510751793566316520470656309042921064980342518938865417934226581356544", "114331826708104103997998905789966039200779810033023128701945801342976", "10930746918171608912612344562614841420112836400200937239410089394176"], ["606014931294679602153130528154407508560772258370301223482498124636749824", "309290617913807226344649023481420127463233317323527999963254790272581632", "6273564892541888020884862403599051689795941487801403470860447700221952", "196373115460908925103907220958430122811508393560758437427309786955776", "-134499665964540017476900861649082087435457102465297649374523885092864", "-15984220179367503316189584456887708413165821992448596439446723756032", "6145809507854069600952543566245896916208247281155343880819071516672"], ["-55988434032717125853508358921404541367160310240875303990938114744909824", "6273564892541888020884862403599051689795941487801403470860447700221952", "184768524520846826893038933881268557516637468427599907869458564120576", "9795120338624839588618869599595069158360141457919803903916212486144", "-1677541237359804081129495131858105078144837351969327171658208772096", "-446910709129578380657911429699132562835555868464503729211345731584", "125595903457708771414338226987398019717394231758921567302288670720"], ["-6514782529201060774736628841249185965075445877307468004554131768344576", "196373115460908925103907220958430122811508393560758437427309786955776", "9795120338624839588618869599595069158360141457919803903916212486144", "711958935276178493729533215704486979607227272192171838924140838912", "20765348700055310221201999081374940172340764298364164324406067200", "-22546182592015588052727484445456143810675867171461976435781009408", "3996645058022537448571036491077665378444502697835936247900536832"], ["-1510751793566316520470656309042921064980342518938865417934226581356544", "-134499665964540017476900861649082087435457102465297649374523885092864", "-1677541237359804081129495131858105078144837351969327171658208772096", "20765348700055310221201999081374940172340764298364164324406067200", "77679723480310458348152945370850797653979757352495701240125063168", "4709895729818049230372307005538714813585568865958640365200211968", "-2655500246700901649177978004772736485504854697114198232983928832"], ["114331826708104103997998905789966039200779810033023128701945801342976", "-15984220179367503316189584456887708413165821992448596439446723756032", "-446910709129578380657911429699132562835555868464503729211345731584", "-22546182592015588052727484445456143810675867171461976435781009408", "4709895729818049230372307005538714813585568865958640365200211968", "1087783752002115759810823299553623086094437119133930572314836992", "-319613671934900542440425488299850158777542806877640241369317376"], ["10930746918171608912612344562614841420112836400200937239410089394176", "6145809507854069600952543566245896916208247281155343880819071516672", "125595903457708771414338226987398019717394231758921567302288670720", "3996645058022537448571036491077665378444502697835936247900536832", "-2655500246700901649177978004772736485504854697114198232983928832", "-319613671934900542440425488299850158777542806877640241369317376", "122136539289488772351800234867313244776054410910654311734181888"]], [["3310536374376966973126965865714931307118827357766804693684617772651249664", "-102004659062934233147331230425603615401075386419174320527850185196306432", "-12687488471048451656270955757641357089301010623063959502496515043098624", "-1021846369056276497315709099195256680763294694364878937119385511264256", "169467261122969357348852174725170841639807517756978524595413734916096"], ["-102004659062934233147331230425603615401075386419174320527850185196306432", "23152358555960793492870423074445430392350263574133751776876254812176384", "-830688754569041812898373936664857682045464355069236928916629170946048", "16864024955036172783262488844285101600310540460843636526055530954752", "7686357182390153898820976133479308804709265431367000051118822653952"], ["-12687488471048451656270955757641357089301010623063959502496515043098624", "-830688754569041812898373936664857682045464355069236928916629170946048", "138072920244952110358462954396161932029855930702439607361034080223232", "-494600422455858686892747492457463062673323359322343274379437146112", "-611645730007769882524467698880996812409512832954940624445236051968"], ["-1021846369056276497315709099195256680763294694364878937119385511264256", "16864024955036172783262488844285101600310540460843636526055530954752", "-494600422455858686892747492457463062673323359322343274379437146112", "2218067377488991918497527845240866398550607113746550565416346845184", "-356373652968977417948332338769301123601109814929947889363945783296"], ["169467261122969357348852174725170841639807517756978524595413734916096", "7686357182390153898820976133479308804709265431367000051118822653952", "-611645730007769882524467698880996812409512832954940624445236051968", "-356373652968977417948332338769301123601109814929947889363945783296", "62884504594955671916539196238694190188008573076032425457335926784"]], [["55106078512632989048667290891377900052360731488873895472144647716864", "-158805352121270388585550383471176904555780969869156767791337292431360", "-8083863914530338546687118543602911867024712641263417287006530568192"], ["-158805352121270388585550383471176904555780969869156767791337292431360", "457647151513044537555609796243678692423711892209625957783189537685504", "23296175124367111710212816388026857248150063433242053492665141428224"], ["-8083863914530338546687118543602911867024712641263417287006530568192", "23296175124367111710212816388026857248150063433242053492665141428224", "1185873819231478025033853140754124311651816817432947317757121134592"]], [["469092698059046198894228811411962612237784317952"]], [["2899657399142340847028801848555476032833278862382116494774197005827702784", "-291530019709118014317466273746421859165839006571567683823079711618105344", "18297944457676466113948727826956445666480734246189060632135389052665856", "-338965796408495902607914741772285237640376653090065329110801755144192", "-99119799813363657688417268752898168045689268971631775448291350675456", "16995788330397099398616457798897693044286052950964920122460126314496"], ["-291530019709118014317466273746421859165839006571567683823079711618105344", "29314392396123426032220844641658771737108494517556416471510261371502592", "-1839498430558060008883732550762402961497840235954209805618253158940672", "37598949127653477444715243043379937337511499425835974871652186980352", "9488279721206066403845652767409700388532817493991303983196696215552", "-1678030988606659886911820762313446064690558460265377621571083960320"], ["18297944457676466113948727826956445666480734246189060632135389052665856", "-1839498430558060008883732550762402961497840235954209805618253158940672", "115473799695934616264479853349991655634817769497932141512042125197312", "-1996108193383307528814567062448170694193044158564268769723589591040", "-644857402847905184151616245095572874978617708868916942888383807488", "108497030185056721192266574687987148926047211399627766219147313152"], ["-338965796408495902607914741772285237640376653090065329110801755144192", "37598949127653477444715243043379937337511499425835974871652186980352", "-1996108193383307528814567062448170694193044158564268769723589591040", "3047210754369587360214809905445367491439362756677135839347160907776", "-396179564581080546883085675337216024623546846844156802239939215360", "24261985249578906091517039930850448691179885934166991828313702400"], ["-99119799813363657688417268752898168045689268971631775448291350675456", "9488279721206066403845652767409700388532817493991303983196696215552", "-644857402847905184151616245095572874978617708868916942888383807488", "-396179564581080546883085675337216024623546846844156802239939215360", "58672954241695068347529845038345925172450997761981293182318542848", "-4139762359477942517103417587732591189402612936683715276543361024"], ["16995788330397099398616457798897693044286052950964920122460126314496", "-1678030988606659886911820762313446064690558460265377621571083960320", "108497030185056721192266574687987148926047211399627766219147313152", "24261985249578906091517039930850448691179885934166991828313702400", "-4139762359477942517103417587732591189402612936683715276543361024", "328704224933569361566129121387546065876934526203017741828358144"]], [["339850355727085755092576923307974150085418852286464", "10192474953718214407982244833060530824165954945024", "2642239873311793890037564318646505424863656673280", "-243978291297092581054147873601641290020327260160"], ["10192474953718214407982244833060530824165954945024", "585410666291360051282632095233254453822412029952", "73520144786308896961557738322343950230107455488", "-8658493302990557965298959594126716496458547200"], ["2642239873311793890037564318646505424863656673280", "73520144786308896961557738322343950230107455488", "69703528362606993881909511092644459134660378624", "-6786769694197761995787771540350074553028837376"], ["-243978291297092581054147873601641290020327260160", "-8658493302990557965298959594126716496458547200", "-6786769694197761995787771540350074553028837376", "2884093526849782576884894427457887927565025280"]], [["6204513011453597232345531257339200418130281147266770065704008516894720", "34089706213380085570258091581622902483070337261045210022820477665280"], ["34089706213380085570258091581622902483070337261045210022820477665280", "187300448491171009690015724526601651795385743557063302480641654784"]], [["87522367267835016562555354219215545323291106344960", "-1130107662011805137319035234732088459625398009856", "-291872733236566606475359024921509134353230200832", "-842327511106657866410998907064473975164764160", "3002754537356361700407260966745475474983485440"], ["-1130107662011805137319035234732088459625398009856", "987984103589762184434198070196218620136648605696", "-110907106296677511486490528933318094372208640", "-3199605531101908776891173872385630797412958208", "152609762444195964913172163705498265601441792"], ["-291872733236566606475359024921509134353230200832", "-110907106296677511486490528933318094372208640", "40516228863543322774239271950372627861808873472", "-1601571729796968123932047261101801818206240768", "-135540779938840913302457255479844812321980416"], ["-842327511106657866410998907064473975164764160", "-3199605531101908776891173872385630797412958208", "-1601571729796968123932047261101801818206240768", "1785041185349748476750232776008458030943305728", "-235416037474899046410212725912689631224135680"], ["3002754537356361700407260966745475474983485440", "152609762444195964913172163705498265601441792", "-135540779938840913302457255479844812321980416", "-235416037474899046410212725912689631224135680", "150821495159942891402134752841234087132790784"]], [["5135584457902192558413860157598682889607306018816", "-134101570214534469620266011950368167078433652736", "4398974250201960203621904427001338071865098240"], ["-134101570214534469620266011950368167078433652736", "127078807247452927561001862351598220285357064192", "-4029312165726730295609329611217145620252852224"], ["4398974250201960203621904427001338071865098240", "-4029312165726730295609329611217145620252852224", "7580292545979676681865687321447933243992047616"]], [["188949200613008221064543898652149461284210868224"]], [["5047201340246725731091433710127132548248385880064", "6185127438183680579512816885460770095833808896", "-1258080102780498984332236473226456331576147968", "127424295914451136739535604373583776106676224"], ["6185127438183680579512816885460770095833808896", "84091516335326484654375956163062249351284785152", "-1581876062972813585412476793607217605911773184", "-10103971706285663847626954986602942114562048"], ["-1258080102780498984332236473226456331576147968", "-1581876062972813585412476793607217605911773184", "3446796072346847226716816834362405157980864512", "-135615839512399588957875066620396263843037184"], ["127424295914451136739535604373583776106676224", "-10103971706285663847626954986602942114562048", "-135615839512399588957875066620396263843037184", "393455779014324620295850523124460801140719616"]], [["253514956029305543883034994269654063953767038976", "-2034934487603884305814438538483751984778182656"], ["-2034934487603884305814438538483751984778182656", "10450555713367400066850588790169093892026138624"]], [["250817765605105646342405376403016226297819955200", "171259226696475329975181726726634085371871232", "-131019576603379941652206389535533458853462016"], ["171259226696475329975181726726634085371871232", "6224110154453561338145849268475263947036950528", "-108243677911320588666278743472327542309912576"], ["-131019576603379941652206389535533458853462016", "-108243677911320588666278743472327542309912576", "526149888081445946821183521244019478732210176"]], [["12715505351745795040366672958205005094147063808"]], [["12431807667117124714095287541057718020504289280", "13951550001368799922852657266405974596386816"], ["13951550001368799922852657266405974596386816", "635843693582584165863373778467639297524629504"]], [["621204699084322678121720683071461599632949248"]], [["404544650316771913565037528752136118440003584917504", "0", "-47242279280120076193325318200530047099671150592", "-9146966066907895812222267450775111782939754496", "-1456889544597389299060167426796809880172756992", "-139998902399767734412647441579677454946009088", "-123691808862200789288202506369434856043053056", "-119478821569432249932051078689464871680999424", "-121234244579854713870320096219736059393605632", "-120958471627698875669357060874010769844338688"], ["0", "459818096185750223636611440932969286761340055541818430474908937643428992253952", "0", "0", "0", "0", "0", "0", "0", "0"], ["-47242279280120076193325318200530047099671150592", "0", "8610394077346238426734118653480445388011427856384", "-50745653478431211530166974455869468940311724032", "7912752641965424186945601721939173497966166016", "-2209999459042270554304024366561440019282657280", "250173253737324465166057949404394514513133568", "-17460023947794683757592703321381682343313408", "672281836841097338139119966870352852680704", "19919422415480782734768985734675488047104"], ["-9146966066907895812222267450775111782939754496", "0", "-50745653478431211530166974455869468940311724032", "125380352363696972771062400387906784794633043968", "-3186099059102010109408647994969964283844100096", "-469132311470458972938841778048071926730981376", "62494285213135216341155217646637444273012736", "-3695786092315928520027295625908190435082240", "16182769654751599188658369949801723723776", "25318575760927222887906384892538696761344"], ["-1456889544597389299060167426796809880172756992", "0", "7912752641965424186945601721939173497966166016", "-3186099059102010109408647994969964283844100096", "1889388651190764838912283763137063672082333696", "-206730087494234747062834294606269534867292160", "11428628160426052221675712550928764440150016", "54257560361872217755605107702343097384960", "-97193295902025156876155376745389752320000", "14448121510183478245575278358389548122112"], ["-139998902399767734412647441579677454946009088", "0", "-2209999459042270554304024366561440019282657280", "-469132311470458972938841778048071926730981376", "-206730087494234747062834294606269534867292160", "49526675410789918733564177514641680056188928", "-6316309885952313283008257420028067727802368", "618175309950423753351287152818259362840576", "-51977950482980062290424333248638289444864", "3963747389210819733252371900561675517952"], ["-123691808862200789288202506369434856043053056", "0", "250173253737324465166057949404394514513133568", "62494285213135216341155217646637444273012736", "11428628160426052221675712550928764440150016", "-6316309885952313283008257420028067727802368", "1258262955513925319988407960089651522306048", "-167708527070029778590705143621249100939264", "18034063983990195023773343829535179669504", "-1692714121489000088988993755024734552064"], ["-119478821569432249932051078689464871680999424", "0", "-17460023947794683757592703321381682343313408", "-3695786092315928520027295625908190435082240", "54257560361872217755605107702343097384960", "618175309950423753351287152818259362840576", "-167708527070029778590705143621249100939264", "29293819605800801445848106798521618792448", "-3709564451643163418797153017707727159296", "390359903827274141038278200167210418176"], ["-121234244579854713870320096219736059393605632", "0", "672281836841097338139119966870352852680704", "16182769654751599188658369949801723723776", "-97193295902025156876155376745389752320000", "-51977950482980062290424333248638289444864", "18034063983990195023773343829535179669504", "-3709564451643163418797153017707727159296", "800510757241314995861009872843920375808", "-108752592520517695182668303672434229248"], ["-120958471627698875669357060874010769844338688", "0", "19919422415480782734768985734675488047104", "25318575760927222887906384892538696761344", "14448121510183478245575278358389548122112", "3963747389210819733252371900561675517952", "-1692714121489000088988993755024734552064", "390359903827274141038278200167210418176", "-108752592520517695182668303672434229248", "79495789454039902223273467089931730944"]], [["70983566859752165618807069520206502021645532659712", "-297897400883854227258477097948393651917069221888", "42380542003256894696198182199928506851337961472", "-6238716944205772758770875956289110306631712768", "483697999297338836656196226042113782519431168", "-22868046266058474524098108816709491349258240", "214448044672416176594445736081939608109056"], ["-297897400883854227258477097948393651917069221888", "504834630088282758124293762948306655065713672192", "-7623469945666528998298107008859278133356920832", "-1081976970105188480223126824304031897525157888", "109537026056830143073351334247231491785359360", "-5159968547606560468691865512035247122808832", "-11097281232780751348704412338261642444800"], ["42380542003256894696198182199928506851337961472", "-7623469945666528998298107008859278133356920832", "6852968740692137210015485326115708012698009600", "-638431345692400727804663635056280202377166848", "34129715410806585735521021568566706736988160", "-672743091297781863912670957469307003469824", "-97835918318410051870824830232298738679808"], ["-6238716944205772758770875956289110306631712768", "-1081976970105188480223126824304031897525157888", "-638431345692400727804663635056280202377166848", "138392909721357560297978618306940563127009280", "-16188713180851633411390322161197408652886016", "1486730663438834990535772157370930460360704", "-119518488565636100359181558390746582614016"], ["483697999297338836656196226042113782519431168", "109537026056830143073351334247231491785359360", "34129715410806585735521021568566706736988160", "-16188713180851633411390322161197408652886016", "2972720677350016941358099686361149164486656", "-355836293131749688451942893768205798473728", "34393273447896917800211944433174355902464"], ["-22868046266058474524098108816709491349258240", "-5159968547606560468691865512035247122808832", "-672743091297781863912670957469307003469824", "1486730663438834990535772157370930460360704", "-355836293131749688451942893768205798473728", "64240747139590544626594974339477360607232", "-7704602380992597524222369583562317889536"], ["214448044672416176594445736081939608109056", "-11097281232780751348704412338261642444800", "-97835918318410051870824830232298738679808", "-119518488565636100359181558390746582614016", "34393273447896917800211944433174355902464", "-7704602380992597524222369583562317889536", "3247991436753062721588193656730128744448"]], [["3004676276489469016664315918504303452965495111680", "-21956681294183902390653377407607940506414219264", "-2262814245432782713836633117810138024102592512", "168756903769901523177423429063912781703544832", "-6176867908017490350512791002557997092175872"], ["-21956681294183902390653377407607940506414219264", "25023076254151264223969465270617166045322936320", "-1693673032132438447306582789942340426030645248", "77150777085276031104567812474583923938033664", "-2139737072453701086002696025515844723277824"], ["-2262814245432782713836633117810138024102592512", "-1693673032132438447306582789942340426030645248", "358320137320358017228429104767565878895050752", "-36723012441405599742533191340535969029816320", "2985006573456491404328859855418195454197760"], ["168756903769901523177423429063912781703544832", "77150777085276031104567812474583923938033664", "-36723012441405599742533191340535969029816320", "6458570189028269740645107702334874770735104", "-680605739600918369112317478622184658173952"], ["-6176867908017490350512791002557997092175872", "-2139737072453701086002696025515844723277824", "2985006573456491404328859855418195454197760", "-680605739600918369112317478622184658173952", "176944628775910180988470554051871449808896"]], [["97698903416271055732536065112789209719727194112", "-3522349776075842090482833983209708854829907968", "116499502137463062929286953914838951670054912"], ["-3522349776075842090482833983209708854829907968", "842061304514804163878290482314764399539126272", "-66853670672460870375658755502079842243837952"], ["116499502137463062929286953914838951670054912", "-66853670672460870375658755502079842243837952", "13734369342695365350976123197681423911747584"]], [["1428914627586839726978399206089292106214408192"]], [["70197694744180791340961679316869110240051086753792", "-120396206621527683654005717725848919093022818304", "-33499367973054504715407826980652381282708226048", "829481162993204575921849701466652581897961472", "-40792428314863281278977248710063741508517888", "12559229017754706303650149791676291191144448", "-2067456581399902576404704924146811310964736", "238597355665367460481430265126859743166464"], ["-120396206621527683654005717725848919093022818304", "464093362110398167292092891381280666663014891520", "-7756024495430221026668035680568443701966143488", "-238115940035982221425761579518008745166635008", "-22148860516658482454157438136794833951391744", "7059704337682067776574153774666408641167360", "-824950410590772183798199727406929961549824", "67628497540773270989068318727569418485760"], ["-33499367973054504715407826980652381282708226048", "-7756024495430221026668035680568443701966143488", "6714915028827448751538772462126862225477992448", "-306659447599604388247726717394940813704691712", "-13543834384264261853403906980693591539580928", "3121839360686237811673522281553690986807296", "-270934460852741104952384795541635684368384", "14279110329096454711715936922047631851520"], ["829481162993204575921849701466652581897961472", "-238115940035982221425761579518008745166635008", "-306659447599604388247726717394940813704691712", "126644919419342975015526403960744449390149632", "-14685288096128762922916687200743751182974976", "975408862667809951800291792176369614454784", "-26851148963433003276347113590769804378112", "-3128062976424709293472300238470893273088"], ["-40792428314863281278977248710063741508517888", "-22148860516658482454157438136794833951391744", "-13543834384264261853403906980693591539580928", "-14685288096128762922916687200743751182974976", "4031650599150199850498966028177231182823424", "-587530484401813670404538608202967905468416", "64859753789002694493262373353842395840512", "-6093804563998909734450962380845026902016"], ["12559229017754706303650149791676291191144448", "7059704337682067776574153774666408641167360", "3121839360686237811673522281553690986807296", "975408862667809951800291792176369614454784", "-587530484401813670404538608202967905468416", "127134836236649250629001142508999013302272", "-17736690088483529423500551804465193156608", "1964348299786294486743338563924993769472"], ["-2067456581399902576404704924146811310964736", "-824950410590772183798199727406929961549824", "-270934460852741104952384795541635684368384", "-26851148963433003276347113590769804378112", "64859753789002694493262373353842395840512", "-17736690088483529423500551804465193156608", "3488758697828921915849096096956807118848", "-470228187988460524847862375711865044992"], ["238597355665367460481430265126859743166464", "67628497540773270989068318727569418485760", "14279110329096454711715936922047631851520", "-3128062976424709293472300238470893273088", "-6093804563998909734450962380845026902016", "1964348299786294486743338563924993769472", "-470228187988460524847862375711865044992", "184317855899995905056907821096147877888"]], [["3446480903611853318013900867697176259672454201344", "-37699394281440562461300101784972121762103820288", "-545292389664060461942996402414997271264362496", "-34715799629285832015746452831583218538905600", "12350705272787390452000030718683431462502400", "-1442306456422566004185561809128250423640064"], ["-37699394281440562461300101784972121762103820288", "28581192517823300044658296758462123690304733184", "-866215481326083928853760017363786426176503808", "-36988486761933589885731009096911194544930816", "6616861039317993672316339528967814637420544", "-522557074540591717929688573010651172044800"], ["-545292389664060461942996402414997271264362496", "-866215481326083928853760017363786426176503808", "461170766718649548419203535647396355964403712", "-44305086156176894303310936682707182149435392", "2559732031280193344820860828899573946646528", "-77008215127227899584996453715169830240256"], ["-34715799629285832015746452831583218538905600", "-36988486761933589885731009096911194544930816", "-44305086156176894303310936682707182149435392", "11790826472927290941950616758476826478641152", "-1561796168969526130590339840116792584306688", "156581530092490915980441569548049236099072"], ["12350705272787390452000030718683431462502400", "6616861039317993672316339528967814637420544", "2559732031280193344820860828899573946646528", "-1561796168969526130590339840116792584306688", "321146233848950612403624803382165514485760", "-40315511650654826947983608201948082208768"], ["-1442306456422566004185561809128250423640064", "-522557074540591717929688573010651172044800", "-77008215127227899584996453715169830240256", "156581530092490915980441569548049236099072", "-40315511650654826947983608201948082208768", "10618138106819358797812573278727412121600"]], [["139762951489482743331839446249939422983711883264", "-2117192767243825565936479633355439074994814976", "-73430544544214713753677210119340651599364096", "9688333561107768315684284858726568297496576"], ["-2117192767243825565936479633355439074994814976", "1619011631765169049391529062960761561954648064", "-111364018244730583436087002004565502938054656", "5138448425747948249374541490614683488485376"], ["-73430544544214713753677210119340651599364096", "-111364018244730583436087002004565502938054656", "32151203707959767704359584299891132257533952", "-3672338290135929170043074511780909846364160"], ["9688333561107768315684284858726568297496576", "5138448425747948249374541490614683488485376", "-3672338290135929170043074511780909846364160", "817620133036160913910491994402857643147264"]], [["5063547561846859708852848056000822794336075776", "-181329492911806022287877719386097434851540992"], ["-181329492911806022287877719386097434851540992", "80541270658686162344963158324170265542524928"]], [["3513141248556260992538559770665927150709432647680", "-4075211258268784662837124425526938731148214272", "-1485227291465776827749344563776931504207167488", "52337025643374345218283952344297038805991424", "-4672370492982823076767098805920173693861888", "763121781291552872673718863289632759480320", "-92260510143423072146343683329929794027520"], ["-4075211258268784662837124425526938731148214272", "27424604618732543534415729003707285131419975680", "-526013397123765300463102657154736278831366144", "-14078525703995437146805420069609882391674880", "-902542282415042585745318105131300971085824", "391321152177160937959053611327674063519744", "-50183785124700463840465975497199764635648"], ["-1485227291465776827749344563776931504207167488", "-526013397123765300463102657154736278831366144", "461667874763910111975025464826336862567137280", "-22510588350473685580713439778831627414667264", "-907219636368908242618744782568368839327744", "239179075749048312873913536852498883543040", "-23509135185280592178877918776064408027136"], ["52337025643374345218283952344297038805991424", "-14078525703995437146805420069609882391674880", "-22510588350473685580713439778831627414667264", "11543668777947225388118949453054845076373504", "-1397938608605769411662394119035203482550272", "96597095666099851763021942704331695325184", "-3062602388327357516846270546231569678336"], ["-4672370492982823076767098805920173693861888", "-902542282415042585745318105131300971085824", "-907219636368908242618744782568368839327744", "-1397938608605769411662394119035203482550272", "435007537027642089181443330097843615563776", "-68054475936275034267690964339880326332416", "7902297494287896496408459813360953720832"], ["763121781291552872673718863289632759480320", "391321152177160937959053611327674063519744", "239179075749048312873913536852498883543040", "96597095666099851763021942704331695325184", "-68054475936275034267690964339880326332416", "16317483836988232467788552791545532645376", "-2390863047797946580086287055575490494464"], ["-92260510143423072146343683329929794027520", "-50183785124700463840465975497199764635648", "-23509135185280592178877918776064408027136", "-3062602388327357516846270546231569678336", "7902297494287896496408459813360953720832", "-2390863047797946580086287055575490494464", "647909109498879171424934118899765477376"]], [["173345652834011072974747671685553959346045452288", "-1684444255746652307699310988228729731326935040", "-20547470600684261933855571717419344745988096", "-2517285337181792910531204554270617079119872", "586235899136008390601233787126950309920768"], ["-1684444255746652307699310988228729731326935040", "1751165186580399420877245040463825341740220416", "-53186435723095244574420714811460566619521024", "-2420737606449207121928549015284637849616384", "432181798119540085477978051476089798131712"], ["-20547470600684261933855571717419344745988096", "-53186435723095244574420714811460566619521024", "40261870906855271073990083457226075879243776", "-4006695179162829257836979214258907929116672", "239446448616244909359096345156260231905280"], ["-2517285337181792910531204554270617079119872", "-2420737606449207121928549015284637849616384", "-4006695179162829257836979214258907929116672", "1357020201230816554558933962350310750945280", "-194755914906314953573774908825203919290368"], ["586235899136008390601233787126950309920768", "432181798119540085477978051476089798131712", "239446448616244909359096345156260231905280", "-194755914906314953573774908825203919290368", "50461500100792729809212744549651655426048"]], [["7092342998430303934497408200880487058947178496", "-101434985597350318172692525400091657240576000", "-4002405625344309084366680304664682929586176"], ["-101434985597350318172692525400091657240576000", "127037287572499677233501213307134886126026752", "-8878290469054926951147599291786302924521472"], ["-4002405625344309084366680304664682929586176", "-8878290469054926951147599291786302924521472", "4470215759410512301030184086126089262333952"]], [["262237805431167077227168860594147643585724416"]], [["175855411637741682714673264545505129485521911808", "-125488596385674498287145264527799386906820608", "-78102946532178184145717799033633994520395776", "2871435851465625632339604939754062007500800", "-268699393935171477317792143414935559340032", "42744670510574827465119955376120291917824"], ["-125488596385674498287145264527799386906820608", "1672362328886478093054454884230405931898241024", "-30391039544230797730458660450415983168847872", "-814942013655338567138907168076150394060800", "-81354601692417536722865984163905294827520", "27244513519330520811822390907618421899264"], ["-78102946532178184145717799033633994520395776", "-30391039544230797730458660450415983168847872", "34963559296911583610473164783522743576428544", "-1604298408780546052247406715318849792638976", "-88461161383488252748923284284815232204800", "20258886422996812389028918649780168556544"], ["2871435851465625632339604939754062007500800", "-814942013655338567138907168076150394060800", "-1604298408780546052247406715318849792638976", "1207841576258068549809026565980242149638144", "-153447788801832796577639593698455550164992", "10961947513392765127582534427051521212416"], ["-268699393935171477317792143414935559340032", "-81354601692417536722865984163905294827520", "-88461161383488252748923284284815232204800", "-153447788801832796577639593698455550164992", "60008675430876138614815043452295717060608", "-10286675192878970591642376833917398286336"], ["42744670510574827465119955376120291917824", "27244513519330520811822390907618421899264", "20258886422996812389028918649780168556544", "10961947513392765127582534427051521212416", "-10286675192878970591642376833917398286336", "3037538875078407907708399878372723785728"]], [["8752040546276509330033001884476536096374652928", "-83350273117389203800624581356278592919568384", "-910027331404359991024564674030382314684416", "-154531553494795729419860251438487380688896"], ["-83350273117389203800624581356278592919568384", "118956013234384812893820154234916920134467584", "-3401361885966316348826389701399141599412224", "-192831412722544764117225335292090092879872"], ["-910027331404359991024564674030382314684416", "-3401361885966316348826389701399141599412224", "4256926376685732977265089255322333669752832", "-434290019040952170612435017842800348626944"], ["-154531553494795729419860251438487380688896", "-192831412722544764117225335292090092879872", "-434290019040952170612435017842800348626944", "245239588971568825678222413093467318124544"]], [["359433131014086064835776842100913267275726848", "-4867604716919618528497186126424094516707328"], ["-4867604716919618528497186126424094516707328", "13348946609172000253249448173487543484940288"]], [["8799756327474104058790524197240890366592286720", "-2367564208132833653586081743811081454747648", "-4039676510972894558007381610057947880095744", "156741453300656972512760232592970419798016", "-15622435845317100624496423354632635416576"], ["-2367564208132833653586081743811081454747648", "106401544354785975523741664520367202411479040", "-1900921815650501088120845358013296452567040", "-43789214526789567096144962430274300280832", "-6981410097778056972038927747988634730496"], ["-4039676510972894558007381610057947880095744", "-1900921815650501088120845358013296452567040", "2982840088041875893963739783579620975050752", "-127724954572501396889260325782227911704576", "-9290710942589976020275861778671186477056"], ["156741453300656972512760232592970419798016", "-43789214526789567096144962430274300280832", "-127724954572501396889260325782227911704576", "160591826170949641127863234293466493091840", "-21250028015112778481502760547774759960576"], ["-15622435845317100624496423354632635416576", "-6981410097778056972038927747988634730496", "-9290710942589976020275861778671186477056", "-21250028015112778481502760547774759960576", "13324453557562704590299352572512840974336"]], [["441761622630064879244866222250566260436762624", "-4114332524963938620543225409256180548632576", "-37662262582398899955913715298610756714496"], ["-4114332524963938620543225409256180548632576", "9070523993027136180351960679351267341893632", "-241485939800910563650596613532673497890816"], ["-37662262582398899955913715298610756714496", "-241485939800910563650596613532673497890816", "679530587205948776944364755861375864012800"]], [["18216753154236588888892065764697952346963968"]], [["440099343584558917520903120676125587370147840", "83078322302702361433876326110930875187200", "-209908544562835374657903219371166004150272", "8613199475656654197274589913912587583488"], ["83078322302702361433876326110930875187200", "7221367026943655318285304509004644679155712", "-127293758875281327923050284443690663411712", "-2312365836731739909131436976555247534080"], ["-209908544562835374657903219371166004150272", "-127293758875281327923050284443690663411712", "304695586182529941151346212856963165847552", "-11959079018716036270777611732287007752192"], ["8613199475656654197274589913912587583488", "-2312365836731739909131436976555247534080", "-11959079018716036270777611732287007752192", "34574416317224386672459030507811875323904"]], [["22293844956816137745245279784257939394527232", "-203864498000474429255567077931250167578624"], ["-203864498000474429255567077931250167578624", "921023236785517666192551275665432646778880"]], [["22000822421133132045872936453535848325971968", "14650842756399806062574390845473952890880", "-10925606521718438474152913292128012992512"], ["14650842756399806062574390845473952890880", "551517390878969002807161912324626556387328", "-9646843561727905664705542661615978020864"], ["-10925606521718438474152913292128012992512", "-9646843561727905664705542661615978020864", "46533517852156630266419531301976321032192"]], [["1124885952456219794450558016324131256008704"]], [["1099309358550605275763377083042171470217216", "1278831515788432375964880652283473297408"], ["1278831515788432375964880652283473297408", "56180350059684120573937103180941116833792"]], [["54901523914046300420106810244938663460864"]], [["3580415186565254184447618326155716007510871682365930479793234532104142848", "-775307033752695032114010319221678298947916892732439428899099071999901696", "62820590398842867166465263873720579077582134016317199549065153973583872", "-13044358425992862161578234001498878873376513202553560974028755081101312", "1116500311987630193821765232780251186524802163927422567724915940655104", "-105983853995407856782639233167119764921444650511637850868599517872128", "8058809980880392580264542485994799312033524276272324042804214890496", "-297888419660687213297812269566375897486298261539800454860944441344", "517771080888328675259095439216168619245484491000931821771548524544", "491401722427301713822241316366188478462652913520497964043575754752"], ["-775307033752695032114010319221678298947916892732439428899099071999901696", "234143017530275795310405333856855767530398284718121866212364482261286912", "-18810413136850553750727074126359674806129356927217247127214169272614912", "3917749401010164428847691691219114721975642592907656268248270300512256", "-336105804501953192855666173617893858711691454901804390258596699439104", "31954615474599201133169948488561885390125237502560203696367896363008", "-2446146737820839255478667646229932193390864625270008977881269534720", "87847165653847280488798343840744737094002476154001756300884574208", "-251608673035080341208896261254932864817011139997687539940521410560", "-241797395172292931324249949141015119710892957541258428061296099328"], ["62820590398842867166465263873720579077582134016317199549065153973583872", "-18810413136850553750727074126359674806129356927217247127214169272614912", "1511459434063938787406821610226417407354041312684975150299763926106112", "-314779154865617371107241948163156348161937245127488247331691725586432", "27003708806205609309334125485455863096016998411498187435026258329600", "-2567238687423489389675236192629736695159755048753996025375297110016", "196495142510854207830614286685684857198904591826025316894038294528", "-7061097578195731882328912809383902657541326167281382017126629376", "20047173758924935601077677562616237306946168756000392680566685696", "19262190266192287126102797494328898411432013725006761438092460032"], ["-13044358425992862161578234001498878873376513202553560974028755081101312", "3917749401010164428847691691219114721975642592907656268248270300512256", "-314779154865617371107241948163156348161937245127488247331691725586432", "65558001256073792216133210107604744717702666900351168396169513533440", "-5624073072997048766333697052883963771592473554677546764587493228544", "534686278042321003592638651738447572359829113771381205280793559040", "-40926740643193024418051477315961953105755112199430651458405531648", "1470380077530087887954261052286563136718658282782427420116910080", "-4187673655581597699010721936037256339538736714002619386822656000", "-4023941429189244134481028491187311886157209016176484957972070400"], ["1116500311987630193821765232780251186524802163927422567724915940655104", "-336105804501953192855666173617893858711691454901804390258596699439104", "27003708806205609309334125485455863096016998411498187435026258329600", "-5624073072997048766333697052883963771592473554677546764587493228544", "482483125002205131563937114416719135426997770170639781761791295488", "-45870576677743195028619095220414592875689195566207964069020827648", "3511231343498728147676190728475085526110075753192461278264688640", "-126126838378053602133554435939139466313971101385206359574708224", "360066484888755683734262126305616058036147721127346242127396864", "346004217366625172772590426269763660512379065301461740313116672"], ["-105983853995407856782639233167119764921444650511637850868599517872128", "31954615474599201133169948488561885390125237502560203696367896363008", "-2567238687423489389675236192629736695159755048753996025375297110016", "534686278042321003592638651738447572359829113771381205280793559040", "-45870576677743195028619095220414592875689195566207964069020827648", "4361028817963947627360301570662939993037077499693304202997530624", "-333830282097134020344854164530618205677688949151692588947865600", "11990124986229332963445953134204749932000301401104574543036416", "-34284075802427811967452448311872773318570605811306219115118592", "-32946134614595770691938049959243906882696810640822282903093248"], ["8058809980880392580264542485994799312033524276272324042804214890496", "-2446146737820839255478667646229932193390864625270008977881269534720", "196495142510854207830614286685684857198904591826025316894038294528", "-40926740643193024418051477315961953105755112199430651458405531648", "3511231343498728147676190728475085526110075753192461278264688640", "-333830282097134020344854164530618205677688949151692588947865600", "25557125162913685458011680932568755035710881230108758164635648", "-917476378514500984439984627831580627298596316388346864599040", "2641377584929762375599791717517625113815943416772832853491712", "2538629267645517116657723719990539744727935287452379490811904"], ["-297888419660687213297812269566375897486298261539800454860944441344", "87847165653847280488798343840744737094002476154001756300884574208", "-7061097578195731882328912809383902657541326167281382017126629376", "1470380077530087887954261052286563136718658282782427420116910080", "-126126838378053602133554435939139466313971101385206359574708224", "11990124986229332963445953134204749932000301401104574543036416", "-917476378514500984439984627831580627298596316388346864599040", "33007440318762401070786458509927916096301740860810123542528", "-92219874284634499221803922096795189352867084551746903605248", "-88581116763274410785386612816553103152177607860520105279488"], ["517771080888328675259095439216168619245484491000931821771548524544", "-251608673035080341208896261254932864817011139997687539940521410560", "20047173758924935601077677562616237306946168756000392680566685696", "-4187673655581597699010721936037256339538736714002619386822656000", "360066484888755683734262126305616058036147721127346242127396864", "-34284075802427811967452448311872773318570605811306219115118592", "2641377584929762375599791717517625113815943416772832853491712", "-92219874284634499221803922096795189352867084551746903605248", "368541410629665576582989296730299081802372103588700909207552", "356093848791411418815757284345997227937591388583365823168512"], ["491401722427301713822241316366188478462652913520497964043575754752", "-241797395172292931324249949141015119710892957541258428061296099328", "19262190266192287126102797494328898411432013725006761438092460032", "-4023941429189244134481028491187311886157209016176484957972070400", "346004217366625172772590426269763660512379065301461740313116672", "-32946134614595770691938049959243906882696810640822282903093248", "2538629267645517116657723719990539744727935287452379490811904", "-88581116763274410785386612816553103152177607860520105279488", "356093848791411418815757284345997227937591388583365823168512", "344094354689062045916111829769752565736029440771585296302080"]], [["4571565641492526624849674397241954018330232750080", "39774046814652692295561277430982692540801613824", "-21188691531770368351884831306781164950425436160", "2473322644466078588316962070818772527297331200", "-227699689728401951902326124625650205522395136", "19691944616793003759230290190512684921782272", "-2640102165358594654862105311610673182015488"], ["39774046814652692295561277430982692540801613824", "5958217600082188850732688939153610935736729600", "-905644061066788569023102118220616114846564352", "89690173875645067293646440151957786670923776", "-7623339983901744425736825793876110226751488", "618024324155337650731107605254081595047936", "95434753183857752634081780514388038385664"], ["-21188691531770368351884831306781164950425436160", "-905644061066788569023102118220616114846564352", "227401107373328286072237760286879847257473024", "-26423235860976144229581553811075821775880192", "2472742503314826458766292896569294130774016", "-212844777675103859293326129915148789350400", "-70695956100662368734096381020277888253952"], ["2473322644466078588316962070818772527297331200", "89690173875645067293646440151957786670923776", "-26423235860976144229581553811075821775880192", "3470919465527531090529714816751710809096192", "-361610180084776942158170930150590843453440", "33807263222209406458448090147491776823296", "9845214936100242126176935340825880035328"], ["-227699689728401951902326124625650205522395136", "-7623339983901744425736825793876110226751488", "2472742503314826458766292896569294130774016", "-361610180084776942158170930150590843453440", "41814188992053018265243464246671358033920", "-4262631582930208979388741054459581300736", "2585481579803873529374026629183417876480"], ["19691944616793003759230290190512684921782272", "618024324155337650731107605254081595047936", "-212844777675103859293326129915148789350400", "33807263222209406458448090147491776823296", "-4262631582930208979388741054459581300736", "943608842915485202842676022561155842048", "-806870631273373252720604929321668182016"], ["-2640102165358594654862105311610673182015488", "95434753183857752634081780514388038385664", "-70695956100662368734096381020277888253952", "9845214936100242126176935340825880035328", "2585481579803873529374026629183417876480", "-806870631273373252720604929321668182016", "59040835925133558070866091127009018118144"]], [["93230079637931378765108853483440445574839533568", "-6436512394094987854957902089566822892289654784", "465934378505173547424282483954055818575347712", "-33688615290973071878521950504844762395181056", "2436393397764618651581961598858959062564864"], ["-6436512394094987854957902089566822892289654784", "657623232602507946514122918992939102450483200", "-58434833490094035888108281083113740320112640", "4692483832731330275198611825951835718418432", "-354017563259465286073431412327806895390720"], ["465934378505173547424282483954055818575347712", "-58434833490094035888108281083113740320112640", "6948895550538771983163050127568990306828288", "-675776933477699119170236827940284260155392", "57337931257906273550936935819608015765504"], ["-33688615290973071878521950504844762395181056", "4692483832731330275198611825951835718418432", "-675776933477699119170236827940284260155392", "74381408276331107633939143378954572791808", "-6884095724545858369154085526804335951872"], ["2436393397764618651581961598858959062564864", "-354017563259465286073431412327806895390720", "57337931257906273550936935819608015765504", "-6884095724545858369154085526804335951872", "3673185188247462739094528057404955820032"]], [["1205996524016682834481199011972050888075247616", "-84291288792925599105959130666181678063419392", "5505381259375963065786512137978982657163264"], ["-84291288792925599105959130666181678063419392", "13119151417523448612068124483311184382001152", "-1137096518647519495038634776073772604588032"], ["5505381259375963065786512137978982657163264", "-1137096518647519495038634776073772604588032", "112636343858803412875143010572466770673664"]], [["22891804273157740545790496465446675507314688"]], [["62466516736431656269314524800287886062903866320373538949737798959104", "2653109895612599860831866430502430719097792333711748712802690269184", "-57096678131499393267198581451921754692515264254490499188728528896", "-27548494712351728764885828391548320468168954854148993026191523840", "5365601657643726631317523905258133281063315911214973257294807040", "-547237183293223677747293034136865701689315155299504737757429760", "7042407546615641842362311217458632146935151312472436439691296768", "6932230128128542897644531346413563450812287229134724531761446912"], ["2653109895612599860831866430502430719097792333711748712802690269184", "112684242470210075776756728075473950204577458046487854560703414272", "-2425039359829397503757006984624097182910699491155492408641191936", "-1170053778393965696017525395420876023812147898009673303473520640", "227890581987702045210172133847344725376411522992055612344369152", "-23242537956268877337009497530817562538009608570242368542867456", "299108740602560030470388672819875444793143117017394258028527616", "294429228849174709277358125208397977544311929867117816413421568"], ["-57096678131499393267198581451921754692515264254490499188728528896", "-2425039359829397503757006984624097182910699491155492408641191936", "52188449492185777683874815873156954046612752198190027140759552", "25180330483852615328615068590155015767666433041088977106370560", "-4904355914720784358193200887472097323653348470574061142933504", "500194775513368834561724798904325328361540622929537477378048", "-6437017749149511865857203347750472404446487814297415527170048", "-6336311563990183041529477488211766799848898584773072863100928"], ["-27548494712351728764885828391548320468168954854148993026191523840", "-1170053778393965696017525395420876023812147898009673303473520640", "25180330483852615328615068590155015767666433041088977106370560", "12149221704143059583364777227758614493204505334347408835870720", "-2366295683139569123771912827481799552289798402995408666099712", "241338263088443887237401236343731433839358892107226528350208", "-3105787503387681891429653523732017419934084052632092285075456", "-3057197919892589873848582166294594248658756889088705974763520"], ["5365601657643726631317523905258133281063315911214973257294807040", "227890581987702045210172133847344725376411522992055612344369152", "-4904355914720784358193200887472097323653348470574061142933504", "-2366295683139569123771912827481799552289798402995408666099712", "460881807608754010127403419203384453583580787626023961231360", "-47005290053093744279705871511173998742209978941497218695168", "604912128610584543421433096141544923059401673096239826075648", "595448368341004725331303198817050817319637784410706547834880"], ["-547237183293223677747293034136865701689315155299504737757429760", "-23242537956268877337009497530817562538009608570242368542867456", "500194775513368834561724798904325328361540622929537477378048", "241338263088443887237401236343731433839358892107226528350208", "-47005290053093744279705871511173998742209978941497218695168", "4794064891472419240178067854993261502413716573116103131136", "-61694928271312385318119212205343766601957602035323031781376", "-60729720295817336606496175501369018764767736927276480069632"], ["7042407546615641842362311217458632146935151312472436439691296768", "299108740602560030470388672819875444793143117017394258028527616", "-6437017749149511865857203347750472404446487814297415527170048", "-3105787503387681891429653523732017419934084052632092285075456", "604912128610584543421433096141544923059401673096239826075648", "-61694928271312385318119212205343766601957602035323031781376", "793953411263348159383614913046951561902822046769191472594944", "781532128247135932714926009533385422346203079936530372886528"], ["6932230128128542897644531346413563450812287229134724531761446912", "294429228849174709277358125208397977544311929867117816413421568", "-6336311563990183041529477488211766799848898584773072863100928", "-3057197919892589873848582166294594248658756889088705974763520", "595448368341004725331303198817050817319637784410706547834880", "-60729720295817336606496175501369018764767736927276480069632", "781532128247135932714926009533385422346203079936530372886528", "769305174356008434849942856749511612007378095531602569330688"]], [["329320373218995679459514924399321963599943240696449384217221005312", "9197362034651340816987600667114544802190488269748892695948951552", "-3048790758455395512478374902112948143768186110484256723944079360", "327022206232608806907134864661948165866404800425359191796875264", "-78105444159290316108239425456465280615351301581113465327583232", "1500571442627361608632233658216646698132630697821339748529078272"], ["9197362034651340816987600667114544802190488269748892695948951552", "256866793783794038629989360248582882222590593723919193365020672", "-85147578630874954285851218967194175522430089411183914539548672", "9133178110701310255086886785798200490375804778562277796216832", "-2181353190476709871324755266212772449787383632822719783895040", "41908426987980861645745520037271503705869792182438689291370496"], ["-3048790758455395512478374902112948143768186110484256723944079360", "-85147578630874954285851218967194175522430089411183914539548672", "28225174768224359183162565833948498519042871477251539988381696", "-3027514728062874904416561970740943694216102071065651630309376", "723086622337651179979380766674555053610877607029277005447168", "-13892029521180234944048581655167857853848138857208206468317184"], ["327022206232608806907134864661948165866404800425359191796875264", "9133178110701310255086886785798200490375804778562277796216832", "-3027514728062874904416561970740943694216102071065651630309376", "324740077037767271303087357980659762433810584625903338258432", "-77560384187842395527250012679766583287917353979338521837568", "1490099683117154036575005553632504762073412105621836371329024"], ["-78105444159290316108239425456465280615351301581113465327583232", "-2181353190476709871324755266212772449787383632822719783895040", "723086622337651179979380766674555053610877607029277005447168", "-77560384187842395527250012679766583287917353979338521837568", "18524394187004201758677096095824258176783966223284345765888", "-355892949693756378368577503586349288430936005700410008403968"], ["1500571442627361608632233658216646698132630697821339748529078272", "41908426987980861645745520037271503705869792182438689291370496", "-13892029521180234944048581655167857853848138857208206468317184", "1490099683117154036575005553632504762073412105621836371329024", "-355892949693756378368577503586349288430936005700410008403968", "6837459317864270571108292709358375243928437046657488485613568"]], [["18007381461552008002532080451269530071982931968", "-1552290973087875579537079048555712051865976832", "124284723381148014342588955569664715768463360", "-9460045797948303986824596099466348847955968"], ["-1552290973087875579537079048555712051865976832", "258303086330963019372942910077376498143068160", "-25190347647725516317077192839507215158083584", "2054178059060626585655320507714753852866560"], ["124284723381148014342588955569664715768463360", "-25190347647725516317077192839507215158083584", "3298754840473929609706444629903234652176384", "-323063832285429533249435214747517793075200"], ["-9460045797948303986824596099466348847955968", "2054178059060626585655320507714753852866560", "-323063832285429533249435214747517793075200", "52444179478420680588328591017274394017792"]], [["766895925482605785975551152478435895972724736", "-48202048511875612485267709104768781454934016"], ["-48202048511875612485267709104768781454934016", "7938059885292617219426103651898160486285312"]], [["12566908797758868600251791585787981044352399741415950352586081566720", "1847274812078777152118265674210448092618721355160801443071368626176", "-31967680854252232672118910913598701507515296724681492260179673088", "-20925515888387943678698688497764601920285137398109787917008240640", "3022094917547543644869927520782425482585813680906137517282033664", "-13414674408771385748584069041881914287944689263143839788659900416", "-3505235345468031301672891740151828753181053806489211144482324480"], ["1847274812078777152118265674210448092618721355160801443071368626176", "271545055085338859419650496620305262125043926272150508109658324992", "-4700760531196095613947113688639323218124002607239631404137447424", "-3077364141319419654127333940525382878577416432510442237461528576", "444739778369068627160100812975856248460653228925662535742390272", "-1970820421113661069527129883353336630325141596342464080726982656", "-510400962273472151331883897769232438084146086050923584841318400"], ["-31967680854252232672118910913598701507515296724681492260179673088", "-4700760531196095613947113688639323218124002607239631404137447424", "81923775185599954152399713078721290343463879194580619295195136", "53743474417172089632828786059926733254258649243749868403425280", "-7871336166465202893025800588474456437647048578600296198963200", "33735365491864616495523528615160547716443653799401740428115968", "7156430469229701097105873403080255566487375636946382604992512"], ["-20925515888387943678698688497764601920285137398109787917008240640", "-3077364141319419654127333940525382878577416432510442237461528576", "53743474417172089632828786059926733254258649243749868403425280", "35279370833057844204381510109606233253336816116688117385134080", "-5188171188036363363990764702599369812702166003784639926239232", "22007005547394329753240438914632796627103781770157906376785920", "4342242613278397631248672652408981447782676620373102591737856"], ["3022094917547543644869927520782425482585813680906137517282033664", "444739778369068627160100812975856248460653228925662535742390272", "-7871336166465202893025800588474456437647048578600296198963200", "-5188171188036363363990764702599369812702166003784639926239232", "782605919851975873802367945916146003826811140095236980604928", "-3107761852912724055179541620961397819991564915527780040441856", "-307887797025865405602831058443120336013973828742731794481152"], ["-13414674408771385748584069041881914287944689263143839788659900416", "-1970820421113661069527129883353336630325141596342464080726982656", "33735365491864616495523528615160547716443653799401740428115968", "22007005547394329753240438914632796627103781770157906376785920", "-3107761852912724055179541620961397819991564915527780040441856", "14569797775386584396914032361064881669834659270061662408802304", "4874085520776541700772344722711632444677154596685013839773696"], ["-3505235345468031301672891740151828753181053806489211144482324480", "-510400962273472151331883897769232438084146086050923584841318400", "7156430469229701097105873403080255566487375636946382604992512", "4342242613278397631248672652408981447782676620373102591737856", "-307887797025865405602831058443120336013973828742731794481152", "4874085520776541700772344722711632444677154596685013839773696", "6103465676633802401627530787825259494751602111534041323798528"]], [["239110365446505126574061293964967959072943891317543760567073767424", "7706169013772353169697764027421132181374292882859783128078090240", "-5483082473289216674500681856256222783651734665323956018733907968", "-781894770236643645164026104767433741230807630098100260702257152", "-4722062412383878390489826276183277006531479487799912101146787840"], ["7706169013772353169697764027421132181374292882859783128078090240", "248358287429036854237442950684263752730808092380468006453510144", "-176711537271573445042844284177726861302156883378879175334035456", "-25199297567784906744240630224450355335022232396377099765547008", "-152185000325938978748059619943982302425720162914004072350613504"], ["-5483082473289216674500681856256222783651734665323956018733907968", "-176711537271573445042844284177726861302156883378879175334035456", "125733542971885480600290474456617830384976385081095040878510080", "17929768551168019280545234477778916839342392381723151205138432", "108282456106706914185486352240287543956286743421171173364334592"], ["-781894770236643645164026104767433741230807630098100260702257152", "-25199297567784906744240630224450355335022232396377099765547008", "17929768551168019280545234477778916839342392381723151205138432", "2556808570727520004950260935637880937813803295422620578611200", "15441220618267215838884526741430002073366886847922271168757760"], ["-4722062412383878390489826276183277006531479487799912101146787840", "-152185000325938978748059619943982302425720162914004072350613504", "108282456106706914185486352240287543956286743421171173364334592", "15441220618267215838884526741430002073366886847922271168757760", "93253478931415193136891119664369903401980410670476933113839616"]], [["4435853403096648835341700060529980297762045952", "-396619963328686468005312897288577990984204288", "53661623660272382860606738461627119675899904"], ["-396619963328686468005312897288577990984204288", "205463762255146028274783463032046581268348928", "-31332930328416822450340265883326055702331392"], ["53661623660272382860606738461627119675899904", "-31332930328416822450340265883326055702331392", "13297006156461993790711594629676274575998976"]], [["326201977896408768847563857917989500844244992"]], [["40186862759851503754322718127258819081531121697236542930900663310221312", "230214609226476498359129718186165233212909200952541504935540109082624", "-4631230469353837480755375606973985874525100159232309547191590977536", "-22443549991984703554337675624767968154597800884098084435528777728", "174459185103757003657250965332335976506062326719704154845088841728", "-19086566521339941498957258552722267348811961634005641240107810816"], ["230214609226476498359129718186165233212909200952541504935540109082624", "1331308167331610650752962337746208808734845989955369278444318752768", "-26712505641549421451671871116880868944232233068542465903649882112", "-1488999216291251267528916015016731018188128894138646693255577600", "1407448565809395706208066324552215619056164153787384544939212800", "370513763398770843099396383608536040585041177001503485300047872"], ["-4631230469353837480755375606973985874525100159232309547191590977536", "-26712505641549421451671871116880868944232233068542465903649882112", "536364682662391792106679546155867942301148813373948886599598080", "22396805531797526304838640396708579784976467742095676893298688", "-26046925534862894558831625214001166130306466006929623694180352", "-4787965507554981074281621982486519779999969072348822367109120"], ["-22443549991984703554337675624767968154597800884098084435528777728", "-1488999216291251267528916015016731018188128894138646693255577600", "22396805531797526304838640396708579784976467742095676893298688", "148074926354461118123745496781428810543272023962591900903407616", "-44506608507084703192967524189125220310851766927241874642042880", "-52214192255394409189327105835317119252230627699135727481651200"], ["174459185103757003657250965332335976506062326719704154845088841728", "1407448565809395706208066324552215619056164153787384544939212800", "-26046925534862894558831625214001166130306466006929623694180352", "-44506608507084703192967524189125220310851766927241874642042880", "14077253388007907662507948899642074707011780324732977712988160", "15581231587952023392184499772363996604534739733824532255866880"], ["-19086566521339941498957258552722267348811961634005641240107810816", "370513763398770843099396383608536040585041177001503485300047872", "-4787965507554981074281621982486519779999969072348822367109120", "-52214192255394409189327105835317119252230627699135727481651200", "15581231587952023392184499772363996604534739733824532255866880", "18429915223166450728006122405583724121152406459715833332498432"]], [["443243024722628056179835624006605569440479627051147439040267672354816", "12035646551547133501331616611520998121852939309111259283803196096512", "1340438128840503161377276069022725805892010107051479002462640144384", "-13077092692206075600327566549104300609553838259990001846793011200"], ["12035646551547133501331616611520998121852939309111259283803196096512", "329540149995424328099456866464652165127241431462959845369513508864", "29967347040620759304333679441248099861554635959104300511729287168", "375389248337310139580447046834981569992289403338261472590430208"], ["1340438128840503161377276069022725805892010107051479002462640144384", "29967347040620759304333679441248099861554635959104300511729287168", "20395138132506886207584370659952457136545677164229053388058263552", "-3151490321905848799999509115756884834828863735685701679399829504"], ["-13077092692206075600327566549104300609553838259990001846793011200", "375389248337310139580447046834981569992289403338261472590430208", "-3151490321905848799999509115756884834828863735685701679399829504", "1822297205759150344388747171613069838697671783853051975233961984"]], [["125156150507480689079534310330129265862840545016751116606161027072", "-80484566055331285420208142479018163212254627634720620412928000000"], ["-80484566055331285420208142479018163212254627634720620412928000000", "51757467346583206623878680064514295734757054166552081772660654080"]], [["74855726886255201536811613699148969532835121899154939205786057834496", "-5284696450819694196935066421186094092000372193471093775153017913344", "-413429410239753493607880996781009188757483988184241036685811384320", "44091846007341701973888802073794092868609246874444093781375451136", "-19108142595940168074565708655726456927201346474678908021683257344"], ["-5284696450819694196935066421186094092000372193471093775153017913344", "381987764840041099867992198906970120366758366048199987335004160000", "29342138664117635913742608181194374035397021386477943335564607488", "-4275147381260489376028637319256476710203153960623764702305976320", "841809441711543898426691587022283106125716619861413412028284928"], ["-413429410239753493607880996781009188757483988184241036685811384320", "29342138664117635913742608181194374035397021386477943335564607488", "2287834896048312779831194844919915435221274129832886815808290816", "-263766398434841461830990807657888572901278788744767442348146688", "112665356327872300676695188079692958794684896425122918591102976"], ["44091846007341701973888802073794092868609246874444093781375451136", "-4275147381260489376028637319256476710203153960623764702305976320", "-263766398434841461830990807657888572901278788744767442348146688", "177831075802186270511714617744211923707235966547919509827616768", "54664639474419135206866559164662201538105614687595694848475136"], ["-19108142595940168074565708655726456927201346474678908021683257344", "841809441711543898426691587022283106125716619861413412028284928", "112665356327872300676695188079692958794684896425122918591102976", "54664639474419135206866559164662201538105614687595694848475136", "177635995807332637968194957356903287082412183614485968837410816"]], [["11023645444951937777003248213198576892776629297827576285930547314688", "1559947104758465212751332057646628614586699243501274365637276205056", "-7546418906956416611605601110951348175277086212947497590217244672"], ["1559947104758465212751332057646628614586699243501274365637276205056", "220746846566864308740579771593710464291014984867019836176992305152", "-1067887604330740412543275754969010556152252195850103222127558656"], ["-7546418906956416611605601110951348175277086212947497590217244672", "-1067887604330740412543275754969010556152252195850103222127558656", "5166025939753686347215836190457082760156272632576776161198080"]], [["297508347913081279198930838733105573674169721906730876664572542976"]], [["42375743958595102872828951208229913620552520991739589744066983624704", "-2048025938245356120963953936800599733155747176809054419050062413824", "105474703688669104221465712584640607752137186935954105688085495808", "-16518498432036546548162263457323124931833546270196130484903215104"], ["-2048025938245356120963953936800599733155747176809054419050062413824", "1346820053780828781431371305085949326102402169800400066489176031232", "-53436889351109838335321287466527534893036083200837473571197419520", "-1058402426363398150655052802492789232866268150064559176963588096"], ["105474703688669104221465712584640607752137186935954105688085495808", "-53436889351109838335321287466527534893036083200837473571197419520", "16249187577950715293844402273824947206658964906832524374678962176", "-1880260129866504008986464753224040728457787132009692470439837696"], ["-16518498432036546548162263457323124931833546270196130484903215104", "-1058402426363398150655052802492789232866268150064559176963588096", "-1880260129866504008986464753224040728457787132009692470439837696", "485715153769848224744886402606119727081472953759019869931569152"]], [["8567576364316229808840241373724105534612335820067862071139505274880", "-58222855767890420969149358442180634802751456035542238757585420288"], ["-58222855767890420969149358442180634802751456035542238757585420288", "23419486219242478935486627708279006929108415032774299581115531264"]], [["45371798557362131455100399106497135161776813443830973986085693030400", "130563061750796522915157987193953840635429461341704396256816660480", "-31277951318250111068619429936900728263863263026125928746908123136"], ["130563061750796522915157987193953840635429461341704396256816660480", "375711645466085837725296054129483022074573648827867452254715904", "-90006242186766011982688576420685526187942528828315362603827200"], ["-31277951318250111068619429936900728263863263026125928746908123136", "-90006242186766011982688576420685526187942528828315362603827200", "21562077540963626004824313814285541464371669518821271502061568"]], [["261232189023996684262405117099958619208679424"]], [["288380758224534074281388079516345467918090240", "-1195309553847228806372563005537707905515520"], ["-1195309553847228806372563005537707905515520", "14403070206363010977216489050537437767401472"]], [["13686038038152068521032358022771211375738880"]]], "claim": {"K_lower_bound": 3343629, "sdp_bound_num": "3580415186565254184456837246579164494527309340991790496570490760873377792", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.0132215905778879, "theta": 1.0, "seconds_model": 0.765160322189331, "seconds_solve": 43.13281512260437, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q21_n8_R3.json <==
{"problem": {"q": 21, "n": 8, "R": 3, "lambda": [1, 1, 1, 1, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["66698384825219101559776354429719002547547671625728", "10414640081233900281739965619109502788141318144", "115796585845485919865397491834959464562289339793408", "10406285321020019484387803610920978590707220480", "292113264075640952284141348703074261644810441981952", "10404520646418239737069362934879711507106496512", "2980200793857236524337767057089390325215792965091328", "10403795726591820801832124382365864608260947968", "4394107234496665604899198548598105063031202625093632", "10403771003942819662648138965112758464162037760", "4815358993924718100866074949577114099746935901519872", "10403766674934562442399571279441705131258675200", "4765986237259999636706190364913135290620380054552576", "10403767140637806916245166597333369432632721408", "4768306474183802884388349603042891846272446246158336", "10403767118535580294791354038611977217285029888", "10413014137896723942233632134013083023589769216", "143992124694934535355256036007555854462009391185920", "12873811787632311983168426879050804398832771661824", "10413767225647732542053287452137994401611776000", "321806392133598514330633113413665984504574655856640", "70455159736046284826555937883684190975162973159424", "10405686683480878545420005191814105601570504704", "3346091308989214551388878363176014259316372034027520", "255884748947634998169615564877569723808766501060608", "10404182420503763409864372906854243883835981824", "4394650302679099609637383152429918714770096958472192", "2873665462481371805930301591413108204066795138580480", "10403784036962346875178495409187796082168430592", "4815346475209473143698192131646731885632501453946880", "4390667139136980334987429440534613778652297227665408", "10403768849117312086305356173375739113055977472", "4765986021261343562870528481511079353408894846107648", "4815356963006536035591708312979683655460973914882048", "10403766907791434020457914036339135129919160320", "4768306493745104888021957644466712841791357765812224", "4765986156372584113622401265040613325488911756034048", "10403767129586839702249936621411195820003295232", "10405350223991852227807165212287942671946743808", "418122019644570749267838518366824765503578778370048", "11875093982144958981801981219888428036916609286144", "10413273472633470319545391179549797142574923776", "4109247321535824808810949355834581354527186554454016", "66941246468957060526892634156527426857240899878912", "10405376572269036374383284411793037456662593536", "4413659273310620859322977550729467145933655233265664", "252770310755099258733745770402719837522447873081344", "10404174595680599850223011805089132445947658240", "4815428838465606423899297287335621313415442545508352", "2871991079574224016702819557138661988394543572058112", "10403781884790958657702163590475870629957468160", "4765986288638128300406195913241811299268909055606784", "4390676085532250242912489398602645762109641118973952", "10403769081914571127237366214438385146780450816", "4768306372170211822793286702894354909695222365552640", "4815356976945650237661705943753696465166282073833472", "10403766896740016790499603038979430187651825664", "10404150070318049300699526006469492985141657600", "6392662345612863737320745357889450599798878666489856", "11684454835974272677956481106330721008129681653760", "10413031099693577408108778258195957766093275136", "4461097528944350289832411092438438709107400076427264", "66490609731221652380372499766505442157991299121152", "10405374494155219160038870416021693311865585664", "4815781516239736088981902709266244644343344149823488", "252695725667263063805210770682704118683599095463936", "10404172547785554845564023399792009965811531776", "4765979021674408717690623928477731238553128651456512", "2871962970883711691760614300384354867406765337608192", "10403782118007891176948132170115621213666541568", "4768307453262774378309687826123066265060975614885888", "4390676786833748989655541171501976280712089866076160", "10403769070859276154092957063339501789407870976", "10403759407365316006259603244908380775941931008", "4473546482587939372954414026831497836491534231404544", "11658905939627175562918119622746323868928262012928", "10413038376186468625489070473891646037850849280", "4815346475209473143698192131646731885632501453946880", "66474716775580018887101193509188481409482928160768", "10405372708676557867541256348521540290898558976", "4766118464177033539470508886066140508000511103860736", "252694928932772324989510722750667498280876257574912", "10404172782001738303451898369749566785222344704", "4768314437293105325556778879617183295610452428455936", "2871968443324007661775873428700150979863086408663040", "10403782106884693231751897682896165452394790912", "10403746371363536809343118419001426137625657344", "4822669236963095000312105680818726144392424442560512", "11658375265324884064882271406115752844682464329728", "10413036621523991579299440808056073484658278400", "4766614708206102624093495306334561926717317136252928", "66474841062702080410835550397821427322594877505536", "10405372938550562016847059918212626619842953216", "4768497578790850002112828568781455060630497317093376", "252695093631998672457606679453126679558320686104576", "10404172770670324944216376518646073032357969920", "10403744197248618515230245966226779995996422144", "4770014982083049797227346536408025937758995173343232", "11658356556201457737825470592045609396070193823744", "10413036869712148330643947346349108469992259584", "4769044867577520879150620516524147660351021206470656", "66474862281629736163235258811949095139711356239872", "10405372926975892845680741986108923005382950912", "10403744430095003453698200695400328517390434304", "4772547371415603924677238111406877569839840060506112", "11658357798198128993202327391017080015038407770112", "10413036857650260186581109900238949971952402432", "10403744419043699044643310010457356781708378112", "10406102203574931964322578900457646864333799424", "10404486452195784965181332027078531060080836608", "10403791755121652531472461962859388287022268416", "10403771000898845770536898093721966964782399488", "10403766674992999233594192312506600903971700736", "10403767140638836248532551919607384755635486720", "10403767118535487122472237263750967209599434752", "135617370075819752667743807635525356742603033280512", "12803124525976751287481659035568943917255094173696", "10413813734508767708947069537294948696789614592", "314533874249250889101960833417445674873100026511360", "70100301087389547388928187537494593512727635820544", "10405694463210829518954227831026582766200291328", "3491396209035550989199278438988639897784894441390080", "256701738585598336425186802898068535544185498894336", "10404181074149975979569651029222421612036358144", "4433601807083753417213288520136526306875664614031360", "2890269656513742913173217897642999691383479086350336", "10403783820577982571846083489939101329720868864", "4815346475209473143698192131646731885632501453946880", "4390667139136980334987429440534613778652297227665408", "10403768849117312086305356173375739113055977472", "4765986426184769751211225279778717336738091054923776", "4815357376362584629191911408949073629208676113842176", "10403766907789504656244366671190057147640578048", "4768306461096032629058674890546309382535493181243392", "4765986123755328255966226257454035392027917499236352", "10403767129586994989448464579512879166145953792", "311412140273688363302756988689196651659563800461312", "11760639176745589275655068992611366626997051588608", "10413362340407963288204696696325922071112581120", "3329397124640707192970273289712847939635805249601536", "66686788005696392432772206498865577140856714952704", "10405382743888881873000249884936056249362939904", "4435802368426043582961610391493475242363985403576320", "252842594997743054997208053564342179827367939145728", "10404174473252081893762928119536826559659769856", "4815346475209473143698192131646731885632501453946880", "2871961781927351844232603827687633518915573977710592", "10403781885175420605293582600967601255006339072", "4765985393605668753470909250212262857356526118502400", "4390675325912893607659846774175594260438700223627264", "10403769081918835503856533978145020056363335680", "4768306341993801383061003293730563035342301489528832", "4815356946170683114515491777357828656340880913858560", "10403766896740160668842728943016500063465635840", "2871961781927351844232603827687633518915573977710592", "11658332407083056238692054944986834720630922805248", "10413051893014937280075694591104674996770832384", "4390667139136980334987429440534613778652297227665408", "66474716775580018887101193509188481409482928160768", "10405374883472164602982780800673768907663736832", "4815346475209473143698192131646731885632501453946880", "252694527742245030999504653592121862285237608775680", "10404172549816279133455037543584267135992463360", "4765975747420391837369741056641277439682718904352768", "2871961781927351844232603827687633518915573977710592", "10403782118023493420535741217589242636718309376", "4768307619412445674796311381384985835770440222507008", "4390676927708713538962202207828115814384361227157504", "10403769070858485773943714762307668594959319040", "4390667139136980334987429440534613778652297227665408", "11658332407083056238692054944986834720630922805248", "10413038833715641526864695709790560498451742720", "4818323866553678012306302491270522387571277060636672", "66475283835677704565952313069935397240540713975808", "10405372694782546353649261116607510868809220096", "4766117853315909878862077284386311918091204510613504", "252694927215631735510695495909723712177737882927104", "10404172782004649463055322498570103964133490688", "4768313519674403674244201704206145285414454455959552", "2871968110440822939302034579657281048128980323926016", "10403782106889061555720284161413723091640516608", "4821219252022071935848840545684550183989735497662464", "11658366789248187934672869559813066890904124522496", "10413036628285972005374076231742680518373670912", "4766532028683030468399158746198727986663206112198656", "66474824982188783311879018560498744362696408301568", "10405372938944566204331696925524123678270291968", "4768491513335244016042691303798726999856571266105344", "252695076598869707614967639470126059393780625178624", "10404172770699199489588375127953364937970024448", "4770219873363328192831489894598854565363812696850432", "11658357780084874094359600696475242997502711955456", "10413036868735765175004858100319602011763900416", "4769148029932418774563112140324177023681535737331712", "66474882324691236139896913646839910942800969990144", "10405372926484798664899324774822092700104261632", "4772540803432699881599782696029846126867778172354560", "11658357759005280769423361117064447549068892176384", "10413036857681526788635739178426866156513001472", "10404408963720371325393782624905880760299290624", "10403785747586619885553931673013373088292667392", "10403770894822869072774246414063653571811868672", "10403766674608537919828073416129571027274432512", "10403767140637562259679322549058880568914083840", "10403767118536065804971241450472750454612688896", "69944035446971149936861133972482651443238954598400", "10405697914133368565689443222711742757083283456", "255786668119546341801091574355644850903602591432704", "10404182582713806591240772210822224464521986048", "2891204678465174894219882163870744797738126110883840", "10403783808466780284133167463651918083585474560", "4390667139136980334987429440534613778652297227665408", "10403768849117312086305356173375739113055977472", "4815356322279722271545675236586057129609879793696768", "10403766907794425042049152543611966601132244992", "4765986004768963155905134207447568098665242883522560", "10403767129587562263092066712170048940830359552", "2871961781927351844232603827687633518915573977710592", "66474716775580018887101193509188481409482928160768", "10405387923555350266731287157862401981607313408", "4574607493307332701678408565468480391877890909667328", "253280653114797788422835821290723232484022118514688", "10404173732803854412706302008121930940072067072", "4815346475209473143698192131646731885632501453946880", "2871961781927351844232603827687633518915573977710592", "10403781885175420605293582600967601255006339072", "4765988027101693497876628058940258431969905982046208", "4390677560976484650981432768469654793048684939444224", "10403769081906287030564874735299604191333318656", "4768306286795407656531351850714446152709168720510976", "4815356889877728619488776649303834427077536721666048", "10403766896740423072516976186502609881029148672", "5418767385391508066716059213651388837450494850891776", "66666215877182192575528787155550642599187254870016", "10405370204831310971169022625191679650691022848", "4817684634606094114897686928819591430735319890132992", "252700963666747125858301463195729460426680114872320", "10404172538906315864849694094564075562655023104", "4766005780714618478269660553159461867994946727837696", "2871972687677401627405078483878602217026398862704640", "10403782117880380104547074916963170083292577792", "4768306532565027729912998964063683119518622981029888", "4390676006192375121641330754599652128838961189617664", "10403769070863659689868546280609877389092061184", "4815346475209473143698192131646731885632501453946880", "66474716775580018887101193509188481409482928160768", "10405372708676557867541256348521540290898558976", "4766346313237484270317398069774895136463207176077312", "252695569391235559720503950601045387670803154206720", "10404172780916032960049126620134984642562359296", "4768310086288954244589320851424007350462941520461824", "2871966864916212186540295052469457990119782606700544", "10403782106905406008734326837201920834419032064", "4765975747420391837369741056641277439682718904352768", "66474716775580018887101193509188481409482928160768", "10405372941595844758203036436460463465282142208", "4768436552717224196066209017349485055746157685243904", "252694922255534392489545358927111178800364576047104", "10404172770960843207300781790536985227911233536", "4768867733490186180474485463991895107697596742762496", "66474827864858454750211954466074700923826478252032", "10405372927819170786819966802637173381992022016", "10403776339025414256284090220893870551172382720", "10403770634045596883876579767513367754993303552", "10403766672962432768202906583274830073339838464", "10403767140672190671125757091619566010375340032", "10403767118530919143534314839102673839598862336", "252694527742245030999504653592121862285237608775680", "10404187761185493378021799507052802730096590848", "2871961781927351844232603827687633518915573977710592", "10403784059306091359590191146399946179017179136", "4390667139136980334987429440534613778652297227665408", "10403768849117312086305356173375739113055977472", "4815346475209473143698192131646731885632501453946880", "10403766907840390686638728255824937807710781440", "4765987280944726102461714557302015145448848224157696", "10403767129581481343162771895731069255554170880", "255484272358250041233570040887329014181894167724032", "10404170046548587160878087531985020191537889280", "2872793337439938397532343241796823823613864657813504", "10403781874266276872801286702255477300291174400", "4390692628567186052573359647214693642162959846211584", "10403769081821688466282743503846619457867743232", "4815357140521383175462485844070717583435922958974976", "10403766896739253664838265644879729172322189312", "4815346475209473143698192131646731885632501453946880", "252694527742245030999504653592121862285237608775680", "10404172549816279133455037543584267135992463360", "4765975747420391837369741056641277439682718904352768", "2871961781927351844232603827687633518915573977710592", "10403782118023493420535741217589242636718309376", "4768298972856728167480987800221891659860082029494272", "4390669596465293294866500977715142574287169425244160", "10403769070899647656583725599203668044741083136", "4765975747420391837369741056641277439682718904352768", "252694527742245030999504653592121862285237608775680", "10404172782681839188727344584799555538422595584", "4768296074655135265868968497950654807726068416380928", "2871961781927351844232603827687633518915573977710592", "10403782106972109149493036154193976608734314496", "4768657000548401545835915749086977394532858390904832", "252695541308531348374917187866290676273731290005504", "10404172769911424362329543107540246214505136128", "10403770566527418904099922453535886617111166976", "10403766674992999233594192312506600903971700736", "10403767140007744636937829395563360793409880064", "10403767118497671837416828952474919056279863296", "2871961781927351844232603827687633518915573977710592", "10403784059306091359590191146399946179017179136", "4393142384101313542532549740444931923597378916974592", "10403768835227583329966232014494666302746001408", "4815491540548094902777010394633122674014834080612352", "10403766907163253568466615641115648346604699648", "4765993175465780289586452063032581593111500962136064", "10403767129553392741162914788652705305929449472", "2871961781927351844232603827687633518915573977710592", "10403781885175420605293582600967601255006339072", "4390981638715852314189228362934370628622908045393920", "10403769080199131826032716374468782011027816448", "4815360764723104791448303178187538241740559469248512", "10403766896722335599927619695287354171343241216", "2871961781927351844232603827687633518915573977710592", "10403782118023493420535741217589242636718309376", "4390667139136980334987429440534613778652297227665408", "10403769070913444765716609648009558162428395520", "4768996600518678520103579978890117100098967312531456", "2872215896566772309934044733122639216774694804914176", "10403782103637718406345408269264392650057842688", "10403766640862621087326716290851782701340426240", "10403767137643449502452158738831859645063102464", "10403767117625862250392967262692481632275791872", "4395549194861959401508797629165562731200135435386880", "10403768821736869783934447053749207018634215424", "4815914341884317689167154688461731308960435763412992", "10403766905189930401229836066967264142618001408", "4766170995935826598570259421379096359866005333213184", "10403767128706087474066764887315899903236898816", "4390667139136980334987429440534613778652297227665408", "10403769081964801148446109690357991262941872128", "4815489739280612401614626560972471573451040003981312", "10403766896120308681294930014960846620210495488", "4390973159296305952712261501267485471279674990526464", "10403769069195376990992386574375951612579414016", "10403767121456487497505937829131965027728752640", "10403767115020999990899584599521345129831989248", "4819679026325807643595535012567891488143078584221696", "10403766887634441330415723830573062420581842944", "4766826873675996663979338920934230403851513034178560", "10403767125581410507967894133422923039341805568", "4815929471898202961162368231861390862047288162779136", "10403766894067969049194124217528968415323095040", "10403767098364712535104365747931822343013269504", "4770216344263765019205419446533902113915684895326208", "10403767109447276574135584455801002031388295168", "10421490125441326252941525712681661785249415168", "10406894973233454069111755124210352656943677440", "10404571768771266854513420554932103511118184448", "10403796856673609745649264823127061396440743936", "10403771023242534478322183788840451206690111488", "10403766674942113203199830727871720243901497344", "10403767140638348203051464051287808524901416960", "10414564620478119993347898243264155161584467968", "10405773528766547514104190148240295526186090496", "10404187510326715626122371019500690511891529728", "10403784059306091359590191146399946179017179136", "10403768849071347075541080575277468654829043712", "10403766907791512614795128186562027925517893632", "10413443254161324683526077160349703318120955904", "10405387923555350266731287157862401981607313408", "10404174724110231524789943519420497161426567168", "10403781885175420605293582600967601255006339072", "10403769081909842156673214804656101695472795648", "10413051893014937280075694591104674996770832384", "10405374869578146117012484313498031253706768384", "10404172549139089407783015457354815561703358464", "10403782117940445826762989224808989119624511488", "10413038806286383901354897818256492608645758976", "10405372706025279313669916837585200503886708736", "10404172781751414071774229681606611306553540608", "10413036635473245404873481934943226987383095296", "10405372937539563126267538411916449687185391616", "10413036868752581827867485791559857276486418432", "69820042031133224056497608057204619056233314254848", "10406901174812278829578072740170158011043545088", "259727772063721428188447251271759808223780775395328", "10404566855454735578192859500726136946959581184", "3004301814292575734574482637249387843837956232052736", "10403795435231795886405500637289608735421890560", "4390667139136980334987429440534613778652297227665408", "10403771023242534478322183788840451206690111488", "4815358841464904172679861600602285438799009237958656", "10403766674935274228211599430250645530108493824", "4765986335577698840581210378770094772229311448481792", "10403767140637338519348382266569516400798334976", "261942582392607506317225028076787356452510909857792", "67097897270302210178560965264660391888857658818560", "10405763580283188713013988114671857473219985408", "3229818820367711959661320200728955289690632534097920", "255182233536779887208428624486865018498855576010752", "10404183585104295543738511098089197848865275904", "4402887767036022240496446659610878366409972730822656", "2877185405782377437811752004749937584354323259719680", "10403783990882156109715560159267945905291001856", "4815346475209473143698192131646731885632501453946880", "4390667139136980334987429440534613778652297227665408", "10403768849117312086305356173375739113055977472", "4765985787157283592272493772613250678575318410723328", "4815356724027208058821523120734154058126525342941184", "10403766907792549552986114878212452228739891200", "3709626178245934984200104467243974020913921748107264", "66823977758835198819653304434196191417409686470656", "10405379410656971028950502574450820033359642624", "4438660990711573403334296819103676317938809198084096", "252851877157339243099785562670433012388273194008576", "10404174457535870812765661795688543154564235264", "4815426356341342739450091090658314092486910489395200", "2871990196657297492140246589687664412118261266644992", "10403781884802544984188249607205550497254604800", "4765986713354673854845390081167694229429908878131200", "4390676445991681378075931611692017002457513158770688", "10403769081912546689228801732084194911761465344", "4495266668505189645105434257362223596664614287310848", "66498143403088152365663829790407925158321219174400", "10405374309673946179186231009524780044491161600", "4815346475209473143698192131646731885632501453946880", "252694527742245030999504653592121862285237608775680", "10404172549816279133455037543584267135992463360", "4765981904775035810676966333787195605731990518628352", "2871964017802771544435818761189440021205899704008704", "10403782117994152379742858619862199944326676480", "4815346475209473143698192131646731885632501453946880", "66474716775580018887101193509188481409482928160768", "10405372708676557867541256348521540290898558976", "4766210914461736293920822298324013522676476251471872", "252695188807269971497507078178195889958489467912192", "10404172781561198028607582946994425003774050304", "4766695707817400964261169486603756529291781784731648", "66474856815952466500567923517894067054406040289280", "10405372938164576987059466690094997705892823040", "10404563331259916060408110976886580833844985856", "10403792919634727548960954265340982452857864192", "10403770954818770361278583612677652987896659968", "10403766674992999233594192312506600903971700736", "10403767140639951781060752761480701854456217600", "4279510747163902699650720317371746601822324667711488", "260225238841605267470972650749003762738421091532800", "10404175364471574261723501566427044232386576384", "4411097470341815895334103886423621261298174005346304", "2880688948426835133971522303848709593790887747387392", "10403783945128495659413613836191427016976760832", "4815346475209473143698192131646731885632501453946880", "4390667139136980334987429440534613778652297227665408", "10403768849117312086305356173375739113055977472", "4765987607162712375007409918040154990150931848364032", "4815358581934903210453439784413173174837783071555584", "10403766907783876921404653446762112533760311296", "4390667139136980334987429440534613778652297227665408", "252694527742245030999504653592121862285237608775680", "10404174724110231524789943519420497161426567168", "4815346475209473143698192131646731885632501453946880", "2871961781927351844232603827687633518915573977710592", "10403781885175420605293582600967601255006339072", "4765979362853079393098839304614867386296617576431616", "4390670207576939214296507243792897488461633121419264", "10403769081947573142963707938676950318029209600", "4815346475209473143698192131646731885632501453946880", "252694527742245030999504653592121862285237608775680", "10404172549816279133455037543584267135992463360", "4765975747420391837369741056641277439682718904352768", "2871961781927351844232603827687633518915573977710592", "10403782118023493420535741217589242636718309376", "4766200374866976579913783443212044853236104584757248", "252695159181322087835664600133074403022985448390656", "10404172781611420443912725053537622139716239360", "10403788585106727911283205242668220882456936448", "10403770756688860556443026540711521899436310528", "10403766674620124246314159432859250894571569152", "10403767140635538455496058180819391082246701056", "2871961781927351844232603827687633518915573977710592", "10403784059306091359590191146399946179017179136", "4390667139136980334987429440534613778652297227665408", "10403768849117312086305356173375739113055977472", "4815350165934696080892874380535971423810664462811136", "10403766907823162681156326504143896862798118912", "4817108134748203729147631231872790685306228387610624", "2872588338214878165045398749665447853928968750104576", "10403781876955067109409279863526206780204908544", "4766034506823830639841719401332798023481395637125120", "4390717008558244667732086791468634305593352925478912", "10403769081684806920644799178958304697399640064", "4765975747420391837369741056641277439682718904352768", "2871961781927351844232603827687633518915573977710592", "10403782118023493420535741217589242636718309376", "10403770449621190075124878617852895845060444160", "10403766674992999233594192312506600903971700736", "10403767140658451873920483541366144741035474944", "4390667139136980334987429440534613778652297227665408", "10403768849117312086305356173375739113055977472", "4815346475209473143698192131646731885632501453946880", "10403766907840390686638728255824937807710781440", "4390667139136980334987429440534613778652297227665408", "10403769081964801148446109690357991262941872128", "10403766674992999233594192312506600903971700736", "10403767139567239222485020249116760171299733504", "4815575780702571808917226452196772997364869129830400", "10403766906770054972938423673588802443064377344", "10403767137257583631820986964277971421214277632", "10406979238284816167514724340430633416194523136", "10404577464925699480481397686863157094766346240", "10403797095402316864476680203865412689649991680", "10403771023184019726615648719667363386729955328", "10403766674944384199250139600844501587693928448", "10405774029818067983687733341733538628162813952", "10404187750275498418151450352297573739179016192", "10403784059162978043601524845773873625591447552", "10403768849067527010457292805976058339719643136", "10405387923555350266731287157862401981607313408", "10404174722344424662286425440641225517214728192", "10403781885108718098360173398090246229042659328", "10405374883472164602982780800673768907663736832", "10404172549147497734214329302974943194064617472", "10405372705954648357526400351792607194689568768", "10404566058664040488670264965510216881044193280", "10403796981224435309089751427926856021036761088", "10403771023242534478322183788840451206690111488", "10403766674936485468360117503443775630021230592", "10404187761185493378021799507052802730096590848", "10403784059306091359590191146399946179017179136", "10403768849100084080822954421694698168143314944", "10404174724110231524789943519420497161426567168", "10403781885175420605293582600967601255006339072", "10404172548745860388640418012322333737286107136", "2896200820106318137605480307165648163154028539150336", "10403796779980456872203333539814173229455507456", "4397058438534512117548291177826713364003939139190784", "10403770987409962711971842696232268920099176448", "4815346475209473143698192131646731885632501453946880", "10403766674992999233594192312506600903971700736", "4417683394423828264767381689848137706031397101109248", "2883496264018003504502998172017486393546523294040064", "10403783908547281139833486164794329234870894592", "4815414083168494305152398727099500451069367079141376", "4390723347797195316302197615768947429084086759587840", "10403768848801726032601437665070229611616403456", "4815346475209473143698192131646731885632501453946880", "2871961781927351844232603827687633518915573977710592", "10403781885175420605293582600967601255006339072", "10403770872484101384619046705481779531747426304", "10403766674677413179890273804201091402532126720", "4815898793490540028942732809135284921655113233203200", "4391126327603058385520416428617754512598614067380224", "10403768846539413388904128063689138236142125056", "10403766674992999233594192312506600903971700736", "10404578456309012842794090896997361227061526528", "10403797095402316864476680203865412689649991680", "10403771023228737369189299740034561089002799104", "10404187761185493378021799507052802730096590848", "10403784059306091359590191146399946179017179136", "10404174722392030012927396367585032709389418496", "10403797087181939283230973130065389777487659008", "10403771022962539616695573163326063892796276736", "10403784059306091359590191146399946179017179136", "10403771020664633879445055336809748084721451008", "10403797092067917247774850721330018254051082240", "511482585056985819876442660290104101502451712", "10290237356695767658722190904015905833877504", "2930525377887366969248178080350832081162469376", "1657544277584610618599670419284520349470818304", "10247292899408479079673875064130415104098304", "13846198862027899064681615164176516313589481472", "2666051645973916165109480468250387533059325952", "10171678195131352112984850065979340465635328", "79183659691942173775712641786199738254043906048", "4844901452732739471845965978834302621234233344", "10130772567384389702557921444950586200948736", "1074447148109108761039340583138971743189813166080", "31528842260300533779791475656920779678910775296", "10093850165366834404898739867664093963878400", "52824156144689981949493379827458893655043393716224", "184478547438592365875785778604693467436448481280", "10088401769364214159458446293514990458503168", "74091991769977046956478724944776197177521218764473892864", "1828032226778426492321707259469250011990023208960", "10087407901221324726731015428584268231606272", "985123825300718871726472279856755949014860791801708544", "4877361584378429283538540236670471882699926667264", "10087338299326598558722144177691033079906304", "2193949448276830573934328608328749940123095677095903232", "4591926312761990641175012571275837314522597556224", "10087340892917802199834911317133074412601344", "3477757349159989833034308335318164144574693376", "1522078702095435491344506722050891401687728128", "599678876911845300213521572219041690679246848", "10360279553290670454720309399023127508287488", "15208020367510786913490282828216117623095558144", "2620862950143250346082407379765082292502921216", "1137937225514039689093134580207289632599048192", "10224060552102151841932262216888065701445632", "73194817385474090977869657799799352601811615744", "4869278242720602340566326608854030230908567552", "2306026690282121254130492576130498326343712768", "10154148992600226567356295576299906285961216", "664983489629867113756780213561765913976046092288", "32109011095573820441490892950830828319068389376", "4597117400437004523173505841085887509692416000", "10112817205420448374201923907592721283416064", "30578146760833832933124395083994106772293549031424", "184948446899090028225871963209099807782344851456", "30660739944405983092326436884518395915496587264", "10091170253363205427802050990455165913399296", "93466346529427887793228759565282265854070384347840512", "1828067935368897288919177558998775333075543916544", "183836894100651182775409981516725196519586660352", "10087905772976408354272447642435967409717248", "2064357486931952202164239599756418016852466458089565978624", "4877337448137218599373941949564924142041532727296", "1828032183295123825814641894871618420804518150144", "10087373100206183293416675163986701492158464", "2062449387184163184706661182530949777092416731835531264", "4591926925543873588673811141062693205805560233984", "4877348970703755837490421594648075120226343059456", "10087339596147532259259765471724013946404864", "14987596993069164873595034570069353767691616256", "2627522482088725784266954492402514661130371072", "529554729794281227694818794515668346559528960", "10330695739810323277026625539570862854766592", "64880298268707962076003001013742290858523230208", "4911147138239447300706397238368039452018737152", "1076281591181742061867694189363670277779619840", "10205494499209051223736209799495820903448576", "486885008336824876978247286864743667766292119552", "32686330356489303542844615501343032311390666752", "2245905941213274186971563448237658913219018752", "10136160393123663348950877723168146225889280", "18040975085728937408699488047543231644438441754624", "185729101731279210634568562009798887531226333184", "4566710802395034395536979790466076079208529920", "10110183468920682509492185617188428231737344", "7112448477338213038636490337462235587576632616943616", "1828502140899051997817903819285529557694500831232", "30630159093840260392447624478113545493908815872", "10090675373818445555074255447829488636788736", "5527154677495322473637860476728991204983601825231553925482793749199628271616", "4877337436613816921922082181229943677825350369280", "183836532516632816970270616743937071371673141248", "10087870969613391389874504255190065290936320", "757056625717659803169113505734056055287744343970938880", "4591944554278470787835987328272299565128607596544", "1828036595757968757005166959091253883077486706688", "10087374396847750709555931617247944754855936", "56551875118060413934112829955699555195789770752", "4966512406153049410550224207239114457905889280", "516150904156674562047712683906435955113852928", "10311602215100178690822942912766969273909248", "387489080237920811653465028667249125628982591488", "33259072341135837978390224016179593644758532096", "1061619407999043352234575441050128739540664320", "10187450708791428595101056110390339189080064", "11383569709577449548543695752876758245372237709312", "186854092859668931861332119249307935359140626432", "2236032711817557207251281276985851651075080192", "10133567643180047191604144624790730245668864", "1517526814358024483525424491163073503711983029977088", "1830236908431137507107737535700243829304107991040", "4565568859477242548400047980249412670670766080", "10109688992593978035298388060455923473186816", "38242547611959369116309384078188707234254177471299584", "4877959556640999763020804809191228499849635692544", "30630051716773297911399624253041448097182384128", "10090640561906540188693036219108670138482688", "77906104796703432246328961675222753018850616446812160", "4592187373139837704181095440316297300067022274560", "183836966320254816243106057604907423946845978624", "10087872265211074051105236763067505637851136", "323782987054559041013028232326576078772703854592", "33830399323042918913334366116514710113004552192", "512291856617258085405174699667338280533229568", "10293368304162224908571853264403190998106112", "7624650172015157206770290311529622586836845068288", "188378491544920197284867530053590193766586646528", "1058865822101058681528489262151762457743327232", "10184881814476858376003340059729332986183680", "789340990047408364282092301794070731527761531240448", "1832275542530133052206029714342499578821371494400", "2235599914124584519499062049831990741576974336", "10133074142965358205731586469217250813411328", "2754786515524105633654303851194511448246374419660800", "4885988057027081251157073104150760854579778158592", "4565562690321245856507076931655037115848196096", "10109654067919718496816121740006767089156096", "13326007620357503549620494118322667232308407094476800", "4593499544105349532563442997255161221626409779200", "30630097587642705949812094856844156372653178880", "10090641854544426294195077889763056367435776", "5364400084559250176507011383236414297923668410368", "190360122150871265099693030671166519074789261312", "511531358335893868348654225174258275332390912", "10290793642896772804301805958203418200768512", "415452562107660107447786055498372460765758103748608", "1836111251981600985490283724897038249894579535872", "1058721491559486081671444771957076385444397056", "10184387677463363068697517001702784167313408", "1345057719838445705400398972799064610637105594368000", "4895087599788086445889050621292634079420827566080", "2235597298137747877067116077887204123415150592", "10133039079887720729446419003512482028322816", "2047556828399489625918673078880801291166843213447168", "4602237828258326984327451705563500178060649431040", "4565565303838901953790468546188485362450432000", "10109655357615879795096563819119111942701056", "217925806130673730549815310531613632413578769203200", "1843496022863514446463275336157593420251457912832", "511483785534586791470133252584577629037789184", "10290294796242482398865344403842908077162496", "603963910455688724636012565631636927285115085651968", "4917045254384968166900356194666986865986338029568", "1058720649450734585253930611130351050381328384", "10184352282005548361923098885046113816018944", "1000488291905197992399858747986729471668621647282176", "4613089285236179400403232692183393038265915277312", "2235598577846707110088319630046801175731240960", "10133040362140574532889633245402213119950848", "276539755706018334691455550869587287949053555376128", "4964903543925000875866761528625182234036471332864", "511483531087035047523477401416333529823838208", "10290258684240882246438512481054488963055616", "474564722994858594223514529267238158181678134067200", "4636782487144032541091400989322054302539010015232", "1058721155494506507451485007762698742144172032", "10184353557008992922695528596586533169922048", "229928245624432712835975497285086823942338526576640", "4685491045186065550254313320559566493093866766336", "511483722868550646416061630686974965761179648", "10290259956081059189121961325412504278401024", "13976312204151425157471224994811111057148346368", "1145490798862829956645909231251851961037750272", "10275690309567973807153204465774542375092224", "56283843632707378372647227436816610580102119424", "2328064266664144439139147792252924813134266368", "10177315386854029185315461639561370304249856", "392897233841490188954690504096157063464043413504", "4619231644942089346583045708368016323442114560", "10131807586256621422514676988782864670654464", "15748329328412208465203562069134479494047523143680", "30689717762489908242741108613696351340964347904", "10093938522779704123979393327387844490035200", "758997271522240600343937249135576496912897974382624768", "183836577043642519218102503051767596236318703616", "10088403695921944530392548732830872418385920", "49451685306173152876959294029586342028601441477796239423457271003062160326656", "1828032181676362694988625513763454896436200603648", "10087407901222698097894168957307092989902848", "3592220978579726192176645372192586597460370251227070464", "4877344058826902144991579095487965211735850221568", "10087338299401563208593002700647286632873984", "45629757672520263729252272874916964759181983744", "2350767564207406902147330332794898036815822848", "1083867085192906826426095800946094426644545536", "10228645186313722665598809993033840253206528", "284775234117635599359704199413876733242018627584", "4639943323538759661383653601368866929011326976", "2253282706145836851950069890124746231493165056", "10155195698681988213589524256209460415954944", "8692076960006327293265106625386318570673747787776", "30738346102507688136115967971196024590539161600", "4567954463732543745379175726755768893142204416", "10112959233530583373986572705325199164178432", "9103683241434001783219532266886601644992098172141568", "183840244920971476033131254547157217373023371264", "30630130241284420243106540037021567991418978304", "10091173572390715681494908542778536160657408", "1305118466182739980148219619708785308606970040392937660071731980792607277056", "1828032181676362694988625513763454896436200603648", "183836532516632816970270616743937071371673141248", "10087905774065204981432593573024814946320384", "1015852375210222049918202156706400196061149416948498432", "4877360853928443781263040931541216238305628127232", "1828035471236688795783712218774793334534071910400", "10087373100106065377518723699720533877719040", "226393165549957537506472745940714271799548837888", "4659521305617343001541059208478444229008293888", "1063693112849879744927943341653715029025882112", "10206639874531573295552528590098751637422080", "5340486662576119171385220364726690644196170137600", "30806717183223239230656652598045405875584106496", "2236529821362964496666748166305473018961330176", "10136352176984894550314124191292791497687040", "1648883906306264561589484500279830625003354583990272", "183857031011967004041612385697591443609989677056", "4565567765226722226116214012271659558186778624", "10110189072691482641543230221070336371195904", "40200149923184844656798851100030714853449590313582592", "1828115312053454190865550040394926833714407145472", "30630050522110269533836196591948786038650961920", "10090675385601564516140534789285217405239296", "82439869214252646460226396700586555106549775841886208", "4877626008492445139285843316624191990359524376576", "183836942463256616760369926540125121536239599616", "10087870968378974818083126880064305903960064", "3570389693463106102113516188858878583239119732736", "30895073021402490637069468949531367363737288704", "1059032825941117265975386095877072203259314176", "10187689483986926589569060853793206581592064", "793225737919489263993077509738928837099512416698368", "183879148008485930762501243904487271673767133184", "2235599883115457513583339992112604562428264448", "10133576534555390974230625259617259249205248", "2782848468274559097598297447657829673799321930170368", "1829233791565262437750061614177979842135175725056", "4565562614020463802747388582069817505210171392", "10109689023217180106993610241477116914827264", "13639385672396046433758669291105215572033338154680320", "4879082158160511789429839108097343892787111657472", "30630095970045279008630528453369306295222403072", "10090640557103825671801088130687945567895552", "374269466776461233399884787938298660431566041251840", "183926875122590960779604900144271632927505252352", "1058721788436604024772772854585912386081783808", "10184895142133162073843422995220514622930944", "1367196238219751215622643958458119645026590279073792", "1830479654557644802129949238366734411947629871104", "2235597237969979787834435765247683183448686592", "10133074197945517551625987476866193648779264", "2065793722379119583218255189255125276712867528179712", "4888880078830836600194001162517294803620137533440", "4565565213968417143622873919506444645918834688", "10109654055545654232412400426544185777061888", "622564940385525993061285924289544765993953943093248", "1833415624505488334167061056492090232346825981952", "1058720594000406510312984106138267405713932288", "10184387760519132002831893475336437949792256", "1010035345091927114004432624387485062242216754282496", "4901003785873743343833634681476949068708011048960", "2235598530628618656884715855479245843470483456", "10133039054567018050794963048552145684004864", "478095932101815451024505481356523921953875612925952", "4927606848548908482849720645485528164717985529856", "1058721138049296700604227588151702715459698688", "10184352236793306235536825628049799571832832", "204812221418023377865348710174652562125801652224", "2260265128758797754318735037408778597959729152", "10178650116298295963752544659643290261389312", "4512314157020049000364768888205794671616019398656", "4570179226681145313008029696715904500946173952", "10132046115450428213231091989708805788139520", "5877576868859209713437645232025942352427027382927360", "30630186808098071628285006345410788535318872064", "10093944975188781020524462356074396248965120", "411083949551863863537117004987866529459971684646780928", "183836614728273135018807890179281141177855770624", "10088403695808457762720050774494529418428416", "840513773850572249442980948155594272072512804661231616", "1828036157469537163816907182781804396386352889856", "10087407901101634289724244921833315880665088", "2692585828431179026209177275807115433735589199872", "4573309638757200903537501145911276063617449984", "2237451287984363797723983211712644469189771264", "10155519546511857741754474891321304116363264", "1585644731663528748629579543151466099082707309953024", "30630618878042372528126843371324200433372626944", "4565568269400045264062610449489985749540405248", "10112970935156717951082906510981074253774848", "31762268582163396463912536861133232184147089620467712", "183837596548511026014479216974485322851340517376", "30630056722082458077940753411584151041467219968", "10091173580370432740659969859082974583062528", "90901666964269368714317441543418734606286547754942464", "1828068944135972123297701553600467418000895508480", "183836904302323488674901838644974255940464279552", "10087905772945689286859137058732152566317056", "703723470066476271451177510908100145050293043724288", "30631360434029402468940671173335856785582456832", "2235600684467812302786221452055433563437268992", "10136371270020354586003395519506353901010944", "2699513621373870211756288637949941553135084783009792", "183849052613613009455234081536356887499961794560", "4565562845248330201952343206623996327824982016", "10110189096817888732474952562416312121294848", "14419211981860280411014449634509217730674518038413312", "1828263964478909125229512940242531356713144025088", "30630092249914486523981821993257379794926960640", "10090675381072901719706998284428513042759680", "1353866373365327186577080600272252678579830011199488", "183861498392876446063054356293112139497034743808", "2235597273961997914332083780205522295915020288", "10133576588164362994421972359792249916096512", "2109737523568011355628486325266855013671197820846080", "1829617497208598868553435685088322241925958598656", "4565565003798133760711552910832357106220269568", "10109689011499429265270836041252556893061120", "1033231457264585474061187879878983171930874546487296", "1831272137619862114556733953428878018515157647360", "2235598419540248806121026635721446743483613184", "10133074173670774629368767836419755075436544", "860689935221054374300740720001517559827368926773248", "4565579341985732030765603281447526948946313216", "10132068746938182597591527546023201973731328", "16157235923025412021072228269230025559782027796938752", "30630085250790743088995618483352649643535106048", "10093944986217757051336788781185725150265344", "56977244458095714065854056054461686223852550152519680", "183837125665354759791267793372625924012174737408", "10088403694269782070029770747367466796580864", "2598615636077188141688214656698466139080884232388608", "30630388225998165795413567430523653907346882560", "4565563145056601133744599743910417242563543040", "10112970960299107693282960228101257057796096", "14246999783081960412943205349901798761483681333772288", "183838904686724332942158373495779617068696993792", "30630093036408802434054043527233061281761067008", "10091173576428899184962676917375232966131712", "2151797861567436286494491865809508246476979710197760", "183852239734700046476817104663818836998256328704", "4565564810676067510872814263643740056972165120", "10110189087179891455926211625856159220498432", "8771974382664378646237910013958346673665747265257472", "30630134138373377438541816069779544199988772864", "10093944980908627469049257589005759790710784", "1058718793565918503732504268410109688606097408", "10184331187870512408784067087578735289827328", "6498174328205820720502158942641227147335696384", "3408094225478052993656478354928364531346309120", "10163235652113807734097732743670025926213632", "37137165431692959888876104067175779144382283776", "5205507935118738446259202581442112272023420928", "10129305305297157777132339591193367830069248", "331795721475856964376671464041014440504414175232", "33745251072505861012840292770349415768069767168", "10093637922180886043183066970002896430563328", "8731319217244404687757588214447229056674862989312", "187790430048138182885379595498555965129957048320", "10088392039653492668079121602323864015077376", "1321221773517850885782625811303768388448208371580928", "1830564937102245051461417620149540854556952363008", "10087407824206258141238394143405626902970368", "746167367009471713117283692881019332638416387629383680", "4877369317632763680880106867822311114758135218176", "10087338299293520129918608930626536518713344", "1779324148192516178673407491465643499714717237284700160", "4591928552329414602981258108196022618612610105344", "10087340892906994643583794635622406965690368", "7909147101446850278177103629905588032062357504", "3116501579274333996049754968430108443162968064", "1222341480129874230041672502576349966388690944", "10217721403183557204691313437312735124652032", "40550453688141737763160043179656204710951518208", "5144806265725490704496803479497306953371090944", "2366035887335943130393744136773917502951391232", "10153015103129715238758373908360242923569152", "272914084881042735129776788993358539539479527424", "34502335474317987080244334643104407895031152640", "4643231321947220926852950860533559086379171840", "10112596272228482145149948741427935961939968", "3695818375795234335122302646985295697404068102144", "193459552280363273391488735256051835105305427968", "30886002723510925257634975437043141045913649152", "10091146030408049270158172998138588095840256", "468991834480853840911317464184466053364695670194176", "1835185350737831009470897350813184084332907593728", "183908621454610924141987086085878934159652552704", "10087905557076692100282826915373716741292032", "485316828593238269874096495675321789502850720176537600", "4877386453375940828565557634178052337071028174848", "1828039067310751455442551589575257526573962625024", "10087373099996565230119907021355306572578816", "2809242339735667140534104252916862693839190059902828544", "4591924207744555872663704080654477095022639448064", "4877345904541782786180436026099520434380658966528", "10087339596160647642811268284182903736238080", "38821477495905703642239805376952072917653389312", "5174042420074260801988302771554342744354717696", "1088401092274099335147561826524417599559696384", "10204417061641416036939602909846288159735808", "221068548404310147677318738743130425216538247168", "35556543937238405838136304129176534219980013568", "2258432366754019563465895203820818941773611008", "10135906667350290507101077854681001300590592", "2351955545737856022397698997650573327963244199936", "199424178065841062770018279909982777459110576128", "4574434898153372024971508208190828883640057856", "10110145674896353020180362833466116127326208", "153473706498525908137799084133762894614053588566016", "1850068429477682919609124336787476585662554046464", "30636141494091760140580941417727269755894628352", "10090674724687088982596472096931398868271104", "150971006487161360920314186943372153303624923358429184", "4877495011167821693730785842946960607951762489344", "183836756373601298029637149814368073538070380544", "10087870968939320632486853810182901316190208", "1981166244753800769633318279036509531580695380332904448", "4591927344999710137317717222195323594041567739904", "1828033868412521006334269392979764640215780556800", "10087374396930798351095760594641426222940160", "179600594371054760769306538931856870401183318016", "36927905905806704726587035631813246950205030400", "1064996791263741402427722895836023676928524288", "10187140694993929814036309402603472166060032", "1730270434075008728585107221318976706480141500416", "205690599899286688773145799528606236610377285632", "2238485814976444052127936945425848911330803712", "10133517315617519175697126260187584752779264", "68352597374368080154396715882873663783618387902464", "1878264778425390367493169349808817013484012175360", "4565860096578738449204506672658753970084249600", "10109687564671164348365447167402496766246912", "23382566223258161887688438833824513707888027914731520", "4878355005997462118730750085987287611308026888192", "30630067307808698574583861861136398385665802240", "10090640560214476330136058993234944347602944", "107302834997129351759308733705153812826146852174823424", "4592113216758967160768399635054244356183749033984", "183836847475026874906855393596065538414586363904", "10087872265568935970869493102513424252796928", "1371494608202274316698156110085338117392344023040", "212292425150583199889003695223307573300396294144", "1059536697922123395749026546540345513086025728", "10184819785509881004119993948812826279673856", "37367590779890262253330694462022461756285107830784", "1922059845188160643485782970961490378573943406592", "2235727339418912975927822893225796801677754368", "10133071525234141144369670034149539105996800", "2616882150563607981412401340068883548209918852988928", "4886444778357998128948201583658952265113154879488", "4565563089065609936601511573344777707177639936", "10109654065964575666511545033468637087793152", "15634842651818500189603508627731453360960672230277120", "4593265733298819980244553355654478473846880993280", "30630087190932360414049644833611208048255172608", "10090641855672758320884312190623469302448128", "22508017034358301053084296662676650853214080466944", "1989623289263867399095624852271504676449595424768", "1058768595296930884463320589523242730720854016", "10184383318911209259753991408927539122405376", "1410931426251949840160872732327219857034790150602752", "4894256003729987304882910594458134660643714760704", "2235597124656558615116545519136386802006360064", "10133039083451778270520625835806831323119616", "2156449724532983361386555991234684314861044039155712", "4601715536619766625094019640607299679415290560512", "4565564789779486262012967607588942054764314624", "10109655360136439262230279543244333965639680", "732247439229531029204402454633061440343827573374976", "4910042135929825473339294605679424354002459951104", "1058720324315012555600088061561645551555969024", "10184352312091854891991334882588913286774784", "1046025153879358571943734204848241208747096065179648", "4612163510092328464142102852247624473700938547200", "2235598360378102867446999794371654469529108480", "10133040366608320850823415573798690209398784", "491978447769359561965913419255798375499577360908288", "4635179487499572299200590741924621186632073084928", "1058721071893152246495792495759361820109832192", "10184353564745003990761727162478291815759872", "34448793020531691908698830227221620253108731904", "2390743606386864157345827892533902137452658688", "10176149079164917840947411935515351374102528", "175299957967877969311863867552674868762075201536", "4687641201530046611864280243563722721202274304", "10131483282009315032823617323322720036847616", "1743777898616537984462151492770121365631117819904", "31177673175786158604073147911133292569298993152", "10093886563559957788685070022326584002740224", "107553642040312642688337703016140908087237568102400", "184151293920249994594141630840173669057304723456", "10088402749775858594622296411857782797500416", "26660870119407175797343919259913741213953115007492292608", "1828032307017428886877225530897941738687612059648", "10087407901218881425994357462676099139895296", "1088500723741284381717881613721177522886876848736698368", "4877359291010918377875512174534074700134082412544", "10087338299336408289362415697344223193858048", "129421599276096678519918046058141534904408604672", "4732501735966967772626279257998039057969446912", "2274889404592804083222925249192725606215712768", "10154761017896204465679670274995254525427712", "1138179889222001701047314780436948188742759219200", "31477120933301128889595312185577333781090533376", "4583942588467312336411356336314639669339881472", "10112881144550270125744259834098269005283328", "42393470076113406361302802885881487863368053161984", "184637199754191953695766011683134011432153120768", "30652173918266472721866764081293480636949987328", "10091171181514104105667661523371700787347456", "566479490645550543556573209909141281298773855557819680925082846930776621056", "1828032181676362694988625513763454896436200603648", "183836532516632816970270616743937071371673141248", "10087905774065204981432593573024814946320384", "1813487555294737348099013935030832771200508640708526080", "4877350554147697857966383203862513642600451276800", "1828034024371679789252006642099629485914167705600", "10087373100150122414696518721792256237371392", "840947537292288427611309244721116483926446047232", "31787843167854897551714149217561313450204856320", "2241552575472440757308826090914477466378567680", "10136249238619713264808790406097051322417152", "21822351700844630007702844318993474663715637821440", "185398371229898222366700145339554940177944150016", "4566510504517512208270685127141384125566418944", "10110184450683301745130292435449927727841280", "24114868727383032244405929603245453604859330976284672", "1828170766506848609506612217226568117876311457792", "30630066089354162878322981429167326195028590592", "10090675383912070907620533261529296601612288", "156068577485117523829473998242623834816216663016341504", "4877489864247200495663198505532163736638198906880", "183836749061891582380810776427317810097998004224", "10087870968961337386414137741454948842864640", "13080702382145777081535639301823648187204973363200", "186457004116612391114153882632370409719713497088", "2235975728005878257456067894770860794658684928", "10133568813571254194097660637554128688513024", "2382477360016676072360495043025246858422682831028224", "1829435875037737666658641357146655697101293355008", "4565563872751996102228589919864762811692351488", "10109689017045264452148982625980215241736192", "18215305558859199778473282171547544011979708549824512", "4878643744196557349529805379404006471834196246528", "30630078690050307422458294675161190091439734784", "10090640558979185523638227299021496189452288", "1184390196545726261312793790424420520863943236780032", "1830857996468975647548272821951576569401091031040", "2235597802194720872322164707718556907766546432", "10133074186353812259590605276018539946311680", "2263161487256685309047109197760362878037932409618432", "4887871283947637604014092771683594909214708858880", "4565564334008795104147441626872750538902994944", "10109654059860311614171579110363435446042624", "1111562051909799830498951641439400285354239329304576", "4898832646730559021474340225804541402622109679616", "2235598078671162481372929476158105200139173888", "10133039063852179278516109002378273479458816", "734996033143946581741679388878822779229879402496", "4594092122416551249674260493483282782213898240", "10131929195521499081072517905903804653502464", "17866882830154211666285836813711878433432703860736", "30682627838071632573465694090603515906246049792", "10093939289924780919792327456655506896060416", "112397447147506328615831919564838326474928925875134985873836425072915513344", "183836532516632816970270616743937071371673141248", "10088403696056037092907593635666138222297088", "12433940707632133913003430599962034276457135035061264964223582180380877258752", "1828032181676362694988625513763454896436200603648", "10087407901222698097894168957307092989902848", "9622287447309051918448935477726290066040665669632", "30727841203338976266348439279842534989393559552", "4567722403453317825394303451236508631543316480", "10112960370989983322970716431345668730126336", "12930030294421659798909067137205865247812083901267968", "183839146304104911080590141226624641417558884352", "30630099743735808983581997122098913822545805312", "10091173575700891261588632131557055027740672", "196211135957272643614135042802665846965977217595604992", "1828049212986918666043250786398342816711252639744", "183836704759162208678898401328793171103752126464", "10087905773546550204604761497688461864337408", "1686943397429385787897216559665380998135511806640128", "183856568490621764759761490570634503218375163904", "4565567480018561305826179564629851956425261056", "10110189074090074328102900325484514332639232", "19830192732306097630849751322314735094766237143531520", "1828200713055918340575518779170986862317297205248", "30630074495600955704391880839206577745621417984", "10090675382999752118292498985507823967797248", "2363389572168861788524945463698939532700028137111552", "1829447220666734223386283905663228265592935940096", "4565563943413091906416102094708057624243339264", "10109689016698793287749409080919763254771712", "3686125990971538608267427301198717347191257563136000", "30630281707589250020617837199922679888562094080", "10093944964882900272559636105467113106309120", "143918994430254053301557698536913449868752584972435456", "183836767342577724964784501760236830873385697280", "10088403695348862272653328834997457216602112", "28389569152035662212809851812864919798250546736922624", "183837722957014393996986160004721053511826014208", "30630060231240885347745131045583579486223335424", "10091173579989550540063419123916343194157056", "2235593582396110029293138514973011444267745280", "10133018104110198257951973329014686379671552", "17434712198809166211763654690504802240263356416", "6185264438515319173403285508451557975185686528", "10126184100609436385726285096221650385371136", "140992766401872064058654485251018156708993171456", "39131071756874598422794502424343488458655793152", "10093222399200049037912382417177846181003264", "2359085250518083024614863503743308122820270096384", "199373087214057579066250111509828351534127120384", "10088360554141653465735008355969235056328704", "152300927065700464848526806487499746048071241302016", "1850240179068983023158745721060534678530021130240", "10087407233099441158562824127226847126618112", "681079013404824593871966358589643653042884065137524736", "4877372364412731666016420072894205629099912724480", "10087338299280487780228100529357882247872512", "3750717553335277289910698564743339972547311800252628992", "4591922323685252690310343698440066473222343753728", "10087340892937052447916589131001724326117376", "22174644872551596028647714627265976809837035520", "5749278637284545807931323441163276457305178112", "2486251379144855827261201826048881846334259200", "10150908930151459683301812578622469635571712", "154605002993842749961915166624409790728248492032", "38197671856889556569398080116757623390339072000", "4704480545572822196200224654363175350714761216", "10112309536629730589451591094289105495785472", "1588816394895718661702906087146850539832485085184", "207890877772872963294826169013544488697358974976", "31232136523795550015259480096179029771047403520", "10091109491125124116485298429241590498197504", "38708970418803031404010504533521494790260347895808", "1918640008292889106137177265844099055018479452160", "184713774651273876577654431440088276289382776832", "10087903145066931860530192907233245421109248", "30191546446704608584989715078658431051008159864848384", "4878125480514403855552400166191284499519266357248", "1828142871733532519104353203072916737784310398976", "10087373096835915128649597145062180183343104", "80012786492883029808571882432017362675103194258408317756693618186582130425856", "4591916701901017508165886245322153111029945466880", "4877337436613816921922082181229943677825350369280", "10087339596196868946291201173078613310832640", "137478497248373119869396619464716849854283776000", "39410672940599892601987748558240722391142498304", "2272548413519592496781768341768325902777712640", "10135624110426360460731301299814295679270912", "1103603067960318978530400522721120997222687703040", "220580498931313342486620724095964626004064862208", "4584521076530071825435394600690038564265656320", "10110096515342311198167577872530816536412160", "23112173424587939117660858335606242332270217134080", "1985036479811119525296797656333072931495528628224", "30670674316948665235243265948444057715146227712", "10090670982590936852863932086130524792291328", "2476989309075817875070895236128770386128590212169728", "4886960148183317956636266994508033084729046597632", "183850177460114403634026495905138939632730243072", "10087870928529184884948229698547267447816192", "25389127403612724159430301138659671101013089227109221058580331262584628969472", "4591916701901017508165886245322153111029945466880", "1828032181676362694988625513763454896436200603648", "10087374396982159574213494672045851507949568", "785524026022816193197465834269816183147689148416", "240005010426269803974921754555726337582064205824", "2241974218773000583952667076559160942725693440", "10133445938474860958431322209565109261434880", "16867949306884968013583887421273645491394894102528", "2050221016190417170209096773531195331901235658752", "4566791192006024476160811359030162636161417216", "10109683000775460574255022797117202142068736", "790478869160588990135081750237413261147845745967104", "4907617953529805711210096055531206187208757215232", "30631214103579467623655020733750675672672501760", "10090640435759751751590094427560179539116032", "312748085445851063594425314001671534066701271050485760", "4591984123604213492390320237036675348584720236544", "183836640577695781064339113642123849391325315072", "10087872266191937910445251299703907474735104", "13462461750968846320419484743074816293342608883712", "2115257407231025081687042403518600108526886977536", "2235964889579758503708256737126529907753484288", "10133066645979108800070799598327014640058368", "329019606366845819214487683173212758334305898332160", "4950726262295465601341747672296330939591028637696", "4565618477354722525511244094486799872713293824", "10109653794385338940144503236960291295068160", "27785530426678278315720712483467227751272653367803904", "4592675700701206545046684495972830267467500617728", "30630060949668472833803933556672111457112948736", "10090641858520668179082278553110475255578624", "177092766615661598254656488750609168060660106395648", "5015469197420488783369464218956719066119156006912", "2235621804563821284508354818401622164974338048", "10133038576424811888237894474469894371934208", "2658906246254960399294561387798010752267031760863232", "4599860636333510995986786964035506192017124229120", "4565562963173099174927666285312667919902048256", "10109655369092743291327755545676065703723008", "1350704470487274215278693120679527865977204583170048", "4607580844500313936176731490285176396730490421248", "2235597282603703891750347346066303704096571392", "10133040388750484374785182208775027368656896", "108840206834404548652518522764270431571466518528", "4765453116640818450860185551800390295452909568", "10131125747243222122537149021943464307195904", "715204769402062462045030829549559943471824896000", "32000510941818839789824346507137309982461001728", "10093802535018013090770867109318701346717696", "10823762745238635222170886726542826185473096941568", "187012858180181352222532270540138049510324568064", "10088394293060362772287557869458154030366720", "1471861379992081011508805745242162447342763486740480", "1830305396540652577219200136535931749777459380224", "10087407832088607855499881772420143521988608", "1299853792501426752778866096461368891886348022100648224922052488420283908096", "4877337436613816921922082181229943677825350369280", "10087338299429889526502802504161872723312640", "457462110652709322712835878153492012141268434944", "32828077896609753066509764076600692514261827584", "4611579526732493459030127556188144602584186880", "10112747440328508888592440695700042276667392", "6059820813078204114615132528631301086494821711872", "189588057550410515167158745966686662303202410496", "30785636551499123771387653227283674918438305792", "10091156779182790312601872397574327286890496", "285531845170521857964707750886274044536134880460800", "1839811021100617286402546130497817261193773973504", "183954969897181043581521938032738091948404899840", "10087905417657185938190678320070152524136448", "1970195488033299748704534854435250467929166466320432222040683698048083165184", "4877337436613816921922082181229943677825350369280", "1828032181676362694988625513763454896436200603648", "10087373100206232584949118311262041787072512", "4093753818028778594074582406717565615725892075520", "192480160557780332908227441539388390467002433536", "4570652539713433802741475190643092409397805056", "10110164165991999590910636129767079427440640", "110580228349903391368528576189070330610571320229888", "1858759852242894675746366239456618944060542943232", "30638513859385649535775777925360831721522593792", "10090674467339441753553791126436161708359680", "146967182230080835327570609174884735718203184914628608", "4877499304110982076623485531043514278097669062656", "183836762472140224422688535095233134782664671232", "10087870968920956935647880549243972080369664", "55117728698464080430197779287582193043652716003328", "1890740395001871005048414309035579564378487259136", "4565933332722309049838706017341175886472282112", "10109687205626271056743861761479721007185920", "22403715139586085555092887746995749652230997517795328", "4878399474773149983343080919976607047261949526016", "30630069060883059145855765048088696673053704192", "10090640560024218787089604812872370165383168", "2665488573361668683044959491889638097570682655211520", "4886278397303371796790530863627019496245017182208", "4565562943813863726795805292381799723420352512", "10109654066676781064050686950600588734234624", "3175325643407681533895141732068445260895739707392", "30928370387759660268825964967186569490946064384", "10093912905294594151622142793747590797066240", "83373405073049130786221485139752274541669462835200", "184242783820499965977840528769362558255854780416", "10088402475332513443750657090502458540556288", "559248767411103400633900304315275112990980333998440448", "1828038157036122295288442052580723495722748477440", "10087407901040747230434311067374055082426368", "37318628044299709602722112381428108727606331834368", "184746618969575835042581232040733255761376837632", "30655188056444246710906783440616042258872926208", "10091170854865335843248339746249771644354560", "34783405711276910857979531064859565077353543550107648", "1828128258446889780368129370033275521374781177856", "183837504130786601485427580309551421948719792128", "10087905771139504038647432633780709292507136", "7412119761352154957335107837792974675883405216841728", "1828483135806021299776051602555796093652462206976", "30630153760712387461140703758243254988049481728", "10090675374397239577485301619154100294778880", "9473117230871185420441395332573021023081192713355264", "183840100141283058083227049570281252566991896576", "10088403685312383600387797621143873557364736", "4565555123735582281639918708347726211821076480", "10109633149961527278003780363559711748915200", "64065097899039518315911646614046646814487085056", "58690340657752656472436935373933003610011992064", "10092354865009830501233343338981120960102400", "848567590797998520086191164440696639669393162240", "234677952165529406735613384831343834507035803648", "10088283759023012206800259108489300929413120", "32371915586680651169488026493715772064278496935936", "1937438756241040195303522883958898444507969224704", "10087404757887970651877936243699343834480640", "44595269100545763303002711488323956125434989149945856", "4877870924200043411299703624347809113266460819456", "10087338297148158841139326184687050585800704", "693665001541276684585930851857560613643457756003303424", "4591947099626914261464516436278008259964282339328", "10087340892817490727659684633048261291147264", "90522165766579187637836563376611823587787014144", "46294830403299225420908716642083787766650372096", "4808052977384878175643564362609152606041276416", "10111841323214518287517655607893142682992640", "957450436777113042983974683112799704613574934528", "227522239949779503241295393149429063522558410752", "31642303732390000775508337108776376505481560064", "10091067227459117902085465468148205351862272", "15226412896507364866558420661962007825270746120192", "2077443041717482376959707842017342864717776945152", "186083213528579648044838041973968995299291561984", "10087899090562256811706990070253729970388992", "957276067618216410755275086522838318725133821280256", "4902314811863003446385138266600109126508276088832", "1831529704862663070827540198552054406860284887040", "10087372993909733140139725142038345850814464", "21494581471531423942945775387391904361998715394658869414590301079758052524032", "4591916701901017508165886245322153111029945466880", "4877337436613816921922082181229943677825350369280", "10087339596196868946291201173078613310832640", "670148839572959224125076184934552928300912607232", "253330703643307680232383941334169967636324024320", "4596872457080342850826439034874414374831783936", "10110036609786126863216613742940616363343872", "8233100309927206977467245621540565682297025593344", "2349759912019321826527206606732024338526213505024", "30744407185655823648130826873395462829357662208", "10090663020787849906354901671418708535279616", "515560367858083409679112024459357384638077100621824", "4923919012764804164414402663872625434903965597696", "183902107622664157980161261270818518468455825408", "10087870772225956177793777131193870818738176", "3388268085553838848192372314052505469658558147389017162671539885096000552960", "4591916701901017508165886245322153111029945466880", "1828032181676362694988625513763454896436200603648", "10087374396982159574213494672045851507949568", "4627187067292260381796884683970713170610216763392", "3021857387423233635984054538184389382934926196736", "4570064316956999959912597401444335980006866944", "10109666971883362303485745955530462977851392", "355151520175647987183824371988577702025047624908800", "4945251150049893192657387558660277249954675687424", "30632669097101147379422498129719098909537599488", "10090640277871627786852514342725654346203136", "63145955271254255540824194858213548448666921136553984", "4592250646210689707430485843993740829044005404672", "183837067720652339541988607639180223613453205504", "10087872264905741660370790078660448356401152", "228609856476185505120553659307056367663540581957632", "4983662706506233810220264022144756944086220406784", "4565646304011876805428644436949395799881547776", "10109653657948478641070375056054831974187008", "8682778788191929181126095977740305653035771508031488", "4594346437433271278890325386959453663663629533184", "30630135237088560639528273533369883008400621568", "10090641850458421445062653786511716575608832", "1591497926941912681858083193918491922631850180214784", "4605204003644872760382422621104923152365165477888", "4565568221052906056657330963267770753566638080", "10109655343312074299121520699094866134564864", "411561962956627903278031903292326462253502038016", "33092930598354554865528067920839317194847289344", "10093697435081995492444039964370498958131200", "3357258188744558644939129430704854389656429527040", "194486195356554360919419349259190201337318998016", "10088373380966287687711909034237111356620800", "117032452742177728104916666927068493830226167463936", "1857038895489826830736390787279747869097754361856", "10087407031756263695825519645335808922091520", "140814372265829447196704208061493541347873271297605632", "4877506377071153921864444474538592346185043804160", "10087338298707275831344804013335862916939776", "1856340919618433556287672165655194726749865771008", "204043278130197386595444990929186958902772629504", "31143908417334550345231471458671634098694389760", "10091118727687870813122308570488213839282176", "55750691363574527543337098505314939935484001910784", "1890004304489737596298785689220831835282422628352", "184444734488662528195606013334688273557773877248", "10087903948691886674598247696862514914525184", "4082655251246929504643460332630961752732164429971456", "4883171109014177354957632052314632942562463186944", "1828851060172769577625427337762516858372242800640", "10087373075282478422760807511469742360625152", "34375901683166321021254479071403492326805717647360", "1930702547154245708678410362830493986716647424000", "30657343857208522819355812681072055681040777216", "10090672426126314438194699654173468420734976", "1128532205749210589461378675305865395588082377424896", "4898508012331891157504770502313952183149297401856", "183866484144702435069300778591569370620457123840", "10087870879438614568423987904856381080993792", "479758481351824952576201068017002518288083101679616", "4927430856357687650137672483336695522013109813248", "30631982873080726014530128695777911106965602304", "10090640352335123000905749888064898906193920", "20810475421210813158096351232393194214736168747008", "185474989992429333410876668000797019526473449472", "10088398805449852650132678710701160828764160", "523713355276001156619894812515936872615409730191360", "1834435315677968698386666681888484647240636301312", "10087407706925960807406844115195263245615104", "181068807533025897983088854976244467594975487459328", "1846675828194259155485196346653302265545807101952", "184023368772297428695222554708915333572421746688", "10087905212036666641872642389477509423955968", "30630027183906757164337410662289617606668189696", "10090619688257396771276540806502885248466944", "369909590924994592640578354316310905114914193408", "365463421314091303514940290968495836606022811648", "10088128566359451895787899282524054398959616", "9964519045776184768128990557507573133997284261888", "2238737896938908071574260116264026061840284909568", "10087397689420734793910317862509596242870272", "1690545497226316894656280802116508236409116775415808", "4891449597618010283257693346849696565769606791168", "10087338239239617494700014301995301890686976", "682342002169944950348481451974930801448270916934900165265880511613786652672", "4591916701901017508165886245322153111029945466880", "10087340892964181775731391360575446114631680", "697369805539496512681268958860110870530010120192", "249647011531560846288569867725173788492758515712", "32037170713876990849536762593946935348105838592", "10091027563043390437621640356888196331601920", "10095842310960552722158908723033953317662413029376", "2232214378048806612163667116032490976450548072448", "187246122002671678880885522221727478511025782784", "10087895694099800788061376435865172972666880", "343926916059502757941846886623798416701997478576128", "4947499507208965740466133374521809988943792308224", "1837800414823939569971891851273854629282221916160", "10087372804343686425102924992014572373147648", "2008554327896307543572389708641635638258185210736841543173048423184701849600", "4591916701901017508165886245322153111029945466880", "4877337436613816921922082181229943677825350369280", "10087339596196868946291201173078613310832640", "3422258258534402279317053511275841300180114604032", "3924160018093535373864960786719467887515276410880", "30906649060271216244342536448816022701104693248", "10090645635432600291996907637181694385061888", "128877635276886831021574028726396470106472895741952", "5069179076391463461953871253637356283367530692608", "184099139347866923178278854996723747984972447744", "10087870179987382848568213968963818447962112", "293780226340980439919974147925145882232971237519739508861773813618619449344", "4591916701901017508165886245322153111029945466880", "1828032181676362694988625513763454896436200603648", "10087374396982159574213494672045851507949568", "55412805363387161212798456194215564992926518870016", "5348064659424225469332886612033914222434525904896", "30646967626559857031397959879628347110840074240", "10090638727069432641394405088551430973816832", "19683509100622529664705877563304178617905482202873856", "4592988188650015382232327953711198726779318566912", "183838249496372484798286356291360807356639215616", "10087872261347255741660622333199476053770240", "1173129400376884817727310394788497024869055858737152", "4609961222758734595650968743651330469419297013760", "30630826944838231824490124174726898199792975872", "10090641775390811958483519038268560830889984", "1518471645946761050432315763109095890041557745664", "209158712599906778636344950275729183328943734784", "10088336671285944530042693074835678844420096", "27182201111074015870233596630359524164306703745024", "1959833056970279260161094555215132347281556111360", "10087404157752476980384021530126832495493120", "3037890998159672295866522432778276141449240503123968", "4885180599596776770070467232046914251192157601792", "10087338265934812286374868613160800989741056", "16581013805395216896079806807515020895535476244480", "2054542438550255992038282755881608316153575243776", "185897611086761947408190260988723895485731962880", "10087899636576738571633540072843283217252352", "1090590095955482591457271541801889426316362388602880", "4899247854709158075809563580097598499853896253440", "1831101448845409359459439987182054315225285394432", "10087373006903445866102549405155559332642816", "527531933792433439418821020127085421872273028022272", "4922852047288740749237523997090896916281745735680", "183900618972739022584089859061392275999184388096", "10087870776705375334589436213859665427038208", "127574258215501338761020238210976348312876148064256", "1854607147483650929570584259171815564901082988544", "10087407103602617501887620635010470191824896", "183836532516632816970270616743937071371673141248", "10087850104760069231546788622279631456698368", "3925429305503706854600074188997767447707949989888", "3421293476488510653114321775532157294603334057984", "10087381979080491699882064788575183593013248", "403800196646570445756252102641031166079456585449472", "4936969066943816587986306751406233804600741199872", "10087338047437958195257470886638768302850048", "52165224538851508658946943741973473750383968861028352", "4592320947362339685718548318807393724351607996416", "10087340891013563386574496992162529218134016", "11635385204384267927839722992674912715367363117056", "2168766490873459950250161622699871300287350177792", "186787737777696185039083449211201602083130179584", "10087897027835244591484792046344177497145344", "228113648052183634828412818405753807973210329710592", "4983899045722113542203190502910416092280395923456", "1842799809059080395405656423909097872045870415872", "10087372654134318730287971278094600023048192", "49611646564869922379343727834737195313814025440780729869380680888434556928", "4591916701901017508165886245322153111029945466880", "4877337436613816921922082181229943677825350369280", "10087339596196868946291201173078613310832640", "36811569880189473981777960920384661022558216257536", "5622256561024469500057232167060639192357336514560", "184759217804497790021130732343115952073325150208", "10087868205126216760396987435888594586173440", "1250951749056561958231640009571240210620689353183045728403640251681079296", "4591916701901017508165886245322153111029945466880", "1828032181676362694988625513763454896436200603648", "10087374396982159574213494672045851507949568", "1763817723415494192678665857863571762640248874467328", "4603902485031716162741765943846343683573458927616", "183855695150634746412651576663166541876432994304", "10087872208821362758144070167224143558213632", "9497101603015390760857830859051268851298998419456", "2263769749515584041553059628742204575722690838528", "10087397186828524102622260553792340380090368", "439417938980396651203854193947617600713539088023552", "4932081275017137612455369762704804288678112264192", "10087338067863577355809153797494043723169792", "477833250521254844571797707803337159953793373175808", "4927634768378727933577862401957780169785220268032", "1835052486346343210489450360679544748652074369024", "10087372887255179464482394616618135739957248", "1828032181676362694988625513763454896436200603648", "10087352237412354902407871196340811231920128", "86392460242699109288221208119498977397017944260608", "5169165745910294814931792289284781376685691895808", "10087337121614350991328079022518836396032000", "5766458544168757308329107707837795509174074591078454413636055850157080576", "4591916701901017508165886245322153111029945466880", "10087340892964181775731391360575446114631680", "348828395680177211382844757542035252837300085719040", "4946499661588712192327206710681839168767966314496", "1837662435730142322545400616918779816940064997376", "10087372808500928829982852108769130071457792", "993133590233909207544480716271932303708736605650944", "4613246808220015074273962330106449930692774068224", "4901408542061680920235842555281360460735724912640", "10087339493738931670147783565928782100430848", "6034334768465113315783130023293024895596277569180143667837633519119499264", "4591916701901017508165886245322153111029945466880", "1828032181676362694988625513763454896436200603648", "10087374396982159574213494672045851507949568", "132738688437952165070651145712437895578636689342464", "5063385998468490590216295490531884741976687378432", "10087337532853185840341130293869325756399616", "4877337436613816921922082181229943677825350369280", "10087317436779961991236515437210349655293952", "547191520906390681746275573426233577491193597358820234163255810629566464", "4591916701901017508165886245322153111029945466880", "10087340892964181775731391360575446114631680", "723492095787124330501361199354718227879063801776327527517644977753554944", "4591916701901017508165886245322153111029945466880", "4877337436613816921922082181229943677825350369280", "10087339596196868946291201173078613310832640", "4591916701901017508165886245322153111029945466880", "10087318733541577465191723337981119325798400"], "dual_psd": [[["27639982720608966943838541489405398612906240571322690196543710852808704", "2541065528140505565221469692725315429253556972111765401739965887414272", "-337609331650957049558252301953719636285543938349197098025921636466688", "11217284112324804920694097769772412782778623155888218616146918637568", "520072343231770246696181122148728976694880394356729602828681609216", "884473088059678895422962085823152413808698543932265225641862889472", "-2458058430857484925611114547087659891236499673695366421891518562304", "-269880856791772262102251539255521587397844316412621581215443451904", "-223167231047244947730862097542620807756763808137286622001219239936"], ["2541065528140505565221469692725315429253556972111765401739965887414272", "871394604903676312594036360226862875177611723704250186091151774187520", "-73104595484566334557920790699091183960825873946421238327895717314560", "1005862164059727317707718332870350710388230608635138550453577449472", "-720432697623311655665274843612023392340862379236868270111196184576", "926044635592213208017759784946512761401378222233243739901747265536", "-46483364850368335715130977639183608353060105723419662535683473408", "-190351487874405771267756597622567339749582023661322145028072538112", "27124079617091311232835016621223095031185275162583658381908639744"], ["-337609331650957049558252301953719636285543938349197098025921636466688", "-73104595484566334557920790699091183960825873946421238327895717314560", "6898357659413623199965064189540964841594604927314968467112311390208", "-135339013818898762067623357552602801447263392468923976406079111168", "44319208689553764740726470292148213144100000876663919457266040832", "-66519896189336229536101985711058627937544139504792979934439014400", "18184837115988472802829222373494358099271580573491482012418048000", "14215105579778826420308722357996673264832776083379009153442775040", "-416394470931821155368156783695721064836470276637440735728107520"], ["11217284112324804920694097769772412782778623155888218616146918637568", "1005862164059727317707718332870350710388230608635138550453577449472", "-135339013818898762067623357552602801447263392468923976406079111168", "4553382204553691753375633783950419722515774542288687363080060928", "241650142553869676998112462681702616520809515782680991154307072", "325318994600720354809819837641408518503919877324671372306153472", "-1004713541817506140946311763750972713393580172413356628332511232", "-102936515733038684151658240507197022207973503130041991502495744", "-92465905460325867786693173237836296592602083172593602882699264"], ["520072343231770246696181122148728976694880394356729602828681609216", "-720432697623311655665274843612023392340862379236868270111196184576", "44319208689553764740726470292148213144100000876663919457266040832", "241650142553869676998112462681702616520809515782680991154307072", "935179598417594524506135530275345247142942693910595675690631168", "-1000883231847344940334850805211900884558464999215261206322348032", "-262464512116884883973333014781912510921522282885996353465352192", "194324217349732019929478922172536922786216576100007255415455744", "-61585117488532023777057859865160107247521128416296392082849792"], ["884473088059678895422962085823152413808698543932265225641862889472", "926044635592213208017759784946512761401378222233243739901747265536", "-66519896189336229536101985711058627937544139504792979934439014400", "325318994600720354809819837641408518503919877324671372306153472", "-1000883231847344940334850805211900884558464999215261206322348032", "1147132379333814240704496746201449639547925025111302895891906560", "159082595421209867073350900892090383667789248648358275611361280", "-227890736893242305966184605079214664638573127344538652258598912", "55958021269629522292694468271401357934171078927774964334460928"], ["-2458058430857484925611114547087659891236499673695366421891518562304", "-46483364850368335715130977639183608353060105723419662535683473408", "18184837115988472802829222373494358099271580573491482012418048000", "-1004713541817506140946311763750972713393580172413356628332511232", "-262464512116884883973333014781912510921522282885996353465352192", "159082595421209867073350900892090383667789248648358275611361280", "269115543579724809162693129907340037113200198924981379729981440", "-22588535250689939323603390059634365198654928918065067864358912", "33254507836402648371002407183650954558823839535326706788204544"], ["-269880856791772262102251539255521587397844316412621581215443451904", "-190351487874405771267756597622567339749582023661322145028072538112", "14215105579778826420308722357996673264832776083379009153442775040", "-102936515733038684151658240507197022207973503130041991502495744", "194324217349732019929478922172536922786216576100007255415455744", "-227890736893242305966184605079214664638573127344538652258598912", "-22588535250689939323603390059634365198654928918065067864358912", "45602013350796020772693812128826137237240272696286580603617280", "-10186401281611469723428232749378783427726476172534839659986944"], ["-223167231047244947730862097542620807756763808137286622001219239936", "27124079617091311232835016621223095031185275162583658381908639744", "-416394470931821155368156783695721064836470276637440735728107520", "-92465905460325867786693173237836296592602083172593602882699264", "-61585117488532023777057859865160107247521128416296392082849792", "55958021269629522292694468271401357934171078927774964334460928", "33254507836402648371002407183650954558823839535326706788204544", "-10186401281611469723428232749378783427726476172534839659986944", "5360520199927404912207934040036998911438855259126301959651328"]], [["7494101745865599503374545260076166280257647107507962591408931521691648", "-170266969822255836805640816434791759798636469349800856729438365155328", "-79722986046318075305938818537010778545254093574870002862939474755584", "14345489410873506128918481208081539393877277948263973644151080091648", "-1345645703213739259653905858307653122201717461781343861154143797248", "-2142506249310139907218793837074179402898962591612252363360074465280", "611195715099525008311996987531687446105259514124213358768452272128"], ["-170266969822255836805640816434791759798636469349800856729438365155328", "4287309596871956862910847600516591701905355346501021943352350736384", "1799341512309891850843669763594063705705500542044016070634959273984", "-340438576490424542437250348843664735275061772707915200403540541440", "37331514482018865969532270284078217467050589653860091441379803136", "82141275265372444422541058672417560952294022561541279890915983360", "-55567277917149981240329739349157064425713074925457140329903816704"], ["-79722986046318075305938818537010778545254093574870002862939474755584", "1799341512309891850843669763594063705705500542044016070634959273984", "848443307508340894972219447884877201168162373629437000904884617216", "-152193921189776404348740247371767097098587584783550378712678531072", "14121875006551145172931768003810619086846253009618168687326396416", "21835394695241183813472972929397903873106235443615758983236681728", "-5310203149733973699311328124254184790453100240865088929513078784"], ["14345489410873506128918481208081539393877277948263973644151080091648", "-340438576490424542437250348843664735275061772707915200403540541440", "-152193921189776404348740247371767097098587584783550378712678531072", "27963172584477545342379705141114024668250739719315680253496524800", "-2809978714751300873506435835468604043887644114490348103744356352", "-5260368404723045500218317294589267998471574012287048489560440832", "2613717735888854612693134844254891196659135571383753341115826176"], ["-1345645703213739259653905858307653122201717461781343861154143797248", "37331514482018865969532270284078217467050589653860091441379803136", "14121875006551145172931768003810619086846253009618168687326396416", "-2809978714751300873506435835468604043887644114490348103744356352", "350678998586413380542433838955482420130842687071472931655647232", "924685605098728248166694907504519174253570295490159959523459072", "-782324473887366203762496157641928827142447238857009836635193344"], ["-2142506249310139907218793837074179402898962591612252363360074465280", "82141275265372444422541058672417560952294022561541279890915983360", "21835394695241183813472972929397903873106235443615758983236681728", "-5260368404723045500218317294589267998471574012287048489560440832", "924685605098728248166694907504519174253570295490159959523459072", "3286191367987734301674882651452231930192550157939482669898268672", "-3504973932027827626193075165505997223353959797395411751216873472"], ["611195715099525008311996987531687446105259514124213358768452272128", "-55567277917149981240329739349157064425713074925457140329903816704", "-5310203149733973699311328124254184790453100240865088929513078784", "2613717735888854612693134844254891196659135571383753341115826176", "-782324473887366203762496157641928827142447238857009836635193344", "-3504973932027827626193075165505997223353959797395411751216873472", "4197892140752869231241702037597906310916080446431034393554321408"]], [["327079542220171692025099957963020283453356990854080820422378847731712", "-38858417774074089646908184052273650967574822404970309774368124698624", "3689876639018281312751260116986250945149502948027842966745549635584", "-313947855093603561777963142401963422497949883334441219881433038848", "1735456064705167041589113972569720144961918314046699229809536401408"], ["-38858417774074089646908184052273650967574822404970309774368124698624", "4616542574491085529430557875236550807073047184341926571984547741696", "-438372779295537443232761891427916128491572957859644760900163862528", "37298318414209126810770881044783173669438640255525107515015561216", "-206179439817942084069813609733629350220849994570969193262216118272"], ["3689876639018281312751260116986250945149502948027842966745549635584", "-438372779295537443232761891427916128491572957859644760900163862528", "41626539889210992530205693773913325558263703871532870217783836672", "-3541734369922759250191785630976702192674092251921875712413270016", "19578169725111196191245914786167887354629886877829600609650606080"], ["-313947855093603561777963142401963422497949883334441219881433038848", "37298318414209126810770881044783173669438640255525107515015561216", "-3541734369922759250191785630976702192674092251921875712413270016", "301343382862897054577734686266348044052683962197947880568782848", "-1665780456414530406361976010617241862725752547242164777337749504"], ["1735456064705167041589113972569720144961918314046699229809536401408", "-206179439817942084069813609733629350220849994570969193262216118272", "19578169725111196191245914786167887354629886877829600609650606080", "-1665780456414530406361976010617241862725752547242164777337749504", "9208181386332514973111941102154741913405794893323817746077581312"]], [["66344197590039208638477252449789006619607040", "-9895374640026058060999242011403976580268032", "995077356310459011728430807685025511768064"], ["-9895374640026058060999242011403976580268032", "3299130278181111359461645884736637331570688", "-449870271434700340624881767544549913133056"], ["995077356310459011728430807685025511768064", "-449870271434700340624881767544549913133056", "581533165522348081352958246545406421893120"]], [["9951202450425232798694596196097685800878080"]], [["279144125610976563831209053967866215902521959105414842372979723260133376", "-2470823823922642634720299245939664464390853865494468305840029214703616", "-145984289937942538250281606763970039424729430596469984475219211845632", "119670628371938977184938784971444307423382281468836934111615659278336", "-43553187258686863506808121847682104234382962333879743947820821905408", "-14818691622620520253307990022405901973463064881554715534531472916480", "-1012149809573833201424835787345265371877422414117048798127956426752", "81142643195800254464664897141382514614808775173333120042135453696"], ["-2470823823922642634720299245939664464390853865494468305840029214703616", "303665654064753771267490079682082769054637364953904136178902161686528", "8295166105728678713421520909360673798889652784056754794410362798080", "-2183248630984593023105618261640444817133221139579653257266202673152", "367514508748647844931938465304765103641007126791579329241376882688", "-773356274834152773119978551248806098972912004384034027095290019840", "143795566226418264629910919180704392442806175655894109455707537408", "-46280355826678014947134673390326148958447308955551756776445575168"], ["-145984289937942538250281606763970039424729430596469984475219211845632", "8295166105728678713421520909360673798889652784056754794410362798080", "1254532508496467366072961871107193054379701848744522389447260504064", "-232904977605760767224691600075368648148468795310591799310992539648", "43085108901453280559615407262293597392174044443809206177441513472", "30415523433504599042394700507488436809379210445949635453582835712", "-9122724121759645309887671370958332452750234331891199575429480448", "615885431047915386232146495295106190969020823556480273995530240"], ["119670628371938977184938784971444307423382281468836934111615659278336", "-2183248630984593023105618261640444817133221139579653257266202673152", "-232904977605760767224691600075368648148468795310591799310992539648", "75977192686166659655839721930982966222058249220652257327745859584", "-21542792043685610161404792634253632359535529315978042235399700480", "-9146432029134196297584227136349857784562863598642968326469320704", "872067300799452363640804960095459747918798852399927270840467456", "-37386348563737744128717657526628655081628333079356300825985024"], ["-43553187258686863506808121847682104234382962333879743947820821905408", "367514508748647844931938465304765103641007126791579329241376882688", "43085108901453280559615407262293597392174044443809206177441513472", "-21542792043685610161404792634253632359535529315978042235399700480", "7225489314168070299097224114551964163047593261911780283905998848", "3302934262512321831130662817618367523584993106151011931232665600", "-119452225950131515860856188898678613889361621337695097381191680", "27259665926897807228280194592216894752894200158682637616021504"], ["-14818691622620520253307990022405901973463064881554715534531472916480", "-773356274834152773119978551248806098972912004384034027095290019840", "30415523433504599042394700507488436809379210445949635453582835712", "-9146432029134196297584227136349857784562863598642968326469320704", "3302934262512321831130662817618367523584993106151011931232665600", "5719644691868820043755674203703475304169553302679737489051090944", "-963656409721280074383624614451916309280139113021305976015290368", "222441683250352552137051347406151754534381019030985222719012864"], ["-1012149809573833201424835787345265371877422414117048798127956426752", "143795566226418264629910919180704392442806175655894109455707537408", "-9122724121759645309887671370958332452750234331891199575429480448", "872067300799452363640804960095459747918798852399927270840467456", "-119452225950131515860856188898678613889361621337695097381191680", "-963656409721280074383624614451916309280139113021305976015290368", "236564794375315027659058158152033728960787513207509044594475008", "-45282049885524616487576626015751065167856909753331575234232320"], ["81142643195800254464664897141382514614808775173333120042135453696", "-46280355826678014947134673390326148958447308955551756776445575168", "615885431047915386232146495295106190969020823556480273995530240", "-37386348563737744128717657526628655081628333079356300825985024", "27259665926897807228280194592216894752894200158682637616021504", "222441683250352552137051347406151754534381019030985222719012864", "-45282049885524616487576626015751065167856909753331575234232320", "10583300363009634045563414722391898179541616267988799202525184"]], [["11781554413731082350796923827502372863577275429493762771814959296806912", "258459254223488913669721645978551968126822908929809840534049035124736", "45222237918917615715445034668729436461754275734497456177269197242368", "-12341095505976149172561138094298306515403230949677969900309904883712", "-12457973895240220126177802628172507867120545770553339811140407918592", "-3338985424192928769771229306318005592348787889149503031200322682880"], ["258459254223488913669721645978551968126822908929809840534049035124736", "33129806827411805919056934597493026242951997201516395693397564719104", "36624615297701119243732481798551919317370652775381159439039987712", "-129448971694278094697138703476696239026029610059307689392912465920", "-298539588333909693058014316634309140734139472425039385022053744640", "781674877604789758578309416963700816196598665042454325469634363392"], ["45222237918917615715445034668729436461754275734497456177269197242368", "36624615297701119243732481798551919317370652775381159439039987712", "206824657844023716304573301362860081367289760197928378044573024256", "-52285889798880132633116408479843688703746411786018051341168934912", "-46940350092273453151025496500140335059299190699593134590390173696", "-42562773969296920423790189815599968447346159031009627584791052288"], ["-12341095505976149172561138094298306515403230949677969900309904883712", "-129448971694278094697138703476696239026029610059307689392912465920", "-52285889798880132633116408479843688703746411786018051341168934912", "13654146678221707831387828861957053268322316588383219127383228416", "12919769553292623601740605751109232901206923178616734883365519360", "7896288511867372341383065930795107422746219322553596741523865600"], ["-12457973895240220126177802628172507867120545770553339811140407918592", "-298539588333909693058014316634309140734139472425039385022053744640", "-46940350092273453151025496500140335059299190699593134590390173696", "12919769553292623601740605751109232901206923178616734883365519360", "13196430955548199836785780613739003412811067234982140138311647232", "2744834524259610316403602118198457576156420121357995850418094080"], ["-3338985424192928769771229306318005592348787889149503031200322682880", "781674877604789758578309416963700816196598665042454325469634363392", "-42562773969296920423790189815599968447346159031009627584791052288", "7896288511867372341383065930795107422746219322553596741523865600", "2744834524259610316403602118198457576156420121357995850418094080", "27563196926226675624521530975919499153068229252897670090276732928"]], [["136134428208541463749368389535922101770760889759852795382057966501888", "14334845739295002520242377679408265426322818004075268683489173569536", "-1956542272749027285976169602167861107441992490375686638841393840128", "1546227185536064197650443199202418993791875689916819333132016680960"], ["14334845739295002520242377679408265426322818004075268683489173569536", "1509447720708839722982503133386091905879823794156824054785342701568", "-206022326837872025321712161231014058025283264531982406063424012288", "162816478346019615951407575696726301104917972086385102449891344384"], ["-1956542272749027285976169602167861107441992490375686638841393840128", "-206022326837872025321712161231014058025283264531982406063424012288", "28119688130542614520929215276285975815320134073159743883192565760", "-22222584628928198887962733585923120046692084357002289550983168000"], ["1546227185536064197650443199202418993791875689916819333132016680960", "162816478346019615951407575696726301104917972086385102449891344384", "-22222584628928198887962733585923120046692084357002289550983168000", "17562188645096696400870140265208681525744555011943839431001112576"]], [["34637769557900871888690969960519571370160705228425937419136613220352", "-6290682549170494314395359690994969546008038144469989587735722065920"], ["-6290682549170494314395359690994969546008038144469989587735722065920", "1142472146432178758814291904951519068248762548763476322432579534848"]], [["62242591729499944200419771785451775160697480413379585477262804263108608", "3219961662871028633212294584773492441638376180889999284746007615635456", "-215201463277828062205724993729978128974379808702429333284277652029440", "-43847283155605291875365773038084752072223597814337206430689117863936", "1205513375549578816932828483594992628190670773742426603549653729280", "5454744659985542493478466304401468080889080618910718113479202439168", "-630101745921420543782547568909431938453374599847009557749734309888"], ["3219961662871028633212294584773492441638376180889999284746007615635456", "226875111907524223688026717388110447021079108093882006086409519104000", "-13768033493280981015079314822301670052022225374662771282884578770944", "-2349091748166476819288827143483546225622266088956427062733608845312", "-466203825280905758946727641947165264791614418009326606375452672000", "-433359033324037069665515539172478989313362666115775143757838548992", "107861276675421904040442986818575476756215990500482000977326505984"], ["-215201463277828062205724993729978128974379808702429333284277652029440", "-13768033493280981015079314822301670052022225374662771282884578770944", "859210250928711145309822522236669826623239003452064511321207472128", "155129883429342287210355435936589232750135237333645043977942990848", "18931153125739101722012130739596154053494244333829399192608440320", "12410811930112880478853666315786681805717677327091550448017997824", "-3959659679051497439226280831779909649280462002485350878433771520"], ["-43847283155605291875365773038084752072223597814337206430689117863936", "-2349091748166476819288827143483546225622266088956427062733608845312", "155129883429342287210355435936589232750135237333645043977942990848", "30996739912620140467686882431498131983206616399040329559369056256", "-141265245258960403232908857973043158468272619339471403805048832", "-2884229362040637242079576433519134426646815081104448409674186752", "255749598265973001819660122424892814094178861230546557692018688"], ["1205513375549578816932828483594992628190670773742426603549653729280", "-466203825280905758946727641947165264791614418009326606375452672000", "18931153125739101722012130739596154053494244333829399192608440320", "-141265245258960403232908857973043158468272619339471403805048832", "4656690767394787539800958089113494412412216798651055548397518848", "6378012077353094342260389718273021821061968111185811641011798016", "-1243436010711845402553417493960129635701789201315383343449112576"], ["5454744659985542493478466304401468080889080618910718113479202439168", "-433359033324037069665515539172478989313362666115775143757838548992", "12410811930112880478853666315786681805717677327091550448017997824", "-2884229362040637242079576433519134426646815081104448409674186752", "6378012077353094342260389718273021821061968111185811641011798016", "8969219732995823332738594795168734584102328330867590961895047168", "-1721994733008695102543075539332813785490446302823881276305440768"], ["-630101745921420543782547568909431938453374599847009557749734309888", "107861276675421904040442986818575476756215990500482000977326505984", "-3959659679051497439226280831779909649280462002485350878433771520", "255749598265973001819660122424892814094178861230546557692018688", "-1243436010711845402553417493960129635701789201315383343449112576", "-1721994733008695102543075539332813785490446302823881276305440768", "333557813805975136519832074934810203111844758189239236001005568"]], [["2655868267449568618649252165539742553447542568728217717504273675190272", "209558406689545153259280309688599731909079858580900178450868988805120", "-4402596396293637728175318840048242677938544678196144415736124669952", "-8212259191239931357890888408083992598673637573764903159106665185280", "-1612665820016993494512887902173912845766261004061223272264499200000"], ["209558406689545153259280309688599731909079858580900178450868988805120", "16534978919128444561323677221719325406052783853856521318214521585664", "-347382096247718730668900983609147269746460008637237327235158900736", "-647979409419443729334507081991662949948063519378075105317879808000", "-127245648403330352099993921264601022060926141525711742635153031168"], ["-4402596396293637728175318840048242677938544678196144415736124669952", "-347382096247718730668900983609147269746460008637237327235158900736", "7298123655534726208310305072607781816934255461947697567637700608", "13613349413411283101362622190798584206810496371311215619386376192", "2673294008836813535599658279018766276190238142070908935364149248"], ["-8212259191239931357890888408083992598673637573764903159106665185280", "-647979409419443729334507081991662949948063519378075105317879808000", "13613349413411283101362622190798584206810496371311215619386376192", "25393277916177877433636840865564064179789599862870193595874279424", "4986553687600966259960557083158071070893063398717044971196645376"], ["-1612665820016993494512887902173912845766261004061223272264499200000", "-127245648403330352099993921264601022060926141525711742635153031168", "2673294008836813535599658279018766276190238142070908935364149248", "4986553687600966259960557083158071070893063398717044971196645376", "979224413697493637216160343368013842746719510999061193734225920"]], [["609285578157404041261319755737224630285412453595973689553081658769408", "-24591273982676434784343033875697623456774545808839244581957332369408", "-2889728297655799344725709645557151415842556250877010571734141632512"], ["-24591273982676434784343033875697623456774545808839244581957332369408", "17818453435336939287801119913543272945997183459412112031716124655616", "-967850645065004164289422167617964413182726847001378331832161927168"], ["-2889728297655799344725709645557151415842556250877010571734141632512", "-967850645065004164289422167617964413182726847001378331832161927168", "83603650975453416369282002259407066869791472344847841448230387712"]], [["5264449452207745455303394837367042604644585296045945664261263982592"]], [["10964167821055595961548268830749489746532875463396548033160605635444736", "-790292464093897006425624229807296291121025439020937858295762960515072", "-159350327260095939439199585824586160713533078917229118283272536719360", "28175775540707056380191592211227711655335671146239132811183846850560", "3951847183252946717177240328711666344969920363486679584629887860736", "-834185095760882168765044903324368197015300936139148361023625363456"], ["-790292464093897006425624229807296291121025439020937858295762960515072", "56963938257511328932850075424506967387488015457087658927613013917696", "11485902518083277135176301720547377810123586965604047318523842658304", "-2030897688109094035008676652099948038243128562308438872100572233728", "-284847432030168762760624840284671879367230256128463689577081602048", "60127700122689334194915164113171092731465090031480551682533752832"], ["-159350327260095939439199585824586160713533078917229118283272536719360", "11485902518083277135176301720547377810123586965604047318523842658304", "2315955685130598593967783354040507392239029391344127040426241687552", "-409499300493779768341884630950801703027628778243118067578799390720", "-57435106084742245646323309430937841283529970389823287234387771392", "12123826465855133298517530870119473054477109220344485686783508480"], ["28175775540707056380191592211227711655335671146239132811183846850560", "-2030897688109094035008676652099948038243128562308438872100572233728", "-409499300493779768341884630950801703027628778243118067578799390720", "72406254653978313998643156342629626757433092969902994907574829056", "10155477462929819648981235339075768996974296443675580508980379648", "-2143693201450738420700413108226207468787641909685219255818125312"], ["3951847183252946717177240328711666344969920363486679584629887860736", "-284847432030168762760624840284671879367230256128463689577081602048", "-57435106084742245646323309430937841283529970389823287234387771392", "10155477462929819648981235339075768996974296443675580508980379648", "1424375877373307444380089315456412435537630498062313303513759744", "-300667782069469283734516108932863363261677374250300299548819456"], ["-834185095760882168765044903324368197015300936139148361023625363456", "60127700122689334194915164113171092731465090031480551682533752832", "12123826465855133298517530870119473054477109220344485686783508480", "-2143693201450738420700413108226207468787641909685219255818125312", "-300667782069469283734516108932863363261677374250300299548819456", "63467176474009539455659433944496902491535873619647561960783872"]], [["5057997417670837607276164967082932845266854650376697590810534588973056", "-609675451638145161013532780406060675749841754228581336065270433710080", "17325190013708999522476948873017267767069738060509276564710632718336", "-2037332364163922872616638606247530623455483355000706373340060712960"], ["-609675451638145161013532780406060675749841754228581336065270433710080", "73488403736936407014101817920318470564853726064008374609944493686784", "-2088325116462547535771292973168169221990513249340102224224899301376", "245573776870497278858865844254608446567214840424832750222644871168"], ["17325190013708999522476948873017267767069738060509276564710632718336", "-2088325116462547535771292973168169221990513249340102224224899301376", "59344081110532485209359541985583100052335887180973843410711478272", "-6978487218459864953476142805848185438118874759452882634364944384"], ["-2037332364163922872616638606247530623455483355000706373340060712960", "245573776870497278858865844254608446567214840424832750222644871168", "-6978487218459864953476142805848185438118874759452882634364944384", "820625796994006768010501069798934964728096912204754402039300096"]], [["195159102387429169206335417101432125325021135815193214102998169419776", "-10459686214825113483588961361477750740618975058361463516750092959744"], ["-10459686214825113483588961361477750740618975058361463516750092959744", "560594071064192613680196071548706866168717120489214907039044599808"]], [["12561999475176342416456002953846126671544405542258781103128882385518592", "-642328513118627258718704083118349545460862263036937314001152427163648", "45508840465683517169528722876301324048136014381918829791028931723264", "-657352712653449054667645490500107390020578044741144825915338915840", "-852074505373024700694306657455869721304848042460238411090404311040"], ["-642328513118627258718704083118349545460862263036937314001152427163648", "32843968794975190490435274388423928040241917419731797721333492613120", "-2326988302128150133819545765750732596992835018332079526220581044224", "33612196159342612138277698968980607421073264136042368990376361984", "43568840389150047668612212714940480187272424037867834389760573440"], ["45508840465683517169528722876301324048136014381918829791028931723264", "-2326988302128150133819545765750732596992835018332079526220581044224", "164866633263568145736556223214184505163311828236528231529773531136", "-2381417049805295178876321575247449529394566425792579381107884032", "-3086843205695392100979900957348201267643631476660001127880720384"], ["-657352712653449054667645490500107390020578044741144825915338915840", "33612196159342612138277698968980607421073264136042368990376361984", "-2381417049805295178876321575247449529394566425792579381107884032", "34398392523956228334084166109945323862446635055377250391162880", "44587924764416605445555328744516340826212468231555907676274688"], ["-852074505373024700694306657455869721304848042460238411090404311040", "43568840389150047668612212714940480187272424037867834389760573440", "-3086843205695392100979900957348201267643631476660001127880720384", "44587924764416605445555328744516340826212468231555907676274688", "57795812214559326460019905109451642831792964722692743959150592"]], [["1818773531011718191657673376287597654882385920", "-18447139317290624808950212961455337505816576", "-2519191900117332915587273619337009013194752"], ["-18447139317290624808950212961455337505816576", "37836189033743224417684844248043970491318272", "-575807869521357080291364974714660725981184"], ["-2519191900117332915587273619337009013194752", "-575807869521357080291364974714660725981184", "2998338979984477350664588939526087544668160"]], [["74967755239365983115721967117662558749720576"]], [["1349747403883154647419104157766302956284542976", "2438815137364416688168413501843882459004928", "465821452476527480834721988184356706844672", "-93521908625108699142866025057369767018496"], ["2438815137364416688168413501843882459004928", "24092640126100864522618714596842113377239040", "-618787754304088122169756113019724627968", "-26229333340081047220565003310763859771392"], ["465821452476527480834721988184356706844672", "-618787754304088122169756113019724627968", "1197894748128316891331980542536930052538368", "-36637813268744267081073114095787576393728"], ["-93521908625108699142866025057369767018496", "-26229333340081047220565003310763859771392", "-36637813268744267081073114095787576393728", "153216445699020103825897536089414279626752"]], [["72994781512843879051417444678958813787717632", "72354467002023390445847320745093508366336"], ["72354467002023390445847320745093508366336", "3767074570916189651914871117756028627714048"]], [["76051703101752362531953529993226951168360448", "-49714536984200656294297739959631660187648", "2668043851672850756147081617294112063488"], ["-49714536984200656294297739959631660187648", "1856528802415028055648644864801537777467392", "1359154031976791793935052451267194388480"], ["2668043851672850756147081617294112063488", "1359154031976791793935052451267194388480", "187595147175583834815904945800170874863616"]], [["3690714654267252908167468170963293166370816"]], [["3739024013027533101545928939257515800002560", "-1574940221117840309649011086201198739456"], ["-1574940221117840309649011086201198739456", "184968027151117195211855454387834743422976"]], [["187181609819262946582415510562022772178944"]], [["43154020690732874679673145231908815744532480", "0", "-7855735422430922383524220510691632611328", "-2002255549813076698161900546309572526080", "-793709630656198949250949960951274668032", "-553318232326572234157342449681133731840", "-517998353486076062955858176969394880512", "-522978846113440163630131038295513104384", "-522641396598693161145490501196994052096", "-522653709104407568055830017971819905024"], ["0", "27777911293949726602937456163703147368991502964855455126620549343608832", "0", "0", "0", "0", "0", "0", "0", "0"], ["-7855735422430922383524220510691632611328", "0", "64687239787489983861559773731630150485803008", "-315434482268816776494526525164033469841408", "-61270554568891785955790763911042790588416", "3620968188067271071592547639352845402112", "-144181956998353084661988379861389934592", "11921761057483460700366868880545546240", "-1610033556866788465758933927906508800", "181476386972714171483042302331453440"], ["-2002255549813076698161900546309572526080", "0", "-315434482268816776494526525164033469841408", "806799334652092053469882318111647855542272", "-24409372827247200155941441994421035859968", "-986916996473896547455547400529612111872", "135907851325078200678285363203794796544", "-4894304754444986945048475101537763328", "-362242988338494329241715432950333440", "79963549445130665339983168616267776"], ["-793709630656198949250949960951274668032", "0", "-61270554568891785955790763911042790588416", "-24409372827247200155941441994421035859968", "16337000183515020265171436629882967162880", "-1164641915197599904070874169155289874432", "20369678300094156669886189052132065280", "4462003206593094981037890718727667712", "-668654388731087885565049255319568384", "61447784665011156318917539343106048"], ["-553318232326572234157342449681133731840", "0", "3620968188067271071592547639352845402112", "-986916996473896547455547400529612111872", "-1164641915197599904070874169155289874432", "469407899156865533452573196254219075584", "-52925249691214236862794179877594464256", "3834504499726460115559770367532728320", "-191405724443262960082307548358639616", "3953858487791245794275486823612416"], ["-517998353486076062955858176969394880512", "0", "-144181956998353084661988379861389934592", "135907851325078200678285363203794796544", "20369678300094156669886189052132065280", "-52925249691214236862794179877594464256", "18211426220046600073189845855304155136", "-2414498873280625904442716074723508224", "229274617948977800406404788186513408", "-18161140066945933005258120186822656"], ["-522978846113440163630131038295513104384", "0", "11921761057483460700366868880545546240", "-4894304754444986945048475101537763328", "4462003206593094981037890718727667712", "3834504499726460115559770367532728320", "-2414498873280625904442716074723508224", "885349922444811452568174326450225152", "-125963106589011106712375885247283200", "12921779217732667385327314314199040"], ["-522641396598693161145490501196994052096", "0", "-1610033556866788465758933927906508800", "-362242988338494329241715432950333440", "-668654388731087885565049255319568384", "-191405724443262960082307548358639616", "229274617948977800406404788186513408", "-125963106589011106712375885247283200", "67124179719396979419738358115467264", "-10184455960387015091940318576115712"], ["-522653709104407568055830017971819905024", "0", "181476386972714171483042302331453440", "79963549445130665339983168616267776", "61447784665011156318917539343106048", "3953858487791245794275486823612416", "-18161140066945933005258120186822656", "12921779217732667385327314314199040", "-10184455960387015091940318576115712", "12650875876059960907452388013506560"]], [["520552073482500500425754740777236557809582080", "-452973325600268589182689783770130283495424", "-179093737655237420724863405781442445180928", "7732600777454713567845776087238634897408", "-312250664888945367132728603910579683328", "26374418103549816856814163890037325824", "-2810013129754043331583781557661335552"], ["-452973325600268589182689783770130283495424", "4028644347443882758278751788538383661268992", "-83168729688530464249255516785603099230208", "-2316085595109210040979043976799248711680", "254739635424145956317209023049556295680", "-6218145311985616940572156529802739712", "-727934001196624216644949213244817408"], ["-179093737655237420724863405781442445180928", "-83168729688530464249255516785603099230208", "63103329317310295603257066693217914716160", "-3578925274022495195002007937028131389440", "57417293365588031640929333949952425984", "8924389891288415992002075017334489088", "-1208412402851645292872486432454737920"], ["7732600777454713567845776087238634897408", "-2316085595109210040979043976799248711680", "-3578925274022495195002007937028131389440", "1586984986642336078811957571442301730816", "-156347754241950686581381801711209807872", "10254003762555398410463846454018441216", "-501232540335978684239403011230662656"], ["-312250664888945367132728603910579683328", "254739635424145956317209023049556295680", "57417293365588031640929333949952425984", "-156347754241950686581381801711209807872", "59049384960252670529038869505427636224", "-7017797661372390128763339000940331008", "600009774507004284094938616896159744"], ["26374418103549816856814163890037325824", "-6218145311985616940572156529802739712", "8924389891288415992002075017334489088", "10254003762555398410463846454018441216", "-7017797661372390128763339000940331008", "3310929726908171197519975151667511296", "-431088744338222284222732461712343040"], ["-2810013129754043331583781557661335552", "-727934001196624216644949213244817408", "-1208412402851645292872486432454737920", "-501232540335978684239403011230662656", "600009774507004284094938616896159744", "-431088744338222284222732461712343040", "433602681982398957322898484118945792"]], [["25477577912020059490901591650193432526192640", "-249772604759315656135543363082781720576000", "-5282499354934309877455109322523684110336", "385337553390897983000107336031658835968", "-4681054056972079465186203151881994240"], ["-249772604759315656135543363082781720576000", "244979206934282805454937208975736256331776", "-9711792992222082814821801723366855409664", "129430917028317777955070350468510121984", "14083965001282183802405921662473076736"], ["-5282499354934309877455109322523684110336", "-9711792992222082814821801723366855409664", "5101298736271706306693758399604919894016", "-406489367256792196630965140336532258816", "22692015457696302308018975940133519360"], ["385337553390897983000107336031658835968", "129430917028317777955070350468510121984", "-406489367256792196630965140336532258816", "191274615411286192207287229470935613440", "-19531062592462614279361824288854245376"], ["-4681054056972079465186203151881994240", "14083965001282183802405921662473076736", "22692015457696302308018975940133519360", "-19531062592462614279361824288854245376", "16264200736802867525241341227621679104"]], [["1010688742377543252650896355954520183799808", "-20643861741796024035156805253672361525248", "194631023930367044649672723871505055744"], ["-20643861741796024035156805253672361525248", "14816616343093284582832324161991872610304", "-833229651458166603184572530050163802112"], ["194631023930367044649672723871505055744", "-833229651458166603184572530050163802112", "673993918374913156745569077843434930176"]], [["29066442526374664198313663015158565306368"]], [["520921981476435433690604783838949047244161024", "-307576408781497395403496915006374602080256", "-34506240425710681537124100479943660535808", "-11584869427886792149097059212150953738240", "925610202683986434842142611539148931072", "-32069234540860860731781574330381500416", "-245393882621961637159248568300601344", "102873919495477579564579486322130944"], ["-307576408781497395403496915006374602080256", "3652486031963401035616853403989822446501888", "-20793605123399406883598735501048043012096", "-4597454077896004483447801580913040556032", "147686368212456787100399664884520845312", "9596422910575801250382242151439269888", "-1291059819610482105739822086464995328", "61924256137853207577284804895309824"], ["-34506240425710681537124100479943660535808", "-20793605123399406883598735501048043012096", "54202909406583977139458457767283943014400", "-1743774575013057004871688461781089386496", "-87123002509742779723445750352071098368", "11783995797267458444181626364893331456", "-481304742951742632358526243162816512", "-23133319554982067295420333758087168"], ["-11584869427886792149097059212150953738240", "-4597454077896004483447801580913040556032", "-1743774575013057004871688461781089386496", "1315259359180796629623356134144788660224", "-99871083062140879998351438400744062976", "2104203611594159522230268630145171456", "354227180129180864066121805437337600", "-56577646719062375805854779535523840"], ["925610202683986434842142611539148931072", "147686368212456787100399664884520845312", "-87123002509742779723445750352071098368", "-99871083062140879998351438400744062976", "46510504832555575728794248257021673472", "-5473862272449965240965621517735952384", "412888633182893510970044884497465344", "-21954583613547374731541659334475776"], ["-32069234540860860731781574330381500416", "9596422910575801250382242151439269888", "11783995797267458444181626364893331456", "2104203611594159522230268630145171456", "-5473862272449965240965621517735952384", "2272471317986928049580208922210336768", "-316157779969464362942516228614258688", "31027449599997329320290762914529280"], ["-245393882621961637159248568300601344", "-1291059819610482105739822086464995328", "-481304742951742632358526243162816512", "354227180129180864066121805437337600", "412888633182893510970044884497465344", "-316157779969464362942516228614258688", "154533718011450354022887422626365440", "-23098115939390907523663855452422144"], ["102873919495477579564579486322130944", "61924256137853207577284804895309824", "-23133319554982067295420333758087168", "-56577646719062375805854779535523840", "-21954583613547374731541659334475776", "31027449599997329320290762914529280", "-23098115939390907523663855452422144", "22834478252926023062751862398648320"]], [["25792277159699785425739991379855922442534912", "-34359290627216075748883374490011771600896", "-13319170682743287032103512273103796305920", "332131835674584093329924383465080356864", "14492523273310513171386214587308179456", "-1780354537312843437127266185076801536"], ["-34359290627216075748883374490011771600896", "241108748230397408752355339295574674374656", "-5331593552527753411955190683173314887680", "-198416372865448948237440436075591892992", "22171216650617898678019936386289762304", "-806208855714988870004125161714876416"], ["-13319170682743287032103512273103796305920", "-5331593552527753411955190683173314887680", "4796116581421846476454971545088799277056", "-287698581644796484095031063731062702080", "5447775473992528002332368308709359616", "649806573425392351413572492089884672"], ["332131835674584093329924383465080356864", "-198416372865448948237440436075591892992", "-287698581644796484095031063731062702080", "157938955866745322683404239759044771840", "-16164419487944162157098712700874129408", "1093541946715279201724925396702461952"], ["14492523273310513171386214587308179456", "22171216650617898678019936386289762304", "5447775473992528002332368308709359616", "-16164419487944162157098712700874129408", "8245081149857063432439912405344976896", "-1029420959841867757793576155393032192"], ["-1780354537312843437127266185076801536", "-806208855714988870004125161714876416", "649806573425392351413572492089884672", "1093541946715279201724925396702461952", "-1029420959841867757793576155393032192", "864516307598118978301919762327797760"]], [["1271674033209086494183971921284053151514624", "-14448379412528356416348783070391576821760", "-347371802569731626771942869839411937280", "30124116098538985239741829908065681408"], ["-14448379412528356416348783070391576821760", "16485629076666394210577430535943080640512", "-684427249750574170193204470284879396864", "10482212031390124812029822590135566336"], ["-347371802569731626771942869839411937280", "-684427249750574170193204470284879396864", "511454100558415563981729047953505517568", "-42004483573248762406089803530770579456"], ["30124116098538985239741829908065681408", "10482212031390124812029822590135566336", "-42004483573248762406089803530770579456", "35754706632060070244444369765825249280"]], [["50388583939928367885439037533134100889600", "-1070156999906208588209157802052160585728"], ["-1070156999906208588209157802052160585728", "1502626914361133178193571065404543991808"]], [["26057876444903682584848189400131741327294464", "-13928720819193832738705741974168942936064", "-1018663223346374861740279554283925405696", "-578028016159022970684717251168758136832", "44348364601584891885783246735423832064", "-1584654397179756750939086745075974144", "5329129698040896289774585321095168"], ["-13928720819193832738705741974168942936064", "214107421206039542277993586854461960093696", "-939468838969392735682995996025509904384", "-281653808021716119999041051271517700096", "8448376475864274731229404480703299584", "609855353421573077065043980857638912", "-76927721264647872544498133917237248"], ["-1018663223346374861740279554283925405696", "-939468838969392735682995996025509904384", "3889247085427600335663538466877163438080", "-124517622137200562129407508414669520896", "-6644783163733352852007925096575401984", "886437632344162652190149620164198400", "-36548298451944107566456168901509120"], ["-578028016159022970684717251168758136832", "-281653808021716119999041051271517700096", "-124517622137200562129407508414669520896", "118379792780333805075853038055862566912", "-9150101872737441453092822774303424512", "191431076867718360717230888108163072", "33743811564348673768564223698272256"], ["44348364601584891885783246735423832064", "8448376475864274731229404480703299584", "-6644783163733352852007925096575401984", "-9150101872737441453092822774303424512", "5451599423879940785872003934587977728", "-673947960408221057254559186314854400", "52993701078762977382962704251092992"], ["-1584654397179756750939086745075974144", "609855353421573077065043980857638912", "886437632344162652190149620164198400", "191431076867718360717230888108163072", "-673947960408221057254559186314854400", "368639889338064616212881838943764480", "-54117588349043144048183558054871040"], ["5329129698040896289774585321095168", "-76927721264647872544498133917237248", "-36548298451944107566456168901509120", "33743811564348673768564223698272256", "52993701078762977382962704251092992", "-54117588349043144048183558054871040", "45931397185419199664102444592267264"]], [["1290741727776908706641726059040389873008640", "-1087875084162933658864377200122288668672", "-650543107217420683467286475697926701056", "14962394150946784947363266180457431040", "727665808585925451785494831856353280"], ["-1087875084162933658864377200122288668672", "15391842370868118463167719719974140379136", "-329852654161345785530800194310713114624", "-13549402493644042811587523178838097920", "1444420766708196663888186672246947840"], ["-650543107217420683467286475697926701056", "-329852654161345785530800194310713114624", "410545483753264015925671512634613039104", "-24839626818836753557402315029997420544", "455732484814594909242886132301037568"], ["14962394150946784947363266180457431040", "-13549402493644042811587523178838097920", "-24839626818836753557402315029997420544", "19895516257638336551911301571151921152", "-2123000818751944216815753099474894848"], ["727665808585925451785494831856353280", "1444420766708196663888186672246947840", "455732484814594909242886132301037568", "-2123000818751944216815753099474894848", "1893870034509252930007882378797645824"]], [["64168253904697538706972170048700856401920", "-689025472340744182123340342357976416256", "-19061621454002836091634424026943717376"], ["-689025472340744182123340342357976416256", "1267386967279450612078803535231650365440", "-52561541279785233939190543933184671744"], ["-19061621454002836091634424026943717376", "-52561541279785233939190543933184671744", "77758644982445886152136531978011803648"]], [["2572900912568842753107863350561428471808"]], [["1303540109079689082913414663446358160048128", "-645295849159246900887578369518649475072", "-20938460811144412681455226645569863680", "-31608259516285371704259218883232137216", "2333058716039821739596120088595398656", "-80175331328559744982661409202503680"], ["-645295849159246900887578369518649475072", "12895790351438632420841540172855778476032", "-39933459414103980220762608234942955520", "-17711911443133319953920393880394530816", "493520031742559464562194703779364864", "40387855997843912115859774886641664"], ["-20938460811144412681455226645569863680", "-39933459414103980220762608234942955520", "299897109997368505244293855675527725056", "-9269088895238078089879228657312989184", "-553044029744983126041423458821210112", "70214910582287331535490302385061888"], ["-31608259516285371704259218883232137216", "-17711911443133319953920393880394530816", "-9269088895238078089879228657312989184", "12281189423657204405534979416964202496", "-961241715813432114042699822942650368", "19271903286504802817014755263250432"], ["2333058716039821739596120088595398656", "493520031742559464562194703779364864", "-553044029744983126041423458821210112", "-961241715813432114042699822942650368", "822642827700728918616174006150103040", "-107112825490979599591747439181168640"], ["-80175331328559744982661409202503680", "40387855997843912115859774886641664", "70214910582287331535490302385061888", "19271903286504802817014755263250432", "-107112825490979599591747439181168640", "100049133502762639794642599978991616"]], [["64584554022712527329173433397193794912256", "-20797889976408430694837741913475383296", "-33411212155212693775234877363834585088", "717331969385297402086499163140259840"], ["-20797889976408430694837741913475383296", "1047545466045229752786952877191399997440", "-21614765224316496244359346213292605440", "-989056013563244217456990628018651136"], ["-33411212155212693775234877363834585088", "-21614765224316496244359346213292605440", "42451004410292010972593121272063328256", "-2578633119633771132806154920453472256"], ["717331969385297402086499163140259840", "-989056013563244217456990628018651136", "-2578633119633771132806154920453472256", "4016853419158573548993512977570201600"]], [["3242863737710913136354951191174435569664", "-33497889143473711221225443129171116032"], ["-33497889143473711221225443129171116032", "130320171030468027732468122335236325376"]], [["65208413296260680264487515518824406319104", "-31193355439502505131073503455589957632", "519038422918158758542865576920875008", "-1696507742197642644858187811485908992", "120705024490161504124941385802448896"], ["-31193355439502505131073503455589957632", "808086101864005030609021310684161376256", "-1381473562019375386545087467835359232", "-1159114551579005788678527327601164288", "29833787698986941144870568924807168"], ["519038422918158758542865576920875008", "-1381473562019375386545087467835359232", "25717343546467028768595112404631683072", "-764960622115642751287308696057544704", "-50944063116360581751953365076541440"], ["-1696507742197642644858187811485908992", "-1159114551579005788678527327601164288", "-764960622115642751287308696057544704", "1597928757474344354124929875159547904", "-126384604407049531505734331167408128"], ["120705024490161504124941385802448896", "29833787698986941144870568924807168", "-50944063116360581751953365076541440", "-126384604407049531505734331167408128", "207161995705225660189214274979102720"]], [["3230269227966870818834932991665406738432", "630072882041331330242971382075883520", "-1706403651758113929387079576137498624"], ["630072882041331330242971382075883520", "80202804577673816980423950781913235456", "-1589590188089010280481198503832322048"], ["-1706403651758113929387079576137498624", "-1589590188089010280481198503832322048", "6595491424717424001657099212958990336"]], [["163818438219930526049571275192116707328"]], [["3261987543331557937254760033568941932544", "-1585830549194486945541373237802303488", "110788576776665131729282281506865152", "-90859771714223920554772090897563648"], ["-1585830549194486945541373237802303488", "53938135617753959485228861324223578112", "-12979653642978387802430084950786048", "-80777559918592209286978613693906944"], ["110788576776665131729282281506865152", "-12979653642978387802430084950786048", "2647582853350141033748457447101562880", "-75440592601760308766191560603729920"], ["-90859771714223920554772090897563648", "-80777559918592209286978613693906944", "-75440592601760308766191560603729920", "333546593374147686146463854403518464"]], [["161482030064966595686670434301701521408", "116820535418654143842758070645030912"], ["116820535418654143842758070645030912", "8185080778292232336009329149327966208"]], [["163178623454827426832943798770544410624", "-84830159713156543392076978571968512", "10082550975788671261902277586190336"], ["-84830159713156543392076978571968512", "4044212641066056848568495767258398720", "5336909364101538471952819259703296"], ["10082550975788671261902277586190336", "5336909364101538471952819259703296", "408987196720802900715616562634031104"]], [["8068260260820401334379145236953694208"]], [["8163172990106613102905094256770154496", "-4745640470480048539670995984711680"], ["-4745640470480048539670995984711680", "403650293378535597303997839458697216"]], [["408395930805934490198676633850740736"]], [["53968279869886228070737091387855769330945355983686550778911314149376", "85752387249197720418928736338988235128890720317162225433049542164480", "-10368999924196809264650729223785162491211989477015857816304965648384", "1490374233745473240813753324418758063260364534841976892933195956224", "-171343693712474606471147126624314776922232132220035574191433449472", "13440280447841601663498340700727500259907249389782394169047646208", "-1782245557294112385573331853946287423704051323546477519490252800", "18226584555050595691411763723056458234810768336620016902340608", "401444133775859366664377875459116037768584777836970660264411136", "243599619687749532679784509437668268960405962032701520870375424"], ["85752387249197720418928736338988235128890720317162225433049542164480", "191505487401109562548827354010417438299705971830750418728466973196288", "-23180153346119151271338992995806036379952719653332089953586157453312", "3326480849118850825754757023216357069467156260884230047164140617728", "-382649068522652169133105852323279672929376980711395201353410150400", "30127821759560912619525077629374813572218643002952849763728359424", "-4024917799114477174637122076727309564887600874603810517891940352", "58778741082717617255633206231455132460738989759206610826166272", "1075595844602084244799502453015859372116075603415088470098444288", "1094445233633194840254954741419645953289367532193388832418168832"], ["-10368999924196809264650729223785162491211989477015857816304965648384", "-23180153346119151271338992995806036379952719653332089953586157453312", "2805772840815858515019667444740480240850941696560779503980274253824", "-402642385543766228503780458347823721223641226266760478330013614080", "46316500270200510654304820846238963575636841483204474523833335808", "-3646757669460831381816862950099058594504224234497767804948709376", "487196627997955996675028514495359126345716235762178697749069824", "-7120198305631528594853194066932082991659731880503460197564416", "-130246644775638881479639159575471000993759619361126158623047680", "-132641588344277010043745942607478574261953000784180589575012352"], ["1490374233745473240813753324418758063260364534841976892933195956224", "3326480849118850825754757023216357069467156260884230047164140617728", "-402642385543766228503780458347823721223641226266760478330013614080", "57781548201662763899423397561417878720769134637883713810591645696", "-6646675381092334647262994085297233326648297920519667274215325696", "523322345097371859219427951731514959402314108233580662111600640", "-69912381040430087658803436628078605421901706253894561961082880", "1020558639287183889722057886387603601443892282959301565218816", "18678937053831620317709441709930515255065591246613905911316480", "18997365884446346717980235672014374791258694215347697197514752"], ["-171343693712474606471147126624314776922232132220035574191433449472", "-382649068522652169133105852323279672929376980711395201353410150400", "46316500270200510654304820846238963575636841483204474523833335808", "-6646675381092334647262994085297233326648297920519667274215325696", "764575008476058332571450674624451217493997632667916412706095104", "-60198704936192167428954454024614229343923630292285876036698112", "8042228072335863776216351676354693882463717215287801142050816", "-117445896198528699720176050783493727098424757816565811904512", "-2149154017903749458553861966193081643471314331616903321092096", "-2186806775324149771285900897423524260672626174530343208484864"], ["13440280447841601663498340700727500259907249389782394169047646208", "30127821759560912619525077629374813572218643002952849763728359424", "-3646757669460831381816862950099058594504224234497767804948709376", "523322345097371859219427951731514959402314108233580662111600640", "-60198704936192167428954454024614229343923630292285876036698112", "4739899915818612294689283416620017524881892461976155561394176", "-633268622149458486439914292483990285213009267367111697629184", "9273306290597231075876323973252929828833893665404732047360", "169473123103084704266745180603062057846969304219542571974656", "172976414695844817978499948614814608043735117768554941775872"], ["-1782245557294112385573331853946287423704051323546477519490252800", "-4024917799114477174637122076727309564887600874603810517891940352", "487196627997955996675028514495359126345716235762178697749069824", "-69912381040430087658803436628078605421901706253894561961082880", "8042228072335863776216351676354693882463717215287801142050816", "-633268622149458486439914292483990285213009267367111697629184", "84618460794118539178821476003428706518684218579388236562432", "-1245780664547029316275582181253149801368112057374216290304", "-22709234652250669667408610538556677708468691604380850323456", "-23319349426742394265912278317274207384985973926716415934464"], ["18226584555050595691411763723056458234810768336620016902340608", "58778741082717617255633206231455132460738989759206610826166272", "-7120198305631528594853194066932082991659731880503460197564416", "1020558639287183889722057886387603601443892282959301565218816", "-117445896198528699720176050783493727098424757816565811904512", "9273306290597231075876323973252929828833893665404732047360", "-1245780664547029316275582181253149801368112057374216290304", "22247920350930452777575258917620362600217752073454747648", "371813712283454166094541100088340870347714243839823708160", "464034758898953892648396114375437391277997102293040758784"], ["401444133775859366664377875459116037768584777836970660264411136", "1075595844602084244799502453015859372116075603415088470098444288", "-130246644775638881479639159575471000993759619361126158623047680", "18678937053831620317709441709930515255065591246613905911316480", "-2149154017903749458553861966193081643471314331616903321092096", "169473123103084704266745180603062057846969304219542571974656", "-22709234652250669667408610538556677708468691604380850323456", "371813712283454166094541100088340870347714243839823708160", "6454078125872242217989214081689335939732245769270522281984", "7416321573864485722408671509117946614305605616465162010624"], ["243599619687749532679784509437668268960405962032701520870375424", "1094445233633194840254954741419645953289367532193388832418168832", "-132641588344277010043745942607478574261953000784180589575012352", "18997365884446346717980235672014374791258694215347697197514752", "-2186806775324149771285900897423524260672626174530343208484864", "172976414695844817978499948614814608043735117768554941775872", "-23319349426742394265912278317274207384985973926716415934464", "464034758898953892648396114375437391277997102293040758784", "7416321573864485722408671509117946614305605616465162010624", "10156308614208121457947234748303344606328131573877550612480"]], [["12938273790536607655366386192629413340774400", "-273213577924255954704666475662389175910400", "7218194553455141486480146086231174807552", "-1062623728362825397363543730075671199744", "200854713623614022444919299436701548544", "-28124571851795691533988177681485660160", "-12276696639822412813245887715481747456"], ["-273213577924255954704666475662389175910400", "36246382288382159857194288698938588397568", "-1377373732764503197930724425299962888192", "-98917920558669540468296502727820705792", "32377810517384533103809968866848669696", "-6142820912783736804328950631696957440", "-122631869650471428435832482725625856"], ["7218194553455141486480146086231174807552", "-1377373732764503197930724425299962888192", "176934617454682629704544744948891648000", "-18865580726951095120052663574266380288", "2036130074337336764432619599223062528", "-282794325768852657239533703886012416", "81487706098381139723578975448989696"], ["-1062623728362825397363543730075671199744", "-98917920558669540468296502727820705792", "-18865580726951095120052663574266380288", "6889075462412011435065659696739254272", "-1414054707601135860416387699485704192", "276759321610005815599350713759563776", "6593931144889882393277591036362752"], ["200854713623614022444919299436701548544", "32377810517384533103809968866848669696", "2036130074337336764432619599223062528", "-1414054707601135860416387699485704192", "478283330566016798478011685996068864", "-151498823229526392772393049612353536", "71184838035191176041853852300869632"], ["-28124571851795691533988177681485660160", "-6142820912783736804328950631696957440", "-282794325768852657239533703886012416", "276759321610005815599350713759563776", "-151498823229526392772393049612353536", "144677836165577603213848072207466496", "-123396097878134049099606748408315904"], ["-12276696639822412813245887715481747456", "-122631869650471428435832482725625856", "81487706098381139723578975448989696", "6593931144889882393277591036362752", "71184838035191176041853852300869632", "-123396097878134049099606748408315904", "833492383819483947634259890662277120"]], [["190628960128108705499008441173232003842048", "-2447191511169059374197622174837733588992", "-442153120052931182676206921448649916416", "82823979979090765885319528066930704384", "-12979992285203252620076185351836663808"], ["-2447191511169059374197622174837733588992", "726025385679972718049860370286885470208", "-83133639244137405852563909542179504128", "9215513572921564022370098097673994240", "-1271880544357602593132022601221144576"], ["-442153120052931182676206921448649916416", "-83133639244137405852563909542179504128", "19663848121369348287402306099042320384", "-3316353991522185801687975458137702400", "611430772917900379063025319412760576"], ["82823979979090765885319528066930704384", "9215513572921564022370098097673994240", "-3316353991522185801687975458137702400", "1223895000740965376317938771507019776", "-408459868588059204410444371200049152"], ["-12979992285203252620076185351836663808", "-1271880544357602593132022601221144576", "611430772917900379063025319412760576", "-408459868588059204410444371200049152", "768257408395359478919194121001238528"]], [["3838567744115334518545882052365087932416", "-247839598335529947347748065246267310080", "19690983780212610960106011423028543488"], ["-247839598335529947347748065246267310080", "38808831923262778210525424897702756352", "-5212952116993154587529534672463724544"], ["19690983780212610960106011423028543488", "-5212952116993154587529534672463724544", "3238624183658878114431454497071955968"]], [["46144806786606169627453490083907239936"]], [["8850773828867661103990443421472555741194828932615391702755049472", "338676160022188315062362022627535033343260024026464745945038848", "-62142617865043811646086371257553321219811254853710313393487872", "-2428780018178958085983046813871888801845591519274282694737920", "5857634003780840265102566457932504723909760530441784547868672", "-5986590195725063942227017140388516896426435292640439894540288", "14582548876888348632929737221691896684475457938455796698316800", "16758440808792843452287673270244259178150532594171127399448576"], ["338676160022188315062362022627535033343260024026464745945038848", "12959492987298427517861732898449312458507030853099559086718976", "-2377896396314519871200498994956753863373756524153913915473920", "-92937623986343252901497617216316874195169894210713040191488", "224143225165849434380730894878126109250384230765699159556096", "-229077752783796879697281437627049589771875871322028812271616", "558003373767406479641738611870882623124158451265484579930112", "641264198003715615755170524323436669732933437537006122958848"], ["-62142617865043811646086371257553321219811254853710313393487872", "-2377896396314519871200498994956753863373756524153913915473920", "436312691950791395490430497285191845795677079817445479284736", "17052830799457761985774306315570987904102763993284244144128", "-41127331748438704802450173270926481642846749496774112575488", "42032752620361084092909371804098210711843779147597378224128", "-102386274903912263493418076809943269681511272447018314760192", "-117663540310802905335700831147561801099630379266808152588288"], ["-2428780018178958085983046813871888801845591519274282694737920", "-92937623986343252901497617216316874195169894210713040191488", "17052830799457761985774306315570987904102763993284244144128", "666492274095323379951048916133317511599427531670638559232", "-1607419271723572629195263721067156930681468841455612067840", "1642806711089950762577573194367981775214624959025045831680", "-4001661776825186989489432967226753879692404444859627208704", "-4598757911932569157855311820078080429911134908827983413248"], ["5857634003780840265102566457932504723909760530441784547868672", "224143225165849434380730894878126109250384230765699159556096", "-41127331748438704802450173270926481642846749496774112575488", "-1607419271723572629195263721067156930681468841455612067840", "3876709176584993085832649606636315929019591669792896974848", "-3962055180170220172937074184573527576162325858719717392384", "9651046994834975804408775297454367849360622668749786316800", "11091099448475267372121599842984918126456269420973510361088"], ["-5986590195725063942227017140388516896426435292640439894540288", "-229077752783796879697281437627049589771875871322028812271616", "42032752620361084092909371804098210711843779147597378224128", "1642806711089950762577573194367981775214624959025045831680", "-3962055180170220172937074184573527576162325858719717392384", "4049280081551537820482538983536928518843812142694052921344", "-9863515419445552883832242501181134555699485471383717150720", "-11335270721113140848587034538284242251560249477532571664384"], ["14582548876888348632929737221691896684475457938455796698316800", "558003373767406479641738611870882623124158451265484579930112", "-102386274903912263493418076809943269681511272447018314760192", "-4001661776825186989489432967226753879692404444859627208704", "9651046994834975804408775297454367849360622668749786316800", "-9863515419445552883832242501181134555699485471383717150720", "24026230458319538074730714917192271681308829384327066288128", "27611233426572286704078654507411060490091559632264815968256"], ["16758440808792843452287673270244259178150532594171127399448576", "641264198003715615755170524323436669732933437537006122958848", "-117663540310802905335700831147561801099630379266808152588288", "-4598757911932569157855311820078080429911134908827983413248", "11091099448475267372121599842984918126456269420973510361088", "-11335270721113140848587034538284242251560249477532571664384", "27611233426572286704078654507411060490091559632264815968256", "31731162017247452584232976808089114894505857790194030215168"]], [["5279503749179490455739127516010012343066700636176065492942848", "-401136153766215305136241597575423667407919645037496885051392", "-88509405433500201309071067063655992344599272292847565406208", "70605015117903986927346092136687125724132185856084885372928", "-117508791027395095248267672399075052483086870489043598049280", "488848085446203047331887230958348015261399470605282469478400"], ["-401136153766215305136241597575423667407919645037496885051392", "30478283850704803873804712481343242839970195273109781610496", "6724935553506653534504298098249953455815678473118624514048", "-5364561812348966343354793423383780874905985664396233277440", "8928305898783191603855650568621471738496103144618429775872", "-37142627430152681334689533324643269403934164185698801811456"], ["-88509405433500201309071067063655992344599272292847565406208", "6724935553506653534504298098249953455815678473118624514048", "1483835455445829755303086161263297293779548489698139701248", "-1183673353708706103957655776855240570671947156015733014528", "1970002053443104124548002608967671729031177848421414338560", "-8195401584263055010385077736319129761829715900657731371008"], ["70605015117903986927346092136687125724132185856084885372928", "-5364561812348966343354793423383780874905985664396233277440", "-1183673353708706103957655776855240570671947156015733014528", "944230442221809319994175737934138510166107747915294310400", "-1571494284527267763425434954103463193024704711900746743808", "6537570215505903352423563688806857587603608881926405881856"], ["-117508791027395095248267672399075052483086870489043598049280", "8928305898783191603855650568621471738496103144618429775872", "1970002053443104124548002608967671729031177848421414338560", "-1571494284527267763425434954103463193024704711900746743808", "2615457176418525628549663141436658185266303569216168525824", "-10880558144459629812724592120251696795908220143516933685248"], ["488848085446203047331887230958348015261399470605282469478400", "-37142627430152681334689533324643269403934164185698801811456", "-8195401584263055010385077736319129761829715900657731371008", "6537570215505903352423563688806857587603608881926405881856", "-10880558144459629812724592120251696795908220143516933685248", "45264188074789781905260440664138101683292385451464305147904"]], [["34330774767463591680284188618655331778560", "233848877061624238416410137843332022272", "-249467104579445567563093060315728838656", "58858713808821116755558074300617457664"], ["233848877061624238416410137843332022272", "279180365952549104653715912693863415808", "-49426125605122360724161874934856941568", "9862828600343914771900595081773580288"], ["-249467104579445567563093060315728838656", "-49426125605122360724161874934856941568", "16809128939494639057107847158750511104", "-4820042240833956159951223203762798592"], ["58858713808821116755558074300617457664", "9862828600343914771900595081773580288", "-4820042240833956159951223203762798592", "4102400329675381806806568525677723648"]], [["1125202439965316680882681385639080886272", "-103258216117269620953467128943074082816"], ["-103258216117269620953467128943074082816", "32901976344620002437219490179839950848"]], [["223712393058861110226603061376041786193680604283903655190462464", "553450302231103816665667939119628257104884495233806961213440", "-4323372695718618308681436276213938469280575205924364194152448", "-470599781393905377280554014476577169534864674697767519518720", "812161508608949839838328935791801934142092427307951138537472", "-1094169664943318614946800052346769951703077135952687799468032", "-3291051265934060106059003947860243666943742443536151761387520"], ["553450302231103816665667939119628257104884495233806961213440", "1369201021237600735900520079558784431435627261214265966592", "-10695750433788474104157948387669792276755104305764072685568", "-1164234076088132531362258819929378094961628138264827265024", "2009236172632718839225267631458584843534612662433106362368", "-2706906503814716086341930601091072589737956829626850344960", "-8141852549536779158073219986012205590401623028447372640256"], ["-4323372695718618308681436276213938469280575205924364194152448", "-10695750433788474104157948387669792276755104305764072685568", "83551703195840949961156357832329642968132728446751306940416", "9094615714714749793006397179805790906055407736432569090048", "-15695495644310241681243177462078303076469949213845003173888", "21145468023556866841765105017317707771411941298491334066176", "63601488450422389456969911150159593962295676491837665705984"], ["-470599781393905377280554014476577169534864674697767519518720", "-1164234076088132531362258819929378094961628138264827265024", "9094615714714749793006397179805790906055407736432569090048", "989950316206764437291822330555670577599021624025262587904", "-1708457109514511842495930309661958311974101739532783190016", "2301687439348469864347593492967820342989991450894265221120", "6923031778115246840207562622834838141646584152212579024896"], ["812161508608949839838328935791801934142092427307951138537472", "2009236172632718839225267631458584843534612662433106362368", "-15695495644310241681243177462078303076469949213845003173888", "-1708457109514511842495930309661958311974101739532783190016", "2948456753097338987865825029136071615970799207891419004928", "-3972254167969601633505364234866717642169909267747722756096", "-11947774213595494330997150859953609070386064635660005801984"], ["-1094169664943318614946800052346769951703077135952687799468032", "-2706906503814716086341930601091072589737956829626850344960", "21145468023556866841765105017317707771411941298491334066176", "2301687439348469864347593492967820342989991450894265221120", "-3972254167969601633505364234866717642169909267747722756096", "5351546417757804581292539320496739366795232258206132600832", "16096419209153522438966790420402104948112100466705209229312"], ["-3291051265934060106059003947860243666943742443536151761387520", "-8141852549536779158073219986012205590401623028447372640256", "63601488450422389456969911150159593962295676491837665705984", "6923031778115246840207562622834838141646584152212579024896", "-11947774213595494330997150859953609070386064635660005801984", "16096419209153522438966790420402104948112100466705209229312", "48414923674596889474950913397689069834593215598776631164928"]], [["306981236774756283090091517785587557859328", "-2301265424555604227575934790697545105408", "-372579073346348525588417485180525084672", "671198102801965665304215549731049308160", "-1891056028697018930368894707128646762496"], ["-2301265424555604227575934790697545105408", "3080798526981076236680937284690637750272", "246470847654904658473575155608529666048", "-267223960868045290030584771609651838976", "462358837204057639717493560584236433408"], ["-372579073346348525588417485180525084672", "246470847654904658473575155608529666048", "82056226286878488839442750105997803520", "-66586332587337546677182522888464367616", "126074913168625903324170358723759308800"], ["671198102801965665304215549731049308160", "-267223960868045290030584771609651838976", "-66586332587337546677182522888464367616", "69768347041123496806796465596079800320", "-142174125198043914760963009593449906176"], ["-1891056028697018930368894707128646762496", "462358837204057639717493560584236433408", "126074913168625903324170358723759308800", "-142174125198043914760963009593449906176", "318466862666703509989715194580425506816"]], [["11505789580667923029902371684988208807936", "876264129626028620965427950316635029504", "-312162453336657175239830050884049436672"], ["876264129626028620965427950316635029504", "276714026540000051764122459229464297472", "-78869743797853725529255088115557597184"], ["-312162453336657175239830050884049436672", "-78869743797853725529255088115557597184", "43592683587938155825583523032020811776"]], [["765451420488295887066004830612881408000"]], [["1142906340239289975115705858134711304454144", "-24404508195245542791328284957692701704192", "-211695714317770314629426421449751527424", "-391254313986142528752638993277147676672", "358672616561893156198312727271245348864", "-93839274065471307796986324743679377408"], ["-24404508195245542791328284957692701704192", "37474533796328535934938481791550122622976", "-937536674022737216982222749318151929856", "-129382050877256471810604465861024546816", "130225230979037796043109611343550873600", "-152991852884945605234724616467059310592"], ["-211695714317770314629426421449751527424", "-937536674022737216982222749318151929856", "207467375011278431639350477521051189248", "10633547064113676532226941577047572480", "-19719687570545315239654947627737284608", "2845030912728427403465926656443547648"], ["-391254313986142528752638993277147676672", "-129382050877256471810604465861024546816", "10633547064113676532226941577047572480", "6562095664218408316046872506968047616", "-4899088177746247945268555104015876096", "1265904503460444562308026152159019008"], ["358672616561893156198312727271245348864", "130225230979037796043109611343550873600", "-19719687570545315239654947627737284608", "-4899088177746247945268555104015876096", "7143049136087350074130349929684533248", "-1496595379847708907899945853571301376"], ["-93839274065471307796986324743679377408", "-152991852884945605234724616467059310592", "2845030912728427403465926656443547648", "1265904503460444562308026152159019008", "-1496595379847708907899945853571301376", "11780359388319888592484178868870053888"]], [["7691210837997215694565458855430412349646406514354620620341248", "-3876317307180241204951306165830213509720248104793079124328448", "-1637707874183415810492601600704644570241793881717855423037440", "2290084743378585229197288726855515411114407302106229164212224"], ["-3876317307180241204951306165830213509720248104793079124328448", "1953637233777586890863322508695999511546762952210937485983744", "825393492717672107443854551322834781806885000987949492338688", "-1154186943076887319604757669570678803542168247752378967654400"], ["-1637707874183415810492601600704644570241793881717855423037440", "825393492717672107443854551322834781806885000987949492338688", "348721045054692057591907297929881653098732853295737596805120", "-487633208317435786045213502274453557785725732483122828673024"], ["2290084743378585229197288726855515411114407302106229164212224", "-1154186943076887319604757669570678803542168247752378967654400", "-487633208317435786045213502274453557785725732483122828673024", "681880687231429544638985203881330576656395855187983667822592"]], [["14235655151428066511953673501128924332032", "4158902282676687592133648036111843328000"], ["4158902282676687592133648036111843328000", "1865837331852084764140444556106250846208"]], [["148708776272380137038238659637016266609149271621183361375866454016", "18094677267409503280466146054046171147412548263335991861594554368", "-472886801987895290029250425162105494932774929277608202124394496", "-388099541875836137353999024370679967492776564285246176480985088", "38711740132515714202430576402997369015482023588757246721392640"], ["18094677267409503280466146054046171147412548263335991861594554368", "2202921947119997064066537016678529627619031146514327117494222848", "-57549922176156533010438145279623555424097218142375093790048256", "-47252676463225009562144113190212322310994104356904651848679424", "4942783191183317455471312040424776801164135020483704506023936"], ["-472886801987895290029250425162105494932774929277608202124394496", "-57549922176156533010438145279623555424097218142375093790048256", "1503836930554410746655227205173483642256322692105538916843520", "1234377507004578275273080736736978152119476746207190082125824", "-125003528561273763158026768873908559089608650260154723336192"], ["-388099541875836137353999024370679967492776564285246176480985088", "-47252676463225009562144113190212322310994104356904651848679424", "1234377507004578275273080736736978152119476746207190082125824", "1013582147182143355729614664443859047021915321613171250167808", "-106760138742448033359135833706138353561004591857857684570112"], ["38711740132515714202430576402997369015482023588757246721392640", "4942783191183317455471312040424776801164135020483704506023936", "-125003528561273763158026768873908559089608650260154723336192", "-106760138742448033359135833706138353561004591857857684570112", "55584724961843031464492555321098817768279281702304246398976"]], [["33322618024020131901077554922822242611714995473049935085857406976", "3759942783064430017503107521128608945661616569910069915274969088", "201842882418105472833845044368010221941264162998193207138844672"], ["3759942783064430017503107521128608945661616569910069915274969088", "429300581487807853560235971860611250095032989382778130222022656", "25986432792669276619334262616301639914935481378597541278384128"], ["201842882418105472833845044368010221941264162998193207138844672", "25986432792669276619334262616301639914935481378597541278384128", "3265395684208081445207462147143753785008509113599154993496064"]], [["529222767344148807810006190969839290747800806675906295893065728"]], [["238328673906936961631935327464327296756745782585164190628760780800", "-3381915832473974515716890691071433871314001442600081758384816128", "-1203099015413351624243495799144230937020387468998063466051796992", "26721480691907704572731069390928459378647311601203484664266752"], ["-3381915832473974515716890691071433871314001442600081758384816128", "1280814623083998844344704174638897233299943408048769103300657152", "22651240344205318472839569927448513296503110700018374002343936", "-2288532994573754554021321846065697976488289010862212526374912"], ["-1203099015413351624243495799144230937020387468998063466051796992", "22651240344205318472839569927448513296503110700018374002343936", "6098571974034308554559246205465778095739656011465472522321920", "-143532515536117155035466280627587725948617855381947809792000"], ["26721480691907704572731069390928459378647311601203484664266752", "-2288532994573754554021321846065697976488289010862212526374912", "-143532515536117155035466280627587725948617855381947809792000", "5953150549587368754710280432030322312476765925476732502016"]], [["11249177469356960183205004633826077960428229995223215995185266688", "-205705389758172417318693366562728267536388962439215821826818048"], ["-205705389758172417318693366562728267536388962439215821826818048", "3761582345982890150243858172575281265722077573210684895789056"]], [["37147752719974867322164803521793624596507938036793450792684093440", "43558512928911771105067159982186980726290640288629130021306368", "-6050151789224987319828811848621030786628708740517740576505856"], ["43558512928911771105067159982186980726290640288629130021306368", "51075607800036459028914704390332675143587357441875471499264", "-7094254581681020527692404848748698993699160837207527260160"], ["-6050151789224987319828811848621030786628708740517740576505856", "-7094254581681020527692404848748698993699160837207527260160", "985371496052294181049669541246295844158975962452540260352"]], [["2733638409316601696628689011480589238272"]], [["5151043917237585528406443267959937826816", "160858306211634677049256803167478218752"], ["160858306211634677049256803167478218752", "178141072789237907634426504746337566720"]], [["180324664524443076224049900995756425216"]]], "claim": {"K_lower_bound": 82595, "sdp_bound_num": "53968279869886228070740032234022174270937407659315814911432391131136", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 250-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.0008973781770107, "theta": 1.0, "seconds_model": 0.006960630416870117, "seconds_solve": 1.7642974853515625e-05, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q6_n10_R3.json <==
{"problem": {"q": 6, "n": 10, "R": 3, "lambda": [1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["249011769953716313465628179813835338678272", "472279798974514892141098348186865500160", "462632950379576303624344528885520304963584", "470319156665103860463808614888441380864", "2534990429482289008198049969569923415932928", "469548244619880943290188970322896617472", "5493197266382390384365740436374824593391616", "469444519558966873932459878638680014848", "20323779973986928272428984380069231609249792", "469381964665916013338855621235358826496", "3680591403406594029336795295689419773706240", "469480009581168183742101397367110500352", "26398103431617906709589796588671499379933184", "469376938275150920954410099635497467904", "5476928398825308964277866849438274607382528", "469440711489135210576216650760178368512", "8774020264873993141466562984038603555864576", "469410469820967007039346633182032166912", "7058598163720594667015726127425582765441024", "469422677896957608951713824828699967488", "471385761023961993699906485338951909376", "864709118452116823529128256183170823618560", "123016564964880452380337666513208854183936", "471642871454690767618883299764768604160", "2948720590650005578113550506997071829008384", "484748787089866996760503520205441310130176", "469916384447051370838063334919730364416", "5234489889564391505873819615059465996337152", "2226330208649336908315591701412980998537216", "469503395748931829055898378068692041728", "21001654200579741606661390208592309867511808", "5033580584388979534178801646656986550370304", "469414896423051766693434710911443009536", "3681482475821702574330268221354348151570432", "20324339164664372748218805132871107614867456", "469430974609167555778341642212397285376", "26400965959154833321032181429756663324213248", "3679210662674240408646292178422951739129856", "469428479052186803081583046976732135424", "5476514953020298987777390077043902875959296", "26402210705762886988370245208832735585501184", "469408823585478245866332873508186488832", "8774396068473890062417293271033524565049344", "5476630547827186334011177144351056220651520", "469425590724298379755307601098275028992", "7058446817597076794470122858473321591209984", "8774242869106041885011260025173018884964352", "469416573795749994739520498718329536512", "469841509186248483561719883915350507520", "4710610404092594105674717808824941350486016", "112250969179181481483725957826444701728768", "471432936815366919038955795107972907008", "5762560745421153867245727471499093448065024", "463938714487269548629453358752625160355840", "469879820113249288311140892683517558784", "21664074411064880698881281826462576502898688", "2196166443280163933825566358210348383731712", "469471461256948910889834680331783897088", "3682538560566790293950269389933665216102400", "4995637956463193008732903868001596045524992", "469464246097902110337685713279839633408", "26402931456116006218766389606432361110568960", "20256448234826754159393558527901601091289088", "469379468710473310497115250016538066944", "5477372196201605506113246196848938794876928", "3679621726431936893879987680756343435689984", "469460365972455149084142868355732209664", "8773708674814993912802148142170731037327360", "26398673537132102523300494295719024196059136", "469393703805035860034667151192630493184", "7058688618480778287004022712114767093301248", "5476716428498356138474759720456130526183424", "469431695098471772629927277823902351360", "469461287793131828831630140712949907456", "7717997383026899354600705710871042555117568", "110083436828347148069961745831125812510720", "471414553221872064055539236023545364480", "24220421873647041532463249486827873191854080", "459926371669858379204099245321809012195328", "469850623615728075218610800022131834880", "3681955003717980519244443180221193011593216", "2181754280916997081265887881727593376907264", "469521153273594628572074973716342112256", "26413017469601198354064602471404110178418688", "4989945904114950463700181215840670710759424", "469412746876192209447068506286769307648", "5476338212914309151267382617654086583975936", "20253606325251615682434833127851048438857728", "469411357189462908464879510027897929728", "8774806571301266549060391528681734695550976", "3679359185080693260806339025438888874213376", "469445246026670396755423543073961934848", "7058250795166536043146256715823285694103552", "26400767551634617637893783453453559699341312", "469399807318840925605947536863366479872", "469404404610496810754383341966642380800", "32171805263491478558391984830325002183114752", "109450084700686541409774460048727349395456", "471392667934855814657992294768427663360", "3688885021412885027508436728086301138485248", "458372743038513503859760668630292210122752", "469901359022321408085626829148241526784", "26413643535135351846087370006723717666701312", "2180876860619681067416798361790433086930944", "469469631883086617916233812631298768896", "5476419198141967379949184988154801491542016", "4989480590986145886541776946582290681561088", "469444642469391099430547197341852499968", "8774099916249266195599911594072284889874432", "20256026998588780239493775258215904903692288", "469396234827606055713374569478943145984", "7058913683374760145569375586529708441862144", "3679386918233464813917893209712934808190976", "469451351091614331551285413193300574208", "469371124441249329473497447039359778816", "3685452321592070187134055144319261144514560", "109236952566729547708479413056921640370176", "471446061074300519288277814686884298752", "26462030498488930522762739574516541003137024", "458241380508929194785433908520450667839488", "469849851515233566762870114789695160320", "5477072596048478656926499130550769502126080", "2180887310208379711973833296322058273161216", "469501530603399418387038414348750946304", "8774917647674072032189648230716035546742784", "4989824687916547007784026129009139939016704", "469429516217385044477190079189581037568", "7058264920810139687144820133038549337374720", "20255290859626693755313201814629625406423040", "469402339464532221926316209551909584896", "469420132419038945790076272812494946304", "26488358736613725347724599222981405687414784", "109232951127465529884343465995014317801472", "471394149935238072665720407858079596544", "5482220532113154400182151868105655880515584", "458263307393485799729187700187930296320000", "469881779358395276432067028577769488384", "8776226744648158578048196134867313474142208", "2180930289569855992831894938852100306632704", "469486401739881479308716270029595738112", "7058661772521167616823836212141386912235520", "4989713898423213561104908820890748090056704", "469435622305254307985052737711502262272", "469368592569839123107295841508153884672", "5502605069165975868959938049115549320871936", "109241812296720763260352690294661633277952", "471426146181550365573157773869074874368", "8781039494747539311602916263888493224132608", "458242316416634993887429262937923900145664", "469866650043029223014581083920433938432", "7059454502306432862487081339183211328045056", "2180903938711469651390352863840104236449792", "469492509548023169908525493058212462592", "469400478044735101991718855675245232128", "8818261093148050219590165012128304690364416", "109238291919292220322192017942963334152192", "471410960597012508982907486481309237248", "7065551253548849351615500413942707792117760", "458253706314322321538872033883575847747584", "469872754550745397627111157800804286464", "469385357683698837735209784431999975424", "7093499788554298815256790533377397184528384", "109239857394576680022322618434987363401728", "471417088198113260201929907268936007680", "469391461642465976177129042661789925376", "470096937341030647582585650460393209856", "469536041907033447824365810875140931584", "469446502362266552159083318397628317696", "469381614766187214453798406891319066624", "469479995086515120011860439909170937856", "469376937370294123489252454951418855424", "469440714526807953225173836561085628416", "469410468745429226657717183096236802048", "469422678566373685195283208480401391616", "513379842538320483937047003442507186962432", "112102549265290327951568266647516391407616", "471818985574617219688271320897562869760", "3071769917837546512270482877335099739734016", "487962150212849759881140242785149248339968", "469913384626104961837852173198361100288", "6006278727711245234776183576514540603441152", "2355038409547635915981805648205027880206336", "469497984579709444678172405643509497856", "22357330345616209813476478575283165900832768", "5107813161042773429838240465899036260433920", "469414260220133064626250472081709858816", "3679155064614164517101932735913515517214720", "20253606325251615682434833127851048438857728", "469431012474890621177276809490903072768", "26398103431617906709589796588671499379933184", "3679155064614164517101932735913515517214720", "469428479957275714304106700462354333696", "5476359504333225765401106815433229576699904", "26398598171348849082350499584043750592086016", "469408824727555303359551513369809780736", "8774597696475667432575224502529081886113792", "5476709096650673333639721508612157646831616", "469425590147186207690954384193739554816", "7058369422355918412133985526636084308475904", "8774123273796684314521998538510021886476288", "469416574138040415601928144727937384448", "2826850390350162797838055978345136029433856", "110496347127512933132295735983756728598528", "471464379119953491645183525603220914176", "5903619421828529343988635835191443989725184", "464832891293765462341439179943424389283840", "469878904654733326713499534368805224448", "23396116480774493517283546860477428195655680", "2212772886138844806193472882347628463915008", "469470708088348794477869875398835175424", "3683854047270633555023764313579093787410432", "4998059147701545590235424438647540473135104", "469464224726027900862425311154177835008", "26398103431617906709589796588671499379933184", "20253606325251615682434833127851048438857728", "469379470236621265178623120165614649344", "5476527067703555248920134300737096013316096", "3679240303671588919648573120871242640916480", "469460372181807643634699654715376926720", "8773875728772323791005821259615434174365696", "26400185952565677265269096585673465128812544", "469393703326881519860689020012843761664", "7058598670780834758307486726106864915841024", "5476662280387177992781015545087794238980096", "469431695496314752755266363669608398848", "5065914593255667892025834726055462786039808", "109267535361922371773223623977117218242560", "471429627774948827120389977571409788928", "22453923802505357724415187662242904547524608", "459240303095642027658859221474101338046464", "469851340682282825951030648071920812032", "3688292602124634117997915433774485006712832", "2183977974595299642660378211251889501110272", "469521050393581837478627856751267938304", "26406871663647433026664522764605809376624640", "4989726514305093538084080890744467756154880", "469412748817823789813732131198864457728", "5476338212914309151267382617654086583975936", "20253606325251615682434833127851048438857728", "469411357189462908464879510027897929728", "8774915988005058984580760779960357314625536", "3679378422621683770757309412623577639813120", "469445245713548938068677669791664701440", "7058120723830358909740007897013421458063360", "26398947856519167816106461478053195049598976", "469399807894096187611372683355553267712", "20253606325251615682434833127851048438857728", "109231411037201252404563687824846152007680", "471396732388955655485015382034682478592", "3680218087079151623397712438193818471235584", "458238649660580972420077554933351806140416", "469901499987017909026610749514604085248", "26398103431617906709589796588671499379933184", "2180770863502259494363041541185449819635712", "469469636795232693800622743431023689728", "5476527816530117815739806352869613493026816", "4989570752204085915280360403088893959733248", "469444641671229259101298265100642156544", "8774119271428232406730570440151031114366976", "20256130156404640312956123394884094924947456", "469396234772208238955353802177207336960", "7058918535576174446365794448278528098041856", "3679388236549524232069167425436373896658944", "469451351070182494621157267184109486080", "3679155064614164517101932735913515517214720", "109231411037201252404563687824846152007680", "471446164297300072516230604066197078016", "26469565039608489207781130019934087730429952", "458243639308279253562497503363713208418304", "469849849140555086403689402464450117632", "5476338212914309151267382617654086583975936", "2180770863502259494363041541185449819635712", "469501536000508504661475067840207781888", "8774613913722479043548648718880687148498944", "4989726471443291443167188367337938975981568", "469429517086651065812893040970309828608", "7058060360053063267369952280466245063540736", "20253606325251615682434833127851048438857728", "469402340369311648139018517968807002112", "27098945428361433561121819637358143473713152", "109243101630959877368703685624536600936448", "471393960915101929210470268716976177152", "5480912330810275951581369885464994743582720", "458254164435009515119494243682385699799040", "469881788970999681483044863169469087744", "8776784066889747955842485763224453760679936", "2180964705026142793833742008059396685299712", "469486400145027852446869794623617761280", "7058577983453205779335114435172654225817600", "4989672029166185610911442198250643662045184", "469435622675862607246113457509427576832", "5497014882786078512003719221150537847144448", "109239606832343602160784405348502667788288", "471426187254776072760513233411211526144", "8783575017026260450209117291324284241707008", "458249219563265735238593214918574917812224", "469866642785296257694217877255593394176", "7058967511023866553566727063531474410012672", "2180857458005229395745795311705052917268480", "469492511702116209517542507649869807616", "8835067882918276570266913156389889332215808", "109240866176663272394712748744560290562048", "471410912657784487656556341012723662848", "7065174898510800126583154640669918818729984", "458252123101753750795298590299306393075712", "469872756215233151698760273669858000896", "7074085647893203123460561904709583197175808", "109235240699509278176761368196308432584704", "471417174178232862486097528914253447168", "469508079153244271944492830498672869376", "469442644284609061830618505694104518656", "469381293997586048779854485206289350656", "469479977916828373890823380928586317824", "469376936749080337525357565753602080768", "469440708229020117118167696813334724608", "469410470712902805344463121246851170304", "469422677496948233757625323501920452608", "481337427957744649590438282189907792232448", "469919612980128031648217053605641846784", "2339089925746838110186618003372472918867968", "469498622758767305707100244548150886400", "5160156363524624820760515100221735291584512", "469413822622874972705926513471361384448", "20396831183236364737221560305868128647118848", "469430936074260527893203100083733659648", "3679155064614164517101932735913515517214720", "469428479957275714304106700462354333696", "26402492275340654021709625476199245640892416", "469408823496501305542696166249811935232", "5476427831309050355075397600454416881680384", "469425592213694989520530744336283860992", "8774477522711987965940322524890478210449408", "469416573124090152174746363318373449728", "6599707858004937703323448094583958336962560", "468725464181681229238703521138880295206912", "469874960176133991996293142821442945024", "23637885654246927366034051237952115934494720", "2214915493169835217046439345225973031239680", "469470611735297489264134921572212277248", "3682569083078224998861450297977391510716416", "4995694127090621408963006460935949258850304", "469464245601875010846524904381196795904", "26398103431617906709589796588671499379933184", "20253606325251615682434833127851048438857728", "469379470236621265178623120165614649344", "5477802828103569040820139996707215219097600", "3679816064002711869859591706108215003447296", "469460362809286234952630257186926231552", "8773663349389734078755825020465126156795904", "26398263205366568633855584393641931411816448", "469393703934787450402266071255494950912", "7058855712029371711535756497104504740642816", "5476817017323933403812880289541525409366016", "469431694359498940429010589976306384896", "23280986733637949887036391051421426842075136", "459574221674641959277976163516665208766464", "469850991408874315691920516559656714240", "3684093945299230852165248333337318138052608", "2182505126887534883714679939341173754167296", "469521118512006211681230845747390316544", "26398103431617906709589796588671499379933184", "4989413367069167591463582167932364566560768", "469412751589416795268787894163641204736", "5476338212914309151267382617654086583975936", "20253606325251615682434833127851048438857728", "469411357189462908464879510027897929728", "8773970960202228347791716047273874369282048", "3679212259467783684935001314942150984597504", "469445248418602666412144242980613521408", "7058250296138130154900557605025115052965888", "26400760570185843145745003485722300037201920", "469399807321007320674696952344439947264", "3702596387064817830950643017247746915565568", "458583759665016705757444563787236868358144", "469901137359718081238737583863943397376", "26398103431617906709589796588671499379933184", "2180770863502259494363041541185449819635712", "469469636795232693800622743431023689728", "5476772256398697658599848407135818321231872", "4989773654123728081196059292287357304176640", "469444639875210375855577495023556493312", "8773645700448193365218288918524947117113344", "20253606325251615682434833127851048438857728", "469396236127597839467934530657385971712", "7059231873167585125658133017441571419717632", "3679473365676288582823754112599999050153984", "469451349684385991893629385701721112576", "26584994679978978459981670521326039459692544", "458278086950214794359089076572303971581952", "469849812928565170985111609916811902976", "5477056322659957263045251180713172680048640", "2180884730034883308636165948735347457261568", "469501530723015374682988283410878824448", "8774549087896200236225706515634016835600384", "4989705508771810889821564236107818452647936", "469429517272187329200789409670816071680", "7058425728677737663194676173383535438069760", "20256615221953544393564977598440111240904704", "469402338753335669356865241622362718208", "5477749611441769533225708370692446990893056", "458232043804636647193501071361033216458752", "469881812229571882081680140508577398784", "8775512498458151046669723288672230348685312", "2180886179025437200714239788344939768709120", "469486403784029969178700448956774612992", "7058977817408612191541142969783531891326976", "4989871822989097703641513651348372686110720", "469435620907465261126947734816028622848", "8789094283527089486661498336851504006168576", "458264233121323453698386845886128437854208", "469866627001406014300708699757397147648", "7060236984931588512838788197898952017707008", "2180978613191609462677269304500258414264320", "469492506087516532591155607112073084928", "7064603508633298571234079007586653566926848", "458249719134226080381974509557334530850816", "469872758742719855657230113677963689984", "469432955267581373438133083174250479616", "469380220629682442260310012507545665536", "469479987403008152429781754946212855808", "469376933562700047657244074430437523456", "469440715825484425687993081197448134656", "469410467570624129375891302216967913472", "469422679433395940209781418512875520000", "2195260488413760998976925651374395501838336", "469504797079106169536731549891276308480", "5112838120542939589839219928574597812715520", "469414217821924659141261437061604311040", "20533648996675556083685002122325350844203008", "469430864086731932156599398157579714560", "3679325334793750065558288319521749580382208", "469428477185527966344140264963215196160", "26398103431617906709589796588671499379933184", "469408824883999975824241445610186604544", "5476833091620322128249331357912903607910400", "469425589236217081281825174402346516480", "8773738975761386107422481339014684283502592", "469416575238027511759443855242990452736", "2211738427817233124221836303884203883233280", "469470754674740466622666389204221558784", "4998500753451931204687730291225993324527616", "469464220830230597231333586046633902080", "20253606325251615682434833127851048438857728", "469379470236621265178623120165614649344", "3679155064614164517101932735913515517214720", "469460373569615798926066279144476377088", "26401048177877514005393972303033412442128384", "469393703054302597460539350733492846592", "5476452557270079613168384707765303643209728", "469431697037240616655743460850293276672", "3679155064614164517101932735913515517214720", "2180770863502259494363041541185449819635712", "469521198838685768306432760729951010816", "26398103431617906709589796588671499379933184", "4989413367069167591463582167932364566560768", "469412751589416795268787894163641204736", "5476823510210025363200223085231396093952000", "20260245833531636975019976985967591675658240", "469411353624195595322984318318420164608", "8776206301115093034968902339779063242031104", "3679605263321756067441014585316158084218880", "469445242021083285890209654836301922304", "7058120381787803353758237867566975770689536", "26398943071817612676262801787200827673280512", "469399807895643612660479408699177172992", "26419933618833452992633213577705100968722432", "2180919731974790907629258537998368615956480", "469469629896502339873019816486929170432", "5476908398584587718609481840141148482437120", "4989886660758243736652051488563602607046656", "469444638874954824112990232905064120320", "8773645700448193365218288918524947117113344", "20253606325251615682434833127851048438857728", "469396236127597839467934530657385971712", "7058266464788288355524579485599106234056704", "3679211067105487905460600431931142382288896", "469451353954505414903637971431887732736", "5476338212914309151267382617654086583975936", "2180770863502259494363041541185449819635712", "469501536000508504661475067840207781888", "8773645700448193365218288918524947117113344", "4989413367069167591463582167932364566560768", "469429519858089328763038131400724185088", "7058060360053063267369952280466245063540736", "20253606325251615682434833127851048438857728", "469402340369311648139018517968807002112", "8773645700448193365218288918524947117113344", "2180770863502259494363041541185449819635712", "469486409128294490026142431963475083264", "7058338990385160177923861391092887754637312", "4989552603078041966088979976185550955610112", "469435623732986029543372876006098468864", "7064596183275986839567575331405801099100160", "2181394414271152253624322387345238483009536", "469492486823080497494344450467807887360", "469377972439505135869800009225688055808", "469479874943892708598517407078896631808", "469376933365016497633859911782483623936", "469440715230422123054001850306875359232", "469410469593031297305925990066230919168", "469422676501567070919724246215843381248", "4989413367069167591463582167932364566560768", "469415283937279174254950232996647534592", "20285862781445082314401463044733722909736960", "469430995174136973396900113905373675520", "3679155064614164517101932735913515517214720", "469428479957275714304106700462354333696", "26402509680041418288073746332966624694370304", "469408823491007946618367291279947071488", "5476522712989083706491887597566455900536832", "469425591516502633645495640766533337088", "8774971807062269917513721161799043548971008", "469416571709511543533833390444580438016", "5032622091920921224394568025166225308909568", "469463921881483192749047053466386563072", "20253606325251615682434833127851048438857728", "469379470236621265178623120165614649344", "3679350966039849573039933129294250241949696", "469460370380140658959739337134064009216", "26398103431617906709589796588671499379933184", "469393703985310878255600653724815458304", "5477043459150138435082834904887462062981120", "469431692695939641386825509313427013632", "4990192694233096141702098233024552370176000", "469412744692388608895202365097532981248", "20261407545171717868638425350433734064603136", "469411353000583300532974004837986336768", "3679155064614164517101932735913515517214720", "469445249349688318459660882239117328384", "26400986781847263994775802130114829097107456", "469399807249516283405966241469015523328", "5479434100607356599564503682492600841928704", "4991983063484066066824055560451056161783808", "469444620327750299277146273030479020032", "8774419932107992611655860633803075650322432", "20257732670926063865277329715188721633984512", "469396233911685169147103838587953610752", "7059787064944869735880961314379436623134720", "3679624194071018912556818139874723897540608", "469451347229241408980898955508032995328", "8773645700448193365218288918524947117113344", "4989413367069167591463582167932364566560768", "469429519858089328763038131400724185088", "7058060360053063267369952280466245063540736", "20253606325251615682434833127851048438857728", "469402340369311648139018517968807002112", "7061976117585925884459726119555107565600768", "4991369838053830720149676631722031306506240", "469435607653150745508202476539830337536", "469479930596260887197341027840838074368", "469376918113208357375698243689367207936", "469440710429845393210207816782434009088", "469410467252705653036914580369436573696", "469422679370879968225869714630469746688", "20253606325251615682434833127851048438857728", "469431012474890621177276809490903072768", "3680539946973994384256233082360801653686272", "469428457420499927861303459656616640512", "26398103431617906709589796588671499379933184", "469408824883999975824241445610186604544", "5476715414377875955891238523093566225383424", "469425590100763456217752623885022396416", "8773645700448193365218288918524947117113344", "469416575505035703982809313285295308800", "20363439404095503367489758816601911725129728", "469379411565072073267667681459071614976", "3679479171150954255248682899869629149085696", "469460368293051123977043529921321762816", "26406283353534802997775126021159209289121792", "469393701399795734955628613330813321216", "5476558168993830403635382426539585005682688", "469431696261206954528720701022904778752", "20253606325251615682434833127851048438857728", "469411357189462908464879510027897929728", "3679155064614164517101932735913515517214720", "469445249349688318459660882239117328384", "26398103431617906709589796588671499379933184", "469399808161104379834738141397858123776", "20253606325251615682434833127851048438857728", "469396236127597839467934530657385971712", "3679155064614164517101932735913515517214720", "469451354866248253837320543895092723712", "7058060360053063267369952280466245063540736", "20253606325251615682434833127851048438857728", "469402340369311648139018517968807002112", "469376909837888679762752451057446551552", "469440672647373795453214472990894325760", "469410463507085950421630549860592648192", "469422677615635735024111157357873987584", "3692464493552157659354830958156753802362880", "469428264066722563130213659429585289216", "26504728746234600189556294615406537072443392", "469408791305108523965667497772985614336", "5477560760059968248986437318832575777603584", "469425583891178847909829828723834093568", "8774445555119433820054927251452992289767424", "469416573215620343829409167393727447040", "3679792048696750304513832913061118801346560", "469460363200165802356989078986324705280", "26415010497621213514125120728143442084888576", "469393698643058009971997413664826064896", "5476890523047966913075483761862278075383808", "469431693819447598290763445051563442176", "3679155064614164517101932735913515517214720", "469445249349688318459660882239117328384", "26402001505323484094861161196630910630363136", "469399806928735070726142077735779958784", "3680218781143208260357874345668757478703104", "469451337552728349401813364224666107904", "469440523732781104726429099756718391296", "469410449746221844977798750349108969472", "469422674110099028777735563912278966272", "26885582069657728782033820648456998422052864", "469408673539795215494986610352116989952", "5480205042379188495286525951830781778198528", "469425564479814804400335100702479089664", "8775047489251113175429774487051437214793728", "469416571492949407911347178604414894080", "26538453547329346316977704500578431912640512", "469393659844624496223983545517011369984", "5477648490649153183311575922318545378082816", "469431688251889642857220994959933440000", "26489763122132981894252145828626583431151616", "469399779280040634559271664268471173120", "469410343827762598710841084911315582976", "469422647175541252773618896527402467328", "5500205576221817755645476215842582309109760", "469425418262306603014116665137588862976", "8784641899761137781112722101789135458009088", "469416544067006807563389878351767273472", "5480276490736721448538288300638152995897344", "469431668960064184391220799733525118976", "469422524295756043247844739627983306752", "8798421919665856538752573136784615291224064", "469416504781057032094302190695241220096", "473376285253225704989255572377137315840", "470294338984408178085134626178459500544", "469554890446357742620727361641369305088", "469447546506815992540753667957377204224", "469382002225403661519569843010693758976", "469480032960130053161239906440158642176", "469376938118783619742175503662301839360", "469440713100314171706139078541388546048", "469410469526182535184515455221678211072", "471847853407723582787336089765760991232", "469935902903817625114387548721528176640", "469504002381254183965659326650226049024", "469415207541755583632928717223437008896", "469431012474890621177276809490903072768", "469428478569699672770106084834798469120", "469408824225570617429329811898214907904", "469425590491101424854924091814152503296", "471487002886095980041917593571098099712", "469884688987053728227148847042369945600", "469472021342725788669297292706247081984", "469464298365277994015547644864488275968", "469379470236621265178623120165614649344", "469460369933166933525261721628298969088", "469393703718302686032235195682510602240", "471430300434660087374835958310082969600", "469852391452364727840511565158963740672", "469521198838685768306432760729951010816", "469412750196347394810458403566220476416", "469411355833995936699843445280538099712", "469445245553777301748408278062496481280", "471396732388955655485015382034682478592", "469901494740163795020437126889028452352", "469469636795232693800622743431023689728", "469444640292860396609482665267648528384", "469396236127597839467934530657385971712", "471445946546896754820964372531856277504", "469849838075769644018505169148896608256", "469501527016622897062559740362900897792", "469429517568519226104727312974793932800", "471394025990360201839787196942326431744", "469881794170038361471820672677066047488", "469486405115047625167850253274876739584", "471426163801305687226885899042672345088", "469866639732690863321380791888715448320", "471411017421477791027620218771177734144", "573890739715594565440385269886902526279680", "470226481279955026792603893476473438208", "2411649206011796281068804119621175586324480", "469552692799879557708097929681492246528", "5119849097194711287655189730322743618961408", "469447445077901041247138241975620206592", "20576727955796339286231283273574556102557696", "469381831404920376870793151566246313984", "3680555617690996815231746055029773763084288", "469480010163386858468506807905604861952", "26398489181508649165283186075158978538504192", "469376938153213827084800142557933731840", "5476990792222768824863278449538992690954240", "469440711030787911030804603978777624576", "8774017114772392779118326099943111822147584", "469410469830019443576620976442232012800", "2770358678872187266961095915458189120765952", "479671946279283338483427459251996643557376", "469921205902181575947222549405078913024", "5427794311490684634465354299350046700732416", "2260571638832053644284955171716204987416576", "469501895994555126384433716246068854784", "20872483178862736022155403063589101201522688", "5026125581210247592470880047742131527221248", "469414961353935282241094164576682901504", "3679155064614164517101932735913515517214720", "20253606325251615682434833127851048438857728", "469431012474890621177276809490903072768", "26398103431617906709589796588671499379933184", "3679155064614164517101932735913515517214720", "469428479957275714304106700462354333696", "5476457089496200006756050961322287011201024", "26400865900511443095148725742652417057488896", "469408824010633278108405661668854464512", "8774275265306475775263754697463818981736448", "5476583485497497681650405597498640210853888", "469425591069993135725750042863855468544", "6336221393518823537503086383565117872668672", "467345208329485147646631164565878426566656", "469876351310711540175189706842021298176", "22573086720908144573467707997284417077772288", "2205168582464650989837384880134422033072128", "469471051565722040802829559833399656448", "3680918936088578835531016813663115141971968", "4992657837939837666862067587538767625322496", "469464272431826853531026938537097297920", "26398103431617906709589796588671499379933184", "20253606325251615682434833127851048438857728", "469379470236621265178623120165614649344", "5477377624180063635373285053612327958478848", "3679624176060239184514134803409564755558400", "469460365932608954069644690757416648704", "8773879287848431401386340572183300839309312", "26400218175919416513202055905085789766156288", "469393703316668514536584632744925986816", "29566549845450185465663544734061506901049344", "461510999820051445840630792755243017830400", "469848975547855942145868224696038719488", "3687753330213471510007719597273626710114304", "2183788879844865524204713742448950106914816", "469521059133980113600599951409353326592", "26401979768340593307707541125578551386439680", "4989551826738390771915816993968587106418688", "469412750363856156376261422013508222976", "5476366606259513303240809101411161877774336", "20253994696582952181295669898248914561138688", "469411356980870011845292933707395497984", "8774519239653190395110657181292712293302272", "3679308665330333931567220330842229644984320", "469445246849126810355648063210067591168", "3686566420640689881321913360244060134047744", "458336924123780895077497517472737602306048", "469901396668619601521228342700877545472", "26401492571597217713795765455341158941065216", "2180793990167403191316794673422645208285184", "469469635723486104789304770437106892800", "5476949828570259075315983338537671370735616", "4989921050212481425772457074270522837041152", "469444638570576316953697357814241951744", "8774180634966062232298764593906117899190272", "20256457210685429797818394623213974209953792", "469396234596575495881740475675894087680", "26398103431617906709589796588671499379933184", "458222164673286087242321448463062536290304", "469849871717796037880633511005952933888", "5477266900802314894197700409955988489109504", "2180918116792708024429853703367992673304576", "469501529175667696828718276054154739712", "8774744183826270292741267692373613987495936", "4989768596385445459394525271863079928332288", "469429516713799000230627569424129851392", "5485795709938971289274973917520382761369600", "458288273760648439305196113144089847791616", "469881753111435820998523767632175300608", "8777486116536694065740072554675237558419456", "2181008052936748681445850465331948430557184", "469486398136392767453884962332607512576", "8774554531045900749017194849509949961142272", "458224643420790315719126152897053186850816", "469866668624741326445505018957832126464", "469540855560433411599692524144665034752", "469445002971302622270333103525079285760", "469381679687863550959272844761996722176", "469480032960130053161239906440158642176", "469376938275150920954410099635497467904", "469440714951962985467246624721753604096", "469410469091123982628159624861817241600", "5430396560422547815421746321521004054052864", "2261022888761723144687376341486921270165504", "469501876533441367546157768427205296128", "21933677882095574570220029037886698103504896", "5085372476426718912878332827495589100912640", "469414450586915857066628341511516848128", "3682241230583205562287689535203437864550400", "20347486107512154325595173778962019981983744", "469430962275029345610910609522154274816", "26410210328416556191250441187666973532618752", "3679390142730943602460457208846944259014656", "469428476130570939115630261947617771520", "5476419383036413326837812572857944214863872", "26399989622694371741793210156830994238275584", "469408824287622361898509498177533509632", "8774718415268257768537814112478222119600128", "5476756124743654575036473379841613485834240", "469425589801646194225422614962521505792", "22203287202796304640340694890361510355271680", "2201586499304872248699589046456482753675264", "469471214186399990235068655414773022720", "3680722583703798652001776214239195323957248", "4992296611961830600084637362605644729810944", "469464275625944268644674056578381381632", "26398103431617906709589796588671499379933184", "20253606325251615682434833127851048438857728", "469379470236621265178623120165614649344", "5476416384322718246145643733104736079970304", "3679190347285438741438252121833435132067840", "469460372995134249445194495324101541888", "8773757043899768509232741763096652902563840", "26399111432327204402499780274479564152897536", "469393703666618689392070569205472165888", "3679155064614164517101932735913515517214720", "2180770863502259494363041541185449819635712", "469521198838685768306432760729951010816", "26398103431617906709589796588671499379933184", "4989413367069167591463582167932364566560768", "469412751589416795268787894163641204736", "5476367844622314063797198505934536396767232", "20254011634970837250104236038045039297822720", "469411356971740204055563254180014456832", "8775199755546989946444361549642594732998656", "3679428313090002737099701533832818469109760", "469445244901382901045012873190658015232", "26398103431617906709589796588671499379933184", "2180770863502259494363041541185449819635712", "469469636795232693800622743431023689728", "5476357941695260261661810672841201496883200", "4989429743497400374296228789027984734420992", "469444642919459674963238263534865350656", "8773645700448193365218288918524947117113344", "20253606325251615682434833127851048438857728", "469396236127597839467934530657385971712", "5476338212914309151267382617654086583975936", "2180770863502259494363041541185449819635712", "469501536000508504661475067840207781888", "8774259308323544198348565361203342221508608", "4989611801291175517809404257362024509472768", "469429518101607155521994193853229301760", "8774911684645648558598543590224157458038784", "2180849069682324553501635139690668239093760", "469486405503760797503459659593201745920", "469439181933750570935337295023756541952", "469380884463732306187003332154456276992", "469480004252532655890637340331011473408", "469376938275150920954410099635497467904", "469440708189096550851214182947837968384", "469410470224535459846380602799146663936", "5099729886551925767776524798523167828082688", "469414328598370104573872646272285933568", "20301200714041209810193191323070361451364352", "469430986966903997944650236392904851456", "3679155064614164517101932735913515517214720", "469428479957275714304106700462354333696", "26399919936553714792213180922256603754790912", "469408824309673168848280334324174159872", "5476381592201802695728625220773036068700160", "469425592553432159051912293528912265216", "3700179524792417800040573546571407093137408", "5028158073480289540124392737152299371069440", "469463960761620749089896019757543456768", "26398103431617906709589796588671499379933184", "20253606325251615682434833127851048438857728", "469379470236621265178623120165614649344", "5477775941579139163336612648839332465999872", "3679803930821898050186524055775128693243904", "469460363006815042471103747300517740544", "8773687025533242251838350984266286354137088", "26398477544922352081417617084750392715116544", "469393703867010233251391501204767899648", "26402111482673642794521004306659453297491968", "4989556530893426773257780513720432813146112", "469412750322230422555290510270025170944", "5476660308287927410521796883848657197072384", "20258012661132877471864785740206721298595840", "469411354823140523370875114558221975552", "8774019706620951210557986235314459159560192", "3679220830976341464960135838442122465247232", "469445248279024926982717616985737265152", "5476338212914309151267382617654086583975936", "4989413367069167591463582167932364566560768", "469444643064453402064538428232425275392", "8773943593633727971080453105422448178757632", "20255193864215343559337878585854793615409152", "469396235274966637410128866320614162432", "8776533556252584824793665776458572012453888", "4990347164415600445507193561724034626879488", "469429511593678997746294752441352060928", "469378575860224172611007843382987849728", "469479893279873714231293357548818661376", "469376937049822395819249636286908071936", "469440715616814157815951168609764507648", "469410468392848429218749813551529984000", "20253606325251615682434833127851048438857728", "469431012474890621177276809490903072768", "3679155064614164517101932735913515517214720", "469428479957275714304106700462354333696", "26398791973545140160340611098883977214164992", "469408824666277271414925189762303131648", "5476943634403495758510442546742917626593280", "469425588424128415510615714068521025536", "20255965592701279161500893259258957433667584", "469379468969667006222491745073542201344", "3679300440285897001119919989209204632059904", "469460371202751815064874529804532056064", "26401489542459908227626090979667073877147648", "469393702914802229283568061005797785600", "5476338212914309151267382617654086583975936", "20253606325251615682434833127851048438857728", "469411357189462908464879510027897929728", "8776457245146784576846615945449810469847040", "3679649375493838230251716287345085537845248", "469445241303078063104689095394809872384", "8777730576525424235422571669497115662352384", "20275387840079234156040576976251532431327232", "469396224440824898594302045472203735040", "469479912522645798640610359382349185024", "469376937203791188205368807977486647296", "469440711331684711829607347046446006272", "469410469362000737474291896263181860864", "3679155064614164517101932735913515517214720", "469428479957275714304106700462354333696", "26398561860399972772081793044846085278793728", "469408824739083619975396617179807875072", "5476338212914309151267382617654086583975936", "469425592872124347915442378048255557632", "3679155064614164517101932735913515517214720", "469460373569615798926066279144476377088", "26400800397455507621896508083807026304516096", "469393703132679676197794989388043649024", "3679873185393443453266310009599906312880128", "469445237660516868759912972771318038528", "469376938275150920954410099635497467904", "469440709002423156661709023556562583552", "469410467749119608790352070603985387520", "26398103431617906709589796588671499379933184", "469408824883999975824241445610186604544", "5476577269020083800828027339361910052093952", "469425591115719545926853776767941869568", "26424264050676875279405141767673345596194816", "469393695722138487278142655040342458368", "469440646449699827833720414239721521152", "469410459904757807353629286171322351616", "5476831415157473928816860796128901310971904", "469425589248519110422223640884156563456", "469410468291878944764535984880070164480", "470312941953025281073423691335147192320", "469560813316702683066193910810288324608", "469448514837209433249799213343416778752", "469382002225403661519569843010693758976", "469480022198949405410795185543615348736", "469376938224627493101075517166176960512", "469440712307413576543853012468499480576", "469941339231850170393807520455974715392", "469505383935800624377274624562388008960", "469415283937279174254950232996647534592", "469431012474890621177276809490903072768", "469428479026190062256590061203850526720", "469408824043902916664200256556768428032", "469885377303302150333620509498991968256", "469472169756881218514967689812452048896", "469464297948014829523919155956302217216", "469379470236621265178623120165614649344", "469460368387521423225009112149561180160", "469852349994294410940313512657561845760", "469521193560805782065669294964716077056", "469412749003669538211449844968095481856", "469411355573486929682726233681453645824", "469901506933486325719156153309496082432", "469469631451277657963002105493048000512", "469444639006331210782151214578733678592", "469849827491304936876048482494203297792", "469501526372120364109608634743544348672", "469881793644842299804998091051112595456", "469558783343632089181538502699741347840", "469447736900601352088043894633421340672", "469381952036064876287129375378587516928", "469480029132574194195754768986428932096", "469376937678928049533588824737206763520", "469440712754851529493062645577351692288", "469504508551105902001410162610313101312", "469415258431072089828796394043816804352", "469431012474890621177276809490903072768", "469428479382948907328145589176341889024", "469408824565307786960711361090843312128", "469472169756881218514967689812452048896", "469464301137489969490246097966714585088", "469379470018975932021762200584912371712", "469460369121000896501596925027292282880", "469521198838685768306432760729951010816", "469412751444423068167487729466081280000", "469411357189462908464879510027897929728", "469469636795232693800622743431023689728", "469444641307893857571039154417749196800", "469501532375742698381426286668390858752", "5104162851487639323534787479554328803409920", "469447577363167813000955046222679244800", "20425195337814073448731104884243846349717504", "469381910840669961472797949957343543296", "3679515919915924269942347210392660722319360", "469480027084866626712825121768915075072", "26398103431617906709589796588671499379933184", "469376938275150920954410099635497467904", "5476939905685314223187351808280241205411840", "469440711404568431642534110731131944960", "21888058848065845774206300159153783665852416", "5082916279970314280192518435316149025505280", "469414471525124196529728966086579191808", "3680520934486620836424197719294813157720064", "20295067807294304213182467838244933530025984", "469430990247135617041086619806859264000", "26399860480941591562950320208371550942920704", "3679189192526730367134048204820630414032896", "469428479401750121674792302101372338176", "5476539884158183796410675193005183646826496", "26402790162765984300134715262695727337308160", "469408823402340491304551929090297298944", "3687773057331265032902710677697067017568256", "5005275856546313378733052016071422641176576", "469464161146897536961945781411600400384", "26398429816883415418001718883101294995701760", "20253798452323697594833484328887791348875264", "469379470133485385655659876013081362432", "5477280851287029201060438045962790026346496", "3679580502556111929481761030511788115886080", "469460366643496021629274313618238734336", "26447195659867131505440155233729169378508800", "4991164470330664604687623456772413741596672", "469412736095204521068057700991840026624", "5476380824796552931964023060304836410998784", "20254189185501067619724038627095175225147392", "469411356876418821030588973012781891584", "5476440611498730531236751774704819215794176", "4989498365683696745120582594601414507364352", "469444642312017971936393229895301332992", "469381189928454478700344277933425164288", "469480010727732773877729540725243117568", "469376937719702699577551037541696667648", "469440714343592827410937555876015243264", "3679155064614164517101932735913515517214720", "20253606325251615682434833127851048438857728", "469431012474890621177276809490903072768", "26398103431617906709589796588671499379933184", "3679155064614164517101932735913515517214720", "469428479957275714304106700462354333696", "5476364413081998041178382819146985818292224", "26398712234144209426359012848919225298845696", "469408824691500299715364812863372787712", "26398103431617906709589796588671499379933184", "20253606325251615682434833127851048438857728", "469379470236621265178623120165614649344", "5476338212914309151267382617654086583975936", "3679155064614164517101932735913515517214720", "469460373569615798926066279144476377088", "5476483790639406106863310634312293010112512", "20255597688207496840315119601064733271130112", "469411356119882714522310952515054600192", "469479892960175699085843901556119830528", "469376938172015041431446855482964180992", "469440708899983618410843805808660054016", "3679155064614164517101932735913515517214720", "469428479957275714304106700462354333696", "26398103431617906709589796588671499379933184", "469408824883999975824241445610186604544", "5479197424601784119320079870146821285216256", "3680445355291853545851326806846561522286592", "469460352568736744974143278152645869568", "469376922783337155579795330746313342976", "469440715512362967001247207915150901248", "26401486448013239817698037738882839672258560", "469408823814419781881672888097343275008", "469440715073048995559847882860324192256", "469562371937062535068874050765798244352", "469448570369110571775664266104237195264", "469381998660600575892406668904303165440", "469480025630364451804958635029625307136", "469376938009690153780151366936816517120", "469505457357405384373536038691996172288", "469415279748322195070589391539554746368", "469431012474890621177276809490903072768", "469428479045610246622879464266330537984", "469472169756881218514967689812452048896", "469464301137489969490246097966714585088", "469379470236621265178623120165614649344", "469521198838685768306432760729951010816", "469412750357047486160191830501563039744", "469469607905580739502613940644524064768", "469448230016065870849638386713518669824", "469382002225403661519569843010693758976", "469480022396400841676813339390025662464", "469376938156927647202656283382631104512", "469415282670092801541452849103031500800", "469431010108258751073451068952502337536", "469428478886689694079618771476155465728", "469464301137489969490246097966714585088", "469379469384067434373272792096024035328", "469412743325548063019231869074537447424", "469382002225403661519569843010693758976", "469480032960130053161239906440158642176", "469376938082728616097988803155864846336", "469431012474890621177276809490903072768", "469428479957275714304106700462354333696", "469379469167195813740965235187133710336", "3683826304787953584232441734289312261865472", "469479956994171656171245346056944222208", "26398103431617906709589796588671499379933184", "469376938275150920954410099635497467904", "26420557211901310980310053093006882189082624", "3679590899887182230230267117743320363696128", "469428472862950834169413690084198187008", "469376931182373465868823814600965226496", "469448547632020612725995429566384963584", "469382000009645733703649823475623788544", "469480025322194753275354282846924570624", "469415283937279174254950232996647534592", "469431012474890621177276809490903072768", "469464283823041610025274883090113626112", "469382002225403661519569843010693758976", "469480024912281857766982739320952061952", "469431000786338141497171590160553345024", "469480011957548831655299507570341838848", "469382002225403661519569843010693758976", "102132668337538123899933173868522373120", "1602383025662865335103203288044011520", "486694241448604715699470663067933605888", "198959324341438973989718629674582540288", "1608351287162500093793403878244352000", "2000807060603159208727122779784655929344", "278221200950633470768945210731773558784", "1597001780354480007922455746686484480", "7032609781119410671667925781598246535168", "317633120689424589418420726545575313408", "1593821241798754633090183532319342592", "29907681787564373281308603313376542588928", "1561541813406632603373018667839404376064", "1580908994133393853398381770424975360", "228895735596646585274421063400091428061184", "3966759766344349557415801642934939418624", "1578897983521023188058248141672022016", "2781878044319070560341424910082730157408256", "12612882235601130196483149394113351122944", "1578026862350353455431036542830772224", "126720583951171030535634383422254666645241856", "21103626819392645930049171756917102477312", "1577867136242066215930653222560071680", "115871084963419656748256306502904771388637184", "26652751035431245172788126198632137359360", "1577818015334934006660568081938513920", "180813866955800022591590526042164133588107264", "24213369550509175300496216873724865937408", "1577836828130511385659151297005223936", "274712018125250358180494338444854653276389376", "25144543187021684867025965955701545107456", "1577829208181302890178594038110748672", "744901950851991930044349915141028970496", "174265437981453063871701745788067512320", "118361013755577583299703968874455105536", "1617253788615511567811005401865912320", "1835329504121351422236759976816299474944", "281753680524947334201815976027405418496", "152999483247572842680538727475234996224", "1604539766888964938020916288617971712", "5561167243762595114609542542438407602176", "321474911354744708697298762181795381248", "255477283097396862278225124408361484288", "1595769352281834336533655699725484032", "23502084858427306388696410140684568231936", "1584084328977659266928332508358080724992", "307888257324446662600998311631016427520", "1587452922226400933165622015159173120", "150543958173117994750077571142526299013120", "4002863700025002030811632663945763880960", "1498831596984249247485989604487241662464", "1579933451420763196827944501548941312", "2091144796424956961411059745799691678253056", "12631799910029024067981636045775975743488", "3906470991287108927954277422379988680704", "1578467001633365397623047610781663232", "144499424197699239990998506274504508033728512", "21103194409676562224910151377444602380288", "12557045345231576111302444321870761164800", "1577947435371832628551759341165740032", "184214996622744678939935194519854496668975104", "26650476740408452433647410804256176865280", "21102529974750410269721812378897478582272", "1577842582457678705010957149049716736", "281846849745350885259261024496297588249591808", "24212207278258358532949006465580950093824", "26649141247561541467247650179678273011712", "1577827430470666153957774622197809152", "337376794886084189275679849070563409946214400", "25144115711997041041741221942416816209920", "24211864935238661796106474357544124940288", "1577833022183068077829621626297122816", "1628312116240725352482570883502199275520", "287362280734685191146080740602493796352", "108967436001628616787889964424793948160", "1611368300998965149689763380531822592", "4816740932212179269260673760171353178112", "324372882762030717004738147256880857088", "145492176166105305310126633415293796352", "1603340081657850876481404018255462400", "18743295176806246335162353279977704652800", "1611664510289911054155126838352920182784", "247481363638769566437620613683899006976", "1589453242280203182645385076666269696", "102478499062329678901187763601634844737536", "4053414593654520461586211210750410620928", "304810872246477595205053593927353892864", "1586484384568403905400454201842073600", "1538811039317387130514429335221998914109440", "12659247569629813507942921693391398895616", "1485488807750135684517762162153565978624", "1579507148604516792838557818714849280", "65953390543808888694880843499732790656630784", "21106865482148886800291212057143381327872", "3899417448766908761826052108209174347776", "1578387805621647732492641132135579648", "394466182525857420143682936680813710315688538699236046937319087800320", "26646621760160114493593532385560971182080", "12555954228865724221082876666145646051328", "1577922890186746979042649721375031296", "194072437450802179401124518143121313536933888", "24213148033236836844359947075629491421184", "21102407190726903566645255343239065501696", "1577851985920188420936204815928655872", "370646642354292758878046437829896306201460736", "25143947504495771685833401077563008221184", "26648537583535525638569972041956349444096", "1577823620295373136611743245281525760", "4408954809372342945049222499594070392832", "326405923487037062069956936493007110144", "104554658751525936603637451909874319360", "1610288208461292784388671081214377984", "15272111390314979659408349454664116207616", "1643790286821967340432105540863458803712", "142544517362630033448218158482268880896", "1597003968816827321401022289299898368", "73176160838934215633221320571749903892480", "4118648846572802899263351613072460480512", "245074309158439420283936087620439769088", "1588499662364373173846358176085049344", "878397045245719057609929100703845901664256", "12738033813859992619710513638810518028288", "304012116753240447007986935983807397888", "1586061148096087119803702484540588032", "32311090486334682229934369884384012667977728", "21113900888048498511492152467964110569472", "1484124342651732951356038651378684395520", "1579428236990520350797202045802643456", "509315655539993108727638200325062770412224512", "26648015943892299185819184256735961415680", "3899216765258759738059881790876025880576", "1578363262375565760849807837088448512", "96539841253610553042146078430810362364297216", "24216200399207261640951431214175864487936", "12557587466412013294934214792966163136512", "1577932268128870421834938467368304640", "321448330894314155475179625196051036291203072", "25144208570537275597743366405566561779712", "21101497994774509569436281770565135499264", "1577848178593304084528588821138243584", "12801418740824449060837729755653027659776", "1678661829663490168270306751465266348032", "102954059546443474705688348312467406848", "1603914057473384339733445409469628416", "54354486075066702539052620446535503577088", "4200516186047134166112002419668786610176", "141594256980015456753956560562783518720", "1596060146271577513536437953711046656", "708933462042104033077019382072577368260608", "12782342911445785458368679188533268709376", "244340455562970769898786648291241099264", "1588084518506538764512348435099156480", "10086190708993029362607908701432932810620928", "21144346433874452626796878291874921578496", "303916092237604319180818884564587905024", "1585982637689020232974727107439493120", "51738889881202941014495734878591826647842816", "26660352405099813072208807789838831976448", "1484098745716100417229134687458320973824", "1579403657442412466615239972835295232", "38418645640842127631415636958620426017177600", "24225393515433970243145217549760112623616", "3899582690501260021920455775938534178816", "1578372611404707625550755844224712704", "255552044699875171560468988305833235551617024", "25144715742345552361312032318124564938752", "12556571166730659111852554094438936215552", "1577928471378689186576398336273678336", "41257656908326025815201463964437709848576", "4306153756639298262864733357375242633216", "102386123545034974969641231798356672512", "1602979517872640395752411528492482560", "486462798098082929748814836669023218827264", "12888618735840850617294037295145066430464", "141267371900949769579975569782796713984", "1595651447640514620773254862171275264", "6575079760509655059409548580656291329867776", "21168043322834803361657394195577983467520", "244265344548866801114623645497644023808", "1588006360403090015938708776886992896", "4651083399271834444383338135882002604228608", "26800163150245460645353405904325831557120", "303926793857861929507681305023767117824", "1585957533071660389134681991442071552", "17253056710081064021843047296440282218758144", "24244147779192169127429364848104522645504", "1484183841504105830095627279058990006272", "1579412982461853096053228562947244032", "77019670001795492299986176622003528075837440", "25150451997921363284593731685934497267712", "3899384323558121009384382840321846804480", "1578368828977435598636952428398772224", "337230135816488660753134181919023020638208", "13041524057104022493602910803135616253952", "102163609350530445779361714178044723200", "1602579931091066969015377345736867840", "3567481705084047012807743297771436593119232", "21225653445513699041342200095890424725504", "141231951147219130469055315431775010816", "1595573858827733446703290569696739328", "3912607338449948395226911133388146458230784", "26829341685282313591578426083856040853504", "244271519770116528534190445898607099904", "1587981222855143362674660690383339520", "4682780469914465128674897866677610713448448", "24335945122683195641684495339390922391552", "303926659426239243390381112903170260992", "1585967036475524540455793522081005568", "27281050845477715363663263444631305106489344", "25165434391499962200927156479900535226368", "1484136911716145511547346197243934801920", "1579409215651310079361338649102778368", "3522334726897795046319211930957040584753152", "21227272239444638953357783402045291626496", "102135629834723652965618466598709886976", "1602503993876274438471072136499822592", "2196389410711856751161182139771185897930752", "26973869051793510745390615216320845709312", "141235441523492685736239224474671513600", "1595548299136495721847882123657084928", "3672201349073573559848125870623688316944384", "24370799556460360299805441648821310324736", "244272518159473661898741799980550324224", "1587990704663630310199367528435679232", "4901006555954017892081855179455517345972224", "25271887088046801372666483822519285448704", "303925781104067550295219931149835960320", "1585963208666206721102076470441803776", "1591727533624206442414783185039544853463040", "27100299551379891808660643941582855208960", "102139222066846730574963323929198854144", "1602477776762708804076533211373502464", "2232936491944032483832771106300155276558336", "24475497746662781295752467803801196167168", "141235292877223498524560025824880754688", "1595557933094275583840983569322213376", "3975790829225214666828421293092754279104512", "25302249131355515854219923106814511546368", "244271277411167397399581747247663022080", "1587986895537850187105734712746835968", "1534947271279413361678419791643412831141888", "24598103837681911031543009252440386043904", "102139464516320227082315455182141390848", "1602487415767517844636567979176230912", "2261008104910827741784347867532465486692352", "25424965629814227771163423397799744503808", "141235181965842588809842366650194591744", "1595554048796916590765281443332489216", "1679728847869270558832231343955126786195456", "25524290401884623749260618304314239090688", "102138878694775758841716299128241127424", "1602483627580620981623767517756391424", "1200018729835244774858278988669385703424", "160063750184077472556261534235151564800", "1611516906414100447363779011209592832", "4196402478675940357259278351074336964608", "259352150566114916629020272696622055424", "1597668989784403550690787827768098816", "16514300219187747291705387784784387768320", "309604478704174651294239624487690567680", "1594028659020190358104856764149137408", "94525554366404729578957127395453786128384", "1507727578765186197057518035559073710080", "1580966122276152475388473188787683328", "1460957353313270325792978066043907262644224", "3909621403688643473053955483672091033600", "1578907168281905534600776856094375936", "193237238041234010890336764816367081138159616", "12556770128702599006066697316938941464576", "1578027744603704310793541979490746368", "189523867605979266841458068386007967481200640", "21102462260365757172858246203290257719296", "1577867142752533155706475248195993600", "1690368380957411791516911138520145572438999040", "26647041818682501253804559346169320308736", "1577818035347340908833687611377713152", "371919030841840873742709292966510044240674816", "24211703558688440193110716306843892711424", "1577836835205348343802724622129954816", "3607950962156757209329256750225096179712", "261993054205103383637445230789778210816", "146979596183006542311672696588526944256", "1605229258334081844543942084209410048", "13095031785237022721034444730570142384128", "311127521574707640941462720668470607872", "248898879351142276862672055072918077440", "1596032838095272235152141256245641216", "64892101242687491969693900100193094729728", "1518790297822970411905288155349961932800", "305336908734495628277779753920729448448", "1587521316192755830327804919256449024", "1044238545157984415331264281876012990464000", "3913801047689246017636512191443602767872", "1486168296581375631267817615870155292672", "1579947642243218171851528845649772544", "84306292173613691958965764498725710965243904", "12557824498160543826115522818953661382656", "3899367260581651532242192883507372490752", "1578468163560994293646864260370792448", "670946164563134202772828464189607346270371840", "21100776459841762655375626204964995465216", "12556189202914654242242590585771006099456", "1577947448892114262368522546979012608", "1287644006019367221021136757095284371355598848", "26647173199177351806407222794247517241344", "21100458641267494333993788203053269123072", "1577842594038810267600475071117787136", "403184276633726087753782638913974408744796160", "24211581334162301992890789571646952833024", "26648382963219088034872954261063788920832", "1577827433128924026096960870148997120", "10206244024406684955053276844695905894400", "313233967973423616704536881835930550272", "143207964730162258979797828039887290368", "1603621957030073344466783123913310208", "46329011462116685239734278445808400465920", "1533168116000924356313407643904393609216", "245550866079355805149689848645547982848", "1589533502940627752513787355461582848", "622555247463312864756034238549580855640064", "3923762214364979465743867700550721077248", "304055362788402697336125445977663340544", "1586504902520141598878764812434669568", "36434813215234029314029727854784198662422528", "12560282680709513623561082096862080532480", "1484116627230980641510071546589904633856", "1579508701411420306499258349699203072", "213799745378772107203448883654191755055595520", "21102195473391175061376454271159437885440", "3899258026853833464468758128892747710464", "1578387831742889027440002231431069696", "198489932999160836284316085800541670369918976", "26650199461931496717320010598309968216064", "12556748535949711733836873005072715350016", "1577922877642833505025117142074261504", "349018822647805977764777812710782286293893120", "24211806976354141969942009250311137394688", "21101388571725968042418615478810463698944", "1577851991615286841413271029322612736", "34510891920005448197981823255744809533440", "1550742030030458137487012936594824888320", "141806665063616106295537500069637914624", "1597097070939383038349617088958562304", "449939879057079112068381873413143855628288", "3933272724548422238053924925486483374080", "244388940403160890967005236466624233472", "1588528537704893614063797485185269760", "12040965839688562587430391869784100314284032", "12569060864580014472998911053490273910784", "303914605570652340581939152708324818944", "1586063803022806664340185571632611328", "51929062282789973210223276655766513836359680", "21108689879711027748607065626737549246464", "1484098589816353683582135776838655410176", "1579428266157522744368583870349574144", "51614902841165005048542954524263228349874176", "26660385405285245065849611618571725570048", "3899481495606184269803495616043255070720", "1578363219001172687837646558490263552", "238978449067188773307463866481813487884435456", "24212580391632889194673485911028997816320", "12556613954756015219978822620476421963776", "1577932283501179187636484872379301888", "315323972073770951600622675310517103362048", "3948006594611048611721164940293974261760", "141289640562444563916271057593266339840", "1596098935077319370934988225650884608", "7349624852010692737217353195063113827745792", "12577441281637049409210031141522214223872", "244264388230901902863720933862437552128", "1588087732838700017024101694293671936", "4549772606234614379937185852660838725320704", "21198423090702533737829431381361812307968", "303927236089658043502647667787711905792", "1585982334223894309332567315269550080", "19861474760742997658108954504253931503222784", "26682419521867588903157322642961094148096", "1484167073933399365000965508063469502464", "1579403580060270234169475389777248256", "72110493106389560184157987144787065401507840", "24218258448367685920646757905198292664320", "3899397763647048731083534847410094211072", "1578372641701970657865124293508071424", "3823721181531885495426560764205868647448576", "12597320051964570685623202388660497416192", "141231576464859200120149032813442629632", "1595656015695120456952334273172471808", "4131960149662617679644992296037933645824000", "21208414973621658796120387704298896621568", "244270710180232726622270196956998402048", "1588006133629753013344565873275305984", "5008933392470459146081031174522422664626176", "26789135124756781521542446522749727801344", "303925375004027362922647651866629898240", "1585957571707002858493219599804268544", "25661406052080279373239163821731186881855488", "24232989989433598923570290472683592220672", "1484142007695466146038239120549809750016", "1579413029837559236032151797207400448", "2142208573460167373373744324066003682066432", "21310010093655375310488439749278859001856", "141235671223885945158191922144620838912", "1595573384030386656769186952615297024", "3769655617489196788372023773700223385206784", "26836320062232856485130511698031940730880", "244272098090518071229938498735626518528", "1587981198414530908216329017254477824", "4711106517109996524883634786423669449031680", "24335184722667945432039115023285225521152", "303926540822917899575953115642775732224", "1585967039705117921524963796211204096", "2329248375219213850305417511527880861941760", "26954987047415403139283107233126154240000", "141234923496960756434937460599497424896", "1595548365249314805835045718816980992", "3843388579149534291122391463793177514737664", "24363597744435934854687210271194302382080", "244271794426302314604727826530252619776", "1587990735249902171265358264797233152", "2179599086850783752227337609454507285020672", "24482064617357608870807452668621878198272", "141235511485055035929862770261227470848", "1595557905194288839990010425255133184", "9458453654652299040452680550376707981312", "250731183298047025167611245257318989824", "1598007462293740222722401703525613568", "40117505003158393038425335675625576333312", "306226730933398790793261463354579353600", "1594119189286585034866538725190402048", "703699266146893354693457163142701143556096", "1487192569271646989871257595913313452032", "1580989012826682830290050199320526848", "55600064588095830841529945117830186702733312", "3899460379836391151882922071374826569728", "1578908829826128297247034079482740736", "8533156968708663988437217126441331624356623172986257745696859361378304", "12555954228865724221082876666145646051328", "1578027757490310475739958972659007488", "15535596091713879918860918629062510044378834091322668038939164146663424", "21100112876400093425352412727297185939456", "1577867155888952507596696473168773120", "476400597280299806333862006310126947682746368", "26648112275017752022498670008215839703040", "1577818031594438485965317602891792384", "30146986657092811629691074734237033693184", "307001770528436327353442727580848357376", "246251443563699165536340606701155647488", "1596142874728801223070935448826150912", "443404471948070968388429240175395203973120", "1489039930674825474932937232349680107520", "304115373913749059040845001137919623168", "1587554470226264244632776845828292608", "35012764668587253247313034223996658622922752", "3899621194121597180442216208275049807872", "1484119082551815267333757756916784693248", "1579949961434695159615997749653143552", "688148171748669849687944937156362689671331840", "12556183329035708985263593079467747049472", "3899209007587113887403885903780136353792", "1578468189494002060587041301448359936", "410910617958596772471721707209326504909471744", "21101196415268889800162460553310185193472", "12556337905502762972423334798089703653376", "1577947446543657798605033633981923328", "407362060643996770914675020517570236456632320", "26648364899663345494870375243870820630528", "21101205854535151011594876319489243217920", "1577842589860767357378799512978456576", "315201825237285241731221856083308324061184", "1491076571709745767701973181434624475136", "244445696301420039741094860222428610560", "1589580024816377373704405312570654720", "11211901431269480165932153345496358133432320", "3900543414195413401338914010067464355840", "303915172791064521025324970662346883072", "1586508721047086134540732708773953536", "46412828365981981333666971966531907832774656", "12559351881043201761279705913296353755136", "1484103630867965289970884557801663758336", "1579508716132297505454868676061691904", "62809651634398494491243498611285872164732928", "21107203576099402440143585974467019407360", "3899428988179645406559457527827447939072", "1578387803731001087410949974380249088", "283558985048115823123214067751999905996996608", "26649126033412233545419348075397846663168", "12556510229472349314802180415577544196096", "1577922881406068465758005934287749120", "8388592155614584681218239281746354695569408", "3901000177482901330590759107331228696576", "244263382767336415002863998869448949760", "1588533845262370065196853722567671808", "4688249469464888135802580381686711277584384", "12589671577119018839275222455946263396352", "303926636415409793153732563078249185280", "1586063475367660663653171829598584832", "22306396155066174959626861331367676140847104", "21120090836870172280358941066740059078656", "1484154918063970842336565941997030866944", "1579428202362903922089163371302617088", "68921453645336303106874668344382142501879808", "26656927942612810079598617872344845123584", "3899407520351775031259766259528356593664", "1578363231120956260929207692213354496", "3696358396626413064940509630690777611894784", "12598750222690062830026862473084519055360", "244272411967739151959536438858775265280", "1588087393689342331231268719994863616", "4953832326718161516401975986434904915181568", "21190370109922396112017456540311697227776", "303925580123264232274446921002119069696", "1585982379317115445313690580167950336", "24626126897295455697770194128257610875404288", "26675485884250340801469305385666834595840", "1484145616246733791527109451738003800064", "1579403604360467843626161032122073088", "4016776731700558696835200727940313267568640", "21211536999478040247792706333615121760256", "244271124275508657719470981676198264832", "1588006116128847000122492627481264128", "4783962641970053997638450006708955316748288", "26795874500164541851021929962490990428160", "303926242221876903627947767774819909632", "1585957548092643978076658271134941184", "3659338561633046041089743864218373052170240", "26842080792436525906688355468140508872704", "244272575275551194447616923276343771136", "1587981178248094578471450269880156160", "212970823251699783313662489164959151292416", "304341226401891149735324258565730861056", "1594170603036632381567835558868156416", "21660236177525912628108449170428102447202304", "1484157863887984390272328255565312557056", "1580992449417919848693400673707884544", "114274296996345675551866233618629205302444032", "3899319963723037728648532148092793782272", "1578908852847844351162903542768861184", "230162178964003091634599768846508916876509184", "12556639226670722553486501418433263960064", "1578027746671104410962561087949504512", "413080995964489105085786069177952523092230144", "21101190721932589926359973727371645681664", "1577867149861890612839825679832842240", "13595236265307497128413765234596581101010944", "1484218193741110391636587012972211077120", "303913728610214690700696273344027164672", "1587559968903040747500771316189888512", "54698879304455963540142671738028311013490688", "3899464885615418656675915133774236483584", "1484096442049961387837967752587647123456", "1579949987093819837649183977271984128", "62495928747382483045801654117325605634572288", "12558477331885741153253645444583060930560", "3899430203442557453542949197479246036992", "1578468153247095609635967022462402560", "231521920772746270519799892573105791535415296", "21102036043506462252293409347897282002944", "12556635203420296351486530737176641011712", "1577947441848605483472306448201940992", "4171950291294952351622642125373055935971328", "3902834579948235618031502216928134430720", "303929074746291092310127863086461222912", "1586508342224315379124956715238293504", "20955705596905631509716179134863253407006720", "12563481844782405087476627409323847319552", "1484161282860108593316143917228267405312", "1579508650832320474698125632954433536", "71880900079764343878533590815592392398209024", "21106308478998455172618076087335260258304", "3899398437153665720714091608714130751488", "1578387808736586777724219290122452992", "5241851000043523575022526923742228332412928", "12586102075791981006114962336920836767744", "303924555586756559143736090638323548160", "1586063532036332355344920833372979200", "24657546719811639141161880799583856932945920", "21118184263499797380708839228846030979072", "1484145502271451284581075612187985182720", "1579428213026432453392280531897417728", "4583166832326499972621113968619239797424128", "21197703462142900590273387092050234572800", "303927088159537169017560958167064510464", "1585982338252110698152237639713947648", "20987706475246696501526212038966415590424576", "1484161122588421868427913893267982254080", "1580992445720127442680119424865796096", "32933813594832967921401346750087319833804800", "3899648611361943279738025145984914292736", "1578908798967512838747468034002124800", "216070962324641714269743601292745037045563392", "12556683901870521957607605891219062784000", "1578027745965521467657558787635544064", "14442661660410210430547304138502736531423232", "3900239889064309213657009768824064442368", "1484208686375458134105580979523604709376", "1579949859891816244685653886701142016", "51393336410932249118984464344743856576659456", "12559022535442483229486790168536722440192", "3899482765700246021824871766595788079104", "1578468144634429451078859472787996672", "30981131841082686329985544633112790908796928", "12561044937175082779187266662063451144192", "1484127269031422302236332987106421899264", "1579508689357730974701940770387001344", "115337710713557296039586388016373650860015616", "3899318736961983854277517812643567501312", "1578908853048984106767770341355814912", "141226360179198584020421535321884196864", "1595453925437560961596623846826311680", "850436148736567914188032680357372362752", "342677758362733139183527268816449961984", "1595279383906392382354283789281132544", "3945398699442483222523406636963281764352", "329270008946080777516653168800678543360", "1593538648981646496975625607645757440", "16163825842564227046052086366838546497536", "1634087327131792693588265212810222370816", "1580837942199672635976642879750668288", "83054495471091923370665377864465493524480", "4091260684617859027253140842713783992320", "1578878859360414667219361745799741440", "1010109216677119952292683079003503895511040", "12713992894600244899317847508047596879872", "1578025292244302314162385488162324480", "18528818470273808761937065237310053743067136", "21124168503074255092856309367156177371136", "1577867021521801419871193962406477824", "674380200781614363677119233265669372182003712", "26647674683284586497505363564742156746752", "1577818033128551183956833416658288640", "219689850520785980014776259670426174091165696", "24212795777874027164488310555392815923200", "1577836830566997483029813266430820352", "1764117316510928381610766408376176851684265921445195892815665796481024", "25142241903693473438115227781153809235968", "1577829217243684731265860771130638336", "1317728501463469589545785614907721383936", "299833977839905551833402441765983617024", "158179057593301768013181720421348671488", "1603988950339048695902660343086710784", "3492816905697774729626292646792403091456", "332869629391180511400196982963905232896", "262621673504362728621405408762831831040", "1595498240260673421619335039761252352", "11963441789976825041239811808692818411520", "1694223338395024672621949302581160312832", "311828299406029019234771788123443560448", "1587349511491170462118823894932520960", "60581604036532587854822733171690307584000", "4167412218321473074698922380885940502528", "1521323758869041116870401906368386695168", "1579908829182282857578040650251632640", "525249311691918236627154696038499890495488", "12863451847662613172885656258781680500736", "3928349002591480329586612935228439658496", "1578463449549492210688010183669448704", "12401487422388012592647345481956600800346112", "21136074171654030552810558380494876049408", "12568679457591218812759467928593587240960", "1577947251827430366564426904279973888", "1072995652555674936926598560002382524349153280", "26647283515017262948192485593310849662976", "21100527811462979702753398741052994617344", "1577842593652029563187519649535229952", "368661246664236088983771590079149301307539456", "24211717486964515765923908595371642716160", "26648547901795076786895135771418429489152", "1577827432550698584468470031603204096", "1071991462519407311080559171314717182453088256", "25142831597899306544349181648741091770368", "24210674274075441095008436086748481585152", "1577833027239863110283129374736646144", "2911425986253610180435380026860858507264", "339327356915206059961331599918885765120", "148426160735281142491861854030454063104", "1602990889537347445432037775652159488", "10197164416135321451010045436145646436352", "1736827365888443236614062262516044529664", "250250611408910157383357523386634862592", "1589340286407416719141680723087327232", "46464884297607208755184481431641483378688", "4256367919099804464835521267761395269632", "305907746676103852069688482836886061056", "1586454777222175765302126632591425536", "316789633125482053451765465203658301898752", "13074147964551609135441466281792603422720", "1491041218580037199604057168791887413248", "1579500894515892292635802156295782400", "6962197039384620363070741306512189807394816", "21164254721429720140758676764837747359744", "3901371881943404857414799808123113570304", "1578387485561875702622955967841566720", "388530793926589767781979424593740264183431168", "26648449391746988859494397245827928031232", "12556360006435916586488367512352194560000", "1577922883778401214458883773485285376", "934125245613031479848008862787143295981060096", "24210754974652426294399870921374282285056", "21100589498589928327743190093302176153600", "1577851996083287776049625673228091392", "413698552369365719859862929982621961913630720", "25143769998834372268922503063303729709056", "26648338198819286986286408071620050550784", "1577823620994354211573693781586739200", "9428544767237743006908778606790820495360", "1761282672195060997155798802392409964544", "143373899858250383562115691991808344064", "1596900474120626700926616576265814016", "36443731808392133511910334831096458379264", "4366351491629253499612931963055150989312", "245904391655920564591107724764065562624", "1588464906992772307773769084445917184", "208316595598002886338575030112490593714176", "13361284581822156941971084717467449163776", "304350943555284278520664586595967434752", "1586051936189143838400339484417720320", "4016709452067801220525867294707287869882368", "21211538875690756609672865954933233418240", "1484604694296249436042350896594835996672", "1579427693142173609098167495923073024", "151673163763599668111449977287186676646412288", "26651303980791430018685927365246189568000", "3899287156064903381010916113557403729920", "1578363250841903426146095588708450304", "3053937818811537743842567089575329645149028352", "24210319421645805381078143809822853693440", "12556005851604603709226328199076822122496", "1577932293104687559262818511146188800", "215403543630284573337027979358925714620416000", "25145176888463809027408123724432962224128", "21102179965788258198201213338308795432960", "1577848174780399273128877100567101440", "28825152755705774198802010612043765252096", "4509139549719737675800098085325877805056", "141921693325541068080985076534328950784", "1596018639431275769292199468705251328", "145289764531922451947285805061035857543168", "13743684666040584163224733163298754658304", "244667597330141542935653019679534874624", "1588070717600175094546589395317686272", "1577999478956614647061298618513428901265408", "21386075330389175617440705635572999258112", "303965475658854876249446853217473265664", "1585981293068606479384841229866893312", "54333829442674158456289135750703331799990272", "26659696318889643090409627877973721874432", "1484096712587675405710955631164268740608", "1579403659745052530761927587969105920", "94059237425695215712200457086547816750252032", "24216360599849381387118034560672088457216", "3899348559766253724137446890323906134016", "1578372649763711375431210423617060864", "122611498947837212509980121613500220226666496", "25147398532415690444825700832673236254720", "12557240145226356779846234470963853918208", "1577928460814854534093142255785213952", "106937372793706360911466253305469892296704", "14226325250002702463034268366153805987840", "141413116775404587013433290798936358912", "1595632872473086952427049560337022976", "1311709904668297164241918263572985527926784", "21445077532771987449113497892873467592704", "244301762333315380474390402228820115456", "1588004821436757920428922268689629184", "11964836124831956232633203213212882888032256", "26706098320741207774818176831703425744896", "303914654378914269486627251156095598592", "1585957863641016525332416752009609216", "25236493675069924995980282533863343909765120", "24233375299920691085538443386470120030208", "1484143452939706470109009474006477176832", "1579413028200810624901947114366435328", "50927643133467730468539413217997157868503040", "25154660396240380751195936121553843912704", "3899485471239865830710956713442514305024", "1578368812405636301453550399818563584", "841950991344816221225575268999844209885184", "21642494903383501165964839421698054815744", "141250053044285824713521534266056376320", "1595571548701514221214156012648398848", "6874194059385820317948904569656754256740352", "26750314718503522721767534980696234786816", "244264949694273930610445783398082412544", "1587981500524021252720548366864351232", "3913398353073527917690298529754613123383296", "24360835106826522189988108006561639563264", "303930537601466415254718007258069860352", "1585966930873436345478705853147119616", "22059285523128614772005386199850206892130304", "25170930667303332224029209423391762677760", "1484156024253069225419576298027530321920", "1579409194006480253756323031838359552", "3364436507742033195612352158268181557805056", "26859350085025779199381210801259770019840", "141232288578725338681583746060560367616", "1595548701537168688432465784812339200", "3213961389426031438076355382500985833259008", "24393881719723677845888696862093592231936", "244274834909787822759369541595974074368", "1587990606754839077428393400393007104", "5316530451868424137847376913118483129040896", "25261706267811114169861524802039453843456", "303924308060645704031950124558434959360", "1585963248777685395141939258281951232", "1820094566311075605755252967459845117575168", "24536501652966435269135026933700338122752", "141237319188235342445694571982274691072", "1595557674488301979090030207388614656", "4107814877590016224224816589570206980898816", "25297074873245101520587048945104441049088", "244270795060829460263654125690349944832", "1587986915922932085007478033515282432", "2456473290688794373805581908689722219167744", "25402236250514194051061637422957362937856", "141234479962851721111751048641673953280", "1595554138390791594090562022069501952", "2136804926373859134785539487699939885056", "275780493249217687229225001699208331264", "1597082912856646264245410395116797952", "8242960079480942855061515856579343155200", "315540491669871700962969076694062727168", "1593874281984709184705431989292892160", "41320596044581091856109161213846146252800", "1539342673280970106399310248851923795968", "1580932075807616060863965783985750016", "283346468479607422609293235152361007087616", "3953593092043798537337278407411507396608", "1578900076461796916620723517153869824", "6564048488610635093802798262717812194672640", "12580017751150006442898185695208799207424", "1578027378125194819232535704911216640", "529067090811521363295110580316971847829684224", "21100954419047022151513929525214872338432", "1577867151183189865280820932044128256", "316888427884147607035032606559833233400266752", "26648862618771699968196410664647556857856", "1577818028963995352410233565249273856", "574365572228998251491913533342429069917028352", "24211148020023473548868560966982345687040", "1577836837564727641241091024506322944", "7135955115462173495078508251106626240512", "317425490824737704157262856664438013952", "252913225218934395325193849924862607360", "1595870410523544385215938522578419712", "29493421157030979678624219262131646758912", "1562687831762379824553489420195639328768", "307071065196394137431924482404897521664", "1587474704330126422374528769436155904", "172375757718533310479383241438921618358272", "3989428889454492457567605436906903437312", "1496944003752027662602322759174936592384", "1579935551463739997302222796168888320", "3761691796898746940140123397227115985240064", "12598004448759506094036531383355316371456", "3903232815334385801167498937591897522176", "1578467530763555023460604749941833728", "303595200082445303479000266222659041641889792", "21101579453303185712028569447265376141312", "12556473533870944544066479091328533659648", "1577947444401729310603365784760614912", "337554301850347767359011220935569886949670912", "26648725417268621068939323853329710186496", "21101431901494775579990233092843632590848", "1577842588596882636636533407275286528", "416556753221624083290121953702072336657678336", "24211534659675334946186125272415735906304", "26648326420735656701206907801076867530752", "1577827433327145359215414227993886720", "21818371697831675762811518562364920168448", "1592366816686560687698329020794199343104", "247021673481290659496015255565162774528", "1589472239425709931179756200235368448", "114409500760738231387718105697675783438336", "4036763743061393142480415265920097714176", "304716355603706318935329383386395443200", "1586486945832547209934344917335670784", "2185168025986852611803170422997489066967040", "12628517568012225475479909054018930868224", "1485064757725146113557350369015627776000", "1579507628167486942625392599649746944", "165830537445317427065057986849990720775782400", "21102797975454483575774786501415987576832", "3899278597933955230697232867572758609920", "1578387828372200780595652697606062080", "432173045355828167192064818550986933555691520", "26648264820135455577098234798108147974144", "12556319028495614791715457773208852234240", "1577922884425535427805408474989330432", "240985521353642635956898858793551638866952192", "24212559960374767901873133762716276621312", "21101960513329652172849796741352101249024", "1577851988417493876239744946061443072", "81574007998242961752094352954581468577792", "4094921623939497043642128953547803328512", "244989841120079151224408527700834123776", "1588503212310563280247827565023068160", "998721019477154675807786312301077738815488", "12715817919083539620148925360346589298688", "303999440795645602117395430732065669120", "1586061493126245565645967600616734720", "60596671911927768988377820496816055018061824", "21107462617395888657828422804060571172864", "1484092522958494780018152684801256062976", "1579428273028839874199924095699648512", "96077417115208360571591629545973195001036800", "26654014126172184197437783831530868572160", "3899345164132858339235994878799777890304", "1578363241337484470429815715460546560", "140091878508024226409624179045355379807485952", "24214312116248158959195601883159385341952", "12557079676817032823727324301115248345088", "1577932276146863136303720204217614336", "680351853240381089236673459128754625314816", "12792032328203384081073928438108345335808", "244343993455715823076364338924672253952", "1588084369056923598604389733606883328", "12304638071889910331902834222206541845495808", "21136357707885156816946640960496391421952", "303914441195735984229860871327711232000", "1585982682651469596312224157080223744", "28331078023640298534929565108145733674991616", "26671707671307614644245113711246201323520", "1484133919290266040975720116434027675648", "1579403617607220566022148647867645952", "51066693075207799741377356196258648741117952", "24221610679032785362882775182090327556096", "3899484658233344891623842242046503944192", "1578372627465348529895381735584038912", "6607443299449193805887877053935541184102400", "21167709530683292678398585269494185197568", "244265300101867630612330255519487885312", "1588006362281656847557219382185689088", "4155098621744569978334073414374871669932032", "26818609335923447436494802585607108296704", "303929164543985661993042243719134183424", "1585957468518728679402536733625024512", "21430260214910332639008811291491804702048256", "24237509018013960345449851257159491256320", "1484158955208494446508457474851155738624", "1579413010644615144898436062410440704", "3622614775180624990189020567488859593506816", "26844076915720808213562995653601476476928", "244272740575208760145874270006603153408", "1587981171262340341660729932066586624", "5095757047706372944095733413662382557757440", "24325699780452957244597706019767769366528", "303925060795038351664567798070515859456", "1585967080006785183295918675387744256", "3868493540854350309465734647632185765396480", "24362595512209160011175832717416114159616", "244271693675314277324768773590128525312", "1587990739507838077644222480661872640", "18623811222948002294484411693377079214080", "308948414618391680350920649352547401728", "1594046087120761714071386112567279616", "107732408364424988111211856366609507549184", "1504785182507333899331069860685530791936", "1580969363804266464652578535365410816", "2147792764400350710103489174071429512036352", "3906278524558387340639649943667441926144", "1578907713959479822905299958079946752", "193642037525815560200456138277091490928787456", "12556768422992137967486516320149021130752", "1578027744630645411578313305434882048", "305624899639113550888899943742271162146619392", "21101569712879459952271382729284489576448", "1577867147742808933882281174155395072", "444793641567540166338323827238032071217643520", "26648218197079481175029247382232858886144", "1577818031223104642317828790803234816", "71341985462231239601530235662380126175232", "1515583345348196418375743693032351858688", "305207074630472650829980046336775421952", "1587524827387981046404156306420137984", "1166487164778678651495165321880131900276736", "3912264340171794970059654052435588022272", "1485946663036292697776758860546349989888", "1579947892767447114614960260349165568", "125421795395385074332826165568833528998658048", "12557211329118408563218035073274488029184", "3899308137875502680306472713513613656064", "1578468173249217197609396464626171904", "614383313438454697767190288964877141613215744", "21100837554373004174650306864377906593792", "12556210836109263059119315744446453121024", "1577947448550460492065869455058534400", "394299306883612388312055612926596889364660224", "26648422652087939389136974244252567470080", "21101242065778898071493405906432010747904", "1577842589658300616792246344086454272", "587675431574488777424716567814973243260928", "3925230554272332090438987946319830581248", "304064176862061287357984474546980257792", "1586504662558665886674012329469804544", "55534679885212691755344037633181183962513408", "12558793673314750679452561435292319350784", "1484095836034055801239870844638695784448", "1579508724961564447481758242752692224", "112014195027555004167963679201537303815127040", "21104088253308208755492388843247254896640", "3899322648353153932732446225488681107456", "1578387821154413066649132342217539584", "170870881764560911950529966775118658959048704", "26650777840993834000887727132897743732736", "12556876934773364278412106846794328047616", "1577922875615271288505586360638242816", "12509301245723790491611952651418285463568384", "12568569672560266847169156258143517278208", "303914318383418506845139939410294341632", "1586063810844556717246836331981570048", "34946432773078576888180690977075254175727616", "21112860493372786947605132059215627550720", "1484119201959101295411584906456979210240", "1579428242812655152029944585090236416", "53437988693428245935566911268664631401381888", "26659915611684700435171757511014325682176", "3899471444947798623661487080562711592960", "1578363220647800489650014539118280704", "4385316282330905131039035415844261891932160", "21202127704746363921205446759679227068416", "303927997467348045425790420645478137856", "1585982313491156513328443583514017792", "19720429495176405368670614641815841157414912", "26682675902515178615289721407970230665216", "1484167867158489560084711885510467911680", "1579403579161976959431528607582781440", "4748956258977524819007286003378982655885312", "26796980907642201791684525404173541310464", "303926384551557040385974113751829315584", "1585957544216997805585540444254633984", "691102138721474945696871539032092680650752", "1487249861185641120074607784508096774144", "1580988948082632226629687530059988992", "82963322049886762243338522489335789614268416", "3899370180084042366125012438300206563328", "1578908844614507002708783114529800192", "4086704425774886829475684785004187170964034394169798853094710928474112", "12555954228865724221082876666145646051328", "1578027757490310475739958972659007488", "363157736029859222280517077672860417186070528", "21101338901866437375380843363173518016512", "1577867149033351413420346427089879040", "32432770892627737396259210408227573736669184", "3899655744824839355205520268947141689344", "1484124086895874086327499954036599160832", "1579949955763236905752176980198948864", "535269602655118393445006259798538298020855808", "12556248763963455832253344312398748581888", "3899215317825996167037469783932069216256", "1578468188459902970534729262198423552", "192667891552691562833968189264930842901217280", "21102423918074152790269519877143516938240", "12556772539898221500349833672494256488448", "1577947439679802007816627448069488640", "38012653669633627976510640788090763534663680", "12560102954686828983395022659053256966144", "1484114117924664099985326255652753899520", "1579508704253671021544011714466414592", "41366280278972075200477578344435673250922496", "21110881114961580485527706304474737803264", "3899554486010818698404243693849475547136", "1578387783169841032828929062173933568", "16688535509371752473138477800410184192884736", "21126824530161160683331794448220726231040", "1484188160399062729220293866655735349248", "1579428164716533608672635472528277504", "80414055405303098946696048866943382868459520", "3899375990226019904194644429811249840128", "1578908843661906513417835412377829376", "69956188100515459779544526730526732566134784", "12558208215136632470094650571157493776384", "1578027721894150848494804673765572608", "38471249040946451507843697326641944067047424", "12560053483779040538736829946737182375936", "3899582149283933109171393304774978830336", "1578468128350425334460982232466063360", "244256270386481837312939621172125892608", "1587887238621446134628696950029942784", "1622530818841125780459043659743984877568", "373949216316394676789836082785361592320", "1592617744029799548856267950725791744", "9113809740623082918586128705074550013952", "1772718544938494744230341595438709211136", "1580718354135604581827199068853501952", "44629399551922750983062296562563840737280", "4272464085893494225910026933160527265792", "1578853017648340829265266771209748480", "298537814103006687498886118821555943243776", "13107219916360554937217148404020457504768", "1578019416307641132850255586318614528", "8288751883172722295941553343636056636915712", "21153963083903452250393484389784320212992", "1577866855522345960925177082577682432", "86195399950958146466458139682064450138931200", "26654861898537345916702154572794670612480", "1577818007937937207055627560335441920", "429284878286737374693585185818064289972899951157209053479841852030976", "24210127494057688919358898054863400206336", "1577836841899194218841340710704119808", "191448359341462931869883839368920316650717184", "25145544179862042231757012431670245064704", "1577829204239944988078345098081861632", "2770456083620592782633975181533452959744", "341351729082691612883286534153050259456", "267873216800921221002048542451733364736", "1595308233948345547872117152473415680", "7613611155337076886648446669124888690688", "1843368188741742869389489380199141212160", "316542114465728617002617561679703048192", "1587229191520030776816190103463395328", "29858430816014306474715572751988542144512", "4484861082425471190160066831208452980736", "1561676309514466450825678006870635184128", "1579866434564930128989984288223002624", "202396398309620891405132263754938118569984", "13386398907604830246222133956597403090944", "3975780728383478151423995674369791623168", "1578455882903499542117871961621135360", "3141925757907342759970193439028499993067520", "21242772164048157238836933560534575349760", "12606332418880549504139524463307893243904", "1577946660122026669287566183508213760", "104170568903242929114261798794232439662182400", "26653439656352958910407494924036682547200", "21104387643891113796697655425756456550400", "1577842572073109806583915670518366208", "3260945167697157740550723830114736554234609664", "24210307237842027758181772331856133357568", "26646839503242796395293212328018619400192", "1577827438540175164388181318683328512", "223181111472525488659703442925735316918632448", "25145074596585885479363704967863245733888", "24212754032917760087614538265096464891904", "1577833018407356624848991231429050368", "6049787510591522519330376320655768420352", "1966437327154405956003537539400697118720", "254532870950882826300683345997313605632", "1589170484976794423125350600472002560", "24794191907025980559783627245872241180672", "4626808590298553568168170184943146631168", "307678202819257372640465601851081883648", "1586407435897961654082672015402074112", "143743236362094845878930440918010802733056", "13757686470232891096530277991641664978944", "1499537938216368664896531127926595256320", "1579491413795759703685096711353532416", "1472209474143764706117911925449833681256448", "21406922807666584010221483615032101044224", "3909541440930652986712778744169091825664", "1578386151173248124639829937201610752", "71852237829075592476626919458726924517376000", "26656507407313059325357079278973496590336", "12558148726147469483108873947468779225088", "1577922855534512853859411586376007680", "1720780109267013658554046050498158401775730688", "24210468117776354638831612490664632123392", "21100371608018528546816116845492599521280", "1577851997301677218095925616942514176", "415167878443811330257488412202621119991119872", "25143764590405330161502966329367758635008", "26648332123758837382417495278101054095360", "1577823621015652084411435881500508160", "23072480828417665541156355081208816730112", "4692147093076897216929746254263333421056", "246869751143057733477524366168296521728", "1588424783458198868599680671026249728", "103940871666124511896049707655083287642112", "14281096528091273000551826262989006176256", "304798117210510980803655508394455859200", "1586039810099752280965022680671584256", "816458559192451069417640535228030207918080", "21659879061639843469330985548939152850944", "1486758620191670228823468597609905520640", "1579425258818679246899869226293526528", "24199189723967488780046712895918641212555264", "26675995684460336615993083245694784897024", "3899815286519135943757281577090479554560", "1578363164320041156723108092965814272", "3311052275278114281538863030313632725660073984", "24210304517707636484888241297819000897536", "12556001842908406435347207401007659089920", "1577932293167995604332168974880997376", "558150298432185829835752245913282649723502592", "25143374503292166209552398078414780628992", "21100910567624131513272569260516189405184", "1577848181877809143060567329813299200", "76438447610870259428880854446117775998976", "15023797580646119104441221519912994865152", "245039284479910530412578646419516162048", "1588055082496219658929085883671904256", "496858562879584445858305249298737717575680", "22035912888596990389264949615144642543616", "304092935465683026616431360225314865152", "1585977824599421752421546051332210688", "10932094351695471700933668992115412293386240", "26711730728522705828861869168436543750144", "1484257667749684192421971688913016717312", "1579403477473186364913478446818000896", "266972363307576962494239079103492262155255808", "24212323164888486550850847254035898040320", "3899243863147094932886498522721364738048", "1578372666918264863700175280502996992", "299618965200650514637191148308051307494637568", "25144351868183696682423945454607302393856", "12556480425841913743413863725672291106816", "1577928472811662961604294958498447360", "328955038368008683445913650171497460793344", "22546296537516633729920985545600470614016", "244437770747464216427717027887981789184", "1587999077985691737240127786889248768", "2440389549187565708844630513555544802852864", "26940788319104798453233894747867248066560", "303944785839470475642518295839707758592", "1585957043181979775068924625134026752", "47833325602267322842923544757287527787790336", "24222387295718016023826144278965496315904", "1484102221579693406943984288790059417600", "1579413074896784055703096486212403200", "58003069043393191086454622965550666028679168", "25153144886308025275405523222763015241728", "3899449049675676826403102632375587176448", "1578368818372761920809839656102264832", "2214162409529781385724825471616927492210688", "26971210252345767390492610054973368041472", "244283218594403684609852607223818092544", "1587980728468967054614913240950374400", "9646873284719220708200811163414006843047936", "24271038934444391657684047974473867984896", "303916509272368873561155132031758237696", "1585967312875441165790330224254124032", "20186407180457961349055198481411605880897536", "25173595706635349545894066681824145309696", "1484165288730475613769018229038635810816", "1579409183514718358534623476601323520", "5141446552603186254972620229488839734853632", "24324667887455961644542278906122793385984", "244267874895212250333692088620310069248", "1587990900899519998793908957550215168", "3744610983134468764240336124999128219385856", "25312194219984247025157066293012464664576", "303931601571316099781932114258568413184", "1585963050176669289099379068565979136", "3141534114861077915265703922547423426117632", "25345082994833688971839979910132616134656", "244275262943649626190309531541863137280", "1587986727104463431056288341553053696", "3915041866138276340240586007855820177408", "329483222416758795596288323966614896640", "1593533658378910555361736892228829184", "19146330659862570948238131904602739572736", "1608752615571849599355700111103290769408", "1580862026429045446161208575420006400", "118306125232372809337188828960127706988544", "4032077967622816208687104545784445534208", "1578887802889108038880642364575055872", "1140972981729689724428564606228144272179200", "12695664976537165159136097069603993157632", "1578025574995017946120438641651089408", "45529341679967621156359489228983876794187776", "21109896044197064998303597866187294244864", "1577867101206309819207639721175941120", "595591978685143664841715842251109331355303936", "26647813976048129856820525080006124109824", "1577818032640211265963283405109985280", "221748743246703181351425036939881284125065216", "24212771000687433364668800066373724143616", "1577836830672211808268148961791967232", "15887584496900193408251989594129236492288", "1636964733679605633076265740573396172800", "309833612054047318421360855793568579584", "1587401533861453504596034506285121536", "76219341049934051209270917379265843429376", "4109414045867917785686394928312132567040", "1513525827091356356628244385385787949056", "1579917282638799762443066463435620352", "586479126662236087590226527395982451146752", "12830646024154939528688457106290640945152", "3925284033865098977370277697963794890752", "1578463944787644823021718935040950272", "20928536866760492183918459822932400919281664", "21121407441039332716940357461092799086592", "12563491622749215789893997060437655420928", "1577947333630784326534273686466199552", "540508507299817626228122989594487379766280192", "26647935481309518652799473280268336365568", "21100936604682110334452151598772389937152", "1577842591366243625018193798169100288", "270884031089079552284056615637181804050382848", "24212291455737955271278001633514760437760", "26649243222567821722036046783678221647872", "1577827430113192455937508218811449344", "51324474918245169136008401018097179295744", "4219768173842700532641837375835158347776", "305717174004694807924155943044601872384", "1586459905919941397517161617269194752", "348780477799080937987742983449503795773440", "13024843246598885738594714779241186066432", "1490397798770874444422154385026004811776", "1579501616857328931355273052714696704", "8479431704343296731326338703166345259778048", "21152749115424451388808141800796074278912", "3900980743182304773216505352645251170304", "1578387549589439418769370325989720064", "3207695132967751064099833927494679995308005660674203339923500975521792", "26646621760160114493593532385560971182080", "12555954228865724221082876666145646051328", "1577922890186746979042649721375031296", "329446213786249804716894456239484881973805056", "24211906762797406449326709525690714161152", "21101464366450177660885716149962585145344", "1577851991191501673240549067845533696", "227069078057322479563585977930988822462464", "13290883558823351106876872135912837873664", "304314225996227545970351981392465756160", "1586052933457378489955575606823354368", "3734985069296245840258729240976525992394752", "21219991324068206687198193848606913462272", "1484646084628653781613144170997726838784", "1579427646297025343469648901421662208", "527094848592505437811433509863237717134934016", "26647968914946889145561049880844679774208", "3899215758348197086779325987060323450880", "1578363262540551078661824631919345664", "283634023069414921107336075437000086064726016", "24212194172453629212084214212724827095040", "12556510082370719811608834454933135687680", "1577932285141526242026636224873103360", "1319193155833274230952657335420952690819072", "21443088879244827386077893469707123556352", "303976963133352945249990821839902867456", "1585980980348596167347716487185956864", "48755409139521851450461706071238268864692224", "26661193081378660723381982694299395948544", "1484101350727870880916450375915490246656", "1579403654492090394610014777352650752", "76243748336988802263796590898771959281090560", "24217817520618383021424530082662774210560", "3899386332670741372523550572374432677888", "1578372643574847037871776976324263936", "8948458726510581711742400152697885664739328", "26726206764068696541372240353288851030016", "303917256561063288377384976262591676416", "1585957792778927636622699574371287040", "26695227452647104605613233785636221276389376", "24232103793879076050719154502226086461440", "1484138683539568060687814137693396271104", "1579413033602192017243970004404142080", "4185673949222919905781618870309827110764544", "24350974633032164344105260085561979305984", "303929002151011308536857782452018479104", "1585966972683181898821116192027049984", "45350812995323852362811405466682253115392", "1534263278481490746619187640669868916736", "1580937451131892122410381634753789952", "307884128226577501597734732476600702468096", "3949201426189073103753797565674598432768", "1578900777654715002351812768977387520", "8813443968173482797577437778532917049294848", "12573867419710479549702205035159352246272", "1578027474947959820105563174934151168", "536842436644152727857193400525021375532892160", "21100942230103240114252203809599807029248", "1577867151251343058361595651768188928", "303671294523392636558238657116455552008847360", "26648960159523104882973409004026071089152", "1577818028622062962485091164261187584", "187917099700191255551604416134250680549376", "3981807449879637996408226498556144386048", "1495869654873553398583019714691194683392", "1579936749100449747909572701001351168", "3403838695461415298031241229518330845462528", "12602441649298004819515914218888297971712", "3903658657729585094559933120084692697088", "1578467461129149194035474977798488064", "1019309214405245028908469071955171357847715840", "21100549666309746727395542748943278407680", "12556108896287869343404907986163775569920", "1577947450160419118138754640602202112", "291621329053557602235726792977945091788242944", "26649056792394972241667685373091036266496", "21101639674801431727307331485698642411520", "1577842587435199371316532163286925312", "1591343227273120297818081111725834223222784", "12655810611853589338858572385179832156160", "1485441470691972356462403096206907539456", "1579507202124942588495049056810172416", "268797849541559550326593695658535183571746816", "21101769324602334338491911919110243483648", "3899243476382053362850004075751673954304", "1578387834127084360745848619405410304", "444341801178593349484874959261570547612385280", "26648219820554745972668446761481674948608", "12556309037801419852255707692231081066496", "1577922884583309691998083321578913792", "39383593827557927749720608937610159444721664", "21111423510493128606798623254706332368896", "1484112100910427208592486901453420494848", "1579428250855076668314610996629995520", "107794540402105658933881520029481207477567488", "26653210387127948100103864763810647638016", "3899327961918386602198560476301675724800", "1578363244155976959699251895157653504", "31771470795209619215398581092577373912563712", "26668988948188953745462989187521460568064", "1484125500468269589058824673138166464512", "1579403627141635993637616507512946688", "1526247553188963360739082368676052493926400", "3909173891187486696422433830905386631168", "1578907241277842942259971919993372672", "953739112081641816115931614820342794349969408", "12556119529900420841792753615963122827264", "1578027754879351826293195091168198656", "319487462654042285277678844231821446225068032", "21101506496560462089170971131981779173376", "1577867148096268620392108379110113280", "140356311007324666828737196202829755942174720", "12557077556273715704393221884567793696768", "3899295238762194078685912678914867593216", "1578468175362990936640195489083424768", "342467062003604724628270089272611254822764544", "21101412978643767636951421710295325736960", "12556414587785801773356095563353431212032", "1577947445332635248272010336800866304", "83550468743462904984511897942742226968772608", "21105442915052281203077074697811451183104", "3899368892129987553576089052976464789504", "1578387813577413823816649554004017152", "176626557195113434745064522651761450059563008", "12556846864701403536641214935419293007872", "1578027743391798677928222058654728192", "303906934943831897247993259938180759552", "1585863686163143222919489218322366464", "3758328509662124821294322663848908161024", "2452463830499711506913941049643102109696", "1580327778205947531062376473691160576", "24110211837879529031611745276563552206848", "4651432712707706672010885865481911140352", "1578805483203950542786039504707780608", "156270099877065733273090216286841835880448", "13652937312085196483222727484590753054720", "1578011822602828527823816904247607296", "1762285725783956868914893531025737410150400", "21355809201993605831786640375426586771456", "1577865743142711787000320465548869632", "163023853209186230210078837018086420267401216", "26650977923471726203772758926903801282560", "1577818021549270789028600395513987072", "214558688650587896550102978706044361623207936", "24212859596968622561357336191096020008960", "1577836830295985592944407197262020608", "614227251549884483376541619525732574016045056", "25143271096394608493192530119890386812928", "1577829213190553136882570198538780672", "7091480387702441809398601756082215845888", "1876825236160636346619425802720049627136", "317514069473946921304127725998507556864", "1587204828882309431399661856945602560", "19464942889644173493074235183828689747968", "4875924478862721244010448509347842490368", "1606543057670042716421807082221936312320", "1579821800167434078039344414283792384", "91599006443037683826027206038902160752640", "14550462059464817097223651324694150250496", "4072547117706720061144754482207168397312", "1578440992831635296854132331974230016", "993739623073819093361312669766430450778112", "21557851595346617549835140007014254510080", "12716629535235412330877597219827117719552", "1577944947002960045361731462550781952", "68429960931350972184770737133077695031148544", "26657001994778809162641461646731526537216", "21106621021077063702167324816417998503936", "1577842559590714600738725959416414208", "1201221875490746730055950034702738760675622912", "24210615448946479455279256441013921644544", "26647212873439748637143040913901529071616", "1577827437231111563504301317220728832", "2002673714088779018398214377053405397280358400", "25142557551849058397394277471107265069056", "24210420171469327940331930592602778238976", "1577833028319112746278158091874729984", "14466191649848335260111473156119634903040", "5337972923607490507201121188947553157120", "310428440966607763140222821562203504640", "1586334971998077990636828070667878400", "75765346015283852974711430088778099720192", "15050077050481617045125572633299462914048", "1513705940752681378304000062907178024960", "1579475841956578293335522375423229952", "636898044234094746247595778126291515998208", "21823101280100840952232774647454814437376", "3923205375229378385495675024661930835968", "1578383931777171391385172772338532352", "13815503369008520783196384133834564446453760", "26698115692125843920693555067564700205056", "12567375846427470856165465872433938432000", "1577922709965998193730285151985860608", "9302086840408145774541304281904215644819724755711949871326004552663040", "24210127494057688919358898054863400206336", "21100112876400093425352412727297185939456", "1577851998748473359819181690707771392", "3462678194797065321177344261323111883102748672", "25142424460917136993714940464139929124864", "26646826817597005431702779455139150299136", "1577823626293128024975925020421259264", "74030546877764686765568159775391664308224", "15120460633877408641030999253692192915456", "305159662929554085275787261339703967744", "1586030032116084883602924584703098880", "425323109404183962833411238963016783364096", "22201521671101324231259475748797401792512", "1489252542201492180633912548778609475584", "1579422449044363247981070692225384448", "5869692480175232752527931434953004579553280", "26768140993182365867528717675566360166400", "3901778832453350979200469468127114035200", "1578362842844328927729237116732833792", "2327092063116401358564297768056905902222918022968596640400416712949760", "24210127494057688919358898054863400206336", "12555954228865724221082876666145646051328", "1577932293919985243064331278709948416", "1181862819433435306750121379477083443573098353102397511098375100956672", "25142241903693473438115227781153809235968", "21100112876400093425352412727297185939456", "1577848186338263736057296280667291648", "276679591116066962460079302614932420296704", "22842094534406821385272123468488166604800", "304241115664062787782095693519693807616", "1585973795953925657552305555301728256", "3174371366514134013574186839996149264285696", "26872194994417635701966993938715963817984", "1484750314804153056768292750557708288000", "1579402919826420048289624327328890880", "87643625681145555128480200366182383673671680", "24216816996259643962462840672289317453824", "3899360392953071037887793957176906612736", "1578372647824901314590731754327244800", "1237723800587025450616284756748470315145756672", "25142752635707049151688710122859877367808", "12556081602667364483370164600941462945792", "1577928479110105091032235653329846272", "1891488035262640901708673761996476579315712", "27027373949614759861857675617291552686080", "303955771767513388328385410181554503680", "1585956744083342796147353583355953152", "26405377172063178766128197502772591414214656", "24232345247816899329016901943530704863232", "1484139589265786289686072456087099932672", "1579413032576446793499854367537233920", "103014588222526453980114071103001016970248192", "25148379739681686380943119570741072232448", "3899334506898244496214344188444066971648", "1578368837139592717094778694331793408", "3143134060128547334615210959757940730363904", "24398054575929601945854019872840166146048", "303936322286058129197513344407616618496", "1585966773362387415826047548484747264", "24263818787426675179964472844168457269280768", "25168321393914611890235007592589699317760", "1484146951846083237324561503508970340352", "1579409204280857452672084208953327616", "6976719539648200234604182184321799967211520", "25233175558151746902227054569460699496448", "303920173751910583904578212750036041728", "1585963361358463166671374275789717504", "8465882396122723368107012850498129625088", "1799506986263443557925015569223540277248", "1580697371630027187632027147532500992", "49776896872584550446693340896497212850176", "4230582238600092988198218823001266192384", "1578858793715819502139229597094379520", "441266826762665874472355492101717338619904", "12923689214603567380139571240872796225536", "1578022114277295569332762424104714240", "8002426697364815192534336313598761865576448", "21155894927000707577871721398552531828736", "1577866844775292933639544507088240640", "1458786646925593212725445951929179821255426048", "26647108504004970007667430415183091073024", "1577818035113541266633294346492837888", "866228781452103033438663124191475982453964800", "24210804159008044145474664501415577124864", "1577836839025161977366874633648734208", "41431296698425173340453553640283956051968", "4304270951948166603580356322599096025088", "1539189464921261511661285255783211073536", "1579889784870998048694233500752019456", "240254466851670037473691399136965719752704", "13248325842451091157115365639314001100800", "3963512359002345639813957232242622201856", "1578457822670793513407184075543805952", "2922054382190725354149442450519843972055040", "21253584707412058476265858476908549767168", "12610139508734273703794929798699183767552", "1577946600491439495875147005251551232", "5174964463076977760830752028916744159569641472", "26646758968079591358971655834215341096960", "21100198909179962813166093868945383620608", "1577842595491169357040551586944778240", "733876325757556293520968242786299180929253376", "24210926197584988583444092878160234807296", "26647589318600762415120574020417010794496", "1577827435911304578871892872896970752", "141784321058050140314513587943315767033856", "13775902994447969964903339206665369026560", "1499754099319071658288226488150984228864", "1579491174003859449513710318367277056", "1411606130355792420211016108356984329207808", "21420294707902907451883210578539214536704", "3909987214794077961084387494508701417472", "1578386078522520429244888808069005312", "60703090147401715201556140811144385257275392", "26658323870731720116525488642578463064064", "12558551866021024755089885724659668746240", "1577922849170042596267987512166711296", "4343291738348973381146289693049536565578913107053016588307226655981568", "24210127494057688919358898054863400206336", "21100112876400093425352412727297185939456", "1577851998748473359819181690707771392", "782338290803109328769282698320828822454272", "21684968938936857054914908340952726765568", "1486876706386619265015546226515285901312", "1579425125564197982768663911846641664", "12011912889511523512298590788887632943251456", "26705864703567870540896379739738736689152", "3900453039898470836499527137315925262336", "1578363059870262329597525422271102976", "727443651952570155900480764911762152037391184928339011772561236164608", "24210127494057688919358898054863400206336", "12555954228865724221082876666145646051328", "1577932293919985243064331278709948416", "4437954095599603523256304095167036925149184", "26807581397509613765958563670023053770752", "1484552612303743551225043548502394667008", "1579403143569225584167001111503306752", "85788250719773955365817926476707146527408128", "24216961713495468110821335266578818662400", "3899364145021203317809370317970370199552", "1578372647210148368217244210053513216", "19588459679784383738646552574502024123514880", "24240086745584874985449906229890330394624", "1484168619689241071254884503801642876928", "1579412999699855522440982920404402176", "113560380005017253823535817564546995847168", "4037829018353201932218191450173595451392", "1578886922301340564392743664430874624", "1184090006998511518051807444222246633078784", "12690523075774447105274391578208045629440", "1578025654467506257475485939261243392", "65789504772768201477834633640544313003737088", "21106882308708751448625984643624251424768", "1577867118046065635362031158471688192", "564385100424283581410019745085523773412605952", "26647879901056995443778493078705107107840", "1577818032409089205558677229061275648", "605821394252141725668714129800983291625472", "12821690231607626779449444550871003168768", "3924445424703248571324861332358913064960", "1578464080425084160440258790416187392", "11033996775603116561742609849970840314052608", "21140539548603627774472881221519074656256", "12570258346553387610192998271534592163840", "1577947226944431342357349737177284608", "578929667998271138648060493203702310728892416", "26647848291072888951200319759253214593024", "21100881935260296363917784606615040688128", "1577842591671922407454345932851642368", "3735767027337159501763632254720559420538880", "21219966088989024192646647820410962313216", "3903260921652081332972922398019801841664", "1578387176515734287996894851350134784", "181606456244489425206056199674595735144235008", "26650532120308117409575127140114269995008", "12556822385705473609746606233139097370624", "1577922876476659269179906865487675392", "44960732348259985543430567346926723843227648", "26662423627267238046647892983020972408832", "3899525097365815317611771542583073832960", "1578363211857866138058946247412154368", "3539329722704113912246381577924855021436928", "12600655703058572986333922669578149691392", "1578027053919100014806610389378269184", "232906038117973429072713168082006884885725184", "21102024613445843666542329794951066419200", "1577867145199384847507036088865652736", "78729648350901377573701371352297954632269824", "21105769374624971790778585538653654614016", "12557956995759100603170573161779211272192", "1577947420976987611573469320356823040", "1484056176462835015470847801082859487232", "1579310096483249201132060102958776320", "9996778568384744482045300990227955843072", "6392574377404166546908416585906276794368", "1578659538385869120289404755015368704", "77285638827441906796418407190422938976256", "14991498099882571550145084917798683017216", "1577995537781737786043645090699673600", "875236499297125646159510416467858049466368", "21621358394649460714688021551627357913088", "1577864311331767559479036808555134976", "32533982132550485401037966486017756027158528", "26668464290163649533434185752612503027712", "1577817960299818606356603880840626176", "72198580069051921733623739855187747163602944", "24218248524747016590980294524934601834496", "1577836807416951119941961194462511104", "231216778198192446118158545820204582370803712", "25144976138975467562295023497923203694592", "1577829206476538034595617855256920064", "23900954568591033015803963251224284758016", "4659302662233728324114439884516882382848", "1582304502183856577405733465067310022656", "1579845598528408516107731534608334848", "61859495961874699717317769613825179385856", "15753533572171166842548652948352067960832", "4161498465337067377654767937698922496000", "1578427916383962388736518141591420928", "390003801440514479198578853646894150713344", "22306971948825990096729958675688338751488", "12973633089035048440105575897104635658240", "1577941068285686237072805340775448576", "10650806818697709396446855338026030524792832", "26713454567466037674455605598252938821632", "21141996888416415904414974504603846967296", "1577842362225933759681230102677422080", "6922793056127583182864073056287921683335301061811066618071025457299456", "24210127494057688919358898054863400206336", "26646621760160114493593532385560971182080", "1577827439303616541841302512155492352", "215743260015348577324409073492873511478231040", "25145172266402288267450969335140290920448", "24212844594256223756868860916364400918528", "1577833018022785987950018803806502912", "42254807207946486803839297195297382334464", "17864306935551008625723260363260857155584", "1538075851822573288130574520077743292416", "1579449729154874772934358132525629440", "329117096063039448516265802176041869901824", "22545535654034501038956719936245631811584", "3945936057027869697205406562083502292992", "1578380273760578242541412336300720128", "5632334199767686104088426380058065775886336", "26773286409473436338595686820069704204288", "12584007290696440679464682903825125736448", "1577922448124920206224652639957680128", "1804476119487325585728498634802742371487241740916325106881542630670336", "24210127494057688919358898054863400206336", "21100112876400093425352412727297185939456", "1577851998748473359819181690707771392", "405577432149971482597786941517088722822103040", "25143800598697009133323665490920316338176", "26648372570358407382869927724294778912768", "1577823620873858308396791914314072064", "372653402343014068817806582537823040045056", "22366534715518829533864820851357855514624", "1489989917375513076474255725983130714112", "1579421620085047939086285702116147200", "2970793444579966321576113159950342255804416", "26887792630350870166686716611751068041216", "3904311349490604081539037925901049266176", "1578362428693185058845912925791584256", "150226287091560478674746297244204500296663040", "24214029772142845407799253634945036320768", "12557003746678740355465063517175712579584", "1577932277345853096838391645394173952", "2408014563935070852277783631001662889603891200", "25142504418271906064837708985044157071360", "21100297766753797400364806922959310553088", "1577848185304381874863196245097185280", "1313965400206514397683091914855790501953536", "27198188678251420325302238355067536146432", "1485734236684333517248365868085938225152", "1579401807194210103028484736045547520", "44328921281769927583826240635036378551287808", "24223357018819456070982304558422436085760", "3899529917850091046911371276478784208896", "1578372620050359513990707865716785152", "2161630363086723959220427064104085044313536571498737830640232240775168", "25142241903693473438115227781153809235968", "12555954228865724221082876666145646051328", "1577928481121748210138012860750495744", "15911122665767615969650852169921791734579200", "24247021401030852657400801298007480860672", "1484194609697451789334661424104278589440", "1579412970267588358793847384913739776", "59523650091835354204183138663479829545877504", "25152866242870799860277208958858680074240", "3899442352760497803299295003710794498048", "1578368819469961271806255894697607168", "16953719571899722713436134052756761557860352", "25179583040849919892328441438815087755264", "1484186095772413986872443759561185165312", "1579409159951804938582444062890000384", "19396821608510404552313169324438653501440", "4880217818824158425499530475480251629568", "1578780361323710845926482740267450368", "157228642148580824824000563780078610153472", "13645669149230706725433294687166695211008", "1578011919748678953988854021210767360", "2473990327084619475774218236898106704658432", "21281619068898103826481184570934955081728", "1577866149553906435193261890532802560", "210760474068309225080346930439373752249614336", "26649991140671262933482452968427818582016", "1577818025008068949710331769736134656", "192692238562615472072923743218992439852269568", "24213169671205793536498107273254954598400", "1577836828979271758358278370553233408", "133861878256490533791540873838480070803456", "13855577374711807510863458334973240541184", "4016171707222869361534552774146997092352", "1578449580403657824305503001773080576", "975668177847355503732542667437961717481472", "21566517295040816412715382811268353097728", "12719644381197798967119653947449616105472", "1577944900594002604656433387502829568", "29811963236732087999951984029413780534329344", "26670460434108377383457269363468041977856", "21115057551267196308086004788402933727232", "1577842512462583245990726745129484288", "3395527760654210779783233183021257249860525150353939305679436363333632", "24210127494057688919358898054863400206336", "26646621760160114493593532385560971182080", "1577827439303616541841302512155492352", "454863439713075665694479045821935915106304", "22126513071734870307775823102935170023424", "3932900580749420582802217573171450609664", "1578382366367981231612187977566912512", "10691569815468338936631421467793217881636864", "26713199122071857265851444795997054566400", "12570717013954826105506090979663198289920", "1577922657307914296777654087073136640", "193098485136112753841943640680862775016161280", "24213163270176775631937010713337157124096", "21102418764080010154708565750965084356608", "1577851985855482555387924937210593280", "4532375692556714374613109962621813241413632", "26804208343834310012624545360417484963840", "3902544259019524773812841378897746460672", "1578362717614810590995529135470673920", "31619436283789131749175282829559148113297408", "24228678722979979782969103482181530943488", "12560942129757958325775696458959625912320", "1577932215175057768625561610238296064", "10319243179256456414797060859369668512579584", "24267060800665859645951970494320792829952", "3900660801575067170992754528829568974848", "1578372434830929138163029401887834112", "336077004893179507217678713424904196194304", "13043254780940788220192146826895931998208", "1578020347998214159723047787761238016", "6898378682720215261419531694591166757470208", "21164849931744565905329765826713066930176", "1577866794983251034072364079529328640", "505835235659033529392567032823038372531242551942709050362050467856384", "26646621760160114493593532385560971182080", "1577818036820105343846243864173084672", "2568775143557494927227488628637387567661056", "21274866233101675011100883376309606023168", "12617628121016809395239999371852583534592", "1577946483302047605315430787955294208", "28853294002930822640192643663393397156085760", "26671253221524329979090263266010813431808", "21115554461077743457519014368847073378304", "1577842509687923762415286612305903616", "7738211068215839649394967302283495487832064", "26738696780236537616689407661198308016128", "12576360522477193387010699362524620390400", "1577922568427607758479908378706444288", "7400600434395186483304679869930346807033856", "21160444164969486451407129515008825753600", "1577866819475138943801694360388501504", "3899186913879119941375519827699202785280", "1578269781380720553546065944183308288", "33215505268839480913141466604485172264960", "20186903531289154148160486209355398512640", "1577952790896127999423980913142267904", "342436727078416239563951857916611085205504", "22485621852717714361460137219740332457984", "1577859885485127057423455426392883200", "18456076121900082366843327118657850022297600", "26685149401573224824147348846597793382400", "1577817901931760834505867220110802944", "198187569748136592689091467943168861464544648871172787161198715994112", "24210127494057688919358898054863400206336", "1577836841899194218841340710704119808", "193030784236612559568818311860535015208124416", "25145517104985078085934231603520095649792", "1577829204346542966696161599490621440", "100125318666439836505911628371174673612800", "14356264047371106268194736180739639869440", "4057186184061296347342553649537513160704", "1578443309073446621554494921179660288", "271014927304709696093835120243299825221632", "22881578950810473777698644230143026921472", "13165923326557001114986166067290928316416", "1577938265272826234127867605805957120", "3415521836756670496220401494354993606557696", "26856143328876148149877490143995814215680", "21231273586415739316126221466726393970688", "1577841867068670562832595504171319296", "418067360445086998796310471671640416596880530026927431286641896980480", "24210127494057688919358898054863400206336", "26646621760160114493593532385560971182080", "1577827439303616541841302512155492352", "913427979656121547945911840866433872563273728", "25142933966715435647737350499092922368000", "24210769193044314977636795472275484704768", "1577833026836719406007030632488632320", "153141433740025353703865440046133041692672", "24471896500518921711168270964135963918336", "4001059265124467759630599820304998989824", "1578371575541275342107856967418511360", "3280974973968149426155933236487273916137472", "26864805782908435627122959719655087800320", "12604189166199382066485567386115154903040", "1577922131314924951771922613437202432", "2171589559853522872156895632769987816177016856592855441544087213178880", "24210127494057688919358898054863400206336", "21100112876400093425352412727297185939456", "1577851998748473359819181690707771392", "291502847420680627505726693178246611524833905903074123367572333133824", "25142241903693473438115227781153809235968", "26646621760160114493593532385560971182080", "1577823627012089432526897025625620480", "8458648927867123455824071871794654880989184", "26730829807721333952218558531127805476864", "3900985152627236929647320846677431025664", "1578362972748210892034220368093773824", "179396174958336067482644251709043149971128320", "24213395174566371927811785262807054811136", "12556833082729105111701941020363465949184", "1577932280040813201282440775946207232", "1420818094171144937992722745132973502491823958696364296074110185766912", "25142241903693473438115227781153809235968", "21100112876400093425352412727297185939456", "1577848186338263736057296280667291648", "6787262005729558838146859631115909371789312", "24296794029200559274232226708177828184064", "3901428229727263261141637436533293187072", "1578372309200496054133137150918524928", "110176447913429940266594367904805298607489024", "25147980667515537373031110243251335987200", "12557385296557616133996533571242805952512", "1577928458522920074763120126350852096", "25505312769483772018370687027953452481249280", "25167050698723258359825066749668945297408", "3899783102735120704438836951130082115584", "1578368763647391260483778354215911424", "52396729236974551646296569161753710034944", "16513005429900626106506362638684779446272", "1577980233596248873602980601334333440", "651060519664246688859180607582947189456896", "21806847392726020384681221303478154952704", "1577863331883883401879591082424008704", "24289099229197855010358711317280282481000448", "26675886833346128196512620186175637815296", "1577817934325169011770482308268687360", "129849060717307573191018395003582166622429060927990653728345714327552", "24210127494057688919358898054863400206336", "1577836841899194218841340710704119808", "713711436657215693610003664004789974335488", "21742918946861095059007391770392230100992", "12780800201760657056386946283952396042240", "1577943963920586804451872081667162112", "6853386529932448192289625626276438403448832", "26750630768966563815563483805245067231232", "21165276239909675848436931582634573692928", "1577842232708530268334298615605362688", "382046609913548974490631916085533816684952064172088163361945345327104", "24210127494057688919358898054863400206336", "26646621760160114493593532385560971182080", "1577827439303616541841302512155492352", "1975233053922795396539014425330727717437440", "27011010241732565910390114702408808398848", "12636279202658811705233317550763697766400", "1577921629657692635838885210605223936", "128036101111932413655830985824681553588912128", "24214706211462535253643755037558134800384", "21103590709153432501726738170467235921920", "1577851979303827135148513866020814848", "22873174189876678546769158695109361825480704", "24235779872505946752548826031084649054208", "12562850454723273933875965191581157294080", "1577932185064512384677376063059263488", "1004055805201921894910226786301737785360384", "21553047598556190773216129297296100687872", "1577864676284896008675353243368292352", "91146177658399256988580289504893559940055040", "26654414188886964986143022533227401183232", "1577818009506726242130855178906107904", "16860070658060720279315514702631425338769408", "26688802272556051802270189519293384753152", "21126552424007906794244331408746832986112", "1577842448310533226989385669503090688", "12555954228865724221082876666145646051328", "1577829456458502356497610779712815104", "151939764508667745845646213250755917250560", "24502863937279717248831875990521462652928", "1577850770192191844151384359976304640", "2404739825250972615604265350291087274541056", "26945198136471447816813410492250169802752", "1577817001569593728581479109297700864", "75400918120039814822092219179926038689873920", "24217903507217286099959376750535048691712", "1577836808881441968876529828843487232", "1560269436456169715902046928254698147903700992", "25142647053278270453482343989578192388096", "1577829215648096266400347915972247552", "400609663658589513913647153954601947889664", "22273244784356400298542840182276679008256", "12962217544397531128600065147462538493952", "1577941237305383126169415383120871424", "2219123291308938113692672253726712087445504", "26970475811193239708041213650448878141440", "21302665227878987788052841579740055732224", "1577841474094303887971144914784223232", "499406118835221533204283293143247753651355932738033952845353795452928", "24210127494057688919358898054863400206336", "26646621760160114493593532385560971182080", "1577827439303616541841302512155492352", "136802072159591235089018537726431481863521688049244296720702936973312", "25142241903693473438115227781153809235968", "24210127494057688919358898054863400206336", "1577833029562228499228763497928065024", "833927811559747797089942456480929798946816", "27526169630468953026120699143473548230656", "12747891638444793635562390597965482819584", "1577919904513525886803025742459305984", "6891063445896600661478027953503785432392950944156246024404076593152", "24210127494057688919358898054863400206336", "21100112876400093425352412727297185939456", "1577851998748473359819181690707771392", "148232603401329471006541307921182248864317440", "25146507089285334522897565536373908176896", "26651412677250485671515930708022378102784", "1577823610217351936053701916152037376", "35073875039914556545815753345097794600403541769883718055084192432128", "24210127494057688919358898054863400206336", "12555954228865724221082876666145646051328", "1577932293919985243064331278709948416", "123778957121153936326021958249394578362176108604674546654186565533696", "25142241903693473438115227781153809235968", "21100112876400093425352412727297185939456", "1577848186338263736057296280667291648", "11635290466930242217306830420082925347274752", "25196688437509594312088109469709973323776", "12569518333459590928846986230763844796416", "1577928267129845548550297081752846336", "185004355071458197661125749498549658189824", "23816423067239756493918662821649254973440", "1577853698673163028010536030984732672", "3964522141309301928144682368684052197670912", "26826932805469685895708085942569012297728", "1577817408873358143335129306477101056", "107363061828309891806330789458492708806983680", "24215588054367267547428215801011656196096", "1577836818710877797776313033924018176", "50587660033449787861464014776198246694912000", "26660665039820051297941766072333437501440", "21108917405798472085100880921545353986048", "1577842546758920943558976938243522560", "422516684822339349640759451443619458277097433968330953792990753062912", "24210127494057688919358898054863400206336", "26646621760160114493593532385560971182080", "1577827439303616541841302512155492352", "13725319272414117679911343980218086204637184", "24252907262255937749037445473473543536640", "21132600299303455135248473158769891606528", "1577851817359859731460739511745511424", "3832731856129847140564909831412786707562496", "26833176292574863814026043125956404576256", "1577817387281126035616315797602828288", "21100112876400093425352412727297185939456", "1577749171752425175332162474881318912", "596268113875021741181400395951451242758144", "27893138018865097307865509059225007947776", "1577813861679571007275335412470513664", "12968918230495209242621023399556046811365229031049776272915002556416", "24210127494057688919358898054863400206336", "1577836841899194218841340710704119808", "18672108929412742559886139039947583698811681242631286500729273974784", "25142241903693473438115227781153809235968", "1577829217243684731265860771130638336", "451093398675338123834962862585753907494912", "28319487452271857286616458109449263906816", "22135512214251231928130556580588798607360", "1577837076985369609628714519727439872", "19894238006292932644365956411288996768907264", "24239625704973849358820660228951673667584", "26682360488498466183785444718803171672064", "1577827314164909312573177808352706560", "31239603316656693018828176190739821837837157915981664103173436997632", "25142241903693473438115227781153809235968", "24210127494057688919358898054863400206336", "1577833029562228499228763497928065024", "4163625572777991317876113649094158050131968", "24351724847844985791673728077852259123200", "21207587113482337529688151210384284450816", "1577851400804219075761712328056242176", "14573661242138813834887616923606264586436608", "25185691847150478664437769081580974768128", "26695431943538540459138505783022528233472", "1577823456188358822010907988389265408", "4274027712243376313517947126197511541227520", "25291017937398396318976434629538916335616", "21204797179858011855219014100072859172864", "1577847603842282205044814435934273536", "1128482631997198563321527330040716686524416", "27291039300185884906830920065784439898112", "1577815830754891402413965565956718592", "12890831645648574794990714453160499020300288", "24255681820222566677543955560920032215040", "1577836648772104499050646900798652416", "52974443630042695780697525433690600767156669109073527712274838454272", "24210127494057688919358898054863400206336", "26646621760160114493593532385560971182080", "1577827439303616541841302512155492352", "26646621760160114493593532385560971182080", "1577724615508468639673537606140821504", "658505331255245242335884141710503219036160", "25134192928894421095019713450250352984064", "1577833061272045793899100223532171264", "28233957895984370265178480567156120300862571467285734359947446059008", "25142241903693473438115227781153809235968", "1577829217243684731265860771130638336", "591830446215132799088788132107848303771648", "25242737240303349513957320509645440155648", "27902925321065583785201853037220479369216", "1577823232806965437800510891709431808", "36117608139585878220085937864180306987188224", "25159756149734058994338406273651021185024", "24226366759562228134497568645823271534592", "1577832960633051435622420802707652608", "9340816632029786356487263205308881682038784", "25210098754574124015468675119841640710144", "26722854258648608223680221282574784266240", "1577823360490744859346402186981539840", "5895172633898703099357912517914406267238045625167240332933282660352", "24210127494057688919358898054863400206336", "1577836841899194218841340710704119808", "24210127494057688919358898054863400206336", "1577734016878587492002420002090123264", "754733120970730664273735657683954043977728", "26008662175767158854080509667778064547840", "1577825918673945434958893320381661184", "102021206512154941849243805891594338767868881669850182741529722880", "25142241903693473438115227781153809235968", "24210127494057688919358898054863400206336", "1577833029562228499228763497928065024", "25142241903693473438115227781153809235968", "1577730205038490284251455380118306816"], "dual_psd": [[["2390836177121682824133344286568117374127529363503016125313593638912", "-11136105867286825158918974102164144814063025990647202486987784192", "-6141665912995015996493522794984704591638957103946209966709276672", "-5228526312713926104324185605174544339106010508109934486515351552", "3990558029927586044961561016793865480955333602501760477466460160", "-556587550693542315852562346071454945912902620806443961929433088", "-1661912727643021622768869502191462058829700588887195839503532032", "-1447491484220113887310995193572355241344243512793654402612199424", "-946700792826347152832146987448143949460595553426161051421900800", "-24089095911882384626019845506863177671871512191853516008980480", "-23417828191966128233104661378207517106208946834199985719869440"], ["-11136105867286825158918974102164144814063025990647202486987784192", "27563660619594445728262362157340767014582412657853602547932069888", "498665874604132863028693143227033142334046612220053666616311808", "-414152070225335935323842142821445448573909800680779541347565568", "-118538921594817154419208153134756188247142215018086739570851840", "-23835819502458701553352567648352799049171652729776490730749952", "154871687119651658920251306412731172219903546258806411437801472", "12740932520448934527237457137922045053863739625463093697445888", "-22764347921944761174312418182779143324164559399218519090397184", "-21919445517726307183113655389968195589937942919728480355614720", "-2893357206285105391622798722288448422083621765321813198372864"], ["-6141665912995015996493522794984704591638957103946209966709276672", "498665874604132863028693143227033142334046612220053666616311808", "340129000991488128833707528687576571539927783778552571861401600", "-51921260443032105777565825325159972554547687883978040156356608", "7850474403863371463836649859676488572001268802494409570516992", "-11677821009987974540639050449915092846298087748334222892335104", "8706857435246896209462270650657943144102989250664067661561856", "-4482463512136293464488775042163999737690650845301800718827520", "-62293158452971156154080159846794675319864786563466031792128", "3164745751942699729246823960157771323342570074407026085068800", "-283275257926557368279016069103105383895498375071789981106176"], ["-5228526312713926104324185605174544339106010508109934486515351552", "-414152070225335935323842142821445448573909800680779541347565568", "-51921260443032105777565825325159972554547687883978040156356608", "117186628401936295320329305134543807073946739210942160991944704", "-11916127221546040443601900490716601608438924807266500431839232", "-10845638565747120133731334209162818376218517790224809765896192", "-62130808998733371221627017466332862586658762334741997813760", "3093986915024910538811898949148294620710906692132497120034816", "2852394249507086391488173839628350835469951506604964616077312", "370048908083895301888861430655482645238674956040423287554048", "262347176867938379266505661339663100166633246522963459571712"], ["3990558029927586044961561016793865480955333602501760477466460160", "-118538921594817154419208153134756188247142215018086739570851840", "7850474403863371463836649859676488572001268802494409570516992", "-11916127221546040443601900490716601608438924807266500431839232", "9852855610137226749551279512582908709230490355489393581490176", "-2125581435935271898734438042040652114834701630308100744413184", "-3443433221545415603070887201258444459842640779516355341713408", "-3433391940139423723697670584446607780529195178740502830776320", "-1426461709109523408058776886049649048098640463750046005854208", "195322436311019242775368484761300751855742959924447035785216", "-92127504900335747641705120491538864153948949176426791174144"], ["-556587550693542315852562346071454945912902620806443961929433088", "-23835819502458701553352567648352799049171652729776490730749952", "-11677821009987974540639050449915092846298087748334222892335104", "-10845638565747120133731334209162818376218517790224809765896192", "-2125581435935271898734438042040652114834701630308100744413184", "3451624733160895007812716109149890039319280454158385277829120", "454914676400466326026322311159188212746386502837708871696384", "1132905968336001847349103733315709414505842520840855514775552", "251222787634318303774397009575880783016145013132994623307776", "-189524607116523408753360909571104750401728011395611593015296", "21105226584236896975161009314582163048829086344784497344512"], ["-1661912727643021622768869502191462058829700588887195839503532032", "154871687119651658920251306412731172219903546258806411437801472", "8706857435246896209462270650657943144102989250664067661561856", "-62130808998733371221627017466332862586658762334741997813760", "-3443433221545415603070887201258444459842640779516355341713408", "454914676400466326026322311159188212746386502837708871696384", "2010959086698538356390140773932255057129401914160951215521792", "1089253141568085293317547187030940746151249224421315482484736", "469616268360387841450588942586634158689169248750864504455168", "-77447745932962544221029798480757350619755838879027324518400", "4747531166142007439023622908620978141739205125981176070144"], ["-1447491484220113887310995193572355241344243512793654402612199424", "12740932520448934527237457137922045053863739625463093697445888", "-4482463512136293464488775042163999737690650845301800718827520", "3093986915024910538811898949148294620710906692132497120034816", "-3433391940139423723697670584446607780529195178740502830776320", "1132905968336001847349103733315709414505842520840855514775552", "1089253141568085293317547187030940746151249224421315482484736", "1276853748114974460030098344713226352553139451769020259237888", "563681122516801533359657169621654797689726298782565081808896", "-74615961692829735316393445737614581992317636654701645660160", "33246171375845444919581483810075251901482805380881280139264"], ["-946700792826347152832146987448143949460595553426161051421900800", "-22764347921944761174312418182779143324164559399218519090397184", "-62293158452971156154080159846794675319864786563466031792128", "2852394249507086391488173839628350835469951506604964616077312", "-1426461709109523408058776886049649048098640463750046005854208", "251222787634318303774397009575880783016145013132994623307776", "469616268360387841450588942586634158689169248750864504455168", "563681122516801533359657169621654797689726298782565081808896", "435742623467302725974094860868034332653883840002282718494720", "2524149303629919759817931836109831748703541557088302923776", "8976864232373065186652420738809251230668041027755362484224"], ["-24089095911882384626019845506863177671871512191853516008980480", "-21919445517726307183113655389968195589937942919728480355614720", "3164745751942699729246823960157771323342570074407026085068800", "370048908083895301888861430655482645238674956040423287554048", "195322436311019242775368484761300751855742959924447035785216", "-189524607116523408753360909571104750401728011395611593015296", "-77447745932962544221029798480757350619755838879027324518400", "-74615961692829735316393445737614581992317636654701645660160", "2524149303629919759817931836109831748703541557088302923776", "62160425671877817153743251457805570114672817233746460672000", "1708689159356998403430307134795999745836991726559793512448"], ["-23417828191966128233104661378207517106208946834199985719869440", "-2893357206285105391622798722288448422083621765321813198372864", "-283275257926557368279016069103105383895498375071789981106176", "262347176867938379266505661339663100166633246522963459571712", "-92127504900335747641705120491538864153948949176426791174144", "21105226584236896975161009314582163048829086344784497344512", "4747531166142007439023622908620978141739205125981176070144", "33246171375845444919581483810075251901482805380881280139264", "8976864232373065186652420738809251230668041027755362484224", "1708689159356998403430307134795999745836991726559793512448", "2206005419819637122858595083482896157117059381710611808256"]], [["117896346148044032607744604191339590756888822242831514060162334720", "-18796142067188543591740681518752908791393008576094289171157352448", "8719317887448351552207972653230534065570282943193694668257755136", "-4940278450997002157804021186645226809634472326663694140796043264", "1019884318168833108269727780849631682679978455770825198676213760", "665894056962918141386739716049976738921595739515604726431350784", "-81495946868496215457459727785823850027845790747593696568410112", "-343469951016677874892143222149595008887134715843527471431417856", "-144625346675890641912664937912575594295128406177477294131511296"], ["-18796142067188543591740681518752908791393008576094289171157352448", "9581978219666638811250090587951140587089671642491759452091318272", "-3433219538174190277572862906349635723407320103333066555242053632", "987893602045228353699572454326830707816457875949731184723886080", "-112648206834094264869453535084217582526608648709104525396410368", "-54204484864069547609570190946357984411459249231566355270991872", "-51621704209290119852232814107270730057212729414103395259645952", "-128288694507329778259725189004289201260709536590267062274752512", "-31765851766836951626211683994933908981945249585338721597652992"], ["8719317887448351552207972653230534065570282943193694668257755136", "-3433219538174190277572862906349635723407320103333066555242053632", "1432740223991217453309108465044413947533588684022362699573755904", "-528165717521659065431249095467463915041794259475131347285049344", "93780089668356779675332459112512372967994032961215692554633216", "21326225336787843967764037210813473218417052831726521546702848", "46630406219162301702349185687676822327613903002010928956833792", "33544773660061874713462223143289405334363035932246781166878720", "4127298358450562045376744218998655376575654440275825215406080"], ["-4940278450997002157804021186645226809634472326663694140796043264", "987893602045228353699572454326830707816457875949731184723886080", "-528165717521659065431249095467463915041794259475131347285049344", "278900548138945374946655724621852651936923899813574127984312320", "-63342505214584451825615815359864991985817770504546105373491200", "-18609542442151276617148747285687250924947689932125158087065600", "-19865271331555658173700369057475287096845988919534987155341312", "7416615214209886603724872889974575674297535596847988918452224", "5821626285594551546679529714603041021912486717662848765394944"], ["1019884318168833108269727780849631682679978455770825198676213760", "-112648206834094264869453535084217582526608648709104525396410368", "93780089668356779675332459112512372967994032961215692554633216", "-63342505214584451825615815359864991985817770504546105373491200", "16641485290058818442924759361708270493535464895574888006287360", "3560686892826070338125925107086253929760966232939180847005696", "5972549254355968801017148409655211083104195086646407747076096", "-3885816572089744839682644637492417620615932949020972823871488", "-2147337726210201403868928332785780484358846458241786000179200"], ["665894056962918141386739716049976738921595739515604726431350784", "-54204484864069547609570190946357984411459249231566355270991872", "21326225336787843967764037210813473218417052831726521546702848", "-18609542442151276617148747285687250924947689932125158087065600", "3560686892826070338125925107086253929760966232939180847005696", "5075351589573298833668080052097068805470024218191135152013312", "-3469074379070887439969118819712931585453995958334011912224768", "-3549444781070473588271314046501683824651373807327783795294208", "-1081941361612236246082633303976404191475252293026582903128064"], ["-81495946868496215457459727785823850027845790747593696568410112", "-51621704209290119852232814107270730057212729414103395259645952", "46630406219162301702349185687676822327613903002010928956833792", "-19865271331555658173700369057475287096845988919534987155341312", "5972549254355968801017148409655211083104195086646407747076096", "-3469074379070887439969118819712931585453995958334011912224768", "7595720370289945925868003326438649422008640638189368804114432", "2490031409257835632932619444754335019684133804134065980309504", "175091661492626414552143215337370530734775732415589221662720"], ["-343469951016677874892143222149595008887134715843527471431417856", "-128288694507329778259725189004289201260709536590267062274752512", "33544773660061874713462223143289405334363035932246781166878720", "7416615214209886603724872889974575674297535596847988918452224", "-3885816572089744839682644637492417620615932949020972823871488", "-3549444781070473588271314046501683824651373807327783795294208", "2490031409257835632932619444754335019684133804134065980309504", "6118888160813488016459569798615454244314134481394531743825920", "1914631394787534974086689281121023913604185544888948044595200"], ["-144625346675890641912664937912575594295128406177477294131511296", "-31765851766836951626211683994933908981945249585338721597652992", "4127298358450562045376744218998655376575654440275825215406080", "5821626285594551546679529714603041021912486717662848765394944", "-2147337726210201403868928332785780484358846458241786000179200", "-1081941361612236246082633303976404191475252293026582903128064", "175091661492626414552143215337370530734775732415589221662720", "1914631394787534974086689281121023913604185544888948044595200", "664841016733020356427586330367929384665333172491396199743488"]], [["313513499909144267715907486004857870969597169435438778362173063168", "-25796940700994270805083635019206333239708546583645612723086032896", "1220449708342693012728326081145250469451717473779547331826286592", "983873857315766954256323974500495870857783870875203469165199360", "-955329354034427264140330112181977200943807912055210057920413696", "966755660775102719895539076462385434219239549544461523199459328", "881901466850740083954609092484465427722640910640220646164922368"], ["-25796940700994270805083635019206333239708546583645612723086032896", "2438541796205485894053978447110561288668416571966436191491850240", "-384325593110291864185325563724532358285420815071353834339041280", "32222921898032155117119429282053193245266560721306287857467392", "68123548999760908488004928098824057152408595036440692495745024", "-62794558268172227914265192531293375982698858005640800878198784", "-80993106684213081951407903462168641645758692499211886239154176"], ["1220449708342693012728326081145250469451717473779547331826286592", "-384325593110291864185325563724532358285420815071353834339041280", "280384221253049049811192053868709779585839325774535683597139968", "-105232555937186792856624434335556743493385632397736827504558080", "4985760219038699667016876663715023786831614352158004898430976", "-31926848936667216961683436607094062659217269486765412337057792", "25815100767107235063151220822119218444169833562541535585632256"], ["983873857315766954256323974500495870857783870875203469165199360", "32222921898032155117119429282053193245266560721306287857467392", "-105232555937186792856624434335556743493385632397736827504558080", "46271917194084399471665073770017341598258634218801438314725376", "-6496958323084922113278992178308849341273205245837411203678208", "16435557687896568869614084075631347312410246927978717801086976", "-5561993963836032379623703417379617635667419199409257285943296"], ["-955329354034427264140330112181977200943807912055210057920413696", "68123548999760908488004928098824057152408595036440692495745024", "4985760219038699667016876663715023786831614352158004898430976", "-6496958323084922113278992178308849341273205245837411203678208", "3284204979252532354184868314835040173014844903162169113182208", "-2778247178654010197832493285349697404663980693879448701763584", "-2926963118556931808249736471528987148723364871001761281736704"], ["966755660775102719895539076462385434219239549544461523199459328", "-62794558268172227914265192531293375982698858005640800878198784", "-31926848936667216961683436607094062659217269486765412337057792", "16435557687896568869614084075631347312410246927978717801086976", "-2778247178654010197832493285349697404663980693879448701763584", "24664106674205374718086079043731840804591509373001990743785472", "-12651271305048103526306520693569702164545518770917916786294784"], ["881901466850740083954609092484465427722640910640220646164922368", "-80993106684213081951407903462168641645758692499211886239154176", "25815100767107235063151220822119218444169833562541535585632256", "-5561993963836032379623703417379617635667419199409257285943296", "-2926963118556931808249736471528987148723364871001761281736704", "-12651271305048103526306520693569702164545518770917916786294784", "13416064320957115560242005607292536987005781458211732033896448"]], [["108804267039287185757446199117102702224216844587221544733367074816", "9062938899535250169594487418512584637380890717539341935277244416", "1625459959563771777393667036013484426583497914603322682265042944", "-377852676661874481130566163126170131804684206538385341594730496", "310528818579411600034228588022039338731717065089704692019101696"], ["9062938899535250169594487418512584637380890717539341935277244416", "754904782062004305076202649882088087087218174699285435687895040", "135393994169808184380610022495475495173289425246957637258444800", "-31473542488695875359009373397831354621832535913412797378068480", "25865747602654972000959487967249644853491083889073552176971776"], ["1625459959563771777393667036013484426583497914603322682265042944", "135393994169808184380610022495475495173289425246957637258444800", "24283239546028451612249752650466300955756820992284034357788672", "-5644855787743167537438546278563369808540141036364929286799360", "4639084243903960468604922950586371715498525199807372974882816"], ["-377852676661874481130566163126170131804684206538385341594730496", "-31473542488695875359009373397831354621832535913412797378068480", "-5644855787743167537438546278563369808540141036364929286799360", "1312197114557929353916316524900803408199835272894042867761152", "-1078396541548440623231337278260199299306540101068545136263168"], ["310528818579411600034228588022039338731717065089704692019101696", "25865747602654972000959487967249644853491083889073552176971776", "4639084243903960468604922950586371715498525199807372974882816", "-1078396541548440623231337278260199299306540101068545136263168", "886253359286972840591701980359579047342329679020230994558976"]], [["23021801969944996096925230841853125455708573837476091857217781760", "-2479614997967604687455559039899202235358672140280483472560095232", "-2112091833622684521243370410171828686888546832551403612480208896"], ["-2479614997967604687455559039899202235358672140280483472560095232", "267072514400599469190764667515341103825009169489848163618521088", "227487604774502368938084777741664578877492513872899022889418752"], ["-2112091833622684521243370410171828686888546832551403612480208896", "227487604774502368938084777741664578877492513872899022889418752", "193769884715340194243392034312178118453946697024222152047460352"]], [["2699015291978803317980786601854231057130595007470393798302892032"]], [["1680332797374744893909535444159167421281473407510272828319381585920", "-97232758912693387109747289835000296124927449718223108023376674816", "48093325079477461585676786958454585713719545236011052501976481792", "15587352683295985813536547112466970404519625039078804622388756480", "-6267260229669441738457640518043580638526164847485219998485446656", "-1617468740781402402978255321420848441226521002367816630502686720", "-1887178295071546318630973212087534572549460237061658043089944576", "-16929655978620887402077645695022792145435154240722224937959424", "-170738483977961850459625119749050429960622372982325742139342848", "108004615663464892398587561845265298471856643135411430975602688"], ["-97232758912693387109747289835000296124927449718223108023376674816", "34692973193691671630791199693313737250765046872642755251406897152", "-1710680224704897683465450425525314406455174083742360486193135616", "-2715024293380581650076769239433721238412213595514092779160469504", "265933804796537812806621495072683738588414748522044244744994816", "662833141432225191933065672827504755382888897912186679788044288", "24119279289066835442326472043015053199813751073219056282632192", "-5381354286275884685466690682996584209450852410871203967795200", "3511430084797003482299240989365671042621798667932695516938240", "70929909718467801431374900014479764734270783277375587098820608"], ["48093325079477461585676786958454585713719545236011052501976481792", "-1710680224704897683465450425525314406455174083742360486193135616", "4192872817684881400811614654010278063471152668802613686455762944", "270521132531872875511865258102457998046416484153655522240757760", "-348769561882617381461432001035221302958136133320733908407418880", "-21599489231412642082304841194599421747341708925253076922662912", "-11877422319259004326129537178313218385810534440337388085444608", "11442228676319264501182500742587969445901333876330485344370688", "-12594313028365512207874342025762013812858849909424307071614976", "6778830976443896477386162762432423510443403762840674112634880"], ["15587352683295985813536547112466970404519625039078804622388756480", "-2715024293380581650076769239433721238412213595514092779160469504", "270521132531872875511865258102457998046416484153655522240757760", "453766259258973209802865187466184115535101586075789303501291520", "-140584347534685883182302514929863282169164207340194302558994432", "-18704977895132254231938776353028331387419432124280096228900864", "-15823576252452501494981761150072661396763798612992677283627008", "-9875460343210450421992387801618079611758269733176809959194624", "-1041589823365115143929038526857407586515497895227613788504064", "-7594675743349538388165544632851801986146973953845720546017280"], ["-6267260229669441738457640518043580638526164847485219998485446656", "265933804796537812806621495072683738588414748522044244744994816", "-348769561882617381461432001035221302958136133320733908407418880", "-140584347534685883182302514929863282169164207340194302558994432", "80621603155390169361406856785898097833269883942069531637186560", "-11901119461895464185801150988229407994626733558608240127770624", "5535042016083753095058211009814533111389662505250368536969216", "4130391257879064685584827179175256458761581423724536327569408", "1177322842273334153873181686358106074534986917151254018785280", "1146547388139993561605860834544191053252393990275342792654848"], ["-1617468740781402402978255321420848441226521002367816630502686720", "662833141432225191933065672827504755382888897912186679788044288", "-21599489231412642082304841194599421747341708925253076922662912", "-18704977895132254231938776353028331387419432124280096228900864", "-11901119461895464185801150988229407994626733558608240127770624", "18031613203487501304892569663157984426676926001924144204087296", "-97867737947296101710998946913412367339820549898838829170688", "-1697593813198964128735214961069567677012424253776416768786432", "5105034036848932642717393346743107626841437755266968846336", "784107988201243431962113869114171687890873131517798491619328"], ["-1887178295071546318630973212087534572549460237061658043089944576", "24119279289066835442326472043015053199813751073219056282632192", "-11877422319259004326129537178313218385810534440337388085444608", "-15823576252452501494981761150072661396763798612992677283627008", "5535042016083753095058211009814533111389662505250368536969216", "-97867737947296101710998946913412367339820549898838829170688", "3124596285412792100961099271131376440515581670696801647198208", "328972984418334235768068637714164185302673280507483122565120", "89984621336159266414447296102005602019004725045108236353536", "-297316294343901587003755739323889264157438836866447552020480"], ["-16929655978620887402077645695022792145435154240722224937959424", "-5381354286275884685466690682996584209450852410871203967795200", "11442228676319264501182500742587969445901333876330485344370688", "-9875460343210450421992387801618079611758269733176809959194624", "4130391257879064685584827179175256458761581423724536327569408", "-1697593813198964128735214961069567677012424253776416768786432", "328972984418334235768068637714164185302673280507483122565120", "539178158262825011390696687169847235154582353722686996217856", "-22197285505556266093943074913892099041668376834137022005248", "174112010266900288673514940717334896148511277784365988315136"], ["-170738483977961850459625119749050429960622372982325742139342848", "3511430084797003482299240989365671042621798667932695516938240", "-12594313028365512207874342025762013812858849909424307071614976", "-1041589823365115143929038526857407586515497895227613788504064", "1177322842273334153873181686358106074534986917151254018785280", "5105034036848932642717393346743107626841437755266968846336", "89984621336159266414447296102005602019004725045108236353536", "-22197285505556266093943074913892099041668376834137022005248", "38966928606019510435285601462917291952204119245541502615552", "-27261132605107769137747863080662371025420794670879522947072"], ["108004615663464892398587561845265298471856643135411430975602688", "70929909718467801431374900014479764734270783277375587098820608", "6778830976443896477386162762432423510443403762840674112634880", "-7594675743349538388165544632851801986146973953845720546017280", "1146547388139993561605860834544191053252393990275342792654848", "784107988201243431962113869114171687890873131517798491619328", "-297316294343901587003755739323889264157438836866447552020480", "174112010266900288673514940717334896148511277784365988315136", "-27261132605107769137747863080662371025420794670879522947072", "285418819126697801042850112528324692895858047855190618406912"]], [["2828026688454096289809185556387453378976591648541022778496722665472", "4325173991569577969809841044145604405567927595842119998053023744", "10217211550253148897319464108266725217552713932267764386625486848", "24006231121679630338706540270310945286867664212434580296901328896", "-5243159665839051950499654946502578513831102166257682231112761344", "-7678111382722533693440093220196698196627313826230649138008031232", "347837232396942861433185794966111347161139922962538973668311040", "1079714025081241624201578179999365778271689162228843460278878208"], ["4325173991569577969809841044145604405567927595842119998053023744", "4769103053609081007828015725150932992098446045975005379558375424", "-2230748493669312073869243601364386764378277026442149387619532800", "487221334827952421369576341882121420492020299532668972851789824", "-435975517741388978955729091566776516453996913426461881429655552", "95487711638458694087231342735575910536173544191928272913694720", "-42077131067404200688194147727457410882266660861059684716511232", "35424870733462598114305276797520004442898920859485318475153408"], ["10217211550253148897319464108266725217552713932267764386625486848", "-2230748493669312073869243601364386764378277026442149387619532800", "1100760821945959596969100729499312164382320929608030550382084096", "-127405371714217926219714324667021907585646599484498696789295104", "187294092160168687605843147998601695330822816762943121175609344", "-89508844299414630219734233812960522285837845694576451630661632", "17578395134657475646604215510827890975151229642583961912737792", "-8725590385628944938370628540204900198968738196086871463821312"], ["24006231121679630338706540270310945286867664212434580296901328896", "487221334827952421369576341882121420492020299532668972851789824", "-127405371714217926219714324667021907585646599484498696789295104", "247026598717755609647822530204628069401990792275589971633504256", "-86670056228812093896867778429320944592881063026686284730990592", "-50739084503796786602317399715445860821877777801046573572947968", "371270063353069077721704079336919518380992816832266150871040", "11092211694723151478151486484792730842511431878647034985578496"], ["-5243159665839051950499654946502578513831102166257682231112761344", "-435975517741388978955729091566776516453996913426461881429655552", "187294092160168687605843147998601695330822816762943121175609344", "-86670056228812093896867778429320944592881063026686284730990592", "52659383269217192826101621965217395694851341856270176330186752", "-6858343277635823619929008292932195803460934917368737096007680", "-682463655385222686452184829258939281740699173995839175524352", "-1653811430974531164974892773746523679620294233434230320267264"], ["-7678111382722533693440093220196698196627313826230649138008031232", "95487711638458694087231342735575910536173544191928272913694720", "-89508844299414630219734233812960522285837845694576451630661632", "-50739084503796786602317399715445860821877777801046573572947968", "-6858343277635823619929008292932195803460934917368737096007680", "52548569185034119833819965936806992618998419202769752443322368", "7979456393442012609447197107202387467163313275892720405053440", "-10818153635818458223104990133939838000103554931355553521205248"], ["347837232396942861433185794966111347161139922962538973668311040", "-42077131067404200688194147727457410882266660861059684716511232", "17578395134657475646604215510827890975151229642583961912737792", "371270063353069077721704079336919518380992816832266150871040", "-682463655385222686452184829258939281740699173995839175524352", "7979456393442012609447197107202387467163313275892720405053440", "3759069983137605540662276207806168056411180990695379686129664", "-3087332540409581944942502905909983021777541952946634395484160"], ["1079714025081241624201578179999365778271689162228843460278878208", "35424870733462598114305276797520004442898920859485318475153408", "-8725590385628944938370628540204900198968738196086871463821312", "11092211694723151478151486484792730842511431878647034985578496", "-1653811430974531164974892773746523679620294233434230320267264", "-10818153635818458223104990133939838000103554931355553521205248", "-3087332540409581944942502905909983021777541952946634395484160", "3204761983062164147444735686787220046500435959163756080005120"]], [["561901023272769864954732941053623309879833522055683557240879448064", "77637487948465847073807260534515761003148754939743283403565301760", "25426789925175376987352093092669033524473707529795134921986015232", "10693507116541644190637470658744786385857352900632778648535957504", "-1686262242011156613903960135942104426797941803401525808003547136", "3227117794980544589706962513956217322375454102271959629530398720"], ["77637487948465847073807260534515761003148754939743283403565301760", "13666491484688791806872355179104311082853854066639718931857670144", "3538705942172599907362361587453901007912857217050779585953660928", "1720975537754742082856515977677253851336254960339353387415896064", "-597308137661504309308019131635731414996761911153729404546318336", "767262519453508441609382784319386097772022888090170374399983616"], ["25426789925175376987352093092669033524473707529795134921986015232", "3538705942172599907362361587453901007912857217050779585953660928", "1150818305267342296698308587839999823310892686929504028273410048", "486008208585412120441232363952399018658574060376820440562139136", "-79466675994786716690935539359292467330686457602692058296877056", "148819889378529893996791966060190333175909123729218482915508224"], ["10693507116541644190637470658744786385857352900632778648535957504", "1720975537754742082856515977677253851336254960339353387415896064", "486008208585412120441232363952399018658574060376820440562139136", "223672790987182395195685766492177818699323435169610734604648448", "-62266747142661977341493420762019775719829089985574841029230592", "88033689693219595111576425524542000137105528894175803143618560"], ["-1686262242011156613903960135942104426797941803401525808003547136", "-597308137661504309308019131635731414996761911153729404546318336", "-79466675994786716690935539359292467330686457602692058296877056", "-62266747142661977341493420762019775719829089985574841029230592", "50215659834417796004588730401448756003829320393085082750943232", "-49517021258080210625649694343515160433570076086157273957662720"], ["3227117794980544589706962513956217322375454102271959629530398720", "767262519453508441609382784319386097772022888090170374399983616", "148819889378529893996791966060190333175909123729218482915508224", "88033689693219595111576425524542000137105528894175803143618560", "-49517021258080210625649694343515160433570076086157273957662720", "53671171819903125115654962876164425071838814083684505126699008"]], [["262397329925677267182619280274163810618281351415141413606913998848", "-108908869937892870528421311204944112163885897632800625095868416", "1380356555785960813103310484280702183362773892015739992209883136", "4551208340823890721276414988135500207253050080438778340766121984"], ["-108908869937892870528421311204944112163885897632800625095868416", "2222637363752238281463800648327324384565059079012837235070337024", "497862625355301840193664638363408928138483383784622079298502656", "330135688613026512540787598549141923418958507763420385704411136"], ["1380356555785960813103310484280702183362773892015739992209883136", "497862625355301840193664638363408928138483383784622079298502656", "119039936123215307958992130040269616262632502430136241118773248", "98401310073219429141607170801995188984241540062533376760872960"], ["4551208340823890721276414988135500207253050080438778340766121984", "330135688613026512540787598549141923418958507763420385704411136", "98401310073219429141607170801995188984241540062533376760872960", "128539354889064971948375144702658018828876673665885946844807168"]], [["18598199385811441503105142396563867307949947665039190265912360960", "3973865794811621217659208869826178747104636040996238494409949184"], ["3973865794811621217659208869826178747104636040996238494409949184", "9760918031535505957143870669057890083121205066553319050845356032"]], [["7439419636445743800120759300062697918835173409176987163539189792768", "-259191115202530526811902375277293557094583207830149876707110158336", "-7318483665690161246383269323456202820932485147422692317476159488", "-11279635512346942511121332092799303647421743849364061463460708352", "-10234914784499678143041156698827955561804992533855032627555205120", "-3698696030709140291505677174944572154738918431105144820215054336", "277868803893122828127331361534862578935858003688679789054394368", "821535680149377563663706402686829542159865596237739847137099776", "-258222885198451611400719427860533663039003005267260200479358976"], ["-259191115202530526811902375277293557094583207830149876707110158336", "22849857072971046889940480822711703149396867865759584837420711936", "1855119654354409119227807461968404243309243189388076041581363200", "602656675952678323772769515254718448868646398714194901407367168", "450721919895874556514138807602159973002366993444643003212759040", "-339641297091291784848760262310272302185216244447827639628988416", "-135425057816748216264348785049429434656483425276890798985576448", "-5256163091165612195864463775118208698472700327644959669747712", "104323511315834873742090656855241255201194574533258815370952704"], ["-7318483665690161246383269323456202820932485147422692317476159488", "1855119654354409119227807461968404243309243189388076041581363200", "215086471110126310164764580298529046082368048204722326644719616", "34184288574692720167009948566930399256881998061232108358074368", "13757386572478359031335603261391324320527986021697141260419072", "-33279191701657453163182760783529938675828173805915351428366336", "-14543590472357875769042416050534220260344222862222781965139968", "5040833656061826872803907293875773710550982193968693685256192", "4939706061803175909810124341311670023764996769426271111217152"], ["-11279635512346942511121332092799303647421743849364061463460708352", "602656675952678323772769515254718448868646398714194901407367168", "34184288574692720167009948566930399256881998061232108358074368", "20345888658636768148180250378913050355934311175620145816010752", "17325732128036838947940076611101876886286450563369171043745792", "-2411893303071477590127320472760984271953776628516905509978112", "-2344326738756555691335181652094905646590382073251273730162688", "-1056466566613101665196853727920324833363784102679414581493760", "2171990827215196428967986719068141250643875436948028353675264"], ["-10234914784499678143041156698827955561804992533855032627555205120", "450721919895874556514138807602159973002366993444643003212759040", "13757386572478359031335603261391324320527986021697141260419072", "17325732128036838947940076611101876886286450563369171043745792", "17021843433673960042194692546337113181219720797056441388105728", "-3629649860945958367033638549133032209411181432201715210256384", "-1331120204916625424886978112647652649460039754739972912971776", "-1973621691095772028002878993743668559008559434099477887057920", "3030445229255088274390093264220844506568878597587755924979712"], ["-3698696030709140291505677174944572154738918431105144820215054336", "-339641297091291784848760262310272302185216244447827639628988416", "-33279191701657453163182760783529938675828173805915351428366336", "-2411893303071477590127320472760984271953776628516905509978112", "-3629649860945958367033638549133032209411181432201715210256384", "31004359066752073559075035803363035303478586812826620037955584", "4346593999019252234517654275456116053341227094422715266760704", "1208758377865623557401097750318243253008607097290661386256384", "-7971961785240834674163140877006320603705193026643129473695744"], ["277868803893122828127331361534862578935858003688679789054394368", "-135425057816748216264348785049429434656483425276890798985576448", "-14543590472357875769042416050534220260344222862222781965139968", "-2344326738756555691335181652094905646590382073251273730162688", "-1331120204916625424886978112647652649460039754739972912971776", "4346593999019252234517654275456116053341227094422715266760704", "1158225739778679952499313976962060106895545564961663635947520", "-141686112993732715308230183505774869562785747103109127077888", "-958333270903598308351371298048746507680943620119374621310976"], ["821535680149377563663706402686829542159865596237739847137099776", "-5256163091165612195864463775118208698472700327644959669747712", "5040833656061826872803907293875773710550982193968693685256192", "-1056466566613101665196853727920324833363784102679414581493760", "-1973621691095772028002878993743668559008559434099477887057920", "1208758377865623557401097750318243253008607097290661386256384", "-141686112993732715308230183505774869562785747103109127077888", "567274833676311779184233141036835698387347061338214083067904", "-750475041801528491495916921318259014848107990877836983402496"], ["-258222885198451611400719427860533663039003005267260200479358976", "104323511315834873742090656855241255201194574533258815370952704", "4939706061803175909810124341311670023764996769426271111217152", "2171990827215196428967986719068141250643875436948028353675264", "3030445229255088274390093264220844506568878597587755924979712", "-7971961785240834674163140877006320603705193026643129473695744", "-958333270903598308351371298048746507680943620119374621310976", "-750475041801528491495916921318259014848107990877836983402496", "2451092963914285878920364420057602082153966964072878910210048"]], [["2488398335843408382712222718763687523496575128362490960740054204416", "16072147294612675835349387717541820254366299042533512153734840320", "-7121880264212314413792950325053979386726074321649373318022692864", "-37638941544199355958120748365903054155935588379413430961384194048", "5690267392130175378967242210011197953566783810302647643253243904", "-1655356890289164965643027014711701978064676414715392059234058240", "-1788636000929974574333117499621287012973729471241685199310815232"], ["16072147294612675835349387717541820254366299042533512153734840320", "52834829489807339403027942728923217423156549809611010009926205440", "16404554959955819807944525924521624504304472401289572976039034880", "7468022770628219518195024389305422638781991508508088073426305024", "977164253623470375796507993343688790591653606867628973128417280", "-274172305293440294013653319632892146286745846843447373125910528", "-378507417279896145802920514717874701777946915026550777431719936"], ["-7121880264212314413792950325053979386726074321649373318022692864", "16404554959955819807944525924521624504304472401289572976039034880", "5152480172131386498500832128110647461792600575426659498353229824", "2513372355973232807242227744366120605910894383951591564824805376", "277095538939985805159087461786216624510245971989679967272173568", "-77460650398705234113370742205087997460732548969024295909982208", "-109360185478635801444918956915264730975808393139019946494263296"], ["-37638941544199355958120748365903054155935588379413430961384194048", "7468022770628219518195024389305422638781991508508088073426305024", "2513372355973232807242227744366120605910894383951591564824805376", "1696955330713091438375551544252742261924721736051170307404201984", "51451533481433696252647160185736830839591734025426911923011584", "-13491569057667644214827348608914131252518249772064369167826944", "-26607192350105672758547793799979630395969241544046344818130944"], ["5690267392130175378967242210011197953566783810302647643253243904", "977164253623470375796507993343688790591653606867628973128417280", "277095538939985805159087461786216624510245971989679967272173568", "51451533481433696252647160185736830839591734025426911923011584", "29783465138848481207305823275597340763113373373509381082054656", "-8484283005478116566469976679982590274372483192615982447198208", "-10634428441792798937974122841465105687711652120783817218719744"], ["-1655356890289164965643027014711701978064676414715392059234058240", "-274172305293440294013653319632892146286745846843447373125910528", "-77460650398705234113370742205087997460732548969024295909982208", "-13491569057667644214827348608914131252518249772064369167826944", "-8484283005478116566469976679982590274372483192615982447198208", "2417724193234713286659703260077951051797523434511931833057280", "3023414482065318907521746328342624011084477479515468347736064"], ["-1788636000929974574333117499621287012973729471241685199310815232", "-378507417279896145802920514717874701777946915026550777431719936", "-109360185478635801444918956915264730975808393139019946494263296", "-26607192350105672758547793799979630395969241544046344818130944", "-10634428441792798937974122841465105687711652120783817218719744", "3023414482065318907521746328342624011084477479515468347736064", "3839291207182189786936881226653034394324974431348107549605888"]], [["359918092912826084629767567168345823075734122731926502354695749632", "24399457362193608496403100899835259684478265829960466477860519936", "-24107837984441542661475806755693114438539224942646765389111885824", "-7830827030419261406184143006103694077962353652041978672805052416", "4364391114392315039201264208236890087903604774767384875113644032"], ["24399457362193608496403100899835259684478265829960466477860519936", "26373797974705239342307393768276127761532347334312911151722135552", "-6206473648551798672871700204812810022161016026056049866070556672", "-551419977646410335754582957119589785351001867607836192015384576", "1206500047935779595271898544545337467644920934722488982132752384"], ["-24107837984441542661475806755693114438539224942646765389111885824", "-6206473648551798672871700204812810022161016026056049866070556672", "2460445916688562704206010968655784452909516988888813352486174720", "528322043444204482013779797863711981656067044802387742820401152", "-460763634345856850197976089105677604578359617967266940032385024"], ["-7830827030419261406184143006103694077962353652041978672805052416", "-551419977646410335754582957119589785351001867607836192015384576", "528322043444204482013779797863711981656067044802387742820401152", "170394333751920510216260903291433191017955673007659551968722944", "-95714345436110973092205519843415621511224223956561576228552704"], ["4364391114392315039201264208236890087903604774767384875113644032", "1206500047935779595271898544545337467644920934722488982132752384", "-460763634345856850197976089105677604578359617967266940032385024", "-95714345436110973092205519843415621511224223956561576228552704", "86468918199773560530264930039201558545211285463542765549780992"]], [["76897436540549907940807561190342029385379408848713309127148830720", "-7412192654154344012229065673931645912582860103567985338707083264", "-171583664965502880060379816722520801649885281395589154972106752"], ["-7412192654154344012229065673931645912582860103567985338707083264", "714465948592812848592291582558588002103806865470347090801459200", "16539058234529355649525612218948410710083520730909819480834048"], ["-171583664965502880060379816722520801649885281395589154972106752", "16539058234529355649525612218948410710083520730909819480834048", "382860019884655087277320346995984876353784746096970910662656"]], [["140187679929278049040025267454699634688"]], [["3224568640956289459091573018641809792622174624303761673688346263552", "-750256058586438016625610240741948653575739893336710730194354176", "-7599556318084096585681195918221665415946912209799553379354017792", "-4728292662752533011181506162295508943369783954774382679183851520", "2734188015714433479431191071744747042386512092631648397804175360", "2933524479759852832284774808472673740677117108237581969979867136", "-1488725363268127593844271527654040232546065887616565094723354624", "-887717627486678422600248703021852892828635755915212785828495360"], ["-750256058586438016625610240741948653575739893336710730194354176", "112804103468641538514658006834221416940760434137040719194038992896", "2774325129860701593752913055042900867133056417211728814988591104", "-3670667869988273261430165007820172845244180907446770586294943744", "-1652531850063987131884243385007934350918065599088434294814670848", "62445491709807236836607183386910317012586223543196467920371712", "65172486419290146404805742807906750964961145462387275716362240", "111459209486367371902597334611486172991001289048468295941881856"], ["-7599556318084096585681195918221665415946912209799553379354017792", "2774325129860701593752913055042900867133056417211728814988591104", "88440971080086303012294941513893667194234782020608805520277504", "-78851260546674809766819389627063070967004199519409340470525952", "-41519161542163243194105697725975544386977777014251100095643648", "-4884012668669695724459793259389224041433273791110993890246656", "3075491662231216658260880970149869399182521363619882752540672", "5936442246432064671472278677822488500864353538284895212666880"], ["-4728292662752533011181506162295508943369783954774382679183851520", "-3670667869988273261430165007820172845244180907446770586294943744", "-78851260546674809766819389627063070967004199519409340470525952", "126475927253066494323579704289056645053320675195969567310479360", "50343774164899243602981817999839022696466172625613890831515648", "-6305839918475499671517567842590102689986512839480492959989760", "-141209427788927581787411403474931352003911745546365366697984", "-2202328730737143328860272248454673902486682434593235467763712"], ["2734188015714433479431191071744747042386512092631648397804175360", "-1652531850063987131884243385007934350918065599088434294814670848", "-41519161542163243194105697725975544386977777014251100095643648", "50343774164899243602981817999839022696466172625613890831515648", "39310897292225542457593030152023388671561822882944135102201856", "2670437330423998370301434944347861664684840482599418766295040", "-6906392819499927758280810393474901785808451051029699250618368", "189423020011848256872505827323008623332285916714259653328896"], ["2933524479759852832284774808472673740677117108237581969979867136", "62445491709807236836607183386910317012586223543196467920371712", "-4884012668669695724459793259389224041433273791110993890246656", "-6305839918475499671517567842590102689986512839480492959989760", "2670437330423998370301434944347861664684840482599418766295040", "2799881557698934941182739345293937068984100914344462504689664", "-1724204342378232156060290616186183880792342160406719936593920", "-522897890761837248513120681188823205150158516578555069988864"], ["-1488725363268127593844271527654040232546065887616565094723354624", "65172486419290146404805742807906750964961145462387275716362240", "3075491662231216658260880970149869399182521363619882752540672", "-141209427788927581787411403474931352003911745546365366697984", "-6906392819499927758280810393474901785808451051029699250618368", "-1724204342378232156060290616186183880792342160406719936593920", "2446205195225218604038499162095615438470392436718650118897664", "-469160832194565840923211421907387223896764041181282630107136"], ["-887717627486678422600248703021852892828635755915212785828495360", "111459209486367371902597334611486172991001289048468295941881856", "5936442246432064671472278677822488500864353538284895212666880", "-2202328730737143328860272248454673902486682434593235467763712", "189423020011848256872505827323008623332285916714259653328896", "-522897890761837248513120681188823205150158516578555069988864", "-469160832194565840923211421907387223896764041181282630107136", "870557367644403536605926130334045349866654739386327329931264"]], [["2522539615577856328171007973193685798842436171452370004431662481408", "-318668330727255893958008618410910511983364525658268605127321452544", "41552908728050045012258227454505965323742909424224648524904529920", "-9002660644557218117568055478356352203495663445419992672150487040", "8290376669493504061598730808184507175835433215696796928626917376", "-2643623423050820621902466441729982499960118606239297803741298688"], ["-318668330727255893958008618410910511983364525658268605127321452544", "57254686935691825126676455831842475838532265889594545663406768128", "-4130778600277275678163187965397262671369252782256695518808768512", "1297545727859837301637940613376049819591491712185213340597878784", "-996639299978006546709804031414915214720560343496607441426055168", "607776847271025907627799567173699203352888781536678454530932736"], ["41552908728050045012258227454505965323742909424224648524904529920", "-4130778600277275678163187965397262671369252782256695518808768512", "758090882531000290632821824388276182583029868984875749314920448", "-137752226489770714764106880753258229774450220297066446776696832", "139898806181491253783435397286639279206815928828695348194050048", "-25529423823107383366166070264583670102567368868234039291543552"], ["-9002660644557218117568055478356352203495663445419992672150487040", "1297545727859837301637940613376049819591491712185213340597878784", "-137752226489770714764106880753258229774450220297066446776696832", "33640349227839926814326838860097319998415466827675195087519744", "-29109705861153994993642773454126606581130603248357164999245824", "12016274846778617929663917987606920889024750419667264779321344"], ["8290376669493504061598730808184507175835433215696796928626917376", "-996639299978006546709804031414915214720560343496607441426055168", "139898806181491253783435397286639279206815928828695348194050048", "-29109705861153994993642773454126606581130603248357164999245824", "27397536690737996986039954908657601106754564525141330317279232", "-7872087359793469453090748579652181543884970498699929034162176"], ["-2643623423050820621902466441729982499960118606239297803741298688", "607776847271025907627799567173699203352888781536678454530932736", "-25529423823107383366166070264583670102567368868234039291543552", "12016274846778617929663917987606920889024750419667264779321344", "-7872087359793469453090748579652181543884970498699929034162176", "7181264638143397439435561761571687708613996936249338287357952"]], [["58075423373166966399793724656671650742272", "623589348174985794643129622486296035328", "-436676692325580890395248388835538632704", "107032604895386507655808359419569242112"], ["623589348174985794643129622486296035328", "86151800815993581228601547186262507520", "-30751151581838286776815473571687038976", "15597282181423119840838724540895854592"], ["-436676692325580890395248388835538632704", "-30751151581838286776815473571687038976", "139494217828412831629988743864240832512", "2752762035981624786639458822506151936"], ["107032604895386507655808359419569242112", "15597282181423119840838724540895854592", "2752762035981624786639458822506151936", "15792586873680572195330545135929786368"]], [["422520583889079866280173619653726175232", "-26147031043890047337094676834552905728"], ["-26147031043890047337094676834552905728", "270442955684640201688349060870776553472"]], [["17776703360159626294791900825134190956929987719447591514500235264", "-21636756527811786075207165107611406704765934956230419193161318400", "3251966020843038414952122345030348190859217954884042593581137920", "-2226540219583508333632511812753559102311813868507817526937255936", "380001656343585022216257679723892354130595250970061040886218752", "-117865064709448939214167297728092329275206025974059560396128256", "132239171210778309739813356023442729096261653739891458509373440"], ["-21636756527811786075207165107611406704765934956230419193161318400", "26334985939687873647639209525820912933725726110132143543275225088", "-3958101544709913701119570525349458825224970881624189737608675328", "2710013642826313779968986463879968314982962121431278226845466624", "-462515639255034774873740426088382475241373686613631896972689408", "143458416140788219631664012635158227822914051609709548555730944", "-160953732137966865185102311839213572733988583849367909154422784"], ["3251966020843038414952122345030348190859217954884042593581137920", "-3958101544709913701119570525349458825224970881624189737608675328", "594895621896834305658197582480273353859099123228925347873423360", "-407310230217001785421266441794542855078387408783020728780849152", "69515277903715633865878727659943292061300660105580379941896192", "-21561544776553672045846119842446080770186548554896527549530112", "24191059652020569752010768983314110236273095136102350476804096"], ["-2226540219583508333632511812753559102311813868507817526937255936", "2710013642826313779968986463879968314982962121431278226845466624", "-407310230217001785421266441794542855078387408783020728780849152", "278875180002917126674499614608494291877407273443498880407699456", "-47595381112876104917176940891601688978103049425576977382768640", "14762653217668607839946263151313250630030712860946343602946048", "-16563016625740870684593387439621356139193332207007295206326272"], ["380001656343585022216257679723892354130595250970061040886218752", "-462515639255034774873740426088382475241373686613631896972689408", "69515277903715633865878727659943292061300660105580379941896192", "-47595381112876104917176940891601688978103049425576977382768640", "8123061734128607111381520808231659578016420385762164183400448", "-2519529009805800322759490114985538659901123390387843070164992", "2826795445449085248460447600916495573639481722684085729492992"], ["-117865064709448939214167297728092329275206025974059560396128256", "143458416140788219631664012635158227822914051609709548555730944", "-21561544776553672045846119842446080770186548554896527549530112", "14762653217668607839946263151313250630030712860946343602946048", "-2519529009805800322759490114985538659901123390387843070164992", "781481987830045034827751408409630263405858977271447690412032", "-876786778521252462445568952163116805840970751746932306083840"], ["132239171210778309739813356023442729096261653739891458509373440", "-160953732137966865185102311839213572733988583849367909154422784", "24191059652020569752010768983314110236273095136102350476804096", "-16563016625740870684593387439621356139193332207007295206326272", "2826795445449085248460447600916495573639481722684085729492992", "-876786778521252462445568952163116805840970751746932306083840", "983714361893729223777359164710890159900885593452538859880448"]], [["153656647463854890794584735656625702970369190691944516386960703488", "3722586699734616735134045515421109057310075241504812963979067392", "-1551608639540846262380836352710035823968401601815809250652323840", "-245975968521534704384028344345288315159858223482679327845253120", "477950654395415768879838895955903158390121462697739227649540096"], ["3722586699734616735134045515421109057310075241504812963979067392", "90185826423818352021215507911558783395104205394559137757528064", "-37590288347966087922934309131945645463818671821397290884530176", "-5959175108828278214298518974069221723102570252513726024384512", "11579145963082141776099441354617286614854727081817165854146560"], ["-1551608639540846262380836352710035823968401601815809250652323840", "-37590288347966087922934309131945645463818671821397290884530176", "15667980592015172379582034925728964292456235555846917283905536", "2483839418448974914017314262459275940605028682223211398561792", "-4826295359649671042413881545864712059482153939346286249508864"], ["-245975968521534704384028344345288315159858223482679327845253120", "-5959175108828278214298518974069221723102570252513726024384512", "2483839418448974914017314262459275940605028682223211398561792", "393762183991028497001589814781653255315915803098236724445184", "-765110895368641429133752870172070894965775285419892916879360"], ["477950654395415768879838895955903158390121462697739227649540096", "11579145963082141776099441354617286614854727081817165854146560", "-4826295359649671042413881545864712059482153939346286249508864", "-765110895368641429133752870172070894965775285419892916879360", "1486670650488727081246640615536609860049541525234294592634880"]], [["239834565333788127978584915242796449792", "26888827988702585762963400173109116928", "-18054914568252879428365018734956380160"], ["26888827988702585762963400173109116928", "157933835702950709460866929756697788416", "-10124762011806831862717911013397626880"], ["-18054914568252879428365018734956380160", "-10124762011806831862717911013397626880", "11741276930260968107937793180830793728"]], [["365232278758797168338413875470626979840"]], [["23022490277182335279710641605004868190208", "-277196687245815863694819510578120228864", "-155054533520844359259107665386139549696", "-1972157483281707202949370391845404672", "19665234349477936230820237924315955200", "3509312542208439774680543740511125504"], ["-277196687245815863694819510578120228864", "59922976597827870245983735415981473792", "4854253720815525293696687583759695872", "96949135527350156266134124900646912", "-1961923752365465099844890255859646464", "1225715149902649798318383966151770112"], ["-155054533520844359259107665386139549696", "4854253720815525293696687583759695872", "31480103059164341004257029996320653312", "-132195811367604996297512435973095424", "-1343023993247644643438210318554103808", "407324415808162492821165191857176576"], ["-1972157483281707202949370391845404672", "96949135527350156266134124900646912", "-132195811367604996297512435973095424", "1122066328686468617563565952218431488", "169768606252238008714552799041421312", "198394747813893652901263721285812224"], ["19665234349477936230820237924315955200", "-1961923752365465099844890255859646464", "-1343023993247644643438210318554103808", "169768606252238008714552799041421312", "1109160679982914599659715092270809088", "26942799207073154175892483056074752"], ["3509312542208439774680543740511125504", "1225715149902649798318383966151770112", "407324415808162492821165191857176576", "198394747813893652901263721285812224", "26942799207073154175892483056074752", "732141866994224576458244918729506816"]], [["255872152937974830334116069902485815296", "-15778795961675524809138311163258339328", "7112273337009397910530061784320049152", "-5936886873374562672224573669429477376"], ["-15778795961675524809138311163258339328", "133360834544946718060526154659053699072", "-937997224791411788720419705009995776", "-1264204494547389038439494967510433792"], ["7112273337009397910530061784320049152", "-937997224791411788720419705009995776", "4341489456591659307825240754299600896", "-1282600526167417489259029833707421696"], ["-5936886873374562672224573669429477376", "-1264204494547389038439494967510433792", "-1282600526167417489259029833707421696", "4101548083039125196836200859717074944"]], [["311024289675603470566074545105887297536", "3534080949408852234729459442195103744"], ["3534080949408852234729459442195103744", "21699359405971731989187895701735997440"]], [["234815375275953154215227616993824735232", "1921386611021560101529181947907014656", "-940639498866542975803727694543192064", "1773425917979864823068292391739850752", "-1355285781909126099348804494598078464"], ["1921386611021560101529181947907014656", "87272061264985421197698456343843700736", "-622186269568796148238848180076150784", "652521854058080070483420980281606144", "-898283147689666304046562478183677952"], ["-940639498866542975803727694543192064", "-622186269568796148238848180076150784", "3036582119950226844349481681260904448", "-159611830021628022346791354764361728", "-364682701811584981093966810051510272"], ["1773425917979864823068292391739850752", "652521854058080070483420980281606144", "-159611830021628022346791354764361728", "1083561540120769272680835446835511296", "-211874475736415774840345613853261824"], ["-1355285781909126099348804494598078464", "-898283147689666304046562478183677952", "-364682701811584981093966810051510272", "-211874475736415774840345613853261824", "722898544126197555237141521308319744"]], [["353922841520969877216822347566388609024", "-1630928244428015613477490471580205056", "2183957833025480628146925458488819712"], ["-1630928244428015613477490471580205056", "7780368298498322407776954161865687040", "1486068789255136498266067205454036992"], ["2183957833025480628146925458488819712", "1486068789255136498266067205454036992", "5560449318728613578799893737254158336"]], [["11339131998322448829237968210642337792"]], [["331824318519007997087392187554929311744", "1270002186175095752725380482155413504", "-1324623051957420386800505202430443520", "94667451102742093320059302069665792"], ["1270002186175095752725380482155413504", "4505960880277593995782091953812799488", "117351925515272035281463254274015232", "321126904340944507961550457735741440"], ["-1324623051957420386800505202430443520", "117351925515272035281463254274015232", "1687294928149112867581784568232935424", "286462177613972518949155781740593152"], ["94667451102742093320059302069665792", "321126904340944507961550457735741440", "286462177613972518949155781740593152", "890864975219374476985510161341743104"]], [["15393925327987176358914906990732902400", "-833012156241545497072312277599780864"], ["-833012156241545497072312277599780864", "4103945297908414558075085574591479808"]], [["14192799122355383858352366875125481472", "73773501595563523611072433215242240", "-162157562723825519406671198645387264"], ["73773501595563523611072433215242240", "2338880361033576101436962229482160128", "-149340087537509641998280303719743488"], ["-162157562723825519406671198645387264", "-149340087537509641998280303719743488", "682674395185730207293821852355395584"]], [["4804457188760853369566597825203011584"]], [["4588035277701467110963620792315674624", "125422000614586651630073205904900096"], ["125422000614586651630073205904900096", "783215823882076160165128113708072960"]], [["715361726056008150185280446247469056"]], [["7925874679712023505900533077944303616", "0", "-13535792952693542937912923763245056", "-5291785926280264331524227857383424", "-3058075852313133545512629056831488", "-2307409553814233117540767613583360", "-2101563243947902482818681484083200", "-2044499995458657121078525982408704", "-2079463437056766273433145490538496", "-2072035610617995998281050292748288", "-2073898213879683337768924010774528", "-2072516806725400934522247729643520"], ["0", "80191545184672757554297402843490262898730404031042308275368361984", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-13535792952693542937912923763245056", "0", "9848299609606441991247187800678727680", "-63160587711006997144984015949791232", "-46634527529532831545156862579048448", "12094108213106454500970013225123840", "-1955062879808885222459604570472448", "-3767769988595089223098212269686784", "4046861752605334824301512684994560", "-2440812541440965392706676539260928", "1133776207531252413015294117675008", "-447676204120730370479058487083008"], ["-5291785926280264331524227857383424", "0", "-63160587711006997144984015949791232", "395207012735738038132208531543162880", "-2109405768849717952882464685817856", "-2663912152237174118373298498699264", "-2199929002630115294328598458007552", "578439013051640791548362194157568", "317430530563856931585181507125248", "-329925851628177273325767643627520", "171849512451489812845332250230784", "-69046612547459057714389084798976"], ["-3058075852313133545512629056831488", "0", "-46634527529532831545156862579048448", "-2109405768849717952882464685817856", "28828664824586641209153101731201024", "-3144989869755595244578736214900736", "-521214284713596897040274311610368", "229747320566239058561634467315712", "-56465533701537108725978898628608", "26191122619448223939386274742272", "-16825421531945781088322569895936", "9005980065743270569189480333312"], ["-2307409553814233117540767613583360", "0", "12094108213106454500970013225123840", "-2663912152237174118373298498699264", "-3144989869755595244578736214900736", "2692833104952659684861272546869248", "-221329149138417070721568071483392", "-103664431262835045282525753638912", "10237702109592850208517399773184", "24328578438254933965516090376192", "-18473317307974478523874207072256", "8641719094254320551474285772800"], ["-2101563243947902482818681484083200", "0", "-1955062879808885222459604570472448", "-2199929002630115294328598458007552", "-521214284713596897040274311610368", "-221329149138417070721568071483392", "402366114919763753352914689589248", "-97711411928144224614002402000896", "204398666949694637662753783808", "5882635331211967414364937388032", "-1209361161631070587554321399808", "-529929756774843237791745179648"], ["-2044499995458657121078525982408704", "0", "-3767769988595089223098212269686784", "578439013051640791548362194157568", "229747320566239058561634467315712", "-103664431262835045282525753638912", "-97711411928144224614002402000896", "101778397377833455204413065920512", "-25835039736829611936075780980736", "-2429647537420166086429146873856", "4900132376442023954932568162304", "-2622636341487331412041126641664"], ["-2079463437056766273433145490538496", "0", "4046861752605334824301512684994560", "317430530563856931585181507125248", "-56465533701537108725978898628608", "10237702109592850208517399773184", "204398666949694637662753783808", "-25835039736829611936075780980736", "28485012353429780990747520008192", "-10552561514116930393642331275264", "1533538481509295728939178655744", "516837528982623259324628074496"], ["-2072035610617995998281050292748288", "0", "-2440812541440965392706676539260928", "-329925851628177273325767643627520", "26191122619448223939386274742272", "24328578438254933965516090376192", "5882635331211967414364937388032", "-2429647537420166086429146873856", "-10552561514116930393642331275264", "14494899169166589884749536296960", "-7608502118539648604664391270400", "2652030929698162626911463800832"], ["-2073898213879683337768924010774528", "0", "1133776207531252413015294117675008", "171849512451489812845332250230784", "-16825421531945781088322569895936", "-18473317307974478523874207072256", "-1209361161631070587554321399808", "4900132376442023954932568162304", "1533538481509295728939178655744", "-7608502118539648604664391270400", "10095370615799599046625729708032", "-5896410348553301580224044990464"], ["-2072516806725400934522247729643520", "0", "-447676204120730370479058487083008", "-69046612547459057714389084798976", "9005980065743270569189480333312", "8641719094254320551474285772800", "-529929756774843237791745179648", "-2622636341487331412041126641664", "516837528982623259324628074496", "2652030929698162626911463800832", "-5896410348553301580224044990464", "10697201596559300375021621346304"]], [["101389130955338451103029973468269510656", "384257347051426119266796672292749312", "-142310966970896673805724031157010432", "-56542018604191727500000829095542784", "63461552047237786839695900117303296", "-41793696229532673512298889921691648", "20853404340269390023550838375448576", "-8634259127467334486436804982472704", "3150801560684451268199540682915840"], ["384257347051426119266796672292749312", "2393540144169029507377797755069005824", "-64570537787569307320931395305472000", "8102876114701398807103099191164928", "-1401765552049453567264284567666688", "-4933482340126037350136709084348416", "4082405701899861099254752143736832", "-2009444950444173770448291789537280", "779326363438159202481167929442304"], ["-142310966970896673805724031157010432", "-64570537787569307320931395305472000", "140420660076282698045278814147182592", "-3293506147456221995079346285445120", "-4155788445286038666058574881357824", "435784246207343713194239137415168", "341096880220007484201089890254848", "-211959958863440185157425135878144", "77094351320899540308959044829184"], ["-56542018604191727500000829095542784", "8102876114701398807103099191164928", "-3293506147456221995079346285445120", "9449287429785234791642145117700096", "-1182762029334879242782279878049792", "-34781101740491275169043981533184", "-63926436587293086133545347317760", "82426125255596472564855020191744", "-46327316013150250966247909883904"], ["63461552047237786839695900117303296", "-1401765552049453567264284567666688", "-4155788445286038666058574881357824", "-1182762029334879242782279878049792", "1793416526774056604849662509187072", "-346882385179271771387285529952256", "-43802667255469776743922959122432", "50273149280715666296132413161472", "-19703217987681729439262845173760"], ["-41793696229532673512298889921691648", "-4933482340126037350136709084348416", "435784246207343713194239137415168", "-34781101740491275169043981533184", "-346882385179271771387285529952256", "352030754091172866587605690482688", "-83349475377377735166618075398144", "-6535656008358291712400848584704", "13468092274750747762740131004416"], ["20853404340269390023550838375448576", "4082405701899861099254752143736832", "341096880220007484201089890254848", "-63926436587293086133545347317760", "-43802667255469776743922959122432", "-83349475377377735166618075398144", "128460085032141089571550019977216", "-54522817587944225504165053333504", "13886974514913453150747813216256"], ["-8634259127467334486436804982472704", "-2009444950444173770448291789537280", "-211959958863440185157425135878144", "82426125255596472564855020191744", "50273149280715666296132413161472", "-6535656008358291712400848584704", "-54522817587944225504165053333504", "78954709658695590931662725185536", "-40625101490053400386082510471168"], ["3150801560684451268199540682915840", "779326363438159202481167929442304", "77094351320899540308959044829184", "-46327316013150250966247909883904", "-19703217987681729439262845173760", "13468092274750747762740131004416", "13886974514913453150747813216256", "-40625101490053400386082510471168", "74427792126231764189206489858048"]], [["20356290085549548911550919951748431872", "-26242510066818594238228805191729152", "-146452072364345927078192304858595328", "77752304703438604910101609559621632", "-40230727157990127676530556596649984", "16696168827475560529797205677047808", "-5816911409648811991484332788154368"], ["-26242510066818594238228805191729152", "554839546598510429809154136131764224", "11127455250179641898760440643584000", "-3623055978669806850099722395320320", "-5562478204637605326231192247205888", "3469572893841266881291578524041216", "-1316874816130520939166577278844928"], ["-146452072364345927078192304858595328", "11127455250179641898760440643584000", "48940911069049961902872683475894272", "-6299559232949199496817255395622912", "-258605545078326831838848327090176", "180972645298977484683814507642880", "10793713106008797432688018456576"], ["77752304703438604910101609559621632", "-3623055978669806850099722395320320", "-6299559232949199496817255395622912", "6223402515049260097156908033507328", "-730090339334035112989351332544512", "-294101165631766120497144014045184", "193169251177754947385680572973056"], ["-40230727157990127676530556596649984", "-5562478204637605326231192247205888", "-258605545078326831838848327090176", "-730090339334035112989351332544512", "1317687644177212371527262212718592", "-371754608706457644977222196396032", "34998009907517793654137180651520"], ["16696168827475560529797205677047808", "3469572893841266881291578524041216", "180972645298977484683814507642880", "-294101165631766120497144014045184", "-371754608706457644977222196396032", "644354664456919159660917280473088", "-271990308348457633683627699077120"], ["-5816911409648811991484332788154368", "-1316874816130520939166577278844928", "10793713106008797432688018456576", "193169251177754947385680572973056", "34998009907517793654137180651520", "-271990308348457633683627699077120", "520521613625769833440229065752576"]], [["4192895767901789993234395830486564864", "-204608359296078272684703655475019776", "72584691380385807319485936857776128", "-33142713651599902501494813548871680", "11088502977228570464485923943874560"], ["-204608359296078272684703655475019776", "224310618998103427412672999168409600", "-7630557952173195130132136277835776", "-6212778666183439826258742732652544", "2228507726910520907317525973303296"], ["72584691380385807319485936857776128", "-7630557952173195130132136277835776", "18765155142589765973494944642367488", "-1896877206479694919377488147644416", "-608906450545842679204901648596992"], ["-33142713651599902501494813548871680", "-6212778666183439826258742732652544", "-1896877206479694919377488147644416", "5809365368181689415558974943526912", "-1693727251156482565655912626782208"], ["11088502977228570464485923943874560", "2228507726910520907317525973303296", "-608906450545842679204901648596992", "-1693727251156482565655912626782208", "3656619316554306910515562348019712"]], [["602826691439209114929001807938060288", "50895801586864578479385018900676608", "-22998908035674520094348587997069312"], ["50895801586864578479385018900676608", "69117403494312271250854107569717248", "-8242843324090724121262157138493440"], ["-22998908035674520094348587997069312", "-8242843324090724121262157138493440", "25653423846433125366478414221934592"]], [["184247155904269548774907542958505984"]], [["98213540823199557628966490155501223936", "342927313777939109882677399568515072", "-38262149068406807224727055424815104", "-31285014710546094202107431047135232", "-7160786070309741652026331452407808", "14014837642555150851187298099265536", "-10799449841345659301248475762524160", "6186405349499108707052799555272704", "-2919840893690152374567598087471104", "1194456596909977437280722592202752"], ["342927313777939109882677399568515072", "2199624123994273435795165604711759872", "-9340564402438399253164365902249984", "-13477262277209540035982687381487616", "2872458735361958440605603877355520", "511068392089399014374541728153600", "-1867636362821503612277035840307200", "1548855108463833604278847126110208", "-853982227625004095568717107167232", "376931543070362032554633236316160"], ["-38262149068406807224727055424815104", "-9340564402438399253164365902249984", "96787067468735682987868368515629056", "-770539526165623327554621591781376", "-43878262436516230323995985051648", "-711599717354371046201891114450944", "1624991628084526065070429437952", "229676397786676902624493953875968", "-166587336029134158300105186213888", "79398005177960403896657686560768"], ["-31285014710546094202107431047135232", "-13477262277209540035982687381487616", "-770539526165623327554621591781376", "8963824719824618976007303353860096", "-768483553068419630064604417097728", "-287227151364819387619756944130048", "84626337563796669722005736521728", "-3307659205089765112316480716800", "-2310780647133868451425584939008", "-639918845845400651841828552704"], ["-7160786070309741652026331452407808", "2872458735361958440605603877355520", "-43878262436516230323995985051648", "-768483553068419630064604417097728", "857834693522083677074209021886464", "-79415757576552150244652864241664", "-25059060341813920560923784773632", "-5620817054322474090544184164352", "14037664282178408832678796197888", "-9118458336581295878715098529792"], ["14014837642555150851187298099265536", "511068392089399014374541728153600", "-711599717354371046201891114450944", "-287227151364819387619756944130048", "-79415757576552150244652864241664", "184080661326315829139520878542848", "-43903730778621373244684705464320", "-3496151400056965568697439617024", "5685243263393673765128161460224", "-2123888034277838489722871087104"], ["-10799449841345659301248475762524160", "-1867636362821503612277035840307200", "1624991628084526065070429437952", "84626337563796669722005736521728", "-25059060341813920560923784773632", "-43903730778621373244684705464320", "49990627409561515556384054181888", "-12504438664792713202080640139264", "-2015035272057812701683573063680", "3130543028832917223348356775936"], ["6186405349499108707052799555272704", "1548855108463833604278847126110208", "229676397786676902624493953875968", "-3307659205089765112316480716800", "-5620817054322474090544184164352", "-3496151400056965568697439617024", "-12504438664792713202080640139264", "20040895101997689566058053107712", "-8974893281271391436761521455104", "2145826741987186871410781847552"], ["-2919840893690152374567598087471104", "-853982227625004095568717107167232", "-166587336029134158300105186213888", "-2310780647133868451425584939008", "14037664282178408832678796197888", "5685243263393673765128161460224", "-2015035272057812701683573063680", "-8974893281271391436761521455104", "14926501819859033802265916866560", "-8549486245125495394696408596480"], ["1194456596909977437280722592202752", "376931543070362032554633236316160", "79398005177960403896657686560768", "-639918845845400651841828552704", "-9118458336581295878715098529792", "-2123888034277838489722871087104", "3130543028832917223348356775936", "2145826741987186871410781847552", "-8549486245125495394696408596480", "16588873967378501187550593417216"]], [["19985299632960420755576753002641358848", "76749850657228905824868196920852480", "-24383962348618241064614894881472512", "-25733810973036309937111275325620224", "20713517703368090385197016245338112", "-12116815415396928747136779403919360", "5735131973001699536799824626057216", "-2302076934108421469814283510480896"], ["76749850657228905824868196920852480", "560020577090476006431724209700864000", "-18323376778887396775904052330364928", "1284080129999309209338559569330176", "1331469172706698666258217790603264", "-2354529197591227141140102112083968", "1536938298397920606021383209615360", "-697686903249323056072539326382080"], ["-24383962348618241064614894881472512", "-18323376778887396775904052330364928", "36687198453958642760671126660055040", "234513100728729078549905009541120", "-1166911259605647985520025368788992", "-115321762012491866881616028631040", "245758685428683192610807210835968", "-122542968606435189271267781902336"], ["-25733810973036309937111275325620224", "1284080129999309209338559569330176", "234513100728729078549905009541120", "3414629000016523191397501984833536", "-516663352752218662175527487406080", "-1071756097496231231024554573824", "-17868315402678287240837612961792", "26493361530673409779053258342400"], ["20713517703368090385197016245338112", "1331469172706698666258217790603264", "-1166911259605647985520025368788992", "-516663352752218662175527487406080", "751356301384732131082903329177600", "-120625223906815710511322581958656", "-41287420404203704477571663003648", "33292233770729314575011069034496"], ["-12116815415396928747136779403919360", "-2354529197591227141140102112083968", "-115321762012491866881616028631040", "-1071756097496231231024554573824", "-120625223906815710511322581958656", "190798628814706358758261106147328", "-54353384499668011015660669763584", "304284268794352349168348954624"], ["5735131973001699536799824626057216", "1536938298397920606021383209615360", "245758685428683192610807210835968", "-17868315402678287240837612961792", "-41287420404203704477571663003648", "-54353384499668011015660669763584", "113504904014537305150641045241856", "-54438508009897127360158719016960"], ["-2302076934108421469814283510480896", "-697686903249323056072539326382080", "-122542968606435189271267781902336", "26493361530673409779053258342400", "33292233770729314575011069034496", "304284268794352349168348954624", "-54438508009897127360158719016960", "114989936412423896163835713683456"]], [["4078580444311032933284795695729999872", "22741874858429483868060239083339776", "-45369211028980900139729606431211520", "23603219957900519732205530243923968", "-11345918472428356538792256986939392", "4484720170786383991675447020617728"], ["22741874858429483868060239083339776", "130577642599276673959486146861858816", "1534123009826525671649699206004736", "1367987611112511172074660641636352", "-2591301048974463639863224973656064", "1317938135524317314737337289146368"], ["-45369211028980900139729606431211520", "1534123009826525671649699206004736", "16670281739924741913460271766044672", "-1699266601642445824524521035530240", "-384121334064609666835065134383104", "182168296376403573902517756493824"], ["23603219957900519732205530243923968", "1367987611112511172074660641636352", "-1699266601642445824524521035530240", "2438979642008856415896195339124736", "-250877094272227724646107515453440", "-158187947737259329127244531499008"], ["-11345918472428356538792256986939392", "-2591301048974463639863224973656064", "-384121334064609666835065134383104", "-250877094272227724646107515453440", "911064834837311120068681985425408", "-306537549508150829017167556509696"], ["4484720170786383991675447020617728", "1317938135524317314737337289146368", "182168296376403573902517756493824", "-158187947737259329127244531499008", "-306537549508150829017167556509696", "792298854422858869829562250821632"]], [["878133966638917806506896363595235328", "-55084773237572686163981775923052544", "21192552835462168425213135354331136", "-8844664980625362494289436720758784"], ["-55084773237572686163981775923052544", "57979552860863840811675767564926976", "1006592948370900939613034256531456", "-2836840662216401905456889454395392"], ["21192552835462168425213135354331136", "1006592948370900939613034256531456", "8463147222413556000384363949719552", "-1083050894015082261521185862844416"], ["-8844664980625362494289436720758784", "-2836840662216401905456889454395392", "-1083050894015082261521185862844416", "5345977017803672555042969911033856"]], [["110370721036631280196435417245941760", "14775286973486096890645172264632320"], ["14775286973486096890645172264632320", "33894373786115133551803221260894208"]], [["19527868858416314150791817399013212160", "82604605285788984625197721059328000", "-568381329137909478838874266402816", "-4408421755371148334862761258385408", "-4094845846961699487098141876944896", "4928650167968782200317875050250240", "-3412272233132223148482857833332736", "1832534820686243948129423340863488", "-827894437571937994299385868976128"], ["82604605285788984625197721059328000", "496447449188341011889589549394821120", "565748109781767513531246358560768", "-3991783114099914935891138774564864", "376165978932506463661201773559808", "676930805228590791409412299816960", "-849601924964963543983974781026304", "581615704008848819033114478116864", "-295599045354287809702084904747008"], ["-568381329137909478838874266402816", "565748109781767513531246358560768", "25088689347357745450469607981711360", "-432989455162115004174998085566464", "182785383985208328473470815961088", "-144002630938250955810426431995904", "-106169590176521241291651677159424", "134775007817643567782065772429312", "-80113505199493861557922248523776"], ["-4408421755371148334862761258385408", "-3991783114099914935891138774564864", "-432989455162115004174998085566464", "2867149943595857313427327346016256", "-131475030713965669520078792556544", "-125360478234290912274576207511552", "16347873267369764171713976729600", "12877657497690237227491987030016", "-8434555616943539796829926326272"], ["-4094845846961699487098141876944896", "376165978932506463661201773559808", "182785383985208328473470815961088", "-131475030713965669520078792556544", "315161136404832687282816177668096", "-39368302450446036000896316342272", "-4305891679093104138740373127168", "-5051604340327242670308753145856", "6985006781824403351086557036544"], ["4928650167968782200317875050250240", "676930805228590791409412299816960", "-144002630938250955810426431995904", "-125360478234290912274576207511552", "-39368302450446036000896316342272", "92674417220081126641198035894272", "-19306205157082780491218899959808", "-5369354984646861920503448207360", "5255742048235182775101844094976"], ["-3412272233132223148482857833332736", "-849601924964963543983974781026304", "-106169590176521241291651677159424", "16347873267369764171713976729600", "-4305891679093104138740373127168", "-19306205157082780491218899959808", "29763706091846483332735749324800", "-8428484624718067197098122543104", "-991764698806094848182590636032"], ["1832534820686243948129423340863488", "581615704008848819033114478116864", "134775007817643567782065772429312", "12877657497690237227491987030016", "-5051604340327242670308753145856", "-5369354984646861920503448207360", "-8428484624718067197098122543104", "20185270500306617786835887194112", "-10687525074328258390398980849664"], ["-827894437571937994299385868976128", "-295599045354287809702084904747008", "-80113505199493861557922248523776", "-8434555616943539796829926326272", "6985006781824403351086557036544", "5255742048235182775101844094976", "-991764698806094848182590636032", "-10687525074328258390398980849664", "25134033591916946691591812153344"]], [["3972408387863844450962514915606134784", "20319152940643326023554665782706176", "465211536827854405108732121841664", "-9094826981958214684086306030485504", "6532296416284306360569600069861376", "-3574679182063691168250069965078528", "1611518134940021868913207392862208"], ["20319152940643326023554665782706176", "135679524646505457452725085780574208", "-4618273547550177491440277171208192", "-332784406842409180222035404521472", "1081551405897037805260911994208256", "-1026303401719993185761678447345664", "574361828499145254930403154722816"], ["465211536827854405108732121841664", "-4618273547550177491440277171208192", "9833264654735322195385932702547968", "357134580160765051293919084544000", "-206413540402117282325086097899520", "-182710231706650161892400503455744", "148676291471566062550527925813248"], ["-9094826981958214684086306030485504", "-332784406842409180222035404521472", "357134580160765051293919084544000", "1423688842882702465323513612861440", "-210526860309322711670564885364736", "-21409752613265812730042011090944", "6684918170367253781252994498560"], ["6532296416284306360569600069861376", "1081551405897037805260911994208256", "-206413540402117282325086097899520", "-210526860309322711670564885364736", "350441775960672917661012503560192", "-42805969338657174433418188947456", "-32948948033801890994282234380288"], ["-3574679182063691168250069965078528", "-1026303401719993185761678447345664", "-182710231706650161892400503455744", "-21409752613265812730042011090944", "-42805969338657174433418188947456", "150189655158486674271765260140544", "-54716087984810914649073759813632"], ["1611518134940021868913207392862208", "574361828499145254930403154722816", "148676291471566062550527925813248", "6684918170367253781252994498560", "-32948948033801890994282234380288", "-54716087984810914649073759813632", "169404018899303217486734525726720"]], [["810403511807436354851979137659174912", "13549365676509383423432492423577600", "-13723786470239907264571533556711424", "6983340248596179112915342251261952", "-3165216833865476883183443652902912"], ["13549365676509383423432492423577600", "32934573076993576377909285782290432", "-644093133548684615389572533059584", "1339466652594533818144973656162304", "-1135565921526338456727610655244288"], ["-13723786470239907264571533556711424", "-644093133548684615389572533059584", "6027613860138519206377286675726336", "-258485243509975433023215493971968", "-340193000735175422360961366884352"], ["6983340248596179112915342251261952", "1339466652594533818144973656162304", "-258485243509975433023215493971968", "1266862477685695551074700372213760", "-148478606811786554913513346695168"], ["-3165216833865476883183443652902912", "-1135565921526338456727610655244288", "-340193000735175422360961366884352", "-148478606811786554913513346695168", "1098861631469170129610342056067072"]], [["186638060879482976988961518831796224", "-15253042661757460633100366764834816", "6005925263609245614202967530930176"], ["-15253042661757460633100366764834816", "15566964378939696285711465766191104", "1754248308437870080104709843058688"], ["6005925263609245614202967530930176", "1754248308437870080104709843058688", "6428266530998692830711676154150912"]], [["19121694669066215864795075669131264"]], [["3888821249994885308221904295485767680", "16690959433137000935074187546984448", "758818050706866202235319175086080", "-60647242257245261240615984693248", "-1807554327688198321740697825181696", "1668236663865882481112861521215488", "-1048863866407871337661162552557568", "532271347174224163841459160612864"], ["16690959433137000935074187546984448", "113670432997451715826474214223773696", "1077336480662343076103381948825600", "-987694323315181503423965388865536", "-118542705425429631860869009768448", "395473150948673834314657842593792", "-357130580051901537663722952065024", "215916753898230945995478882320384"], ["758818050706866202235319175086080", "1077336480662343076103381948825600", "6877234771321258729975407378956288", "-233551421584322143612222612439040", "78716804233097074549980462579712", "16556845588427375013266230083584", "-88063700416608908041029460951040", "71675265809669804499102708269056"], ["-60647242257245261240615984693248", "-987694323315181503423965388865536", "-233551421584322143612222612439040", "930049321341792082891102750769152", "7319196475292153959892582924288", "-43189576425079573759348745175040", "-9488850463318497231736957566976", "15414763041183120037442045870080"], ["-1807554327688198321740697825181696", "-118542705425429631860869009768448", "78716804233097074549980462579712", "7319196475292153959892582924288", "143191855842398846508453014274048", "-22660219009447218848896942866432", "-1581819639475892464117276999680", "-1745176739926978263458764554240"], ["1668236663865882481112861521215488", "395473150948673834314657842593792", "16556845588427375013266230083584", "-43189576425079573759348745175040", "-22660219009447218848896942866432", "52150083008209379851396962058240", "-7962658733037562922925132087296", "-6240756571081730883286472851456"], ["-1048863866407871337661162552557568", "-357130580051901537663722952065024", "-88063700416608908041029460951040", "-9488850463318497231736957566976", "-1581819639475892464117276999680", "-7962658733037562922925132087296", "25776504408667973795923223379968", "-9696258610568826135210778165248"], ["532271347174224163841459160612864", "215916753898230945995478882320384", "71675265809669804499102708269056", "15414763041183120037442045870080", "-1745176739926978263458764554240", "-6240756571081730883286472851456", "-9696258610568826135210778165248", "35820569032884168494236037021696"]], [["790361663934778160258248318923046912", "4008531082185436154745387793514496", "1906382255059089627294793103048704", "-3126809421061222668145051383627776", "2021922762536678937374278107004928", "-1037434500974824601056428746080256"], ["4008531082185436154745387793514496", "33782204230770227654013335805886464", "-945334718328968448727752000929792", "-463127833191860994974180437917696", "586290939423051763902676868268032", "-425566331548822666506114365915136"], ["1906382255059089627294793103048704", "-945334718328968448727752000929792", "2746685502108948007071617350893568", "122475295725249387223158406250496", "51614486243679041504149604663296", "-142001747806734260815539512279040"], ["-3126809421061222668145051383627776", "-463127833191860994974180437917696", "122475295725249387223158406250496", "678115806179561655895008070336512", "-65297080326433784319863532027904", "-39648155785276036659729401905152"], ["2021922762536678937374278107004928", "586290939423051763902676868268032", "51614486243679041504149604663296", "-65297080326433784319863532027904", "209828648950582678368494221787136", "-21768129181714530601614188740608"], ["-1037434500974824601056428746080256", "-425566331548822666506114365915136", "-142001747806734260815539512279040", "-39648155785276036659729401905152", "-21768129181714530601614188740608", "224126741254144502250150215811072"]], [["159366966700454600299962516096679936", "5454652193883173823692763266285568", "-4141607871679149351842105870254080", "2029595572324146156012988677488640"], ["5454652193883173823692763266285568", "9319076281397771581412859371847680", "-805166572245797031164851288801280", "795265062526267735545804478218240"], ["-4141607871679149351842105870254080", "-805166572245797031164851288801280", "2353362827396062357704717738442752", "191747829208393781660881094967296"], ["2029595572324146156012988677488640", "795265062526267735545804478218240", "191747829208393781660881094967296", "1247374422443560818688496110665728"]], [["40382130316546955484838919476871168", "-4252269724292845443829432489869312"], ["-4252269724292845443829432489869312", "4674299452273046073590441146580992"]], [["774443377814217168145913439791874048", "3187381251432534733528721078091776", "164366519157609035067133104488448", "348753700971813337966339476684800", "-695150878204532103010327564648448", "543453143639995483321622643867648", "-316147781882684560877577352249344"], ["3187381251432534733528721078091776", "26376027625528204195760447147737088", "488946404040716451217580318785536", "-191646157253035775041005517012992", "-143112632859140022258142858444800", "193734510209947297793098731487232", "-144249714314025672415118721286144"], ["164366519157609035067133104488448", "488946404040716451217580318785536", "2028571467310507802524254551932928", "-102483128545811460226490652688384", "5940334670936207253578780246016", "44784430488760319900196905418752", "-56260929285543867523711895601152"], ["348753700971813337966339476684800", "-191646157253035775041005517012992", "-102483128545811460226490652688384", "307388140000923826841630617370624", "18585221586751066306313698934784", "-5083115371080556135215850848256", "-17147380250179826108046082310144"], ["-695150878204532103010327564648448", "-143112632859140022258142858444800", "5940334670936207253578780246016", "18585221586751066306313698934784", "82351745206739783725387922538496", "-11188951160898167430982699843584", "-4499731047481576733648799924224"], ["543453143639995483321622643867648", "193734510209947297793098731487232", "44784430488760319900196905418752", "-5083115371080556135215850848256", "-11188951160898167430982699843584", "36482938600760681324026192199680", "-3453868723741250188294181879808"], ["-316147781882684560877577352249344", "-144249714314025672415118721286144", "-56260929285543867523711895601152", "-17147380250179826108046082310144", "-4499731047481576733648799924224", "-3453868723741250188294181879808", "45516443148078811477754163232768"]], [["157269206364118428437705978340704256", "419085974984425599282718395334656", "1007019456040019433719412773879808", "-1029784651559870685810490135805952", "611845715366733458509423651586048"], ["419085974984425599282718395334656", "8703431660051724502507307411701760", "-70130116643698733903684155998208", "-313820149600621650376121936510976", "283531275153453860386853217107968"], ["1007019456040019433719412773879808", "-70130116643698733903684155998208", "865314951754704429894967872192512", "-18240536973305508578877199351808", "102353290238628136371132729131008"], ["-1029784651559870685810490135805952", "-313820149600621650376121936510976", "-18240536973305508578877199351808", "366263126101113942672011509628928", "17878780379310818103765197914112"], ["611845715366733458509423651586048", "283531275153453860386853217107968", "102353290238628136371132729131008", "17878780379310818103765197914112", "245891040149197201317597213097984"]], [["30786445735413638415148685457358848", "1919362500349004092949674831380480", "-1234261482891440451137181281419264"], ["1919362500349004092949674831380480", "3228890363976470074222914977136640", "-603573815116911826763933806493696"], ["-1234261482891440451137181281419264", "-603573815116911826763933806493696", "1055638318044729867854492710469632"]], [["8926237020087312966336814367375360"]], [["154248359731497657811352600170201088", "604557553587417667634602809753600", "-36944157401949428829113519439872", "208810747772364226630700127748096", "-247719871894197703012541861462016", "171917534731126949452751696822272"], ["604557553587417667634602809753600", "6237707290823657796790042067206144", "161802314580867911080259205726208", "-3299491696349490574025109274624", "-90744690129419008929576960131072", "87991697779406072405704988164096"], ["-36944157401949428829113519439872", "161802314580867911080259205726208", "655449884115687027965262959738880", "-32863816311082313034291805683712", "-20722211579723043015268816125952", "39110885236975426202606615134208"], ["208810747772364226630700127748096", "-3299491696349490574025109274624", "-32863816311082313034291805683712", "108959737734135035658080448675840", "5320058173188282607258510032896", "12648439150718770842909339025408"], ["-247719871894197703012541861462016", "-90744690129419008929576960131072", "-20722211579723043015268816125952", "5320058173188282607258510032896", "58251333138741138284950700687360", "1045881133516323625510209847296"], ["171917534731126949452751696822272", "87991697779406072405704988164096", "39110885236975426202606615134208", "12648439150718770842909339025408", "1045881133516323625510209847296", "48969942679864762063799713792000"]], [["31373777207074375842887936814088192", "-117494959414041531943137564426240", "407347018949442960643992829558784", "-328325576195688046416256078708736"], ["-117494959414041531943137564426240", "2331594745391969582591576645828608", "92153457308863505825397164998656", "-181191200178808412228541948624896"], ["407347018949442960643992829558784", "92153457308863505825397164998656", "371876239583195039735025523228672", "-84475506911442312467040079708160"], ["-328325576195688046416256078708736", "-181191200178808412228541948624896", "-84475506911442312467040079708160", "228015148945576576622143859589120"]], [["5772762252342451800600976398745600", "630730508233235250878089986572288"], ["630730508233235250878089986572288", "1659195909452700330020816283500544"]], [["30732595134862789034763383623122944", "128268089840171684917940137754624", "-49151183333487070854972251832320", "91301887033659741655554102132736", "-83925842391887065312877994835968"], ["128268089840171684917940137754624", "1525245177765357495747973262344192", "38818715152208108351890177130496", "26426658000210813417277607641088", "-48880338912684246792031665389568"], ["-49151183333487070854972251832320", "38818715152208108351890177130496", "234624552346173255506925115670528", "-521994958322744563921397481472", "-26462242403506699467594741579776"], ["91301887033659741655554102132736", "26426658000210813417277607641088", "-521994958322744563921397481472", "51660088162854923828466567610368", "-11602486857042508475432815296512"], ["-83925842391887065312877994835968", "-48880338912684246792031665389568", "-26462242403506699467594741579776", "-11602486857042508475432815296512", "47924016342675872789328107143168"]], [["6297579954738789260106614039379968", "-104973806801998134479837766615040", "147136606088338038617491265028096"], ["-104973806801998134479837766615040", "661380952809395971993094622019584", "96716095766467350948537545261056"], ["147136606088338038617491265028096", "96716095766467350948537545261056", "312489408935038553290843843723264"]], [["1028486210534270525765086779277312"]], [["6120171832470217038495466169303040", "35482905926416915388041911074816", "-28089996854463211660032266469376", "35046373117157738414621367205888"], ["35482905926416915388041911074816", "398774761032514409451350782902272", "1430698026479686635804304605184", "22418522584693464238176329531392"], ["-28089996854463211660032266469376", "1430698026479686635804304605184", "94342982124883682543372649627648", "14859273791886257803870628478976"], ["35046373117157738414621367205888", "22418522584693464238176329531392", "14859273791886257803870628478976", "59526651568209131683991657644032"]], [["1280592423093012121757670321422336", "-50421779797873345652719355953152"], ["-50421779797873345652719355953152", "215773648861534411993188547952640"]], [["1217019618627079801572739847815168", "12715533065051406589645870333952", "-12627530681860022932505068830720"], ["12715533065051406589645870333952", "120470111609914047145087265144832", "-7558789527319056291982322171904"], ["-12627530681860022932505068830720", "-7558789527319056291982322171904", "44667066671246201005584643260416"]], [["266195626072035615907839005949952"]], [["240852872917528947963688594178048", "5068295049697908445541872697344"], ["5068295049697908445541872697344", "52226034220270893181196761563136"]], [["47157527800654333273142158426112"]], [["5404057442952646731836574188393274349370615819506211409000136704", "2704977218324908717740589081254874800776365750292432355911008256", "761043002282044500712076474396012719046181186852757838650933248", "235993033240630812590927327778317149986795727361393249524645888", "-154087622232448999119054309019796823448672834852763882676551680", "29530288584087422623735943016028491671230217744029176796545024", "-5496534710822901138685067399115946646641952953237276953935872", "1454711563716852154509815966951552018288246414510769974542336", "-781557496236747780007895765562573856578898358918623180881920", "1490819974987940412786565262874756943917360943936343707222016", "208006383630047158023065799466022354078872087216289942077440", "286606620576077999621848502090116716875803794308623612510208"], ["2704977218324908717740589081254874800776365750292432355911008256", "1907491788747230379491968908990046534851623354388858282113499136", "542558282442130231394271241602593492954195550976772061114925056", "167526359016507407860925435648297649456150625901675404083593216", "-109584730613935670251461623601833204930404542931754123341594624", "21051533341592065983393029042103352393795352619423896740823040", "-3898258566040932755406519717081837900186117230999713376894976", "976508996378362271376120410579030979841464016929333476065280", "-497445590473639386617419939673523900855036446739106422063104", "1375319809283698176156645272218908321597794476674516135182336", "447634213776284726404442286065024168826948416269991960117248", "861987739728621892671783589886047704401595492975570489180160"], ["761043002282044500712076474396012719046181186852757838650933248", "542558282442130231394271241602593492954195550976772061114925056", "154367252162345577837377001064482649323228792777304835079798784", "47658808357815645836186042019087379506197564714837698523693056", "-31176768536694856588936813075923136497024705280355328491257856", "5989519109245481947035481649877048386324166115680667146649600", "-1108970672937910084669304097044450847353775282588179731841024", "277381424037038160471903196964922931132043757033061680676864", "-141085821578197398458223921532739501781285844810590991679488", "393635881592985629351534317843776975736857076045979710390272", "129595027383660427848490204684338602207618775803984160489472", "250161510074664037360715678808705130397802623761084068134912"], ["235993033240630812590927327778317149986795727361393249524645888", "167526359016507407860925435648297649456150625901675404083593216", "47658808357815645836186042019087379506197564714837698523693056", "14714658425818898768611814969535176683912215624681567859769344", "-9625646527424614411119592791776569259657752734274972219867136", "1849184212624848061700600627428900940174254002509046041542656", "-342397987192970479674281985115095286318082823520264002732032", "85692208030949032727124225198894965947103242633730011955200", "-43612025256770960302627454455314827643278737363604466565120", "121248970232053171707177194842403091922846817644903143571456", "39741731707913708893378879748143016164697832677000479768576", "76643027979856812828937147577637963224373833194931291684864"], ["-154087622232448999119054309019796823448672834852763882676551680", "-109584730613935670251461623601833204930404542931754123341594624", "-31176768536694856588936813075923136497024705280355328491257856", "-9625646527424614411119592791776569259657752734274972219867136", "6296702410087356641258227808859041151394617572106450281431040", "-1209673044133002224594107037996288124124401875493404910026752", "223979950062937495529426586060353976273348562143914013753344", "-56041564214286591475185720454337781417388594896983522541568", "28514354824215010131174413651744523525823279329805439336448", "-79396175466763973649308780940141973502221075690183892926464", "-26073583224989041974558638882224037969827943834159289466880", "-50304003015774336483166522369978537966849876703827789348864"], ["29530288584087422623735943016028491671230217744029176796545024", "21051533341592065983393029042103352393795352619423896740823040", "5989519109245481947035481649877048386324166115680667146649600", "1849184212624848061700600627428900940174254002509046041542656", "-1209673044133002224594107037996288124124401875493404910026752", "232396048132983888008615933853842468616048780410307813048320", "-43028589127300530846111785342972881712323267872287788892160", "10762602466056059975663902232915634828735786782545170923520", "-5474270450483436497612419020670558846406698538874236305408", "15272848012482071530345990192710023445823636999089340547072", "5027960521751530377878791023847885530936204774326096887808", "9705533565955988745023732182289192180407354544345581617152"], ["-5496534710822901138685067399115946646641952953237276953935872", "-3898258566040932755406519717081837900186117230999713376894976", "-1108970672937910084669304097044450847353775282588179731841024", "-342397987192970479674281985115095286318082823520264002732032", "223979950062937495529426586060353976273348562143914013753344", "-43028589127300530846111785342972881712323267872287788892160", "7967335784916062434055706160656595625467744009167810068480", "-1994243845386860286904999839342681543481927787712637566976", "1015078148488850110304728073188631814688211200059507736576", "-2819914568218532202697181204287957327857070993186500902912", "-923386142180938116054083464174956930440382204984808177664", "-1780409902391414777797826255349337067814427397991736279040"], ["1454711563716852154509815966951552018288246414510769974542336", "976508996378362271376120410579030979841464016929333476065280", "277381424037038160471903196964922931132043757033061680676864", "85692208030949032727124225198894965947103242633730011955200", "-56041564214286591475185720454337781417388594896983522541568", "10762602466056059975663902232915634828735786782545170923520", "-1994243845386860286904999839342681543481927787712637566976", "503027248374308179743046175428430140385495506758246858752", "-258055001688152687101352290802535360464402655214491926528", "683578238530099162713315528624541758270491520178539462656", "210124211486577662478834349371634812084676172011855151104", "399544180284256910661973632969540760596927187264624132096"], ["-781557496236747780007895765562573856578898358918623180881920", "-497445590473639386617419939673523900855036446739106422063104", "-141085821578197398458223921532739501781285844810590991679488", "-43612025256770960302627454455314827643278737363604466565120", "28514354824215010131174413651744523525823279329805439336448", "-5474270450483436497612419020670558846406698538874236305408", "1015078148488850110304728073188631814688211200059507736576", "-258055001688152687101352290802535360464402655214491926528", "133423221235837470609498960063586592919992991609748717568", "-336353306478457269711873629757438028365056077228670976000", "-96015268348609508460322267053197021534737011336663793664", "-179359834852520648100563068280162416050320563624000618496"], ["1490819974987940412786565262874756943917360943936343707222016", "1375319809283698176156645272218908321597794476674516135182336", "393635881592985629351534317843776975736857076045979710390272", "121248970232053171707177194842403091922846817644903143571456", "-79396175466763973649308780940141973502221075690183892926464", "15272848012482071530345990192710023445823636999089340547072", "-2819914568218532202697181204287957327857070993186500902912", "683578238530099162713315528624541758270491520178539462656", "-336353306478457269711873629757438028365056077228670976000", "1126255655726212132723311841088362758277807365766315507712", "447798327931316247836873744415698240138228235927843504128", "895689820336957741094341180449362612270831060631175561216"], ["208006383630047158023065799466022354078872087216289942077440", "447634213776284726404442286065024168826948416269991960117248", "129595027383660427848490204684338602207618775803984160489472", "39741731707913708893378879748143016164697832677000479768576", "-26073583224989041974558638882224037969827943834159289466880", "5027960521751530377878791023847885530936204774326096887808", "-923386142180938116054083464174956930440382204984808177664", "210124211486577662478834349371634812084676172011855151104", "-96015268348609508460322267053197021534737011336663793664", "447798327931316247836873744415698240138228235927843504128", "221192362257898233467196646918345398045724609705173581824", "456948244260549915387134405278868365411493059594584850432"], ["286606620576077999621848502090116716875803794308623612510208", "861987739728621892671783589886047704401595492975570489180160", "250161510074664037360715678808705130397802623761084068134912", "76643027979856812828937147577637963224373833194931291684864", "-50304003015774336483166522369978537966849876703827789348864", "9705533565955988745023732182289192180407354544345581617152", "-1780409902391414777797826255349337067814427397991736279040", "399544180284256910661973632969540760596927187264624132096", "-179359834852520648100563068280162416050320563624000618496", "895689820336957741094341180449362612270831060631175561216", "456948244260549915387134405278868365411493059594584850432", "947914098401995721987157441044222799769166833712216670208"]], [["51771638243278445924986343024683054750721887424323388440576", "3961599178417676900340299016610441766216358332271727476736", "-426320246993841302709089895136903128930758231038302879744", "-1417563469469376579580304530161594412189671773726604001280", "-181952789137649450697799006809769963775537306312219033600", "824756339739517524968958134339557352432079095067171618816", "-256169752200606304944552059712935881511158200587878662144", "-6631781414233052101239754949768314126209228158000200417280", "-7456528275786843824995244199832092044837810915611772977152"], ["3961599178417676900340299016610441766216358332271727476736", "303144126455708831134565181003333260364134978476201476096", "-32622300501624465245979979862661463730984482166072672256", "-108472871760705778767228548675659212602839667437125763072", "-13923144880432715318215440610572087794957163439165800448", "63110887520177059024096268833582499513791873663178375168", "-19602274803137788804928459196113732600983185636890509312", "-507468194817695449735556932480033382629912553444123607040", "-570578357060982336190553551900887972652361862497395802112"], ["-426320246993841302709089895136903128930758231038302879744", "-32622300501624465245979979862661463730984482166072672256", "3510589179018040235611783871929203383622195740269346816", "11673109620248354330943776646704598722628276782578532352", "1498313760941340032578399135420939472800151254293544960", "-6791562685639708496490272801705076229471948370551504896", "2109462936392445929814223859232819487446716263727890432", "54610261263889341521280455105459754805725117912792956928", "61401745900183563028333642537890911055109700100131127296"], ["-1417563469469376579580304530161594412189671773726604001280", "-108472871760705778767228548675659212602839667437125763072", "11673109620248354330943776646704598722628276782578532352", "38814421528083465260025311295152612322880118833748639744", "4982064230565148588446728591791159880944996576963592192", "-22582720927897337857454367198522885932941229938878447616", "7014204978335764711400434372277624114875349656643043328", "181585350383291568712683905716294522317843467838561452032", "204167811788208802955452452825034971416301624371428982784"], ["-181952789137649450697799006809769963775537306312219033600", "-13923144880432715318215440610572087794957163439165800448", "1498313760941340032578399135420939472800151254293544960", "4982064230565148588446728591791159880944996576963592192", "639477880135813725918824997852758355728176058260783104", "-2898627925764881289101481208740339648933120558952873984", "900315355804919862663787833142763901020512000915013632", "23307570828659112256354340548576937974289931601589567488", "26206165443090079979545968442711155213124907652884725760"], ["824756339739517524968958134339557352432079095067171618816", "63110887520177059024096268833582499513791873663178375168", "-6791562685639708496490272801705076229471948370551504896", "-22582720927897337857454367198522885932941229938878447616", "-2898627925764881289101481208740339648933120558952873984", "13138912404975717854625068993713239288835653647107883008", "-4080953092195834031823756948340540739939418346335764480", "-105648651476960674414468238326582330726327237438150279168", "-118787412888187076289822742478270933132567227873275936768"], ["-256169752200606304944552059712935881511158200587878662144", "-19602274803137788804928459196113732600983185636890509312", "2109462936392445929814223859232819487446716263727890432", "7014204978335764711400434372277624114875349656643043328", "900315355804919862663787833142763901020512000915013632", "-4080953092195834031823756948340540739939418346335764480", "1267546173334391614727349084998921766593933736616656896", "32814526624589323418623530311724805782742691559998750720", "36895432818047333463332748939678159984367653551142338560"], ["-6631781414233052101239754949768314126209228158000200417280", "-507468194817695449735556932480033382629912553444123607040", "54610261263889341521280455105459754805725117912792956928", "181585350383291568712683905716294522317843467838561452032", "23307570828659112256354340548576937974289931601589567488", "-105648651476960674414468238326582330726327237438150279168", "32814526624589323418623530311724805782742691559998750720", "849510006221929205169839092213575108127945589858496413696", "955157443573587495932048494316770352820341916116948353024"], ["-7456528275786843824995244199832092044837810915611772977152", "-570578357060982336190553551900887972652361862497395802112", "61401745900183563028333642537890911055109700100131127296", "204167811788208802955452452825034971416301624371428982784", "26206165443090079979545968442711155213124907652884725760", "-118787412888187076289822742478270933132567227873275936768", "36895432818047333463332748939678159984367653551142338560", "955157443573587495932048494316770352820341916116948353024", "1073943491344458108478197239450408685156760571797445804032"]], [["8956582047750851122871030763896176640", "-1115795253739499331002080112066691072", "262785836937232469381747526984531968", "-80220588230658136622262173315366912", "20104370750026387936375070431117312", "-2936213943051402696741726766235648", "1697797296850897550436766379409408"], ["-1115795253739499331002080112066691072", "324128157197122699081008901485756416", "-70304245623590373161692776324136960", "15800396232282513422369521489936384", "-5155249413835396329724926144544768", "2542431677054303251874624980385792", "-1319720126939046592061442965372928"], ["262785836937232469381747526984531968", "-70304245623590373161692776324136960", "24102127027574549499336077330087936", "-7673037661975082441363084315459584", "2319205018770332882172703842238464", "-852604343390650217983354523877376", "632170469939510906823559012679680"], ["-80220588230658136622262173315366912", "15800396232282513422369521489936384", "-7673037661975082441363084315459584", "3541879889188417535357231971696640", "-1331216430613614856615058833670144", "443310479169904113345608579809280", "-183866658118604029338990592131072"], ["20104370750026387936375070431117312", "-5155249413835396329724926144544768", "2319205018770332882172703842238464", "-1331216430613614856615058833670144", "784115744617663733303302001000448", "-415121781663629183680729902481408", "154298920597668005674561860272128"], ["-2936213943051402696741726766235648", "2542431677054303251874624980385792", "-852604343390650217983354523877376", "443310479169904113345608579809280", "-415121781663629183680729902481408", "463042865672907576116058557251584", "-351250051224603655087595599167488"], ["1697797296850897550436766379409408", "-1319720126939046592061442965372928", "632170469939510906823559012679680", "-183866658118604029338990592131072", "154298920597668005674561860272128", "-351250051224603655087595599167488", "1339309953230677607604157969072128"]], [["1042256569562347615463071644330754048", "-72032912406031835206839162013483008", "14134469534911254880291206954221568", "-13241650079531845996718911519719424", "9598023096184497617014998721101824"], ["-72032912406031835206839162013483008", "66920251885680377501223611554332672", "-18612012960184131767286689169408000", "3558964604826586626577160313241600", "-897676747806269805770750688231424"], ["14134469534911254880291206954221568", "-18612012960184131767286689169408000", "9436341551857409796596920517394432", "-3600648284388817192507802279477248", "1234703281734346204606590393253888"], ["-13241650079531845996718911519719424", "3558964604826586626577160313241600", "-3600648284388817192507802279477248", "2993065519760546484942324337999872", "-1986143708054514415014037994602496"], ["9598023096184497617014998721101824", "-897676747806269805770750688231424", "1234703281734346204606590393253888", "-1986143708054514415014037994602496", "3445030214651057308061973509832704"]], [["447758647863928749901896440050876416", "-50025873910756393874139940021862400", "-1382857622193932012178115280240640"], ["-50025873910756393874139940021862400", "32530358045625725723964601664536576", "-13086104234800443076515695867985920"], ["-1382857622193932012178115280240640", "-13086104234800443076515695867985920", "12198382347894605843290015272009728"]], [["87985955787433073261559136265437184"]], [["14338124767382587364043888847559906371129331543336299144413184", "2508827480179119727498491347476900199067057192451444465205248", "354241455592850940622828532960073913473888998197582733770752", "-9104277615411137061958351457719939617539382070298911178752", "-23564709606822328863194386375799439184777801110846368120832", "-6878553033831055975130748958332336520935623341281283932160", "-29228943031817805164949905868019801930478132208326359908352", "185041122242011276083760383992342323162303759655091562348544", "111931188589233199237131552112697642043120096370062700576768", "124645094149112377161650109939236340183181708120870461898752"], ["2508827480179119727498491347476900199067057192451444465205248", "438984555331841704378187128371568537602946791219621305253888", "61983747026092646218677475821051068906834509116852894957568", "-1593029928201183072014851632837042770058697891475821166592", "-4123258235172201441164081132100607061182456778029336100864", "-1203581580933269915405314362606629073943073398386828771328", "-5114363048481192895213057534131505655998721795041139884032", "32377752319467893244288113402507537467337573159137232027648", "19585269787901455051613423965184788402314342085939660062720", "21809897915115732886820375037317391174128027112382874517504"], ["354241455592850940622828532960073913473888998197582733770752", "61983747026092646218677475821051068906834509116852894957568", "8751981929046174219539655125191089537997694203122270863360", "-224932660785695809829401947861959432870258428123365244928", "-582195870601803026938619093523537068768885217562076381184", "-169943327918309497521363735109249185971824368438235627520", "-722137901086335004292815743810422483823036024101003067392", "4571674298487130407202786524770081643207334829932607963136", "2765401181491188283762413893651803505372703301476118691840", "3079514253100607958598944964645149981461696296667301543936"], ["-9104277615411137061958351457719939617539382070298911178752", "-1593029928201183072014851632837042770058697891475821166592", "-224932660785695809829401947861959432870258428123365244928", "5780942225236850924196565375421566049969131237821906944", "14962881246165940559675021204647551845290087993690816512", "4367674115571143416049545692036815703897471476637368320", "18559498964053445406687214448913188124495985377724596224", "-117495542442962954787131457211683286644141903340831244288", "-71072935357455778711753898124709016479601304553025175552", "-79145882668988305831987302003779162968140346418859606016"], ["-23564709606822328863194386375799439184777801110846368120832", "-4123258235172201441164081132100607061182456778029336100864", "-582195870601803026938619093523537068768885217562076381184", "14962881246165940559675021204647551845290087993690816512", "38728602788915003372015623926982564961809089287736524800", "11304902655477809423032346289505404651915305578563371008", "48037771035861495674548682206698724135013459838889885696", "-304115104429343220669106353273242749172037709758445125632", "-183958920559263748719254769430376269801537128051322650624", "-204854225722786071695264523493324717678096846250569629696"], ["-6878553033831055975130748958332336520935623341281283932160", "-1203581580933269915405314362606629073943073398386828771328", "-169943327918309497521363735109249185971824368438235627520", "4367674115571143416049545692036815703897471476637368320", "11304902655477809423032346289505404651915305578563371008", "3299907945205002218684178029479057818294015068051865600", "14022254515775670232802728736741749180336316254179557376", "-88771383526859997771157721978702925051528674199665115136", "-53697720541689440822552619841763809689402033678743240704", "-59797072798666136895590609314581583051126587145014214656"], ["-29228943031817805164949905868019801930478132208326359908352", "-5114363048481192895213057534131505655998721795041139884032", "-722137901086335004292815743810422483823036024101003067392", "18559498964053445406687214448913188124495985377724596224", "48037771035861495674548682206698724135013459838889885696", "14022254515775670232802728736741749180336316254179557376", "59584577803419969469690407263853578932675099754613440512", "-377215047874263239640395262577699164386332070730734239744", "-228177002769629665798136471703356052952297435863571234816", "-254094898404559196123647594709792528542793052660147683328"], ["185041122242011276083760383992342323162303759655091562348544", "32377752319467893244288113402507537467337573159137232027648", "4571674298487130407202786524770081643207334829932607963136", "-117495542442962954787131457211683286644141903340831244288", "-304115104429343220669106353273242749172037709758445125632", "-88771383526859997771157721978702925051528674199665115136", "-377215047874263239640395262577699164386332070730734239744", "2388054050029966577759509681268029128065039218269036216320", "1444531491143862676018356062671932318925512815023059107840", "1608611201081304800972022601444801026502922527543614504960"], ["111931188589233199237131552112697642043120096370062700576768", "19585269787901455051613423965184788402314342085939660062720", "2765401181491188283762413893651803505372703301476118691840", "-71072935357455778711753898124709016479601304553025175552", "-183958920559263748719254769430376269801537128051322650624", "-53697720541689440822552619841763809689402033678743240704", "-228177002769629665798136471703356052952297435863571234816", "1444531491143862676018356062671932318925512815023059107840", "873795644985559161718055584802018531341378789285382062080", "973047296370673959814209365755730905850489345594026360832"], ["124645094149112377161650109939236340183181708120870461898752", "21809897915115732886820375037317391174128027112382874517504", "3079514253100607958598944964645149981461696296667301543936", "-79145882668988305831987302003779162968140346418859606016", "-204854225722786071695264523493324717678096846250569629696", "-59797072798666136895590609314581583051126587145014214656", "-254094898404559196123647594709792528542793052660147683328", "1608611201081304800972022601444801026502922527543614504960", "973047296370673959814209365755730905850489345594026360832", "1083572625256018415810623226568834677633115241968079732736"]], [["1992838575721206666081566509598288611623378794954132291584", "1088541387486759331949688854305577110665557461203110854656", "155973208489361623428450007984643319621782927525294374912", "-80248652883281265051310915366274872539182891971700064256", "36382890293795268343232945254087954031097342482913951744", "-87978600556259334747306330188254157482514609145968066560", "462406948012885378961657290426074900159753306920921858048", "971139645150861522250567186875629407158188123723799724032"], ["1088541387486759331949688854305577110665557461203110854656", "594590232599635766574655740598353864734775039762494390272", "85196711288232091236928280367607556486271271205433507840", "-43833946721899932844118972821898566997286888083306840064", "19873301512569171711570966759029155053535298747684093952", "-48056249555484154096415876853393144312044015892469645312", "252578962945507219322053093618081032183984245237927116800", "530462281117448249585385906901380003656386355301112086528"], ["155973208489361623428450007984643319621782927525294374912", "85196711288232091236928280367607556486271271205433507840", "12207532543202459310893982503919404755404796036340776960", "-6280809705133632161681100975106956255743106693023662080", "2847574410880726308036255371710475332672432244709654528", "-6885808401313996441174898110605912473616311816565030912", "36191137700775328927406906333512383529488329864873246720", "76008046106083870536104533796172229041123669671644495872"], ["-80248652883281265051310915366274872539182891971700064256", "-43833946721899932844118972821898566997286888083306840064", "-6280809705133632161681100975106956255743106693023662080", "3231494195284126984373115784133990873530987010148270080", "-1465085014736153696982798314132495009781478209720680448", "3542767719980050906380082082656916096537376074342858752", "-18620441772848730394467368367316778690327456771729260544", "-39106352734415864983980438277220964747518761737935388672"], ["36382890293795268343232945254087954031097342482913951744", "19873301512569171711570966759029155053535298747684093952", "2847574410880726308036255371710475332672432244709654528", "-1465085014736153696982798314132495009781478209720680448", "664235790222642929257900273558036585724571668042481664", "-1606209259112524917732873653159732902971906193543397376", "8442079286102245809852245545431603380998037686456418304", "17729919322086649597919267563225078766399472725636677632"], ["-87978600556259334747306330188254157482514609145968066560", "-48056249555484154096415876853393144312044015892469645312", "-6885808401313996441174898110605912473616311816565030912", "3542767719980050906380082082656916096537376074342858752", "-1606209259112524917732873653159732902971906193543397376", "3884024652140553258374967389016831382625039530590208000", "-20414054941174483427819763285744169722235794585024462848", "-42873270301963414242895845900259835617322024723567083520"], ["462406948012885378961657290426074900159753306920921858048", "252578962945507219322053093618081032183984245237927116800", "36191137700775328927406906333512383529488329864873246720", "-18620441772848730394467368367316778690327456771729260544", "8442079286102245809852245545431603380998037686456418304", "-20414054941174483427819763285744169722235794585024462848", "107294282725940273203635507103762725437840687924003209216", "225337729246841433695964275350926504235671680085957541888"], ["971139645150861522250567186875629407158188123723799724032", "530462281117448249585385906901380003656386355301112086528", "76008046106083870536104533796172229041123669671644495872", "-39106352734415864983980438277220964747518761737935388672", "17729919322086649597919267563225078766399472725636677632", "-42873270301963414242895845900259835617322024723567083520", "225337729246841433695964275350926504235671680085957541888", "473250679645454820878606779313128217628945673367125491712"]], [["2923698391072920694567323965428072448", "-458414731377291960730354774131605504", "82674856371365866117055299647963136", "-4364110639462770725792020076429312", "-18860025608977745103933618138382336", "44457560414162292688867623075577856"], ["-458414731377291960730354774131605504", "255219397128298033929323596954468352", "-42605612164587239344223547981561856", "4305189131257238975106864816062464", "82542848443661927182522707345408", "-9263750323190468707669268097925120"], ["82674856371365866117055299647963136", "-42605612164587239344223547981561856", "16406987490751876878305268485586944", "-4784894419403498984248562031788032", "1191022387866008951039906608578560", "-445140786636721637493921338621952"], ["-4364110639462770725792020076429312", "4305189131257238975106864816062464", "-4784894419403498984248562031788032", "3078300776568478709676868567564288", "-1575336650539275133557593316786176", "923726903601892519072823125213184"], ["-18860025608977745103933618138382336", "82542848443661927182522707345408", "1191022387866008951039906608578560", "-1575336650539275133557593316786176", "2042646115120424471904614520717312", "-2488246869229796296777545400975360"], ["44457560414162292688867623075577856", "-9263750323190468707669268097925120", "-445140786636721637493921338621952", "923726903601892519072823125213184", "-2488246869229796296777545400975360", "12037791316746484935157617308729344"]], [["853824567024319212344466186975576064", "-9260031719504260079208755059752960", "6693839718281648246171435507122176", "-16450937417706516954039426465398784"], ["-9260031719504260079208755059752960", "84585806565025859271736669077766144", "-24335773347304522956520384542801920", "7179131898318406644035086649917440"], ["6693839718281648246171435507122176", "-24335773347304522956520384542801920", "17306913613161786491814929621843968", "-10444290164066089710144471802314752"], ["-16450937417706516954039426465398784", "7179131898318406644035086649917440", "-10444290164066089710144471802314752", "15892503311721274779627718048743424"]], [["488146674944723413511425817244073984", "-15355228098912615600978610740002816"], ["-15355228098912615600978610740002816", "87361567527436360460997252066836480"]], [["235529210626128808133650762401325973472039384211682463055872", "35236054332116730271030109772927057412756968193120580665344", "-15399189877901543300898137058398745850421080257519029321728", "-2463390492069001407804305715637064090307018700621386612736", "-1690854310885314023589325210476872854657275472761904431104", "-4321628212692525144002598438621996328668714255016844591104", "15695476121037983020883963870961979549507714498492748529664", "18307497953694768672514873718300350978868338414786023784448", "967911704494968947250469423569856257129822506579893682176"], ["35236054332116730271030109772927057412756968193120580665344", "5271446041003907616273716210545755956998944968713695133696", "-2303776630363001946679494353167839257556965861487038955520", "-368532467752149748839941338001991840263269879058467389440", "-252958154140050528249400848453670075809202373318045335552", "-646531808521032877948150091891385792262054180353558446080", "2348102164903965437041946384051342097665971648722727075840", "2738870439325207452951561156278189724286368815802050674688", "144803225543069447812359648745441244644396955193544015872"], ["-15399189877901543300898137058398745850421080257519029321728", "-2303776630363001946679494353167839257556965861487038955520", "1006818000473349328653064206332867082871005392879191326720", "161059504381405062001682650435224369744015569935199633408", "110550137369257474462611323490702568321006401583702867968", "282553375235426905244260861244737957186252801759007211520", "-1026189559967558334345709195731162200068243455748006215680", "-1196966764456877026085450556233664610523750412342897147904", "-63283259358522383554956806913277939784471096424208007168"], ["-2463390492069001407804305715637064090307018700621386612736", "-368532467752149748839941338001991840263269879058467389440", "161059504381405062001682650435224369744015569935199633408", "25764501567699650625515257396987595829214521984192348160", "17684576880446985541561856789759458471401928362597285888", "45199734763696878762255390354147073584998855314944032768", "-164158350220241244491207671973478426973382947754536337408", "-191477380970347109892143781943873424687666148986044022784", "-10123349387011007045466765013899645482087917067895308288"], ["-1690854310885314023589325210476872854657275472761904431104", "-252958154140050528249400848453670075809202373318045335552", "110550137369257474462611323490702568321006401583702867968", "17684576880446985541561856789759458471401928362597285888", "12138572082159747810116718584973495155077649549150388224", "31024787431033449011118444225737453684107173944157536256", "-112677163864745956847238605110052872468145985792499515392", "-131428758896773493814611225836367388397319345250896969728", "-6948597474389496608597722550093786715291566902293299200"], ["-4321628212692525144002598438621996328668714255016844591104", "-646531808521032877948150091891385792262054180353558446080", "282553375235426905244260861244737957186252801759007211520", "45199734763696878762255390354147073584998855314944032768", "31024787431033449011118444225737453684107173944157536256", "79295771251007985806647801093809881710010370182615138304", "-287989809145119919745304301506487490490435863556460118016", "-335916718992819827712792864809987836495556768805874040832", "-17759812120207248228517290960872792849170955814010093568"], ["15695476121037983020883963870961979549507714498492748529664", "2348102164903965437041946384051342097665971648722727075840", "-1026189559967558334345709195731162200068243455748006215680", "-164158350220241244491207671973478426973382947754536337408", "-112677163864745956847238605110052872468145985792499515392", "-287989809145119919745304301506487490490435863556460118016", "1045933835600196782236017051157494914301477605120564789248", "1219996858157392880374900692463002583692633801390406238208", "64500853226604527448284796037736876847310974392524079104"], ["18307497953694768672514873718300350978868338414786023784448", "2738870439325207452951561156278189724286368815802050674688", "-1196966764456877026085450556233664610523750412342897147904", "-191477380970347109892143781943873424687666148986044022784", "-131428758896773493814611225836367388397319345250896969728", "-335916718992819827712792864809987836495556768805874040832", "1219996858157392880374900692463002583692633801390406238208", "1423027234853544474626693597285360135696223120349426876416", "75235005892865921220586830381842861134176063286461595648"], ["967911704494968947250469423569856257129822506579893682176", "144803225543069447812359648745441244644396955193544015872", "-63283259358522383554956806913277939784471096424208007168", "-10123349387011007045466765013899645482087917067895308288", "-6948597474389496608597722550093786715291566902293299200", "-17759812120207248228517290960872792849170955814010093568", "64500853226604527448284796037736876847310974392524079104", "75235005892865921220586830381842861134176063286461595648", "3977651286682590372839950190861425052259825907283263488"]], [["3819945370034210247996211264491618304", "78591285691953384430417972392099840", "-52921628819236486968930446600044544", "18968640050173005139994917885444096", "5645832720360832463449867071520768", "-41496030568293284294753109026013184", "32749787861188967236812824100470784"], ["78591285691953384430417972392099840", "115679570362108530866436214695657472", "8945019225200550053761765534072832", "-3265176026265793683941376569376768", "238372217107372878100250912358400", "-3120938601494971429285397713125376", "275448441117076604138382535163904"], ["-52921628819236486968930446600044544", "8945019225200550053761765534072832", "12119296282898968327839237902696448", "-2969866113919606530066560399179776", "54910812891952550770211364536320", "150900828514791961383997517332480", "-942616144692058117538059210719232"], ["18968640050173005139994917885444096", "-3265176026265793683941376569376768", "-2969866113919606530066560399179776", "2252147512391012251813962242326528", "-873565120745949087144593751801856", "133701919590147367094257708957696", "74409289943567794107916312641536"], ["5645832720360832463449867071520768", "238372217107372878100250912358400", "54910812891952550770211364536320", "-873565120745949087144593751801856", "939964506524640188852766741889024", "-619470794274155155116013794623488", "250052612599745232614859426758656"], ["-41496030568293284294753109026013184", "-3120938601494971429285397713125376", "150900828514791961383997517332480", "133701919590147367094257708957696", "-619470794274155155116013794623488", "2214295671277948365326690119843840", "-1166828991176508499980538779533312"], ["32749787861188967236812824100470784", "275448441117076604138382535163904", "-942616144692058117538059210719232", "74409289943567794107916312641536", "250052612599745232614859426758656", "-1166828991176508499980538779533312", "2929744731088913500669836366184448"]], [["22295106516512731178668597802868670464", "-4123932853514887511283748634569474048", "1677909568698969424803105455441182720", "-724183957928653953470010066634539008", "715971242960900162189174890827874304"], ["-4123932853514887511283748634569474048", "978207428072279600904435188774207488", "-328560213379731764239359418002571264", "139439269965450997230626559676645376", "-125704351552277152187200940523126784"], ["1677909568698969424803105455441182720", "-328560213379731764239359418002571264", "150213052337281479864491795218956288", "-68468005307317240677554802571345920", "71155672326782689364106529665449984"], ["-724183957928653953470010066634539008", "139439269965450997230626559676645376", "-68468005307317240677554802571345920", "37909501431674063242801142707519488", "-42796228093012897507871734898884608"], ["715971242960900162189174890827874304", "-125704351552277152187200940523126784", "71155672326782689364106529665449984", "-42796228093012897507871734898884608", "69100162779164958710374784210829312"]], [["1236168434003823877334101316870340608", "196175629261798326437216091281293312", "172776410344981421680476380695887872"], ["196175629261798326437216091281293312", "287974882844258346953704333341884416", "-37724020477714391434996788735508480"], ["172776410344981421680476380695887872", "-37724020477714391434996788735508480", "146075119030009877173317225926361088"]], [["2455372142302060288773838001195634493136919546659750037946368"]], [["46922072004953207000935072009449790652267330072357403361280", "8979637367280871247421594529146599987812219616957005037568", "3437025587779855721556690111526483205717937600980165066752", "1054136677368180011514020132911652517377497519868667232256", "205059650155023613636658289070183021405741942342435209216", "575483334670844747379232927062874256922571161737212461056", "-3465833439360180266885414400426793911549735934627502096384", "-6970276683493507091987823254855057720576887447926974971904"], ["8979637367280871247421594529146599987812219616957005037568", "1718463908400188063401764755163194248431488605079006609408", "657755339471592267260673659971484758257828673801865396224", "201733740515921380365545320752131734123250197089461731328", "39242966441448157008049006948405891687518803812610473984", "110132213592618271625055529937398595959032996317315989504", "-663268396535535570394942358377495111748874192119721361408", "-1333925683434816532785437494296762146674098122897359896576"], ["3437025587779855721556690111526483205717937600980165066752", "657755339471592267260673659971484758257828673801865396224", "251760938643255964145777163015942080124110339962872791040", "77215147974480121568778702768247142687245935885267501056", "15020548634970802897101675415441154024069161897850568704", "42153955741676845007057532007447406631406169292795805696", "-253871103833746438030741920961473425363595382701772767232", "-510570362548003717349560954313097552828703376977491394560"], ["1054136677368180011514020132911652517377497519868667232256", "201733740515921380365545320752131734123250197089461731328", "77215147974480121568778702768247142687245935885267501056", "23681906767789901743649351042863653555155544902113165312", "4606806328882482553849167312662862323210547463060455424", "12928629627153857416800298859374920011187837515211997184", "-77862336209129975322595181670260860881754884865448214528", "-156592068285030335780761766396641317990893568828517646336"], ["205059650155023613636658289070183021405741942342435209216", "39242966441448157008049006948405891687518803812610473984", "15020548634970802897101675415441154024069161897850568704", "4606806328882482553849167312662862323210547463060455424", "896155227698849990776821869396596150963091705943818240", "2514987216787710119468323362704095261023637881493651456", "-15146445205909861249598931271887735590581522581097021440", "-30461623648035280572539547569675337365343163198369431552"], ["575483334670844747379232927062874256922571161737212461056", "110132213592618271625055529937398595959032996317315989504", "42153955741676845007057532007447406631406169292795805696", "12928629627153857416800298859374920011187837515211997184", "2514987216787710119468323362704095261023637881493651456", "7058108355677797612299921062402852808471892083307708416", "-42507274292707538496961594973559755258884834107997552640", "-85488084775366261522849171615798190245122608077543047168"], ["-3465833439360180266885414400426793911549735934627502096384", "-663268396535535570394942358377495111748874192119721361408", "-253871103833746438030741920961473425363595382701772767232", "-77862336209129975322595181670260860881754884865448214528", "-15146445205909861249598931271887735590581522581097021440", "-42507274292707538496961594973559755258884834107997552640", "255998955632632773078267365282190700131281276808200192000", "514849770672834201490441935083025819555807397360737189888"], ["-6970276683493507091987823254855057720576887447926974971904", "-1333925683434816532785437494296762146674098122897359896576", "-510570362548003717349560954313097552828703376977491394560", "-156592068285030335780761766396641317990893568828517646336", "-30461623648035280572539547569675337365343163198369431552", "-85488084775366261522849171615798190245122608077543047168", "514849770672834201490441935083025819555807397360737189888", "1035435030220415679872450031339581175365960287822429552640"]], [["84732175441487211778118960544365936640", "14399833169813817811728011746468691968", "3485862627913263392546716845613252608", "2070409018373494608135364032033980416", "-320414602242789096617297279163826176", "5067924133725401798828842651354136576"], ["14399833169813817811728011746468691968", "2696130838169312691069363140417290240", "693350663526773877866518238401134592", "360894305713584545713318766185545728", "-54027178786306254644115323800780800", "945966566270004112898150568860581888"], ["3485862627913263392546716845613252608", "693350663526773877866518238401134592", "206139868296191035408188527045771264", "87790415344477583362469238237298688", "-12707788557245347696119734622748672", "254269336743619279134628684398329856"], ["2070409018373494608135364032033980416", "360894305713584545713318766185545728", "87790415344477583362469238237298688", "55053748776673988124230024477802496", "-9625809608242019602121731679977472", "130234837948124391613876541444849664"], ["-320414602242789096617297279163826176", "-54027178786306254644115323800780800", "-12707788557245347696119734622748672", "-9625809608242019602121731679977472", "4828671120983051083943955736297472", "-21823045350058139082017120794443776"], ["5067924133725401798828842651354136576", "945966566270004112898150568860581888", "254269336743619279134628684398329856", "130234837948124391613876541444849664", "-21823045350058139082017120794443776", "355697278873095666462773503498125312"]], [["203962912208350578380785056363559700745704704268060985518981120", "-10031696968522225285309568647951471349105814380214541212450816", "22625402338561357264266095428230650742010381646438491112865792", "4748444573591547101114195120457166688005678544354093448560640"], ["-10031696968522225285309568647951471349105814380214541212450816", "493398250587137105420819521125617761781181056308431999205376", "-1112806135163866617350139785888752808116685253626316705497088", "-233547150892974354960970810361196465861685771413990932480000"], ["22625402338561357264266095428230650742010381646438491112865792", "-1112806135163866617350139785888752808116685253626316705497088", "2509813305954646696942790531611791651787485511958634795368448", "526740218585036418264724949980257182063140982292599957094400"], ["4748444573591547101114195120457166688005678544354093448560640", "-233547150892974354960970810361196465861685771413990932480000", "526740218585036418264724949980257182063140982292599957094400", "110548165959888998136049486516936678842853810493277052338176"]], [["83263816243752631558807717445470298603038258382391651998892032", "4858489153284624840898042405978661898712692506452510747131904"], ["4858489153284624840898042405978661898712692506452510747131904", "283495495612182580280708345394001008825400874804116736442368"]], [["1105490155446150692256629437234280894581976431582929169942577152", "91050148511560012342714117626109085922026430305643977854943232", "5610822499179376532317147541564644073739308865453946503692288", "-186939695496385868567701730293699336696233023479415207624704", "1604815607840805431732089674018117325995414843671245368590336", "-115054698005461837765746144738021448191395408883387715289088", "-1003328631190750725166493707982126404150099250820154686177280"], ["91050148511560012342714117626109085922026430305643977854943232", "7499053250846386896978831807862374099947111333331287345725440", "462117386849194099518317684046313467894819804347371282759680", "-15396688024582631143418250157736872178224741968743340441600", "132175486780888249725374610393821706496306625502167607279616", "-9476110925765968869486119136760724257208478022092262998016", "-82635942460247412858540651510779671446300626159457500397568"], ["5610822499179376532317147541564644073739308865453946503692288", "462117386849194099518317684046313467894819804347371282759680", "28477258673183169231439890504118651512592787316924554936320", "-948796734474362712872205458323699070485286094304983384064", "8145106923972084665695032346173454580218842130628468539392", "-583950463081965586232972620459093539137487763068686434304", "-5092310257330128094726328647421461759641677893133555204096"], ["-186939695496385868567701730293699336696233023479415207624704", "-15396688024582631143418250157736872178224741968743340441600", "-948796734474362712872205458323699070485286094304983384064", "31611724066577398344523539599956152141767465188380901376", "-271376221289399792403532541058396434729955920434518032384", "19455885793835417351969261954835902824575025223294779392", "169664060664483116377990268383581761445937355235235201024"], ["1604815607840805431732089674018117325995414843671245368590336", "132175486780888249725374610393821706496306625502167607279616", "8145106923972084665695032346173454580218842130628468539392", "-271376221289399792403532541058396434729955920434518032384", "2329675323187358054872762958659726796256932700909434044416", "-167022360357481792158368387150973808597400992201461202944", "-1456509982649863565427531724943356564746631420194313994240"], ["-115054698005461837765746144738021448191395408883387715289088", "-9476110925765968869486119136760724257208478022092262998016", "-583950463081965586232972620459093539137487763068686434304", "19455885793835417351969261954835902824575025223294779392", "-167022360357481792158368387150973808597400992201461202944", "11974402004317837136931435094006720656455061239169548288", "104422162506998719673963956079215938470978984082952683520"], ["-1003328631190750725166493707982126404150099250820154686177280", "-82635942460247412858540651510779671446300626159457500397568", "-5092310257330128094726328647421461759641677893133555204096", "169664060664483116377990268383581761445937355235235201024", "-1456509982649863565427531724943356564746631420194313994240", "104422162506998719673963956079215938470978984082952683520", "910608147171457201885642892999315841663370249011575390208"]], [["248928534326531547871585643946945780800378823830203580001812480", "41287448282393816397286566248072178907581718731265227226087424", "6666690387008306502262180572667398594859122915910173430120448", "3927673791747641560009811937198359737521808661280138356326400", "1632882679762843650998564104681971633728009544086674850447360"], ["41287448282393816397286566248072178907581718731265227226087424", "6847962971714878419176878091481255675336620829523693784793088", "1105741594924099608725565423489531083171350486224978785075200", "651446524544175115062491896008756947538901397191928229920768", "270830981166225691700748037062976743047468467616169978757120"], ["6666690387008306502262180572667398594859122915910173430120448", "1105741594924099608725565423489531083171350486224978785075200", "178544259043957693726477199665151131692763794722683105574912", "105189166768647284545477616669207323753081415783110445891584", "43731118627034227004799772011950142290419352287725347667968"], ["3927673791747641560009811937198359737521808661280138356326400", "651446524544175115062491896008756947538901397191928229920768", "105189166768647284545477616669207323753081415783110445891584", "61972089524077837075323558587595746114868061174748938240000", "25764143607138153017219258969567210701972980857047340810240"], ["1632882679762843650998564104681971633728009544086674850447360", "270830981166225691700748037062976743047468467616169978757120", "43731118627034227004799772011950142290419352287725347667968", "25764143607138153017219258969567210701972980857047340810240", "10711129815161983851095803278276396034718420421817103548416"]], [["293654388304735747136195135504684219324657920769467034269384704", "3325499344528311671630046647150478953587902773368500281933824", "3691839655549710633466059809243999323869336679810874023608320"], ["3325499344528311671630046647150478953587902773368500281933824", "37659733111095086597468094934074477847399176898093537820672", "41808366718135629501983325761605749403451681587086527299584"], ["3691839655549710633466059809243999323869336679810874023608320", "41808366718135629501983325761605749403451681587086527299584", "46414017924177573080895119720905562411413696229561490997248"]], [["2797141223614566244744708042002530304"]], [["676263784282704262816270619944968475545111870476220963194142720", "13349716966160688823355643572224066523275784037164684819824640", "-1089767498961212553234503868119514800802896447933572515364864", "1079078229607250702694388093816375654980136942904062127374336", "-1589121900455101881055608377106933584837171029059838903582720", "-364342294858312741712353571230825646507806733680743087603712"], ["13349716966160688823355643572224066523275784037164684819824640", "263528740143354841497313937481339189096394613790724950327296", "-21512445303401520114690276893047539315529321604678707838976", "21301434860779928434188280085102254211129684515123217039360", "-31369900457266814465031248967796518236822709395618189541376", "-7192262292026944769205821376112603716164091624152413241344"], ["-1089767498961212553234503868119514800802896447933572515364864", "-21512445303401520114690276893047539315529321604678707838976", "1756109419716784337466933779749500205721419372831554142208", "-1738884161466491744239679573945496957887865677193628614656", "2560795712046436444381924485896771382193632415729980538880", "587120589127319932300223340791286992796539384563673071616"], ["1079078229607250702694388093816375654980136942904062127374336", "21301434860779928434188280085102254211129684515123217039360", "-1738884161466491744239679573945496957887865677193628614656", "1721827861664037284429592428585153315408666171477581627392", "-2535677477971161310026325023316483782282340547100793634816", "-581361663368916430628713088483676493967268101952311918592"], ["-1589121900455101881055608377106933584837171029059838903582720", "-31369900457266814465031248967796518236822709395618189541376", "2560795712046436444381924485896771382193632415729980538880", "-2535677477971161310026325023316483782282340547100793634816", "3734206197637161539517664656436588632755479185991372111872", "856151598648046680091792068471369719047131716936454373376"], ["-364342294858312741712353571230825646507806733680743087603712", "-7192262292026944769205821376112603716164091624152413241344", "587120589127319932300223340791286992796539384563673071616", "-581361663368916430628713088483676493967268101952311918592", "856151598648046680091792068471369719047131716936454373376", "196292202699308027480930692878804261293866918099556499456"]], [["627787988905982179781575522354194309136440973757449008077340672", "33943333606223951699820765605180967999513897541770579502170112", "3523284483213147610181462093166510856214990682794549902835712", "-5158654638078659972820693589911674266181762252322703639838720"], ["33943333606223951699820765605180967999513897541770579502170112", "1835253169324268165127585819731132485435977035643523361144832", "190497465253745684718684453054339805678405291838967241506816", "-278918900064878085464132858672372367634884504042250879107072"], ["3523284483213147610181462093166510856214990682794549902835712", "190497465253745684718684453054339805678405291838967241506816", "19773448630775879916673178905044662378038133714993369055232", "-28951506180090419070796656634818338883522733408681671524352"], ["-5158654638078659972820693589911674266181762252322703639838720", "-278918900064878085464132858672372367634884504042250879107072", "-28951506180090419070796656634818338883522733408681671524352", "42389657249329524024434846610970529668945014615090495750144"]], [["370852273682218574973983253323579392", "-2446640069902521277776984245534720"], ["-2446640069902521277776984245534720", "68661603532363341399924638771838976"]], [["339978776249439911884500395591047933688890179494859500496617472", "-45066197533213403623708126543246031717167780519746216971468800", "-5745813137707356116050665498361200260537422759560796144926720", "896049884874493640237137827694583254552455585414246721126400", "688060064603768841784284632494103325946469476577849404030976"], ["-45066197533213403623708126543246031717167780519746216971468800", "5973791018685554537358172839727666040406780611009024461111296", "761641513948119592886160174304020662012963510544697045024768", "-118776711760793582835863567805728129457084992426546177245184", "-91206430966733342223676794340390594082514222142986773331968"], ["-5745813137707356116050665498361200260537422759560796144926720", "761641513948119592886160174304020662012963510544697045024768", "97107145856740348379635723254160339485004126717323167924224", "-15143695901698249979359550125948065267559545011043437641728", "-11628562824849629787976060402851914626129191106174968135680"], ["896049884874493640237137827694583254552455585414246721126400", "-118776711760793582835863567805728129457084992426546177245184", "-15143695901698249979359550125948065267559545011043437641728", "2361633879152819703756624697397306532955581846389759410176", "1813454794079839040302247086200836982727651230829267386368"], ["688060064603768841784284632494103325946469476577849404030976", "-91206430966733342223676794340390594082514222142986773331968", "-11628562824849629787976060402851914626129191106174968135680", "1813454794079839040302247086200836982727651230829267386368", "1392518255772510108647740388593137320021009601259464818688"]], [["743047568470465590276582264872632320", "-86046356261386822332349790210228224", "11092993940840234966162988247023616"], ["-86046356261386822332349790210228224", "49140944351227746503873853202104320", "-3423807370592545114722313233760256"], ["11092993940840234966162988247023616", "-3423807370592545114722313233760256", "12244883400326719521861575781646336"]], [["62278089582775002378476493331234816"]], [["343807433500073348488912565694365696", "-29366942388619951277024001885470720", "-567357678142029521403570276007936", "-3021731042034156873755512176377856"], ["-29366942388619951277024001885470720", "36252949022731299696767072328482816", "-3248983563358111474040012273614848", "965152939679643040126842387300352"], ["-567357678142029521403570276007936", "-3248983563358111474040012273614848", "6195278118526998305575975732117504", "940811815329246261730464497664000"], ["-3021731042034156873755512176377856", "965152939679643040126842387300352", "940811815329246261730464497664000", "2777473649418370864385724055027712"]], [["87139547560192346932619223691689984", "-3298192930343320422813434483048448"], ["-3298192930343320422813434483048448", "11192754674979223318268671434948608"]], [["74318063995077267197672017641865216", "-2418978350787638234803837010444288", "209946606195721577826871031103488"], ["-2418978350787638234803837010444288", "6812423826791944506226732875907072", "-364648391655501672429381266440192"], ["209946606195721577826871031103488", "-364648391655501672429381266440192", "2470692117064664967391196590637056"]], [["13554243850071086660000012553945088"]], [["20393548204609464591182701162135552", "501217983584574894732284484648960"], ["501217983584574894732284484648960", "3122444050608118103354590319607808"]], [["3892848371811276775939655551942656"]]], "claim": {"K_lower_bound": 3836, "sdp_bound_num": "5404057442952646731836575099598916525911258970589174528380764160", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 250-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 0.8210334968245492, "theta": 1.0, "seconds_model": 0.01666545867919922, "seconds_solve": 913.4098658561707, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q6_n10_R4.json <==
{"problem": {"q": 6, "n": 10, "R": 4, "lambda": [1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["532720052974372061591159791049370501120", "1022927002871157782801976337272668160", "1007197349990863943884265475075641180160", "1019147252238040088080083611748925440", "5601466466717594636769041908019861913600", "1017431284737763355964907055166259200", "24264015352158056505825632709520864051200", "1017144944878722214304233976286412800", "159083095188803040094936373552351155322880", "1017067495558673150877914453948497920", "2358269300120517488510871799804817823498240", "1017055352290507087526135937934295040", "103134380935262339088001153064106480107520", "1017074534785550130789577208081940480", "150869431724032073419868839890536261222400", "1017068188031382626135045568378961920", "146103969596146849781076211678579324354560", "1017068635101822126180243094854696960", "139063830292445360896332868381506262794240", "1017069351985161751095879780972625920", "1020966546826383116600529930682368000", "1755034966984593608084068238565593579520", "302014547991829273200798385524745175040", "1021560825256679964316103998942740480", "7180673502780526638653503003918136770560", "1020600517368055369305526039216379658240", "1018261430664274631459935075203809280", "23139669981345817751765961428635263959040", "5476609997917933565352531834570843095040", "1017291236842246978428717693067591680", "158696566965662648042831391288418747023360", "21626240267566922947668015568471059333120", "1017108826812671573354528417230356480", "2368357178836943968588307156308714240081920", "158742067742494710298019930982667549409280", "1017061429937787145965169347762585600", "103133655048105034000947219648953607782400", "2358377119797518936917485263361948914810880", "1017064943472746614898666829502218240", "150862914093400397600643402483542922362880", "103133448846987798476972428119010002862080", "1017071361592223103043734369950760960", "146102051184434488394644730159893850357760", "150862914093400397600643402483542922362880", "1017068411760030507295984312375050240", "139062369827118235557515101568848594206720", "146102762529104107663502634899792744939520", "1017068993611191784536480431179038720", "1018117055718600546638415657959424000", "11761371177851138610402947525389917880320", "272710940802329275423911484722165841920", "1021055181316707682396118278377308160", "25897206639079596708046557040233267855360", "981792001922074748461717491942256803840", "1018157083325023536045061305060556800", "158696566965662648042831391288418747023360", "5387379471301484306610955063339694161920", "1017253036150015480807814808805048320", "2360780335902478345616541409733063517143040", "21626451212232704525660375029272438374400", "1017102746259133844561936796509798400", "103134550202111686362415319464848559964160", "158699174725771413537962349236943228764160", "1017071023015622358493432050761072640", "150862914093400397600643402483542922362880", "2358269300120517488510871799804817823498240", "1017061770269748180595906992333127680", "146105536432571141470701610830664449392640", "103135185508027701541430948746550575104000", "1017071584856643469472657160127119360", "139062045551953492375760420313673425223680", "150863290900006014240037852593540688773120", "1017068770196864616475344155915059200", "1017246515547479412291766963132170240", "33096419690978611464474029464319541903360", "266563184628962747545070037567390351360", "1020998042825690438068766782154342400", "175650110810319291475827514456957601710080", "975073798700284743608563330259154370560", "1018122957046467665923639607631544320", "2358269300120517488510871799804817823498240", "5387379471301484306610955063339694161920", "1017246954339194899616013313156055040", "103137962768233524752969454308879090319360", "21626438741086099480383829517840374824960", "1017112338384335511233875094274048000", "150862914093400397600643402483542922362880", "158696566965662648042831391288418747023360", "1017067849865816660253715708300492800", "146102209975419275383008340339201230766080", "2358310673102476654007367212758496842874880", "1017061993688911051935501767116062720", "139064365666929258883923346640926062673920", "103134901057374215129589659825909834711040", "1017071943336998908158143499337728000", "1017102308057374157209627387798487040", "190448188948986093021660334085384605532160", "265503365899239077719031580145609605120", "1020972020117138839853210460487680000", "2465027692595810500699679324595318297722880", "974513326635978137507444055583437619200", "1018117476226521938111075326812487680", "103148271515879881516180936176277074739200", "5387419912524758087555760224801516421120", "1017256547716843715408702986329784320", "150870859118890340004755470364279549460480", "21626403524484774540067941039176606023680", "1017109164944387616286648780676136960", "146104170533978793157461227139864062853120", "158699067457177622225571489186386081218560", "1017068073193101169302598992223272960", "139061725383976693933454408245023961251840", "2358269300120517488510871799804817823498240", "1017062352145087974228695608731893760", "1017060993177067035593492795700019200", "2358269300120517488510871799804817823498240", "265429330310881917272018995743534612480", "1020966988833841284099678460811673600", "103133448846987798476972428119010002862080", "974495886299020197589298787614101340160", "1018127106510258175099033328654745600", "150862914093400397600643402483542922362880", "5387379471301484306610955063339694161920", "1017253374741123335193492626551603200", "146111481490779706205305166086444689653760", "21626446876867651745131224221273083084800", "1017109388295850641727824562193694720", "139062497687428376977191203059505603543040", "158697572755143085922855679969504264192000", "1017068431707306530937294828066570240", "1017054913663205511669478571554897920", "103133448846987798476972428119010002862080", "265429330310881917272018995743534612480", "1020976653953983939102666997209497600", "150930869394069000116647942439004568289280", "974498720448849657843114261001399173120", "1018123923563317634702396960790282240", "146141923683872380547718799486025245655040", "5387433671604372964708801999662628208640", "1017253596322718960718857584131440640", "139061725383976693933454408245023961251840", "21626240267566922947668015568471059333120", "1017109747235597891866868355705077760", "1017064504855116445598926462160732160", "151070168577578687221196088981283594567680", "265429970989418088868308798537518284800", "1020973446794677083464323537934745600", "146392777195169860436816602118494019911680", "974508794785082321603434073537327923200", "1018124136464825875394755281844961280", "139103590366486820008597193011776014254080", "5387442286557852115725208108190002053120", "1017253954595139158430628444026961920", "1017061331637610901460791126434775040", "146873415175187100593054813527046608650240", "265431862878710766979704853804634603520", "1020973643955971152774265924789207040", "139116544640088624266215790977381753159680", "974498577362788157082228910868964311040", "1018124506811997159417399440572416000", "1017061555066445179357302900255621120", "139524710548512986317402865767977131704320", "265431011492876388698157803681077002240", "1020974017760670280894737239569858560", "1017061913512950695093579742833541120", "1018708020589611302793281351366737920", "1017390643683693867869929432405770240", "1017147016672927727228392379032535040", "1017067511400437091107958878046781440", "1017055350419089918762696624098508800", "1017074534853249976687996201347317760", "1017068188331196229399472538554204160", "1017068635193700488470954585714851840", "1017069352062533003551215773275914240", "1095593871371858325241839077318826393600", "273668452839623576188396485215885721600", "1021918856795990266233727356732702720", "7283398135809839145271121904190535761920", "1022650538784121000445300803634913607680", "1018259394122346018498238165643427840", "24863127711348410116745674633568625623040", "5567957235463963211860480613008854220800", "1017288136730903598026178084911185920", "165455847503853471761534005309129548103680", "21747310506144966954905462574742776053760", "1017108560500820622088042909311959040", "2358269300120517488510871799804817823498240", "158696566965662648042831391288418747023360", "1017061431809204314728608661598371840", "103133448846987798476972428119010002862080", "2358269300120517488510871799804817823498240", "1017064943492089428012500827578040320", "150865872931878197503116282823014025789440", "103134831620544937028342652615683903324160", "1017071361456823411246896383420006400", "146103522652968823714454610719169765703680", "150864483039195288070035031736362236641280", "1017068411692330661397565319109672960", "139062560228238389836894765709638993182720", "146102972695432420701364907051789561364480", "1017068993601520377979563432141127680", "6153331703185397184403803576618870374400", "267067214827592760732534641356544409600", "1021135974660973491671693144988057600", "23601735441286283154214721563025788108800", "978185255655186473160969763701129216000", "1018160976520718803312273019035975680", "167759902877837013390699653270606677278720", "5397278321590956072845252115472318464000", "1017252683869031645106124852895416320", "2362599292231158347929537162812592981278720", "21626603741023526386592989597025194475520", "1017102745920634615069841830182912000", "103133448846987798476972428119010002862080", "158696566965662648042831391288418747023360", "1017071023122007830619519040178094080", "150862914093400397600643402483542922362880", "2358269300120517488510871799804817823498240", "1017061770269748180595906992333127680", "146102051184434488394644730159893850357760", "103133448846987798476972428119010002862080", "1017071585025893084218704643290562560", "139063123612729950467342587902846440570880", "150864559706703589873076856551508730183680", "1017068770138836177133842161687592960", "21626240267566922947668015568471059333120", "265429330310881917272018995743534612480", "1021014748541214100787173436550021120", "158696566965662648042831391288418747023360", "974495886299020197589298787614101340160", "1018123587486775485115138892900597760", "2358269300120517488510871799804817823498240", "5387379471301484306610955063339694161920", "1017246954339194899616013313156055040", "103133448846987798476972428119010002862080", "21626240267566922947668015568471059333120", "1017112338824384509573598550499000320", "150864075565586350709423851700305872814080", "158697852201112002633665071992489608478720", "1017067849812623924190672213591982080", "146102051184434488394644730159893850357760", "2358269300120517488510871799804817823498240", "1017061993698582458492418766153973760", "139062382747013153083583260935845503303680", "103133810411362597972190705914567930675200", "1017071943443384380284230488754749440", "158696566965662648042831391288418747023360", "265429330310881917272018995743534612480", "1020973115205667576286553023635783680", "2358269300120517488510871799804817823498240", "974495886299020197589298787614101340160", "1018117495264685745402187932940369920", "103133448846987798476972428119010002862080", "5387379471301484306610955063339694161920", "1017256549157883292389335842978529280", "150867313003242466370251892267515662827520", "21626330659928273421700809915257617121280", "1017109165103965824475779264801669120", "146102677931173650832685848840539828387840", "158697306442034387576456230160224569262080", "1017068073265636718479476485007605760", "139061776069718293458798725761704143093760", "2358283877362112162563914275805026655928320", "1017062352140252270950237109212938240", "2358269300120517488510871799804817823498240", "265429330310881917272018995743534612480", "1020966988833841284099678460811673600", "103133448846987798476972428119010002862080", "974495886299020197589298787614101340160", "1018127106510258175099033328654745600", "150862914093400397600643402483542922362880", "5387379471301484306610955063339694161920", "1017253374741123335193492626551603200", "146109313260628256642136606195230284185600", "21626399375464359993087850222047398461440", "1017109388402236113853911551610716160", "139061912296522396384759153373061662638080", "158696810385001506267489185076508864020480", "1017068431736320750608045825180303360", "103157594041500465522247653301852129198080", "265429490193313871056884243012224286720", "1020976651589325035936460732440248320", "150862914093400397600643402483542922362880", "974495886299020197589298787614101340160", "1018123926658167732915836652921815040", "146130324052125594576703491885186479554560", "5387417907101508526503971751627545640960", "1017253596883660541020043528330280960", "139073247364518312324325370262585385943040", "21626518907310057913326372528916172636160", "1017109746616627872224180417278771200", "152471473421922939721738783031160440094720", "265434257193396029296612784965901352960", "1020973383379264289759560846352056320", "146183899347491713749633869442262593699840", "974499525565437127794452537881688801280", "1018124146581117133929936275499909120", "139073230712660027726363111486597218959360", "5387396737970310015262289319409641062400", "1017253956219935459992684282396016640", "146969642146884642675673811592961295646720", "265432176978761054779555335864456314880", "1020973639308860302175647887072952320", "139271209756831628218034688347747647488000", "974506158230290171924174559856725852160", "1018124498538108849974906763639521280", "139061725383976693933454408245023961251840", "265429330310881917272018995743534612480", "1020974042635527945285258765077053440", "1017334505288650157937155948968673280", "1017142255908542975000240468766228480", "1017067511400437091107958878046781440", "1017055351821443869515661484595609600", "1017074534766207317675743210006118400", "1017068188331196229399472538554204160", "1017068635024450873724907102551408640", "1017069352081875816665049771351736320", "996943191657673783807146086165737635840", "1018285539062969386309286827948769280", "5502104294652495899888243571958543810560", "1017290361270468567618960792905318400", "21786640007448251347844517688440300503040", "1017108474628401803222008451699834880", "158716141534382939403153457549395540049920", "1017061431001641867226039241932800000", "2358269300120517488510871799804817823498240", "1017064943492089428012500827578040320", "103133448846987798476972428119010002862080", "1017071361592223103043734369950760960", "150862914093400397600643402483542922362880", "1017068411760030507295984312375050240", "146103594574393278263022417807664333455360", "1017068993572506158308812435027394560", "27687095127221125913900904486581305344000", "984204129792027797414442015155772456960", "1018154495561278211599004229760450560", "179428367834179473778708382888909718159360", "5408594341235127682990040754586008944640", "1017252282732937587138214256978165760", "2387935589765639801452735746589656361205760", "21628704369903766978984194432979477463040", "1017102741278359467749682291985612800", "103133448846987798476972428119010002862080", "158696566965662648042831391288418747023360", "1017071023122007830619519040178094080", "150862947904177206887857879194349590282240", "2358277562210775559998595329702162270781440", "1017061770264912477317448492814172160", "146104164469538321665633315600253268787200", "103134501879270805662482211628317734338560", "1017071584924343315371076153392496640", "139062455905664593454898568371886085898240", "150863773864743496391898152196257171374080", "1017068770172686100083051658320281600", "158696566965662648042831391288418747023360", "974495886299020197589298787614101340160", "1018123587486775485115138892900597760", "2358269300120517488510871799804817823498240", "5387379471301484306610955063339694161920", "1017246954339194899616013313156055040", "103133448846987798476972428119010002862080", "21626240267566922947668015568471059333120", "1017112338824384509573598550499000320", "150862914093400397600643402483542922362880", "158696566965662648042831391288418747023360", "1017067849865816660253715708300492800", "146102268003393151430231266475744648232960", "2358325792046667022387298857320328042905600", "1017061993688911051935501767116062720", "139062739565304105324327521004751505326080", "103134006663957922905056498748260383457280", "1017071943424041567170396490678927360", "2358269300120517488510871799804817823498240", "974495886299020197589298787614101340160", "1018117495264685745402187932940369920", "103133448846987798476972428119010002862080", "5387379471301484306610955063339694161920", "1017256549157883292389335842978529280", "150862914093400397600643402483542922362880", "21626240267566922947668015568471059333120", "1017109165302229658892577745078845440", "146104130435655006738251256859561253928960", "158699020153527824109131199259104226836480", "1017068073197936872581057491742228480", "139061801392306683617819286153691020656640", "2358291158747159873487727796608622206648320", "1017062352140252270950237109212938240", "103133448846987798476972428119010002862080", "974495886299020197589298787614101340160", "1018127106510258175099033328654745600", "150862914093400397600643402483542922362880", "5387379471301484306610955063339694161920", "1017253374741123335193492626551603200", "146109095082748150161892979333714191319040", "21626394595153946532451760252174425128960", "1017109388411907520410828550648627200", "139062670057486393610299919512289327185920", "158697797240852579138746398766869711421440", "1017068431697635124380377829028659200", "151295764160807824531029091560918991503360", "974513895652641314951895099133353000960", "1018123907001033905982036108367626240", "146102051184434488394644730159893850357760", "5387379471301484306610955063339694161920", "1017253598252164568823798892194693120", "139065383123865821264529595566697564078080", "21626328728028758673886065520114044764160", "1017109747037334057450069875427901440", "146398792978140713104543660847929239797760", "974509061308621019587718856397522206720", "1018124136174683678687245310707630080", "139107872459790776546824891784416418856960", "5387448709743443472140765752673257390080", "1017253954367861104343078966636052480", "139061725383976693933454408245023961251840", "974495886299020197589298787614101340160", "1018124509747269049441708648578416640", "1017133566086887442456644411950366720", "1017066882265769157100254462895718400", "1017055352290507087526135937934295040", "1017074534437379494740565242717143040", "1017068188331196229399472538554204160", "1017068635188864785192496086195896320", "1017069351956147531425128783858892800", "5387379471301484306610955063339694161920", "1017294366639972785287985848091934720", "21626240267566922947668015568471059333120", "1017108826812671573354528417230356480", "158696566965662648042831391288418747023360", "1017061431809204314728608661598371840", "2358269300120517488510871799804817823498240", "1017064943492089428012500827578040320", "103133991644833611401047908463705891799040", "1017071361539030366980690875242250240", "150862914093400397600643402483542922362880", "1017068411760030507295984312375050240", "146102776787638059030576286446101735669760", "1017068993611191784536480431179038720", "5387379471301484306610955063339694161920", "1017253036150015480807814808805048320", "21626240267566922947668015568471059333120", "1017102746728197062572411249848483840", "158696566965662648042831391288418747023360", "1017071023122007830619519040178094080", "2358269300120517488510871799804817823498240", "1017061770269748180595906992333127680", "103133556881242552327211126499400954675200", "1017071585016221677661787644252651520", "150864107713205572497207262370149045370880", "1017068770158178990247676159763415040", "2358269300120517488510871799804817823498240", "5387379471301484306610955063339694161920", "1017246954339194899616013313156055040", "103133448846987798476972428119010002862080", "21626240267566922947668015568471059333120", "1017112338824384509573598550499000320", "150867736074024388938942216029193099018240", "158701902735216116682507121702081407221760", "1017067849643374309444624730428538880", "146102051184434488394644730159893850357760", "2358269300120517488510871799804817823498240", "1017061993698582458492418766153973760", "139065088329183436990373139805918011064320", "103135298531755217889962845249832013004800", "1017071943298313281930475503186083840", "103133448846987798476972428119010002862080", "5387379471301484306610955063339694161920", "1017256549157883292389335842978529280", "150863739181823074147664945732262329057280", "21626257222393701000176024941860350853120", "1017109165268379735943368248446156800", "146102051184434488394644730159893850357760", "158696566965662648042831391288418747023360", "1017068073294650938150227482121338880", "139061725383976693933454408245023961251840", "2358269300120517488510871799804817823498240", "1017062352145087974228695608731893760", "150862914093400397600643402483542922362880", "5387379471301484306610955063339694161920", "1017253374741123335193492626551603200", "146102051184434488394644730159893850357760", "21626240267566922947668015568471059333120", "1017109388755242453181382016494469120", "139061933319239950569640860098167308288000", "158696837761183868796234080061758594088960", "1017068431736320750608045825180303360", "146102051184434488394644730159893850357760", "5387379471301484306610955063339694161920", "1017253598252164568823798892194693120", "139068360115100216435183013792294622986240", "21626400721709297435462691788741935104000", "1017109746877755849260939391302369280", "139245719017124650123898040109554739445760", "5387655268971973560589090938540785664000", "1017253947003085011250784199266795520", "1017066424672839323129361983172771840", "1017055333291028906462691327958056960", "1017074533431553212821197342774394880", "1017068187968518483515085074632540160", "1017068635092150719623326095816785920", "1017069352096382926500425269908602880", "21626240267566922947668015568471059333120", "1017108826812671573354528417230356480", "158696566965662648042831391288418747023360", "1017061431809204314728608661598371840", "2358269300120517488510871799804817823498240", "1017064943492089428012500827578040320", "103135504611177995792028046581656337776640", "1017071361393959268626935889673584640", "150863582358232018713506377089216644382720", "1017068411731016287625233315261317120", "146102107123320175265753024562056291942400", "1017068993645041707485689927811727360", "21626240267566922947668015568471059333120", "1017102746728197062572411249848483840", "158696566965662648042831391288418747023360", "1017071023122007830619519040178094080", "2358269300120517488510871799804817823498240", "1017061770269748180595906992333127680", "103134484923176377009745977357031366983680", "1017071584924343315371076153392496640", "150863003538826749704192198101213831495680", "1017068770206536023032261154952970240", "21626240267566922947668015568471059333120", "1017112338824384509573598550499000320", "158697479958048546815880254311964847636480", "1017067849827131034026047712148848640", "2358269300120517488510871799804817823498240", "1017061993698582458492418766153973760", "103133448846987798476972428119010002862080", "1017071943477234303233439985387438080", "151135738768289948327490737630620397076480", "21631837951481507141802800088560267427840", "1017109152927664969317277476071669760", "146108824677663314278783559112673701396480", "158704558625482871642881003006781187686400", "1017068072965823115215049514832363520", "139061725383976693933454408245023961251840", "2358269300120517488510871799804817823498240", "1017062352145087974228695608731893760", "146102051184434488394644730159893850357760", "21626240267566922947668015568471059333120", "1017109388755242453181382016494469120", "139061725383976693933454408245023961251840", "158696566965662648042831391288418747023360", "1017068431745992157164962824218214400", "139109198118082471215294116630441502965760", "21627388066873501994814716067374054768640", "1017109744696853670676156108253429760", "1017055352290507087526135937934295040", "1017074534872592789801830199423139840", "1017068188331196229399472538554204160", "1017068634739144380295855630933032960", "1017069352057697300272757273756958720", "158696566965662648042831391288418747023360", "1017061431809204314728608661598371840", "2358269300120517488510871799804817823498240", "1017064943492089428012500827578040320", "103133448846987798476972428119010002862080", "1017071361592223103043734369950760960", "150870657187220326049442134951687356416000", "1017068411411859871246972347010252800", "146102257497104976738703312704780128747520", "1017068993635370300928772928773816320", "158696566965662648042831391288418747023360", "1017071023122007830619519040178094080", "2358269300120517488510871799804817823498240", "1017061770269748180595906992333127680", "103136958728110915187895524725758225285120", "1017071584682558151448151177444720640", "150864025893965231366659452501286358876160", "1017068770163014693526134659282370560", "158696566965662648042831391288418747023360", "1017067849865816660253715708300492800", "2358269300120517488510871799804817823498240", "1017061993698582458492418766153973760", "103133563209354348666509816801603522396160", "1017071943467562896676522986349527040", "158696566965662648042831391288418747023360", "1017068073294650938150227482121338880", "2358269300120517488510871799804817823498240", "1017062352145087974228695608731893760", "139061725383976693933454408245023961251840", "158696566965662648042831391288418747023360", "1017068431745992157164962824218214400", "1017074534872592789801830199423139840", "1017068185241181834464491345941626880", "1017068633264254880366013277651599360", "1017069352096382926500425269908602880", "2370958884250935786445946580255120933519360", "1017064941141937634681670061365657600", "103133448846987798476972428119010002862080", "1017071361592223103043734369950760960", "150893059757664666556688919799144183234560", "1017068410391526479492228948510638080", "146114769391070915751309942140449314570240", "1017068993030907391121460488904376320", "2468673417388312724604510402288859930951680", "1017061750651299979889774443930583040", "103133448846987798476972428119010002862080", "1017071585025893084218704643290562560", "150867218994273953445093464220371748126720", "1017068770017943595172379673713704960", "2358269300120517488510871799804817823498240", "1017061993698582458492418766153973760", "103137098078406097076202100755510601973760", "1017071943124227963905969520503685120", "2371996698368204822512179236801101462241280", "1017062349606343753037983361280245760", "1017068178920917649519232474666762240", "1017068621136311057992096484111155200", "1017069349857452308574139992632197120", "103882667580085506894138401378747201617920", "1017071289254937760583040065895137280", "150950184941206845643320171594681868615680", "1017068407799589522238473206350479360", "146114751015207814842961822224438012149760", "1017068993030907391121460488904376320", "103281225499663138245567156863406125875200", "1017071570673525753753878071030579200", "150917227384522355240631938168640283607040", "1017068767745163054296884899804610560", "103234615690815153122805744158627510353920", "1017071933651085241405768962869821440", "1017068598011977980403551784465858560", "1017069349165946739754574561421557760", "151788147765356177742487651580740097802240", "1017068369965047071579172970042490880", "146333301402049075751844280183647413207040", "1017068982455224321132722040948654080", "150862914093400397600643402483542922362880", "1017068770211371726310719654471925760", "1017069327414953393248243725159628800", "146102051184434488394644730159893850357760", "1017068993645041707485689927811727360", "1024789698481545073049083723791728640", "1019131669508217375222103245355745280", "1017432396925338885027503917341081600", "1017149879249690366470977116574842880", "1017067511400437091107958878046781440", "1017055352290507087526135937934295040", "1017074534742028801283450712411340800", "1017068188258660680222595045769871360", "1017068635150179158964828090044252160", "1022013187478813175826531560487649280", "1018305484390204606401027213329694720", "1017294014325139026637086395549614080", "1017108826005109125851958997564784640", "1017061431809204314728608661598371840", "1017064943492089428012500827578040320", "1017071361592223103043734369950760960", "1017068411687494958119106819590717440", "1021160067677296117744557927935508480", "1018164988747250269835450392101519360", "1017253036150015480807814808805048320", "1017102746728197062572411249848483840", "1017071023073650797834934044988538880", "1017061770269748180595906992333127680", "1017071584992043161269495146657873920", "1021014748541214100787173436550021120", "1018123587486775485115138892900597760", "1017246954339194899616013313156055040", "1017112338621284971878341570702868480", "1017067849831966737304506211667804160", "1017061993693746755213960266635018240", "1020973115205667576286553023635783680", "1018117495264685745402187932940369920", "1017256549157883292389335842978529280", "1017109164954059022843565779714048000", "1017068073284979531593310483083427840", "1020966986464346677655013696523468800", "1018127106510258175099033328654745600", "1017253373367783604111278763168235520", "1017109388136272433538694078068162560", "1020976581055757016340786748955033600", "1018123922683219638022950048340377600", "1017253597638030252459569453287342080", "1020973414158515657147910284503941120", "1018124139342069326077562495623495680", "1020973681427835857549178697175531520", "1119856968957658322515120881524413562880", "1019043518307749865125873821113384960", "5919134921119946634518947101830975324160", "1017421366831231819543856165368627200", "21626240267566922947668015568471059333120", "1017150145580884130851296622569062400", "158696566965662648042831391288418747023360", "1017067511400437091107958878046781440", "2359062964458370038812472901599232083886080", "1017055352140600285893922452846673920", "103135250797104215695926090037544374763520", "1017074534698507471777324216740741120", "150862914093400397600643402483542922362880", "1017068188331196229399472538554204160", "146102738088800535263326603444170648453120", "1017068635159850565521745089082163200", "6719866860450907070831551398538075176960", "1010749250245339069835108900670831329280", "1018271332501764173563392063512248320", "22531674153658522181613713520713237790720", "5441855676441806177264581337983588761600", "1017292443659699963645691641682984960", "158696566965662648042831391288418747023360", "21626240267566922947668015568471059333120", "1017108826812671573354528417230356480", "2358269300120517488510871799804817823498240", "158696566965662648042831391288418747023360", "1017061431809204314728608661598371840", "103133448846987798476972428119010002862080", "2358269300120517488510871799804817823498240", "1017064943492089428012500827578040320", "150866237609602871158854909853790204067840", "103135002053632836512723725081735751270400", "1017071361442316301411520884863139840", "146103454382378097823174509574253602406400", "150864410245627220564448494894679494492160", "1017068411692330661397565319109672960", "25223059880785111676524761180901736448000", "980798193007459625390938836120455086080", "1018158153200195378595787376374579200", "162506820099144878851683132905039635415040", "5391671035856900450020978473982199070720", "1017252883264420629063894017507328000", "2358269300120517488510871799804817823498240", "21626240267566922947668015568471059333120", "1017102746728197062572411249848483840", "103133448846987798476972428119010002862080", "158696566965662648042831391288418747023360", "1017071023122007830619519040178094080", "150862914093400397600643402483542922362880", "2358269300120517488510871799804817823498240", "1017061770269748180595906992333127680", "146103508800083064420412926499925042135040", "103134175160075705240709927227580355706880", "1017071584953357535041827150506229760", "176638781171390727013247155100566746562560", "975104096183455498297735519320145920000", "1018122924013778570773629393646387200", "2384647081488919976387647062781107822919680", "5387515611905346417052089617696056934400", "1017246949488984511322138295643668480", "103133448846987798476972428119010002862080", "21626240267566922947668015568471059333120", "1017112338824384509573598550499000320", "150863790354342504160647624041419631493120", "158697536601747967413881591944901453414400", "1017067849822295330747589212629893120", "146102283519436498223704016735952867164160", "2358329837728204638762495997879913545728000", "1017061993688911051935501767116062720", "2467957267339221724997140111704420306124800", "974513783940932169839575971953545052160", "1018117475728444500429849876360069120", "103228858579555180625738450714898852741120", "5387639588134048737447103951712708198400", "1017256539883004404305933765621841920", "150867378190906932506489041726743395696640", "21626331998567307262706302094569698754560", "1017109165099130121197320765282713600", "146104856241682673410698796809301272821760", "158699876492073097482352925466537114992640", "1017068073159251246353389495590584320", "103817066225451889777162862827698074419200", "974556522464006214384952347391049072640", "1018127040328823106116008912229498880", "150907169722965686882382432570847065538560", "5387435891894399264444710666390953000960", "1017253372729470771354756826666106880", "146108865526436256033102668948045404569600", "21626389566384015427083590294474588160000", "1017109388426414630246204049205493760", "151244898859036078059111237555739290501120", "974511784697479284900383876027818967040", "1018123909302828666528281879390453760", "146129170814597940550471979407828152483840", "5387416339651541344303885501893275811840", "1017253596936853277083087023038791680", "146102051184434488394644730159893850357760", "974495886299020197589298787614101340160", "1018124150551229525544364380562391040", "1017400528591386232090179604850933760", "1017148223147045779674812861802086400", "1017067511400437091107958878046781440", "1017055352290507087526135937934295040", "1017074534872592789801830199423139840", "1017068188176453724488800553947627520", "1017068635126000642572535592449474560", "23425604116891303275752119999239259422720", "5492477118366110845216489535839320145920", "1017290690949375279805623997216849920", "161710877346950707149605346005579401789440", "21681314421593896571663642546940653076480", "1017108705301119592249352504916049920", "2358269300120517488510871799804817823498240", "158696566965662648042831391288418747023360", "1017061431809204314728608661598371840", "103133448846987798476972428119010002862080", "2358269300120517488510871799804817823498240", "1017064943492089428012500827578040320", "150862914093400397600643402483542922362880", "103133448846987798476972428119010002862080", "1017071361592223103043734369950760960", "146102051184434488394644730159893850357760", "150862914093400397600643402483542922362880", "1017068411760030507295984312375050240", "158696566965662648042831391288418747023360", "5387379471301484306610955063339694161920", "1017253036150015480807814808805048320", "2358269300120517488510871799804817823498240", "21626240267566922947668015568471059333120", "1017102746728197062572411249848483840", "103133448846987798476972428119010002862080", "158696566965662648042831391288418747023360", "1017071023122007830619519040178094080", "150862914093400397600643402483542922362880", "2358269300120517488510871799804817823498240", "1017061770269748180595906992333127680", "146104240792245660206597968187395135242240", "103134539908788812509229148540592780738560", "1017071584919507612092617653873541120", "2358269300120517488510871799804817823498240", "5387379471301484306610955063339694161920", "1017246954339194899616013313156055040", "103133448846987798476972428119010002862080", "21626240267566922947668015568471059333120", "1017112338824384509573598550499000320", "150862914093400397600643402483542922362880", "158696566965662648042831391288418747023360", "1017067849865816660253715708300492800", "146102051184434488394644730159893850357760", "2358269300120517488510871799804817823498240", "1017061993698582458492418766153973760", "103133448846987798476972428119010002862080", "5387379471301484306610955063339694161920", "1017256549157883292389335842978529280", "150862914093400397600643402483542922362880", "21626240267566922947668015568471059333120", "1017109165302229658892577745078845440", "146102051184434488394644730159893850357760", "158696566965662648042831391288418747023360", "1017068073294650938150227482121338880", "150862914093400397600643402483542922362880", "5387379471301484306610955063339694161920", "1017253374741123335193492626551603200", "146102051184434488394644730159893850357760", "21626240267566922947668015568471059333120", "1017109388755242453181382016494469120", "146102051184434488394644730159893850357760", "5387379471301484306610955063339694161920", "1017253598252164568823798892194693120", "1017143323656005375029226751739822080", "1017067358568034975427081581457571840", "1017055352290507087526135937934295040", "1017074534872592789801830199423139840", "1017068188331196229399472538554204160", "1017068635126000642572535592449474560", "21626240267566922947668015568471059333120", "1017108826812671573354528417230356480", "158696566965662648042831391288418747023360", "1017061431809204314728608661598371840", "2358269300120517488510871799804817823498240", "1017064943492089428012500827578040320", "103133448846987798476972428119010002862080", "1017071361592223103043734369950760960", "150865248720440235521524959936519717519360", "1017068411653645035169897322958028800", "2358269300120517488510871799804817823498240", "21626240267566922947668015568471059333120", "1017102746728197062572411249848483840", "103133448846987798476972428119010002862080", "158696566965662648042831391288418747023360", "1017071023122007830619519040178094080", "150862914093400397600643402483542922362880", "2358269300120517488510871799804817823498240", "1017061770269748180595906992333127680", "146102051184434488394644730159893850357760", "103133448846987798476972428119010002862080", "1017071585025893084218704643290562560", "103133448846987798476972428119010002862080", "21626240267566922947668015568471059333120", "1017112338824384509573598550499000320", "150862914093400397600643402483542922362880", "158696566965662648042831391288418747023360", "1017067849865816660253715708300492800", "146102051184434488394644730159893850357760", "2358269300120517488510871799804817823498240", "1017061993698582458492418766153973760", "150862914093400397600643402483542922362880", "21626240267566922947668015568471059333120", "1017109165302229658892577745078845440", "146102051184434488394644730159893850357760", "158696566965662648042831391288418747023360", "1017068073294650938150227482121338880", "146102051184434488394644730159893850357760", "21626240267566922947668015568471059333120", "1017109388755242453181382016494469120", "1017066849300779907848663242175938560", "1017055347435460995953802420902952960", "1017074534872592789801830199423139840", "1017068188287674899893346042883604480", "1017068635184029081914037586676940800", "158696566965662648042831391288418747023360", "1017061431809204314728608661598371840", "2358269300120517488510871799804817823498240", "1017064943492089428012500827578040320", "103133448846987798476972428119010002862080", "1017071361592223103043734369950760960", "150862914093400397600643402483542922362880", "1017068411760030507295984312375050240", "158696566965662648042831391288418747023360", "1017071023122007830619519040178094080", "2358269300120517488510871799804817823498240", "1017061770269748180595906992333127680", "103133448846987798476972428119010002862080", "1017071585025893084218704643290562560", "150862914093400397600643402483542922362880", "158696566965662648042831391288418747023360", "1017067849865816660253715708300492800", "146102051184434488394644730159893850357760", "2358269300120517488510871799804817823498240", "1017061993698582458492418766153973760", "146102051184434488394644730159893850357760", "158696566965662648042831391288418747023360", "1017068073294650938150227482121338880", "1017055332792951468781465877505638400", "1017074525602549604996886621585408000", "1017068188128096691704215558758072320", "1017068635058300796674116599184097280", "2358269300120517488510871799804817823498240", "1017064943492089428012500827578040320", "103133448846987798476972428119010002862080", "1017071361592223103043734369950760960", "150862914093400397600643402483542922362880", "1017068411760030507295984312375050240", "2358269300120517488510871799804817823498240", "1017061770269748180595906992333127680", "103133448846987798476972428119010002862080", "1017071585025893084218704643290562560", "2358269300120517488510871799804817823498240", "1017061993698582458492418766153973760", "1017074468826557412615643769528647680", "1017068186319543665560736738668707840", "1017068634864872665535776618425876480", "103133448846987798476972428119010002862080", "1017071361592223103043734369950760960", "150862914093400397600643402483542922362880", "1017068411760030507295984312375050240", "103133448846987798476972428119010002862080", "1017071585025893084218704643290562560", "1017068171009707085961127261655531520", "1017068633883224900008701216077905920", "150862914093400397600643402483542922362880", "1017068411760030507295984312375050240", "1017068635193700488470954585714851840", "1019171344862670748597809933660979200", "1017437874906726788384928980533248000", "1017150140131046536028567664706191360", "1017067511400437091107958878046781440", "1017055352285671384247677438415339520", "1017074534771043020954201709525073920", "1017068188287674899893346042883604480", "1018309497757962046640410472868741120", "1017294366639972785287985848091934720", "1017108826812671573354528417230356480", "1017061431809204314728608661598371840", "1017064943482418021455583828540129280", "1017071361539030366980690875242250240", "1018164988747250269835450392101519360", "1017253036150015480807814808805048320", "1017102746728197062572411249848483840", "1017071023025293765050349049798983680", "1017061770264912477317448492814172160", "1018123587486775485115138892900597760", "1017246954339194899616013313156055040", "1017112338481049576803045084653158400", "1017067849812623924190672213591982080", "1018117475607551918468387388386181120", "1017256549157883292389335842978529280", "1017109165108801527754237764320624640", "1018127092128876624963455759281029120", "1017253372270078959901199372365332480", "1018123926658167732915836652921815040", "1017434951864330355297266257971118080", "1017150024059660743189203711216844800", "1017067511400437091107958878046781440", "1017055352290507087526135937934295040", "1017074534872592789801830199423139840", "1017068188331196229399472538554204160", "1017294366639972785287985848091934720", "1017108826812671573354528417230356480", "1017061431809204314728608661598371840", "1017064943492089428012500827578040320", "1017071361485837630917647380533739520", "1017253036150015480807814808805048320", "1017102746728197062572411249848483840", "1017071023122007830619519040178094080", "1017061770269748180595906992333127680", "1017246954339194899616013313156055040", "1017112338824384509573598550499000320", "1017067849865816660253715708300492800", "1017256549157883292389335842978529280", "1017109165302229658892577745078845440", "1017253374741123335193492626551603200", "21626240267566922947668015568471059333120", "1017150145580884130851296622569062400", "158696566965662648042831391288418747023360", "1017067511400437091107958878046781440", "2358269300120517488510871799804817823498240", "1017055352290507087526135937934295040", "103137112914988722147346305742886173409280", "1017074534519586450474359734539386880", "150865718927542076976529887103064997888000", "1017068188200632240881093051542405120", "158696566965662648042831391288418747023360", "21626240267566922947668015568471059333120", "1017108826812671573354528417230356480", "2358269300120517488510871799804817823498240", "158696566965662648042831391288418747023360", "1017061431809204314728608661598371840", "103133448846987798476972428119010002862080", "2358269300120517488510871799804817823498240", "1017064943492089428012500827578040320", "150862914093400397600643402483542922362880", "103133448846987798476972428119010002862080", "1017071361592223103043734369950760960", "2358269300120517488510871799804817823498240", "21626240267566922947668015568471059333120", "1017102746728197062572411249848483840", "103133448846987798476972428119010002862080", "158696566965662648042831391288418747023360", "1017071023122007830619519040178094080", "150863015829966969517060808111261126492160", "2358294160280109889076815238121607428833280", "1017061770264912477317448492814172160", "103298495018167396209950983405979503165440", "21633488289318486464830448618927711846400", "1017112322794028141483672645161451520", "150869268186963439177031211984576955023360", "158703598080987657108659770068126369054720", "1017067849575674463546205737163161600", "150862914093400397600643402483542922362880", "21626240267566922947668015568471059333120", "1017109165302229658892577745078845440", "1017067511400437091107958878046781440", "1017055352290507087526135937934295040", "1017074534872592789801830199423139840", "1017068188331196229399472538554204160", "2403578397736384290214276297515481474007040", "158898134252046868953376353161957206917120", "1017061423540151708564574484184432640", "103133448846987798476972428119010002862080", "2358269300120517488510871799804817823498240", "1017064943492089428012500827578040320", "150865589688028082508545096700389480202240", "103134699247398658796185914611436921815040", "1017071361471330521082271881976872960", "103133448846987798476972428119010002862080", "158696566965662648042831391288418747023360", "1017071023122007830619519040178094080", "150862914093400397600643402483542922362880", "2358269300120517488510871799804817823498240", "1017061770269748180595906992333127680", "150862914093400397600643402483542922362880", "158696566965662648042831391288418747023360", "1017067849865816660253715708300492800", "1017055352290507087526135937934295040", "1017074534872592789801830199423139840", "1017068188326360526121014039035248640", "2358269300120517488510871799804817823498240", "1017064943492089428012500827578040320", "103133448846987798476972428119010002862080", "1017071361592223103043734369950760960", "150862914093400397600643402483542922362880", "2358269300120517488510871799804817823498240", "1017061770269748180595906992333127680", "1017074518847072124990362793604546560", "1017068188041054032691962567416872960", "103133448846987798476972428119010002862080", "1017071361592223103043734369950760960", "1017068188331196229399472538554204160", "1017438628599439768926664004940595200", "1017150145580884130851296622569062400", "1017067511177994740298867900174827520", "1017055352290507087526135937934295040", "1017074534693671768498865717221785600", "1017294366639972785287985848091934720", "1017108826773985947126860421078712320", "1017061431809204314728608661598371840", "1017064943492089428012500827578040320", "1017253036150015480807814808805048320", "1017102746728197062572411249848483840", "1017071023112336424062602041140183040", "1017246954339194899616013313156055040", "1017112338466542466967669586096291840", "1017256539326898527283206320941957120", "1017150145580884130851296622569062400", "1017067511400437091107958878046781440", "1017055352290507087526135937934295040", "1017074534872592789801830199423139840", "1017108826812671573354528417230356480", "1017061431809204314728608661598371840", "1017064943492089428012500827578040320", "1017102746728197062572411249848483840", "1017071023122007830619519040178094080", "1017112338824384509573598550499000320", "1017067503131384484943924700632842240", "1017055352290507087526135937934295040", "1017074534751700207840367711449251840", "1017061431809204314728608661598371840", "1017064943492089428012500827578040320", "1017071023122007830619519040178094080", "2358269300120517488510871799804817823498240", "1017055352290507087526135937934295040", "103133448846987798476972428119010002862080", "1017074534872592789801830199423139840", "103133448846987798476972428119010002862080", "2358269300120517488510871799804817823498240", "1017064943492089428012500827578040320", "1017074534872592789801830199423139840", "1017150133201483737997537854042931200", "1017067511071609268172780910757806080", "1017055352290507087526135937934295040", "1017108826812671573354528417230356480", "1017061431809204314728608661598371840", "1017102744189452841381699002396835840", "1017067511400437091107958878046781440", "1017055352290507087526135937934295040", "1017061431809204314728608661598371840", "1017055352290507087526135937934295040", "1017067511400437091107958878046781440", "98076540393769130901189583228108800", "140014063607301103968548689674240", "791631082700235939020882841194987520", "172779491732632209794041272902615040", "140065887056308951267073070858240", "3254684042531765827776456926523555840", "227654604344256601687579098989199360", "139992431451532375800816233349120", "13076117008371694025221587792297984000", "343774394443715800846549298058362880", "139929780702434279968743800832000", "90877990689517864383381768927675678720", "527589409056684836052076501716172800", "139888822513079062130558250516480", "2078205880339178605885596597552005775360", "2831576355962815519164999437207470080", "139828282467185659044761846415360", "82995741123280445504204801090887467663360", "9157652419144874569954336989857710080", "139818734086355294703829460582400", "648252425135362417748470457833270825451520", "20804750845894265077078955249998233600", "139816343735306597980908925747200", "2379222454141211474959054700616012508692480", "20381972687445127326237770072142643200", "139816382694055318404247728291840", "2024454608317249488122932681130121866772480", "19122852713124853838013810974675435520", "139816508998801310628656661135360", "3751193863413641164931546030376555915509760", "19499209916221223008035040986660864000", "139816469532545767249422477557760", "847110920413499401374134025049866240", "170344528106268357625319773458923520", "110918417486625906939199611312537600", "140129242326961591585842673090560", "2942639963061211129550673924681891840", "229355808045896531170127323814952960", "149006698679241691411673261738557440", "140037883663832438020500956774400", "11334453185374828877141409441943388160", "345168802831069117432652804967628800", "216842496777571306217902334080450560", "139963129228601786128493692846080", "73688396287953689351142739088611737600", "528304874181252245380023700370227200", "336497631245141548983864723693895680", "139909889156643922993052304015360", "1523750298746556498473524290456335155200", "2832980903045240660030324870385500160", "524724817817431040111775354841989120", "139858645426895039272306381946880", "76804555519233230690570877655365671976960", "9157733871416576211820431807904481280", "2827827666773365730516742791736852480", "139823512680727710287624650752000", "1571936693935389063012883640240562650480640", "20804358507153396444793609192577433600", "9156695424428138205460600091521843200", "139817539021013348694635953520640", "3101614141238876537277483319460797895147520", "20381932020510373891832903023932211200", "20804222712437834492810711234059960320", "139816363227575232300101257789440", "1848135532516388360929129155303340517621760", "19122869946217341346137716666841169920", "20382022862779715864084114746921451520", "139816445844786554293892050452480", "3207878287352840787288386719986009243648000", "19499227083407910534048056734981816320", "19122786075707144212745182409517957120", "139816489267020151256420361830400", "2710332532451937034155627127064494080", "230898339015114814965667941863915520", "101758801096905143358747879533445120", "140099018020138006059394795438080", "10087295424749893462943737735010058240", "346473312709110802120603205841715200", "143847554125758328189544925159751680", "140008987264327742545118034001920", "64086384133633765171836857821786275840", "528872985291290952578613332599111680", "213480672839970592185512735948144640", "139943418519600891148309364736000", "1125420912766954192158966748568931532800", "2834846366438099221898050924361809920", "335067730730005658394691890850037760", "139879748661532125209379280650240", "65030346471064304379528806461255628881920", "9157931574802654443517531736317624320", "524548414766167982084107518817075200", "139853876947315121161191437107200", "89857800198259430175033774133334857576611840", "20804087984681515306468064136926330880", "2827723643252148973796830808931041280", "139822317564878579004614570803200", "223480716785086076772178216148466380443938104606771355576020206878720", "20381798083657504413770144749568655360", "9156642086031021008238969070823669760", "139817558502213936569602593914880", "1422946963768610049937221428679320115609600", "19122929070586623955017065612527534080", "20804387336968358375054302269847633920", "139816426373178273337254342819840", "2945367756944465006486258952218118727925760", "19499237647311207336461599862528409600", "20381939125662393666969289719986257920", "139816426113374329803129940869120", "9211635982853141751436232020784578560", "347608280973299672887355210905681920", "99132001514050196784068773470535680", "140070482969512645389591836098560", "57444484445966972831433702587278295040", "529378106453053206907133057921187840", "142176109748293107703550312196341760", "139989442046269914641519404646400", "874527607381831938625169331095548723200", "2836896459482187924240454951391723520", "212823679840191889976040866740961280", "139913298390690674919889285939200", "52117441520924761877810002592784690708480", "9158251121798786505578788946674974720", "334970154748684135961358521818152960", "139874983212826045385027736698880", "93484262251960137919884012423475856670720", "20808713960520322434775529853309419520", "524547126999042115471851622886277120", "139852681149489861473141656780800", "8592054799081506487626102878718065702338560", "20381846432827435467991814086946979840", "2827724484896633182941755084101386240", "139822337032908191610952638136320", "618490058101313389654525464837466116587520", "19123263340872706456064100684351406080", "9156777650596121125268040924172124160", "139817621624721654026471402373120", "2888007425118510811498943376415781101240320", "19499240211259114014499546806972579840", "20804233033680705078898290000899604480", "139816406644791314874580588953600", "51563604851990592798009179962406338560", "529935086161001164916510016059473920", "98263442346805522303250012999516160", "140051066476967034503297997864960", "718030035778366875848667046962391941120", "2838903636264143217206940688051077120", "141853108947808472228181678237941760", "139959332564156294971561149726720", "36820415015828614815891481724263700889600", "9158919761338454804604510245266391040", "212773129525828327343809494075310080", "139908535489664419115554864496640", "57231241560070795472811751936940436357120", "20811648393841369819938217272834785280", "334969962403750531996081655843389440", "139873786996038334294888108523520", "118177115898373910485685987499668794245120", "20385313902679209971406079776018923520", "524546511897585095550712811744133120", "139852700671716008168038194216960", "236627582211976707951300564388058517995520", "19124217574190099876502438280251310080", "2827757346251925473888872613145477120", "139822400111033042826476423086080", "1514919099915568447351732846066919779860480", "19499359541019147131655812160851804160", "9156697431955847147671299887349104640", "139817601907734783401350110904320", "623742681052426797407242522017744814080", "2840601357229417858258174867364904960", "98091964256232036562085253375590400", "140020965281241533208083146997760", "31543049999452723758662474318780175482880", "9159300942433870995506366739224985600", "141825727841848922235525486776156160", "139954571321123396512235337154560", "31759290179275309543187807914281664512000", "20817719920450896132087323471149793280", "212773325468525170482210002152980480", "139907338580607296427245642711040", "76089227435073828667875981901250596700160", "20387259158943175952435039721341583360", "334969476512285112486049991192739840", "139873806565156104425154159575040", "60464028216275423745527733958668881756160", "19128721832055260052076022716673556480", "524548734309440622621755731397836800", "139852763699628822014924758056960", "486841889537422101836435484097095558758400", "19499889571507466745358041964483706880", "2827739978625337055771051804118220800", "139822380416440519506838447718400", "28858147632023832912916749418139819704320", "9159548395448235349234264690686689280", "98076873718796115045561424832102400", "140016203913434857834186370580480", "18747844196761725140689192009077589278720", "20827194662079342541833989279396659200", "141826163055143983500482192772956160", "139953373285265358825455867658240", "48356048539777246138384219753141103493120", "20390392517559984486580778016555663360", "212772836211410269165062672309288960", "139907358285935824797782538977280", "38705456404187666931006413329451062394880", "19132124427103169928344734499875061760", "334970900762300310310996310124134400", "139873869521753805683079850229760", "79738117784372532892270489806213878906880", "19503878023144186519133399601087774720", "524547634399715717565289147851079680", "139852744032226799459934565171200", "12513415248071334494764903991953745510400", "20838728437212869812249143738472857600", "98077309096505087778107114473390080", "140015004359003954511494588006400", "30581551825338625839274349735869446881280", "20395391074123391518171828271720693760", "141825747881003308167547493327831040", "139953393196127509665263857827840", "24764537361027766336876209911100132556800", "19137449631080575287522557632394035200", "212773728108522948050713948465397760", "139907421135579303916340629340160", "51787904612352562410874154601593501122560", "19506453099338762394942283029141258240", "334970168443395820555829159500185600", "139873849897886099142044044492800", "20805804079493093103740402588877796147200", "20401784095337559511213623936842465280", "98077002716016771204494592489553920", "140015024507201914603648826081280", "17437663330705964791571316655694177894400", "19143665607782604631738265772522209280", "141826243656646228846752174723563520", "139953455990246289121956395089920", "32943107171370207631131662150737298718720", "19510656964486504921912706832248340480", "212773274248756045049783097376112640", "139907401570778071899322598031360", "11958552999095556771892686711341942046720", "19153299722880399065314645979871313920", "98077344764652469687999566289305600", "140015087142752482002734620999680", "20521932042587854235249677272608082493440", "19517653440922452545819949679824076800", "141826070306355102666461419206082560", "139953436385046687583514589265920", "14488225567215668401669396601803301191680", "19525386974705668343758061282116239360", "98077204316486450139339537745182720", "140015067637497339855650810757120", "2850593634590089320320795928428544000", "149250735888209833852349009551687680", "140083789427077590762710565519360", "10321470421605953790669611399601192960", "217250407189009253526640358043156480", "139996554262677231486484520632320", "64829427674162341021538411999007866880", "336707741392021783957923456488570880", "139930976096644779324030025728000", "1112745877239368207920877550828099993600", "524791568472804337043087155380879360", "139889020258596863945949387816960", "69214764973937358260736596461139798261760", "2827839083767256402186478555821506560", "139828291592789952308844610191360", "11422540734158262839983294568658361500303360", "9156649426265919962356851381381365760", "139818734320186222582170906132480", "2867350931275106804666627580087291252572160", "20804234113328833247213643600022732800", "139816343758623282490077716152320", "3993863767216728486562045770893618766151680", "20381902098179477369278789127598243840", "139816382697375732337515435786240", "3881553741327972035064738588162477250314240", "19122766291021971903044796043839406080", "139816509003449890135231451627520", "9335461361134034987687716285411491840", "217734458495245992074732063434997760", "144012946512770093579816076375490560", "140042447445759434792888488427520", "58106236088804113074882913085360701440", "336910205402249372807878809118310400", "213553886045262099738585657098895360", "139964520436992876269935281438720", "857271733868634830854143752646458081280", "524865336391290323127556894957240320", "335098937496228488703155514554449920", "139910131965860396425936662036480", "57006256781606872130863552084325318000640", "2827863826885856377663101668111155200", "524549010370069383260576269530562560", "139858657920837906907593884958720", "59628914915237251366494117661697018260136198543276309173639776829440", "9156642086031021008238969070823669760", "2827723554265537243603522661111562240", "139823512935255885016668139683840", "7851017840840788490383610520721632169820160", "20804138296087958396858126775594516480", "9156652765435090616633773208622858240", "139817539030974590494439076003840", "4785063585847787763392015878775513662095360", "20381884899531704313614775508952678400", "20804173618646969808435451969834844160", "139816363229788841588946396119040", "3611473701212017289148144019021344905625600", "19122773336395027749877211686565314560", "20381913111503365465068360547832954880", "139816445849951642634530706554880", "53163227791406585232167542016924712960", "337091932524136387415849019019100160", "142204453120519444709942779654963200", "140010561846378326674890154967040", "691375384925680833826866038032627138560", "524942455722947664545869243770470400", "212837401051530450399255912649850880", "139943695783793519408361498869760", "44470028224014313580333346225991031193600", "2827903372657968998186396746965319680", "334970525047498387199417685356052480", "139879765607338420617419316264960", "86238902333409389587743164613014637772800", "9157614419806491884066895575384064000", "524547374277564962725683024195747840", "139853877021286564896766476288000", "2488728832713486508243155670983358147461120", "20804257077537268176162048674145239040", "2827726767159988187493646549867560960", "139822317557241626958098843566080", "1106289134157933635549916755785023529943040", "20382173596114259541531315646475796480", "9156717875249298873583945236212613120", "139817558484541955746988906250240", "3773145324825141087545812457221449433743360", "19122768997816553426746818778229637120", "20804197876686502515183071336658370560", "139816426381737562587455544360960", "581138440206464427894301321756913172480", "525018072814367333160555031937679360", "141859710591895784430222962086379520", "139989749472659990847657390243840", "30740670046522159517772571785994174464000", "2827983690304431898942456934883655680", "212773372703674794464833303310499840", "139913320138258239690803386122240", "51031399616287633391685253430312939028480", "9158285371184676438696691397673615360", "334970200629836841975601957668126720", "139874983204857051945185238712320", "114459057826807726263691394143208960163840", "20807865206527124860823759920331489280", "524546587566669996869313284360110080", "139852681187822195658309968855040", "298222089652279778975710243388588556288000", "20383191159827947328153464782307983360", "2827750366818519532116556410897039360", "139822336969635859438129100881920", "1687065356307819452138576532786295571742720", "19122888837264547796707391929539624960", "9156691784487895037621925184284917760", "139817621644754818090519904256000", "23808003428358619768097840475278074183680", "2828059448467823310026949189540249600", "141825935022720184511478876906455040", "139959359022468893845666710159360", "28679741102978551411842904224703331696640", "9159566480345019654544402147348316160", "212773478547548153364470774208921600", "139908535338770052592611268362240", "76034883071300358233638748963030370877440", "20809776980081777191937623647458426880", "334969477595482646860753883438776320", "139873787080561315640624973742080", "64833862331751336227089022480519150960640", "20388207517151885429390137759346196480", "524548427609795889669882241162936320", "139852700535542143415914767974400", "495990173702902574672409688576489464791040", "19123409375958837365194631454696407040", "2827739675687869473459890939630714880", "139822400154235317447104039485440", "19929664994103431838321829762274521251840", "9160851019489041094119655690249175040", "141826099436631652100462521394135040", "139954570959272064762350058209280", "49692657547805841349386240274355799982080", "20812796550901130589568928787285934080", "212772811027067594953197177588940800", "139907338803038136468034625863680", "40134135057852524549207083765732013506560", "20392154075287386594319142363710095360", "334970797626420787348118569840803840", "139873806334793164432670097408000", "78292479142056378636728661743748608163840", "19127343870504055385932554116876206080", "524547697998885235851474821154078720", "139852763773305117845320445460480", "29863941351485320100389489071478580183040", "20818585995720466200132196323966320640", "141825763684081622169923921274470400", "139953373674159617387399253196800", "25502447606227344399895625387199713771520", "20398100439016607412683894973341368320", "212773675225271894828563209167831040", "139907357923162155844211785728000", "51420503203458051506405702985099792875520", "19129786221145911708026682273253294080", "334970183995017564078363612461137920", "139873869646748943526535327907840", "17419302557717801560240585211182495825920", "20405674144638967319896499408181657600", "141826244875243455018294053500354560", "139953392712195625635569200005120", "31639599542592602316301890866200109383680", "19134236631777077210583023806882775040", "212773330884512842355729463383162880", "139907421307318491242575944744960", "20604381660219466274736772393165746339840", "19140436083986398955591053264992337920", "141826066379764040558159809814200320", "139953456162907813651877184798720", "53162992008394942782336533160819425280", "213626889497088200875783444035010560", "139998084480677253226416808919040", "713249289293099761249332297394972262400", "335125389025275414061532178158714880", "139931250678201203920806437191680", "39717943095711853505772467513312642334720", "524551111309058555454111273021603840", "139889037352087792408107568988160", "7595318123619427866319731369507822973747200", "2827724607022319480411160435323043840", "139828291872700846883312351969280", "185999830891110896446558198138807597737472596284739533646001392844800", "9156642086031021008238969070823669760", "139818734321920216525099597824000", "449881858725971158376020323961927336294039094524713885545020658810880", "20804083168074429094601159781761679360", "139816343765448577797350226001920", "4050755670870422743618823696258313234677760", "20381900637308681243687625951616696320", "139816382697449519313810273730560", "615745301592694967606891492049137172480", "335150325006229244298491604951367680", "212845449131839601993839308397608960", "139964825764696879210145035714560", "30945855268566660593130927013025021952000", "524553075146188376792267915085742080", "334971627742588380647979991821189120", "139910154167180971921956700815360", "71267078223693864816976815123164508979200", "2827835756672836834220430027411947520", "524548044467353730846048355279175680", "139858657989496688349940592148480", "3039623151450506830083215913240108120145920", "9156669669825483474819632599306076160", "2827726184863942208634968475319664640", "139823512928836418079017238528000", "2048698500767011269147702638117439877939200", "20804294431110999353423005827779788800", "9156683011753271092628896375457710080", "139817539023927934258282052321280", "4768809589125250690413612329030374674923520", "20381885195433223625768819573359902720", "20804173926942396623278630301325066240", "139816363229751948100798977146880", "26207531846451121344493811604199550484480", "524554682611329388852844008203878400", "212773627448523503658587961887293440", "139943723363004075177350271467520", "44842532484341007190434788647433498787840", "2827901878822183623343642350263992320", "334970504079888971803363771164917760", "139879765610990875944013794508800", "116998966866207572044208807401392502210560", "9157358764636640520499702555213824000", "524546535418445841972854471943782400", "139853877080906441742995535298560", "375454327189682582952970870673977198510080", "20805235995001860091275607748672225280", "2827744851345924110870384577242726400", "139822317513043228157490914918400", "1612210706265989797944495508347860822261760", "20382055756519713010867803554410659840", "9156694091993621155727184138998906880", "139817558490075978969101752074240", "26266961071159456045396284392068287037440", "2828028000651463455119201544941076480", "212773623541275254664120350571233280", "139913320029791384537391607971840", "84822566580673653357031535157429172961280", "9157630657227674357585750314608230400", "334969324709887795116833092141056000", "139874983357596092875499783454720", "69400355015262808264836045620740777574400", "20810321459743371201927127581044244480", "524548148299574525906950026292101120", "139852681076883476799021119569920", "446019563853811669030115717849657313853440", "20382729515173557512288783615467192320", "2827741481890743823607880262782812160", "139822336991366123956958875484160", "50512308986634395108865010885976874024960", "9158302261493501350011400189158359040", "212772796249158375984022647660871680", "139908535633770383819373369753600", "41850138544703908269397974023911904378880", "20814430209968440228740670694747013120", "334970682962224648540177976367513600", "139873786870379113664779089346560", "74920645696647171099954604079128164433920", "20387344361747654740485693445138022400", "524547856300467759468915073681981440", "139852700576161873866223056322560", "26272843781240899154986461478070664560640", "20820569882266035827199780919003054080", "212773623154418992387440389054791680", "139907338451922809769048267816960", "47612757939217288208562965027427597680640", "20390526744139180190206076469620244480", "334970358467191850861026256376299520", "139873806411384045826711883612160", "30416233230974436659852336775714727526400", "20395465004395779375221960860709683200", "212773388410039042898039740878028800", "139907358047161169507686951157760", "23773823552259365301834058772833464483840", "334972721539984341732903183408168960", "139931277307478226870051514613760", "25947163451160376417570385352280233738240", "524554787990975233020465525282570240", "139889037090586748419201894318080", "2351428522391155823425351077469330530631680", "2827726954765932578569593887265914880", "139828291866945462732314992312320", "1446765283946025615109086306548338843975680", "9156700039192969574469734525483089920", "139818734308380306374996835041280", "4147706511179301338677382561121372733440000", "20804187517802517609574532314268958720", "139816343760726211314480597565440", "21594947255279688625723861405325800243200", "524556925294453059221916911319121920", "334973197760043204325935810147778560", "139910153893283715915518251499520", "135859358234989598318839286856806930841600", "2827782410620801347198994268207185920", "524546208911760480454966952067072000", "139858658119988955927361496678400", "406591240677768657228424012405630964858880", "9156848302924177536604314095415459840", "2827743220393772275336876320557629440", "139823512887183669960581218959360", "1179369050217214417120468138045609837854720", "20804450158803410352314636400265789440", "9156713178910988900258382416990699520", "139817539016881278022125028638720", "82619993766505356814479373889688683151360", "2827820338274718633217638813684203520", "334969359913807662294709590137241600", "139879765810510859845255595950080", "70792214442866688234277520810922832035840", "9157826608101691739859581078832414720", "524548070464094555838941769184051200", "139853876971775503802930215649280", "345775225115990028890941501014730541629440", "20805334952142244897190198223222865920", "2827746679362655950144665230403174400", "139822317508579116091653219287040", "44237053474240766142331098653918484234240", "9158537814746373930443721401130024960", "334970538277982557061872369218355200", "139874983145975044861904559144960", "68723088525741041164080878529279028101120", "20810382956784317309418474998889185280", "524548187449428268306962131755991040", "139852681074079571699817277685760", "45416661055046522377549999944473782517760", "20813617295301684918833777049191055360", "334970472435046717570942919119994880", "139873786907088134371460966645760", "56297811664982131701809667674459193999360", "524549071029131308243994235308605440", "139889037497189881291906386493440", "253779746430596619339508608506354183700480", "2827755062334759948104174311896514560", "139828291798212894313673447178240", "569903725547209050111958872211772795781120", "9156789208144563288612523706217922560", "139818734287609272547999953715200", "75308764207747959063845596591048643051520", "2827829734747365653458686574508113920", "524547837267139655456260967073054720", "139858658004217190120760762040320", "234708663743611374284633862367548769566720", "9156999326212325493701604651061739520", "2827757622530160882058325629631201280", "139823512851950388779796100546560", "63940974357029533130165089031976187330560", "9157953547164825631121558976992378880", "524548486876175270457252345481789440", "139853876942186926308700199976960", "143524101603538176282546692513692448194560", "2827779267403998942617389948081274880", "139828291739035739325213415833600", "141825090147986185356276923073822720", "139952432841032838503099683307520", "1107687712075406797500818740173864960", "263359765707799238373764949973401600", "139980761258425315667986274058240", "5222722215959861893145187048184872960", "357924058222555436848621757807984640", "139927529082817614212774915604480", "25590701562709691039196810004943339520", "535520999672367191497476372399390720", "139888273159374453167439017410560", "204420958032924679023862875804150005760", "2867387685312729294169586444607160320", "139828196229800812585484410552320", "9363387298208870709156421538989631078400", "9165605313190222197282608645060689920", "139818732234080828774512544317440", "331226940595812651613543553090490162216960", "20805389936965764421012535961263800320", "139816343706418996761479870545920", "679006586168609313352457598023602620334080", "20382409904181728263107743771252490240", "139816382673505645506135360798720", "80775047315789595924225401330198554708836472302982948926414221475840", "19122672081739479799152622263462789120", "139816509008467404523280431841280", "273917259277965029134638490003238306766390985226148022899645842718720", "19499108557235376824568324442092994560", "139816469537747749078208552632320", "1313735562430546928475787315453624320", "253892130735276323364079188175749120", "158988820661665018513249056136888320", "140029621078728533205164200427520", "4635591776443106279479361341929553920", "361058068697001610478553707745116160", "223007876713471394929032722456248320", "139960631675222242246580278394880", "20516029369544758731573808103455457280", "538307373062921285159046448372776960", "340527846244633301730436338407178240", "139909200681506219856615466598400", "167155278107052651737877258566966968320", "2876382589800439340318277832110243840", "526195419247807302833691355596718080", "139858541244443770932146049515520", "5070152577632709806439734357954144501760", "9173208804384954208964502080653885440", "2829301511219788658646776184821514240", "139823509079259184312879426437120", "307165256288257802923535640344801197424640", "20805492309191025649724032211138641920", "9156915055035097520351634251159961600", "139817538969805187146018420162560", "2320901267316634123448186795657512951480320", "20381977075047961486380431103649382400", "20804269653281721245171273168427417600", "139816363225435409987550957404160", "7298003507864335874856871636367161530777600", "19122722188257174981256060283985592320", "20381855005920049561825690255695544320", "139816445852681760757439710494720", "2971917297789225419144033447280997438586880", "19499236494083018083121717582978088960", "19122795126528556592051143054920253440", "139816489266540535910503915192320", "4231118221107510791048310952663449600", "363766573492689585248061969861181440", "146743875721843132810803610166231040", "140006297663703428192968570306560", "17216961076547202065447280860725248000", "541027512328583473712389340560097280", "215434295687842160478126893023887360", "139942586622319287005777919344640", "137258499291030104455913463246823096320", "2887204134034137306576050359401185280", "335787463343373494234630569674670080", "139879623496389088370594978856960", "3110015446021680026463789782189211648000", "9183681077057380569724158327977410560", "524632669738954269319646030698905600", "139853870959022379489175808901120", "239233466147147841300280629324421603000320", "20805892478134756519377807338247290880", "2827756978163027620906347729770250240", "139822317483380863686966061301760", "582393723032068315810201904715782078890304420820068484775210553180160", "20381798083657504413770144749568655360", "9156642086031021008238969070823669760", "139817558502213936569602593914880", "178089164639168521504994496096269440326613757660855528533074263408640", "19122672081739479799152622263462789120", "20804083168074429094601159781761679360", "139816426386902650928094200463360", "2053572773641419609222985504186768828661760", "19499293707159922694392965659570995200", "20382000375889044441938821690341457920", "139816426110496637727631261040640", "14722172087798145995052572889034260480", "543923941373995125681507336758231040", "143204642732612123358340250578452480", "139988452076329585688377249628160", "114110935659537870349534095910140641280", "2899576440068261007727560720855859200", "213169376801243026166727739598438400", "139913149225226793540641024901120", "2107824430130860661454070351079606845440", "9196593189466585835951277010656952320", "335021242290339122219052452366254080", "139874974306147710787729153720320", "147490354862245932995073403235535673098240", "20807018078186148329214982771263406080", "524546049217495412641478838079979520", "139852681226080742867183442984960", "1758783332941671372468048533126449264066560", "20382034282457421855298317744026419200", "2827728100610002925703347401371156480", "139822337024090647943719503790080", "370117747400177540644523777768672699255552564499040463375698766069760", "19122672081739479799152622263462789120", "9156642086031021008238969070823669760", "139817621656339373368809461514240", "1539082392685996155795651104643917304299520", "19499355600573795130570601647161999360", "20804364384810496016024477996962283520", "139816406638851463282846134435840", "95850428763250290695326718508694241280", "2913681282970695464296801856819036160", "142035252617175893251300450967224320", "139959155478954962222647003054080", "1518179410430359928556631518756124753920", "9212203933045482461371333160730624000", "212801724045140134370832978007818240", "139908523127947813000616957706240", "89161100719389933862781080469599546245120", "20808938546533559163127780060692480000", "334969260337005752277287495805173760", "139873787118450927968024258150400", "73990739403731720910181911261343981240320", "20387414085872138258269900951907205120", "524547902413734222849166486441820160", "139852700572878353421102767800320", "1150211080765609177776879338639513710755840", "19122990008310786062884524669901209600", "2827730506067734652263972612048158720", "139822400176629664752587355586560", "737044240889466383195623397745688345313280", "19499624435757581239321119050296197120", "9156755844649842562534816128832634880", "139817601894121086274952510177280", "1171821143476504782954459925593918013440", "9228755833344188075159873236122992640", "141842257262138162192415178610442240", "139954555226855701034772597964800", "54921923884491972030972556084727733288960", "20811966611575206182934834215104020480", "212772724293893592521549805602734080", "139907338840558813913959720550400", "45029114507896557388732938593170001756160", "20391027796801331926589859919791390720", "334970493712141142788340802524282880", "139873806387809106900511160401920", "97747956733128096465853518340740517724160", "19126413828890017098348139486768005120", "524546998562763039614104399427665920", "139852763823000646379893800960000", "282434838584855177811327662433455214428160", "19500454855331705339504176348507668480", "2827751865577050844430063317895086080", "139822380387368450846672297656320", "40407063274443101917464079145963681218560", "20814799928793275951765860428640419840", "141825587954624482988051402430873600", "139953373845271615415128446074880", "26424690231238874040528788376022973153280", "20397531034723455166999529983951503360", "212773613250898678104433374233886720", "139907357949946828239237959516160", "65011354671748552339669701035569950228480", "19128298547787366801645732548082401280", "334969727814113087417352992273203200", "139873869726291303972370631884800", "65773939685175548791197687176912437248000", "19504890907908753321766750187862097920", "524548366950733964686464275384893440", "139852743980133194195778976481280", "15721538879563704893247769466949819432960", "20408255859340196599596565953081507840", "141826369578359599906079648325304320", "139953392590742262654265943654400", "42748874343762636195162894430930269634560", "19131229973421867567583181665248215040", "212772959038273542010950453779496960", "139907421468100312589027825418240", "40695548099199680061668067440840996290560", "19508455955608430813099330060282757120", "334970759018165812135458410499932160", "139873849794916373722597693194240", "31482376712586529879671004523863694376960", "19134294420196286486289627649765539840", "141825729060446148407067365552947200", "139953456491370538628348293939200", "25827879436225403197928516953420081397760", "19513840796500980671529783151621570560", "212773652826294309008793437365862400", "139907401407081664989224618557440", "16961064186913099778115797162517583626240", "19521551302790912735333106475220336640", "141826276075201007632532949801369600", "139953436184641259966734732492800", "4062579953942717549141976554919690240", "224531416173747618179570571505827840", "139993628901632502171024681861120", "17249466807063554322391606627821158400", "341601574775647511782600329249423360", "139930142988555787671355333017600", "130002493875986349933073457006562508800", "526669229656383426882173801594880000", "139888887317487117251963161804800", "3161057118556737451768138003323971174400", "2830255359112287972828868121890652160", "139828285690016316162546159452160", "268593544405191309448439173868499637370880", "9156954256422929758895969088558858240", "139818734249129364410241965752320", "7080140897025674551583726755463902632345600", "20804144298375638563799903682019983360", "139816343762681566186293803089920", "2763381286272834585757485975629342756044800", "20381948414255336248079671712431472640", "139816382695199016536817716428800", "2221444045957669070911177005463260585000960", "19122836695263943019624668394107699200", "139816508999686754344194716467200", "14914238900841125262232550437080268800", "342664103972611316860550403713925120", "215851312386209091011815044808704000", "139963544071747662606423624253440", "108643426785091112629514626538416373760", "527089036168685765693404429198295040", "336003964897305307149005500207595520", "139909974624762648090496751370240", "2108356316040306820969629597746709135360", "2831521185162983609107228699656192000", "524674719003011180592727068015329280", "139858648986378775735288815943680", "188442979521657685329250037801767969751040", "9157087038495349231233666737787371520", "2827765986942835697294113557373255680", "139823512831511396346125989969920", "7843242203985921825811731431494954537451520", "20804138350741076849996088338829803520", "9156652776020445093179428655616491520", "139817539030974590494439076003840", "3717086387728226447071718436224000631767040", "20381909843230440576271500167998341120", "20804199606664186086989732742514606080", "139816363228608249968228989009920", "2038627743466934121170679837044952897945600", "19122851457312055235455319900002713600", "20382001858892854473034537164582420480", "139816445845745784985724943728640", "93376433681122078312044665220460707840", "527507468567544497737411750401146880", "213257839261423460801195700450754560", "139943514376261795772282830848000", "1505421815354482280487392080260319150080", "2833045031622718168574067009115914240", "335042551416462856126036670215618560", "139879753050086327321160857026560", "110837292441946199955494505837075093258240", "9157398609574372166136528873770188800", "524546666175862491490681464501043200", "139853877071609282729845954314240", "648219341198983686992672803660356806246400", "20804750879971466080376001360077783040", "2827735889680373076503779562823352320", "139822317534957960117057784381440", "3803187459162322177101422391336557661388800", "20381907313069592704823089362496389120", "9156664131828182182513770006356951040", "139817558497085741717111356784640", "1785714038422693937130085120586165602222080", "19122876862849468810569499616414269440", "20804325544461106250470175744301465600", "139816426375982178436458184704000", "1135136207249512911428048304120665210880", "2834785252162410417510774429922099200", "212811789812970816217423658908385280", "139913303529769106414615012966400", "64438078611283497836537024296793533317120", "9157943428528251005888193055351111680", "334969743133621073573879468324290560", "139874983284620773319905056522240", "63167335917146377045165801181830667304960", "20810937224213996225953890768141680640", "524548539643369444996399096324423680", "139852681049065786735867214561280", "891491837815143445247002902925497209978880", "20382264074680686534361861549782466560", "2827732523552156644820722917404835840", "139822337013243962428378325975040", "900743735521945375626598754182165828730880", "19123078062192725094003451275163729920", "9156735170161417093521308778705715200", "139817621634646002338127105884160", "39733531019918282319787338077319714570240", "9158752732090061797404444425201909760", "212773039388319216877378460744417280", "139908535528623942599229299097600", "39675781482961274026003574830815227412480", "20814997557728866508315901763214376960", "334970829890233061223227360312033280", "139873786844775032890470322667520", "98246845596038267269062512292094814453760", "20386027266676195780680610489942671360", "524546984326452587832281815622615040", "139852700638142933953886929551360", "315232858723463971506846560389889985085440", "19123832172642769048654415127002480640", "2827748919932577287827373843734855680", "139822400131619609212736209551360", "26588681301329685015534526785656979456000", "20820373889084450461692537863437025280", "212773602689722717951070424835031040", "139907338460777246924428821135360", "66395977173346572589601274468400134881280", "20388056674491762032553179735245455360", "334969691759109443230780578940846080", "139873806527635426979229064888320", "67911181559936268901709529297820896460800", "19128058228407314533174783459322757120", "524548235264862285704605375188172800", "139852763735120357612741809274880", "43394261753165767859669762195764323287040", "20391375684108690150393279402108518400", "212772943254538041122408023908679680", "139907358239634497172771728916480", "42246585986743616554854912750191451832320", "19131331768085236327046870869632614400", "334970657816567600555980477798809600", "139873869564144423564464249241600", "26048408940030969222476366926482537185280", "19136720741521450923326427865169264640", "212773638009699463811950911286149120", "139907421174538827400015063941120", "95626969850743259666775217774673264640", "336145472817369736546120622470594560", "139931073369462226486680738201600", "1387279654444773037617453043017496657920", "524742594017425158466679019940085760", "139889023738796494380128450641920", "124827213249224668314510461910538990387200", "2827787612425503611234594804811694080", "139828291718633640379690724229120", "1510980134925118792356248001636803322839040", "9156697576238725867037550034424954880", "139818734308970602185355538595840", "5483322049597711686096213497237173771960320", "20804162100427302408793945775454289920", "139816343761869909447050585702400", "2249643610911097057313676500142079491440640", "20381982744668270315048192103048806400", "139816382693612596546478700625920", "1025674943003178557223406400136617656320", "524812580029091127727844974783365120", "335077432466093537885438784779059200", "139910135714902874990357774991360", "74471652697176921033216347548414692556800", "2827830928329498765534747339742248960", "524547878428645961695008872422440960", "139858658001302604557114663239680", "290134272378317553359332927635871991070720", "9156931078916458920421608732827320320", "2827751114258668173611451557294899200", "139823512867888375659481096519680", "7911606166579416765969122310098205120921600", "20804137873906883671038826273182842880", "9156652683648841068065170844528148480", "139817539030974590494439076003840", "2469657674454243079982425411812479761121280", "20381966293663745438574330610597232640", "20804258420508782669656535078472253440", "139816363225951918821614823014400", "46560220384745154968566807807276351488000", "2827895299717309292036667324267233280", "334970411775984792587524953341952000", "139879765627076436776288466370560", "50157236037593367791947563406690741125120", "9158314016348308681019580343627284480", "524549669418397797812558708940472320", "139853876858106666820732362424320", "1105150647702265791467470553257120377077760", "20804474805198273352064352134407127040", "2827730789517318022387380415144919040", "139822317547427959110885396971520", "1253142191635212635789872080195584073400320", "20382129589894278574166522782568939520", "9156708993604965691148590261469184000", "139817558486607991083244368691200", "32312973675452151846117767845192736440320", "9159237571702975583700210711684710400", "334971474315394761716707254400450560", "139874982982758253297723026309120", "105458594478949505147667361142333264363520", "20808188051850077687301452020832010240", "524546792755231508420364872680734720", "139852681173212374351932055879680", "388365330542227325495433238730576536535040", "20382867796794601509908814182429491200", "2827744143331264298647636008889221120", "139822336984835976554865717411840", "72772746794843585122809932256618542530560", "20810032285857559577042850924535480320", "334969543670532243717691310447001600", "139873787069013653850482835456000", "73441183296779583292913110743938425159680", "20387456121760639901326772319792660480", "524547930267385106770123715625615360", "139852700570922998549289562275840", "44915630856460036453191879886265993134080", "20391051127149876287302014571150049280", "334970499979212591670556179090636800", "139873806386702302256088591237120", "45920311020928259158785310832308361625600", "524550175581131360620620357052661760", "139889037418643645026051394764800", "104211862821326728048073968966882767667200", "2827800284855008029743058681090539520", "139828291687643110335858787614720", "240926454125551433390937655521857797739488635878024757273882211123200", "9156642086031021008238969070823669760", "139818734321920216525099597824000", "5026332522772322058168556503786293852897280", "20804169276915616947750117375140167680", "139816343761574761541871233925120", "34710191582289834243382639115108100341760", "2827953938243483514190569600492503040", "524552110790897773484459846900121600", "139858657700399315226765526302720", "2790603082280057919288220275147609735168000", "9156672131280659165929682239488000000", "2827726419603486454845910623977472000", "139823512928246122268658534973440", "3200293693728792839300298652742935684055040", "20804218409624221617159380767919308800", "9156668284981614293152998860343214080", "139817539027359028655992016732160", "113808377357535148848862055912991275089920", "9157378858158838412230619198505615360", "524546601338752933919119914345431040", "139853877076220968748273325834240", "647384961313196863957485735885321315287040", "20804751740576742844356702249072721920", "2827735905580165456075325981149102080", "139822317534921066628910365409280", "84760386554162823408100625714998746808320", "20809190697085487903238948712077066240", "524547429830124225656925497956761600", "139852681127944064395048977039360", "2460036118271441125141191704421028520263680", "2827726804636688595547017821772840960", "139828291867314397613789182033920", "50377636506009731303317469625859349019915283796395590920384827883520", "9156642086031021008238969070823669760", "139818734321920216525099597824000", "6672944209850508247960711234328957665935360", "9156654650832277558096609153709506560", "2827724752538302535784327959732551680", "139823512932341299453022040883200", "212771899980569933371887806368972800", "139906398327224790291487801344000", "1807356566999029818587393444240424960", "411173131776218022183248155681751040", "139920445046468201105663952814080", "9965054451262960479286512578042265600", "553689493889869797197540956412313600", "139887074115586319293173228503040", "65785946111070550400495629540974919680", "2954728736004204791594552996533370880", "139827994670307993066214769295360", "759872677214314528755851275649931018240", "9268327584083089110242826797155614720", "139818708594873446220985484574720", "104290491577789975388506015370048396328960", "20808234037676416867057568458116956160", "139816343577992764520314428456960", "2415958401145557975148473458762867823083520", "20381970032479613541053945181917675520", "139816382694202892356837404180480", "857956472093618439148963108766422747054080", "19123098309350051845639356135191347200", "139816508985704122336322926018560", "2154537447662989143269549711859005238804480", "19499285030694479616951745274110279680", "139816469528671950993943485480960", "2340066845476150251650553803471585280", "390927118538176443331706316788858880", "234053331025801826609992697527664640", "139956486456227064415640546181120", "8832063205170479341730798366411980800", "557664372505377978910401305499402240", "348172933510982374111752893843374080", "139907938495287884925874624266240", "47903035566723552324849752015540060160", "3005116009162553787578081120889077760", "530351599288571489895892261892259840", "139858249931026388694212221992960", "555323486181971962957766927448476221440", "9310155787949245154468158665601843200", "2842196100520037994479939025496965120", "139823477729460352901376861143040", "33269746727589320665415077402223679897600", "20817100420409159905426598889951068160", "9159162910044973969637401379230187520", "139817538445880761964521596518400", "2267090150148764133703118506825590578872320", "20381981323585640764613562969033277440", "20804274079691074214943392839552204800", "139816363225250942546813862543360", "2660014680387916927023770982338755150479360", "19122809554371543827057975806761369600", "20381954256060531712819225083280097280", "139816445847996287762717501030400", "2304341894943705924140188529255769880657920", "19499273558119015462680016039150878720", "19122830773306965714435485496571330560", "139816489264622074526838128640000", "7710543404728438496860491505414963200", "562833444216093250244690111637749760", "218809944862430361132973188836229120", "139941184225719661742501090426880", "38225425801208417725532880734225694720", "3053614489909318262557815907622584320", "337929263406278642447881296433643520", "139879254181836727655784736358400", "403545291562915765956842399647420907520", "9369234640715353731736824728833228800", "525226894420409176968997945768673280", "139853828779914865653929764454400", "14035773813506310028774625449204179271680", "20834965138183904200529966445751173120", "2828293357673459576860145447495270400", "139822316172223188415843209707520", "1534648166848654183176615047693485977108480", "20382068779716626138920447037166059520", "9156696720440138161844597667271802880", "139817558489485683158743048519680", "150800452527400280601760411164920205583033407566295629130525856235520", "19122672081739479799152622263462789120", "20804083168074429094601159781761679360", "139816426386902650928094200463360", "3993366649352977677805451331805795256893440", "19499203769399207551247171958173859840", "20381902111124655045712192339842170880", "139816426115108323746058632560640", "32228419271046330465661802786272051200", "3099690593461076199771337626086277120", "214185954785831718694500933461606400", "139912713371645245477228057067520", "300984143628562892819630591554218885120", "9443949115931657046067627050066247680", "335341206153108007073719193803161600", "139874918584805757096432931307520", "7164276361770761435106923311529648455680", "20864671332539885509612407038505123840", "524582591814772572741315665760092160", "139852678628668496824445546004480", "645772428812751038515657374490856049868800", "20382441392023204153816491934246502400", "2827735936422280966083635913047408640", "139822337004906034107061638266880", "748022451296747446669983110824078613292776613261510722780151026810880", "19122672081739479799152622263462789120", "9156642086031021008238969070823669760", "139817621656339373368809461514240", "47718417100467428604246394402533285138118724770902733987791073443840", "19499108557235376824568324442092994560", "20804083168074429094601159781761679360", "139816406651579716693705679831040", "230792930407663428262782224205191577600", "9534937951213594709027041001550643200", "212968239011653774231016457633792000", "139908451207634444469482953113600", "4356623086850935598358970890916630364160", "20903905110057754267330777387043389440", "334993758551413190223202470592512000", "139873782847070444212445337354240", "225244568546869057957099059037865194291200", "20383642546722579197533748867157196800", "524545405179189974424678905508003840", "139852700750409818386482861834240", "608262647957646055859914867863821117030400", "19123273282691790704462431695384084480", "2827736699999171447794543954199838720", "139822400161503334612145577000960", "6826955849098825640394758152891099376517120", "19499164250624826334357679693648363520", "9156654367377858484694742851093790720", "139817601917806705665595490304000", "2725223736873721412343239989736578744320", "20964121153659485450626368859117977600", "212788513484067779165167133801840640", "139907332014378062925911815618560", "105335799416652863007135490071415121510400", "20385742593422946746627962621006970880", "334969067063617118847978722190950400", "139873806636545003990409870704640", "59018447338261820689738053270155254824960", "19128870060916211673246362255417671680", "524548845724044158305584648133017600", "139852763691696722063229679042560", "702205198870645507816061817708754407260160", "19499650031139869823437531381382512640", "2827734941326424621615146402861547520", "139822380428762944548076384419840", "55047832783440605179492023166373462016000", "20389347364708382110681323383795220480", "212772722398297907365817994172170240", "139907358335114844498292028866560", "35745456799002774611422796869589312471040", "19132907573156364531336296957655121920", "334971140845296679218580427227791360", "139873869479916590123906735800320", "87441930255973397567414874355273071329280", "19503457729739428182171227908409917440", "524547330330693568094839395927982080", "139852744053809490026174663884800", "22419533678177340468381743699525275484160", "19138996629862438011251890802864947200", "212773919331573391413618926042480640", "139907421052900996977974712729600", "56952988643051790657738834580312298618880", "19505786792440805855449101184794624000", "334969971997785836457744701451141120", "139873849932160149630996269629440", "37230792335654472604500038372064724254720", "19509326294952794793064493732887265280", "212773115985859147660010840999854080", "139907401639178598924637372416000", "6778084342387260712352911514256015360", "352382488187624127163580215889756160", "139928389356467372525576865054720", "34409282194552468009441687309910016000", "532664258210902504125610347945000960", "139888469135923285290385277583360", "394438252600213955612293900096461864960", "2848141852286173220643119011788226560", "139828242306188840361480998092800", "13727379243069535379759767723322722222080", "9162753963402513299340868269480345600", "139818732897794680546579853475840", "1741416486810335109442140244780504590581760", "20804331710021471911284730408741109760", "139816343754232957400534858465280", "4032557038993770374200810995079674782023680", "20381901100129006321672156411330560000", "139816382697449519313810273730560", "1805417424762577599880044165725285253120000", "19122874627951827418518610938817413120", "139816508997657612496086672998400", "27852135724541034443374583720108359680", "534612637647680800525694107322941440", "339045585817595796883176147438796800", "139909451989986238274850698035200", "289005027998092600398888522093523107840", "2855664345209205888535144966473646080", "525497962591733882779296716512296960", "139858590581957896522947843194880", "7143726356196004059377523617051128627200", "9168393894142187049869169617975377920", "2828843304160474026803316054042869760", "139823510198496934241128784855040", "921874898546597616806353318846991790243840", "20804552667400339736834277584205250560", "9156733036470209616328356533328936960", "139817539012269592003697657118720", "4856811341652903619494976715611879841464320", "20381883617030659317243825589164441600", "20804172282450275608061323391564513280", "139816363229825735077093815091200", "2439045701549800177202051328050724864000000", "19122822009005808287074079848802549760", "20381968404849589857821426094755020800", "139816445847332204976063959531520", "217928872963776212953717797692469411840", "2864896856585928217428650275016540160", "335483657615596129293260454667223040", "139879676264185954932117966028800", "4198190167723090100066351183164845588480", "9176657226222593843046198121731194880", "524609731174253826036663905597521920", "139853872589124259794735674818560", "370616817075106883960397347923401155543040", "20805251043226892326280260786354913280", "2827745129331162776335687923919749120", "139822317512379145370837373419520", "1287874159294737768148105365056918189506560", "20382120649544507591244983647705497600", "9156707189200972960587162759368540160", "139817558487013819452865977384960", "4576755970448896910717049040656135220101120", "19122751980715588554250252599731159040", "20804177735455256078180598439351418880", "139816426382623006302993599692800", "2662996452348514955188136944319028264960", "9188235588315051604021186674158469120", "335010141527264345342892730377830400", "139874976241248057608001662484480", "152359387593591483247053936655014643630080", "20806924272844458184796649307798241280", "524545989641631022032764764547973120", "139852681230323494004136624783360", "290376404595462330286694386951069284433920", "20383228802020628680209965724802744320", "2827751091274570491098203343699312640", "139822336967864972007052990218240", "2566064856699752640893914018207165380034560", "19122814587613301210587200111614361600", "9156674760336474785132866707149291520", "139817621648702421322293734277120", "76910948328719062207239268263937022361600", "20809712106346602989331398135277158400", "334969460728549611597507561321922560", "139873787083475901204271072542720", "50619381125006286530343284945899833262080", "20390008081833162355413488285735976960", "524549619281826206754835696409640960", "139852700450834694629440807895040", "601725712984863697125313329124955337523200", "19123279814135973523282435462555238400", "2827736842807160667230951747994255360", "139822400161134399730671387279360", "32675381473972605312462029835144831959040", "20394519495291563203724067900437299200", "334971435784511038959383087362867200", "139873806223522404180054477373440", "88504140816104065913097519284526199603200", "19126804720169494796207741534270914560", "524547292573522369890875151923281920", "139852763802118932088454662717440", "58661474333089123291085645821841736990720", "19128907789832395621177593570860728320", "334969914588316514598438412411207680", "139873869693714353938199679467520", "200405848424834007926584899996556984320", "525920733660945300244408436910981120", "139888940198288738009030460702720", "4281475278653505359844951491640368824320", "2829592373883091922871298345685483520", "139828287308644321654258725027840", "419306113535094280887715712216121936445440", "9156842049547440338983408166743572480", "139818734275286847506762017013760", "2391901429922369955791332730612426515415040", "20804264117687764482259284836399185920", "139816343757258223428623214182400", "2904920006801414811398568997114977504460800", "20381941089528537707978197359164129280", "139816382695567951418291906150400", "2713565488963180888208653628111207792640", "2830673312288116106357114615082516480", "524645600022664605070679756242944000", "139858651055550058483281869537280", "189507798004156395999276427610371286630400", "9157084538248161840329533956544266240", "2827765748518485552897794775271342080", "139823512832101692156484693524480", "540380036017335804166799798405157491834880", "20804884135004680405625702960269885440", "9156797246306845016088724588587909120", "139817538997290835815845554421760", "5483861289969727358492295178678499341762560", "20381873836714393162802461512208220160", "20804162092665998646868054047530680320", "139816363230305350423010261729280", "93574398740572257085939168481070525972480", "9157538189030476256119411335128678400", "524547124058934522169083915361320960", "139853877039069226183822420869120", "159249837116472972728012444124018187960320", "20806801327371055324878791636649246720", "2827773765698650755142566244893327360", "139822317442355304867036164259840", "3134113917022310848545393110550445283082240", "20381930631614185362818046688084623360", "9156668838195740755362260827892613120", "139817558495978937072688787619840", "41780229297541318769361614698934981099520", "20814447531897632665425671049644605440", "524550769328122702869025292487229440", "139852680890571361654555310161920", "629792045710272279103974414300087740006400", "20382457715897089839616401073357455360", "2827736250607594374089266658625454080", "139822337004131270855965839851520", "91753298297525823951525313104297339125760", "20386326640133747802358159516851240960", "524547182551601378403094096647290880", "139852700624049621481572882186240", "107882739596730729858045780067247802286080", "2827797673908901188366954911917670400", "139828291694025683785362269798400", "193788155803170378570657786505368478679040", "9157074764982351065880662178225192960", "139818734221016526441908708966400", "32532925866123582631208198361019355763530727766899090497932005212160", "20804083168074429094601159781761679360", "139816343765448577797350226001920", "78365021877564315863948506736301157908480", "9157712128382797301832285754176307200", "2827825593528449234055034533304074240", "139823512685782118163821049937920", "29574551281594557080334014150625717670379520", "20804097802619552967316554471356497920", "9156644921039439256989648050800558080", "139817539032782371413662605639680", "975289493754855014449992270970928737812480", "20804526953340221292789370058912563200", "2827731752900632266725030080020480000", "139822317545066775869450582753280", "177002961811028532994282400501127826093324639875827819134283981783040", "9156642086031021008238969070823669760", "139818734321920216525099597824000", "334968001893584566237372682820648960", "139872846919375636385267143802880", "3435672064697725494933150743176151040", "619059646811017209461134658403041280", "139883342264477107389320987934720", "24813898902133787275183134326894100480", "3191407566258400064339494656351928320", "139827503936187086191183954575360", "250371384477044488094160539719418511360", "9504233171712525700712509329238917120", "139818656240837049232766270177280", "5147293779075504930887945887951513190400", "20888509335308278314619088639361024000", "139816339967596014413893812879360", "795474897065900898516770793191515776614400", "20382320323063801312833206591862865920", "139816382677711503154941123624960", "32477949426458139622339900162988980872872052972191190978572152995840", "19122672081739479799152622263462789120", "139816509008467404523280431841280", "955282074815038155170153333169110541926400", "19499506578933423927509973172192542720", "139816469517271863156391023083520", "4976606663503114315257627996334325760", "586346236069339329824924435585433600", "359141266866859162812344681732505600", "139906221537134469233778012979200", "20835508378241976997353869692203171840", "3271754872164024312835928622524006400", "538090886596383701035190016981073920", "139857719466935285162196410695680", "149055986577324996927397288630435184640", "9755959362621830656932158157965230080", "2882405325899903483173839096533483520", "139823381772486054004571209728000", "3267364186691270731760884649480001945600", "20937396540557431179052419519526993920", "9182375282313634985499051742545838080", "139817533050355694357086594007040", "1138284201162716465810375918066862800240640", "20382163040963585673127656648238694400", "20804463405085822825493238190996193280", "139816363216691653296612661002240", "24307916891903263068448021363218678986833920", "19122687125269044150774072268239667200", "20381815173482610891004085193639198720", "139816445854563328652958078074880", "2611705430323961799175316179107983319367680", "19499254139530431255237252755037880320", "19122812097250291320852240347116339200", "139816489265618198706818440888320", "17178937262968056345522409122520104960", "3384890369553356990350391297766850560", "341629350823165220037829232846438400", "139878627083480669816645782732800", "109618807862930717994952552568806440960", "9991225811359498182792158235831828480", "527066283140248710306131847382302720", "139853698819946535223986164858880", "1874287427877738596808834407888333045760", "21037594776181197598121512811385323520", "2831996165893960075846389224712437760", "139822307134314716478175342755840", "142670636244126846742593464310655384289280", "20384710224928036872437401730269839360", "9157229799650782415770892691119800320", "139817558365191521590088531312640", "1464413595626636699152749672620056511484222945944380845238942810767360", "19122672081739479799152622263462789120", "20804083168074429094601159781761679360", "139816426386902650928094200463360", "4424108674689877495546210068677628851650560", "19499194499268980087291341129100820480", "20381891982710288391435740390872842240", "139816426115587939091975079198720", "89664760329557437180351414558387077120", "10198078595594731295107916366704803840", "336224061661224962160934787638886400", "139874765386809834227996175237120", "1121254804422316135596525966779115110400", "21197385530493063434133319378985287680", "524789690208279731306538000753623040", "139852663915065808287843001958400", "40631417624910519758606056824824597053440", "20392027266062885729667876549505843200", "2827920361992325645774258687621201920", "139822336554030715457454379499520", "6870715941155014405900609511433920871137280", "19122725304374696213356233299884769280", "9156654289155522252350054632469299200", "139817621653498574781458200657920", "5718002472753086838410307397930568971714560", "19499175051878947153349754710088744960", "20804158860844605071091363041582776320", "139816406648148622295995715420160", "753477927561222432739116419599722086400", "21394809691748451265878134426047610880", "335116982329211131984624456669593600", "139873761372035076386515184517120", "15221254221789429994342399820158646353920", "20409126626421858372329846075377582080", "524562260816022379191946146081669120", "139852699552256897310904321966080", "864032396891358456272181314443309492469760", "19123095312026417352150682301953474560", "2827732808602357800113894061275873280", "139822400171021854554179671818240", "2502168269848515639988180537291086590115840", "19499260512721388583224401264870686720", "9156675594727404076590041703886356480", "139817601912826084765693929062400", "8248241266534837582952564439540679311360", "20432287241157339468230235657338880000", "334981605771418778143555400792801280", "139873804450310683350656418447360", "216067393975172276558850632476891545600000", "19124364650654603208227757456705454080", "524545457172671624410465733317754880", "139852763932574306177728148275200", "400843187085570934882800018779111770030080", "19500057141977442084190290945087897600", "2827743502407151771758109766524600320", "139822380407844336768489827205120", "120089501787971690441899256110866958909440", "19125717600459055077246496166715064320", "334968936228829216874815737330401280", "139873869864309843131865006735360", "53885607308794816778679480045078891724800", "19506167081542395301896136412217999360", "524549289835033251934180469007974400", "139852743914536572269668043980800", "32981298948653883590855505251490563358720", "19510643583718348571524774919845969920", "334971403907555027360954258408079360", "139873849682465021849264666050560", "12781122987930533980400632697569935360", "546993074505832450975173133373276160", "139887506779910284452953147965440", "92248880022279276145188480515624140800", "2917143338000202584300104699776860160", "139828079927764900841896885616640", "1737181702034096197332940806529902182400", "9205162270255511575416323846229196800", "139818723068447100870480195747840", "115588638200359570915601437101302030008320", "20807828240215855035633278242730803200", "139816343596328828129581657620480", "52916994787577375431005075986477840093675520", "20381805934025249322310516813301022720", "139816382701913631379647969361920", "4278064665514746500101397544577576111964160", "19122757559226411913481424162489630720", "139816509003892611993000479293440", "69022145272549788252810951307674255360", "2948519526254779333684692195748085760", "528561062622789750793626671917301760", "139858374870823999928561441832960", "1001353514633465383209975974223622963200", "9241145571774309906102346963495157760", "2835731379970682551381388342958489600", "139823493411074383449958396723200", "37323199059726540498524838302772080148480", "20815685905022503660045740580420976640", "9158889071049520630056087743606292480", "139817538509669602971408999383040", "15536597273302807475105649301713866572431360", "20381824821706806291073076410806435840", "20804111025555190012097520584569651200", "139816363232592746688150238003200", "5079822999951157309427615542196770984427520", "19122744068097835342113616228484382720", "20381879861971663902422111133672407040", "139816445851501169136722303385600", "637361213709955446698137738537567518720", "9290108305795597761384328417624719360", "524976235702284654418764890237829120", "139853846560436330397324045189120", "16704059578549096459652434675150671052800", "20830025939041663579847190952814837760", "2828202322570777969519348407116759040", "139822316394727815432927030804480", "1706112307288094416576488967367145742663680", "20382041574461016310071125852521758720", "9156691229653807977129065877885419520", "139817558490740061755755293573120", "272567743351040571166366378256270312192819827262472748150593379368960", "19122672081739479799152622263462789120", "20804083168074429094601159781761679360", "139816426386902650928094200463360", "9170313357046419720946663130546023956480", "20851387330548971413782747563761336320", "524574189451498428163223513255116800", "139852679225863389466716448358400", "411959746121467228998524113620063957811200", "20382806527447579971914375114124165120", "2827742964111169923593318814952980480", "139822336987750562118511816212480", "1460280509813395652483133569016885663498240", "19122922500321415216732227707181465600", "9156699502821597631131426382455767040", "139817621642947037171296374620160", "142198028729250004372825439045750693560320", "20384719905072709613610948272062464000", "524546118696880117533199926432890880", "139852700699681272183781775114240", "232122621349447542761052260407921606656000", "19124247571077869546329697759841484800", "2827758002084511208265952872449966080", "139822400109409729347989988311040", "45241196793750394595593169779933084385280", "19130758322672225526049793881417973760", "524550265486526713721043413473689600", "139852763590793031980038790184960", "601759839863026657249950579546453442560", "2841074016324743227236340843319132160", "139828259384000036360986116096000", "16762613292764479935659825460211592724480", "9161646670815984889144729152572620800", "139818733155680162697038468874240", "2015033245247016287589151418449297649172480", "20804297960729507926509472709565480960", "139816343755745590414579036323840", "14505377565422928042419326588234686195843316941183237264174942781440", "20381798083657504413770144749568655360", "139816382702282566261122159083520", "8265629290087807282712745992351404523520", "9166797039346566078022049007434465280", "2828691267265397575298399829648998400", "139823510569977466397490415534080", "546962143658410066884683104342339580067840", "20804874495852264355944856840663203840", "9156795379087066698351388335255060480", "139817538997733557673614582087680", "273722759693550696188801751938951847931690521005323033108785030758400", "20381798083657504413770144749568655360", "20804083168074429094601159781761679360", "139816363233847125285162483056640", "197904963471678333552781891509590069084160", "20806270356159527029695440913967349760", "2827763958176717956093683874293350400", "139822317466336072162858496163840", "626873362681665444525791153965618660638720", "20382460787206984493520117546614784000", "9156775837637769295113527773039165440", "139817558471038939085033562439680", "144920123945007181733423865785033215180800", "20384665015560901708205636052634828800", "2827778730703799176343903837764976640", "139822336900276101720981433221120", "254177794631390681421889214110468197580800", "9156971961876584913403024791337697280", "139818734244997293737731040870400", "890769700327749014075014270590238033182720", "20804569062446106274986382643303546880", "139816343743496952349635937566720", "221780554754431971282702467902339987537920", "20806034874257456322918280104184381440", "9157020151439293558823459006070128640", "139817538945307911016132222648320", "524544183641856209580032421192007680", "139851741223979784503496220999680", "8291962048325053271928561343660032000", "4291060202816881717496511962378403840", "139825933974787638108606163845120", "81596190562854740440903158233699450880", "10314077436452293718080673814172139520", "139818494736641204854422122004480", "1713480502144159087828204074498942566400", "21059778746745212201919718176923320320", "139816332356727664018391789076480", "92135569971789504664362514119564491489280", "20386307846936997191396222020217733120", "139816382490108115925315650191360", "1575455604224424453126241092773070420049920", "19122904193025801431837238874236518400", "139816508996071192505747657195520", "95345898145907407684483135104240424840270259940595149152102048071680", "19499108557235376824568324442092994560", "139816469537747749078208552632320", "13721812905618993629170258402124759040", "3561701404812749753629952526589624320", "545392936577170415628223121247436800", "139857232778517395044982664069120", "66141930604840491029829106645346549760", "10627970849121409001194096464085647360", "2954014648363566174119403268991877120", "139823217350089084141681201643520", "714959222553922313699993214040103976960", "21427589142132706597578638179298181120", "9275434644440627541099480514213969920", "139817511690723157456282986086400", "46123827804352860252292700456625918443520", "20390808639899865769493438637036011520", "20813471052889611649073537903147089920", "139816362810051626935760749854720", "243632113493344849629936987280231568165050569773898480857847724769280", "19122672081739479799152622263462789120", "20381798083657504413770144749568655360", "139816445855338091904053876490240", "17637113276386716518566864347166912523796480", "19499130114935991884356017932331909120", "19122692815121935496512195254948986880", "139816489272000772156321923072000", "49634380080009259608148599220060815360", "11228005094576091748340994161403494400", "530146861491976743631795100225372160", "139853483185514200488083806617600", "497497997305425694965133728696804311040", "21712024015297624064916829609603891200", "2843887898314573807448906928016588800", "139822278267927252733886050467840", "17196684604618961936086349397270378577920", "20405983596562906832652658852767989760", "9161520279942681753773632221767270400", "139817557365414886283181804748800", "380202238422429430076100076403490293297442335489801026684556673024000", "19122672081739479799152622263462789120", "20804083168074429094601159781761679360", "139816426386902650928094200463360", "23560543976772147947302539885796070082478080", "19499124695041071761842089090833448960", "20381815715598798329151090765185679360", "139816426119166607442274719498240", "417283601990358779761890115068729753600", "21895715534864348346674487312336814080", "525204389134722483567572719081881600", "139852634487048774475394696478720", "8779614027215072912388467676653782302720", "20429224351421347773819132782271528960", "2828634596212802039883445833742417920", "139822334808415323762325711749120", "403827845349679417890610203428176716103680", "19123577650555567080368995390413864960", "9156849714098451069477477715091128320", "139817621607935116919395770040320", "130540895676101472023820025745409832231187562598509802226212782735360", "19499108557235376824568324442092994560", "20804083168074429094601159781761679360", "139816406651579716693705679831040", "4662100108725260978642322580881077698560", "20471294615888249780738086526905221120", "524603208003959316659152815359262720", "139852696641950978289906122096640", "119866507758433979909808111375672756142080", "19125723267105406389662279961956843520", "2827790263551468993322371076985978880", "139822400030531451688808225832960", "3703624808945811320995433969019728607313920", "19499211218074752524796905981309091840", "9156664724472633177273637051469660160", "139817601915371735447865838141440", "40245754654434421884600282780562347786240", "19131762491985909420309500960912179200", "524551020475208172889656308961116160", "139852763537113006725544185692160", "558566096298749566223726078787443239157760", "19499789279732319898011418256285368320", "2827737869601052001994905604933550080", "139822380421605607847477103820800", "204181923000573608506526753723692131287040", "19500970874635739300019267452062924800", "524545531294331476622346359867965440", "139852744181719213433276240363520", "30133033235231956984106556900507648000", "3120561122627272322425273577499525120", "139827643023899532197760618332160", "316166867757405855544675497910437150720", "9429740788152158316992276848233676800", "139818672489799140512356759633920", "14096564298473446807842580522472822538240", "20834831764937087530083785605172428800", "139816342378696145312165900451840", "235448863919896798754285009296985157671644592744962119715282527191040", "20381798083657504413770144749568655360", "139816382702282566261122159083520", "16639017908378326822180060536140867787816960", "19122694058816461683253686535119175680", "139816509007286812902563024732160", "219426018394844455573017711187958169600", "9555388188536964653660900604908666880", "2864639913668293800363035356991324160", "139823423836448991331722642063360", "5086864944683408462557561667241954508800", "20889516384974770099734824688078028800", "9173154278005448296121752737672069120", "139817535190436261324418912092160", "327057059124657232546084477795569342873600", "20383068331683213113474180939576770560", "20805406598947187633352272966225756160", "139816363174079674486343748157440", "483032228344377490971506453663257031390785035191253616334466554265600", "19122672081739479799152622263462789120", "20381798083657504413770144749568655360", "139816445855338091904053876490240", "2511846880591509534001179984836186603520", "20977829631546801784465145462029025280", "2830910465162618981190325700426465280", "139822309781865212913255622901760", "81801454194159468032884347986458989035520", "20386877714935408215023022881290321920", "9157667171482894602640321461690040320", "139817558263217920350622492262400", "425308619647658394410950931471002188392693760", "19122672941532358412352295233273200640", "20804084185709498419964715549799219200", "139816426386865757439946781491200", "31098557357366777525914836479224357847040", "20395164945956022256619496474232750080", "2827980696341611183982440267319869440", "139822336406530549844073328803840", "1830899387469765014625841147411821326499840", "19122871808939915614908648367545384960", "9156687880199096449570915573825536000", "139817621645677155294205378560000", "355996013347016709691633659976335721758720", "19123699329848423508713339018249502720", "2827746015425431521071139777329233920", "139822400138703158937040652206080", "2069370505238358705277791930837840691200", "9197338877644765248610506190450851840", "139818724874936748008850167562240", "86584442235559351796828651403547666022400", "20809083072024347712919306502060113920", "139816343539660430335146116382720", "114932835911141189400804251840054217913767570385042816302819626188800", "20381798083657504413770144749568655360", "139816382702282566261122159083520", "34415520647957154366241411048098087567360", "20816666783219703891727099605842657280", "9159078963532028408712630182483066880", "139817538465434310682653651763200", "2316597832628044912566693564952951023206400", "20381977407555754616465316526549893120", "20804269999706668410659720206881914880", "139816363225435409987550957404160", "474809622605217249777601086510072311316480", "20382673035445562189084363087035760640", "9156818674091455796810370002567823360", "139817558461040803797083020984320", "705033668256354090937509736378005203189760", "20804697071587511546494343592573665280", "139816343737704674710491158937600", "2827723554265537243603522661111562240", "139821377838556444542884165713920", "25865322140388470596250931652554915840", "14174638359963145570109434687452610560", "139817978515650135514974702796800", "406821124137323789317646697964366725120", "21925302778651969118923902330108641280", "139816295713377366238920260321280", "102302320246038422695628073089892184227840", "20385859579747978386732317594332692480", "139816382511211191145639302266880", "17995725794373660113961794128297751872320143601458641585238106439680", "19122672081739479799152622263462789120", "139816509008467404523280431841280", "14155575032937445092904604200444801841576426823582634896928769310720", "19499108557235376824568324442092994560", "139816469537747749078208552632320", "56552595867646718013538841500393144320", "10925655842632077848177557836146933760", "2976556304370771737281962921154314240", "139823167229363098669322047979520", "330208971285018863560616696504112906240", "22202929447114628823025319080026439680", "9417796068309771338686023210022993920", "139817479831757296122251186012160", "6281482494194208558012422450658693611520", "20448147071367224789342331250503843840", "20873214634035055578627387838074716160", "139816360121770719585929924444160", "176971876381645172736428082620376790983361108232103181150498093793280", "19122672081739479799152622263462789120", "20381798083657504413770144749568655360", "139816445855338091904053876490240", "194161126790839572543864596516715134444394936290485013699609776619520", "19499108557235376824568324442092994560", "19122672081739479799152622263462789120", "139816489273107576800744492236800", "200979981484290298521844474747142799360", "23206235066895211007967906328655953920", "2868076465604909405630389188128931840", "139822220290400924875330004582400", "4325420170928636597157097415590721617920", "20478293784074906029062960105400565760", "9176067242472256956614758328728289280", "139817553982650958046336247398400", "70236658650783186618233700015030647504337095498873026684318038097920", "19122672081739479799152622263462789120", "20804083168074429094601159781761679360", "139816426386902650928094200463360", "10513505792847195132561494585555265176546126368493845010027359764480", "19499108557235376824568324442092994560", "20381798083657504413770144749568655360", "139816426120015157669665355857920", "5320865204143956230964722056260243947520", "20460171632123431258295011500883968000", "2829227120293470792361520920610734080", "139822333360936209786489758023680", "232541520995523192889673636243765219819520", "19124244732761830255113405108899020800", "9157002655598868415656981951456215040", "139817621572259113880841623961600", "127652960469908077863490765643987985080873130409656092347180473384960", "19499108557235376824568324442092994560", "20804083168074429094601159781761679360", "139816406651579716693705679831040", "32509080271654504626564436037730387886080", "19133927146830120009233771147349196800", "2827969538343152403271480238973911040", "139822399592273705985618255544320", "17515032654220813511130645038728430359131312705766633588027954298880", "19499108557235376824568324442092994560", "9156642086031021008238969070823669760", "139817601920647504252946751160320", "1469432496233583730264528475371668190003200", "19499367310379190719459400283041300480", "2827728995843750866725363345606574080", "139822380443298978878159459450880", "76500380454387327511635834829799424000", "10401659011968675269285941517683261440", "139818478777514356460955077836800", "1503389611718340807219725932665451315200", "21096012279781600326296751346632622080", "139816330762412467215828326154240", "2537598717867953684543592742943284474675200", "20381961790013704001984598123195924480", "139816382694571827238311593902080", "3381957906443009619047757498181730414100480", "19122780208059950427923407609371033600", "139816509002675126884135653212160", "1036065019942919462773775099177478389760", "21230387244945419386603734821303746560", "9238289189213906842641856736400506880", "139817520165009810965831215349760", "32308009009344249419052671902583661527040", "20394664241038964680743330431190958080", "20817488164801536410354595482440826880", "139816362628793919667491339632640", "2023985545604734497551227239740610497740800", "19122852754987537119629041310273372160", "20382003333086013130778866515286425600", "139816445845708891497577524756480", "12002210103626996496561500000599419125760", "20416468726775559111312140561987665920", "9163633140855373845779515747671736320", "139817556873440221837349810995200", "495846249521530966893886062510968395530240", "19123409589972557359932444665110855680", "20804956075825218175343006955287347200", "139816426347500405586650738196480", "141927417346955440122085334235139402629120", "19125248933140072010190513098163486720", "9157232877474369385758208016410214400", "139817621518579088626347019468800", "10571876837607335585758825325011308380160", "20845103629832198664838193450613473280", "139816341916346951848711341342720", "333554043561430749078087232664315331870720", "20383043588206771095391628862884413440", "139816382643695707083020831293440", "118809484247088361428456175575145339944960", "20385295186379812894491201629816094720", "20807726696022573287206030122166517760", "139816363069339061635821286195200", "9156642086031021008238969070823669760", "139816599371134521674357658746880", "125005815906318603276027003719280230400", "24957659744333623377271954152137687040", "139816187384024243152572619161600", "4697831951231897482367866765999865856000", "20470610936711758269250007336296120320", "139816378541066038113736289157120", "8115050774440682330023789722227985274883038527177296168538089717760", "19122672081739479799152622263462789120", "139816509008467404523280431841280", "520716779052895323384735471757794693716892102245936941072562257920", "19499108557235376824568324442092994560", "139816469537747749078208552632320", "340743421308146492958795146045360701440", "22156870477600812437991798907443609600", "9409499255086818757814452332213043200", "139817481662043243115706394869760", "3875899159013805693272985274962495406080", "20489544374036482738902606664685322240", "20916352740661934916585420636007956480", "139816358190212147627809637007360", "35006461704077719754935816914487009442169021939213365805105996103680", "19122672081739479799152622263462789120", "20381798083657504413770144749568655360", "139816445855338091904053876490240", "328796247714077333058805648847192614502400", "19500265011380315663457135081868492800", "19123784314190335285844359974192414720", "139816489213635273907105109114880", "978078248038962482755910567704469176320", "20815565686257108424522006662721044480", "9243175499853520480767962454184427520", "139817538515092945729079588290560", "8627991801026878078968398956983839490754751625436544848552934768640", "19122672081739479799152622263462789120", "20804083168074429094601159781761679360", "139816426386902650928094200463360", "7970112326856029991858794113634576341639357218225120557646521303040", "19499108557235376824568324442092994560", "20381798083657504413770144749568655360", "139816426120015157669665355857920", "2486431780808416196304581645111717841634897916268357581480405237760", "19122672081739479799152622263462789120", "9156642086031021008238969070823669760", "139817621656339373368809461514240", "22395337486114267787415731013596846141979699592732936678523283701760", "19499108557235376824568324442092994560", "20804083168074429094601159781761679360", "139816406651579716693705679831040", "44105996849028702209017255210839441408000", "19507732858414271594683054582105374720", "9158543448891963508339929929471754240", "139817601477446031138002638602240", "226610947274558713639945077334694952960", "22907073650009203798152033109341634560", "139816257500430508715655979991040", "7637652327075287454922166232753981358080", "20436334376094010119406742616177377280", "139816380142759932545783546511360", "40712783452091037978357571913159942306439004404741449369664796753920", "19122672081739479799152622263462789120", "139816509008467404523280431841280", "9373106895097566603020806557216748339200", "20426214838004058386301214155551539200", "20850361596513231299413605692504801280", "139816361148258240311567986851840", "126972952187226368816741133028665726074880", "19125552472106278018968757249989672960", "20385070311167341597928387691298160640", "139816445701381565864874505666560", "32831074366328057502637845013479523614720", "19133816697302394717202978908678389760", "20817274460697115482403733768157265920", "139816425791478645716899408773120", "17534127730825628420257241048118586245120", "20405517606294094423500467977511239680", "139816381587398247934268239380480", "20804083168074429094601159781761679360", "139815404119222206103666409472000", "1588270977519755415553194946783566888960", "20646751562873567827514367298020311040", "139816370394172198424384018841600", "1504349292139126366574886521919089233200570361346578280293072896000", "19122672081739479799152622263462789120", "139816509008467404523280431841280", "32785121563039062265645863792547064709120", "19510712647314778471548699134404853760", "139816468941475193639623124582400", "973228073994112281078463173783485153280", "20817773648252691233736545254779125760", "21258513002492122614998281580540067840", "139816343147482651328082442321920", "5310781727868450639025327873884791277423467216393034156341156904960", "19122672081739479799152622263462789120", "20381798083657504413770144749568655360", "139816445855338091904053876490240", "7786462696455643197401506602616934101213659550225394459914776084480", "19499108557235376824568324442092994560", "19122672081739479799152622263462789120", "139816489273107576800744492236800", "2955950785578215079415741156065017856000", "19247186208338883069697310452277575680", "20951540832145563534533660892274360320", "139816419773597326550653764894720", "126259117692625589707480604791214166123204058895209883318259548160", "19499108557235376824568324442092994560", "20381798083657504413770144749568655360", "139816426120015157669665355857920", "19443851635926392818905431714424894259200", "19518682709523625687138603440757800960", "20826366482533541012146288648393850880", "139816405646195271188391269498880", "703694745583155983179553070029859717120", "20989744551764262931101710497402060800", "139816354922334541482026758963200", "27614234567622350066362883637072510320640", "19135923580371886714874800596477542400", "139816508300555153950605194035200", "168632276006541107041939955097966477312000", "19124840812830097558112144954417479680", "20384261834481777203144803065727549440", "139816445739418752144863465963520", "20381798083657504413770144749568655360", "139815423587362499174446733721600", "322329762232006420549605967726890470517515969384903356332418007040", "19122672081739479799152622263462789120", "139816509008467404523280431841280", "60233197016288421052297924782929907548160", "19505422988130800092065463588765040640", "139816469213195733845363854540800", "1053584242243114445754590810712991334400", "19476166690030065144581620866188574720", "20783866134756414912640594588037283840", "139816427300938819780399235727360", "186192009211178802262798184375188979712000", "19501150831005292698858508312274534400", "19124636259201262171940001972171571200", "139816489168108709533190097469440", "6238910330295947013559353862479056732160", "19560242195288043400650608259020881920", "20448601297791657472831991365553356800", "139816422986651209309372050309120", "1850901941281934402599290421945219153920", "19322301258514235919614424511162613760", "139816498446784085120914176737280", "19122672081739479799152622263462789120", "139815486739569474589987814768640", "14364912828256887415809738705639648309517493072401118373221498880", "19499108557235376824568324442092994560", "139816469537747749078208552632320", "8729602871745343044005907078151447511040", "19542760762173491348845597439463260160", "19164653301967575643373489421224509440", "139816487033746633228707720069120", "19499108557235376824568324442092994560", "139815467004467901284483807969280"], "dual_psd": [[["15484465300055205095238564918236814907372952055375128575680184320", "-2736843353068473950688379570044369677305185883201666560798228480", "522730686427784192082855154344920918199646538003105142590668800", "56822756553712762231752326771850297965386718035112316685516800", "-24459697236643378122773959309100374365664906633252295996866560", "-86045074750139701162818864147493073663323454037449348355194880", "-80011096518329228560362032612356853679516242484179089175347200", "-82667126065112537418559115642971376497100843117244510130667520", "-43070003977140416887131056681892785069257785119041961066496000", "-16913755471435710389278418187262379070749373170917490231869440", "140393785715766688466626775106032274441987902923850593075200"], ["-2736843353068473950688379570044369677305185883201666560798228480", "1324168587770617690898201479725884216583167032196530292266106880", "26931204467022284029829603361750534856747041546011606557655040", "-1836269707412149252836130858765938268556931406619547103395840", "-30148109321757097647328158742615229587294065518561764394926080", "-4300940828014758512309366611333467077847155503898508971212800", "13587992583442432124911621665946792822421512089042226438471680", "13889535955382586012752856995187522262734588252552497851269120", "7177800500223529765017458982414441666324058444047590495354880", "2553808357678183567314788552574762756136717031849417559244800", "2287242775295042919649144351424725615498146344850915632087040"], ["522730686427784192082855154344920918199646538003105142590668800", "26931204467022284029829603361750534856747041546011606557655040", "74475276312994688776604536779965856301343767619730524445081600", "5040351104874821757264675633392900676395346557287092694548480", "-10923135236773784486782817042804971389205395165222902924574720", "-10540957965180852531168828341069273259345014903855669418393600", "-5175102093701051617814344204163300483504826705117709797949440", "-3397211325417177272265945247964052208163793250448823570923520", "-958178153241155376872142298114638401640868533837874813992960", "-817182613427765206399279149102132701132587251610314174627840", "519046493399069758685090708456532127333677502499649151303680"], ["56822756553712762231752326771850297965386718035112316685516800", "-1836269707412149252836130858765938268556931406619547103395840", "5040351104874821757264675633392900676395346557287092694548480", "384669294507387613294761648896545970745056968556565516779520", "-681651831801406732597125281553062660396186679277400988057600", "-745011999335386221239651217743594087156676312335968339230720", "-416541958436627125293344914855836457948033954075450477117440", "-335136108221408052796434415685101525490621401836147525550080", "-134945605338098233380574589740812512467200330279528620359680", "-75366209087508798497170431903269368469790794831439341813760", "32220428095027626326512338302008519169440138586449237770240"], ["-24459697236643378122773959309100374365664906633252295996866560", "-30148109321757097647328158742615229587294065518561764394926080", "-10923135236773784486782817042804971389205395165222902924574720", "-681651831801406732597125281553062660396186679277400988057600", "2131270165410748553396334392297853990945087348945259698585600", "1570916387943301905106013447402049272345507363692953678643200", "461582293658384131341332316872726575689576150965294286766080", "225935125762331023428880008756620029735570692354985898803200", "13137900926872402475767951502565004118756255567618066350080", "68634300555876917907719864740974981338039606350357085552640", "-119322619859352846280279092334725928217747823223728997662720"], ["-86045074750139701162818864147493073663323454037449348355194880", "-4300940828014758512309366611333467077847155503898508971212800", "-10540957965180852531168828341069273259345014903855669418393600", "-745011999335386221239651217743594087156676312335968339230720", "1570916387943301905106013447402049272345507363692953678643200", "1524714543078786273716185568923408520182616275699084988252160", "749712283329861186959233058751028849952313597109994646405120", "537616202131563867818833057954863290494489525722726027755520", "181407563902196258378115884827242106616430344320615018659840", "126591198800288456276296511206511662287822301637445156864000", "-77148500199650457708259913627838322507689231680083171737600"], ["-80011096518329228560362032612356853679516242484179089175347200", "13587992583442432124911621665946792822421512089042226438471680", "-5175102093701051617814344204163300483504826705117709797949440", "-416541958436627125293344914855836457948033954075450477117440", "461582293658384131341332316872726575689576150965294286766080", "749712283329861186959233058751028849952313597109994646405120", "557653275052899022431091811771583180584759562546860229918720", "457901640577746516611422194351050081924523193317324037816320", "189355795651243801410487310819059006735815526106697144729600", "98754477916677601363124143114827812934103134047761229414400", "-13421950174217728876350129357071801058023957886746241269760"], ["-82667126065112537418559115642971376497100843117244510130667520", "13889535955382586012752856995187522262734588252552497851269120", "-3397211325417177272265945247964052208163793250448823570923520", "-335136108221408052796434415685101525490621401836147525550080", "225935125762331023428880008756620029735570692354985898803200", "537616202131563867818833057954863290494489525722726027755520", "457901640577746516611422194351050081924523193317324037816320", "448325097888678978369376760552226690482672413246270639964160", "223266680444651309129185022257530775032798668881483876270080", "93001304277691939437451364231533287548373413738133910978560", "-5085890122799537599762384777639698676974019523394215608320"], ["-43070003977140416887131056681892785069257785119041961066496000", "7177800500223529765017458982414441666324058444047590495354880", "-958178153241155376872142298114638401640868533837874813992960", "-134945605338098233380574589740812512467200330279528620359680", "13137900926872402475767951502565004118756255567618066350080", "181407563902196258378115884827242106616430344320615018659840", "189355795651243801410487310819059006735815526106697144729600", "223266680444651309129185022257530775032798668881483876270080", "127816477250995046669039178670829541403541571432073710796800", "44694257898462299745575731890148365899207574331328141721600", "1013997894191514607733344390391729945789512362651706982400"], ["-16913755471435710389278418187262379070749373170917490231869440", "2553808357678183567314788552574762756136717031849417559244800", "-817182613427765206399279149102132701132587251610314174627840", "-75366209087508798497170431903269368469790794831439341813760", "68634300555876917907719864740974981338039606350357085552640", "126591198800288456276296511206511662287822301637445156864000", "98754477916677601363124143114827812934103134047761229414400", "93001304277691939437451364231533287548373413738133910978560", "44694257898462299745575731890148365899207574331328141721600", "19552805523036505633382973322773254595138207726161457315840", "-2211713122603939160364315929875521898477081965569475870720"], ["140393785715766688466626775106032274441987902923850593075200", "2287242775295042919649144351424725615498146344850915632087040", "519046493399069758685090708456532127333677502499649151303680", "32220428095027626326512338302008519169440138586449237770240", "-119322619859352846280279092334725928217747823223728997662720", "-77148500199650457708259913627838322507689231680083171737600", "-13421950174217728876350129357071801058023957886746241269760", "-5085890122799537599762384777639698676974019523394215608320", "1013997894191514607733344390391729945789512362651706982400", "-2211713122603939160364315929875521898477081965569475870720", "7229565456791186496089394132548546946381382911594237788160"]], [["18930585552989931221360215389076781435228952462251833677242695680", "-3017147931794897144985985365774928374594214107726756786701598720", "-178844627185743441107259655277523418972368524237786227880755200", "278190732240898563885938832455217298371953249085127539409551360", "-232327811053544329104842632739399589954852315607830113676165120", "13197174888154428230052025567339430484221387093757684099317760", "70006405631413219389149120778988615971693795266151484772843520", "-74951550031979705846385632543450979513113922452349574195445760", "-87942748377089575691915461734771292349883513101868201054044160"], ["-3017147931794897144985985365774928374594214107726756786701598720", "480871635843110631982671585270277156797893192881448828188753920", "28504173603909982646163685242898760523959283948509544736358400", "-44337909679321452050337140112321792697152375571631243117199360", "37028298604737287189228647383006933431736001580708703491850240", "-2103359603318862243833405938592378746968528366486704200089600", "-11157588410140467816147168990980727108793140202871105519616000", "11945743227582961680897571416986680218942518647619582573936640", "14016274385151660790354349211353283884520241619409869230571520"], ["-178844627185743441107259655277523418972368524237786227880755200", "28504173603909982646163685242898760523959283948509544736358400", "1689614966408460058405701360920935626110123399463483054489600", "-2628176379166169800927199196512447010525410648292684359270400", "2194891470020503677606098513894880045977844412321486979727360", "-124678859836126563774167821078921433048188387652657920081920", "-661377825884870908038148866121896243020577526320918618439680", "708096534306401708069179682708938763147959447296496505978880", "830829453381916455928493285756805385441743190561157724241920"], ["278190732240898563885938832455217298371953249085127539409551360", "-44337909679321452050337140112321792697152375571631243117199360", "-2628176379166169800927199196512447010525410648292684359270400", "4088097712989347480609238579785095238688480966408657740759040", "-3414128088959330472204293159479343201423387114880776326348800", "193936512706920582388613526664229779595621400527381641297920", "1028765496431264388360662976891304486202495401199826213273600", "-1101435902636068272524251238003579366596728957804481987215360", "-1292345527179724170709914561970052369949329118930422873456640"], ["-232327811053544329104842632739399589954852315607830113676165120", "37028298604737287189228647383006933431736001580708703491850240", "2194891470020503677606098513894880045977844412321486979727360", "-3414128088959330472204293159479343201423387114880776326348800", "2851270059124309188489153779292148141665726469067866122485760", "-161963862410556085897548301204459195109003530758600775434240", "-859161748301225557403585464625614471007103380331451530608640", "919851607614417530625213225081861537268587402532250022051840", "1079287598964674573626033239233941672935276293933670837780480"], ["13197174888154428230052025567339430484221387093757684099317760", "-2103359603318862243833405938592378746968528366486704200089600", "-124678859836126563774167821078921433048188387652657920081920", "193936512706920582388613526664229779595621400527381641297920", "-161963862410556085897548301204459195109003530758600775434240", "9200213302489517566297333696030512487083010209931969167360", "48803919763745444459392101047209246257120435544830278369280", "-52251353300271520314480547306717184202383067616352623656960", "-61307973133145029570234451315657113326754758165516748062720"], ["70006405631413219389149120778988615971693795266151484772843520", "-11157588410140467816147168990980727108793140202871105519616000", "-661377825884870908038148866121896243020577526320918618439680", "1028765496431264388360662976891304486202495401199826213273600", "-859161748301225557403585464625614471007103380331451530608640", "48803919763745444459392101047209246257120435544830278369280", "258887756837289585556859986666593895615791726979557045043200", "-277175188245204543820431231969722411492127547289807125217280", "-325217394781296756533152100359710198658045075312662345154560"], ["-74951550031979705846385632543450979513113922452349574195445760", "11945743227582961680897571416986680218942518647619582573936640", "708096534306401708069179682708938763147959447296496505978880", "-1101435902636068272524251238003579366596728957804481987215360", "919851607614417530625213225081861537268587402532250022051840", "-52251353300271520314480547306717184202383067616352623656960", "-277175188245204543820431231969722411492127547289807125217280", "296754415571106396774476797228246983892162579143548699934720", "348190249397444893812426121310139511929589783931591998832640"], ["-87942748377089575691915461734771292349883513101868201054044160", "14016274385151660790354349211353283884520241619409869230571520", "830829453381916455928493285756805385441743190561157724241920", "-1292345527179724170709914561970052369949329118930422873456640", "1079287598964674573626033239233941672935276293933670837780480", "-61307973133145029570234451315657113326754758165516748062720", "-325217394781296756533152100359710198658045075312662345154560", "348190249397444893812426121310139511929589783931591998832640", "408541350739918378246080526729859115995802807643239402700800"]], [["6035544766189400623154796790568445259324556022649046869412413440", "-481952873086219800131423163575218640001279666131997636931092480", "-109725214526584384354715209308224104085504008171586072787025920", "195705921534005577289733098521973792216482819335989267770900480", "-168336653338089910550454890779810019620534449428867694660157440", "135634834849752742342095782458186234061300390220071290326220800", "39756697807780061346959140094490002400228789097515698922455040"], ["-481952873086219800131423163575218640001279666131997636931092480", "39497991609689070195667760975038599092555287914984823943331840", "7977572491546655303504087788431088962312606576127677258792960", "-14680021362209660432364357380401569472293841233770193176494080", "13683649830744115950173034577270242484959994195559283614023680", "-8984519483774632170558141357174177398887079368659045156126720", "-5787869769841351294155787251432615956270426567159820551454720"], ["-109725214526584384354715209308224104085504008171586072787025920", "7977572491546655303504087788431088962312606576127677258792960", "2602011910583269150593484373476327067878576923248125689200640", "-4291580603963787914242285411983645432501918735361876804239360", "2873299055754765616520794424757934458338001106841557857730560", "-3895322428835104035952508951877671875364797398974401420984320", "1300562649058641785704225600988818838698129519404818953666560"], ["195705921534005577289733098521973792216482819335989267770900480", "-14680021362209660432364357380401569472293841233770193176494080", "-4291580603963787914242285411983645432501918735361876804239360", "7232340451785813375450882332463950658703601955947635047137280", "-5232427208618497097766756981329410457894735948636456390492160", "6125230204709667112781735612863104588219368770705321749381120", "-1155554848861989650170704744769985446806233940208268523601920"], ["-168336653338089910550454890779810019620534449428867694660157440", "13683649830744115950173034577270242484959994195559283614023680", "2873299055754765616520794424757934458338001106841557857730560", "-5232427208618497097766756981329410457894735948636456390492160", "4752666282136549584512072753228202087519332412301470691491840", "-3342668397514849353787022918070462717618438190096163316695040", "-1732063320615528774318856781018477776570654933254138966835200"], ["135634834849752742342095782458186234061300390220071290326220800", "-8984519483774632170558141357174177398887079368659045156126720", "-3895322428835104035952508951877671875364797398974401420984320", "6125230204709667112781735612863104588219368770705321749381120", "-3342668397514849353787022918070462717618438190096163316695040", "6413351031513875923617965236590582370279780544601194810572800", "-3869801337374703509145117620518989959933243870896582431866880"], ["39756697807780061346959140094490002400228789097515698922455040", "-5787869769841351294155787251432615956270426567159820551454720", "1300562649058641785704225600988818838698129519404818953666560", "-1155554848861989650170704744769985446806233940208268523601920", "-1732063320615528774318856781018477776570654933254138966835200", "-3869801337374703509145117620518989959933243870896582431866880", "7003818049615278671599913583804437998900500002245038330347520"]], [["2074973321404691202131375972428960292850664074504630718452203520", "-170882812884475049675683420932944756092436890194001361696194560", "53866071103736435862238762708500681602284808434591685840732160", "17383867858686688897217140813235737130136697695849781741486080", "463317584224811649174517708063728141928968794301170844696576000"], ["-170882812884475049675683420932944756092436890194001361696194560", "14072921053048722407491049900963480293673074592909241530449920", "-4436098360537124132021256706369500204255623606591387609333760", "-1431634907235044571433734697639322577037995032204282324582400", "-38156159038024583948056867803949907205078183040026932108328960"], ["53866071103736435862238762708500681602284808434591685840732160", "-4436098360537124132021256706369500204255623606591387609333760", "1398357071014546622967429227205790184778027049516728928174080", "451283229752593667830772194970054756237573433977996857835520", "12027671718964528406607370373133722572938755372736126816092160"], ["17383867858686688897217140813235737130136697695849781741486080", "-1431634907235044571433734697639322577037995032204282324582400", "451283229752593667830772194970054756237573433977996857835520", "145639878166578580741439252644170039100882521595155295764480", "3881616971979954375788042635443470898994454247208625048125440"], ["463317584224811649174517708063728141928968794301170844696576000", "-38156159038024583948056867803949907205078183040026932108328960", "12027671718964528406607370373133722572938755372736126816092160", "3881616971979954375788042635443470898994454247208625048125440", "103453466913297594375154679245902152892308346698635845902008320"]], [["874814394315374571084945076047052800", "-676621124956695435803501108700119040", "231893730855185551343016683954503680"], ["-676621124956695435803501108700119040", "2404267128966952473000635386979942400", "-1308610550089027358043659586062254080"], ["231893730855185551343016683954503680", "-1308610550089027358043659586062254080", "6157438044230596957161645229914193920"]], [["5824574046543093107505283117508198400"]], [["135360498845614923828539759340616348416730335734918810339031121920", "1142978213972763621128027757626753030856231621992402321512857600", "367310123960633194699463817230057514876122735284649014780231680", "1136126977432601237979793797919942876439670081626828507751383040", "-370976976216117330113956950824744234769497099901394520396267520", "52187734460295034775097182349757990525431919768558501846056960", "-307914427465273958920017743656537773986035448697820957743513600", "-275362598256947628452795100533125401576803320658159691261542400", "-81852507423787750032356893793679183985036109806303463363051520", "22340012788407408627324792283141663097060182597246524504145920"], ["1142978213972763621128027757626753030856231621992402321512857600", "486593717425128734607883792743673622849393176053106219532943360", "-54281536837433536821681818042466992490982214166301444795269120", "-31787168906345624350909653522192200170401850926884755970457600", "29832992115137199837748197156556013011883269452249205152153600", "-16254339301857628136171028325065682796333132673875748134584320", "-5791467386661083302707849794466304155295985262515603436994560", "-7351825736392505325621420995466307176429681624629335535124480", "-1940043939645359518071522010910969690013725161349418823188480", "-74495759712746101307479579166065316287585863124757155676160"], ["367310123960633194699463817230057514876122735284649014780231680", "-54281536837433536821681818042466992490982214166301444795269120", "7900738366381668875153197448889448162155843244184884645724160", "8061642360727319342777863442121669854134629504955892933591040", "-4972899752850050460301916091287717950453582494547245615022080", "2150266658241359605746801684357331124930702923940765053747200", "-451569383446870324725450483381345119186407122519625983590400", "-142433624924411383629491590390418795885401729779732672675840", "-71853522438265307001361872292438698541029981929096903393280", "92279993909953323977269397557187692056880406968371888783360"], ["1136126977432601237979793797919942876439670081626828507751383040", "-31787168906345624350909653522192200170401850926884755970457600", "8061642360727319342777863442121669854134629504955892933591040", "13126172165255713510927637955057066346463759366104212370882560", "-5973896420425107672708691589561129782304754124041720629821440", "1886525300113845270917956845094127196337007709380096651427840", "-2307533810873764451020594591847900136483889079588079481651200", "-1875087051792929505768056313874434605260099760678775281418240", "-578660099927592571385693953552889308823104129094183917977600", "210337442935548599948898596321207242848667296803978634854400"], ["-370976976216117330113956950824744234769497099901394520396267520", "29832992115137199837748197156556013011883269452249205152153600", "-4972899752850050460301916091287717950453582494547245615022080", "-5973896420425107672708691589561129782304754124041720629821440", "3295244835827202874108776674774069878921700563935571759595520", "-1296961397659262208971205366481339201414340760388632701829120", "623300418250714622263960270448668117906542233754702163476480", "407239142178839352309657445515391494125942899374039823810560", "138008873489682850279552463683162964934327279217572493393920", "-79413753254313493214758835498545429613993271140007291125760"], ["52187734460295034775097182349757990525431919768558501846056960", "-16254339301857628136171028325065682796333132673875748134584320", "2150266658241359605746801684357331124930702923940765053747200", "1886525300113845270917956845094127196337007709380096651427840", "-1296961397659262208971205366481339201414340760388632701829120", "604517002337592645562903165617367592856412725584160211599360", "-7000918229675850456131066365197949882681190717443339714560", "69789967585886595740352458747065786960561459787584996638720", "12158343554765742163816107307716452535083172443618059223040", "17823910472320754105645465577525321334140212624387903324160"], ["-307914427465273958920017743656537773986035448697820957743513600", "-5791467386661083302707849794466304155295985262515603436994560", "-451569383446870324725450483381345119186407122519625983590400", "-2307533810873764451020594591847900136483889079588079481651200", "623300418250714622263960270448668117906542233754702163476480", "-7000918229675850456131066365197949882681190717443339714560", "721791004382544948211119416825943426494555605995763846348800", "660023347402902599753702685131551642140282542430532455628800", "194552774763022351986435163198595166373494068574420656455680", "-49057705951659363312696902241978222540984770583493638881280"], ["-275362598256947628452795100533125401576803320658159691261542400", "-7351825736392505325621420995466307176429681624629335535124480", "-142433624924411383629491590390418795885401729779732672675840", "-1875087051792929505768056313874434605260099760678775281418240", "407239142178839352309657445515391494125942899374039823810560", "69789967585886595740352458747065786960561459787584996638720", "660023347402902599753702685131551642140282542430532455628800", "613145587094780109055972942321822092956925514124862947328000", "179674258515379460838663074699870461252232058236217663160320", "-42672812619430410272057337740788596285392381596152857886720"], ["-81852507423787750032356893793679183985036109806303463363051520", "-1940043939645359518071522010910969690013725161349418823188480", "-71853522438265307001361872292438698541029981929096903393280", "-578660099927592571385693953552889308823104129094183917977600", "138008873489682850279552463683162964934327279217572493393920", "12158343554765742163816107307716452535083172443618059223040", "194552774763022351986435163198595166373494068574420656455680", "179674258515379460838663074699870461252232058236217663160320", "52766453655979619182730275338952747168261212476100323573760", "-12819985875764434561693466243254917184049514807421493575680"], ["22340012788407408627324792283141663097060182597246524504145920", "-74495759712746101307479579166065316287585863124757155676160", "92279993909953323977269397557187692056880406968371888783360", "210337442935548599948898596321207242848667296803978634854400", "-79413753254313493214758835498545429613993271140007291125760", "17823910472320754105645465577525321334140212624387903324160", "-49057705951659363312696902241978222540984770583493638881280", "-42672812619430410272057337740788596285392381596152857886720", "-12819985875764434561693466243254917184049514807421493575680", "3832188416292405287072387665201292991108034165251652976640"]], [["89564545030821554847252958737481884586475278013724570384303390720", "2654536489242855838233552303435747261656508212063058193431920640", "3719354208691333821805058555620758235152929402761712330531143680", "740676709091732683283043746019162284588583116463338050321121280", "1479826711022535499101802952781045041750697432095300154493501440", "1777902234474363088475471014901153684633307061317390549437644800", "827272249002469193705439370817882109626927509574081057201848320", "-19385690759878541682578607374518224540465361473231090792529920"], ["2654536489242855838233552303435747261656508212063058193431920640", "78716214408016665331894597204931520335647616381420325474140160", "110254515021669067212787566689353868400998939277297986536734720", "21941449598549262579484799700350190749843068504938292728299520", "43892452122646712233978762705975823837600160122026981368791040", "52735274300048703605786654136412157005375075843431347100057600", "24324641790539660568509148910930424254136032470273760344145920", "-483684974484517709563009750567719016150938280801744107601920"], ["3719354208691333821805058555620758235152929402761712330531143680", "110254515021669067212787566689353868400998939277297986536734720", "154463206407239249643019709963746122457666616526489772338708480", "30752912176202697279907531379136360052988491461581491666944000", "61468690055376839644277474128977850498615549711803780830330880", "73850915488457147516269168729060412451019009211035823332392960", "34261097275151654372755112253666366289659675390533123922984960", "-761477620904694864988221300870701365818076544261784569118720"], ["740676709091732683283043746019162284588583116463338050321121280", "21941449598549262579484799700350190749843068504938292728299520", "30752912176202697279907531379136360052988491461581491666944000", "6128161924113025798898902545505675717109979393241232084828160", "12228893494904220968207666017389044842846410199043591582515200", "14691639388466334873402546833543047051690180257151369347072000", "6893817671469964673084592328597528583187211302210683724103680", "-184864456794127768678259027361677055413589840775643922432000"], ["1479826711022535499101802952781045041750697432095300154493501440", "43892452122646712233978762705975823837600160122026981368791040", "61468690055376839644277474128977850498615549711803780830330880", "12228893494904220968207666017389044842846410199043591582515200", "24477299268671568899528124717818481108996050750032272760504320", "29409085499408739083826546205472308620932328747667228238807040", "13509989508072010880868003719175957776504540738137707553751040", "-246115574161728309795998248900322922062827123294886009241600"], ["1777902234474363088475471014901153684633307061317390549437644800", "52735274300048703605786654136412157005375075843431347100057600", "73850915488457147516269168729060412451019009211035823332392960", "14691639388466334873402546833543047051690180257151369347072000", "29409085499408739083826546205472308620932328747667228238807040", "35334623258631184980311541854669036123501179262722337931264000", "16222871722133887767656723897342702974620482944985840222208000", "-291769360229156114967685928463115484390248620416041714974720"], ["827272249002469193705439370817882109626927509574081057201848320", "24324641790539660568509148910930424254136032470273760344145920", "34261097275151654372755112253666366289659675390533123922984960", "6893817671469964673084592328597528583187211302210683724103680", "13509989508072010880868003719175957776504540738137707553751040", "16222871722133887767656723897342702974620482944985840222208000", "8575394873133819658107221940834620449044452775495946752491520", "-616069719192041858485924793976743332302155059978620779888640"], ["-19385690759878541682578607374518224540465361473231090792529920", "-483684974484517709563009750567719016150938280801744107601920", "-761477620904694864988221300870701365818076544261784569118720", "-184864456794127768678259027361677055413589840775643922432000", "-246115574161728309795998248900322922062827123294886009241600", "-291769360229156114967685928463115484390248620416041714974720", "-616069719192041858485924793976743332302155059978620779888640", "208624869040070228432266251697583781131299265921061035704320"]], [["18302388463811561973050474908568307420800475239415995569274880", "-887245223694905359838162311271881631762361204367455902760960", "138379712535778067055658630613922189433470013487204291051520", "857199423912028054143838256746583498603603106738713174999040", "14450677342141886291501644560522561638569376531934242993602560", "-6170108058459388639880010962998743132958576753086963363348480"], ["-887245223694905359838162311271881631762361204367455902760960", "43011003100820620848529510559476775923046595889323457904640", "-6708235881147626659350423301341911519097605120291776757760", "-41554472309653069779841201223734212042909299064129831567360", "-700525752489764443528697062869817924559542247453173733130240", "299108442342036712851460092859221103832025017698101284044800"], ["138379712535778067055658630613922189433470013487204291051520", "-6708235881147626659350423301341911519097605120291776757760", "1046253874424470172966746615634653443962673874453470904320", "6481067217064084571605959739191377846676655014623261491200", "109257902623296871892445361358837603883863494319002689208320", "-46650620553296146215031521210377541968365543457635801497600"], ["857199423912028054143838256746583498603603106738713174999040", "-41554472309653069779841201223734212042909299064129831567360", "6481067217064084571605959739191377846676655014623261491200", "40147265686551217597904864231795892339027827540581920276480", "676803047717791959197395567575953903493767292364838141952000", "-288979391058389053528941844156355201096454923904921423052800"], ["14450677342141886291501644560522561638569376531934242993602560", "-700525752489764443528697062869817924559542247453173733130240", "109257902623296871892445361358837603883863494319002689208320", "676803047717791959197395567575953903493767292364838141952000", "11409553242714020710392220902660612732060216917630477024624640", "-4871617761542018958378882775875062739935601296596307678330880"], ["-6170108058459388639880010962998743132958576753086963363348480", "299108442342036712851460092859221103832025017698101284044800", "-46650620553296146215031521210377541968365543457635801497600", "-288979391058389053528941844156355201096454923904921423052800", "-4871617761542018958378882775875062739935601296596307678330880", "2080069141158266838677468265029668171030114062571575516856320"]], [["23902442927702127737699247452399142778967521923270631145015869440", "-1755996247761027193648657904884113351231705154250506297965281280", "-2044210060492040436665848132380884849821096452682014457960857600", "-1795575835630621659842719706877247445382550093508593691802992640"], ["-1755996247761027193648657904884113351231705154250506297965281280", "129004505166168915753428687416284487394177838481465649198530560", "150178172445257070741892434114079501848309663427140126894981120", "131912225017112926333812251424639165432706508971348811128504320"], ["-2044210060492040436665848132380884849821096452682014457960857600", "150178172445257070741892434114079501848309663427140126894981120", "174827099642346137559713451129424064490362242512045428912947200", "153563139913138060112625124956745124775270225594002610145198080"], ["-1795575835630621659842719706877247445382550093508593691802992640", "131912225017112926333812251424639165432706508971348811128504320", "153563139913138060112625124956745124775270225594002610145198080", "134885483933694088916219742959630048583190883538285802008084480"]], [["22700639621729735779538485112985354240", "-19104448338625537336290019710766940160"], ["-19104448338625537336290019710766940160", "78636063651917230220234701085092085760"]], [["97316331316642256078534194688430874641671077481509658867332546560", "3615436839574394158568723032856264843641893330913202812181544960", "-1094947305194489768039157789257504911854185940474505078316728320", "-125897405939282576741569026444161039175028665353218295857152000", "-108287270572906075768403138072599875466743386817226365468672000", "15300340669059678789985617605525025330461296262860902456360960", "-39083718270239513331300185175432362464821676621683120710615040", "-99850938587668392762130592718265292015504231091100484118773760", "60423211088305220708983482981416053259852757671189834492805120"], ["3615436839574394158568723032856264843641893330913202812181544960", "134321615449188197834119064717036484671572611466056210359255040", "-40689281223359077230050968184248360386632095449061741308149760", "-4673819913756824763207040394357667252776843502231565904117760", "-4054283896486798319613269002835290281658579600520054896066560", "580425954015674484213660442793998259415675453947717143756800", "-1415459159798479830318837378772591143613038882546860320358400", "-3727784612799200134211212971728141903243811900804002501099520", "2250089595150860103445297468967346955124776221517077974876160"], ["-1094947305194489768039157789257504911854185940474505078316728320", "-40689281223359077230050968184248360386632095449061741308149760", "12354879561632525024908901630519705250433585450529472443842560", "1404958336819920145614550156879043588028988547882448416931840", "1323392436439648559598948782572697680217570501100265160048640", "-212448450797402783354447010357246000209821374989296352624640", "316959237001103058466424859077023176227455807391051934597120", "1184543530140285300788043902329057043131113741974636718981120", "-697593992642270398219196472923216218484031678883156218347520"], ["-125897405939282576741569026444161039175028665353218295857152000", "-4673819913756824763207040394357667252776843502231565904117760", "1404958336819920145614550156879043588028988547882448416931840", "166677355814993437059502717041730902481066248739828908687360", "105549068473048978850864776193929010199021443230431990251520", "-6538159990408583336435500858925017584551486872005346590720", "90952910328941622549386456542780045367423328304278955622400", "109085003493552813984677435786635831615866801242239464898560", "-72331321680095079519232093462233223056225230379302466355200"], ["-108287270572906075768403138072599875466743386817226365468672000", "-4054283896486798319613269002835290281658579600520054896066560", "1323392436439648559598948782572697680217570501100265160048640", "105549068473048978850864776193929010199021443230431990251520", "434071689034439515220677595068515297464394750146890558341120", "-137365073357019109474494588940443217480324221739406689566720", "-323187978220467411497907471784243885309902670625138697830400", "293503330691868276878303183787068418572513175821499425095680", "-120231669196739027379746049692100148998149964279269503795200"], ["15300340669059678789985617605525025330461296262860902456360960", "580425954015674484213660442793998259415675453947717143756800", "-212448450797402783354447010357246000209821374989296352624640", "-6538159990408583336435500858925017584551486872005346590720", "-137365073357019109474494588940443217480324221739406689566720", "48587822984464356268368196912258713028942765583445912453120", "134573370363388243044882182505749844655545313075414224076800", "-85695987979778317404211931639432240443463867294608030433280", "29838182466757833897416734337947631726447357948935557611520"], ["-39083718270239513331300185175432362464821676621683120710615040", "-1415459159798479830318837378772591143613038882546860320358400", "316959237001103058466424859077023176227455807391051934597120", "90952910328941622549386456542780045367423328304278955622400", "-323187978220467411497907471784243885309902670625138697830400", "134573370363388243044882182505749844655545313075414224076800", "444467679729929291823244331360946648766688796088153386516480", "-173180976568159004547018046670191586623173215378333289676800", "37704239876972491806090722353786273829502215570131978813440"], ["-99850938587668392762130592718265292015504231091100484118773760", "-3727784612799200134211212971728141903243811900804002501099520", "1184543530140285300788043902329057043131113741974636718981120", "109085003493552813984677435786635831615866801242239464898560", "293503330691868276878303183787068418572513175821499425095680", "-85695987979778317404211931639432240443463867294608030433280", "-173180976568159004547018046670191586623173215378333289676800", "208544262310410985524991845035577054120421497277024756039680", "-92823091452848223763761309563898843053750183879149690552320"], ["60423211088305220708983482981416053259852757671189834492805120", "2250089595150860103445297468967346955124776221517077974876160", "-697593992642270398219196472923216218484031678883156218347520", "-72331321680095079519232093462233223056225230379302466355200", "-120231669196739027379746049692100148998149964279269503795200", "29838182466757833897416734337947631726447357948935557611520", "37704239876972491806090722353786273829502215570131978813440", "-92823091452848223763761309563898843053750183879149690552320", "46473269064563350364957987712280991930522682322203967488000"]], [["278763167181943372958945845118531616109936298475487882205032611840", "14731688121683987807399546465421219198986284726928648345569198080", "-583249741189427275287568078894086413248181765885954904387747840", "-3966939686739976619327340819750986583447357102981314286201077760", "-1317142408807521404020776045858120858773957879847797855166136320", "-457649750691687729376726929958971641513410944490464593156505600", "336320304523890888029019659042458052952203866818087107784867840"], ["14731688121683987807399546465421219198986284726928648345569198080", "778519763240165043456784025204395180162581798363784134556385280", "-30822771068057018385524616833710101606615961084085137393582080", "-209639310865059980587764846623221027512491097673182925616578560", "-69606509979604138252991006038165028070597773276177653133475840", "-24185237469898707330824287544006885734413436234677836002099200", "17773387658499355634233486929858146620806293542230635021598720"], ["-583249741189427275287568078894086413248181765885954904387747840", "-30822771068057018385524616833710101606615961084085137393582080", "1220319972815866192222642307969357671442317302728899700981760", "8299936354558063468855369474059972913609527313497870575861760", "2755826663948043311203594265880185240413157458465122617917440", "957530011388185098141143881715292864091626771794249121792000", "-703675211303219575823389974858889434971258456725150614159360"], ["-3966939686739976619327340819750986583447357102981314286201077760", "-209639310865059980587764846623221027512491097673182925616578560", "8299936354558063468855369474059972913609527313497870575861760", "56451541418890824905524262633941442262591835774832121112166400", "18743597109357614308803016219360425462171230880110671759933440", "6512585493264217176900597420424911796101608787826406923960320", "-4786006619739382833922261753600370920602481539294386234327040"], ["-1317142408807521404020776045858120858773957879847797855166136320", "-69606509979604138252991006038165028070597773276177653133475840", "2755826663948043311203594265880185240413157458465122617917440", "18743597109357614308803016219360425462171230880110671759933440", "6223433829573931105179086174374866921311181816241984634880000", "2162372816717144725276315066707002962592657439282078217666560", "-1589097083770579701145326959247816338148884216007311858073600"], ["-457649750691687729376726929958971641513410944490464593156505600", "-24185237469898707330824287544006885734413436234677836002099200", "957530011388185098141143881715292864091626771794249121792000", "6512585493264217176900597420424911796101608787826406923960320", "2162372816717144725276315066707002962592657439282078217666560", "751330587987846729935266242628078857765360115390492673310720", "-552142182462192182954691830394242235182738005361573316526080"], ["336320304523890888029019659042458052952203866818087107784867840", "17773387658499355634233486929858146620806293542230635021598720", "-703675211303219575823389974858889434971258456725150614159360", "-4786006619739382833922261753600370920602481539294386234327040", "-1589097083770579701145326959247816338148884216007311858073600", "-552142182462192182954691830394242235182738005361573316526080", "405761451121758473529439426303282900520652283351766359080960"]], [["53403775441750142982489890529265957858207196790040346274236989440", "10097192342503529939306886385219695920404648228197844669830266880", "1451673418323992739693456165345987957951587034643373796611850240", "-2069398924046832206282529064284794680724497548318531071477022720", "105625473045050428282805054191897294123154351042386613596323840"], ["10097192342503529939306886385219695920404648228197844669830266880", "1909102724632584881571060890302408612322339181049573353109585920", "274471712946678854734036304990556969729405715953857714643271680", "-391266699716051862876905370238440509143029536111632380875243520", "19970886117725842330437904924030970771528288100201561556254720"], ["1451673418323992739693456165345987957951587034643373796611850240", "274471712946678854734036304990556969729405715953857714643271680", "39460800215652393155971214276880631883849225773715596750356480", "-56252416333818060039998779532132591853420036503619709698048000", "2871214445964498156969972966412912759101726376386970559447040"], ["-2069398924046832206282529064284794680724497548318531071477022720", "-391266699716051862876905370238440509143029536111632380875243520", "-56252416333818060039998779532132591853420036503619709698048000", "80189310052005642474538742651034229275083507953857545738649600", "-4092992273735051718868674857162779261382923518653446005719040"], ["105625473045050428282805054191897294123154351042386613596323840", "19970886117725842330437904924030970771528288100201561556254720", "2871214445964498156969972966412912759101726376386970559447040", "-4092992273735051718868674857162779261382923518653446005719040", "208912955380089641311464423180062004679737015315956099973120"]], [["362528712207756016647375576588461491582116910489862528701562880", "-470025550615655057450314955489023493019954858598806942614814720", "1229064739595361013784079560075349771889128464772246420848640"], ["-470025550615655057450314955489023493019954858598806942614814720", "609397299557734778380754771260158667493214089823073409402142720", "-1593506421746633171868783305794501668455289955073023121817600"], ["1229064739595361013784079560075349771889128464772246420848640", "-1593506421746633171868783305794501668455289955073023121817600", "4166842744447027215894813242664531592669114941294331822080"]], [["894986405344514539219325663600067975539123834919725732934451200"]], [["108861647103660652821438505408434720459385371282589395393687060480", "-18489935736776562709110327068863522613051613538272800212349091840", "-836055881544386420110843031449008684730133373113528747997265920", "-634547395133283865164765600133301659447365681803512809888153600", "-207390540433628247736620891023396918853442355331648003432775680", "396626253289611708939225459748558439778979099242086309528862720", "-81432595511376051862114497843216041740783051950803466898636800", "-18906632215411190824153105038518399867130556854610900518174720"], ["-18489935736776562709110327068863522613051613538272800212349091840", "6364771753642774550221612832426977448189575977447944640717127680", "777312859024747745679300443760149374696936786416398463097896960", "77348360543561329788175402465086477077069138889801094492323840", "68635105039395205179332701882754990752951107749622926152826880", "-127895160490301402904984181567243683521092086079538247594147840", "22732090874663292061292058858944739574314062352318957669580800", "5865627903313824806385203509631971673358282398702940696084480"], ["-836055881544386420110843031449008684730133373113528747997265920", "777312859024747745679300443760149374696936786416398463097896960", "131601631999117078278180053458007227024684142275675902254776320", "-1122229969018442437566449888542651137177401662387617131397120", "8175864702541856930982091023501444639282939763484679229931520", "-14972634018688585452640848324703916957131285879463681300889600", "2379227866318592912776149260450709767602011141069652057128960", "668217001794488259791801004009593094317722183250116010311680"], ["-634547395133283865164765600133301659447365681803512809888153600", "77348360543561329788175402465086477077069138889801094492323840", "-1122229969018442437566449888542651137177401662387617131397120", "3985892380740107150837667878607701510699446649129278510202880", "893567161540124218500499683303199917155184840800287378636800", "-1740684989258368245278621067453623815700019785271137701724160", "390665534303376605487243939085881472018545185079961174671360", "85155689859066537714570884845511029643626003298633341992960"], ["-207390540433628247736620891023396918853442355331648003432775680", "68635105039395205179332701882754990752951107749622926152826880", "8175864702541856930982091023501444639282939763484679229931520", "893567161540124218500499683303199917155184840800287378636800", "741294283860654917998941154292676911723100653658586019266560", "-1382809488967139221136428170004109566049798294064379943976960", "247367597452461451904596473214229053020162127586097994137600", "63523427244919113865653662573438511301540139748054993469440"], ["396626253289611708939225459748558439778979099242086309528862720", "-127895160490301402904984181567243683521092086079538247594147840", "-14972634018688585452640848324703916957131285879463681300889600", "-1740684989258368245278621067453623815700019785271137701724160", "-1382809488967139221136428170004109566049798294064379943976960", "2581364931573529616418549832574231540105199219891811972546560", "-463786532424332192419955747170052911023386380074554008535040", "-118714382197932717700944270927072733073401152233266080645120"], ["-81432595511376051862114497843216041740783051950803466898636800", "22732090874663292061292058858944739574314062352318957669580800", "2379227866318592912776149260450709767602011141069652057128960", "390665534303376605487243939085881472018545185079961174671360", "247367597452461451904596473214229053020162127586097994137600", "-463786532424332192419955747170052911023386380074554008535040", "85486373192662109115345990881780415006139726730885238620160", "21470487369255703704135783319597271723768015504642408448000"], ["-18906632215411190824153105038518399867130556854610900518174720", "5865627903313824806385203509631971673358282398702940696084480", "668217001794488259791801004009593094317722183250116010311680", "85155689859066537714570884845511029643626003298633341992960", "63523427244919113865653662573438511301540139748054993469440", "-118714382197932717700944270927072733073401152233266080645120", "21470487369255703704135783319597271723768015504642408448000", "5468816690526613352451098077070735173254288543765044920320"]], [["216548746832902225115934962793329443415637706609167516241703731200", "-16896460682026025860220941866229209234731416729883499200501514240", "-1189986565509494640232234731539803432852639459051340407410524160", "31187714232083332590725943981326839289939676438492812641566720", "-269786297904592885056890684869051851610508628195585071115141120", "47876431274032947330721134909206631828010437106803271658373120"], ["-16896460682026025860220941866229209234731416729883499200501514240", "1318365438519703493054958759778407786028762180616419719166033920", "92850046515325254137744907944319311667806353547638932693319680", "-2433456646559514519263778355480128822294988078533422654423040", "21050380765360816779113496986404511091832151123755773544366080", "-3735612652802056848503977321013538554088431180772113016422400"], ["-1189986565509494640232234731539803432852639459051340407410524160", "92850046515325254137744907944319311667806353547638932693319680", "6539257542717521074704060978448818399713637404769813434204160", "-171383863854757346099513817610045660002865008877926340362240", "1482539496350615729125906986807307514318547658795599915909120", "-263092309948115125320564842161116076807267774240098405580800"], ["31187714232083332590725943981326839289939676438492812641566720", "-2433456646559514519263778355480128822294988078533422654423040", "-171383863854757346099513817610045660002865008877926340362240", "4491706986291855564124560022108102032815227761844027392000", "-38855075754710979658383664330997448253958644015033598607360", "6895244044883329884788579195174259567744269921880259952640"], ["-269786297904592885056890684869051851610508628195585071115141120", "21050380765360816779113496986404511091832151123755773544366080", "1482539496350615729125906986807307514318547658795599915909120", "-38855075754710979658383664330997448253958644015033598607360", "336112065304304520156911788529416896862692603883298802892800", "-59646640025452749612634203066890835398106263430029723566080"], ["47876431274032947330721134909206631828010437106803271658373120", "-3735612652802056848503977321013538554088431180772113016422400", "-263092309948115125320564842161116076807267774240098405580800", "6895244044883329884788579195174259567744269921880259952640", "-59646640025452749612634203066890835398106263430029723566080", "10584926973998689583603903429758878502970264675456196280320"]], [["158979323758899258151587843233610368690867073080041084203879628800", "-26201264103645877184761990151293864648586202666870986816366837760", "50978361757006076920605343079666510551873625612129338707148800", "819721731054082665682511892833333304121653309780583205830656000"], ["-26201264103645877184761990151293864648586202666870986816366837760", "4318210849041764897448868632862175242590098659351997922064465920", "-8401705884673246027483401016691683872311636114950524292300800", "-135097728805400875279234023754635386488969613093856610520924160"], ["50978361757006076920605343079666510551873625612129338707148800", "-8401705884673246027483401016691683872311636114950524292300800", "16346738091359543022031819904839626234117094010679271096320", "262852237370993839887541675296259678230284139498807628922880"], ["819721731054082665682511892833333304121653309780583205830656000", "-135097728805400875279234023754635386488969613093856610520924160", "262852237370993839887541675296259678230284139498807628922880", "4226610734496146286639978101758298130340244698294592628326400"]], [["301872289681411660560599062343351009280", "78112959278113668118401055740395520"], ["78112959278113668118401055740395520", "1640931961133192506023948951842979840"]], [["3270749263088507913748961465338756201361448684612442562242805760", "-2229368707240093260748196683387022445721396380960269672518778880", "27850463399673079914849557667301320976538435928859733624094720", "-988896692550240687689252635952148750384624549490531982376960", "-6379702952263279434566250093925873208034613186187001468026880", "888211095984789165137488779538891458890233545046324999618560", "1095815074660904321771001627546618458674554698949023508725760"], ["-2229368707240093260748196683387022445721396380960269672518778880", "1519555439149806810446371631520453696381880852070481886571397120", "-18983097324536965774365870049299205461419981683407640099553280", "674039849506212725254267033474238286417312301511301094440960", "4348456264676416098917983195979283083542970145807997851402240", "-605411746219304148598352562395748054006168269650812972564480", "-746916268984841026322563626271871860729835421719257247907840"], ["27850463399673079914849557667301320976538435928859733624094720", "-18983097324536965774365870049299205461419981683407640099553280", "237146980457957661481405524884262654655501249962496984350720", "-8420465442808528399753601486974913446492292571295572295680", "-54323235834047705096802283605195841462225977753016782028800", "7563126559126426989606765439057009076859429707351221862400", "9330876559102256946429993793441911026661409438623911116800"], ["-988896692550240687689252635952148750384624549490531982376960", "674039849506212725254267033474238286417312301511301094440960", "-8420465442808528399753601486974913446492292571295572295680", "298988577196338391659793025644674289133054491684409180160", "1928875203044092947799027542023198010846800835741965352960", "-268546728732233566289610980537101991783273871742316052480", "-331314881029918726874776384984640481114861053093231984640"], ["-6379702952263279434566250093925873208034613186187001468026880", "4348456264676416098917983195979283083542970145807997851402240", "-54323235834047705096802283605195841462225977753016782028800", "1928875203044092947799027542023198010846800835741965352960", "12443818368603398221724118507997948414836122767202828943360", "-1732484668034861801475171271472407566324127688172849070080", "-2137422989234989372605311799013476182982323853782962667520"], ["888211095984789165137488779538891458890233545046324999618560", "-605411746219304148598352562395748054006168269650812972564480", "7563126559126426989606765439057009076859429707351221862400", "-268546728732233566289610980537101991783273871742316052480", "-1732484668034861801475171271472407566324127688172849070080", "241204350310099529496867778563752276203101746841476136960", "297581694642692352075943738900345931483550642992893132800"], ["1095815074660904321771001627546618458674554698949023508725760", "-746916268984841026322563626271871860729835421719257247907840", "9330876559102256946429993793441911026661409438623911116800", "-331314881029918726874776384984640481114861053093231984640", "-2137422989234989372605311799013476182982323853782962667520", "297581694642692352075943738900345931483550642992893132800", "367136267951087159760591865353838023856085362234947010560"]], [["86880449794240903190804868779650549546756678482543697082670120960", "-6226745654687822822692616301239248774823026972979370868982415360", "-4072467597357678375450246158160183083808777001722562090106880", "85068545193250292648799753297918831950608936191171533482229760", "-45215675219918463261334970499022820285425211563544289183006720"], ["-6226745654687822822692616301239248774823026972979370868982415360", "446272568109377009502426135021701150911678270925615577673236480", "291874869153644937662723525672744382658227945796508602859520", "-6096885955208285457253520195494614149787302631573482687692800", "3240619838711587817763938885047446511517263778340639709593600"], ["-4072467597357678375450246158160183083808777001722562090106880", "291874869153644937662723525672744382658227945796508602859520", "190894411467786864444421436813917594989678561463369728000", "-3987535684660252564757339871851111896896456660839395491840", "2119456939528559134704584746692822322174274944898212823040"], ["85068545193250292648799753297918831950608936191171533482229760", "-6096885955208285457253520195494614149787302631573482687692800", "-3987535684660252564757339871851111896896456660839395491840", "83294428130087422101820033077812715348597373684077192806400", "-44272695640946507818842916738428258035755032918378518937600"], ["-45215675219918463261334970499022820285425211563544289183006720", "3240619838711587817763938885047446511517263778340639709593600", "2119456939528559134704584746692822322174274944898212823040", "-44272695640946507818842916738428258035755032918378518937600", "23531845086380650218082880801584148637922523685120167116800"]], [["56847556521016858317756741344990908589857268602693173063576453120", "-13497833812521159896822417602036286584005485253384787030179840", "-175266982708784681122907408714758376150911019676932307041648640"], ["-13497833812521159896822417602036286584005485253384787030179840", "3204913786630077789247809123593240724420002245978714275840", "41615238194988623229734229502084964047097858382267364147200"], ["-175266982708784681122907408714758376150911019676932307041648640", "41615238194988623229734229502084964047097858382267364147200", "540366501354981233014384800709690127166217278243895655792640"]], [["1300416205307324137372349886785126400"]], [["45124046285481629487583458075586068480", "3195387467317540208783749884464332800", "8754286106452664031800042685726720", "-49656003267807140097136646946816000", "21220027865286420626233136240394240", "-1696549782119114794943185881661440"], ["3195387467317540208783749884464332800", "83782135972986168023883048845762887680", "112566259154231014094971166785536000", "-766852667992545983988437725992714240", "88138786830338030984479122024038400", "-104668008584944187482014706072289280"], ["8754286106452664031800042685726720", "112566259154231014094971166785536000", "105530369995710773171589004897812480", "-7350350068329492460932324246159360", "1963224040016882074239052881592320", "-2541224743544430319364891423539200"], ["-49656003267807140097136646946816000", "-766852667992545983988437725992714240", "-7350350068329492460932324246159360", "48782074235828462034025068091146240", "-4518825290722543285005802914447360", "-278604286056360446621095632568320"], ["21220027865286420626233136240394240", "88138786830338030984479122024038400", "1963224040016882074239052881592320", "-4518825290722543285005802914447360", "15016518602463817784735764347617280", "-416640325909361551753592438784000"], ["-1696549782119114794943185881661440", "-104668008584944187482014706072289280", "-2541224743544430319364891423539200", "-278604286056360446621095632568320", "-416640325909361551753592438784000", "13368132734483159466345344658309120"]], [["233145829046340388720961741158801735680", "-17986535910313254548149371886632960", "-636316609877332853627172234649927680", "21151795086201089278652773910446080"], ["-17986535910313254548149371886632960", "454516469335041037046242059327897600", "-7077904843453586580642539577016320", "-1270249036370684901862589469818880"], ["-636316609877332853627172234649927680", "-7077904843453586580642539577016320", "125049216945191112411723649630863360", "-75115106733738394767724432588800"], ["21151795086201089278652773910446080", "-1270249036370684901862589469818880", "-75115106733738394767724432588800", "71273335609301809257286860841943040"]], [["1358554030268637426697670700533022720", "-19651736098877506484387142193643520"], ["-19651736098877506484387142193643520", "390694971975399394292335715234611200"]], [["93136070014035703790367258031643688960", "4518243458904079158343682186280960", "-251660077918780176496834594776023040", "-2955032198416392199096291263774720", "-34509145827169587853126686128209920"], ["4518243458904079158343682186280960", "325456808221240588804732038854737920", "-6260069660020017290606875540193280", "-3156518081270440691436945722572800", "25380865655448418915170700492800"], ["-251660077918780176496834594776023040", "-6260069660020017290606875540193280", "61283579153942143673508525999390720", "472382444740808367408496508928000", "469012462468863752927734482862080"], ["-2955032198416392199096291263774720", "-3156518081270440691436945722572800", "472382444740808367408496508928000", "18529230873405393694611343115550720", "-401253504933568882964237490585600"], ["-34509145827169587853126686128209920", "25380865655448418915170700492800", "469012462468863752927734482862080", "-401253504933568882964237490585600", "14540230611641568967107782450872320"]], [["1323049134991468253904238846515609600", "-15004977132735055314763882828922880", "-2429381812755153750394765238599680"], ["-15004977132735055314763882828922880", "193491467864569938444208210245058560", "-3446549482344434621433298613698560"], ["-2429381812755153750394765238599680", "-3446549482344434621433298613698560", "72984284181502862080397688679956480"]], [["397960656848562081326298335564267520"]], [["1327084339198803336536938146472919040", "-13115380505009700434832546752102400", "-2897948307324864946662863567585280", "-2246093648478600283443844192665600"], ["-13115380505009700434832546752102400", "130128715183226316714363015848263680", "-1730492860056280516110607680798720", "97191910424334145467575508664320"], ["-2897948307324864946662863567585280", "-1730492860056280516110607680798720", "25666031333198001675283084188057600", "-93997715637968054361326553661440"], ["-2246093648478600283443844192665600", "97191910424334145467575508664320", "-93997715637968054361326553661440", "13992615842719552370903222027550720"]], [["392124290117118053567494481227284480", "-901131216916925091285568963215360"], ["-901131216916925091285568963215360", "77433042066001853090773633691811840"]], [["384293617456635776338279527811645440", "-1676501343182888132617557812183040", "1002868224195495494285008840949760"], ["-1676501343182888132617557812183040", "38384154403720946420481873684725760", "141566644845042997133280458833920"], ["1002868224195495494285008840949760", "141566644845042997133280458833920", "14392127720760351640680712498053120"]], [["75615139903910746859888299443486720"]], [["74411922129103201279147596463472640", "1276545895751762421596192589742080"], ["1276545895751762421596192589742080", "14134074303210849694485264413491200"]], [["15071435926819129244107967047925760"]], [["667875624614890413926088752824320", "0", "-3168759364910718028349523886080", "-2014743088249250930997980037120", "-1641407245145311498231590420480", "-1536730671716367420941873971200", "-1529065386651546096651542200320", "-1531585886613961110503515176960", "-1531292364378831800577397063680", "-1530984920917446875725888942080", "-1531316462718756819705924280320", "-1531106013013627631932630056960"], ["0", "8374550755530869794601826340673304144043742461467227376844800", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-3168759364910718028349523886080", "0", "19680029527960383571396577879654400", "-246180528060847044500535430348800", "-58416429576197472707119876669440", "-7080245125576526077611233771520", "1581753404449041830494611701760", "1304907162800312818569786163200", "-654946575334861080572052111360", "81423194013365585329898127360", "67619981236460702109259530240", "-60760328351842074277969920000"], ["-2014743088249250930997980037120", "0", "-246180528060847044500535430348800", "812166302987342226425091037593600", "-34216752599705623073931657216000", "-6493903107110872153720419778560", "379760868857236481833602908160", "422988738704201251619088629760", "-59590991311044966210821160960", "-71609700893712004911590277120", "60835456480218047196765880320", "-31787495500946946587854110720"], ["-1641407245145311498231590420480", "0", "-58416429576197472707119876669440", "-34216752599705623073931657216000", "54532525042537921831962106920960", "-4245776709935091540642968371200", "-561119331356192777730596536320", "135666127713801490967140761600", "50945625273351211107051110400", "-44006341188767288986899578880", "18934993824018002064648437760", "-6795046041192535854974238720"], ["-1536730671716367420941873971200", "0", "-7080245125576526077611233771520", "-6493903107110872153720419778560", "-4245776709935091540642968371200", "5746884089667586606298730332160", "-675477142423627473086573445120", "-54562211127455290139722383360", "36290805127053843801023447040", "-2246245582054994405433999360", "-4149181669399512990403461120", "2429256467880029165213122560"], ["-1529065386651546096651542200320", "0", "1581753404449041830494611701760", "379760868857236481833602908160", "-561119331356192777730596536320", "-675477142423627473086573445120", "894175658417579990623168757760", "-143077001353337014275878092800", "-5966751805310986370914222080", "12824210371323384145569300480", "-5507768243362210199677255680", "1460276524230227835983953920"], ["-1531585886613961110503515176960", "0", "1304907162800312818569786163200", "422988738704201251619088629760", "135666127713801490967140761600", "-54562211127455290139722383360", "-143077001353337014275878092800", "197795455001144074160777134080", "-41514522821251418030228398080", "2482373681819913388678778880", "2218729362518551116128993280", "-1523666635405197494486446080"], ["-1531292364378831800577397063680", "0", "-654946575334861080572052111360", "-59590991311044966210821160960", "50945625273351211107051110400", "36290805127053843801023447040", "-5966751805310986370914222080", "-41514522821251418030228398080", "64570634344431494094136688640", "-18347496791716571365342310400", "3717668233761886679196579840", "-546713509175266678307112960"], ["-1530984920917446875725888942080", "0", "81423194013365585329898127360", "-71609700893712004911590277120", "-44006341188767288986899578880", "-2246245582054994405433999360", "12824210371323384145569300480", "2482373681819913388678778880", "-18347496791716571365342310400", "30863748663372345919821342720", "-10241158509425429085741696000", "2750448267446963366076917760"], ["-1531316462718756819705924280320", "0", "67619981236460702109259530240", "60835456480218047196765880320", "18934993824018002064648437760", "-4149181669399512990403461120", "-5507768243362210199677255680", "2218729362518551116128993280", "3717668233761886679196579840", "-10241158509425429085741696000", "22080987568310274124272460800", "-7602117847096149144308136960"], ["-1531106013013627631932630056960", "0", "-60760328351842074277969920000", "-31787495500946946587854110720", "-6795046041192535854974238720", "2429256467880029165213122560", "1460276524230227835983953920", "-1523666635405197494486446080", "-546713509175266678307112960", "2750448267446963366076917760", "-7602117847096149144308136960", "33127951152929534272731709440"]], [["203984739099748380670634069537587200", "-855242946055684956938427086929920", "-135105100753114294740059789721600", "-21848809952422989364531361218560", "-6589401295536964735126732800000", "6961948107349776189254145146880", "-2185347398823506258731739381760", "228709120026518289592300339200", "144172866469781319283019612160"], ["-855242946055684956938427086929920", "4815777163472404742833723429355520", "-104171193923474285570292669480960", "-24217774142664298212153580584960", "-1415144839271669947209068052480", "1899743774095352630092140380160", "-233111857856361370097685626880", "-182509774266888290592400343040", "143915818617385759667965132800"], ["-135105100753114294740059789721600", "-104171193923474285570292669480960", "246632493138759254410543748874240", "-15348520165764956873485335920640", "-2077689220596087007233315962880", "388029534229348920701485056000", "202918682864879280201085747200", "-158879836299444826254574878720", "70244941702529165163075993600"], ["-21848809952422989364531361218560", "-24217774142664298212153580584960", "-15348520165764956873485335920640", "22333599175004099279092281507840", "-2271985824445417230596183162880", "-210696452338139317605960253440", "147356757083177170998672752640", "-34542124476789474975390105600", "4207218575796544817285038080"], ["-6589401295536964735126732800000", "-1415144839271669947209068052480", "-2077689220596087007233315962880", "-2271985824445417230596183162880", "3280321950293396491019055267840", "-479085256441821754956432015360", "-17532306429919160831480954880", "38677145742908477837027573760", "-15927815418789728857333432320"], ["6961948107349776189254145146880", "1899743774095352630092140380160", "388029534229348920701485056000", "-210696452338139317605960253440", "-479085256441821754956432015360", "753025184415882200888365547520", "-160789114156040957276344811520", "19973383884996272288435404800", "1889214255404360899235020800"], ["-2185347398823506258731739381760", "-233111857856361370097685626880", "202918682864879280201085747200", "147356757083177170998672752640", "-17532306429919160831480954880", "-160789114156040957276344811520", "277475104915472847292569354240", "-76634997372789872798823874560", "17472395777046097889841315840"], ["228709120026518289592300339200", "-182509774266888290592400343040", "-158879836299444826254574878720", "-34542124476789474975390105600", "38677145742908477837027573760", "19973383884996272288435404800", "-76634997372789872798823874560", "160329776319760559496000307200", "-48468981407342087412074741760"], ["144172866469781319283019612160", "143915818617385759667965132800", "70244941702529165163075993600", "4207218575796544817285038080", "-15927815418789728857333432320", "1889214255404360899235020800", "17472395777046097889841315840", "-48468981407342087412074741760", "193299532558168934648403394560"]], [["39754887652050444924956528187801600", "-334235106341150261451071422464000", "-49830539273377198411974212321280", "-16401972911484543905620002078720", "6583520778118904296055462952960", "-694302116471788962213695324160", "-327032870324505152998783057920"], ["-334235106341150261451071422464000", "1238943127350313817627203259596800", "-47408623527773859187306990141440", "-8383917181757443242081229209600", "1118075100938983614462044405760", "576353778896668235741842636800", "-396371981855389714644058767360"], ["-49830539273377198411974212321280", "-47408623527773859187306990141440", "86580850104738841896279657676800", "-7102249898897821822279672135680", "-827430718334952321297521049600", "540450679615136130666426531840", "-165601652751161455371060510720"], ["-16401972911484543905620002078720", "-8383917181757443242081229209600", "-7102249898897821822279672135680", "11751819180430856408472559288320", "-1591328974119963852575625707520", "18864043071517985101232209920", "68942150584926161396312309760"], ["6583520778118904296055462952960", "1118075100938983614462044405760", "-827430718334952321297521049600", "-1591328974119963852575625707520", "2886582581203812824482342502400", "-605108508956404124463267840000", "95685081687462345359370485760"], ["-694302116471788962213695324160", "576353778896668235741842636800", "540450679615136130666426531840", "18864043071517985101232209920", "-605108508956404124463267840000", "1241471116216556967395453829120", "-314052388826541626803051560960"], ["-327032870324505152998783057920", "-396371981855389714644058767360", "-165601652751161455371060510720", "68942150584926161396312309760", "95685081687462345359370485760", "-314052388826541626803051560960", "1142826324097373557321566781440"]], [["7709905477978231727050590970183680", "-94827060510888440092075260641280", "-29771314905450844210481552424960", "2740756934574135679480894586880", "1053958001154322219420342026240"], ["-94827060510888440092075260641280", "344687948645219228443059557498880", "-20093267567890974586277996789760", "-2556917889700183314397680107520", "1401565938902701371339162255360"], ["-29771314905450844210481552424960", "-20093267567890974586277996789760", "40785165904093451689827867033600", "-5092014394459066643277624115200", "367835325662318357314849996800"], ["2740756934574135679480894586880", "-2556917889700183314397680107520", "-5092014394459066643277624115200", "10891254445183131143343691530240", "-2021899692983045366804612382720"], ["1053958001154322219420342026240", "1401565938902701371339162255360", "367835325662318357314849996800", "-2021899692983045366804612382720", "6874683007167305727652480942080"]], [["1497733089302276527007412875427840", "-45683162693295587668108058296320", "-4822099991789013404324368220160"], ["-45683162693295587668108058296320", "128790032909131058156088317706240", "-12977344736862777288086991667200"], ["-4822099991789013404324368220160", "-12977344736862777288086991667200", "42092798476817290091317942026240"]], [["267188408465831604884601726566400"]], [["204841769940705803531682641011015680", "-546418686730309557099543889182720", "-145820245505653776314142189158400", "-13018728723298756989927240499200", "-2448502744459758958678659563520", "-507221148117880665730323578880", "1447073627977784353079741644800", "-735793659526782502711213424640", "211259333630473342250039377920", "-26543477526913607515766784000"], ["-546418686730309557099543889182720", "4404534410876832340575192990351360", "-49624598760005847063710694113280", "-13188628135672847333963543347200", "-2326108223283152751119805972480", "97722687492047217099087544320", "472342051506860493754702233600", "-184901737893058449048789319680", "10569591217225836627272663040", "25916857273568670779273379840"], ["-145820245505653776314142189158400", "-49624598760005847063710694113280", "206385942694051266607770438205440", "-8060417472698625556207538012160", "-1901978312912449846614970859520", "5397145429606869643768627200", "143323159262602379864372674560", "-8211727799428479757823508480", "-30588400467758035557112872960", "23109454081392643217849057280"], ["-13018728723298756989927240499200", "-13188628135672847333963543347200", "-8060417472698625556207538012160", "15833237820882018898827301355520", "-1225573368031376693167537520640", "-193110350111199855569251860480", "36303840481860042461942906880", "25599119338022701775663923200", "-20118948802688880476946432000", "9184174624159494047866552320"], ["-2448502744459758958678659563520", "-2326108223283152751119805972480", "-1901978312912449846614970859520", "-1225573368031376693167537520640", "1975051083222785071199866060800", "-232214755208272920011939512320", "-25504408072351102571607490560", "16228115536482355841494548480", "-2009386528903233179196456960", "-996065593121134146992209920"], ["-507221148117880665730323578880", "97722687492047217099087544320", "5397145429606869643768627200", "-193110350111199855569251860480", "-232214755208272920011939512320", "368251391163244135530167009280", "-59944394587411414756426383360", "-4244828517037042592174899200", "6917702832863719770777845760", "-2983380611186917999803432960"], ["1447073627977784353079741644800", "472342051506860493754702233600", "143323159262602379864372674560", "36303840481860042461942906880", "-25504408072351102571607490560", "-59944394587411414756426383360", "101674255740779226531983523840", "-23275737764062915431857356800", "2209714314174206792742666240", "974366771077578010208993280"], ["-735793659526782502711213424640", "-184901737893058449048789319680", "-8211727799428479757823508480", "25599119338022701775663923200", "16228115536482355841494548480", "-4244828517037042592174899200", "-23275737764062915431857356800", "44411286023911371254259548160", "-13677066327035241331233177600", "3298605316203424638755635200"], ["211259333630473342250039377920", "10569591217225836627272663040", "-30588400467758035557112872960", "-20118948802688880476946432000", "-2009386528903233179196456960", "6917702832863719770777845760", "2209714314174206792742666240", "-13677066327035241331233177600", "30160614122397065200427089920", "-10352024050339207905647247360"], ["-26543477526913607515766784000", "25916857273568670779273379840", "23109454081392643217849057280", "9184174624159494047866552320", "-996065593121134146992209920", "-2983380611186917999803432960", "974366771077578010208993280", "3298605316203424638755635200", "-10352024050339207905647247360", "40728707837550684110047150080"]], [["40712369899555640326156428100239360", "-197155607282254475191420169748480", "-33932826246215389148441613434880", "-3861517003090085581365297807360", "-2420325403687636185637925683200", "1797908283186044596195153674240", "-507187600426386359889910824960", "41090330798608936865554759680"], ["-197155607282254475191420169748480", "1113760431541710729957210775879680", "-20886474172401347787324779397120", "-5493380684993608516781306019840", "-788082496866072887579954380800", "537196142694304454488715427840", "-29542444696058862272124026880", "-70706841090585126390076538880"], ["-33932826246215389148441613434880", "-20886474172401347787324779397120", "67844824665063275183970755543040", "-3959286914246961494748750151680", "-696415186578213806153882664960", "85403624775745083573094318080", "92495488226242618208676741120", "-64518000364858129278188912640"], ["-3861517003090085581365297807360", "-5493380684993608516781306019840", "-3959286914246961494748750151680", "7385823444388120557829226496000", "-742280664569279784575544852480", "-104062211848692859749940592640", "69151965327760058987745116160", "-20101147251935893053851566080"], ["-2420325403687636185637925683200", "-788082496866072887579954380800", "-696415186578213806153882664960", "-742280664569279784575544852480", "1354929481751831898971276574720", "-205432567958608356365744209920", "-8610080662907705829768560640", "17795393967685381816791859200"], ["1797908283186044596195153674240", "537196142694304454488715427840", "85403624775745083573094318080", "-104062211848692859749940592640", "-205432567958608356365744209920", "418867381605500432027332116480", "-99271931390119604700480798720", "15575669804540737677070172160"], ["-507187600426386359889910824960", "-29542444696058862272124026880", "92495488226242618208676741120", "69151965327760058987745116160", "-8610080662907705829768560640", "-99271931390119604700480798720", "223701472875661312877482475520", "-65924244660149263174462341120"], ["41090330798608936865554759680", "-70706841090585126390076538880", "-64518000364858129278188912640", "-20101147251935893053851566080", "17795393967685381816791859200", "15575669804540737677070172160", "-65924244660149263174462341120", "241751415752216077032668528640"]], [["8012113934277095598361598817730560", "-60626072757217774082059728322560", "-7060396981470093166335680839680", "-4530068395141173226328115118080", "1454530433548894811166081024000", "-79551852402465871930117324800"], ["-60626072757217774082059728322560", "305083193948554072311066903183360", "-9796649533998208479428723343360", "-2443357008376967102313592258560", "191159355164241959429225840640", "227675280666622539056472391680"], ["-7060396981470093166335680839680", "-9796649533998208479428723343360", "27063720770613194565217324892160", "-2125307996383672027670139371520", "-389715060163880679961547243520", "233846086674751457057361100800"], ["-4530068395141173226328115118080", "-2443357008376967102313592258560", "-2125307996383672027670139371520", "4911559055035168645883929559040", "-722052602537525149540055777280", "26805703454157633678401863680"], ["1454530433548894811166081024000", "191159355164241959429225840640", "-389715060163880679961547243520", "-722052602537525149540055777280", "1806094278810507919347626803200", "-409722154403760500060643655680"], ["-79551852402465871930117324800", "227675280666622539056472391680", "233846086674751457057361100800", "26805703454157633678401863680", "-409722154403760500060643655680", "1456870754555799928083295764480"]], [["1560421753619436863819634557583360", "-13173953287380000306204613017600", "-6497340989910401243222177218560", "339388772221740152496209264640"], ["-13173953287380000306204613017600", "96186144513147894572962692464640", "-5109712020092865554459488419840", "-1028865593510798859852023070720"], ["-6497340989910401243222177218560", "-5109712020092865554459488419840", "17327793601862672371123570606080", "-2389699903128197105562408714240"], ["339388772221740152496209264640", "-1028865593510798859852023070720", "-2389699903128197105562408714240", "8896515315522415407011526082560"]], [["308038696286585801623988160430080", "-8171388740468897584406656450560"], ["-8171388740468897584406656450560", "55069564799343779575835519877120"]], [["40982532362999103973329296550789120", "-70096033586960748947010119270400", "-23780779797639286009343508480000", "-1665624144342080949807596175360", "-427728835312030814075533393920", "-407424926171603189220318904320", "442884231618174655224159928320", "-188473953129559248001050869760", "44735695491929386362297384960"], ["-70096033586960748947010119270400", "996836482246659461787532457410560", "-9579135293734912793964969984000", "-2588605157694897835991598366720", "-539698600251440796511261163520", "-90354416847757598806675292160", "157142968796511308394151280640", "-49341022843887573927607664640", "-1379271023384698116699586560"], ["-23780779797639286009343508480000", "-9579135293734912793964969984000", "54364848731409307194208561397760", "-1746405625418822347068517908480", "-520064979087225203846692208640", "-39540105386177875329826160640", "47613695701841073434032865280", "2829508589682340292135485440", "-13761132949767652679048232960"], ["-1665624144342080949807596175360", "-2588605157694897835991598366720", "-1746405625418822347068517908480", "4939554690950946802796498780160", "-361611528799293538495868436480", "-72638861569014852363044782080", "7932647155911281532595077120", "13984417357550220347540766720", "-10144398193545410663405322240"], ["-427728835312030814075533393920", "-539698600251440796511261163520", "-520064979087225203846692208640", "-361611528799293538495868436480", "736625346183462811627746754560", "-86054677225106814460035072000", "-13738701708974021943974952960", "8801740784307045198542929920", "-1990908904979944303436759040"], ["-407424926171603189220318904320", "-90354416847757598806675292160", "-39540105386177875329826160640", "-72638861569014852363044782080", "-86054677225106814460035072000", "171170527185491831642597621760", "-28498804322782332854408970240", "-2822068722649508077047644160", "3957519795559486619227914240"], ["442884231618174655224159928320", "157142968796511308394151280640", "47613695701841073434032865280", "7932647155911281532595077120", "-13738701708974021943974952960", "-28498804322782332854408970240", "63565725884875199628101222400", "-16418449798151397340956917760", "2323739874293302040009441280"], ["-188473953129559248001050869760", "-49341022843887573927607664640", "2829508589682340292135485440", "13984417357550220347540766720", "8801740784307045198542929920", "-2822068722649508077047644160", "-16418449798151397340956917760", "40783515807418309754775797760", "-13649858500166222317116456960"], ["44735695491929386362297384960", "-1379271023384698116699586560", "-13761132949767652679048232960", "-10144398193545410663405322240", "-1990908904979944303436759040", "3957519795559486619227914240", "2323739874293302040009441280", "-13649858500166222317116456960", "51080237178495637256269332480"]], [["8164760954871893490620629348515840", "-31625808926128408197938313953280", "-5743727461571044266127392768000", "-267466375108998452268069027840", "-851403386772256531788752486400", "461431949332020859699388743680", "-108185562671493165862952632320"], ["-31625808926128408197938313953280", "263273629960758343881716033126400", "-3811008233462314005717917368320", "-1108590737873720115667245465600", "-336619312063662361681864949760", "147740874077745881396344258560", "5742850990351823663089582080"], ["-5743727461571044266127392768000", "-3811008233462314005717917368320", "19788867394514259386701593968640", "-1002683471467154436304215736320", "-245655528128504990326188933120", "9909243822460245004485918720", "44370781705515360129311047680"], ["-267466375108998452268069027840", "-1108590737873720115667245465600", "-1002683471467154436304215736320", "2694189282007773712419976642560", "-260186814709385350304539607040", "-59137592182658170315006279680", "37889352597242726578755993600"], ["-851403386772256531788752486400", "-336619312063662361681864949760", "-245655528128504990326188933120", "-260186814709385350304539607040", "658775160173871336988983951360", "-107623566822874679274205347840", "-2214294327133059605075066880"], ["461431949332020859699388743680", "147740874077745881396344258560", "9909243822460245004485918720", "-59137592182658170315006279680", "-107623566822874679274205347840", "308885058689989180934227230720", "-81502531983887083932769320960"], ["-108185562671493165862952632320", "5742850990351823663089582080", "44370781705515360129311047680", "37889352597242726578755993600", "-2214294327133059605075066880", "-81502531983887083932769320960", "307676542978388802763782881280"]], [["1613548189772681053270490637926400", "-10630686776929564650734081802240", "-512256475272303030182545981440", "-1196303727363483485025746288640", "306972408621002423228725985280"], ["-10630686776929564650734081802240", "78169969721521487594107227340800", "-1865172122431833202406247628800", "-718267191343788718342400901120", "6247360291182717547472486400"], ["-512256475272303030182545981440", "-1865172122431833202406247628800", "9480192620640948071316345323520", "-674208378612864691606860595200", "-207004273645282560765119692800"], ["-1196303727363483485025746288640", "-718267191343788718342400901120", "-674208378612864691606860595200", "2614537967122445640375730176000", "-436535950813478151564778536960"], ["306972408621002423228725985280", "6247360291182717547472486400", "-207004273645282560765119692800", "-436535950813478151564778536960", "1866601321855449660386999009280"]], [["314718243497045572298086841057280", "-1336193369654370188359851048960", "-1367041718688135886201285509120"], ["-1336193369654370188359851048960", "30253496290866752547261366927360", "-1360901405000386857391211151360"], ["-1367041718688135886201285509120", "-1360901405000386857391211151360", "11286165647969641830084237066240"]], [["63240996015138007331115148247040"]], [["8209227993196781558125152121651200", "-8917172245169269950940509634560", "-4505228898557006432580340285440", "-250730912756618296401623777280", "-3391943618383733756327362560", "-169730162759344296553139404800", "126268335070901958200839372800", "-46890983554711084780706856960"], ["-8917172245169269950940509634560", "229676944934223891373773375406080", "-1720217572082875439267394355200", "-473319052463768425442668707840", "-102984461564056145974096035840", "-61396176109294538268428206080", "50776645866512355320439767040", "-12255532720008088414637260800"], ["-4505228898557006432580340285440", "-1720217572082875439267394355200", "14838383806369871128728604508160", "-358318902451002656612595793920", "-134907203279889237285556715520", "-27334064247501881338610319360", "15320516801696429500425830400", "3602362824127438660200038400"], ["-250730912756618296401623777280", "-473319052463768425442668707840", "-358318902451002656612595793920", "1653141340651535036220010659840", "-108661344046121332721445765120", "-29058799105497191585525268480", "-97211832511254967151493120", "8152555366806502596107304960"], ["-3391943618383733756327362560", "-102984461564056145974096035840", "-134907203279889237285556715520", "-108661344046121332721445765120", "307340805447845470992036003840", "-34736767879427390937091276800", "-9036175437225431008153436160", "5947221139778877752286904320"], ["-169730162759344296553139404800", "-61396176109294538268428206080", "-27334064247501881338610319360", "-29058799105497191585525268480", "-34736767879427390937091276800", "94907489886417260626252922880", "-16705553207367412927323832320", "-1632565479870091915202396160"], ["126268335070901958200839372800", "50776645866512355320439767040", "15320516801696429500425830400", "-97211832511254967151493120", "-9036175437225431008153436160", "-16705553207367412927323832320", "53964130237695158970752040960", "-15973748328042099541538242560"], ["-46890983554711084780706856960", "-12255532720008088414637260800", "3602362824127438660200038400", "8152555366806502596107304960", "5947221139778877752286904320", "-1632565479870091915202396160", "-15973748328042099541538242560", "64729748400257927918600847360"]], [["1639161028950100404866085153669120", "-5132470993120407441746260131840", "-1096464437434882237504400916480", "116784047563502185320095416320", "-262725421391652248974063042560", "113948474274664219707640381440"], ["-5132470993120407441746260131840", "63868856085662906384162708520960", "-691612445417805736641413775360", "-180602552115451733755759165440", "-126675025272406690601789030400", "38613799033463549103125299200"], ["-1096464437434882237504400916480", "-691612445417805736641413775360", "6167831413093190836284712550400", "-245152140389713777978559692800", "-89333281834292388288748584960", "-6474510841375229544895610880"], ["116784047563502185320095416320", "-180602552115451733755759165440", "-245152140389713777978559692800", "1132728621844202382261548482560", "-98287295399626540951063756800", "-40107042601024874626028666880"], ["-262725421391652248974063042560", "-126675025272406690601789030400", "-89333281834292388288748584960", "-98287295399626540951063756800", "420521128669933625302182789120", "-79285631353177338061824983040"], ["113948474274664219707640381440", "38613799033463549103125299200", "-6474510841375229544895610880", "-40107042601024874626028666880", "-79285631353177338061824983040", "389178155133829395246738309120"]], [["324819877210038699498301449830400", "-2020813123679001893997662699520", "136894944141041962721854095360", "-300791567584097407267409756160"], ["-2020813123679001893997662699520", "21207036286165831592133273845760", "-296701100960300563812015144960", "-213247114631741172078178467840"], ["136894944141041962721854095360", "-296701100960300563812015144960", "4002444229577488950850580643840", "-229532207253833292915450839040"], ["-300791567584097407267409756160", "-213247114631741172078178467840", "-229532207253833292915450839040", "2303135662341957153408480706560"]], [["63210382185907330663326312038400", "6125334341265366348673843200"], ["6125334341265366348673843200", "12647071594705993587340597002240"]], [["1643642700720136400718258902138880", "-888582238081502349855912099840", "-848911035079393530771060817920", "-49497352063936490107368898560", "33272660870343513252613324800", "-59201248502255632188922920960", "34630209007907011078505103360"], ["-888582238081502349855912099840", "53960863954773144871911649443840", "-318720900851744799638138388480", "-88061707920324394200764252160", "-8595358685397359763117834240", "-28151159972341743820682035200", "15864757142635136644955504640"], ["-848911035079393530771060817920", "-318720900851744799638138388480", "4229379638197774373741395968000", "-69604447136457557458236211200", "-30805557309881174703357296640", "-14195034017242490237752442880", "4550181917354477479243284480"], ["-49497352063936490107368898560", "-88061707920324394200764252160", "-69604447136457557458236211200", "606198491645970996473521766400", "-32482202834241897627144683520", "-12265746608414725062241812480", "-2204747177844223113135390720"], ["33272660870343513252613324800", "-8595358685397359763117834240", "-30805557309881174703357296640", "-32482202834241897627144683520", "150973975881963907151230402560", "-15264983247597408566771712000", "-7580310802328568196245749760"], ["-59201248502255632188922920960", "-28151159972341743820682035200", "-14195034017242490237752442880", "-12265746608414725062241812480", "-15264983247597408566771712000", "70497118360110668461560299520", "-14341133706045795264264929280"], ["34630209007907011078505103360", "15864757142635136644955504640", "4550181917354477479243284480", "-2204747177844223113135390720", "-7580310802328568196245749760", "-14341133706045795264264929280", "80703827736675686103157309440"]], [["328858267314093322387321824215040", "-807692860375360347324473671680", "-242634169858681209226600120320", "75904825436143452324165058560", "-75336668079856441587715276800"], ["-807692860375360347324473671680", "16099404317392942657171944898560", "-139871536737791381178679296000", "-9685238368345324179601489920", "-45089263792868318312965079040"], ["-242634169858681209226600120320", "-139871536737791381178679296000", "2119025172300794579930516029440", "-53230203318718582340525752320", "-33631919622894303105546977280"], ["75904825436143452324165058560", "-9685238368345324179601489920", "-53230203318718582340525752320", "599534983433809979376748462080", "-39179755766969542592723681280"], ["-75336668079856441587715276800", "-45089263792868318312965079040", "-33631919622894303105546977280", "-39179755766969542592723681280", "468464048283198627393589739520"]], [["65368123574745277648144076636160", "-431554405510337568593412096000", "87537053004077578481471324160"], ["-431554405510337568593412096000", "6408015463382465347580728442880", "-16281590987345073007786721280"], ["87537053004077578481471324160", "-16281590987345073007786721280", "2532667313537137088425183150080"]], [["12640971586342388874514390056960"]], [["328901977236027308764473663160320", "-8266181407342449443324559360", "-159890715513500864656944660480", "-16548343302862929709278167040", "18490293737414509793441218560", "-18766023271616301658590412800"], ["-8266181407342449443324559360", "13026753138431642445873131028480", "-61755184576421736031054725120", "-19733050590512412691299041280", "5433160557588474865039441920", "-11314326120448687792812195840"], ["-159890715513500864656944660480", "-61755184576421736031054725120", "1283534163014786442119872512000", "-13612376634669828307188449280", "-4440172028952788050001264640", "-6754821366213310128979968000"], ["-16548343302862929709278167040", "-19733050590512412691299041280", "-13612376634669828307188449280", "252746377155652423529712844800", "-8974028430228080044387860480", "-5375353921897715153672601600"], ["18490293737414509793441218560", "5433160557588474865039441920", "-4440172028952788050001264640", "-8974028430228080044387860480", "96153257395721945501914890240", "-6760901117912099596240158720"], ["-18766023271616301658590412800", "-11314326120448687792812195840", "-6754821366213310128979968000", "-5375353921897715153672601600", "-6760901117912099596240158720", "95044923147280784346529136640"]], [["65933210335008330963313376624640", "-113014692415807510859124572160", "-63706641134703332677260410880", "30248707660137395292198666240"], ["-113014692415807510859124572160", "4322978632495451276679409827840", "-38963114843384656953385943040", "11457618067230021645867417600"], ["-63706641134703332677260410880", "-38963114843384656953385943040", "861107749544265857246114611200", "-5547938265250431542891642880"], ["30248707660137395292198666240", "11457618067230021645867417600", "-5547938265250431542891642880", "507643432754103454361777602560"]], [["13160062303519053187352446894080", "-103817660558602593889136148480"], ["-103817660558602593889136148480", "2548949815646065450091906334720"]], [["65781613681753887410386045501440", "30325299722123057795809935360", "-28666672387077723939321937920", "-7007991860578528599736320000", "7451516520649644102490521600"], ["30325299722123057795809935360", "3273675548263523858792589557760", "-11938333724536976907373117440", "-6641995471648304504430919680", "4559525119440835039104860160"], ["-28666672387077723939321937920", "-11938333724536976907373117440", "430788236375944782543102935040", "-3943231796150218641946705920", "1379579452945610539306844160"], ["-7007991860578528599736320000", "-6641995471648304504430919680", "-3943231796150218641946705920", "129677407597962775637561180160", "-1385487428563585623832657920"], ["7451516520649644102490521600", "4559525119440835039104860160", "1379579452945610539306844160", "-1385487428563585623832657920", "101805774237622956042643046400"]], [["13209373019395445324722156339200", "-9860400385927924437567406080", "-18791337517147724301824163840"], ["-9860400385927924437567406080", "1307592851718759364327888650240", "-17005275351674722445867089920"], ["-18791337517147724301824163840", "-17005275351674722445867089920", "513191286902200909789412720640"]], [["2652768088396763618177757020160"]], [["13150378931666060217393484922880", "11799602403186474397980426240", "-4331824413553068729968885760", "-2891738754601975538264309760"], ["11799602403186474397980426240", "876947453352117749794807480320", "-1701130404278591588526981120", "-3179918217740042820082728960"], ["-4331824413553068729968885760", "-1701130404278591588526981120", "173552266445504719584393953280", "-2765101708962007326649221120"], ["-2891738754601975538264309760", "-3179918217740042820082728960", "-2765101708962007326649221120", "103191310365590896259518955520"]], [["2643838286644194811058659000320", "1786054786775372372162641920"], ["1786054786775372372162641920", "530196513702045230231912448000"]], [["2627707957777662535119321169920", "3226218955069243271439974400", "-288076161371254508696371200"], ["3226218955069243271439974400", "263917240955191512688656384000", "414800497004179513599590400"], ["-288076161371254508696371200", "414800497004179513599590400", "105956396431713929080523980800"]], [["528410586908003613293018972160"]], [["524896484477028337445319475200", "702766309952385092150231040"], ["702766309952385092150231040", "105541603313407379050718822400"]], [["104838719991145648400871014400"]], [["8200572911084933963161902117296608622737855119610695176355840", "-29191809106436451150488552321113603953663662186144666474250240", "-60541515062350476081516091645863744605084712783651998269440", "1050147927034315453781659336067862354881730490672224864829440", "693527272343516315541025641498764423114825984828628208189440", "-627977160914969412289726801319506794237410109359176663695360", "180585236125413217998336563494495234762243959758728390901760", "-32421041802401108060902756734355819776128505659194849198080", "4672285052362976346038860425138675735190563003727213854720", "19347964019597334659623080036527485879108893630520994119680", "1267759560809488622382708804080592228511236553671827251200", "6842732471871832390179993897832844671593908911731617095680"], ["-29191809106436451150488552321113603953663662186144666474250240", "139246500137453365110472783293410470549453962672644695177297920", "319907725640744905149745255475418043759845767539731977994240", "-5052461066431751042419715159982399320401943792121549988823040", "-3320013799265048123559907648829116394169288618456459572674560", "3009685532547733320196938955711993017279285498119774325964800", "-867369838688855044532748474292748750457506101823169814855680", "156157096387351327669808493211313325414589958042298655703040", "-22112985176859615673493720038198416851399656950627670425600", "-121043707694345318445554901737363487841166153306761058058240", "-28819905132001016510080721979663410398122538679206705889280", "-81946993013867907966360173820159676120684466129654199091200"], ["-60541515062350476081516091645863744605084712783651998269440", "319907725640744905149745255475418043759845767539731977994240", "755419841505363959670433440988845396274302357239412817920", "-11636022628728553416499333321431745537591472417472491028480", "-7635257242132302096482421892728797039066409849036377948160", "6923847088909966633184229920878639035198361453553610915840", "-1996636372529972900998914647804791806392450420953086689280", "359749071105419033390380635801634457774266484866437611520", "-50688398914067803658002523489409088377076969047211376640", "-296988673925556309405936266982001229134964528932202741760", "-81180785329899895278490598617337074987616676569363251200", "-220677996115519093482599985136580124417656635715758325760"], ["1050147927034315453781659336067862354881730490672224864829440", "-5052461066431751042419715159982399320401943792121549988823040", "-11636022628728553416499333321431745537591472417472491028480", "183364403371832620347324254593642417825944429790114464399360", "120475173229559428254913811798440160107866704982631356825600", "-109217274486224453054627369371889205882542915834538193059840", "31477348891143032205272899050997020529893667380433948508160", "-5667425155026092693451014331736446554203977210499851878400", "802195249565943448138841776639769052168645744063644958720", "4418220801264990855858930338935827162725850996560111861760", "1066488545565646280546729107873787125179287825126239764480", "3018378252340119556698263395261882489385773517120817070080"], ["693527272343516315541025641498764423114825984828628208189440", "-3320013799265048123559907648829116394169288618456459572674560", "-7635257242132302096482421892728797039066409849036377948160", "120475173229559428254913811798440160107866704982631356825600", "79161089971607388986674018404312717038274773403271975403520", "-71762611455732166266231728219294428726352686739192272650240", "20681940827079843774276755948740880587743592601666967306240", "-3723585458215229864977675178393385456291031524521363374080", "527189900832033925699484803957758610346542143497620684800", "2893207402744091699527246535873725731165165853355896995840", "692845112437805045080184082751402989741405136404306984960", "1966180911273273709741185454490866918091866723754862182400"], ["-627977160914969412289726801319506794237410109359176663695360", "3009685532547733320196938955711993017279285498119774325964800", "6923847088909966633184229920878639035198361453553610915840", "-109217274486224453054627369371889205882542915834538193059840", "-71762611455732166266231728219294428726352686739192272650240", "65055854926710032824369754186087749787235770387420298608640", "-18749194666506784421790462095640155936320823071239642808320", "3375644587908959995740105787215962956136282750196150435840", "-477899706270108521338941380587484695786684373679766241280", "-2624873091078299856703868460685510794272502331433932554240", "-629746348808001290976322750551010854826204782650842152960", "-1785998434953973859785530924057743602886942720999101562880"], ["180585236125413217998336563494495234762243959758728390901760", "-867369838688855044532748474292748750457506101823169814855680", "-1996636372529972900998914647804791806392450420953086689280", "31477348891143032205272899050997020529893667380433948508160", "20681940827079843774276755948740880587743592601666967306240", "-18749194666506784421790462095640155936320823071239642808320", "5403620269495483191218478733675720394064737513239078502400", "-972896333950242351948227477259252772615773655479084318720", "137720379073791633122158156133398744345558255746815262720", "757608968477766161374736965185382244739342059781350522880", "182390749402875685402635900176427126288648448571644968960", "516665735390940166367241132739724016008041944772743168000"], ["-32421041802401108060902756734355819776128505659194849198080", "156157096387351327669808493211313325414589958042298655703040", "359749071105419033390380635801634457774266484866437611520", "-5667425155026092693451014331736446554203977210499851878400", "-3723585458215229864977675178393385456291031524521363374080", "3375644587908959995740105787215962956136282750196150435840", "-972896333950242351948227477259252772615773655479084318720", "175169343777455682480847314855399956192641317835404902400", "-24792925159753146637974394055501792407064359969282007040", "-136658899253011234993351823600699696180317614690829762560", "-33044753813763365665393165224267787674759048407904829440", "-93468372579398121809987344852727945286320252070912983040"], ["4672285052362976346038860425138675735190563003727213854720", "-22112985176859615673493720038198416851399656950627670425600", "-50688398914067803658002523489409088377076969047211376640", "802195249565943448138841776639769052168645744063644958720", "527189900832033925699484803957758610346542143497620684800", "-477899706270108521338941380587484695786684373679766241280", "137720379073791633122158156133398744345558255746815262720", "-24792925159753146637974394055501792407064359969282007040", "3512283799933548221737713490916106237225842637210071040", "19116585699034465561178853449844549825043214492891258880", "4493008226182000292906470231921496514794219639577661440", "12832279345628623677793485318021262964278748582707138560"], ["19347964019597334659623080036527485879108893630520994119680", "-121043707694345318445554901737363487841166153306761058058240", "-296988673925556309405936266982001229134964528932202741760", "4418220801264990855858930338935827162725850996560111861760", "2893207402744091699527246535873725731165165853355896995840", "-2624873091078299856703868460685510794272502331433932554240", "757608968477766161374736965185382244739342059781350522880", "-136658899253011234993351823600699696180317614690829762560", "19116585699034465561178853449844549825043214492891258880", "122682404367931506660172851887242306785420098600490639360", "38882543959509453072272836073863829948047921064282664960", "101179179040900852282938033636520297165746408739076628480"], ["1267759560809488622382708804080592228511236553671827251200", "-28819905132001016510080721979663410398122538679206705889280", "-81180785329899895278490598617337074987616676569363251200", "1066488545565646280546729107873787125179287825126239764480", "692845112437805045080184082751402989741405136404306984960", "-629746348808001290976322750551010854826204782650842152960", "182390749402875685402635900176427126288648448571644968960", "-33044753813763365665393165224267787674759048407904829440", "4493008226182000292906470231921496514794219639577661440", "38882543959509453072272836073863829948047921064282664960", "16918455087600279905175589732174586043636301368709939200", "40677072717776112690897950512908215963489277036295311360"], ["6842732471871832390179993897832844671593908911731617095680", "-81946993013867907966360173820159676120684466129654199091200", "-220677996115519093482599985136580124417656635715758325760", "3018378252340119556698263395261882489385773517120817070080", "1966180911273273709741185454490866918091866723754862182400", "-1785998434953973859785530924057743602886942720999101562880", "516665735390940166367241132739724016008041944772743168000", "-93468372579398121809987344852727945286320252070912983040", "12832279345628623677793485318021262964278748582707138560", "101179179040900852282938033636520297165746408739076628480", "40677072717776112690897950512908215963489277036295311360", "99576443370164991534555201592766624778982902426143784960"]], [["1288590077439401890325008484919233126164235659528969912320", "278399234355493329693244951789842709300915505745321000960", "-39977010765646765166604084764044856543960191266025635840", "-20414197722328134461899866795631412610245069193420472320", "16763535191812927834168901743778949509346257162521804800", "2083731977378843339432385891896580980448190083429826560", "-20608564899564425370034092763746399033248333535054397440", "202771920861941722422728684121875852628744576982119874560", "422043394773219816553910911816418531166598844584474705920"], ["278399234355493329693244951789842709300915505745321000960", "60148013745177820847731372907869453568731115795156828160", "-8637012952244124558197724531692529440672907420531425280", "-4410477090721719472988379595109680768655689013117583360", "3621753297810535504960826424853096899583411108813209600", "450189239588963658806228018271200605671127364979916800", "-4452470021036648545567188563259208082912014413940654080", "43808770923437433729410028090016176720367223654653624320", "91182261936347313705306283378163229830089703828918108160"], ["-39977010765646765166604084764044856543960191266025635840", "-8637012952244124558197724531692529440672907420531425280", "1240240335337979956736980192631269981526940727640064000", "633326778163036033311338816842350533023594593229209600", "-520069212518764748677614314737346690739109751685120000", "-64645364845527323123543758200790779662496831174082560", "639356794126145125365945737126675056649810552889016320", "-6290763374010170041956419303812280976824846302146723840", "-13093406221120426075008826451963411704984238140403220480"], ["-20414197722328134461899866795631412610245069193420472320", "-4410477090721719472988379595109680768655689013117583360", "633326778163036033311338816842350533023594593229209600", "323407323975692390306604133191480204745268241975214080", "-265572526067327405059462911896832368340580030344069120", "-33011053966112734536948012316558603311957137581670400", "326486542150891348008004689220213227901977761603911680", "-3212368430802708005491077713413428362917743727812280320", "-6686127310109032206156772642507449483705028318624481280"], ["16763535191812927834168901743778949509346257162521804800", "3621753297810535504960826424853096899583411108813209600", "-520069212518764748677614314737346690739109751685120000", "-265572526067327405059462911896832368340580030344069120", "218080301134683965622457508811722051587995844466442240", "27107700846578073554774903128526696698715995467939840", "-268101088930552719146168909883804963947428355348889600", "2637901913722068005261980560294622527977983398680985600", "5490449930215125041621091912895313817264029410126725120"], ["2083731977378843339432385891896580980448190083429826560", "450189239588963658806228018271200605671127364979916800", "-64645364845527323123543758200790779662496831174082560", "-33011053966112734536948012316558603311957137581670400", "27107700846578073554774903128526696698715995467939840", "3369526919048723974234407637060617133090164410941440", "-33325358033520212143419300681282474828442416819732480", "327895071529782117596367719891937653370818679554703360", "682470968019569881124431378686759950300403508946534400"], ["-20608564899564425370034092763746399033248333535054397440", "-4452470021036648545567188563259208082912014413940654080", "639356794126145125365945737126675056649810552889016320", "326486542150891348008004689220213227901977761603911680", "-268101088930552719146168909883804963947428355348889600", "-33325358033520212143419300681282474828442416819732480", "329595078105458803387906738685745956818199592904949760", "-3242953957240280318503045238371261933348058005941780480", "-6749787107549269729136015380708836336092181861042094080"], ["202771920861941722422728684121875852628744576982119874560", "43808770923437433729410028090016176720367223654653624320", "-6290763374010170041956419303812280976824846302146723840", "-3212368430802708005491077713413428362917743727812280320", "2637901913722068005261980560294622527977983398680985600", "327895071529782117596367719891937653370818679554703360", "-3242953957240280318503045238371261933348058005941780480", "31908092891530997236809616287379589563548504395191418880", "66412547592572186522568730959038357346468651559329792000"], ["422043394773219816553910911816418531166598844584474705920", "91182261936347313705306283378163229830089703828918108160", "-13093406221120426075008826451963411704984238140403220480", "-6686127310109032206156772642507449483705028318624481280", "5490449930215125041621091912895313817264029410126725120", "682470968019569881124431378686759950300403508946534400", "-6749787107549269729136015380708836336092181861042094080", "66412547592572186522568730959038357346468651559329792000", "138229084788277278358203578922872547303291733379206348800"]], [["6913434605714210112395655103119360", "-339496544936244247267675786444800", "-87541490819645656317576735621120", "35972987698732277032241112023040", "-6304930169849266969300256686080", "-1605781107345337403635641876480", "2970058730483720038920486912000"], ["-339496544936244247267675786444800", "142882149564914847342417118494720", "-24223645593138711541538252390400", "582513954857844214209120829440", "1476463370231253143046743654400", "-745425700436698300526477967360", "-14032606451176758291569049600"], ["-87541490819645656317576735621120", "-24223645593138711541538252390400", "14683602729169767064996958699520", "-4453686950700646708145113006080", "913163723450511078584431411200", "-12535295155186250942471208960", "-91754598509928443638091612160"], ["35972987698732277032241112023040", "582513954857844214209120829440", "-4453686950700646708145113006080", "2896099005300572240722652037120", "-1222704183299096902974685839360", "369485553087982286819756605440", "41522790954010688828882288640"], ["-6304930169849266969300256686080", "1476463370231253143046743654400", "913163723450511078584431411200", "-1222704183299096902974685839360", "1001087487504095988786344755200", "-575905295751790107129230131200", "198966438137148599693916241920"], ["-1605781107345337403635641876480", "-745425700436698300526477967360", "-12535295155186250942471208960", "369485553087982286819756605440", "-575905295751790107129230131200", "903607463536137510414094172160", "-754219669460153139328859504640"], ["2970058730483720038920486912000", "-14032606451176758291569049600", "-91754598509928443638091612160", "41522790954010688828882288640", "198966438137148599693916241920", "-754219669460153139328859504640", "4946658076680514634146114437120"]], [["1460686923344131057190272782827520", "-194172539301025882174168812748800", "17957384124555637963641323520000", "2122425832227114070303530024960", "-2657486124119080317764480532480"], ["-194172539301025882174168812748800", "64324892523504123447109767659520", "-16223952539917192318954053304320", "3551205541355307564218733035520", "-468457697290574978102046228480"], ["17957384124555637963641323520000", "-16223952539917192318954053304320", "8890041210804557704254676008960", "-3450989708812828224004376494080", "1107682362346541245419717918720"], ["2122425832227114070303530024960", "3551205541355307564218733035520", "-3450989708812828224004376494080", "3016326177490399500832069386240", "-1816922887106952672225011957760"], ["-2657486124119080317764480532480", "-468457697290574978102046228480", "1107682362346541245419717918720", "-1816922887106952672225011957760", "4743612759131178627168227819520"]], [["197596313936240069003579700019200", "-38090672728357772351078746030080", "7860221094801309372146044108800"], ["-38090672728357772351078746030080", "19078644216124260033263094988800", "-6222914243284437519687525335040"], ["7860221094801309372146044108800", "-6222914243284437519687525335040", "8188269557261620467436376555520"]], [["23781066657791287924922882457600"]], [["464822625343742471515489967782499176281711110128580689920", "-132734903691206678656858289911042973114187565963684085760", "-11010619894331269234765310018354589726536710888536145920", "-13338100545191548480850775093709119698420436153296486400", "-10704648409290293790988442419591528354512860406129623040", "13203427626466970512472564500179697172501789523365068800", "10040598479801973907758014807838962784336538847233966080", "-147562882974276959659402448774029917290219164919408885760", "-295602386767745048398496803241811116759955070180613160960", "-88718355098520092343813311338099819374063501056692715520"], ["-132734903691206678656858289911042973114187565963684085760", "37903823302242997455017401980567598990378727916919848960", "3144196283848600264062989792024893393123014874276823040", "3808832433619972795295525170096397355368546363139686400", "3056822964683821140370935198316885282732728711685079040", "-3770375190099390781307254541808296762634812288705495040", "-2867196645673204766014333180295152859059054191543582720", "42138106004420067259563536351311075734196966369913733120", "84412316008695506931284882095115216953880217726662737920", "25334443027457657431432523145071805084250939053079265280"], ["-11010619894331269234765310018354589726536710888536145920", "3144196283848600264062989792024893393123014874276823040", "260817231880202842081882816380414383147122857282109440", "315950100550444040166896765227621252373139412746240000", "253569444150853664857484355971156394151751391148769280", "-312759996976978952934163677528829224247960976196894720", "-237839570074594262322334925623311865043421311501598720", "3495438316368357111954363330418396498094950099514818560", "7002166725747908393237117852934393010455600576394690560", "2101541603999422823644459879363750182735780916745994240"], ["-13338100545191548480850775093709119698420436153296486400", "3808832433619972795295525170096397355368546363139686400", "315950100550444040166896765227621252373139412746240000", "382737234492568084208965447738076311420272147085393920", "307170238708692918697572019174516762937000504579850240", "-378872790653728576296202005564455592467579983185838080", "-288115304108655800351900811488740580724324841983836160", "4234321787571600986991795974167692673867044166230343680", "8482320225249469059673067149235049773580426698576363520", "2545776121876547774472688707894045630818317577087877120"], ["-10704648409290293790988442419591528354512860406129623040", "3056822964683821140370935198316885282732728711685079040", "253569444150853664857484355971156394151751391148769280", "307170238708692918697572019174516762937000504579850240", "246523063462714987456871371578150492193060183647191040", "-304068784161093319992515823025234791431314514210979840", "-231230303098200235298344437055407212050956934785269760", "3398304416298027820463810356659811836456189280404111360", "6807585187910549889417071451127533409730623097567969280", "2043142366570279847397167943921425135760368423491338240"], ["13203427626466970512472564500179697172501789523365068800", "-3770375190099390781307254541808296762634812288705495040", "-312759996976978952934163677528829224247960976196894720", "-378872790653728576296202005564455592467579983185838080", "-304068784161093319992515823025234791431314514210979840", "375047365558919405511838331512807852470371699085803520", "285206244546384009015598141515302192030024618850385920", "-4191568438095845436072418268833768233250643699114311680", "-8396675435092096580313508694994198312340921598772510720", "-2520071779673485757654661549547864128499363169400913920"], ["10040598479801973907758014807838962784336538847233966080", "-2867196645673204766014333180295152859059054191543582720", "-237839570074594262322334925623311865043421311501598720", "-288115304108655800351900811488740580724324841983836160", "-231230303098200235298344437055407212050956934785269760", "285206244546384009015598141515302192030024618850385920", "216886210644433900681944610163468390763130441602170880", "-3187494708053517210551291010183530870774605122280980480", "-6385284866482483418559001755457899846343379653884641280", "-1916398498618661223607133993254800308635283266608660480"], ["-147562882974276959659402448774029917290219164919408885760", "42138106004420067259563536351311075734196966369913733120", "3495438316368357111954363330418396498094950099514818560", "4234321787571600986991795974167692673867044166230343680", "3398304416298027820463810356659811836456189280404111360", "-4191568438095845436072418268833768233250643699114311680", "-3187494708053517210551291010183530870774605122280980480", "46845405633121669808609101940775575685948808238292418560", "93842119611256436804536786632357349928192585032603729920", "28164584805638288459457099066017922176457623275852922880"], ["-295602386767745048398496803241811116759955070180613160960", "84412316008695506931284882095115216953880217726662737920", "7002166725747908393237117852934393010455600576394690560", "8482320225249469059673067149235049773580426698576363520", "6807585187910549889417071451127533409730623097567969280", "-8396675435092096580313508694994198312340921598772510720", "-6385284866482483418559001755457899846343379653884641280", "93842119611256436804536786632357349928192585032603729920", "187987344631015537216810257957436552462323376135818854400", "56420139828255743547139125489790106535102867623641989120"], ["-88718355098520092343813311338099819374063501056692715520", "25334443027457657431432523145071805084250939053079265280", "2101541603999422823644459879363750182735780916745994240", "2545776121876547774472688707894045630818317577087877120", "2043142366570279847397167943921425135760368423491338240", "-2520071779673485757654661549547864128499363169400913920", "-1916398498618661223607133993254800308635283266608660480", "28164584805638288459457099066017922176457623275852922880", "56420139828255743547139125489790106535102867623641989120", "16933225927990138459529191375149347970542658755725393920"]], [["9001151157326796547658483383664640", "-73892021974924443401394050826240", "-63233435607929812437685355151360", "-11106517561678241774149545492480", "9177654655818354715278327152640", "461917257490732405674548920320", "-6268014411021514783972550246400", "2409128030514910626345564241920"], ["-73892021974924443401394050826240", "208379351962809107910908234956800", "-19790899051022519558247536394240", "-6716514405303254275419317207040", "3093202936784214765732888576000", "-125692319696787452402671288320", "-877684074049131410221286031360", "-156598734948826515195360706560"], ["-63233435607929812437685355151360", "-19790899051022519558247536394240", "10946698777251007979672945295360", "-2038512704372524713205699706880", "-165883625253853600885002731520", "245644187365396378913498726400", "-12398686537569798331060715520", "-152314197952049661489740513280"], ["-11106517561678241774149545492480", "-6716514405303254275419317207040", "-2038512704372524713205699706880", "2353523638557463406830084423680", "-883677314355137947323334656000", "121586108703136721606069452800", "101214304919193259385416581120", "224573914883254359994505625600"], ["9177654655818354715278327152640", "3093202936784214765732888576000", "-165883625253853600885002731520", "-883677314355137947323334656000", "785726366556774743864141414400", "-383778415354135999100847390720", "96202426970689489252547297280", "2119548750517483301374525440"], ["461917257490732405674548920320", "-125692319696787452402671288320", "245644187365396378913498726400", "121586108703136721606069452800", "-383778415354135999100847390720", "550662779720615296578559672320", "-509750380164809305239021158400", "-121775773846057977441343242240"], ["-6268014411021514783972550246400", "-877684074049131410221286031360", "-12398686537569798331060715520", "101214304919193259385416581120", "96202426970689489252547297280", "-509750380164809305239021158400", "1874026480487575167658371317760", "703916733177548544407112253440"], ["2409128030514910626345564241920", "-156598734948826515195360706560", "-152314197952049661489740513280", "224573914883254359994505625600", "2119548750517483301374525440", "-121775773846057977441343242240", "703916733177548544407112253440", "8119263979760806144817316495360"]], [["2268498815764616480095030424371200", "-41204834207613736061039227699200", "-53135416054232286884462780743680", "15477067288226900536627455590400", "17760329215958454108243886080", "-4816859751708166360955030077440"], ["-41204834207613736061039227699200", "65084987707625344235497272115200", "-15239398516719763358395190476800", "1243793355872494986864088842240", "734055677545359027618478817280", "-129778791198539788152408637440"], ["-53135416054232286884462780743680", "-15239398516719763358395190476800", "11985311939645359559930302955520", "-4180633534361032232734587617280", "921960916079386286266924400640", "-163526427689730328633163120640"], ["15477067288226900536627455590400", "1243793355872494986864088842240", "-4180633534361032232734587617280", "3392979582808546798195986923520", "-1736599414188285351617259110400", "658245811815636359217728716800"], ["17760329215958454108243886080", "734055677545359027618478817280", "921960916079386286266924400640", "-1736599414188285351617259110400", "2632236848905728994878758584320", "-2717587141635599790303105515520"], ["-4816859751708166360955030077440", "-129778791198539788152408637440", "-163526427689730328633163120640", "658245811815636359217728716800", "-2717587141635599790303105515520", "17606208310244964149241367756800"]], [["599626123331319565646592233963520", "-88153345101914092573960899133440", "8428159937746424765148813066240", "1617493180685763889470552145920"], ["-88153345101914092573960899133440", "46171204459958873487863489495040", "-14467375125988928107018494935040", "3909192352828135379950790246400"], ["8428159937746424765148813066240", "-14467375125988928107018494935040", "11570659176563934329428015841280", "-5953311157902400978119315947520"], ["1617493180685763889470552145920", "3909192352828135379950790246400", "-5953311157902400978119315947520", "12446704608332975910060357058560"]], [["128883739393934618137508802723840", "-28233417674625763229531457454080"], ["-28233417674625763229531457454080", "26952101471379944269386382049280"]], [["13242611030487294225951950918123520", "-55604552744581228260588823511040", "8637339767851433500777591603200", "-20104716850981362343029673820160", "-129208782674591492521611755520", "1992703860542096169520469114880", "1516864008849771936418407383040", "-17165515952043305604164521820160", "-37121880679996478869701918720"], ["-55604552744581228260588823511040", "316419098837643636179366282526720", "-16868054918423848694005251440640", "-4702026305954612372878393344000", "-321254960485384505214181048320", "638358091916893759021063864320", "131499659323829343711689441280", "-2327812544236286331501045350400", "80735541895596041515491655680"], ["8637339767851433500777591603200", "-16868054918423848694005251440640", "13232066653760330227829880913920", "-2037419759873729366400360775680", "-439129383580315356261745950720", "244106490391244370502012108800", "38362913869328134353180426240", "497305906889987176297723330560", "15624667308279561865616424960"], ["-20104716850981362343029673820160", "-4702026305954612372878393344000", "-2037419759873729366400360775680", "1717107435684356950588013936640", "-336068812816246421203546275840", "-79408474862792036065046691840", "41614971547756303975962378240", "-154804759277719844559551201280", "20500210831570791004876308480"], ["-129208782674591492521611755520", "-321254960485384505214181048320", "-439129383580315356261745950720", "-336068812816246421203546275840", "421625524022006215418424852480", "-143675813785626876541937909760", "-44337529752222043999379128320", "-123366601280065036504313364480", "-13844196203361348765214310400"], ["1992703860542096169520469114880", "638358091916893759021063864320", "244106490391244370502012108800", "-79408474862792036065046691840", "-143675813785626876541937909760", "235740982859371913805079511040", "-135584541158964383472754360320", "-158481393305174056038080839680", "-53724641361368017499050475520"], ["1516864008849771936418407383040", "131499659323829343711689441280", "38362913869328134353180426240", "41614971547756303975962378240", "-44337529752222043999379128320", "-135584541158964383472754360320", "442068784792447309411920445440", "521548814612394752720890429440", "149669700115057619023898542080"], ["-17165515952043305604164521820160", "-2327812544236286331501045350400", "497305906889987176297723330560", "-154804759277719844559551201280", "-123366601280065036504313364480", "-158481393305174056038080839680", "521548814612394752720890429440", "4559400460033733725139828736000", "692211765080217393697212334080"], ["-37121880679996478869701918720", "80735541895596041515491655680", "15624667308279561865616424960", "20500210831570791004876308480", "-13844196203361348765214310400", "-53724641361368017499050475520", "149669700115057619023898542080", "692211765080217393697212334080", "1448390750001923340272051159040"]], [["3040336170643468880018451128647680", "35950861938381690167692131041280", "-25116434893072472785975655792640", "-6250787218092006379436271206400", "1343669669154321932272376217600", "4978033137516278342609377689600", "-5118483116924556424575241420800"], ["35950861938381690167692131041280", "88617318742223989456555883888640", "-7136804115584286495297377402880", "-3785634240550150095945187983360", "1096995684774739139224991170560", "580097236586570853160467824640", "2239610638699818503771258880"], ["-25116434893072472785975655792640", "-7136804115584286495297377402880", "8563104336745916325062749716480", "-2032300742940497586392987074560", "-179686254818497849706529423360", "361540064046716651691332075520", "-219125341702057419379656622080"], ["-6250787218092006379436271206400", "-3785634240550150095945187983360", "-2032300742940497586392987074560", "2322506148523380767506940559360", "-853220417626828382309292441600", "-9787794001253803900356526080", "-105044425117606258790293831680"], ["1343669669154321932272376217600", "1096995684774739139224991170560", "-179686254818497849706529423360", "-853220417626828382309292441600", "1325146975555616359137584087040", "-834965221887249148918581166080", "-18948418478911132290562129920"], ["4978033137516278342609377689600", "580097236586570853160467824640", "361540064046716651691332075520", "-9787794001253803900356526080", "-834965221887249148918581166080", "2927709260057240408877972848640", "-617716976294798724760306974720"], ["-5118483116924556424575241420800", "2239610638699818503771258880", "-219125341702057419379656622080", "-105044425117606258790293831680", "-18948418478911132290562129920", "-617716976294798724760306974720", "11726775219545080808422370181120"]], [["789146851478160168121512367226880", "6943296195341851949297093836800", "-23244213788638989746594843197440", "2305594414397294537019846819840", "6881139274326366011105319321600"], ["6943296195341851949297093836800", "62154121672192756801951424839680", "-14852773423727152830929971445760", "-106641226050066242753884323840", "3118210124602188259986442813440"], ["-23244213788638989746594843197440", "-14852773423727152830929971445760", "12644506977819434853116348989440", "-4784252498248274834132073185280", "848398119966223128948060979200"], ["2305594414397294537019846819840", "-106641226050066242753884323840", "-4784252498248274834132073185280", "7626208686379031246775150182400", "-6518558688771180348353921679360"], ["6881139274326366011105319321600", "3118210124602188259986442813440", "848398119966223128948060979200", "-6518558688771180348353921679360", "35488440254231540318351696855040"]], [["677242799288390476865317959106560", "-96024309127116747995315605340160", "3611889121807070041295353282560"], ["-96024309127116747995315605340160", "58475740326933733120252984688640", "-21848601261603378389911496294400"], ["3611889121807070041295353282560", "-21848601261603378389911496294400", "39331921115930052203525103943680"]], [["127572590827518144931069113139200"]], [["4461655981768305341636872387952640", "31831461715154691265480454307840", "8923013774729647818359407902720", "-5772524074594264630762772889600", "-2056095094819408639714457026560", "-1239074011704174394989808189440", "3392133419737413252433481564160", "-1876786915022712573895366410240"], ["31831461715154691265480454307840", "121295898957699040667766966190080", "-4594914269410936993908648837120", "-1872422088350993970767069184000", "-240923728718585829806907064320", "-163670195414934811601283317760", "608088780571791603539996835840", "-263356329553763631333176770560"], ["8923013774729647818359407902720", "-4594914269410936993908648837120", "10630950001637319803823131197440", "-1288577073109188674477956792320", "-624096500276145893881424117760", "258440184304044309846027141120", "-9986144018858914751352668160", "-56563145690265342959167733760"], ["-5772524074594264630762772889600", "-1872422088350993970767069184000", "-1288577073109188674477956792320", "1367368769720681884470875258880", "-260446931509698964819374243840", "-97242317748085132037864816640", "28189979595718363242540564480", "-22957586317078418119553187840"], ["-2056095094819408639714457026560", "-240923728718585829806907064320", "-624096500276145893881424117760", "-260446931509698964819374243840", "584591374639098254606834073600", "-173046738589253051757027655680", "-29968662915987928714389749760", "-6609272275827117183207997440"], ["-1239074011704174394989808189440", "-163670195414934811601283317760", "258440184304044309846027141120", "-97242317748085132037864816640", "-173046738589253051757027655680", "544313721791484455685948702720", "-91206193263112774365794795520", "-26038938489931266811692318720"], ["3392133419737413252433481564160", "608088780571791603539996835840", "-9986144018858914751352668160", "28189979595718363242540564480", "-29968662915987928714389749760", "-91206193263112774365794795520", "780365029061320043536695951360", "-138972865673734808017588715520"], ["-1876786915022712573895366410240", "-263356329553763631333176770560", "-56563145690265342959167733760", "-22957586317078418119553187840", "-6609272275827117183207997440", "-26038938489931266811692318720", "-138972865673734808017588715520", "1258318624092440834680348999680"]], [["1030292928855804068772863205703680", "50912353796614263173357827522560", "-6243405517037439479920585605120", "-3542161113951588200009076572160", "-2926078009166139985795586457600", "3979568609375453700871799439360"], ["50912353796614263173357827522560", "89580718528082619355484745891840", "-2300479298138777607325561651200", "-5181433556069624877911711416320", "758683064316581249135400714240", "787874915802585387322772029440"], ["-6243405517037439479920585605120", "-2300479298138777607325561651200", "8175302609475701035237040455680", "-1875445252925997449499534950400", "-457122974088695155666609766400", "135713804725812542735835463680"], ["-3542161113951588200009076572160", "-5181433556069624877911711416320", "-1875445252925997449499534950400", "3671042489054964237604151623680", "-1178141953904886956315042119680", "60114630918497964960000245760"], ["-2926078009166139985795586457600", "758683064316581249135400714240", "-457122974088695155666609766400", "-1178141953904886956315042119680", "4851188407806203723143336427520", "157475866709058909622448947200"], ["3979568609375453700871799439360", "787874915802585387322772029440", "135713804725812542735835463680", "60114630918497964960000245760", "157475866709058909622448947200", "11695239818429236796388692459520"]], [["1061750760863843028783980221562880", "83585564416945768576337439621120", "-42658976160406284085091610132480", "-6840363679809107369235799080960"], ["83585564416945768576337439621120", "75967528734961006278366933811200", "-16461295562584341150216770027520", "-4297473305849032279670233497600"], ["-42658976160406284085091610132480", "-16461295562584341150216770027520", "24695862912779659999797061877760", "-9149267804896036189737194618880"], ["-6840363679809107369235799080960", "-4297473305849032279670233497600", "-9149267804896036189737194618880", "53338360168221268038330404044800"]], [["946683421228543116126776721408000", "-107616159410895796390997639823360"], ["-107616159410895796390997639823360", "163266359018595315904864101335040"]], [["1382572287895204196672934468648960", "89034427164210705791062911221760", "8154120028493271790097163878400", "-368183194066912465623994859520", "101280178389854428549884149760", "-1745909210254143091727275130880", "1360797427935167033912296734720"], ["89034427164210705791062911221760", "203648465272994290501932055265280", "3373815171255702648943238184960", "-2944773140272115448592088432640", "-63143905055138656274255708160", "-462715871053749937148327362560", "716873932670881760386272460800"], ["8154120028493271790097163878400", "3373815171255702648943238184960", "8573481779593320679378570444800", "-475810452599785128230230425600", "-508358772106562062807707156480", "68589282374818314868060323840", "79962927321249948781070254080"], ["-368183194066912465623994859520", "-2944773140272115448592088432640", "-475810452599785128230230425600", "1760667643253145291192124047360", "-200543655415804123308380651520", "-82232179664066929583833743360", "24168214549810117500343418880"], ["101280178389854428549884149760", "-63143905055138656274255708160", "-508358772106562062807707156480", "-200543655415804123308380651520", "1078066725692364386776456888320", "-114359004645563240654564229120", "-8335253838573905012030177280"], ["-1745909210254143091727275130880", "-462715871053749937148327362560", "68589282374818314868060323840", "-82232179664066929583833743360", "-114359004645563240654564229120", "1092163706041483074240951091200", "-91283618380060805589797437440"], ["1360797427935167033912296734720", "716873932670881760386272460800", "79962927321249948781070254080", "24168214549810117500343418880", "-8335253838573905012030177280", "-91283618380060805589797437440", "1335069924718627559931523891200"]], [["2860017817267606112108350223155200", "323014467239910491251071296471040", "13348510917610656977644714721280", "-4131290310894363641560128552960", "-9038584967464621631268905287680"], ["323014467239910491251071296471040", "115414654805215819823637772369920", "5657119524727738321301542010880", "-3804324422616051511371088527360", "-1213938181900841049188015800320"], ["13348510917610656977644714721280", "5657119524727738321301542010880", "12513111707587300963258655047680", "-1358407844381704241748639744000", "-351742624021625776216190484480"], ["-4131290310894363641560128552960", "-3804324422616051511371088527360", "-1358407844381704241748639744000", "8255859871411244161822391009280", "-522098381100196606079045468160"], ["-9038584967464621631268905287680", "-1213938181900841049188015800320", "-351742624021625776216190484480", "-522098381100196606079045468160", "10529292800723093460954246021120"]], [["1462622465262912860147948338544640", "251734820794382856727017113518080", "-20523096099567550757505985413120"], ["251734820794382856727017113518080", "157364869137707328010419437568000", "-9042817201891417462404777246720"], ["-20523096099567550757505985413120", "-9042817201891417462404777246720", "67676593357813761293135212707840"]], [["2834723674824623177132249673891840"]], [["25763255684588086384735305695505419715401015119609173418967040", "3215334450485313939180570612768747013219440239063983183626240", "254614371937215795700080041976760040917949580773183056773120", "-3849212631060706680587036832775185663608376905279408701440", "-893697398899483078179829243561672133806245984352012861440", "-29809056603722349960923814396732625154057443207885577256960"], ["3215334450485313939180570612768747013219440239063983183626240", "401283741272740079638545617936787796178546344330000167075840", "31776665639667206914193192260080272323594835369509854904320", "-480393709995918455909046484708671013970266116863966576640", "-111536215382499594180079774577669342527230866177120010240", "-3720262990354576676477058604238064467736226489107732234240"], ["254614371937215795700080041976760040917949580773183056773120", "31776665639667206914193192260080272323594835369509854904320", "2516315452932608160024093025348922983753088803693469368320", "-38041188136661131633133564018764620678397533454010941440", "-8832276662100496093084352349522630734162797644805570560", "-294598412487828794957983222324127721533166130835132252160"], ["-3849212631060706680587036832775185663608376905279408701440", "-480393709995918455909046484708671013970266116863966576640", "-38041188136661131633133564018764620678397533454010941440", "575099593797870556561442332307875370395960496200089600", "133524712804362707376338225854768299691801664563445760", "4453683905628877160415727504369210795472108595841597440"], ["-893697398899483078179829243561672133806245984352012861440", "-111536215382499594180079774577669342527230866177120010240", "-8832276662100496093084352349522630734162797644805570560", "133524712804362707376338225854768299691801664563445760", "31001324156305738474411898214264325666040145845944320", "1034041530951799776442895498830866741594054752647249920"], ["-29809056603722349960923814396732625154057443207885577256960", "-3720262990354576676477058604238064467736226489107732234240", "-294598412487828794957983222324127721533166130835132252160", "4453683905628877160415727504369210795472108595841597440", "1034041530951799776442895498830866741594054752647249920", "34490200558599549704291365985454475255421600207728803840"]], [["995050994831462073030494599312397884351134475700558490501120", "113810417017061907680456445754937102830084171485252818042880", "-1938454981985450189143199262732016255004889934924181667840", "762604676137172745945953103508857539137649144520203304960"], ["113810417017061907680456445754937102830084171485252818042880", "13017233376859677613167750226609102111811263461722286981120", "-221713631778170795945233092463715148367356248336168386560", "87224028377594483911620926691303525447837086326393405440"], ["-1938454981985450189143199262732016255004889934924181667840", "-221713631778170795945233092463715148367356248336168386560", "3776296628717668105785058384254849450981997042099814400", "-1485627210486722644081339163369185389368395474403328000"], ["762604676137172745945953103508857539137649144520203304960", "87224028377594483911620926691303525447837086326393405440", "-1485627210486722644081339163369185389368395474403328000", "584458379607756218236998413157942050371236605570580480"]], [["829555795590606682211558747013120", "20006052453957725299693332725760"], ["20006052453957725299693332725760", "70460652450372299574885230837760"]], [["3583250250354365558336302326400704944643728524433017955942400", "-6866525124707107881216498382136451543879779789525168947200", "-18909105597925378292392597651777626771371038166067204587520", "388058175391463207472591821138484584437265294586669957120", "-685772277677842037491816501067079051969378694754488811520"], ["-6866525124707107881216498382136451543879779789525168947200", "13158212235824485385676806815648509480684602091802460160", "36235216521942311225048024944572436080763745751112089600", "-743629672783798145058528044279741847335098136521605120", "1314134443732150084947203694525783156327400391269416960"], ["-18909105597925378292392597651777626771371038166067204587520", "36235216521942311225048024944572436080763745751112089600", "99784901843830903423639034545411238172119054145898414080", "-2047814834001546547610504823903155346035203631229173760", "3618876580963809210127784297836770218783181182305566720"], ["388058175391463207472591821138484584437265294586669957120", "-743629672783798145058528044279741847335098136521605120", "-2047814834001546547610504823903155346035203631229173760", "42025852778007649929539149773234294781425823902597120", "-74267639772966831102137500937974999070344577223229440"], ["-685772277677842037491816501067079051969378694754488811520", "1314134443732150084947203694525783156327400391269416960", "3618876580963809210127784297836770218783181182305566720", "-74267639772966831102137500937974999070344577223229440", "131244982620163518556542268570358520594726479305113600"]], [["883982665216445527905029377228800", "-783384209729899411378871992320", "-4352974906055246875983536455680"], ["-783384209729899411378871992320", "27711124818799956517490251530240", "-1198666225783983778435505848320"], ["-4352974906055246875983536455680", "-1198666225783983778435505848320", "10309732636206653328900284743680"]], [["69354538716924648247638576660480"]], [["444821097367397333990514339348480", "-15792899848066727785424989716480", "-2199500047830677562978163752960", "-351588257535146302725748162560"], ["-15792899848066727785424989716480", "17628869459450813392175077785600", "-425137509901236589950255759360", "-159263601182562657685576089600"], ["-2199500047830677562978163752960", "-425137509901236589950255759360", "3067190804291114674303150325760", "-34523982915649720939047813120"], ["-351588257535146302725748162560", "-159263601182562657685576089600", "-34523982915649720939047813120", "2040627996352379747306066411520"]], [["60232806385372629025556193607680", "-1352633089821263913824212746240"], ["-1352633089821263913824212746240", "10355676427414714023215447408640"]], [["51253059751365462874813460643840", "-909244668695013626543320596480", "-144543268531492155562304471040"], ["-909244668695013626543320596480", "4780257325954836271690171023360", "-41160447536915893275686338560"], ["-144543268531492155562304471040", "-41160447536915893275686338560", "1983631773278655946064166912000"]], [["9966354578928340564178809405440"]], [["9814337334674752804053787607040", "32579524424880391165738352640"], ["32579524424880391165738352640", "1918975559115852302196217282560"]], [["2121539757053297407666175831040"]]], "claim": {"K_lower_bound": 441, "sdp_bound_num": "8200572911084933963161902197884282611803094272749734334955520", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.2758072628223986, "theta": 1.0, "seconds_model": 4.162967681884766, "seconds_solve": 1185.960408449173, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q6_n8_R2.json <==
{"problem": {"q": 6, "n": 8, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["4098369716258233727864881368939536318464", "18879214131579853935712110402999418880", "5977781031266755144145151674770002018304", "18722608578317813994418680403660374016", "16725674843560495504711523453027206823936", "18640327302924482873181312673457897472", "9130380531195978858534356480929015267328", "18669503772762807135941421644057149440", "15645966035607135074160991230864891314176", "18637012990683727533031128851525140480", "12902280704184717643776791013523219021824", "18646490594216773859985859678281138176", "13309834606626081214986900287398344654848", "18644845384024649394146983533204209664", "13327083539474943565707205359806820909056", "18644772795620026757025299015315488768", "18792645470745326137589649682892587008", "11375282260147869738349767881531697659904", "2201426903269311634066209294767278260224", "18823743418770976881577472326033735680", "19569365524789528414523504988488890056704", "5575117576855243905713087859870109007872", "18681969639279158743593952942768521216", "8983381885627548053930289664589004013568", "12951065192589313891503901594031356903424", "18658248643733289212276126635828183040", "15718062660823104922098791810575187836928", "8977446338225103038668088616170370891776", "18653517829667879602679090327087742976", "12909084633744069113024964118256178692096", "15677973349973032070495994483147366465536", "18641720817243492743804656002950758400", "13308632344414868851942845443902200086528", "12903531504975097233267422178565729288192", "18645667826670397921985915282719244288", "13328294397902174645174756934024804958208", "13308504519242417506888726603166835015680", "18644809210045779595892361496677580800", "18664151835350569733915788763723726848", "27547187683126029126942961126743430135808", "1883556970744441079793306114017315520512", "18805474534093108245575031296805044224", "9307328595464853215860792248890009059328", "4960134754745180378495631246065590599680", "18701654596467944587496133937147674624", "15745550980013291887883390952526913208320", "12957353132248454010893660721581620461568", "18641620535538093510581778044032122880", "12904938484894851325819083233470305009664", "8962354612117298836650833275081342320640", "18658344724180889046559311285018689536", "13303942307718585308112888355198127308800", "15663281878818015190256663334961884954624", "18640921869880038146784623258362707968", "13327541274756740595690544934822126551040", "12902705469855106800370006099126751592448", "18645630763845744213549797351922597888", "18619576271997848792914137768708276224", "9688818386383774787418285379483879866368", "1773936942512482119580706790734477393920", "18829166937518174795879670262532145152", "15828851326083604042753809485644053872640", "4875428707985405486778400246153487581184", "18686185133242124978077246566099320832", "12885466353850948942086714892374985670656", "12887927452420371099167595693120908427264", "18646520606265682233706753991362215936", "13323433441696687860032326761005092700160", "8968384825160978256571128420899525492736", "18657497409685888030221485482482597888", "13326140438743304996795471246470267535360", "15666629002972792826305968362515557515264", "18640878362250079408007311643797094400", "18631406880759091550311426235643723776", "15905061508713210525719615879112111947776", "1750858503866363338527997023703485382656", "18814876211445648288225152790291283968", "12919087317888416827554301125104702062592", "4862437599090257014350573607008654589952", "18691154869223741044370350264914280448", "13315729077771722856703388190589820338176", "12912673228814166582393998358416965238784", "18645648751923286403447378554076004352", "13333900435733249566371095952324938432512", "8964152096815634514296844742199988977664", "18657476900193471810868539302185271296", "18614839543189726706657179144932032512", "13023806751314681967359610433671880769536", "1750158846373253393582407500505733398528", "18819801421589809914786246826248896512", "13352031950168760502560485271181608353792", "4866008423346637476232240009281236107264", "18690278060097060134823880350603673600", "13326708653934390448970028982830979088384", "12904392473923672952960708084908702040064", "18645627241338741774333846866389630976", "18619581409895709917589884080127737856", "13426136515198031431246740787896076206080", "1749980939854025628157790653557952741376", "18818986521383288466924343586990325760", "13352639835594063268888689048941762707456", "4863448794609042675750245747543708270592", "18690276869023448098443934667313774592", "18618763619736300645301948526484258816", "13456784791060873650837780779881201664000", "1750158782385061217950565126176176603136", "18818926444864634792262812001806319616", "18618724943867917730187837312493158400", "18694825629292244642341895374488207360", "18637309028664168354586558616471339008", "18670128462935857914658274245911511040", "18636911163488769430285928577405812736", "18646476390835043552775967798999384064", "18644847743474291203642212144675553280", "18644770425895724406625337048016355328", "7062385630528469513624906973650867978240", "1968751434889416837012804945339461140480", "18842785154361086908528980832238436352", "20123236418467657886313197808936206467072", "5619179239878323417817729419044305502208", "18681478767707293934900937866090643456", "9462845026083257398151761109358393425920", "13971644230286439640577743264428863782912", "18656285330076810241014268589634486272", "15752711129433477088276389420842279239680", "8988738609148332875765997032315203616768", "18653469138512781455330698089342173184", "12892126102791927474750804117525578645504", "15652966740053665811631265950241401077760", "18641756228477213024240522100459175936", "13307783861183452439959337297688053940224", "12902733887927420473045332345828893786112", "18645669492229864732723399915149983744", "13326993107202406224792612771643590180864", "13307207089826184422321905484141969801216", "18644811756779791528446712595280297984", "19102410327334894585554428141733318492160", "1828292353081340996167170088324919459840", "18811151580523761816324243472324231168", "9473310372332495132820837030151160070144", "5006886172963035286204757875013344821248", "18700996213829092437779573736558559232", "15735241283035284801504021180372658159616", "12950370597218715590371063174587425488896", "18641634996004548450850444385043087360", "12905520982744863630711439801982803509248", "8962635556736427107334377607202533801984", "18658343506568937417999025958578814976", "13306428332804909695182586781761879932928", "15666727953758328497779308586532398432256", "18640916990121689432781415363603595264", "13328783526669928571030621081285307662336", "12903869783202581756053111711754476322816", "18645628332631243437181144356955881472", "9253095800482826045851019687366158712832", "1758773414122048629643696549533902176256", "18830890210804404795406482445374062592", "15791198968039978615060990148723183976448", "4871850756394473742659058435539611942912", "18686237731358352237748657025213005824", "12902896589713344369203615468180530528256", "12905364351703001906443769799645641834496", "18646484155162933416461264293176803328", "13312320373903964780640444184570082885632", "8963348096622299028282717137005285736448", "18657519220472705574769155776968654848", "13324727877357958099349755401581478543360", "15664676725281399913910645373383028506624", "18640881126500673897633624315995881472", "16437734258810260947818325884107552194560", "1757126623561399851713630385456757604352", "18814154988966003003684783538493718528", "12920258201231268278607601682364508405760", "4862603455970631135782575055136731693056", "18691152418564877385320001623973429248", "13306007477955464486448471819878051872768", "12903531049049208404697579214867672334336", "18645667827622427004932435757800357888", "13337931391171913510886088307453554851840", "8965973763811031364503901692380561014784", "18657469010357925669341478462949425152", "12936893457927850817304966518080658210816", "1748580212966861402327916267976242757632", "18819984127481010080616299264326238208", "13331744193337578500664997325224068251648", "4863311276330183465029298418693594677248", "18690317873761089752991422203996143616", "13325870142062402472867559094082632417280", "12903606262406291301282700304121667256320", "18645628882853278495846164528501882880", "13456254669780484129013608323769497026560", "1750491617038308546752316584775634649088", "18818927481675081005447423790476689408", "13367236764258120852579555846692571971584", "4865383942565109384945944677773603766272", "18690248300781347906458902784896925696", "13435569293917481654914707922115637542912", "1749799429152839585902053155678436982784", "18818968002083793862335061637560532992", "18632170048005059287515141602516402176", "18668778033603317930988846480768368640", "18636872585615913453133658265097338880", "18646485044244457861467612876514525184", "18644856951793350436554602018659893248", "18644771899753406149431844188939354112", "5536560475441647359937837512243915259904", "18682405618466807899282290161494261760", "13994470455387122326557426341672824864768", "18656244697018576123706062299667103744", "8983047684610052279273092243761450188800", "18653493661883726273724466702021820416", "15672717313186244729550962267181117603840", "18641728250794771251092034747421949952", "12901459616447528373487369878537834070016", "18645672153551306014540570023690240000", "13308992196550234171421926036702167564288", "18644808252908985061500078152430387200", "9849620510821381861081040948261757648896", "5110071840651744931781000008846895218688", "18699585881745269313396568070973030400", "15735194953753236325947064739197733568512", "12950339215740777075566727268863733399552", "18641635061029041510462503804964175872", "12930555743400916198495053456575236669440", "8974702757049558363690059075228899737600", "18658291279498640566088831058634080256", "13303232046256403931749803256133913149440", "15662297371428328522688362226921515253760", "18640923264370530906071110450650546176", "13328626126515727479384752368520651603968", "12903722258680381742428395359056141746176", "18645628640654661942612126409517170688", "15870334052912780382339407515658609491968", "4879357031402235677709721895512439783424", "18686127473621268060998121974424141824", "12921134167305961004261629036689620992000", "12923608911002617422325179378187750080512", "18646446121134424336597037941251899392", "13310237051306631146631152975067977089024", "8962403575379224180182825182421667807232", "18657523313313433007759097384459567104", "13325689915502106437151952389768831041536", "15666006334364646523395013005389709967360", "18640879243818129884108739906335932416", "12961558724500002323411010951964683927552", "4868441749985311525602743666648006262784", "18691066260232684328481434818519760896", "13293195784305658803080154223033481953280", "12891482331856778940519219620860892545024", "18645693009369537482174794398764630016", "13339067870120948036479242725017419513856", "8966487295486664983889859351926118809600", "18657466786777643337605000852943142912", "13306609949938300100008714759162325630976", "4859962575031130199130525507731366871040", "18690367367007641606246098815334481920", "13338487806278930413558733536565391261696", "12915436595876420432147848147869785653248", "18645604203698339173181858519422337024", "13373495588629689533532105622704535633920", "4866212865976236896253351476179970818048", "18690236070511021845767772212471791616", "18667303738089142275020108556545294336", "18636756498796973600156980331428184064", "18646525759044211272018970814239997952", "18644818725884739730366240371958087680", "18644774641624365866352141578977411072", "13519174760855408221081348247258774110208", "18657119129018701889352195809952661504", "9001257188020194634820136890345914892288", "18653415302723687516413845778714329088", "15668846987954739420724617976010468491264", "18641733727742527578698413565649354752", "12906998402760117742886104187349200011264", "18645660589598579321746528528194600960", "13304948580609656772494314908437375352832", "18644816191210367311377622605636829184", "13041737792257178862003397019022565310464", "18641447005353365204830071548477964288", "8970163067606545371380355079807831113728", "18658310910837617286841869080350162944", "15672007961184140854428208404407909351424", "18640909517621238869149913868448825344", "12900970251540236073866647533719587389440", "18645634387987744770677429869591134208", "13013324029893649960692846391926313713664", "13015834216660382106064867203381976891392", "18646255495198435185799763531793432576", "13317963069714518223660313937728667385856", "8965905854956288472483654053656023531520", "18657508141420729592312683570707562496", "13319075043709799737350908022522868924416", "15656864764956121195041055358654422712320", "18640892194443830523651269035881922560", "13289346062060709719266309866991327903744", "12887861735519207007648790283431081672704", "18645700585607912626937625375456362496", "13333976167774829523137698421562991968256", "8964186324916886325204556694061448167424", "18657476751918115572224463709885431808", "13342242268007890374674988016282437156864", "12918956645592524410525512607172323704832", "18645596869291067132490218392604639232", "18636651359162799177712253485419855872", "18646455537172326821514627242426105856", "18644833822249198102478889181354393600", "18644759460152738719189213499441020928", "9207695011315069165290540140925189881856", "18652548676720102302020239841791311872", "15694457305737048353158991569892788928512", "18641697536509264019993996633128828928", "12901063988062905153432571629430038855680", "18645672979930079436504754517130084352", "13318112905421253981518588316095963201536", "18644790365140853828306738092347228160", "8989626947284909902339039108280547803136", "18658226881662555420739168194476900352", "15648387904421212935455093883718156156928", "18640942984997746349011622743228022784", "12913508623914614129380267091441060151296", "18645608222534672558462275197274685440", "8952926831664937150377131904768975831040", "18657564426254771221094354574043512832", "15677459954391574609987602724911929360384", "18640863039111084552213871040904822784", "13342674186238334994024072371846718160896", "8968116662857063305981621911988333445120", "18657459733343470125557207680048693248", "18646239143256314283039207478897147904", "18644762840931322695884112688295444480", "18644773529381179749583320490753130496", "15719010036805427963857012893535231279104", "18641662950661789063618704476626485248", "12925256618338331393632888822934825598976", "18645622540132691988313294929859182592", "13306087456527520004640738881079913480192", "18644813954915812134754089965245693952", "15666979716496138856707897059191801511936", "18640916633701948053627790874617315328", "12912964980724114216804465376386579693568", "18645609355970328293075545718098231296", "15688888212473522808508858446697960833024", "18640846893896487729374518491939340288", "18644619140881181131522360812735823872", "18644722871699091832247244746188128256", "13042256830030139814510887572143855370240", "18645381248156101803364398661917212672", "13347331159596294410089193597976524619776", "18644733226380850588912134906129154048", "12945772016576333636622327536721913184256", "18645541127657014939141993999533867008", "18644521389367457378157055640327946240", "13415459809622616558804902526499065692160", "18644600963172743802693661895346356224", "18973758797706789443625498517394423808", "18726351572027427223230327511484203008", "18644423115542168963569674052815552512", "18670105339375888387674975823401582592", "18637003061922251062255087119841099776", "18646489647717317612382698442273587200", "18644850541101514184099014386749800448", "18856650252148620905044720445563076608", "18689077092338720277127832488382562304", "18658250085469811927921936604808085504", "18653581878675673053145192604826075136", "18641736727563198352611752591918891008", "18645667120350652108860361443937091584", "18818804991325981455412221455856828416", "18702932459423094830332228062135975936", "18641728577611546085342234635378098176", "18658340418768085658721241428479967232", "18640919894471674842998066519564353536", "18831079171499479088934727009936867328", "18686374032358749260804932173240991744", "18646487982963599860418364154784514048", "18657507847356173063062017283891134464", "18815139651238836176076306508593233920", "18691141961879398135760967533611450368", "18645667670575105019164610873832505344", "18819762950302503286867565016497782784", "18690287274365243326059860393317105664", "18819007514339042597093064967796555776", "6961593203893050502313303382180283547648", "18714325265198503240305652742274154496", "14918411856608507378997589309857858584576", "18642844289029336158870689232170516480", "8998923684693192686083984191671620337664", "18670061449186794198036527704352751616", "15674520737342625532794437940712317124608", "18636972548681712095979688073772400640", "12906209751032661812416493849257082617856", "18646482390398409385237502269769908224", "13308586709032874716941523731383578525696", "18644847833043000715980280384068780032", "18195942085323426870235654902767469723648", "5457757223647206582005515457441833156608", "18683315901885051976886147829903392768", "9218951205021058750751078467287113531392", "13446411862747423911068970667096315789312", "18657258459394379198440649418292068352", "15691538580161016762151271557908561657856", "8968787445787470091767908819431885635584", "18653555249183678536772316996592205824", "12900747945615371071504549412318673371136", "15665678525069258066698967901521156505600", "18641738213492608867180139356870410240", "13308226246563359468827118486717789634560", "12903149752888155330268635244322799747072", "18645668623807673619111449298366103552", "9649952595403680899552547408333552746496", "5055799264847840858175990688635036893184", "18700320471122460557023959437243580416", "15683301815521812620356035796325361516544", "12915168474025910085325998262112174997504", "18641708136229406080167688843439374336", "12916682010711553501163102098296569593856", "8968017137390050837291908953200448765952", "18658320197586343530163133977985024000", "13305150095618764066008904322823544111104", "15664956060073397577571397184483886104576", "18640919498914773442550244443227684864", "15730055935615603790686164448555883823104", "4866015377582508945273762339027788234752", "18686323681646500997105689155480846336", "12909376760140782151577247335410063900672", "12911847001744145418062658374219381866496", "18646470628597718757591708558560329728", "13316633501829916121593401854364840099840", "8965303243442755150989629569941660237824", "18657510751090815231094822189926449152", "12990057188738861394475140025225914089472", "4872456801644191031976620420699791556608", "18691007128589899525680617487712911360", "13314782141505701769112240751798701260800", "12911782748971996949913099411572362575872", "18645650608772899040537059444027031552", "13302041414541378256424846300905818030080", "4859353034416859966245339795822269693952", "18690376383282789764276571141369233408", "18638648862054459464378010342260736000", "18669137017316177816142876653199032320", "18636948516406658350538655956109099008", "18646493795961301969581673182786486272", "18644848540541449203230097668189454336", "9017950531448239245587874006960026157056", "13023035335458579448260987403233711357952", "18658100093632337562211256890151665664", "15643053480637312744116940354457692012544", "8952926831664937150377131904768975831040", "18653623979139551813976630130309595136", "12894310044620864127497554849088189497344", "15656186333645914411918391478652887891968", "18641751662939236567012885407805210624", "13309108775958455998024570343418906017792", "12903979373300376980541554360007776010240", "18645666891536657767489690232711806976", "15691218146750066855293697315802766639104", "12920536448208215221026144531357936648192", "18641696957280867308405371358270193664", "12906981212605889982324210431719909621760", "8963339806326022820062393939355024490496", "18658340454691316388569947354873987072", "13304983430978800490748417362192213475328", "15664725033861211361447849660871306379264", "18640919826062189488465045410465972224", "12890763645375782760586446767424526090240", "12893226768103439033271185816278265757696", "18646509517825792799032878928920313856", "13314362088009506310904768379815158874112", "8964273660021901699126230159802958348288", "18657515210619295492135241181770547200", "13301792355939982671852364233494983868416", "12899567028204000554529987392303030861824", "18645676107202359206200181601385578496", "18667448594617670158759770337415528448", "18636960141689400798202450113623752704", "18646460548819042289285612266342842368", "18644854579827095153679310246868156416", "8968682762349200497555591592550588219392", "18653555702017067418922040112158081024", "15674870934179509726421489021091689005056", "18641725204350062855011099654846676992", "12900101320292549314771683785348913037312", "18645674990938890276302911192675909632", "12912234048059928690647285674152529231872", "8965872777010271881151330947272091369472", "18658329481991567072161440220451962880", "13306066288228217199723624131616946782208", "15666226081061405989990478180133940232192", "18640917700656959578903181134586183680", "13321429181912693323090956537727098552320", "8967476646004794465608570173515435606016", "18657501340603091184027995429828296704", "18636894315193139065068613748696023040", "18646475781349046964962596225007222784", "18644832049163637654847634548444889088", "15650958307084667160844441662222910881792", "18641759077483783338319064267545903104", "12908917671939074987387512928639876333568", "18645656584840791568788275904383025152", "15687526659070519422729159123331767599104", "18640887584025087476140331546848526336", "18646308502325699292410204152548818944", "18644835678936814679740209761894793216", "12897101482627141113991818761329526702080", "18645681259514847341050958877414129664", "18644860685818849978824531427484237824", "18732571138031423951183255439828582400", "18646385438157528789346973550127349760", "18670165987155513159754919107543171072", "18636989842552340722380492453112184832", "18646487583681393546828062276590764032", "18690900556378024396990511300298670080", "18658305751542978080806801005806092288", "18653582883562619610676099091617808384", "18641737749312242242127506807512367104", "18702982735854105033630196069249843200", "18641757574578032001812247316782907392", "18658326820864762847302225409039400960", "18686413053325887717291472969682386944", "18646463144473446438365547548605677568", "18691099128385766503238359183387525120", "18646235571959483615816052760572329984", "18670260456318370854899395922736709632", "18636998498712061270695418903083876352", "18646487046795019204332016531228590080", "18658312157246786401532428662878502912", "18653578828355148479379756378142801920", "18641739563752737127135996248770740224", "18641753927338899198037317101765525504", "18658336408561669236759855114267656192", "18646496263272514330913731390717558784", "9272353460999741039478635769179041431552", "18668919280669831485181317812427161600", "15675543447680766790969418942116555390976", "18636971102953920786876179884500058112", "12908863637936099446537952443698027429888", "18646476851933858263630910582031384576", "15676934815730711528990489357982489378816", "8964014632715221122900565144310047047680", "18653575905926886362645940543625887744", "12897472212095973219964637993770365747200", "15660848453427626267052089768617076326400", "18641745055161059646062761940246069248", "12917753818048758426948276864943321513984", "8968533787624810302522156885424593698816", "18658317961318989184480930494024777728", "18636969136386432001931406300327968768", "18646500641121130515511344822713581568", "12909530250999181423763604423130736492544", "15678630635643190527781144165439504384000", "18641719888002661497019940865048576000", "18646458315393268082607594657529462784", "18646250342569208486209953411991863296", "18670204094857170612754261995237146624", "18636997537394196789165940558115373056", "18658380469193587956406026687616122880", "18653575162460476890221676053647065088", "18641700246295332484342035726464974848", "18670204238290174480931940428251398144", "18636984281186503336904172994327216128", "18653560920132596841216697996618498048", "18636966739977510035177734559739412480", "18670194510709670429685183546946224128", "5988367204709419867910724739120758784", "770859808101941623087223582257840128", "22434368289484489836734145308955508736", "18156996295361282665227129941886238720", "763639561558152354337849296923131904", "74935109074745589977824636010523262976", "13753083080910223801825409549845135360", "766003917598390590144383018776657920", "311478686398998513143053674019643457536", "76249056590984462680260937448419229696", "696959867168819667485680633542344704", "2813330681915458475876244696792203001856", "164930110356916325491717065234616156160", "688818438151012368615320489132294144", "24598200632346119710882694640644848091136", "344845862177590176220064800302470004736", "685681612524929840116356434089738240", "168414515861358858684901975083829969289216", "539810987007758935463369963287473029120", "684681911396601976307654740636860416", "198775448588873255464278444160792437719040", "469860777571254881716807910222955806720", "684940158176442793711329095823917056", "385207371542169558215790391971909086478336", "503972634196443407345628054153227927552", "684803877961266767158170199045177344", "27663105984768338377740187403393433600", "15747926156425630795206903994213466112", "7642852739316006744354752997946818560", "810535458187674319775870873493307392", "66105959902437334568490231824021192704", "14098681266483841476259544617399091200", "11831179523343361796805749175478124544", "772997709042310039554463818391224320", "223741893834630326999623654793600303104", "84345669442277148709168538509648068608", "12256942831718076347687864197571411968", "731886889279339232003456206899249152", "1899684523640162258665319693224274558976", "169715272299393252183839331421326934016", "63295122373894621266659692306164088832", "693468993936549435908266975769395200", "16879532418591493091752712588533904179200", "347070819794710966355697548241202577408", "157247996872569356003446105142015819776", "687312012608743095500706043966521344", "384864802893986215571135509279827952664576", "538839646028121320895436045513337602048", "340379023416929385313898979795971080192", "685191114256739965178602814668013568", "356312389172359233062069974181467385757696", "469370238636688777073166904456361541632", "538900106498396540168469567201186152448", "684812266211695551087246537849307136", "353150536530616493587355361785726661296128", "504032493501706471402539182297012240384", "469375774521589254530737117927382712320", "684872471779069059291294138053427200", "56060507980016566949832457585000710144", "14658892062906845556312047076344070144", "6704544728227021377378764858152976384", "813646635842868086952181710029062144", "180201035547085381036439603531562876928", "92798371004273408491895752675859365888", "10626958932363126531647084139955355648", "738652017112564030634778381187547136", "1106959888264901144487834484951788552192", "181315452324827382417593413187540090880", "11743640062677680411603552143092482048", "728506116477608098952020357348851712", "11005929156272720508235331483562667933696", "350921572702320734019111126574343127040", "61597030683909014712127924514823602176", "692008899222296015705601010535759872", "4433799458822616629755384779025422709415189545626773633932785090560", "538086284793083850762070570718069784576", "155796611580429138666551928317173301248", "686829174905921466995082531384066048", "179687836754875204251980358099599162867712", "469978787248180478448223456396736200704", "340723108706271504604864266427158233088", "685318798998824773040030644172750848", "385047535066491632140927075330901044887552", "503972907900417562670883150698379214848", "538839288004838369477304548557053755392", "684743672165669550978377667542253568", "155137239740271877915423312720737337344", "101219663311677963926306222654294589440", "6228801752869541687681145198776156160", "776775506676945383651156582897549312", "769357826521663965275099520020256915456", "195356778665383292281897267881173843968", "10167781599751682022364705821334437888", "735578248314486404555811668256358400", "5096554910239342128265302706491406417920", "364393146730098898068439429549775650816", "11646916139846533356319029611055808512", "727038471505686744178546025393291264", "197994832348414996735684707846129750900736", "539552615296622150147447355123116802048", "61273164685834348595419111623351074816", "691532146316171737668136680393015296", "77766317112330754754265301007357393764352", "471595390641323079793794062419518029824", "156109360213260418506517647192821334016", "686952802760772267024934442438230016", "266331618722833581298896312039094349725696", "504267105891575629573203166641872961536", "340513054516799841528699846082202435584", "685250855246904551829498306098102272", "531462969450128105426074884552584593408", "220408690012368054198309734404499439616", "6056611305612330202992386076282191872", "773565283944579060159522192884760576", "4409259051537738071189671365472700858368", "368499999142402291078071307493798051840", "10058049026257424579562341353314582528", "734279187115110592912763231557124096", "10603628007977493865084520996745682878464", "566851438010065409076317988019207405568", "11633109232698709153878857635332096000", "726520743658533306789381789936779264", "34313861740196431037675455165574921846784", "475244948508640082985751154199504093184", "61363749822034813497936854655491375104", "691652099426739461409005909974188032", "131349932792197363631408824055058432786432", "505250187082733708716678101750712893440", "155981624301931589505916944930190655488", "686886155455217632480595441252040704", "3174695403310175242214725308560013524992", "380878550226850119837736267673585582080", "5999684294416233905511897964509921280", "772423114656177051916641004611960832", "8735833449236881218759331008636719726592", "573405360152712896172114932649739419648", "10046698621780436049512943863830937600", "733756709864106879762140920872435712", "7642450324066862276700773655866414989312", "499382581313554302920343202094181777408", "11638056366103310878654261863739555840", "726646570111763941618843370655842304", "50588318687212049574437179939408933027840", "508372044276983356548829585482050437120", "61328467215295007872474149780650459136", "691586512329863144531776049749426176", "4640161937601939384697750724303824879616", "608669295538432584445973856420299276288", "5996105486679356218298331207884079104", "771837314884029545452153097221570560", "6779159976405125076441419143083469045760", "503572871440814507120927959077093376000", "10050034644982772768262215822649327616", "733886940958827664204608736344408064", "8817224835316549525832514556800387776512", "533784172604900923549635800157764190208", "11635695546613148068253956982731440128", "726578432770991561189657574390104064", "4153296680223457647826108125577264234496", "528388120949155232426816125816618876928", "5997013907358705528559841961761046528", "771986050337576403203521714696749056", "7511704842981570434058483451915445207040", "539460116986986544380985452937751822336", "10048581890692157713720171389865951232", "733815797549254472942636419084451840", "4440016285237831610811173924832016334848", "567663719324600481802709666721670627328", "5996454781613999621466549804966346752", "771908021770136089327699228287303680", "46721012791264487384297706888758296576", "12780204407910123106115712743624409088", "777394908012808634352159838489804800", "141830962867291614398632222731798577152", "12657394376559820309232149863101104128", "769715027040294345997464636632334336", "1097327396521478892361938248308050886656", "64875649562016657091263648292008886272", "698078497058852778605822952551219200", "11139138757857912647343150023412107182080", "158006556773492777769697118188449300480", "688944517225151899162645110745726976", "386521756511227576631574919109382965821440", "340377732934365722026021585496909545472", "685699510170725250507406668409602048", "660459518760748004564031057255186256887808", "538525029218759367187745544790394011648", "684683985154842660943710872900993024", "328861662815265500031967041992360785346560", "469421855133180663719272294199871930368", "684941091777071982206217055555813376", "133994880072117941551854650266142900224", "12723799392574963793268918536898609152", "10847553675304230429549402498363555840", "777604591203293404826575392970113024", "702972127657137300919193046379906727936", "67101135784845033209840844121269338112", "11815677720891266758783264698658717696", "733522636841842876670096477633118208", "8535538249358478832651007827313734713344", "158693190643259145634609246875835957248", "61696968915387693750865579921855479808", "693665855881975553955748886270181376", "269495026387507177413761693138987981471744", "340507944260356024048653687812905762816", "155886730588343774961957810741528494080", "687338247137228123309796638718951424", "355739699220330010927198345081118942822400", "538901418619446681949049030613498068992", "340403671546862668738115731019893047296", "685191014383225866084023556636672000", "356900639029040227840410197246932116570112", "469369219543882795767750343291786231808", "538898763117904859745222149059641344000", "684812268381030883268058731773952000", "475824312348781195677331248838174834688", "70304735756937730851810559012361994240", "10251359287761829950648861348700618752", "740537931232810065644993510593527808", "4711940782777928969119209154093609123840", "161124051465388360011797622751261360128", "11649089099266426400553517332211695616", "728873108301795280014144848307159040", "66165051044175991474146494619800400035840", "341835235036544418885168865587035635712", "61310968839082071544985692329994092544", "692045174279252301068036025618530304", "140659344311078357173472325590578546868224", "540152615440986248607772260656973086720", "155969365824555404674883713778778636288", "686825821186235345803451151698362368", "227273984438423927696286108697096286633984", "469721551759066715642137515164786753536", "340587888083708461198439146104421351424", "685319346263957142005946769630822400", "4117374901507524370802586492479792480256", "161923610065259559563788320882403835904", "10059675781507220447996719664444997632", "736150562356593506140655453401513984", "8103165733582785055966761030091970445312", "354976092060845953643617608974265745408", "11637048811241226182842610130031214592", "727076955802877504374767275321851904", "50928164727469317759226631726905549651968", "543832194679128003856534493107874430976", "61327971086252846972661645980714663936", "691525171661061626180536406397419520", "106415306014816022723580062324589024247808", "470826712881676314855041863953894342656", "156025038987221010285449332804101865472", "686954436446448822594830734626652160", "6780223883070349998529716912730721484800", "358036422430750770285032290930642649088", "10050032307118501467986191125556756480", "734321949625317442610612098727673856", "9146298661458650964578029369985549205504", "571721241414422599143301173907577372672", "11635143112969195000231173229251657728", "726512812271469465640378192690675712", "43850138618538970056276449780660688650240", "473817806560431254553163786874731364352", "61339894065347533808229940134529728512", "691655131331724768887882777523912704", "7751184292003793451451635259651133538304", "578226713994288015071615176078610399232", "10048166598966521460313185047457824768", "733748880821749086952608291170025472", "8055937204442325322437785397537934409728", "497713314780352664714631919195190722560", "11637146787976621204593715921024974848", "726650116298595559874049587395166208", "6948888988818901475381713425300201668608", "502660855939370270916090977023080529920", "10049670743165646096748554962954354688", "733888881506408874783058785627799552", "294231086769468511441601738621386227712", "12098165552368361886079062276808114176", "771884769310488747071923304641069056", "6800880651109589578290202531144677720064", "61810927431282500273389464559135227904", "698451132717848270578779818645520384", "90838157683100919762505638925450122100736", "156064277572945744336845846771987906560", "688981904611679961069225275241267200", "629978510584771357131797434588227384115200", "340261936107755065017269039094606856192", "685699980270587706570105232426008576", "393176576433502665462714349769951585239040", "538823698106212483460271734825389391872", "684683502632490579054265482140975104", "5038828812221160011789867580063580422144", "62008004884608994238914457393264852992", "11647221069149967472176089462755819520", "734181847730615261633142846918754304", "34061485420396463445267207499406500691968", "156512496879701718350115235399748026368", "61364562923901918589327707116815777792", "693708104689547328509058281235283968", "299647638598545879778354857634019347005440", "340464656749654478726885733743143682048", "155877657474764219355674748876115410944", "687338423539617173638924688609509376", "230034807618809829168333784265517109870592", "539347901291129613906125429780013645824", "340581762522284987705556198241322663936", "685190293194134012964679180796035072", "6885060783913889465440932360853619998720", "159403630647878846532663581305223512064", "11640006267142482781733244351834750976", "728908696103764746982107392312868864", "93759926672010003247591267201292060065792", "341316248227822545781252825073953275904", "61294252527316950752995817119155224576", "692047304638061069163136573207740416", "107668102237853108386905688943271602028544", "540788952643047130465953545895580532736", "156022377217567458531606421168594092032", "686824793559018693185981751888969728", "10008244905403265895720982187083187617792", "352040524054273708632030641131752521728", "11633868516355106186459373300843806720", "727089374286280183604268349660332032", "39063752931304409664584288743024452698112", "545601712171380841929116309154238038016", "61350409403490740587109539550379114496", "691522319799650768013910400403767296", "7912242750198529542952521549610664067072", "577350009564555614395285462790929645568", "11637452089348736971605967613695361024", "726503811680414875709954857610772480", "18970952472992935989854554169951515574272", "61452629268955224642831711353150898176", "698497151965831309530904834365980672", "1995361967961657256941760142826779843756032", "155808777032064231110629285691912093696", "688986892482237647395948468765720576", "165613513227647158456887290432603478294528", "340778023106958800714593380514528231424", "685697887580489587130368157705830400", "141907858256922921087749674427138732720128", "155967844251744219723989237502478123008", "61280660096905896812802736997059788800", "693718842006495838537510940531752960", "78797399548320682039727042981708292947968", "341552344995332290017883253492533952512", "156105259716701956722935060435499483136", "687334004645638334969544246720200704", "33110670011108803829558348508870259769344", "343607431158933620264345984807829766144", "61367737768102986763412769319092748288", "692037948299127395217349989101469696", "52256350494404624644193210831082753097728", "156262491160798650154688912704577470464", "688978046379382039781615155556646912", "10035157627449662843794301627756707840", "732818959946956927532351828837531648", "43419820535449926147382046928987488256", "15866746715017602415009520877203095552", "760362353629638205392257624305565696", "185104886202859739144727172994658467840", "91549384200713298294242716555973492736", "695896793321487185907288519563280384", "1047037208767730942575975204226024341504", "183031214959732606452736928214474031104", "688534050880849098070460838394724352", "12416336291495321471936110872506964901888", "349655162709578858407693818629967577088", "685662860417510656889797649358651392", "185540734546632694746649196699169257947136", "539651326443042745900253909967920168960", "684682168330002507493543932432744448", "509127299224045373897818374022638719729664", "469184728417287735653811493871590309888", "684941596880222204238958875289583616", "336491751875890085352568118488865083228160", "504068110455966398905046495631325003776", "684803701710291543665101942347005952", "56586491364120734797600965230644428800", "14623349377943209208926437400561844224", "12198455228699094156053021703144472576", "771480091804232204287235570446368768", "150184681488138789688305109458946621440", "103445348578168028193041536474035519488", "12594874041872110625974397643924701184", "730716190912985377519340745956261888", "639694755049146506093079442520499290112", "205957135044802046790473373185344536576", "67740748970149328285985677920387989504", "692970735470768301773459589787811840", "7307622005304112221585200574887299645440", "356677104919823954948214226539467767808", "159190512136395722499864765775755608064", "687275356459124421542887692359958528", "104131665873717208136609173678692140843008", "540881215241779287681390748763261239296", "341192537318424944422313313303175102464", "685187825558489761597183118333181952", "412250768229456862780182606777140031520768", "469286356215513133392032548325387403264", "538789534565509710537301230339315728384", "684812444803142306917081496193859584", "368437706973523319931825237763540161396736", "504002646925509163217367731103271485440", "469349891167174770516343553667207528448", "684872526888080640615012906160881664", "123477469994049548480213464838335102976", "121554455601479356298614493464697503744", "10922872153936980101499980773937119232", "737263723674591119637731696554541056", "502802163497536724906510967198585978880", "225745302729123443379945407928147640320", "11895274735928631594707612464842801152", "727930485150747661304367624038121472", "4039062836736892076406501124867507617792", "371344461502355347611770529606669434880", "62197460967247722167813326258418221056", "691933856874036666703686490665254912", "61202009512835800099312024573316320722944", "542859086064013552884385839036728606720", "156194221571718575067185991926153216000", "686821467168457224155247172024008704", "539001316963753065971169627675248230924288", "469160765318526485017524395272700952576", "340292959073011464718349843413698871296", "685320541413011593217500664324685824", "373025597083153638249906915360787839057920", "503994167457034495173207492829839884288", "538863590988563959720488100279701471232", "684743632921284066619952274675335168", "430312681397103609023271582539806932992", "244216149989271883956324848215280058368", "10274771651299011495505703738816856064", "735024546776196426431654702247575552", "1957847225065986316140008853836270665728", "411567583608323542506633042938864599040", "11689742509051032835830103006641127424", "726872240956706425098902490031587328", "35160292410498413906760213758764067586048", "546449034666128708687462605891739582464", "61361108177356082684810053432773705728", "691520960751326577628491604941602816", "232941281774096127580545816071252062765056", "469697933985816200048846956742892847104", "155900881759315216941089879263060951040", "686956845167588435433760216573804544", "205564325167580217917466025117819147911168", "504549505339152775264477469441345454080", "340641799739793293808354014357333475328", "685250334054280426595159617447133184", "1399866000144997790166137028740850384896", "449206916358134665165853069694694588416", "10107615645737848629536937730891579392", "734016406201206927811890107784364032", "9096827977220513450637500545882059177984", "571915656012166439090856259949216923648", "11635223606132344096202901118949261312", "726512498438240354905322657438236672", "57906931772895228548585048112895577030656", "472578240068206717954672336227088203776", "61319072023027367780995244128380911616", "691657779622079673511049456288530432", "96030053269254704101704153769873646813184", "505966017289159202264558535854732083200", "156049782609087737611900676711437565952", "686884834309018269786769148753215488", "8447990054654051421043080617801048653824", "574690630219587009613418352712022491136", "10047092318952562557923292616398471168", "733754609950358818683211184936583168", "8291736094993107099974712691816396750848", "496840390913580810367035820005595807744", "11636668757710921945151157592737710080", "726651980239000260565489257531047936", "40807668425255873881455703465671000064000", "509599444813080802623141236375019323392", "61346292075420165592019534796793315328", "691584246291235341609242733225967616", "6671583123659805867658667596881183375360", "504176763337664274035449752568832458752", "10050274892852444955742405917981802496", "733885659892511982597005870383497216", "8250306822058300371795195286814885675008", "536013942357787582863723417179812528128", "11636750764942438933041380917847785472", "726574318614689499696579188046692352", "7285624756483262304673659696166603849728", "540664999203494741250220781010319048704", "10048999033321909423352092341020131328", "733813573062654975518006140959981568", "85180773381391432991106801482449551360", "13456032575210359973883769916170960896", "766946912824431893109517723549827072", "415031109905187562942824444344177524736", "71859982968672313009357770219757502464", "697349189533590674664261907476643840", "3606828897524048594532664160884677935104", "162830038731717737940618847920060366848", "688855543160973172635126620774989824", "57606504251872239113985878736690974031872", "342097818266688821987756353165767737344", "685692564697745633619061127403012096", "466247341143807327307453560756062973329408", "538707996401478241266437332212241137664", "684683689493845279677373759965102080", "324105930560003177166303313281354804756480", "469431687382375791728497034198389882880", "684941070844451760673290568251473920", "328279920557504699864885634413065404416", "75305582072175585568229803982074150912", "12046789561244929153730647582696275968", "732650062683336614816707672641896448", "1912300041813355695792664781581243645952", "169615306017365940983410837099605131264", "63281212838865761520870042098324209664", "693470663960563950791507824043098112", "39355658749306140106725099483563636555776", "343042537073380998611122053797384290304", "156415812334111775569207315337586933760", "687327996106871929668719038120853504", "301159540804799974426117642794513807179776", "539049412492485083497680054779165802496", "340462714711278431780765599449000968192", "685190775200947707102486838399467520", "367805205959033370263369014376250503856128", "469350919357890429337997844123614183424", "538874639737951704963985004614339526656", "684812307338103458738022398900043776", "1028107271836187845681815513365930311680", "183622230692154236208834794132919549952", "11753203296476868232809138488596234240", "728469346761439491110711821984595968", "24841708355369460458771465118810925694976", "344798479641412217365550457537939111936", "61405621241731294423340471645447913472", "692033133719779308004351283776454656", "139467710648147773875309868703214884356096", "540170338868729860245957270532888985600", "155970843514200145522281122811898494976", "686825792531677599641617083987394560", "256935342442905706035226426324037792694272", "469609506154520394771843487008655671296", "340528976495606683661359865741080264704", "685319584827234585962654697724575744", "8533187735725178030733007710354917031936", "354194166944637386401401322579544768512", "11636206681629592733412900828457467904", "727080243466519782915345728134971392", "45907435507468569248810571962937889521664", "544468056955194443580980712424490401792", "61336049017177602110228761514159898624", "691524144730492609186669579452022784", "124836703840041502250213755169013374124032", "470519517326131654245677502228722614272", "155991289215677966137896090756014145536", "686955090830143455420021859206299648", "7856661908620740898633039569894080774144", "577648197488094124296882097978085474304", "11637573179208049382517085476547985408", "726503339766304809821240614811860992", "47362940535126380743539796961609503473664", "473438387731338617542536576286918180864", "61333530726935558434520860336936976384", "691655940471866509130470533281873920", "8501114820896281157983496944844441387008", "496108233390716146528069361358767915008", "11636266547094581282662278408024621056", "726653548668708108928315089064296448", "1077779690525635777020582801573945540608", "64945289593301610776107158507037392896", "698070442660760455328303346291310592", "28926785518509709779313153098731604672512", "156640259473744292149803248057877266432", "688970720267636782052816173502824448", "179672426751412243684409513533914245758976", "340723164118533112781296964856944001024", "685698109727421545265828831892078592", "565758092263812379702705031574171022262272", "538598539927048727509353982914944040960", "684683866342979644018935986361729024", "18175069418525969536198627789553073651712", "157143646193866805384687314643435126784", "61461347464185577305839585456314908672", "693695755681470480179498675548979200", "94083373908159339793028515627307037097984", "341311976714222154800660796671294177280", "156055029660385402982496815771283357696", "687334978748086385653713410954625024", "399454176496105053239189932639680418807808", "538812093696227131385642178367205670912", "340368028978998313772349766739376996352", "685191158810561185865958387850674176", "37720374880431521507417856410694277136384", "343172216195333489268274023214335655936", "61353841089196887412070471024842375168", "692039715923906163701805899652792320", "144155932719829216341731208303244975538176", "540102307572072877175624740043747229696", "155965171033468255542768293009269194752", "686825902532325510716081981370662912", "50760603859799031740781042327905416249344", "543851365156686172489444655514421035008", "61328214871104594900513548984924504064", "691525140665196488814467709837246464", "68501361621679541078069916716626601836544", "156151756558400521533768149378252406784", "688980200618254819043558337175093248", "316535946479624400946612919447771095760896", "340444018636704985959540978200948506624", "685699241215168989713561953215971328", "147640632209577780157874867486710999023616", "340863405434708258664666331103172231168", "155961188393235269170824529146808369152", "687336800283419221748160200934686720", "11620360678615154670402642574441447424", "725590770281615764696505730696478720", "104648096567929116882298876385944403968", "147719796403040409345025462607793881088", "693891168579877850434574104257363968", "541511667212955738093966655773447553024", "218725407917048467069649209422889615360", "688111618225862213324638426467663872", "5990824287150594354010248925173445033984", "360545147951309882904169246166848897024", "685622251330959773178398338917072896", "103629867193279166822236818709867258707968", "540894819550471034969099143579506311168", "684680171256361531231146012594667520", "269164887128686212865682474166905540182016", "469570511441238919982657218269140746240", "684940775385093525267383718883885056", "493385191474542711770967946122665801023488", "503828107900412942648821916722878480384", "684804144886798687607477971529498624", "127412841923312840270477659161543835648", "117967563196330903383513001409541832704", "12786522599048415725388801912397103104", "730081329038207495461368762852179968", "408576675630958563943132212182799876096", "251819153037789090863536905759026577408", "72057074378307531824172431981768867840", "692546358992580870750538216077524992", "2600696626998040412636458725217960722432", "391238246627928607865617974339357900800", "165724454856995959258658001008422027264", "687158390585347429561678384892739584", "91296189996429046286274034080605930520576", "541276488621078950089468736078333607936", "341349781888743209329724775013283790848", "685187191695523462119303721051488256", "498379804101513694248520090488302450245632", "469194052729430031606628350784994017280", "538667868938246174601037439800872796160", "684812641397518641142464867593093120", "330363948863097629637025579682061361348608", "504082116911194164860750735597807599616", "469418808146690348189311715036264136704", "684872380168382897040545883915026432", "308929863266148742881294163717931401216", "314302905364038313607376335002595753984", "12074543209359509799286196713360982016", "727269724534412428772706778722861056", "1898772203658726980777147766962795839488", "414277053077609276199900313337357926400", "63296135679113916728302642380473892864", "691800269754878799105056948963246080", "26606118115130174692048382651258617462784", "549193254884526876696366750503035469824", "156714278466885375887301273111698079744", "686811445068893662105655717721538560", "447876225910568247402898115666375446888448", "469243867118440337936523919513310199808", "340336676224395597021269477035744428032", "685320364125752594877982798759591936", "385290403714279512010160163327664881401856", "503972492101898738039737275341982400512", "538838812683797797101908841385038970880", "684743672933251853541165181161177088", "1470534704625772359716641119546671890432", "442384909924943214053487854235070496768", "11712917711086816856241204259496919040", "726782824752300197404785068805718016", "11734207778782593559678191634184077836288", "563946744599419894385632262558511529984", "61575641914405708923170160228438114304", "691493809671859658768149456332259328", "331389093946550657182226452876688262955008", "469416744793675784413873616538625376256", "155869891001233520929196919981997031424", "686957447007088483773687509859434496", "268808708770851975436859112092952439029760", "504258307780663626716469050766419558400", "340509042727208016122944374291575078912", "685250871493969137226748464147202048", "3856771713002570358900491933140129939456", "625330724237588034219100673924571070464", "11655478355377843292114492625361305600", "726433673962210315770353001779167232", "116514729782391255925826377191300525981696", "470646216985484805987562050851549741056", "61286427983017582176330976405426798592", "691661935178274872185712749532151808", "107375177881331554997064291442580042809344", "505684503807167901368824537821596352512", "156022994011408195814187195746341617664", "686885353427377154577616982216015872", "12282635397282607858013405914923037360128", "487351982491324840528118113851349663744", "11631364885026504129490939436412698624", "726672672075013621754243413658566656", "36824759545757681335392466103757168443392", "510288673816178903871871565814210494464", "61356268293290565672706051234345254912", "691582978615851543781930979735633920", "7279123249971080552799612140746402955264", "540700838000962446106395828611222339584", "11638941033433389396601212946511560704", "726565781578185264367557996726714368", "204015812068174549786153773330759417856", "87536331612663554620978090821348753408", "696139382888870105418163326065573888", "1307547234146510911350293677280988233728", "176871125198537502568499490989730168832", "688624272930455577548045590781231104", "18266152171628520151626748881602185527296", "346529930044402876447244350326216589312", "685674986781274068163082274843131904", "410593756850567093964013684855197078126592", "538792376357390258639949255212028395520", "684683553210021994887275117969145856", "280772933851364762433957904044203729485824", "469536646072270055038152829589826568192", "684940847444651182208477953234305024", "1071229946932107486575754115739285454848", "182311468798920800029270339902710480896", "64969226440750064102418716502215622656", "693273273571288687385397987861594112", "7780165643168175566770036805800634089472", "355622859060014715532183417495037673472", "158980164747826644102770553123950821376", "687279282375334976736529412639424512", "349774292253032081977174157612962073804800", "538915342161519256415895492324113776640", "340409226947906603879910005027815555072", "685190991874901884353327572757512192", "287665678191471681700227660614228173127680", "469517832534628053833920375518371250176", "539094675689827126856907971541610790912", "684811952129278966967366998783164416", "3819765355468670059823405876103042039808", "373314926179617123787343753976840454144", "62252496830087268079147263761519214592", "691927051668600815536081042778619904", "143458244968773562530967774261510422921216", "540112149111654993682300971441178279936", "155965991688433082202768552099647062016", "686825886617701358613406237430120448", "209498638456573282311935271936238936915968", "469803936023780283688917925949471719424", "340631199337425379406455809659900002304", "685319170927185436227423488557711360", "43337658806949294546113472039264853164032", "544851232030174433052995971330032533504", "61340908755796345788001510608290709504", "691523527053795739301386886443958272", "101422864644195385211740217491014079741952", "470929275662340569524348475998539350016", "156036300401794968077973610593244938240", "686954218159018446537177287746387968", "39340456578545579801364256210256259973120", "474405426578338576911668023646264229888", "61349731712587456676273056605727096832", "691653880744530452849958398025793536", "2941319924532032770955592259204055826432", "164510444297969923281798702636862537728", "688825776942965090311183957116321792", "230072609961806241490130323922643692027904", "340581679670300233763379041596413575168", "685698682987937058860905707232821248", "291391277837510958416555189299336699707392", "539081758998942625428974223674765737984", "684683086146560907079549642390634496", "63126371397781718804134372718063447441408", "341920267959926059314737750055019610112", "156182070729600819715304161100299239424", "687332516280463654806564209355128832", "201534508254645658321571721798381006225408", "539526792275977876203880915735964286976", "340653087256762148599084581751531503616", "685190004572642614704515783612956672", "129573859963017050864508374745649902518272", "540330134243736339163895161164142739456", "155984163329786120321889666352654843904", "686825534265632330539638317354319872", "267146090237251724735909484096520284274688", "340511727213455398580709699436966576128", "685698966594597553825961740756582400", "61254208437548252801280678266427932672", "690646960032059111730563167364841472", "289395619353249799707710050601726377984", "337478980219013262186450966145371471872", "687350699995091199129470805647294464", "2290778804996323975528791541573801213952", "399366297565840294423100208133317853184", "685495536671781024114690528754270208", "124121761405865889526881506979641552797696", "540429125379421655688696723208323203072", "684680918092300499824025897204187136", "196079401750856366009152885435727532261376", "469876049195118878143942475772686499840", "684940125724705126241928867397763072", "229937213010967106325423689512491811864576", "504418271880538510420565460689350557696", "684803055877552955086308919906140160", "357656903885012520146887373731213082624", "276041083154314963095609902504293171200", "73912926151445636527472045716985085952", "692379273334315431330211104653574144", "1569022718579326438714521611739294859264", "434186020852478121702258967685997002752", "172971912871377533213607517762921431040", "687039029768002922531920757586395136", "19162671537544847962740996302973609967616", "553632233653321595367420307869079175168", "346222636979444581183450129269883142144", "685167834848855752100074554262552576", "186237713223314326592854865679616511211145657863592401666033319936", "468752750732369989557855360792139923456", "538086284793083850762070570718069784576", "684813582384682226299495649957117952", "339505060266945601371872572939885493616640", "504061408592473261708529267832535384064", "469400849878237159902359195514979745792", "684872418396193993364588490920034304", "1056685947889861116775280002122815373312", "501468119146440719582902102219481415680", "65023505620471072978585368173293338624", "691599465386021780629584046605729792", "14261603681139018858292782761154327871488", "559184144876644778678531450891826888704", "157517362761857188113028336156229500928", "686796099270898867508407719822360576", "3758455902345044816264912667462841916603795576860550773361719902208", "468752750732369989557855360792139923456", "340078254151558636667170261284723621888", "685321412774225336432790133006139392", "985697398953319582072180332666323931758592", "503571272890447835860737016696580079616", "538380183298796731267467890487208181760", "684744414193083640813276378943193088", "9336411368065790847471637536130897805312", "570994463013602112515590555403567497216", "61658738300141047457684274345326673920", "691483344446776933987535890925223936", "994399005717659352215932802735436732312750966771130299933458956288", "468752750732369989557855360792139923456", "155796611580429138666551928317173301248", "686958871047652560988976407138795520", "1049926492734420212553947743733787092663067798806134665332469530624", "503314140688659360218478668600884330496", "340078254151558636667170261284723621888", "685252618349404685915116588069027840", "98977016276785320522889433601885572431872", "470983316305795730715434803583749455872", "61292140491781437033897007949522403328", "691661207658042633815227896694833152", "318628795502593102455505054361508697341952", "504110446357518679333496573342599086080", "155872827097174532005129322594868133888", "686888266729937579238608445865197568", "52315873238906990078026531769332617183232", "508203401683022588065080847502745272320", "61326012196161722980544218237205741568", "691586824535881643840402868081262592", "520539616693858373582553439995789574144", "222343697719446526181277508277582692352", "688076391292598610558397116791652352", "5740808482125717464528718286952771616768", "361492621110254064156214876559525281792", "685618834091075678097574054491848704", "308788888094228900025428760285581332709376", "539025574644668944148359447191958323200", "684683176788803630785132893390766080", "538838685250702136578894303907997099753472", "469160888572272949565060445986093006848", "684941647689716852006335842720153600", "5193723995540087555657823821688217796608", "363906367101896251807624600709712838656", "160614581815017433300766565749051359232", "687249049296604673559989805599686656", "67507158083530576424932531277595668381696", "542409726078825104714845107755459543040", "341800127712841715033108880658188468224", "685185379556081335823447335429472256", "2045256072382667718732246730429278497800192", "468860208920911372643179736673487421440", "538227887132306944143257193828986126336", "684813353088462250938969900323962880", "19276779992127435382813436224974272593920", "553537567278642776281507221837864501248", "157066032911793678521946049299836043264", "686804704143249614188446324608729088", "265242823136311597018665750559666374443008", "469582624824645083476900315323166621696", "340514841620662730039082331998521393152", "685319642078906622092886110061461504", "65043009038931555548305891573542441451520", "472155486651441183729503367926709747712", "156170685042239951784574655048099823616", "686951615732848194859656053472100352", "10693732104690159491365672263975157366784", "351248534770964674778456070600995635200", "685656761115748846028981285528010752", "394908432531887480662781413280187928281088", "538820459795433254117648733674854678528", "684683507861356249931525569348894720", "78494889308557606614212797449595187625984", "541800352567183853162241245037442629632", "341558050691099183297457015275172921344", "685186353050828704180484411811168256", "155796611580429138666551928317173301248", "685953603532235760879576249867960320", "1107868617451152245367166707971936747520", "490709499964191092764021158086686277632", "685276583682460267291077020903014400", "18172419449916919867102110038397846290432", "554505212981139445953268043889965531136", "684658898966998517292088189752705024", "256994512483767366523323347116679713783808", "469609308535952552043606386453562523648", "684940692844481939104496849818484736", "501686982999353991481869162697654393634816", "503819594357558904170475046325522006016", "684804160615238818756535083274862592", "1282713941160429049798506379863488724992", "462769576515712770475680480154206863360", "177335533329895118879414575284594147328", "686971887502641991182985991920025600", "12690819496432425572464014629008184442880", "561911118667089963853198996356871487488", "349442325236689328222184107192629592064", "685155341787521122562616193319960576", "962752870689679009883817818422580759550546381911811738628815585280", "468752750732369989557855360792139923456", "538086284793083850762070570718069784576", "684813582384682226299495649957117952", "335077099075343650578340747573214266261504", "504071298408791309861568817693022224384", "469409426346510641360229859611820163072", "684872400139078906957908913298604032", "6272840788512680280144547824683592974336", "588574383227740083147269723563260641280", "159764636573852307008480557133406928896", "686753980478758437135186900633518080", "2729554063719432707564875143419568494993201345591684309497342328832", "468752750732369989557855360792139923456", "340078254151558636667170261284723621888", "685321412774225336432790133006139392", "266202496205175636392559358004442439876608", "504267569006536481538396473027333193728", "539176144176089768699953100700642181120", "684743128527055500995601594421608448", "47016651755975221526534387178507356602368", "473473246093383039300681879226805125120", "156314583011064589130985516469034418176", "686948834059098504672667050394517504", "388359169971335806908107217187288482054144", "503967283139414473116481512944221290496", "340376314791912673660839938533049237504", "685251409235886351282942810995556352", "669981434800120383267481792519618863647640799481871103059625508864", "503314140688659360218478668600884330496", "155796611580429138666551928317173301248", "686889747501652617897253187918757888", "1643325613737179150396113422715663155200", "428820593122063340199186052373058420736", "685414727685536301042072906580885504", "36147105304111091037437757221989733367808", "546217282440767877085110658376969224192", "684671726161594925405673455123169280", "191674153626115492763996455790253434732544", "469901929261392950349980752557979467776", "684940070735171778118053558019424256", "124920839048097041786282765239474913817093588418592049727788810240", "538086284793083850762070570718069784576", "340078254151558636667170261284723621888", "685192334133682591100897509775507456", "3508351065363210558046244544620718607826944", "468815389419115296243926775286191882240", "538168825353715188172661945819507720192", "684813448712326425944690093723746304", "270138181021614986613860046839675522908160", "469567559970213789433729988674602401792", "340506919949280979741851410858682351616", "685319674166800119156628783707979776", "39365512847993867099430258464765979394048", "545543303594241465697711040860637888512", "684672786433026410080395876506796032", "340078254151558636667170261284723621888", "684320928436300194905050846188273664", "7838344771486083158081306845718962503680", "577747462600717561420635685238912057344", "684624892507081141556628754274451456", "73425051746584092272309851596936271888384", "471764541960042521249352687993114066944", "684936128952421977237745897482223616", "784386893590494459072309329910695087570944", "503637307458391724101227901687682826240", "684804497510966930649332696584552448", "6095653506059350088735212359460149264384", "590184053178950578841977429907229114368", "360172374006638600289380642507720753152", "685115322576749120442217642640539648", "939995346518510790792760259333509949384442243545814772755499843584", "468752750732369989557855360792139923456", "538086284793083850762070570718069784576", "684813582384682226299495649957117952", "111616948260726548456896820716985313233530532410193138058799349760", "503314140688659360218478668600884330496", "468752750732369989557855360792139923456", "684873799969638442468649880875171840", "3403736856212531991884243927904439392917765248063911049824305152", "468752750732369989557855360792139923456", "340078254151558636667170261284723621888", "685321412774225336432790133006139392", "120845628944065936118302308305724822781952", "505419178510401555292951157536962117632", "540492924006906553259509275023491727360", "684741009939063951190685443021602816", "49950034215837612883832940949380580507648", "508437334377383936014518690280414117888", "342409504335213514365621199462956269568", "685243217660967109234002141890215936", "8107567978089934405057157463336439250944", "576336836365033516334763865041786634240", "684626878163769528964575554955116544", "80549214357739737825262886314342180978688", "471496605311999054270076241313624227840", "684936694056917087619485610845143040", "507836102011477849182501744210935511859347603224476682299872641024", "468752750732369989557855360792139923456", "538086284793083850762070570718069784576", "684813582384682226299495649957117952", "538086284793083850762070570718069784576", "683814579155566448893843554659467264", "52823487261847705952978608121882859274240", "472949680453645277033578278744783585280", "684933637070600447202730781685317632", "640337534323710234954186368726161021730816", "503710063751581129459709878108652830720", "684804363016268265996383220834238464", "53993081745324247932495581805987818897408", "472857970647249594806192986968016551936", "543502744889805807860692812885041086464", "684804896759053556105091029403697152", "130921027911500256901969328771315443695616", "505256554160668773797354637129106325504", "470437114926466332795288789863068860416", "684870217278029058211358462493851648", "247053778290004398004534420242367541936128", "504341618471315944474681470652646424576", "539260801707310631069909824002945187840", "684742992008603208391555706100121600", "204363960823606254780197739904954386663361383326034037458589450240", "468752750732369989557855360792139923456", "684942518350398813165862455349346304", "468752750732369989557855360792139923456", "683943139177849510266594131263356928", "44937524102775099292298694242121969303552", "509015268815688186624005275645567303680", "684794659757323448991572821998043136", "34038924286687926056615307337252667780933008427260612625957912576", "503314140688659360218478668600884330496", "468752750732369989557855360792139923456", "684873799969638442468649880875171840", "503314140688659360218478668600884330496", "683874621170640192294769849115082752"], "dual_psd": [[["27258990877152191043473620240415296460028536409474285546047012864", "1205622618366016698699192363769163221134810479076890978830778368", "-275094291933352218559697845229655477615453737310595208657764352", "147069901472134241269910609042453656839057926568917026843131904", "-66739212409394077334902069722415314384843084540278097380900864", "-18033244062026960721685080041667141972850522678072624761798656", "-21645463342280046975814170181023508385940367795960572098379776", "-16267290197819759580309983133350594206599783237125727433261056", "16828199967165375860374588834440277329007297727226803631685632"], ["1205622618366016698699192363769163221134810479076890978830778368", "78510756123910991697105551909878828477132480882709385942401024", "-18237763610121748875594917935612195884724172704230489930596352", "7841230939897962564015834995667599092349551026348519541702656", "-3378735304045821373578837710104785411758041107281403057274880", "-429462378853325089727628241486230148440766608366799406759936", "-811469517220740946131007134319728317186980611966154271883264", "-467622446429858224887139081227608054305068926629580210438144", "88172519022523615174370731412181982957708526693760253296640"], ["-275094291933352218559697845229655477615453737310595208657764352", "-18237763610121748875594917935612195884724172704230489930596352", "50212027123901095021685203825775873773609159522905638490341376", "-14787356754277949491562822219171216762206255626321093755666432", "829057614773617975001121060893406721128835180115063117709312", "366776523978880279511761800458533465050453068231965061152768", "121789991790916975489295802829213515899263764508048745299968", "153874670278690923103489051401108060706818306274338283716608", "-119832674737555356019980776589251193856685566109699010461696"], ["147069901472134241269910609042453656839057926568917026843131904", "7841230939897962564015834995667599092349551026348519541702656", "-14787356754277949491562822219171216762206255626321093755666432", "4529773275193760611852501194894710029096934244378079846727680", "-397593043927736940112045359647361253321426740493964091064320", "-154990364899517543491233570038371725914119350439308127371264", "-91678862242749305521537786352561718770353019280282605322240", "-88635989539475433144926144335314826951526583352870253363200", "86512146722906635229304163367504588682834239418860052676608"], ["-66739212409394077334902069722415314384843084540278097380900864", "-3378735304045821373578837710104785411758041107281403057274880", "829057614773617975001121060893406721128835180115063117709312", "-397593043927736940112045359647361253321426740493964091064320", "170697891593226284476352104346680815965573146002000848093184", "38224527103981073791502110091793243507546182228976345284608", "50452250896503049605280991034817834590942587976545575370752", "35616308395334267468560917088581079789178203955383681155072", "-30203063164094122199782805117847852167855112474159889776640"], ["-18033244062026960721685080041667141972850522678072624761798656", "-429462378853325089727628241486230148440766608366799406759936", "366776523978880279511761800458533465050453068231965061152768", "-154990364899517543491233570038371725914119350439308127371264", "38224527103981073791502110091793243507546182228976345284608", "18937209945475510866312894496963428166466823676033524301824", "16085704567492583878847839738498137931097477598902929588224", "14742397212039775385916846605382764023822773168783845490688", "-21365135853367500322085500750135939541703292066179118530560"], ["-21645463342280046975814170181023508385940367795960572098379776", "-811469517220740946131007134319728317186980611966154271883264", "121789991790916975489295802829213515899263764508048745299968", "-91678862242749305521537786352561718770353019280282605322240", "50452250896503049605280991034817834590942587976545575370752", "16085704567492583878847839738498137931097477598902929588224", "18115039320530019124124766317407470053389026503950587658240", "14308498751219614380815544121529206365810479308414858035200", "-17017928656194568304906755734340279899889658714816988053504"], ["-16267290197819759580309983133350594206599783237125727433261056", "-467622446429858224887139081227608054305068926629580210438144", "153874670278690923103489051401108060706818306274338283716608", "-88635989539475433144926144335314826951526583352870253363200", "35616308395334267468560917088581079789178203955383681155072", "14742397212039775385916846605382764023822773168783845490688", "14308498751219614380815544121529206365810479308414858035200", "12281362782789565052766551994892999494103388734989870825472", "-16721576151239176217395910978197899236967307072681394831360"], ["16828199967165375860374588834440277329007297727226803631685632", "88172519022523615174370731412181982957708526693760253296640", "-119832674737555356019980776589251193856685566109699010461696", "86512146722906635229304163367504588682834239418860052676608", "-30203063164094122199782805117847852167855112474159889776640", "-21365135853367500322085500750135939541703292066179118530560", "-17017928656194568304906755734340279899889658714816988053504", "-16721576151239176217395910978197899236967307072681394831360", "27734034683124895949324978179764282791918641967578017169408"]], [["14879182660513977712839843641655481185079021050376851071136956416", "-1275579268220137475882571833852452401069549093674100137765371904", "-213470045392337276998389974077743688886635875255790141083484160", "133636845645092401362946836433230597948278399122654360124784640", "-31678110457263356272521345055578555881857434244431448199135232", "-27194343323093116219574470569372748795039425928734048667041792", "-725136975671571367808121494407960321473020249089660403318784"], ["-1275579268220137475882571833852452401069549093674100137765371904", "468479734486402534232077231227302532587553384431464302291976192", "-51015333705670021011243445281136411835709050130576141770031104", "-6454703744063140587621894012974394874721688774480365122224128", "224617222094275143732219045495555322451811282773441026981888", "6409059099161766351692849954342441885148324124455424973864960", "309750096033282393574146482116678070541965222156603932803072"], ["-213470045392337276998389974077743688886635875255790141083484160", "-51015333705670021011243445281136411835709050130576141770031104", "16454780352539526431719614673715014048700376258445464202903552", "-2876010945755268406894169929387536855829915420840255536758784", "925658672084163949719324222870618151297513606861951418236928", "-357047837828859659134422541523520219144323778621306019250176", "-25591981560649937670584593096647070405142004254996541997056"], ["133636845645092401362946836433230597948278399122654360124784640", "-6454703744063140587621894012974394874721688774480365122224128", "-2876010945755268406894169929387536855829915420840255536758784", "1273293353171619215050727803579094540789158587348176590602240", "-324075081370060373636020502502220747192110919269191025426432", "-167352983793743853939114455021953359959004105523836301082624", "2882605587400917622851780405794609300509438946449966497792"], ["-31678110457263356272521345055578555881857434244431448199135232", "224617222094275143732219045495555322451811282773441026981888", "925658672084163949719324222870618151297513606861951418236928", "-324075081370060373636020502502220747192110919269191025426432", "91734497836968610746070945105130730675462080816461499072512", "636980091456813438171203940148537616102028133056987004928", "-8747287991932276397305307743894677800069017534674168184832"], ["-27194343323093116219574470569372748795039425928734048667041792", "6409059099161766351692849954342441885148324124455424973864960", "-357047837828859659134422541523520219144323778621306019250176", "-167352983793743853939114455021953359959004105523836301082624", "636980091456813438171203940148537616102028133056987004928", "215746974609222827004205354480506839838348287304623823257600", "39569032578852708703290294835128623273339331174196664336384"], ["-725136975671571367808121494407960321473020249089660403318784", "309750096033282393574146482116678070541965222156603932803072", "-25591981560649937670584593096647070405142004254996541997056", "2882605587400917622851780405794609300509438946449966497792", "-8747287991932276397305307743894677800069017534674168184832", "39569032578852708703290294835128623273339331174196664336384", "10690589976794284653700295218635307045421357438558080598016"]], [["5886329894197754863504793782071235810667562953731542245319901184", "-270674488448643903252302275908713358169353669319208616371159040", "-98981126889662163102527321021034023907782007463956281338888192", "28083529041441917684061418198272143123793408670922324505001984", "74451595970967094209206432300900490835309138220357973702606848"], ["-270674488448643903252302275908713358169353669319208616371159040", "12636619473231652015782636136005267466631281640659437679017984", "3858505863664360481590186296283134064001118248307094070493184", "-745141570360651584272761642038268360254264865922657548238848", "-3918765420606019893030527250028339854671148933580820764950528"], ["-98981126889662163102527321021034023907782007463956281338888192", "3858505863664360481590186296283134064001118248307094070493184", "4191518118752150588811020898490443378282291583996091147747328", "-2464164542088574199353724302095767574338068289789774694187008", "553925851326236898777956746977144835785551572592507928707072"], ["28083529041441917684061418198272143123793408670922324505001984", "-745141570360651584272761642038268360254264865922657548238848", "-2464164542088574199353724302095767574338068289789774694187008", "1704071720583544171750183633472152795000649667968019447414784", "-1068216604257530492577351110811954763343950926388193531002880"], ["74451595970967094209206432300900490835309138220357973702606848", "-3918765420606019893030527250028339854671148933580820764950528", "553925851326236898777956746977144835785551572592507928707072", "-1068216604257530492577351110811954763343950926388193531002880", "2232140615175743362733726211562961396538611517484920719015936"]], [["1460612973379198949391084328178552301576489626501472845522010112", "108785518889180592685412898439207933638876869098896889634357248", "-20075755177288014347783631142031832637389123366968525208944640"], ["108785518889180592685412898439207933638876869098896889634357248", "13461832512592242962092855692833342997194423213753510779682816", "-4862102422374694091834043316142366371849546972508354601025536"], ["-20075755177288014347783631142031832637389123366968525208944640", "-4862102422374694091834043316142366371849546972508354601025536", "2391005489311256944546793430450816766909582537499206500745216"]], [["8095058243162992270223736658389368832"]], [["27898499801487941620424575880569077722944142086956393340392701952", "2641246859862396473509725165654413568325557919023785147990278144", "509279011703757908946215726320574290572545177759576701309812736", "-242569752010570939392964276927801602352450696526412496494395392", "-58752430006340954671353366613253984570468035280201388562317312", "-2900972704990994459438496368632099864741139838833344951353344", "-10120842342895110813153329746397087753927394767022457897353216", "711758732524758871974908634047889579318512964618508153389056"], ["2641246859862396473509725165654413568325557919023785147990278144", "682455267472511186039348447251981463471983880684960451030679552", "-36535279633192703839073801087616431298637686815765551747432448", "-26568999673506547089567653465476324084884843866540556760907776", "-3534174935760139582945408532637567558216970034391417545031680", "3526218427186202584794041371713076893075265190655959488266240", "848780502899172917585540883075444194975873001494967094345728", "-2891408709712151558773225981005779838992602526106561980399616"], ["509279011703757908946215726320574290572545177759576701309812736", "-36535279633192703839073801087616431298637686815765551747432448", "26933691731310374014114151162934580523779853471486424821792768", "-4095881306546538782893111796027723147142385662988316024242176", "-1410069929184382139391926569812310804413700101382525023158272", "-841624178247460968409397826926933034294912745107477535653888", "-646358097959113066328384515401536066771296947000034027634688", "757308430099646965235853524678349786932952643131001016418304"], ["-242569752010570939392964276927801602352450696526412496494395392", "-26568999673506547089567653465476324084884843866540556760907776", "-4095881306546538782893111796027723147142385662988316024242176", "2275650671480940323957600384303150014499627793468457104703488", "472060010420586176113960691264454087263480854584457420603392", "9484258047988392001926305654222363775686158744269751320576", "112133875960329358842909643228252098244575277252198484934656", "-41500442309607097734003909608749545798879293740268361089024"], ["-58752430006340954671353366613253984570468035280201388562317312", "-3534174935760139582945408532637567558216970034391417545031680", "-1410069929184382139391926569812310804413700101382525023158272", "472060010420586176113960691264454087263480854584457420603392", "136745127504249499458897391650475821862371863192685204471808", "21383045214416967514462308298127719721269341986308501798912", "23510081134517769618501862878294237247547234558693347426304", "-5769469067555284275197339061972075177947361322467042787328"], ["-2900972704990994459438496368632099864741139838833344951353344", "3526218427186202584794041371713076893075265190655959488266240", "-841624178247460968409397826926933034294912745107477535653888", "9484258047988392001926305654222363775686158744269751320576", "21383045214416967514462308298127719721269341986308501798912", "35573233675643728342532412541014955946952360930683287240704", "21512497147122993367610793267910067389453421188617607315456", "-33084842880385425262608930990584783283258662086577582243840"], ["-10120842342895110813153329746397087753927394767022457897353216", "848780502899172917585540883075444194975873001494967094345728", "-646358097959113066328384515401536066771296947000034027634688", "112133875960329358842909643228252098244575277252198484934656", "23510081134517769618501862878294237247547234558693347426304", "21512497147122993367610793267910067389453421188617607315456", "22475687262123320665597842263026809913907024194005492563968", "-29840461707803935546986494321877489178121318157207998562304"], ["711758732524758871974908634047889579318512964618508153389056", "-2891408709712151558773225981005779838992602526106561980399616", "757308430099646965235853524678349786932952643131001016418304", "-41500442309607097734003909608749545798879293740268361089024", "-5769469067555284275197339061972075177947361322467042787328", "-33084842880385425262608930990584783283258662086577582243840", "-29840461707803935546986494321877489178121318157207998562304", "46608487883083024455225723763382272961340091177297961287680"]], [["50401119840214407952914559141266134165949976010237670578802655232", "442067696881942084170793356360486469074972697869999333955338240", "1640665452339721700406320061975027089013538014210509740617760768", "74051326530961956954820245252571861403420561841017661513793536", "73721040177016100037374017006961815526051393153390646820601856", "66692422583864177956213172155523755855397185456208463116894208"], ["442067696881942084170793356360486469074972697869999333955338240", "137900670229079679956155607039369677412993740119839134000873472", "-30774735636277895616502155561476592910417814306017993130246144", "4416697608140503804427859937669677012971916267124706359902208", "4115222542708725676308412679460891651702115431426640679272448", "-319276997582673154781087012162053707530926073271443903217664"], ["1640665452339721700406320061975027089013538014210509740617760768", "-30774735636277895616502155561476592910417814306017993130246144", "68627523442391404621529069224022962771254879229087182539980800", "1141010461053583452256718441602115256686231759725940262830080", "1230877846555956232213030995962679269318819542839563279925248", "2475704187757456557456615773188027148177015830141396714520576"], ["74051326530961956954820245252571861403420561841017661513793536", "4416697608140503804427859937669677012971916267124706359902208", "1141010461053583452256718441602115256686231759725940262830080", "214689335534455235061750974191307078186082854791184205742080", "205811481765680691927946603805405369919109133736374658138112", "72570448712925470631387827112982106557042474734488630853632"], ["73721040177016100037374017006961815526051393153390646820601856", "4115222542708725676308412679460891651702115431426640679272448", "1230877846555956232213030995962679269318819542839563279925248", "205811481765680691927946603805405369919109133736374658138112", "197600967042452163532548976037840818218535092947957003059200", "74147865756797601524869750888331326345911034201964078432256"], ["66692422583864177956213172155523755855397185456208463116894208", "-319276997582673154781087012162053707530926073271443903217664", "2475704187757456557456615773188027148177015830141396714520576", "72570448712925470631387827112982106557042474734488630853632", "74147865756797601524869750888331326345911034201964078432256", "94350355770764727032953115514724302952646697721342042570752"]], [["9470083200438167358550902549440235494487323346381441930333519872", "340456949032967792764977659913282816645708849532166615091642368", "59465512408496415284265919959339923045746479047689429361623040", "4590210935347579540812139903565070717152936645995513394495488"], ["340456949032967792764977659913282816645708849532166615091642368", "313214429522146729311500286346688720763424910485429087541133312", "-34576603808084154713473573756335557946133980260286782356062208", "-2834447309406986140444551032530070642118279097261433905217536"], ["59465512408496415284265919959339923045746479047689429361623040", "-34576603808084154713473573756335557946133980260286782356062208", "4852016373453866866819498214694220561214398755940834100641792", "394713875200900788921344139522617963414601491538295427956736"], ["4590210935347579540812139903565070717152936645995513394495488", "-2834447309406986140444551032530070642118279097261433905217536", "394713875200900788921344139522617963414601491538295427956736", "32117162849700935209775205483418036331953284515782683787264"]], [["50798325179553213584247711943439655759637206607445250531131392", "-9544150267669127385074255647645433226021143043809166548271104"], ["-9544150267669127385074255647645433226021143043809166548271104", "1793185188879289084754710950522503240765375076189516865732608"]], [["17618363116066748682947598887097486337840707957717435856424271872", "-2833842906312230185175878293916988679848472485614842477371457536", "-384563006669461646557943341226824641189575151385631740953362432", "-174358342546185337805842626262346720372091040007447021271121920", "14074764434265815928623059706646075319169077898166316568674304", "-434844546582124968179277567216502619821819328376901275222016", "19302977601930487751876773788561195463506415621192254549393408"], ["-2833842906312230185175878293916988679848472485614842477371457536", "868071748118650226995797108798261901152027940521468418427191296", "111715721437484968726629690066454712446215486777230188290768896", "36532887500476588126679422638412927507047249924657364623949824", "-2842605235560913986259592286805207760971842878744653232865280", "-194738726355307367619455802526149274533937073144027320156160", "-4878021097494053972331278016808303934686091292439302111232000"], ["-384563006669461646557943341226824641189575151385631740953362432", "111715721437484968726629690066454712446215486777230188290768896", "14424328722166405573929145373066901526739093075762289798283264", "4830376273277074043768180619272831173380340815952055749312512", "-376205775121446060239141045874736214906581560573286590447616", "-22824598992773263221310169842541234158122524977661715939328", "-635649878774012926780512290504215298809918254740570353172480"], ["-174358342546185337805842626262346720372091040007447021271121920", "36532887500476588126679422638412927507047249924657364623949824", "4830376273277074043768180619272831173380340815952055749312512", "2163430663262091784166247876988388366945698656013699906535424", "-283950946876445494312917975007452868170143313781043798999040", "39095678697513196854125380148529376973515133674853725372416", "-246509919299293072240891427792513189681498683476864938278912"], ["14074764434265815928623059706646075319169077898166316568674304", "-2842605235560913986259592286805207760971842878744653232865280", "-376205775121446060239141045874736214906581560573286590447616", "-283950946876445494312917975007452868170143313781043798999040", "79019911591585786553599569521456887725287352502858861772800", "-20275801000989779904640573011860076415561981858318877982720", "27479769739523121924016770369581989803268604148961983332352"], ["-434844546582124968179277567216502619821819328376901275222016", "-194738726355307367619455802526149274533937073144027320156160", "-22824598992773263221310169842541234158122524977661715939328", "39095678697513196854125380148529376973515133674853725372416", "-20275801000989779904640573011860076415561981858318877982720", "6334596133805352865840573969784994794506001504075100717056", "-2239098957939232435420655373700449554999104392869531615232"], ["19302977601930487751876773788561195463506415621192254549393408", "-4878021097494053972331278016808303934686091292439302111232000", "-635649878774012926780512290504215298809918254740570353172480", "-246509919299293072240891427792513189681498683476864938278912", "27479769739523121924016770369581989803268604148961983332352", "-2239098957939232435420655373700449554999104392869531615232", "30143307925989217126229341008954352687099108478761635414016"]], [["22985414412975813244857012849675055960124985241611289192285863936", "-965447367746090112696602662193417076335886412759566303346294784", "-448962191090757744951822192436762170221068003415846796767789056", "-127482631772874715015800705403391919341191356462089312575422464", "-59809038149251101663075629658664262573474829910800849103224832"], ["-965447367746090112696602662193417076335886412759566303346294784", "404765453429339505875030091786493462661146495322787793499848704", "53212954483433150011750960744600531455202811480821892336582656", "-18646012320797054763565654067165153917303911025538267302854656", "194144267690959367302931178306257158287351276419311156068352"], ["-448962191090757744951822192436762170221068003415846796767789056", "53212954483433150011750960744600531455202811480821892336582656", "33537720282809579640494194738174167240726202439315827080560640", "-5072464446120984079601834560432309384314846981122641962729472", "2678641202513035570697989999491318626660310932025180650733568"], ["-127482631772874715015800705403391919341191356462089312575422464", "-18646012320797054763565654067165153917303911025538267302854656", "-5072464446120984079601834560432309384314846981122641962729472", "3592758100128212299756801656938497500347499529499788617711616", "58888742543943180697114199469499748949799950874347617386496"], ["-59809038149251101663075629658664262573474829910800849103224832", "194144267690959367302931178306257158287351276419311156068352", "2678641202513035570697989999491318626660310932025180650733568", "58888742543943180697114199469499748949799950874347617386496", "309254569741911106762473034162398438961327730010135931650048"]], [["10751216629925411821806006116896735232", "-757030423122805524960099225955205120", "-1138466816050563264170535530499407872"], ["-757030423122805524960099225955205120", "3408611043406495799400940626079907840", "-883055234693588317292884934160023552"], ["-1138466816050563264170535530499407872", "-883055234693588317292884934160023552", "1591338919338628717165554136386633728"]], [["3238619767622108676937127379869892608"]], [["5601776301725341987572526961306135056764697878600723751787036672", "-1521987652022705910626922950847402104197444952139188077856817152", "485127007751336617425893952519229513629719896143330957676511232", "-47169659708240319033907513293478753670627027005117083370389504", "-25013135764784736727932574067456973111763473698222914525986816", "14717995419615901263423438568500280539329847671417640224555008"], ["-1521987652022705910626922950847402104197444952139188077856817152", "413519977974865928599040583090084586557787995365055648623493120", "-131807711641902674606399451796087995379445556293965367123902464", "12815870495211127731592175395557635228022242797261827778543616", "6796002146791271174407044081573878542761932002833467239825408", "-3998840025847297614545404311866762958935937605440454290046976"], ["485127007751336617425893952519229513629719896143330957676511232", "-131807711641902674606399451796087995379445556293965367123902464", "42013140292174534622401626907295634265331932779282490166607872", "-4085003512878474583109279822030055858221368277281350210289664", "-2166196408862405042360186275107197589860120412764571877507072", "1274613032265675582390006728401164802048891452354929528668160"], ["-47169659708240319033907513293478753670627027005117083370389504", "12815870495211127731592175395557635228022242797261827778543616", "-4085003512878474583109279822030055858221368277281350210289664", "397191297393631972928651926083647762800850995771710067703808", "210622673721818443811099243403559272826893673556933544509440", "-123932623892334934094070956315765210507025136549107758792704"], ["-25013135764784736727932574067456973111763473698222914525986816", "6796002146791271174407044081573878542761932002833467239825408", "-2166196408862405042360186275107197589860120412764571877507072", "210622673721818443811099243403559272826893673556933544509440", "111689029887689650068620444443083973793163263342161266999296", "-65719014431716001158707666292505342588871020894321809293312"], ["14717995419615901263423438568500280539329847671417640224555008", "-3998840025847297614545404311866762958935937605440454290046976", "1274613032265675582390006728401164802048891452354929528668160", "-123932623892334934094070956315765210507025136549107758792704", "-65719014431716001158707666292505342588871020894321809293312", "38669767856512955609473404589400139144446811220464864591872"]], [["21029637726588819449598666511480782848", "68782009211262371044199178658906112", "361753753938251350822914536899608576", "159437783311858490958430988836798464"], ["68782009211262371044199178658906112", "1490749937392843569584217531588018176", "128894478272319306218574604079726592", "20591119822586631033750996551467008"], ["361753753938251350822914536899608576", "128894478272319306218574604079726592", "206344379614020556273960284770533376", "-1812154582991880332490715103756288"], ["159437783311858490958430988836798464", "20591119822586631033750996551467008", "-1812154582991880332490715103756288", "197847460782343480246280685094961152"]], [["5167339787299461138916611187883900928", "238129803124916120084595655852425216"], ["238129803124916120084595655852425216", "860940486344324623307706790540476416"]], [["15848198548603684639752255662085636096", "-308934327707805084604413750418604032", "-208059454890774644300708243564396544", "71950620864176293626585046203760640", "-22761271560620653076565629601841152"], ["-308934327707805084604413750418604032", "1273787761378962441209799101875486720", "16066841749325952365096526151680000", "30149611890717804006993525611692032", "-39637639461597158917890265202032640"], ["-208059454890774644300708243564396544", "16066841749325952365096526151680000", "151677077206590014541042438409027584", "-12495134476253711847627096839946240", "-24935261642967654845468471459840"], ["71950620864176293626585046203760640", "30149611890717804006993525611692032", "-12495134476253711847627096839946240", "48151635488128211816387261629464576", "-4545524179894824870146978441330688"], ["-22761271560620653076565629601841152", "-39637639461597158917890265202032640", "-24935261642967654845468471459840", "-4545524179894824870146978441330688", "35675541091829215238190679558455296"]], [["5732961612419312324690590804165525504", "-310473454980228171840893474436022272", "66967804060384518573848618686480384"], ["-310473454980228171840893474436022272", "475626658359063782095546861651755008", "6027976425378744507243270957432832"], ["66967804060384518573848618686480384", "6027976425378744507243270957432832", "173165046027740961155745694032592896"]], [["645326637224321827169769596571877376"]], [["5133872108666911845676530099516604416", "61646570059971063122471740751478784", "-52298476960769838361576008065220608", "32961842086515428520967111471792128"], ["61646570059971063122471740751478784", "248709591629617054930266318492925952", "-4468157739568713578997213095264256", "7898123615150833662511144218132480"], ["-52298476960769838361576008065220608", "-4468157739568713578997213095264256", "59107797076017241584331446542139392", "3140420523133901184778742972547072"], ["32961842086515428520967111471792128", "7898123615150833662511144218132480", "3140420523133901184778742972547072", "32145343977456201744493687626268672"]], [["982767442726888291972477540076879872", "-44914716709004440073737203487866880"], ["-44914716709004440073737203487866880", "146663991267351843979215292319399936"]], [["840576392609088366838558704466395136", "12862821510239294302882453704933376", "-13290198659358994184012115705069568"], ["12862821510239294302882453704933376", "94027497102410557832895352170086400", "-9925865726783646563552476939681792"], ["-13290198659358994184012115705069568", "-9925865726783646563552476939681792", "33759587010641896054117986769829888"]], [["204872186955585959505215955220299776"]], [["167134912885953579067742522305413120", "9783918633587633249479475431735296"], ["9783918633587633249479475431735296", "38734677616668620976769404929835008"]], [["33512621661690485515864709456199680"]], [["5458226847857035379142264665682214912", "0", "-13906278477622935566828632287477760", "-7193738668765891366636451390291968", "-3501173793053944001176210736414720", "-2265982671259447878803443102515200", "-2245860441256047214050641652482048", "-2322407147650365555848698671398912", "-2300336560941907428638916964515840", "-2307439083405763638153280741179392"], ["0", "39835704413578137215993071273770477839419318122668748190259347456", "0", "0", "0", "0", "0", "0", "0", "0"], ["-13906278477622935566828632287477760", "0", "454994376599793320384847483024441344", "1978227979376268529127441865637888", "-3444191612504231084087808939261952", "-497521700592692603780652989415424", "324114588297800357344163162750976", "25935804237853945235384221827072", "-84115972573389497272442384547840", "53420250490463167529138031427584"], ["-7193738668765891366636451390291968", "0", "1978227979376268529127441865637888", "24123379273587354886271020470108160", "-1507555412187087154139399786070016", "-193490678750180014883493497536512", "-55802374734320030156093590077440", "95002159875285723131962017710080", "-53078132328395973187304618459136", "22022601241448102770355740868608"], ["-3501173793053944001176210736414720", "0", "-3444191612504231084087808939261952", "-1507555412187087154139399786070016", "2162759383997148761825351718404096", "-298499087663990927138590023483392", "-38413763755778518556274157682688", "28362721419091358350934009708544", "-7093409261880835220395889000448", "893803657834817878403139502080"], ["-2265982671259447878803443102515200", "0", "-497521700592692603780652989415424", "-193490678750180014883493497536512", "-298499087663990927138590023483392", "282616069969604013030880300761088", "-54094874445415424421114664714240", "-7189763215577046528342190194688", "9210038860679837575310622064640", "-4189997812087704878486346792960"], ["-2245860441256047214050641652482048", "0", "324114588297800357344163162750976", "-55802374734320030156093590077440", "-38413763755778518556274157682688", "-54094874445415424421114664714240", "61621519038718066021756418654208", "-20081506533091818540125827104768", "3482844637197252806906990297088", "218995457205122380532755202048"], ["-2322407147650365555848698671398912", "0", "25935804237853945235384221827072", "95002159875285723131962017710080", "28362721419091358350934009708544", "-7189763215577046528342190194688", "-20081506533091818540125827104768", "23898082485611249069661418946560", "-10445756182222363281679794044928", "3314592989535281438866737725440"], ["-2300336560941907428638916964515840", "0", "-84115972573389497272442384547840", "-53078132328395973187304618459136", "-7093409261880835220395889000448", "9210038860679837575310622064640", "3482844637197252806906990297088", "-10445756182222363281679794044928", "12032864958843202454559110725632", "-5711461348320661905783503454208"], ["-2307439083405763638153280741179392", "0", "53420250490463167529138031427584", "22022601241448102770355740868608", "893803657834817878403139502080", "-4189997812087704878486346792960", "218995457205122380532755202048", "3314592989535281438866737725440", "-5711461348320661905783503454208", "9952459270605862515134561255424"]], [["3881820931873153714317260662817947648", "-41865960308372127699726934336339968", "20540482875238793090535713312604160", "-10104702868279774994881990468042752", "2347674411785289859641051491336192", "-147423141417083797510320849682432", "-138047091522278858674063758327808"], ["-41865960308372127699726934336339968", "132296405127736996183805259157602304", "-5131321160218226185584310067658752", "-1212744073181369143350310918422528", "-65556869104087949908957672243200", "249199056406513778100201244852224", "-134522222878528659062615791632384"], ["20540482875238793090535713312604160", "-5131321160218226185584310067658752", "8346615028255155898017220415979520", "-844368531357466542770944609353728", "-220083866964719848149429967126528", "136478291764922957747373958234112", "-46803428284293022096275516948480"], ["-10104702868279774994881990468042752", "-1212744073181369143350310918422528", "-844368531357466542770944609353728", "982296816474455965294124607733760", "-181713397490461160780465914773504", "-7265108400495583639187360841728", "16532133545046592897137757913088"], ["2347674411785289859641051491336192", "-65556869104087949908957672243200", "-220083866964719848149429967126528", "-181713397490461160780465914773504", "247210712708457941408644501340160", "-84395428574003673198103441178624", "19493656440189960589075296550912"], ["-147423141417083797510320849682432", "249199056406513778100201244852224", "136478291764922957747373958234112", "-7265108400495583639187360841728", "-84395428574003673198103441178624", "101446477488505977061345624850432", "-41677463060344622595001462816768"], ["-138047091522278858674063758327808", "-134522222878528659062615791632384", "-46803428284293022096275516948480", "16532133545046592897137757913088", "19493656440189960589075296550912", "-41677463060344622595001462816768", "69347171816763009212164622778368"]], [["694589440829849644188271116472549376", "9871708798332753761702540069568512", "-7138690291565044208783613283532800", "236036270494653965781082197458944", "431635771318154967825326255636480"], ["9871708798332753761702540069568512", "32503321347086153380276182265626624", "-2007920517964675028702680911446016", "-835938155217261748010968850366464", "410682495129157357605394988400640"], ["-7138690291565044208783613283532800", "-2007920517964675028702680911446016", "3543777269558578621344512294780928", "-696767134309371653631158440165376", "71559228849928624842494426742784"], ["236036270494653965781082197458944", "-835938155217261748010968850366464", "-696767134309371653631158440165376", "970962763580032076366071254220800", "-299898868817242850381791315886080"], ["431635771318154967825326255636480", "410682495129157357605394988400640", "71559228849928624842494426742784", "-299898868817242850381791315886080", "491012633433768097371261790846976"]], [["151291160880624642916064780101877760", "-4610829839490841444720260696506368", "-1618127338364926280958557607165952"], ["-4610829839490841444720260696506368", "12542955425777932794278681430196224", "-2168641189278926372445862922027008"], ["-1618127338364926280958557607165952", "-2168641189278926372445862922027008", "3578781934596830435428669176414208"]], [["28291899295736438946580184220827648"]], [["3871826698958912111409244652116639744", "-21907533219461541056372145177755648", "-9389925317552185851302255553150976", "4165789749414125510086735337357312", "-2588364484213833106107050353491968", "1004331121264635123249266909249536", "-255191750796329592177073279991808", "33892092114075970510809022332928"], ["-21907533219461541056372145177755648", "102966086708983339271886955241013248", "530192277275339472854619802042368", "-620921647348977813190416040722432", "-361027952399342111177294152204288", "131412461250556014731007639945216", "9560304378064306104331357126656", "-27445263371816232572978911510528"], ["-9389925317552185851302255553150976", "530192277275339472854619802042368", "6455839057101373813276948262027264", "-518718346179147797288318733910016", "-85569611038683267297887496699904", "-13469434807681357123583016435712", "35105605751688231029514877009920", "-20953611874877270146509048905728"], ["4165789749414125510086735337357312", "-620921647348977813190416040722432", "-518718346179147797288318733910016", "693877582804103953492387991388160", "-101644973700210328091813635686400", "-17386071052252960635244481871872", "13728761094876893140007706951680", "-4581155154313626351695445360640"], ["-2588364484213833106107050353491968", "-361027952399342111177294152204288", "-85569611038683267297887496699904", "-101644973700210328091813635686400", "116655019403008049711427946020864", "-23037584273973535893419592777728", "-3288771585308433428313622446080", "4087485758556022833976331730944"], ["1004331121264635123249266909249536", "131412461250556014731007639945216", "-13469434807681357123583016435712", "-17386071052252960635244481871872", "-23037584273973535893419592777728", "34925083256560490658065599692800", "-13209318322221381220720919445504", "3044486400006850708948115259392"], ["-255191750796329592177073279991808", "9560304378064306104331357126656", "35105605751688231029514877009920", "13728761094876893140007706951680", "-3288771585308433428313622446080", "-13209318322221381220720919445504", "18806558251249594970004242038784", "-8872167714205633629274261946368"], ["33892092114075970510809022332928", "-27445263371816232572978911510528", "-20953611874877270146509048905728", "-4581155154313626351695445360640", "4087485758556022833976331730944", "3044486400006850708948115259392", "-8872167714205633629274261946368", "15566133803265036272369255055360"]], [["768755533761055940488598525386424320", "-15980253999125982037655432722382848", "4216945570141593691373060816371712", "-2292693213362062217943909228609536", "526706017835760149097293939736576", "-23265444329975501671143435141120"], ["-15980253999125982037655432722382848", "32178439852759365964490247474511872", "-1079280084199060923469003088723968", "-385420169423453985470349534298112", "-37919209708565364829792153632768", "85857219931926071654740087799808"], ["4216945570141593691373060816371712", "-1079280084199060923469003088723968", "2463273045334786522009402362298368", "-228220322530693123791987299844096", "-101767856728801364473499455848448", "60427967509607565918090811146240"], ["-2292693213362062217943909228609536", "-385420169423453985470349534298112", "-228220322530693123791987299844096", "413034264443689044016766795120640", "-89526598456707795165405354393600", "2939019675246594982870624763904"], ["526706017835760149097293939736576", "-37919209708565364829792153632768", "-101767856728801364473499455848448", "-89526598456707795165405354393600", "160903235735079089663060251508736", "-60415449483962140036169476341760"], ["-23265444329975501671143435141120", "85857219931926071654740087799808", "60427967509607565918090811146240", "2939019675246594982870624763904", "-60415449483962140036169476341760", "110340009662284126156994889383936"]], [["136724448001674870522179170519220224", "2891960434989518159569290168107008", "-1497301118138484662710534380978176", "-19038430186539745954220073811968"], ["2891960434989518159569290168107008", "8894670323205364431837065411297280", "-412623789767494876860403675037696", "-314971401958822111420238106984448"], ["-1497301118138484662710534380978176", "-412623789767494876860403675037696", "1609740020332576941682502613860352", "-375124608834850534781412301602816"], ["-19038430186539745954220073811968", "-314971401958822111420238106984448", "-375124608834850534781412301602816", "789761934442986043951244747210752"]], [["31152343696682613734458067223838720", "-584654036019831800477170266013696"], ["-584654036019831800477170266013696", "5763267517066132630928975349153792"]], [["775282526659664149518261452227477504", "-1985378667098196750282860466798592", "-2601284613627304913726533084905472", "1409295858818128812709533347479552", "-741280854213917640477029760499712", "252350692266315271668588492095488", "-55164039778457125328278314287104"], ["-1985378667098196750282860466798592", "23520762469140013427307946543415296", "52603614402997812812467096518656", "-63391042542149941172992900857856", "-124712782193920370847076621221888", "36063496077714012132102115426304", "6438758129986437970712762253312"], ["-2601284613627304913726533084905472", "52603614402997812812467096518656", "1988789982288906210832726970335232", "-143307294302398495094118436306944", "-27423582624261454661198857371648", "-10763572290403268005304696045568", "16106342414687857074341612093440"], ["1409295858818128812709533347479552", "-63391042542149941172992900857856", "-143307294302398495094118436306944", "250709142081924919693871425781760", "-31324565821946890916287957958656", "-12892204159558516099712272039936", "8918398177521893159027110576128"], ["-741280854213917640477029760499712", "-124712782193920370847076621221888", "-27423582624261454661198857371648", "-31324565821946890916287957958656", "55163547361218395678097153196032", "-12192671987176579542793343467520", "-1207279311237037939921185144832"], ["252350692266315271668588492095488", "36063496077714012132102115426304", "-10763572290403268005304696045568", "-12892204159558516099712272039936", "-12192671987176579542793343467520", "27250943794235034936833728315392", "-11836436950168143896545998143488"], ["-55164039778457125328278314287104", "6438758129986437970712762253312", "16106342414687857074341612093440", "8918398177521893159027110576128", "-1207279311237037939921185144832", "-11836436950168143896545998143488", "24415083370333230403306729242624"]], [["156019512337429992686361499033141248", "-3856868747688980945531833912655872", "1351813711898308619991676063055872", "-566186858901509163852297884663808", "109624764974015095893103195717632"], ["-3856868747688980945531833912655872", "8041888677545083712724319304941568", "-129468063176858016168296706998272", "-110597429454978492341354097541120", "-25889733153929173053250100789248"], ["1351813711898308619991676063055872", "-129468063176858016168296706998272", "874113723777278977153133052952576", "-55534649913243008358471463600128", "-57983819328051114267223716265984"], ["-566186858901509163852297884663808", "-110597429454978492341354097541120", "-55534649913243008358471463600128", "233403503432016334469105216126976", "-63407206030145750643580281552896"], ["109624764974015095893103195717632", "-25889733153929173053250100789248", "-57983819328051114267223716265984", "-63407206030145750643580281552896", "170917267161256811192565488418816"]], [["26841211033674550717484856793628672", "883874638721969783873250011381760", "-291183376485533529817547720884224"], ["883874638721969783873250011381760", "2883549803349871710819925113176064", "-58712766718470188994730697687040"], ["-291183376485533529817547720884224", "-58712766718470188994730697687040", "1164290175533656795982782892343296"]], [["6359946629373158746437723768225792"]], [["155488931783026749166352121357926400", "120656273533734300809495077453824", "-794612843646481775439905942405120", "431296032807471505141154386542592", "-199862032031647781331778628747264", "61552547013672617416975389294592"], ["120656273533734300809495077453824", "5607160297643176842209543963279360", "14286481517898905183796806549504", "30852801920766515367130439876608", "-46845986056534173825747833061376", "9584822980991524838553895829504"], ["-794612843646481775439905942405120", "14286481517898905183796806549504", "625966557553889922263691097538560", "-30630577833604191161475340959744", "-9454959670943709524680035532800", "-7123066885925514861587552272384"], ["431296032807471505141154386542592", "30852801920766515367130439876608", "-30630577833604191161475340959744", "106710271102345375328831163858944", "-9385044943890334750576404856832", "-10103881474879134205664013844480"], ["-199862032031647781331778628747264", "-46845986056534173825747833061376", "-9454959670943709524680035532800", "-9385044943890334750576404856832", "36709535696316016648861415112704", "-10651823961065162150068109705216"], ["61552547013672617416975389294592", "9584822980991524838553895829504", "-7123066885925514861587552272384", "-10103881474879134205664013844480", "-10651823961065162150068109705216", "36279674671105581480822161014784"]], [["32022810364566124092420034958196736", "-1045012068790581621349925997510656", "384179628524299882048305208754176", "-136068878132313828583938589720576"], ["-1045012068790581621349925997510656", "2112656691198046971711687562887168", "20319046627158954601052163276800", "-31714425102445290056811974492160"], ["384179628524299882048305208754176", "20319046627158954601052163276800", "376676081909492883812804911431680", "-5565224512258271719318825730048"], ["-136068878132313828583938589720576", "-31714425102445290056811974492160", "-5565224512258271719318825730048", "234046705435422506003120393289728"]], [["5182387897884351127116709929943040", "234285458963877975748572946104320"], ["234285458963877975748572946104320", "1224425900285113795453649013440512"]], [["31125399245605496403678395396784128", "182987677839957943784651544854528", "-245022317536475640269478280822784", "125935491805579744152626357338112", "-52325467932115296765374162272256"], ["182987677839957943784651544854528", "1407582652548285414203943873937408", "-16945134253072739818567360315392", "25672132990207720781825867513856", "-16626374028189847315531364827136"], ["-245022317536475640269478280822784", "-16945134253072739818567360315392", "216697084575765454749502072160256", "-3610010267796552623187644383232", "-3001057296593363931937873330176"], ["125935491805579744152626357338112", "25672132990207720781825867513856", "-3610010267796552623187644383232", "56907981493815825573109393522688", "-509008320260839879194299072512"], ["-52325467932115296765374162272256", "-16626374028189847315531364827136", "-3001057296593363931937873330176", "-509008320260839879194299072512", "46918650367489567442905298108416"]], [["6610526521612317949344004698013696", "-285374468806145713976760720162816", "103999095015784545243536201613312"], ["-285374468806145713976760720162816", "598910276463185691906632658714624", "26102296948033801848858855079936"], ["103999095015784545243536201613312", "26102296948033801848858855079936", "239660255475197372424589422886912"]], [["990144564153668218066452344733696"]], [["6183833763362984010626274257010688", "85422894607046411545583621767168", "-74193858704332638639026870419456", "35622927709376430436417525514240"], ["85422894607046411545583621767168", "385713144047763961046423033610240", "-16317220832645515983223672274944", "13674462682409187919447271145472"], ["-74193858704332638639026870419456", "-16317220832645515983223672274944", "84867870509815094303938018541568", "2479024012872409971283009208320"], ["35622927709376430436417525514240", "13674462682409187919447271145472", "2479024012872409971283009208320", "47439991569697458366312609742848"]], [["1379542951613406083536200879046656", "-77926773015103502461231859499008"], ["-77926773015103502461231859499008", "213595514880022238547631631499264"]], [["1219987984572761420417176961024000", "31941530103937336057611115560960", "-21969894798747478123047722942464"], ["31941530103937336057611115560960", "123768682596357827447893379776512", "-11184517663417729329337680789504"], ["-21969894798747478123047722942464", "-11184517663417729329337680789504", "44951237581745016869363313016832"]], [["291494877943970715701297230643200"]], [["237605574986951271113063992918016", "10773288442581648593381866078208"], ["10773288442581648593381866078208", "56144969459700887206949994627072"]], [["45362412252840282738312054046720"]], [["1270093098754464740244746644257892550795108854551662260782104576", "583208459965636217032051345276827720143770117080004995936419840", "-4213764480979839069821149927119097169607891494871150926757888", "-52423458362065923204357597886623739783718544682915635604226048", "9164088189638387114094733363804816206841147621681210845036544", "-1656540276634193233209957957602626696891422923548684665749504", "-210831396029319019516108268655496359883248045880038653952000", "639486878002052182140618500711616932810807137113690389610496", "15463365517420962839667798623561468286883057716622794948608", "262179478341125955008816167723500959647109277303636106412032"], ["583208459965636217032051345276827720143770117080004995936419840", "411865578276851502033372209203717912490081895609378388540653568", "5758645594579979738290961237274035639660931733053203495780352", "-35996486629646513138870691902913706152608909007912344410390528", "5663315048799828516414874058373333736000604685866029704806400", "-933617541999405630091700400716332859103516034147407752069120", "-125082673496125264535570661162918863631928946851453184507904", "500191578035073507036356524682135179805043142500630044606464", "188927074790757483269729449762315689093311195791691207409664", "313698197106564057738171010360698830413967609523255914790912"], ["-4213764480979839069821149927119097169607891494871150926757888", "5758645594579979738290961237274035639660931733053203495780352", "486369693604704124846680852837792009567330025052056686952448", "-466939772750483207285711629295308275724265794561464873254912", "43887681881435735939221511840503262334580418043158558932992", "-2338743063229665563910457930693748564259304143497233170432", "-1133111511518243278957344910765070265105848129812246298624", "9036229039346034301268090019500837645413491883662624423936", "9735224403685293522668278230806162287245607641838625226752", "9399327467978574949062537667258566554623116390063249817600"], ["-52423458362065923204357597886623739783718544682915635604226048", "-35996486629646513138870691902913706152608909007912344410390528", "-466939772750483207285711629295308275724265794561464873254912", "3151056178411689836517813135902929629560044596805506649030656", "-498480807245312984265291814875846452577854147169326934786048", "82597580132570777776895672594301998707231623457964642271232", "11063528219335988171218460908345720344123653456729600950272", "-43499655872388063575693476673645009545281598131597662486528", "-15693276006701488690441364747614976916945775281555212599296", "-26818366418760385786699498491130463281500072751158041509888"], ["9164088189638387114094733363804816206841147621681210845036544", "5663315048799828516414874058373333736000604685866029704806400", "43887681881435735939221511840503262334580418043158558932992", "-498480807245312984265291814875846452577854147169326934786048", "81013360767993195028425887083016171506546498649453267779584", "-13777664620177373715974766602578629286766455609974111338496", "-1788828223452489489131382848931932044709460245952172392448", "6693474123640855292139529000367712540447044472336558325760", "1944076215681855541977121397045761321369435187011263660032", "3847470853316687622402826641709021394627465092703014879232"], ["-1656540276634193233209957957602626696891422923548684665749504", "-933617541999405630091700400716332859103516034147407752069120", "-2338743063229665563910457930693748564259304143497233170432", "82597580132570777776895672594301998707231623457964642271232", "-13777664620177373715974766602578629286766455609974111338496", "2400160541710461047860349914334301568056122754520183734272", "301568204592029698890524704312140043153902966149419630592", "-1079131045557124164699696464786447523131067530299477852160", "-236721725335066683912931180200236417543733058041515343872", "-575266334287945068718375212687366158740139333270108110848"], ["-210831396029319019516108268655496359883248045880038653952000", "-125082673496125264535570661162918863631928946851453184507904", "-1133111511518243278957344910765070265105848129812246298624", "11063528219335988171218460908345720344123653456729600950272", "-1788828223452489489131382848931932044709460245952172392448", "301568204592029698890524704312140043153902966149419630592", "42238721729924975254860924990491526427718003102035476480", "-147355403760745028247185707933923465574067324675539599360", "-38649984814594090611248226856428999724988457815541547008", "-81172461501692845602047075323002887048100438667178278912"], ["639486878002052182140618500711616932810807137113690389610496", "500191578035073507036356524682135179805043142500630044606464", "9036229039346034301268090019500837645413491883662624423936", "-43499655872388063575693476673645009545281598131597662486528", "6693474123640855292139529000367712540447044472336558325760", "-1079131045557124164699696464786447523131067530299477852160", "-147355403760745028247185707933923465574067324675539599360", "618375778576371882668651916895026484087884938002722455552", "268632303121581825734731468997168511029894169440940982272", "409045290252451422966925808959958032211858098369201176576"], ["15463365517420962839667798623561468286883057716622794948608", "188927074790757483269729449762315689093311195791691207409664", "9735224403685293522668278230806162287245607641838625226752", "-15693276006701488690441364747614976916945775281555212599296", "1944076215681855541977121397045761321369435187011263660032", "-236721725335066683912931180200236417543733058041515343872", "-38649984814594090611248226856428999724988457815541547008", "268632303121581825734731468997168511029894169440940982272", "229769488603577403143243479154858626173261284028700426240", "247103610509578838449531805364863933997168030785137016832"], ["262179478341125955008816167723500959647109277303636106412032", "313698197106564057738171010360698830413967609523255914790912", "9399327467978574949062537667258566554623116390063249817600", "-26818366418760385786699498491130463281500072751158041509888", "3847470853316687622402826641709021394627465092703014879232", "-575266334287945068718375212687366158740139333270108110848", "-81172461501692845602047075323002887048100438667178278912", "409045290252451422966925808959958032211858098369201176576", "247103610509578838449531805364863933997168030785137016832", "313554803136069082503673812201814833496327247565003161600"]], [["40324897864566916372712613689803004610912929609407577194496", "14612122595443238270722093656624208969614954917699199696896", "-2454794605929386437730734365281073730053140616725468807168", "-78556475034603812652520046103638331387407113640763981824", "-252603932719252783463594756715912896426115870305168654336", "3861190206377379331406581848321297166796844339719999324160", "5407114945191252987686403232265359245471986555946545446912"], ["14612122595443238270722093656624208969614954917699199696896", "5294846064120488729370894739599746379163085177993587326976", "-889518923245466316550210952061391252683331255103995772928", "-28465709887888764942135699726549197753209529762047852544", "-91533514737755400528462499435930329097602008156725051392", "1399140175119622453567325831572822688348736480243200557056", "1959321179985249903850908506261825937910957453798860128256"], ["-2454794605929386437730734365281073730053140616725468807168", "-889518923245466316550210952061391252683331255103995772928", "149436622940464085095593499872641988865464983076890214400", "4782157460719039671251593955743662631558958454417653760", "15377367440789947496964276207213356156630116579825156096", "-235051528782944932494650793908607973624473709934544945152", "-329160327837031504243676303181251381719173004898626174976"], ["-78556475034603812652520046103638331387407113640763981824", "-28465709887888764942135699726549197753209529762047852544", "4782157460719039671251593955743662631558958454417653760", "153034975825315931789405195289204161556076449251721216", "492094849215704038044549107245290341049427688540864512", "-7521940739189494582246263055319798254006330020461543424", "-10533539145659823271108566911607140578951322106916241408"], ["-252603932719252783463594756715912896426115870305168654336", "-91533514737755400528462499435930329097602008156725051392", "15377367440789947496964276207213356156630116579825156096", "492094849215704038044549107245290341049427688540864512", "1582365987374289006858122542688915458417408430080786432", "-24187335436874625729536830958298387478250148141534806016", "-33871344309603909673475992465823649309465523454593728512"], ["3861190206377379331406581848321297166796844339719999324160", "1399140175119622453567325831572822688348736480243200557056", "-235051528782944932494650793908607973624473709934544945152", "-7521940739189494582246263055319798254006330020461543424", "-24187335436874625729536830958298387478250148141534806016", "369716740756454423323490730099830251600029064637215408128", "517742148814577088169092012123949398858167466566921224192"], ["5407114945191252987686403232265359245471986555946545446912", "1959321179985249903850908506261825937910957453798860128256", "-329160327837031504243676303181251381719173004898626174976", "-10533539145659823271108566911607140578951322106916241408", "-33871344309603909673475992465823649309465523454593728512", "517742148814577088169092012123949398858167466566921224192", "725033256840577662646129388587815568453073821710281605120"]], [["573973250991256196858156186068844544", "-25894366968286363127744082548359168", "-20328048694500864940252506481491968", "12774201710781288149374870849847296", "-6422480624096385945696345562021888"], ["-25894366968286363127744082548359168", "11338304357273915293740521899425792", "-2539151407951422857713402142261248", "91610072750456455901573367726080", "422291395439203801070296992055296"], ["-20328048694500864940252506481491968", "-2539151407951422857713402142261248", "3577076001533442547349797791072256", "-2006312061428933014693886816157696", "976853685061952822324637479206912"], ["12774201710781288149374870849847296", "91610072750456455901573367726080", "-2006312061428933014693886816157696", "1664216889763780440821319721811968", "-1057187359212494595081574987857920"], ["-6422480624096385945696345562021888", "422291395439203801070296992055296", "976853685061952822324637479206912", "-1057187359212494595081574987857920", "1463935229989165668947340826771456"]], [["491280806527167029221098855935770624", "-152108150237748480189266146329886720", "61240464708462549402976571378106368"], ["-152108150237748480189266146329886720", "57398918685607438970251715826155520", "-26040087665924046844882259617513472"], ["61240464708462549402976571378106368", "-26040087665924046844882259617513472", "14511277589226735461029347246211072"]], [["17021246955558496271616483304407040"]], [["471285479967680784343226011079262237176081673249058988228608", "211011795698766205687002124550929936873200792378761155706880", "24619706992050860740045770910988724007331488024417643003904", "-10848883303568866655830024529123897686199924133868678938624", "-1406579053665953033748580076530096397546086501135507521536", "-13426791074556288325055493812179535106910297721421143474176", "-13273842328339104403446276860532555942574280901307895119872", "-22314071527709776634222426595693975453794217675577945489408"], ["211011795698766205687002124550929936873200792378761155706880", "95105912526959140202016545775718267738956106973220398170112", "10833771330393855894361138844554700378917122769807858466816", "-5009476832635411881110271487478177786538670037238173138944", "-542660205803530466902422357349801021707249242282957733888", "-6121740394630597585867451813362465928092560437758650220544", "-6228558755225158058985357143150338847235148286320757964800", "-9829804348647226539730008436656216985062398066298651148288"], ["24619706992050860740045770910988724007331488024417643003904", "10833771330393855894361138844554700378917122769807858466816", "1343209397839362917594085690790048605873540696827727183872", "-520907914685013738775196448739031895582189278916312563712", "-99741164923701346188262843904532219716584369538593718272", "-668225807501330779951375949916545500889433065614492041216", "-607390227997699329529573323834701074791245402289467293696", "-1214217649126492242552081627708192218146519116804962385920"], ["-10848883303568866655830024529123897686199924133868678938624", "-5009476832635411881110271487478177786538670037238173138944", "-520907914685013738775196448739031895582189278916312563712", "286533752222672418928639198582378180467632489298378358784", "11295270352544737004988941436855649625077317648441671680", "335721440147952433151724596894967664169371970602165862400", "374626169234501233904320994063815292557762474882707226624", "474694073470888501552965659874874273944636982922584260608"], ["-1406579053665953033748580076530096397546086501135507521536", "-542660205803530466902422357349801021707249242282957733888", "-99741164923701346188262843904532219716584369538593718272", "11295270352544737004988941436855649625077317648441671680", "16279265361287100481705516877516445966021673298673270784", "24808186649901854017865639137393963487965701011335544832", "41448610256266278705478154513294306174075658244718592", "88928239168175068508698828549799983090092237048105664512"], ["-13426791074556288325055493812179535106910297721421143474176", "-6121740394630597585867451813362465928092560437758650220544", "-668225807501330779951375949916545500889433065614492041216", "335721440147952433151724596894967664169371970602165862400", "24808186649901854017865639137393963487965701011335544832", "401812906870635982380671234693866502108775880703799721984", "428171845936432764590594460020229779643095632583524876288", "607506569276253015533964959917879072129803309506482929664"], ["-13273842328339104403446276860532555942574280901307895119872", "-6228558755225158058985357143150338847235148286320757964800", "-607390227997699329529573323834701074791245402289467293696", "374626169234501233904320994063815292557762474882707226624", "41448610256266278705478154513294306174075658244718592", "428171845936432764590594460020229779643095632583524876288", "503498251721948661604959388152368024806915794581745303552", "555330578722083478947865037637984686903228280933219041280"], ["-22314071527709776634222426595693975453794217675577945489408", "-9829804348647226539730008436656216985062398066298651148288", "-1214217649126492242552081627708192218146519116804962385920", "474694073470888501552965659874874273944636982922584260608", "88928239168175068508698828549799983090092237048105664512", "607506569276253015533964959917879072129803309506482929664", "555330578722083478947865037637984686903228280933219041280", "1097785066791542147903232048124035582549253904690495619072"]], [["14847165931865989005324337469778480904630831650184405975040", "-233420914143931028683356556100961486979589281534599229341696", "57425838899861858431760034181471495219119316601879295688704", "-10569121341156225563761847614479311319904063219068055846912", "11759351124094395588507775789674617844024876038969964363776", "9270060248180602519656476544854581251655405552635274592256"], ["-233420914143931028683356556100961486979589281534599229341696", "3669745688155093950023867392001558975215505594086716996583424", "-902824948074329772638519390567528324731535708543625858121728", "166163291800750934236154252547617817133291806696096325959680", "-184875585126608801582088575438732437375855161424353486176256", "-145739998275056871427387628415695648858106097554862481866752"], ["57425838899861858431760034181471495219119316601879295688704", "-902824948074329772638519390567528324731535708543625858121728", "222111545630070944927641247441104945850750654852643982147584", "-40879226529533985393360385128437750225380641496981703753728", "45482794919790043661284295734176748919316040479962682097664", "35854720614490243208508030562446548317851402461733927780352"], ["-10569121341156225563761847614479311319904063219068055846912", "166163291800750934236154252547617817133291806696096325959680", "-40879226529533985393360385128437750225380641496981703753728", "7523747389684136321427325704443105540317339741643876597760", "-8371025789983562531953111118653444408219890199894763241472", "-6598996202538966878846462931316622613245876343634208489472"], ["11759351124094395588507775789674617844024876038969964363776", "-184875585126608801582088575438732437375855161424353486176256", "45482794919790043661284295734176748919316040479962682097664", "-8371025789983562531953111118653444408219890199894763241472", "9313719500025876448861860490558725474859188289502143578112", "7342134781823981218795556668189491268764573610067871399936"], ["9270060248180602519656476544854581251655405552635274592256", "-145739998275056871427387628415695648858106097554862481866752", "35854720614490243208508030562446548317851402461733927780352", "-6598996202538966878846462931316622613245876343634208489472", "7342134781823981218795556668189491268764573610067871399936", "5787907092791414838142207094966010580972766244700558458880"]], [["1813122139392441885767497436306375588473788133074761076965376", "38263357191100256680334331215230770001622839217338026295296", "-328433087820381626560532209669036736465012314998914555052032", "495001379198228656964548644239553718294740301862456340250624"], ["38263357191100256680334331215230770001622839217338026295296", "807493588945046474903317216950785351905284934527252168704", "-6931111964061237900131455061813488358125670946609733566464", "10446298222741806428928968899471433936943720342128879992832"], ["-328433087820381626560532209669036736465012314998914555052032", "-6931111964061237900131455061813488358125670946609733566464", "59493120089182760618063716683869035720511656762233042501632", "-89665681044465637291169595273073849595491224591726211497984"], ["495001379198228656964548644239553718294740301862456340250624", "10446298222741806428928968899471433936943720342128879992832", "-89665681044465637291169595273073849595491224591726211497984", "135140573315294859301962945335044145171184833129166852325376"]], [["77041550488409236565656443084626097840990493175322897285120", "-34656280599173446347565161412338360378259639308172126060544"], ["-34656280599173446347565161412338360378259639308172126060544", "15589740566674379227249898308195346031976566313988894228480"]], [["103762797034304897679744605104493238212192695297496473141248", "-450922597802555089750075672265504449403596470846219955994624", "-46203314717862666113270231901403648303676209960736780189696", "36418673257640000537017569247766849076905549237979461976064", "825149333971233797700245849310458152306115895339557847040", "11866534247728284415968099160046431109519180715997884579840", "18352175762577182382372814078248143097328548164472640897024"], ["-450922597802555089750075672265504449403596470846219955994624", "3758538041249425605958817828016820489157907196696139432722432", "429959572201481525555793093165109434746316355278782720901120", "-271597271499678646551671152240132668293882793055874663317504", "-35822450151025306445455208712883322685259603257217440022528", "-116511474871887690188336684299702097780531772071681468661760", "-49598916729415546272140706929474100856141999471933964419072"], ["-46203314717862666113270231901403648303676209960736780189696", "429959572201481525555793093165109434746316355278782720901120", "49768247181484780570533274745158066158095913161597627924480", "-30654106633844660227552899586935291285846108130500914708480", "-4474110732943026486385716443927221763031086240655680208896", "-13557140097229071120812414749702271735811294409526974873600", "-4330410049436836261303379382181309826684306194057868083200"], ["36418673257640000537017569247766849076905549237979461976064", "-271597271499678646551671152240132668293882793055874663317504", "-30654106633844660227552899586935291285846108130500914708480", "19922037915127598765918759569095702998505025345740481757184", "2320478431517338212274828669914570253468285949812657881088", "8256249966041672847210975979701171324433163153960081555456", "4541566125048123479836219243259342772385834049257024258048"], ["825149333971233797700245849310458152306115895339557847040", "-35822450151025306445455208712883322685259603257217440022528", "-4474110732943026486385716443927221763031086240655680208896", "2320478431517338212274828669914570253468285949812657881088", "584227443121626606079264704487331257745144336176430186496", "1258116065456961441340539689136517016574762330217083043840", "-394409416740187646493940790925976344473490373093428822016"], ["11866534247728284415968099160046431109519180715997884579840", "-116511474871887690188336684299702097780531772071681468661760", "-13557140097229071120812414749702271735811294409526974873600", "8256249966041672847210975979701171324433163153960081555456", "1258116065456961441340539689136517016574762330217083043840", "3701543186395763262069136520713302895553726893450751639552", "1010217149873502460527682846932057112304228602481259577344"], ["18352175762577182382372814078248143097328548164472640897024", "-49598916729415546272140706929474100856141999471933964419072", "-4330410049436836261303379382181309826684306194057868083200", "4541566125048123479836219243259342772385834049257024258048", "-394409416740187646493940790925976344473490373093428822016", "1010217149873502460527682846932057112304228602481259577344", "3751333737434170987016339475051648807283888861283105112064"]], [["40374483558587069225360503379395925220662650989583777650442240", "13233130250201999855207849933930167994298907140918649278169088", "-1845100008606150766002099591005691734750418102990581474000896", "-191293668946698213659683318641949846169325082452463678652416", "-78934668350969300640495760150437853774231089147311321776128"], ["13233130250201999855207849933930167994298907140918649278169088", "4337287335569315454144575153510144011293835205680689397628928", "-604749499844462980209661609171708156217783983466382400421888", "-62698363275343589539689685669698577059247883723586662301696", "-25871606407773183404844709483692767801348097742914237497344"], ["-1845100008606150766002099591005691734750418102990581474000896", "-604749499844462980209661609171708156217783983466382400421888", "84320435624107251594801304516924847748008152330834427248640", "8742054860161459558889013932500107155048204715151132196864", "3607287187769392242974290658006993285392523410584985665536"], ["-191293668946698213659683318641949846169325082452463678652416", "-62698363275343589539689685669698577059247883723586662301696", "8742054860161459558889013932500107155048204715151132196864", "906346398858298540071413138329630598792309725911066869760", "373991218835943473332085333040587646278967321660248555520"], ["-78934668350969300640495760150437853774231089147311321776128", "-25871606407773183404844709483692767801348097742914237497344", "3607287187769392242974290658006993285392523410584985665536", "373991218835943473332085333040587646278967321660248555520", "154322267890714321577663544481401847715827353538120384512"]], [["21135693811962600097489716081101872266890208116111637248737280", "151389188663890273691957588292886163071863564814641465917440", "623303123079310888026074599144445359229614564309183097733120"], ["151389188663890273691957588292886163071863564814641465917440", "1084359314068942771833827684702530974632120344748390088704", "4464549635046198200153226192270500149970366352524274827264"], ["623303123079310888026074599144445359229614564309183097733120", "4464549635046198200153226192270500149970366352524274827264", "18381548611407847997143248896806177181553872762601453125632"]], [["654003601644383895907568582815383552"]], [["743618440532377073532135306790288787365533756005479336279801856", "32387584845275839951580713309868649872177320223045727400493056", "2964707486624241158109202804360247110072299690396218185220096", "2046720862568437184528232676900138140650103843213364024049664", "-198095831713611590360940558418115163410458676606460718219264", "403128045696769640885145664442451384525935601615780293115904"], ["32387584845275839951580713309868649872177320223045727400493056", "1412435307187267226682693009939060440355130549135463564705792", "128753438793695075289264220813433203436550203353639994523648", "88123100280028609780094416900838543758603934345063821213696", "-8102538884836804942425041822762306226932813841582774026240", "20510372816226767756863500859090068912056629745032280145920"], ["2964707486624241158109202804360247110072299690396218185220096", "128753438793695075289264220813433203436550203353639994523648", "11895522197063710640137389879271507436743235549934307508224", "8367600381018334330791618682193346946133271901255629799424", "-896716466627479671063660708741996480837234269340630515712", "1006215383788018169787623196585657767677962614359776559104"], ["2046720862568437184528232676900138140650103843213364024049664", "88123100280028609780094416900838543758603934345063821213696", "8367600381018334330791618682193346946133271901255629799424", "6203197361887812664409466055615891934966634553121362149376", "-838764946255647721049585654656278745027780632638314774528", "-540154622535465453883809175746733323780244900445216047104"], ["-198095831713611590360940558418115163410458676606460718219264", "-8102538884836804942425041822762306226932813841582774026240", "-896716466627479671063660708741996480837234269340630515712", "-838764946255647721049585654656278745027780632638314774528", "203970811715676486247154581311030194014901050106139639808", "742388809612998330091921826321595221898244162865074274304"], ["403128045696769640885145664442451384525935601615780293115904", "20510372816226767756863500859090068912056629745032280145920", "1006215383788018169787623196585657767677962614359776559104", "-540154622535465453883809175746733323780244900445216047104", "742388809612998330091921826321595221898244162865074274304", "4994533046749937672711648904257631967206786348951978115072"]], [["28843826573143741888932164538582627022288203706477479404240896", "2433214784527197277062075557687634413892318701840379536211968", "651377613578886918286180886026157219313586366283109424431104", "227987033819143781206555465717888149067516057434736344170496"], ["2433214784527197277062075557687634413892318701840379536211968", "205261745442412883229289010900160998915791270353122090811392", "54949076734011356585731132376020478257948506976259835691008", "19232587602844558457236172832039841981297350567322925924352"], ["651377613578886918286180886026157219313586366283109424431104", "54949076734011356585731132376020478257948506976259835691008", "14710003695098533959630572108684074581718539898240542703616", "5148611250988289258158983277910084352633825557852733833216"], ["227987033819143781206555465717888149067516057434736344170496", "19232587602844558457236172832039841981297350567322925924352", "5148611250988289258158983277910084352633825557852733833216", "1802052423864169092298500082812435826201923832039176404992"]], [["307464775137779384903781279246319616", "-77446057845403316088965567459885056"], ["-77446057845403316088965567459885056", "84609477885129751730209580579291136"]], [["63424610782972911759938937359933384140035333336336898350645248", "-2902656309608007794395816431346438687612684117157482434920448", "-963762055801014460660579056780150111092126078142995161415680", "-306517338937483724340912104876253209593558392901940623179776", "75451765663398124845018046149770291686845452020993409155072"], ["-2902656309608007794395816431346438687612684117157482434920448", "132841393075904865053647801981793565969812320701364637270016", "44107011106524811104126917619546342210938268566664672968704", "14027906153268784680180052222519534370584042063581253992448", "-3453084551410812511311433564116304610362430274915453108224"], ["-963762055801014460660579056780150111092126078142995161415680", "44107011106524811104126917619546342210938268566664672968704", "14644745765647726914052769669759360906503529262612454834176", "4657652243604337693079618490860011891133533570145464614912", "-1146519432943762865253795503394544266724186113218000715776"], ["-306517338937483724340912104876253209593558392901940623179776", "14027906153268784680180052222519534370584042063581253992448", "4657652243604337693079618490860011891133533570145464614912", "1481331582637619270276078035220430515097813002056733032448", "-364641960648628692632038048201196345728077892468338589696"], ["75451765663398124845018046149770291686845452020993409155072", "-3453084551410812511311433564116304610362430274915453108224", "-1146519432943762865253795503394544266724186113218000715776", "-364641960648628692632038048201196345728077892468338589696", "89759619672001034007774021517321455746620738020579475456"]], [["19598481815359604958608213386635305412409504640967714403254272", "117554576768961286935811362910486880491747152861559106043904", "-59185342439739233337882114857262660857991217062183845232640"], ["117554576768961286935811362910486880491747152861559106043904", "705109643161206860020550932719868739426233758952246476800", "-355002389826792182887194768389431439340950117350773882880"], ["-59185342439739233337882114857262660857991217062183845232640", "-355002389826792182887194768389431439340950117350773882880", "178733475006412101586034474594197895759980944931061497856"]], [["37086696171515772028947631012052992"]], [["403670882919139103572146895722643456", "-84461387925255569087593459201605632", "-3039837682345747345134631253966848", "-3973993846118847626686887324811264"], ["-84461387925255569087593459201605632", "38676102616284244715262158038892544", "3005508724613044021601796546887680", "2102164305685111566607044128538624"], ["-3039837682345747345134631253966848", "3005508724613044021601796546887680", "4064348697620373966519680066650112", "66909416042523093040350082629632"], ["-3973993846118847626686887324811264", "2102164305685111566607044128538624", "66909416042523093040350082629632", "1000346902577729887865314775924736"]], [["56295429071002893703551846101024768", "-1976173031475313472119465301770240"], ["-1976173031475313472119465301770240", "5313220666744290388154297385746432"]], [["34316575598975824950427489572749312", "-612147625226413597044005673107456", "-349267125572987011025169756979200"], ["-612147625226413597044005673107456", "3224764225110999565568110707605504", "-102751414712821413307763214254080"], ["-349267125572987011025169756979200", "-102751414712821413307763214254080", "1743383240120551710854894286012416"]], [["6565526012119212033385276471508992"]], [["5724512842703624128447865056919552", "266775048066440814399320016027648"], ["266775048066440814399320016027648", "1179443160265237981861803712315392"]], [["1494719487746427943055034498940928"]]], "claim": {"K_lower_bound": 2367, "sdp_bound_num": "1270093098754464740244746845439437727241138051737936176644882432", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 250-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.5437126480185612, "theta": 1.0, "seconds_model": 0.006071329116821289, "seconds_solve": 44.99951100349426, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q6_n9_R2.json <==
{"problem": {"q": 6, "n": 9, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["1241576962347555693603496521890820884791296", "5797411348511499060207140918678222012416", "2392792057200235708807665932994694095044608", "5748031539661622874852160229913472794624", "7032292793340931597516336425368477453254656", "5728047184040574906821342220842568777728", "4430105735404512577858570886502648597446656", "5732363686610648266592129341246803017728", "4097452264514762177790033617849939247759360", "5733318173841226806972834854772242644992", "6651463860771434684673641997095733326512128", "5727127002503008702182324201840258842624", "4817082764710424889611722002204339201900544", "5730889348086455862051109307785020440576", "5486046268308250121317543788243127004823552", "5729223176220263039767088913445688442880", "5216246554296093468546666244166559022972928", "5729843507915262848835468305937398235136", "5770466768718476902566582228100778557440", "3957025872484192023511861449962790674497536", "742372906346570944188940721342201724928000", "5778894036335928613081288494541273300992", "8420031640563045275383855662597456984539136", "2222173853395570534354604788951983222423552", "5738164385778167019832393376677916311552", "4407502549306382351678335786369444495753216", "5588041887154176785834877450715386718715904", "5730827082788006669715864548889029771264", "4105351890070745446467539581646368252362752", "4294277003703414718559845627951169016954880", "5732950502344878114158867171034502529024", "6660521314273960831344548336317674628841472", "4081988577295299397378442225805907892109312", "5730232738237707525355266828323918970880", "4815340878407141774620379596940632588812288", "6653763433972481790912428353462714394214400", "5729007937263350728940203820273899667456", "5487222535021251992249547620947710890213376", "4815246255358254484168165010791968343588864", "5730056799359721950747301822972156706816", "5215790178644039656102768251703372460064768", "5486760130448296506351180698194013623156736", "5729533211339728027902901020933606080512", "5734256549309738214003362267312412426240", "12862517470602890114933702987075705565609984", "665199883291378738478745185751540520976384", "5773056715204823814088021747628607799296", "4552930012335950046935572338858541247889408", "1988261777914537005521873176669798050824192", "5741487752877687585022100705481349660672", "4122589086636077044522660866784667514175488", "5437226149254485912597488073717075553550336", "5731342102659641644349284920459222056960", "6658006150358664358283592305611135583780864", "4267687335640356923274522143753759260409856", "5729882742611767440177386484822729293824", "4817861797885896837320188189787106427535360", "4081258455459893402128891360984812476170240", "5732118861115699885565786505461626830848", "5485015091018798696867046056863681428324352", "6650337441265639746095245500722399980552192", "5728175877577246954585250980176303489024", "5216672494567408932166503011060417409581056", "4815642050736037243663620822692024878628864", "5730367142987384697979562282078540136448", "5723385287566263148856299212034117992448", "4833393011356055329292515445393655852957696", "631104372009667354904485021743788951863296", "5777364219051688434704962428987370373120", "4152700630567063196399560093223741519036416", "1947784419023327881863811571949825727397888", "5742185646198347336751832072842905649152", "6644031173768955726198038701281422193197056", "5356112712106212006422977863631614945263616", "5728319849233739768623259881069118226432", "4818218961421490051490398979432473648168960", "4268202417391221685487965519708642193965056", "5731766266240174677685531303689194569728", "5488627518344249196806428302014173037985792", "4080157871482092197811307725577701338120192", "5731285525399998727078335778006102966272", "5214900118435258887348190127140986542882816", "6651454865698978898589532863297829723963392", "5728485748637044754498252426913387642880", "5724955843334670640490232390184503083008", "4226619481831042441546950066832800022003712", "623632196130008318666046275230029867646976", "5778355770814987795538903141668318347264", "6662215111271830374477123636788333725614080", "1932228413166971381270476645423564174917632", "5739196351420037376484961118220481200128", "4817235990394699527755797623136403425591296", "5364786066596961026701810968468428207161344", "5730193362664129376478033051654928990208", "5487303286258356527203397686777967930245120", "4265918303474465747558082030974008907792384", "5730934982449818772851701394729615753216", "5217683718894435897060659491363779608838144", "4080283894176767563295070603194417696210944", "5731596314191557256979213449108597506048", "5725307096442926213712311324901854150656", "6732866323812760195256873574524409935298560", "621010415984778779579291563194406760611840", "5775416644182780678923798211818122379264", "4826700811810723640055981795243064228315136", "1933342028754607997396664047799253008908288", "5741077110663228980797786618509578469376", "5486780930576546496032318051910862340358144", "5361896685278702629021007162824851128844288", "5729361714356061832615098961006545600512", "5217535784984632996054286453980331943919616", "4266757474730283695901842389725675381587968", "5731244467477512877237608853504471859200", "5722200001946323468440353676879982493696", "4858808950343591766325264877251316483620864", "621045948088264703356511198146292900429824", "5777328096285024721955440146295044440064", "5496052385817379984844175647983331042131968", "1932594538175703537988033489183935907758080", "5740245582622390250427514618986784358400", "5216497605358060488894244677006951287095296", "5362624433721521149736984467628520556724224", "5729671712148578471824709997732210671616", "5724079403710465201989867133628676308992", "5537659112193057611163405781402479545548800", "620968007947168996745594292558609418027008", "5776486102957320428050008941293299826688", "5225253344434856135522116763828838255820800", "1932740506149691917288610611911607831232512", "5740556305593721403432870113309790044160", "5723246238842946236530203481268467793920", "5260292254502602473168635308772243342884864", "620947493468661022569756699841676470910976", "5776803841448203096152449920373733982208", "5723556404312274801875823337599435538432", "5742578308716398287830740012696873205760", "5727278315745921508254107081343011651584", "5732401725983741023720175938280529854464", "5733302737188522157865504289749469233152", "5727120296653925900565748474297211420672", "5730891814426156091927737676855414620160", "5729221893638210342070845562913105641472", "5729844058633934305604735059486094393344", "2831376609169039558129721725876298764517376", "690845353637404345234085575402629472714752", "5782251244349792665129492331431007879168", "8564040298874198857562872655327815916322816", "2232079523840846282797324238502282781523968", "5738098629507685628323875451443825606656", "4642288810052323950377121081810038202302464", "5970908993646013708037879232897017654018048", "5730450245385033788519720982314997514240", "4123868206253137164220310205950929322115072", "4314540952204286907373730310235828774764544", "5732914556136820567529452830879199002624", "6658609724302877759292341646920899731914752", "4081270501768611588161398126748828121956352", "5730234153534708245316036942894328709120", "4813514598815308825755684108910597259657216", "6650276971254153202198653121145508162699264", "5729010523313748353398260510635545591808", "5487626223679027192861017732369616339992576", "4815557122265686403035466098441550104100864", "5730056359182790245087383712139986337792", "5215591706138983602864418237073275714797568", "5486540500674716258731711128574887297286144", "5729533450845031940353569845274115833856", "7814507899366018779643924308874234911784960", "643695586120343660427666953829310370152448", "5774731003111835435936479730397408657408", "4700052805416289255638148447579517417947136", "2015817450369719229416396048997693171695616", "5741261122568027151193178826775570939904", "4144467953802354617965367605780718022557696", "5475348101096172880970765226217473398800384", "5731300040121695290436869553671274233856", "6659169866567598308407127221252970917134336", "4268165433320510479329560900462323177619456", "5729881880875825878437571571236586127360", "4814744863777834883400152272043264492699648", "4079021537267698778576359338600673501511680", "5732123276115771911411062978702854848512", "5486130023413317077491543440312187412807680", "6651976516925800322729654186621520131915776", "5728174661847051228397755924883676594176", "5216264866335521956669176433820211169198080", "4815294684088525122537408430940769428176896", "5730367634886418385638359981535885524992", "4652344078208916990097871736209919335989248", "627913765651303913977747810325687529635840", "5777632971067413112615603275956551155712", "4164532955432224205385463226105845430353920", "1950383585390687097806430119590709283520512", "5742163086883231856174761929482495328256", "6673919935016915188601703349690680538562560", "5375520027060501386860405505701254203965440", "5728297731119138978063978995214501019648", "4813823610893847189477268467781055507595264", "4264752921014243008140578497304863948406784", "5731772492026710106018017493955691675648", "5488719171305527260920350393008180932116480", "4080208520502389135924347867202166638772224", "5731285425465432145707085016361951297536", "5214648986502254174840488796416916588593152", "6651046322971272412445233752320964093280256", "5728486051684456886549522377150272897024", "4195019845329831740420224734616512974815232", "622939839983699507585953032717270096281600", "5778415277799659591727748472096105168896", "6679769114161757285139649817790498933309440", "1933702232080608657567046410284218399588352", "5739183358784807653870103150355818741760", "4812897069384231849383603913288040725872640", "5359405273965894107108347561893874464980992", "5730199507584630247319168208418753216512", "5489477054273288857518934791938555431092224", "4267231960644432443090006760655903902400512", "5730932612309626597691193157264762470400", "5217448381705368341858435775746123377934336", "4080139974525979200220917450209036869828608", "5731596598183397049936852495956854177792", "6679635869468929528198295744428122660929536", "620554288692603293986354576518967740858368", "5775456124169869842559243920983476666368", "4818722397281185411513012500642595055075328", "1932060690576398926260237229954846297161728", "5741088417000212792118967016544668745728", "5486268951948467764358986997934024525086720", "5361407746598642246538769400849110004662272", "5729362272658624769430198955522410938368", "5216375000620824964583819449140610661875712", "4265981166483548580142958308090777224347648", "5731245868403809279901586710641216847872", "4861822425170733804106805770789992313913344", "621095154367436076833819902160119955193856", "5777323838415018400675692236255258476544", "5498619564181267371651591742662749104111616", "1932911863188737511862004415827139278929920", "5740242783562203317465100123549812654080", "5215475025338362342306959366343479730896896", "5361543767295275625550324924538211281141760", "5729672946060051384360536137265959665664", "5519933182846765110646378444441579820154880", "620744480392114823067792110787233857929216", "5776505452820348043342134233125449891840", "5225953794813804997485490627038858151198720", "1932836329882961563632294969728340450082816", "5740555460290853578813063327005661986816", "5269969258374230853463834656319362614427648", "621082118824338344045191661444451230810112", "5776792192215368371960617222037942829056", "5725933134170384196989126970163159105536", "5732163593810193046125954124994398126080", "5733269259658401461565435649147461959680", "5727122156969557876710241959231038160896", "5730888245629940125544658821243333509120", "5729224301052119444468283519319549149184", "5729842994010645708465978508006811238400", "2177641038937771447104088431325290143154176", "5738467415148251453547390142114609233920", "6066810002870421583606902114601540897472512", "5730363310669944113888120273483711119360", "4337094862653195919454373563520949401157632", "5732874943270176042030752449248024854528", "4081480931858252666858250866987186465538048", "5730233738734077291209763078417762222080", "6652625500070498775067723106349513894264832", "5729008781016704480636991183740230172672", "4814404921230010348118144556657060989632512", "5730057990945560692601244346101761310720", "5487285423608671723589579704114582309044224", "5729532638587658153165248780860028616704", "5055158467190106601269495182978680128274432", "2078436734020837545473239052116228839571456", "5740768519150596501020463442122692886528", "4179129485295462889500731185771258425901056", "5536007985372404632447970824185899317723136", "5731234305458374087120289619060860125184", "6683968131561500231690572568154415648735232", "4278339235628220822237314614875593694511104", "5729863589061464682892003527161651658752", "4819677296672211711595157802620916256997376", "4082561173609821346535949786718077435510784", "5732116292176418969120077319824400711680", "5484425091454972418606740303897858001600512", "6649470133018429403432319949388205678133248", "5728176521117165470113290431398011731968", "5217144820691740838753404133697013069905920", "4816044545464700522918598510852996564254720", "5730366573111397705137897433797943623680", "4244270901579241051862630986408234789634048", "1967696644996651294294637356805168096608256", "5742014344258130602940980883979409293312", "6703473623050762278604299505690498857697280", "5394676549930989159727007924553598474649600", "5728276055060894986557189486290468339712", "4816048670889066797265167530102954295033856", "4266499250692114470822646061119381209874432", "5731769338922441922026686300747546492928", "5486578838508166791923254602896208782426112", "4079025622052454460206121975267823171141632", "5731287760067808813718588025362511298560", "5215325047453519826100760602857823279251456", "6652146167113956757361976480411673587351552", "5728485235930753572157010735085152894976", "6772325240985590700117601676909566681415680", "1941383037151080747199070200861623693869056", "5739115967922282540687215641011595247616", "4810241601214703141169018121261014231023616", "5356112712106212006422977863631614945263616", "5730203273819593594317725762623432032256", "5486562438940239952524508486879768303632384", "4265470539753178229916983602236917286961152", "5730935790652822874501719054448299343872", "5218528408970455462919719962234831998287872", "4080800438185100486925179677473014512877568", "5731595295077729869059427908539643854848", "4814290544696197050023767338953529765134336", "1931347833666917906653320121176534716252160", "5741094713657384101369050223843175563264", "5489184003277264111850633653768912109568000", "5364191587692446658425398420336956613328896", "5729359095245779117768864003059156516864", "5218436531503185495985457948568699619246080", "4267359831746717248263390333770193686233088", "5731243380815409874458593276797623730176", "5504997729303533571687343075357681126473728", "1933699427379768361611444901043923004162048", "5740235840597775906116965196759786586112", "5215199615954322539656571930660077515571200", "5361252715647918764647261662180837104287744", "5729673278469699080707008810232085217280", "5223762926547217756419231563771107025616896", "1932536558591338870014808801237300039122944", "5740558104983902232390007360281674514432", "5731744860108682609038166839545475104768", "5733211445707568644795794296141791625216", "5727132519096636200273458105617712414720", "5730887740305756196845733385573710692352", "5729220362388550016163012628442869923840", "5729845132967044286504599465270248996864", "5987553831059963502434596444701539583393792", "5730434956845239597823209058128445308928", "4359073319960435021980772038914811247984640", "5732836735987422574502362536527188197376", "4087017200906566601470572750263170300379136", "5730222840985122346841175635277983514624", "6650866820425179919982050909943960006819840", "5729010085608054451161782773570751954944", "4816398735953988009817829382250402152448000", "5730055167772042647539867161641426616320", "5485497298502377093306239975528703652265984", "5729534588714640725051023497584009281536", "5650898044424048141927168757787235645915136", "5731113675421792320318253484620782764032", "4286322540008079265705058938326593547796480", "5729849296498824087760024155148917932032", "4079957289378260256758152328164064270221312", "5732121428634251178800383484984154914816", "6652636365415635378878067767360876160483328", "5728174172595507057255654615832470749184", "4814493787119466943244165764181441105625088", "5730368769291613284769449266406989234176", "6736077750709736711976955468820184840536064", "5415772125643525742745496434307563817795584", "5728252362518252440471703380823927422976", "4816080351746661075126441561395155378896896", "4266524113959986143236529020947172364910592", "5731769294048933722364351737933051461632", "5490245964579257261093299069143994811285504", "4081052189194290579892132670134545360617472", "5731283761204685328761925755217863770112", "5213686616615528320560942723294206122524672", "6649480835005236107631426327723915977162752", "5728487213271681512663121379985306157056", "4810517921740358966262483094320799155224576", "5356455307574990221965196233671771550646272", "5730202881721738448797179100189857677312", "5487825045264634934548267413555854968881152", "4266233635370879485957590744744313495748608", "5730934413385108047630464975977442181120", "5215882735151171346092217306305517456457728", "4079182436701502560911909737257022236131328", "5731598488171716740853585475684467212288", "5497628988789803307217651899564444316860416", "5372256073431973392161797814584900925259776", "5729349909232223326303720350242563948544", "5217187067412017416505826722404444149907456", "4266524266343947884021928317515490507358208", "5731244888271862645301417327706691862528", "5210983798762737599050088194339087616835584", "5356797562628242426918577011086501032755200", "5729678371206274467916075771573294858240", "5733073019963301506759312367065476628480", "5727119044646245493756233476288064520192", "5730889131219438819264644906791976566784", "5729221805608603633497275559905106853888", "5729841774286739358665163681488837804032", "4392486468836300913246424265127243542429696", "5732779384114847153419765772800269221888", "4089209997554938174725103105353255024066560", "5730218532791886287955027847249032904704", "6649098303828950402239418310742486246490112", "5729011398192937997857185470959281242112", "4816982312253628594425607528528288340246528", "5730054341890597129248748818092208947200", "5488595132731233119660105591023838112514048", "5729531211027584718417273995005303717888", "4314369033831729195174648047621570597748736", "5729799504557012395879856456582723272704", "4075788916317512950052397116684535402070016", "5732129664906011674455930455231232475136", "6652612254345009219290718838245336308252672", "5728174190471206482031635112841462153216", "4817223543891222150871725263666179249012736", "5730364904363930643934015706949933334528", "4262158123721459790336617841664461503463424", "5731777181869084465715142738532930420736", "4079714392355817096274060770921860376297472", "5731286400526080038122238766905032704000", "6653053495843600761762675547155103314083840", "5728484563168834887409065545400120770560", "5480724542208990790286433836820137072656384", "4261941207797983953972119523612766582603776", "5730942166966522637235109098539444076544", "5218037533370667043062028832006087011991552", "4080500262878613904587101481696653689749504", "5731595887276174279042614537534067179520", "5221740100668233511914869764578436177723392", "4269568706123958458722359919134354712821760", "5731239398596312846441413466404520198144", "5727067382852601532480239022037773844480", "5730875761967026256150286622908831760384", "5729222375091970205754336520374727999488", "5729841952692893662166246348045621919744", "4089160062077416996679197854602070184689664", "5730218630848768629113950408806347309056", "6660221595557473342811505348032854537273344", "5729003154142465208473268538982784827392", "4814511911219552742729841346736869429215232", "5730057839391950637501621903717786714112", "5487407299794148381130633927386676521336832", "5729532505715955973426210739513100075008", "4078695450871101483573170117442605804421120", "5732123920116707034694223577923715072000", "6656466934926686758609716925749282587279360", "5728171334297456582225143922792085848064", "4817145253744516633815672568822333911859200", "5730365015150008810297316281424673767424", "4085130169382824220351978907395437090570240", "5731275726493354888896303440706427420672", "6655175785001194328960272326510392991809536", "5728482990260596643863030622028415631360", "4082764115807793684103409679072788427571200", "5731591423203075898390489259551018188800", "5730830797080089165834240476066992881664", "5729212283259892281111718382417265819648", "5729843205007467141839852649828979834880", "6742840246729875279428843005410988362039296", "5728942773170965108019119085765577932800", "4824020567212459977462139963518402959507456", "5730044397057012828276513396626621988864", "5486411382043883028051725463415310467989504", "5729533591657307073957541319293523722240", "6679735646243870540333802861732927696273408", "5728154163124060530885026236454389415936", "4814386894946915464643562511193238805676032", "5730368920724214701028925786919574437888", "6645085009821037797360535178449943022010368", "5728490477888969465461865045969111875584", "5729167411521753446824111020360029175808", "5729832658925980686829617785455599681536", "4840417464174131683324342438375293961895936", "5730021341059115177605887158396334899200", "5498008354211539038643246382769091133833216", "5729520970812261179284892298680524079104", "4821683603471705828383761971490961829658624", "5730358599013480151307260191706689044480", "5729790807133051025175184678948620468224", "5546747218193178660748364087541590524952576", "5729468506463946659355793697740347670528", "5819072092555520499487864907880940437504", "5749025910853246120020698446015408111616", "5728876673970744195064511575205422825472", "5732562368987137674865750890668428886016", "5733349981451667281744449652597540782080", "5727127882592881400124553079882361339904", "5730891508148997083007138257540304863232", "5729222637250300211461951326960721330176", "5785798385231714511873198944139962482688", "5739681609076288680265095887834077724672", "5730948051305442256155927237602853257216", "5732997325602256522639797709607738015744", "5730238589379021224517408144219057422336", "5729009262353053468719509355754388717568", "5730056730782524735110782437725137010688", "5776033384007097216227936119116296880128", "5741809762531692773129385990869137489920", "5731411452951533697749254217856123404288", "5729888035916254456679324466499207299072", "5732120932766110925809062947265083080704", "5728175351714090349092760058586585890816", "5778057478195263004496433329152888668160", "5742308929257341254583810415816981086208", "5728316085474192272680730859059600687104", "5731768016739731879499274995798925901824", "5731285560712741260834767805240299225088", "5778621338825410570705054722866911641600", "5739197831259517924667602625206530605056", "5730197219297807182232557109955805577216", "5730934868997179076241464039988571144192", "5775409316119114762902558670469539561472", "5741080904703602235811498195357077078016", "5729362117330961076437956404440503156736", "5777354197469032605016046418864101130240", "5740243449742729840231004086134422634496", "5776476230266974368380741459456022282240", "2820333802846655437144694796808303025324032", "5745939098685742238239387359242788798464", "6548997741724625313335951541812613712183296", "5728391517989371054133506224942603042816", "4320668221269415443819166794253120552566784", "5732551567633246625794145994434662105088", "4089383341647787710612652084302124771442688", "5733334002974077959982528578370876211200", "6647572963502111817456847436287475382747136", "5727129888814911771532357870045492150272", "4816640858752488827909672828373639846952960", "5730889973612760695301531365747256721408", "5486199570310161495601942296882711004971008", "5729223009031044746604609249616278323200", "7671766138790746785669764266099360615366656", "2166408428736532978403528240280562829361152", "5738545821605820407132917044956647915520", "4452272415347094980323940762501320361902080", "5660202988483316103132834095769356771262464", "5730752155429077513507707250758865911808", "4098999091926190473734221499304722963628032", "4287326545056698201931290403795472559898624", "5732962910127290134900163716087420026880", "6652844314137538438426365630271558327992320", "4079103798565692522203462890545696475185152", "5730238427041019145930740100784180953088", "4814495475133147411956262632403403009949696", "6652149389651647717951697824831779882663936", "5729009134128036597690601512508504145920", "5487093721384617875281099497091931867971584", "4815147059178697231963777843590701699301376", "5730056939830093519751142332317862723584", "4733891642513332640644214967592568016076800", "2022016573906236317324592004973436455616512", "5741210991704345500679567851002817150976", "4101963316087286239364172648042716265971712", "5401405574830997109871512508230971374436352", "5731382167559472544884949991368157036544", "6651827670496445196832118252434773373878272", "4265147982201440118401441869402964037206016", "5729887322852114595461449719732649328640", "4818077036451880063141143045948500764262400", "4081412908564608819659280192720709150048256", "5732118556450841720935711889801854582784", "5485316116728690442312818246703387577942016", "6650779968866753653718710874521384219836416", "5728175549287927936495255879677550526464", "4164288531811122105650637410822885585453056", "1950329973122112448317709293405472372555776", "5742163551598727077428170853765877858304", "6665650709285450649245767209824507777777664", "5370154053461436978304021152819160304058368", "5728303830600818593177865153004427018240", "4816345675220818233896983516739108404723712", "4266732339455333741565464431691671405592576", "5731768918262021791963064905035975491584", "5488146499366773453947361427007188265598976", "4079892044906567772261765592426670272282624", "5731286049937940520515827115316308082688", "6739227579296189289060073363966949215698944", "1938653676997329333716612774422552443355136", "5739139853799282267137502143642687504384", "4816115959200160282736959445982409836724224", "5363396985463173573169989329993008030941184", "5730194947827200296424779333856151994368", "5489034079194048370530947148606333100490752", "4266964279580695561206084550377988310433792", "5730933095149376392233350336876726190080", "4811334354642201856664519390210634572365824", "1930871897756096831618439087536299258675200", "5741098920189978307857850465682689359872", "5488193291159541608000327024039192996872192", "5363245476363047088006873356890789642240000", "5729360174745277110121352313600443678720", "5500946045217218595810669915458690510487552", "1933199270050683255884588031739223913529344", "5740240249199361410784615378516938063872", "5727658305628312338612286147369856139264", "5732326757444233547542884109894320914432", "5733315146495689450744112652142201798656", "5727125979279065641330165476071850377216", "5730893012078094454411181887658680909824", "5729222034067691204152040855053549961216", "4407694065615531519914463740484106133176320", "5588349741281111825927405087553219050078208", "5730826759018213306925654491379026362368", "4096951212153840246295524031414523045871616", "4285086215188272461336297416077122235006976", "5732966918096816605718766292790797139968", "6653643530681072641973692626168190133600256", "4079404239479206418561762893721789811130368", "5730237834193623355978420530807482351616", "4813525136954472498655455655592928154222592", "6650297086213450816721114277689784264556544", "5729010508385854961544364125096503148544", "5487728648709175394791708663444571242364928", "4815635995404902965054220541619199593676800", "5730056247510153582464612520169519972352", "4107528760616154064366548820935666298781696", "5411059781548677340638567004491681407959040", "5731371317168494087771999986498234482688", "6669387289409387925210460937622777933856768", "4272360554177175101041988333514277760532480", "5729874327760734463651941950200943214592", "4815867550312480522889748387932482163441664", "4079827302416907074542852472974765384007680", "5732121685220380953927135665447646527488", "5485990749524507466846194656534515840712704", "6651771760950531467807458503556922230177792", "5728174813685232750028105157960087371776", "6644031173768955726198038701281422193197056", "5356112712106212006422977863631614945263616", "5728319849233739768623259881069118226432", "4814882587499825595351525765153474119467008", "4265584077644531721171122155613141348646912", "5731770991000543441111962940342171336704", "5488621616370949232607764555209508133011456", "4080154609933721665798054779498050600566784", "5731285531835391335677157468935609647104", "4811310690135726193677139332149209800376320", "5357438244721600066049967433515829378940928", "5730201757036500567498846720624361996288", "5486871776292851732408844352198282238230528", "4265657504685492474267526677033526056976384", "5730935453164835651996795148777241444352", "5488319559102775647838947521018588389441536", "5363366060291399259963336642331985471078400", "5729360037139537477650109428504901713920", "5731887730803975197147781621573973180416", "5733309351506407478537356570465163804672", "5727126732797577246971388549331754680320", "5730887941095878063190330165253371854848", "5729223972642604185688923527754809344000", "4296658898272614561440842184987447851483136", "5732946259494991717659776477013743763456", "4085316934186384516921090507651898190856192", "5730226184691343245110879282013178691584", "6654769065607602235291330464127059736133632", "5729007191849632560500365406778561658880", "4814297664612981906302501290972673956904960", "5730058142883628501151432700109095174144", "6696842248968997651110395930945745420550144", "4283610298513616357049956873465906711232512", "5729854146259646719260541695870694850560", "4817074061264792637832471370927498105716736", "4080693165316791350183635484600892387229696", "5732119976369846320073359933242507001856", "5484399871566563287586449197411534297366528", "6649433060287601392011436874761716126187520", "5728176548628758046929304979420242509824", "4819518006788319195644989007745091123544064", "4269221778130457088771964933097786341064704", "5731764428386268373102164880395346116608", "5487969003419042628954660407602098955354112", "4079793951911354224076069142344838435307520", "5731286243515591604226432404632127930368", "5485417556804463471711090050051925528805376", "4264778526852821535247821412878942264623104", "5730937040054059214222093551790930788352", "5733189420115136336629183767171276210176", "5727116507103483796787655818241655177216", "5730890391514702247201276495781263572992", "5729220886548533241356186300572936175616", "4075788916317512950052397116684535402070016", "5730244973968737006135842007346753568768", "6652888437906088292124909897192326704398336", "5729008586028343350908239734909677076480", "4816323616394116554798200699688772347887616", "5730055274096352798561291216578179760128", "4082446880546997121669793969367962175406080", "5732116517494775288855377521286584467456", "6654680333133300711785540846524705173143552", "5728172657690639869416291127790506344448", "5496381081984579897313732282873135994241024", "4084441091319248860874506016371795684229120", "5731277083033311182982971541335073357824", "5727062784556241248573034119453086842880", "5730890716767431720176689118219646009344", "5729219919436350170556410281954816032768", "6646070938935856965673009515332877053591552", "5729013646712059184061557614161990516736", "4814976143442972914880686630180373485584384", "5730057181875147479674451795014697615360", "6650929094777571913134439415489280073531392", "5728175438668662190425660297245467082752", "5730897494055558308873989749641354149888", "5729220835556119541263583047733613690880", "4816091023224920783632750933909709634142208", "5730055603330026638494893126157011517440", "5729206970319819331484721170428328935424", "5750120716275656748647482120699067236352", "5729308516028958658377674882081422835712", "5732626818822280036081447970342571081728", "5733347435181583050318851729046668050432", "5727128481050621448118216055701890924544", "5730890817887790116678423510682796294144", "5740081304694844784988466299627701796864", "5731037753486554779875654419765931278336", "5733000332878967617619805253844217102336", "5730238581317787802448377802877504061440", "5729009136518228014167077146403578839040", "5741888130976107739762334469318902808576", "5731433595118148882836643800993006354432", "5729886740751198915293060979888066920448", "5732119764708676627491740933269005271040", "5742329716866329004742702399774621958144", "5728310622441317199937087597201246388224", "5731767786041558948413305796560282451968", "5739183383491112044786762991055862235136", "5730197396395304121704082153409852997632", "5741084216256497008712198617068594003968", "5729252980845576860852346994900340834304", "5732614724513868813898764408998003212288", "5733353666114389964465574394603186946048", "5727127867674814157332484400275330695168", "5730891396443825808726898165220145889280", "5731019319597490410038620698209616396288", "5732989764271421294631831221669694799872", "5730236999529612228977171826986427875328", "5729009414235491346754310933658443186176", "5731433595118148882836643800993006354432", "5729886535876919431214856332648241954816", "5732121039167095988013725242978400731136", "5728318333447575329691388641699749167104", "5731770858423238876965479395619690774528", "5730194983127099202273625540738269839360", "4456044318245700869445219221969212738109440", "5732320510168490405386620068321879392256", "4088685080316348455168133113280021892431872", "5733335375722963472826095640257614577664", "6648943874886923075659310100935249370284032", "5727128871471454696669349126983057932288", "4816684769383337361634638445244718084259840", "5730889911451303790140178259565720109056", "4087065463891521259998821924718027282055168", "4274272897262331982535795968255794553552896", "5732986322375432929111164974493482352640", "6654423633278282207222187651407198994563072", "4079697468163083448821207469085818133413888", "5730237255662153036584515141100162252800", "4814860099722978509824021610845714021089280", "6652845504552722895950206152583630806843392", "5729008617865646595623421976631763271680", "6667603806561285788325099512507720871706624", "4271628615666940228966026323512206083227648", "5729875644511286242542649272625025515520", "4817148029704112941202914518771861391671296", "4080746247241276210119792254932573619224576", "5732119871631995015022378368722572148736", "4822009109053615809616347556086561481162752", "4271176370253472757885455559833081849315328", "5731760906816304336669513468177136222208", "5733338561620843581880565337547419418624", "5727124809172337664854579421381044207616", "5730892495476122025317531475123674021888", "6653062987045345513370523150528217327075328", "4079186004704405698099620495164672873332736", "5730238264818416290381206099850057220096", "4813175357275730915484078962398272923107328", "6649629452683237470544282073626079215484928", "5729011003903271327155645363683216850944", "4814196716040840802195158871137876420067328", "4078628104416677917433180243113864341749760", "5732124053134756938452530168643874455552", "5727115065706993228573213367973009424384", "5730889255712375956857952566285726384128", "6651579050392822426957324317004157620846592", "5729009557191530457764512030600818851840", "5730882382524670973587642842986380787712", "5729440157073397450010373801380610572288", "5732648090303343516667821278777273483264", "5733350412303699584608557838351286140928", "5727128473111673290554844684640216678400", "5731081197679552831139166895534413709312", "5733000812502819989482138156203390271488", "5730238271859238949443034081472416841728", "5731415165654836210323527566601832366080", "5729884839766141798525612013830761611264", "5728319065992945475385926765752281464832", "5732617366910654751480011036736912097280", "5733351120957755427124720692056895258624", "5727128508552155762115036888990566318080", "5732995420233344241752995845063909048320", "5730237065320786700575715235439377907712", "5729887989695093781749942801922653159424", "5733354097207627146859193393294308540416", "5727128362866613606985482958429984129024", "5730239365887123871596289961962644701184", "6644031173768955726198038701281422193197056", "5727132519096636200273458105617712414720", "5732656372976036792332723730396412379136", "5733351501766990096906795300219718205440", "5732994794672183659271444798736544301056", "5733343729315307317839050634168050384896", "1856303250083086968859361176168226095104", "282752835062181204825268565105530896384", "7313790143080741890834634087459952001024", "5878711799487463908656423975987919716352", "277899419491816867185381136858821427200", "24390036107050791274696845092291174465536", "4846793611235449264370404689176260771840", "276112014791039571000065195355441987584", "81859307414160835716206035006105227100160", "23039749802255815852269356580911043313664", "251487533952752497647956039489948745728", "381977382154688587519172960579739501723648", "36806559969329060773666781611253154447360", "248854849627235838042315864155046805504", "2131197751029353061114857859023339186552832", "102300690302344976993191530332496483844096", "246588242939833543700559793971659800576", "15339698375706355441094876199869210377060352", "220530356152297943243537977745355013357568", "245928132312019443284552869713952112640", "54938361962490679438990451290915030790307840", "212402171483892769196849303015395896066048", "245946281790118581005066445184512819200", "248165821185110477516178263050020855325130752", "234715166585715654039103994253099933892608", "245891290553272782479328193109930541056", "176741114116218152905795579907680210507530240", "226727239495824152502756373843406783250432", "245909541574508940792673354861292552192", "9845162091577447296072250674991993978880", "4871856126064000076315615443719909539840", "2287636663857930962767853292025878151168", "300174357452505893044337403156842414080", "20965193849697361610880587651926020063232", "5009412337702083789179126267868876898304", "3858989381189161714984080953505931591680", "280197964838555856712503226541503676416", "61418404308457658423673923424853971435520", "25420993011578312164169191968034766454784", "4328244478977891009268294089723757985792", "263942573001846704070491037116099723264", "297076821671233048741923208574302022533120", "37848833894798186341637315197888584744960", "19137584550439557586506171965099896471552", "250418035885193779322461078259150880768", "1632080842674401346309125595947663355805696", "103824801094293728026638335656055059513344", "34276730423772886339781384450811684192256", "247773496236304125599690671640306253824", "16834438475555320312679015420925086179262464", "220249209466836502444873010833669404753920", "98184347761198748271506216984893269737472", "246270347674438830398785583246578024448", "80510547675382922549034894734383910372769792", "212141661554681775069284416804402183012352", "217993500804682681698187308114044835069952", "245938977463271764139504557401013485568", "209347044410311893650335795928588701361242112", "234756337595923595532723763817160837693440", "211798208375759214820697180098028848021504", "245919166463800904057225753288060698624", "208554145234608973093424148565459095800250368", "226682881587325769021542744668552684371968", "234757338445497887177856076773592112562176", "245900418679688671133488632755541508096", "16921955871466400000833620124990575738880", "5312720140917150429084386666167408787456", "2085026282723264266764241750512256417792", "298647404723227673594860370783746654208", "49766570464663856567279923303264251019264", "28148777739658630799925615593621244870656", "3487486049534356952359928057058576826368", "267880774742578437333297002480872194048", "208814962465213595733433904410603567448064", "40003044906075212855468468747266024275968", "4123143635206550830353448228976299343872", "262947370733786630929332857562780925952", "1144823547438924585700775212540690301976576", "106714158602443632941715831203537849679872", "18266230116435578678724557748276710866944", "249353385720047545521930805381441781760", "14816338241470356977142631835180491291492352", "220642403167506451176631261476451076014080", "33647904363010908778201089110994222841856", "247460831057866280089168401094697549824", "63493380409230970020072405835748797388423168", "212291583351731323296806394947554034843648", "97765327598523757705223927794525488021504", "246280670030739049994957761566488920064", "202198048925786028344481092322115487707168768", "234765645525707970673800548004732684206080", "217638853872197723465719008809747839188992", "245911503913140149876705261665111769088", "186064190645063868772990312858010518007316480", "226712666852054299583743290252868523655168", "211825025124758145172383797447019640913920", "245928306797927656283703632134198525952", "42038068217120089944516750396326527631360", "31415551877856898307218402807251875135488", "1942060104195733997832274544579915546624", "285320839488182333685417803234683125760", "157124641165065214356691856791725158694912", "42693714094226815077775365062171734048768", "3328131088328278422650652354481917788160", "267015078208804804702769475054269890560", "735321660182266520515131517566687096340480", "112557148303945419338857451767028516913152", "4065662581111531269734595538508851445760", "261837947468981341970968727156491812864", "11988033899980761480920703557526100098678784", "221420339014873458791083792546377320366080", "18006365969828312773392457352331055333376", "249051909953080848522552472612699635712", "26340412797944978414459491638364361229074432", "213297497737951571778487341056145139695616", "33614505833133574457074840898312813412352", "247470388488966264848120937737065857024", "92413684007780161006573800287043526051495936", "235089907318310781648276376865605068783616", "97718240859490362988526814349818473742336", "246252965681340765285078171815621165056", "185319734170086868448180349270867860869087232", "226713776559607061109314816888733817634816", "217660191487919006483399746274407789625344", "245920652585847892246764918868944093184", "116950149695468349103486910028258991931392", "47089017658344562423601631349418483515392", "1886242832977182390531863587101840769024", "284460921918450328124545159719934754816", "577465699350854842049906274886080291405824", "117472643280544444416405269923894881419264", "3277596671837514409014499328596975288320", "265956252312870208647854137896301756416", "3903949544739045044805367627743532731596800", "230225759587765192300801035699972521066496", "4047498738117006523617832523453098360832", "261527003056646553852612496203192467456", "15149965498376014429664908953072842483695616", "214580981009999314394489430337141113618432", "18000722984959611241013302109165957677056", "249060838934574666798996195451206631424", "32494495758955544674088619004891856487055360", "236197881956145425870113887219846161104896", "33606383524683777112642618907773164847104", "247442554295621686770929826362900348928", "87577144602883339945098093985779414940516352", "227023747221292465367423527050945773961216", "97723947549839236932280649739269851578368", "246262130854352460771576769607802814464", "427625357355603454237604129782741413658624", "126488944721451049923493349569613828980736", "1864396515018677843794606729538180218880", "283386315595431661357511610378458497024", "2644686029610623391012867968887385797689344", "236877196439096233100817260953767025573888", "3263119791627781102791626592490803429376", "265653082499434453576041084311820042240", "3367356754513996867698092719114215718125568", "225770166199669217986053845724447163547648", "4048167538798401283767525009223785119744", "261532866164645195857795266436499767296", "17017165892662668386477758212169163585093632", "237769806544590371433923953561367323082752", "17998376513181041150243154798518070149120", "249032649098055054634471050898254594048", "30859188318297704303438006618488550780305408", "228110578194542220880171760481271233380352", "33608225451934680042721389741877476982784", "247451744967096238998858400443391803392", "1414519342371738559350473909732395634917376", "256887175223146834082299499079956957233152", "1858742516674479246400521464170521034752", "283064400876174809383202400070686212096", "2876667547220156019545098871043959103160320", "228382064415706413986706928234098491129856", "3262795143864595303168009261477223464960", "265664164871345483559937736471081910272", "3894666629660437661949966491947806132011008", "249516482227266612955577317413912355799040", "4047508740060672085073654507507936133120", "261504036796610938411214781919403180032", "16622854565307876299719418618170291043434496", "229563884127567326162719537144722052087808", "17998828082032007243641274564523140841472", "249041972963009871956329680684940525568", "1748803747161857040600791200984600716247040", "240706759671205993369199013690963962888192", "1858275754618487213954944115433810165760", "283085369099808277767780300765477732352", "3014972544694245526884528905379233423949824", "254269523313976238034711428468669484630016", "3262625389145554425862690632496557588480", "265632705673697248614277191250856640512", "3691878983933233654669828001226875031519232", "241232451104099681754108819022864367747072", "4047739799720450737639070333551228485632", "261513448737235144780259330314551164928", "1714202360152631776753622613823555803021312", "271654167409467918511143185172383819366400", "1858315613029455334174447315565737410560", "283047446658841385472380815147234492416", "2899426073679228163548444899938186616111104", "245618883601740636417646359660557525581824", "3262766095734961510952858478147687940096", "265642479648928474743648347588516642816", "1713138597252929077149049497318910588878848", "260924919097795008129779528301742301118464", "1858316863949334617088162065140869496832", "283059574247486718237807955893154742272", "15223161572458076847903359687624474230784", "4146900964265628848914771970166760669184", "283496084644537825221516649118069424128", "42277464025367287465620026387681565999104", "4470891166970960694285386076598000680960", "277440884156208031288847981131010670592", "206896203367466279192684954243040221855744", "19690469951397788788663171847736533188608", "251955331145152664126199805333605449728", "1055814678082763515599401434930670834024448", "34674196023947565631338605014515034619904", "248958364447489246846390355113237544960", "14221025772090943484267938741870371031482368", "98289696342721695425530377657736459452416", "246612500823204428932529057693259792384", "340926019988625656142103763133295304191770624", "217543572147175848111182271492960800473088", "245931897721876184612699458888599076864", "191612886685215171074484454649007693375733760", "211818042099083793180260769100376819367936", "245947067150631581549017249839543484416", "234988038388953841470311843544157213813637120", "234727616316581129104526213692129103839232", "245891276890435711602631940772995268608", "37881619230614191664020035959710023680000", "4526437515512235900115067332466852233216", "3565885132802352040799272081464842256384", "281880293609963204605201805378683142144", "152008406024892750575184576221851605270528", "20391206351427272770323434881520815308800", "4153794498790854984932897609902526038016", "264620287406775485426424674119522975744", "782729732253631568578222265379697935253504", "35076094037141960081468276701480341209088", "18402057088867824135235538409648472195072", "250549075861571166316329364608878903296", "9727176548592149016989278347267081337044992", "98604547804701936359962728232934386434048", "33687931168353536983936689505172572864512", "247804804435868086969702487623347470336", "268597011417414442129620510933709316580966400", "217580958950175350792062695252377275990016", "97650511415476769808399389756615657783296", "246273724600560733950362770304298647552", "204686072241848468369963866585027271184089088", "211803087882844670418321864181809160388608", "217636006420463850766598846380212645527552", "245939433238231077612671390110864900096", "201862812051100359020958037496967542436003840", "234766098202709357714398224831677963698176", "211806153212263876858811527564526631256064", "245919155753323058528600935464634941440", "114527777238102589432816010228075488870400", "21327498250291223256834998961807315435520", "3354558724462101135889686056992310820864", "268698624212384457290300494742592421888", "498443237956935082343661010738627683024896", "35996110264731788510391889360242834669568", "4076373772153456240436134142745449070592", "263139909945596550305648204052615397376", "5647650348637574579910803636552911078555648", "99331893355058696633568047890732597379072", "18036780762903172436210709356697733824512", "249396695387736750929925045649531731968", "49479361540344652997284459648633653348532224", "218364306764235193601549246105165246758912", "33594456897767956405220519761653671133184", "247463726530628134393160306333168173056", "93884113785312383445885122389352390332514304", "212062065546109237099245432606802936070144", "97716622555957183667152911482870629924864", "246280979260879616608207108719949905920", "204842985013619456849889532718807354880032768", "234762126035961354580761975748231272857600", "217635829160748177002147035738590161141760", "245911507774807210884164227740997779456", "437744271339258913182760399865256444166144", "36360215682999749108007042380377658228736", "3283545273253765034083591431588883202048", "267306282808690172056149290980630069248", "2372052901837933400480365526089094844645376", "101804494217146648103052513433504530300928", "4050210585371845559204476514615311728640", "261902297318924512848996516519821180928", "23119277129607997016623926665465438580768768", "219468646234789058215497516144164543135744", "17993353502729952221421187312704949321728", "249054401135651698970743541189497061376", "31768872921611832240182815218322431010668544", "213002768462490054367976537041422828699648", "33607177401557952403538025746684000075776", "247470785771475384261303840785702060032", "92717354033616826520300091863849430895558656", "235087948613613630475086675968739472572416", "97717902440761481024502694464144361390080", "246252967830494851794855207785501556736", "1656077062581758210590818193518203139784704", "103729186826137352688869964007705038290944", "3265525017766458834978351391318103556096", "266036053427509205741658179694355283968", "4257208437549718194239949921903621974261760", "229104640380059248086396859393319976828928", "4047150561119183648527947912058498973696", "261528456839296052494345142821437046784", "16997274287998087219864431677818899917701120", "214251171630793015630481700102011808120832", "17998398790889014895414732653955433627648", "249061283934808640975551590862591885312", "31791038454359460487255768958688751907766272", "236235878586447349353653149313017464225792", "33607152613904923742196674046595128360960", "247442512601777967375158312063106809856", "3388425085422528391577950505132955438940160", "232310102655592827264233839341036231458816", "3262236311035768132857068876343432708096", "265658939670027179669294560492138790912", "3614784229451819533730105790598168050663424", "224738780781111463733372291683900492611584", "4047834451835642788055278202334222483456", "261534256537465702481748719082573660160", "16972929385700489534768558157811973101715456", "237778465510184999457423144738475728699392", "17998426127227851717968418879660047204352", "249032639599679216858989805237413347328", "2804784593862094729006169454047489020657664", "228847699042823185873553323825912042487808", "3262889992036374680337568751927942971392", "265663536087101434432113742290664554496", "3792031489832692715649217969659750903709696", "249949899344051613641322259982532082663424", "4047622592321959172093365204219909373952", "261503561560033895148720152853482569728", "3110945442246810711543176303735328330481664", "253609691873216397120415998229816167890944", "3262516472871675697324138777257376219136", "265633427673572788750954829666966306816", "78113554462730007264163577936221197828096", "4264020607933869946157008497364615299072", "278278675139239955156794759519492112384", "565054269561141879288195289236829592616960", "18570243716183770148427392843830844719104", "252149963266302465145212609776326803456", "5257046311771694026974589417154225444487168", "33787430710941072871820926231291694678016", "249005287085387349241305263236116905984", "831526200703700372649214964781386043351131148181742252751725269090304", "97615022722432956336376480810717002334208", "246616777503467861989707318990297104384", "274513924686338945766887695357408888475353088", "217577159997892930668980427255262566416384", "245931854802608699394540966235546320896", "175732168910083224469418560019035065795215360", "211839204426581837400896938132087888674816", "245947038622233182962027440382769364992", "418740403969510223503675841034609783472128", "18785969307391173566006901684055318724608", "4082729096942878806724055084853132001280", "264914046127339653820875870568263450624", "3252162772513404798725574702355121256267776", "33921833897158971458678286692044626722816", "18079310700175115855114331179705549455360", "250609988067891752338680718738176606208", "76319012398068576212003772679226680791793664", "97740036078120708063536316935198329536512", "33586437318282845177052731795432561180672", "247810312900256194408501274394369196032", "122441574602213259053204058552989487766437888", "217791553347045009857957515545483616976896", "97692907177814751165885347529772373114880", "246273455062204791514625743512596905984", "179209518233563090350172863482195208254259200", "211834249485504069755568426337534784569344", "217668908130197304291941887424611234086912", "245939391228724397446937285389086359552", "1283977990797028667740892660285028228399104", "34473015371556852281810472350859065819136", "4056079542189516117055030861637802262528", "263224926960298921905763317807384100864", "44068515569482224261289591998519120796581888", "97831727237069114668066958348003313713152", "17986698792621732517231713398295046914048", "249406297549711522575913955000963825664", "36086824551233637005189859688479736922636288", "218722539516977555234280680930501613060096", "33602923999806142786512206540288011796480", "247463267213764641483992660986784907264", "87432521604335786609333600194278821359255552", "212097416420266372189665332114104860540928", "97724127924855043332279304075498206789632", "246280931588870933955403488870463963136", "4442027779478131725603116844414895323611136", "99808343936273273798826572008064540475392", "4046990486388409525592104343155286999040", "261915773300096004462083452738989981696", "16745583860471610363710020620891568918757376", "220264500609059463027477077096968166047744", "17998685249428826005614908867545325895680", "249053379953360696171064785102499217408", "31670915153183252075286070243090618717831168", "213007185753031468938852202142028131205120", "33607287363388444615394362495673334497280", "247470779809031179025744784152403640320", "3991936063747176067069830828461270690168832", "229926896654023335538510899866724374413312", "4047406248733818646371665494710987784192", "261527389212016481630119000106250272768", "17231702651158242259133690150027929837371392", "214214437089335086993791102283131396292608", "17998139513786460402047536938355089473536", "249061333584346709503723771380736458752", "3563539289893464485839891174635474849366016", "224939889802756334134860949300452867964928", "4047899635614215141207212085891504799744", "261533984427926356779707354848688078848", "2032133980456129208406985959205509401673728", "18139853305614952087256278758352108912640", "252231221796966510174502290603728961536", "52286446638909147145238085413863056327311360", "33593232389330165780425522475408751067136", "249015896078065285923223761680378888192", "81656144585318279985287980755389673145106432", "97731855293007795142131453141732659560448", "246616032677079479968013790441140912128", "175053318440782852647626572993479494114213888", "217675185393097001583074750497963208867840", "245931729619502196022726350662369542144", "65546636334103487055555242412372114051801467997722914283812431069184", "33571663115584557735768158742705728389120", "17979360461912514081112899394044669460480", "250629301432761561357768446547891060736", "31181209186261530684960948063729942590914560", "97921573265171611659355294837059388178432", "33607847451026023645155356759577084297216", "247809148100060388340387067181083394048", "96116851964034193096357024237886200025710592", "217897705559286636827910671012335068381184", "97714260051999804320440689463009518551040", "246273319396421319339788059121654169600", "14147415034313627522658526664572749800800256", "98293231142000473925447297850026322034688", "18002238757272739073320421582688716062720", "249403312293026312610624676673353678848", "31928942242778943177614588432046386092965888", "218895309777698208179694167279131795914752", "33606999170437151625802106301894776324096", "247463046230141391934303445541097308160", "17797739648548674658970904347819816404385792", "220093354770483672502507044165492691435520", "17997541663311283437742923719746900721664", "249053598931200187831193997080044503040", "16100304470555100764290115971521850403454976", "33641811575626449965523686934176201703424", "249013230640206767560007350410350166016", "63493036408236366324102557758592446713823232", "97765328414119352865223959774605835501568", "246615819609466342817123560967737704448", "33199528223156796353829297088105857448673280", "97902881995200773403746332937754205224960", "33605645448109951633245985951504721248256", "247809267829191446040367391171093200896", "3259098584960272602935140148987868217344", "265355491573189717399855121338682310656", "14233146668260222704480302409204289765376", "5647682261696805111289669786385443192832", "273899309372550355772620355323312472064", "54854454347216659202862136558479808135168", "26745640586503563472664606914097432231936", "251107748409064081467060081310935547904", "215280813140841855786017893618130412896256", "39774193721168418931097053550835799162880", "248729374722470364156713189344182009856", "1234642281546617499466178235286915089694720", "105995378239110147839525771179108536942592", "246567526242865585337380949997408747520", "11274144547389226950103087634841985137770496", "221679603237719237615578600916765728833536", "245926710529373335139492706851202531328", "92975839548560518209102333060325215186190336", "212066744947862454401839353947126237233152", "245946732240762878611412590742856531968", "166892944532870074247513774879913393992499200", "234823321950857538058371500580446108909568", "245891171907636390453157767733500182528", "252237060030219943490512478755393963321982976", "226640219746136920145136055373577255387136", "245909643981142082015642181529243746304", "18023202970042414349699453767909828984832", "5212723847407588236511323935166204739584", "3978527499132811139609520966379654610944", "279588015178392725425703460968282980352", "44495827177753088045549083309892494688256", "30170177816381045342670381889902964899840", "4447442998906063503325746069985287995392", "263511889387077951739145022196601061376", "148252284517426421255329331194849738620928", "43399448756863029283973583390412946538496", "20460746405790895143794701106949885263872", "250206312784786107997513510791986282496", "885286164600324953935519818831149431521280", "109712320889763719792779777559513412927488", "34894942879380217962175519370596990320640", "247741769167244957355104538166508388352", "8343025497757545574076230184070578928877568", "223221617085749563146230998896149960589312", "98770658659533983729299922925222235209728", "246266680973089727438090878603000545280", "159316397785242247863443678390049595344289792", "211865520201392834359132988722278442205184", "217701925314216250547770234522120885370880", "245939349084557359180922784754872352768", "198942977096023352124445454794079101970808832", "234770105499873532367184668165360918200320", "211809415011339704490566026828732570796032", "245919151356306659021490335767540531200", "232221618286985943214868728924406265161973760", "226657773145619417305379102277673162899456", "234730409524557361601967137596360779366400", "245900448229111778149385718766451556352", "35150808079380301454658834328984655757312", "36804645890144509647800877093547208081408", "3592154534446751672700139834776014028800", "267282555184441508612945258050052161536", "116440076676464741818400064686230041788416", "47172219900915309303301240308944127131648", "4188758709573715818966856612680686370816", "262684952598222755420310385691145011200", "602721609023128619904337068928214115549184", "116479739436754777963369356194846156521472", "18532180791578755168570874115840664403968", "249304546230980317890972690615650746368", "4831835261199954338553698545806414555643904", "227647685885451930279177912294565069455360", "33806551537470369781602563355410945802240", "247452290791940057260106206547906920448", "290913550792171239517422447999480354461188096", "211738146005866667282081686129470550835200", "97647788095609251046069241010197316501504", "246281416820834791207047165858270937088", "231778368981244221015198399575119194377682944", "234730863269781386589552041792188136292352", "217608961098702925368373475118162804473856", "245911542082138653182398680826843758592", "201127865292270210010151816209920263328890880", "226691979360927871629114889643379155533824", "211806965305935993644020622226110405410816", "245928331143106373173700589496903401472", "97336966961859240823269994947379403423744", "51246738687218456298955070347850498965504", "3372002116573580317196607689915304509440", "266736653332529010368693813934146191360", "395744203853702014837541186677206457253888", "129576646287080800905208779919394441527296", "4085043526148557598186987700879091564544", "261757967832256324294339595106605072384", "3192158711413763418824345362326358400696320", "233293511913321362449910278149773065191424", "18081200139787826564543014768614555254784", "249037653827488786207616170656251510784", "64572524812079145576733517090270682481164288", "212279721714687712092769128264556695519232", "33589126314309614855232250234909698818048", "247471765086037766874237469158086279168", "82849948439507448169352282915321162711957504", "235158962226693574745678671619009531609088", "97730169839954226838941242240796268167168", "246252889934968291844949051538644402176", "203730474190756303332985400312501959944830976", "226688715386661411268822282452547546382336", "217637091832489856686949141632157583671296", "245920682076449882372811237326967537664", "296995137261061972028425664705334739992576", "145406612586315665641426007103265283506176", "3295259362624266121689106900331412848640", "265840629557505830721115917418410016768", "1616575015524083852571612856081472347439104", "251185489613409479570417902073177308135424", "4053445057542287638395936261050279657472", "261502215761822310631620516922467024896", "21625574991737602496614210360807983291564032", "213674735754850334556357400757897342746624", "17994320821599724094041662636784416194560", "249062065002058920408109978438497992704", "28081485049978057019395434302975147534974976", "236467999931029558290288230809229785563136", "33611846374453088307395217894717698080768", "247442258185420924179961160672888225792", "96292927471737398687656706926322491364212736", "226970492033812529114404664105138636455936", "97714078408396354453726056098246502121472", "246262193532565689779431553403698806784", "1343816619690388463020538476055379899842560", "259365405807928052215955696844086263676928", "3267021947754798740954173630335418368000", "265627253530866193521647584522956439552", "4000803830849971101363792367725482256367616", "223398677287008227086707468151517574332416", "4047397153035300304132042173034130309120", "261536082281615378058233331899829321728", "16010795738221334631632294396970170803290112", "237978809578880483081155683230802235097088", "17999573124584571290983181129429685370880", "249032420027231903115180737024661389312", "33472256442907683671240634318713262379630592", "227979018896052536178702311581365890449408", "33605368285861716151626288366760843280384", "247451899871069173369104519995332755456", "2561251866304533244569745627961763406282752", "230636990317051504473150545588317560242176", "3263250951503534410412521030757482758144", "265661143512333152641269566748282060800", "3610432358716080404673157750330316329844736", "250781339128229571126332170146055878344704", "4047839915455224068167736378227580469248", "261502654499381245784694321479501742080", "17175274717316687821262257698399693593116672", "229461960592115349848537840698546582454272", "17998201275449624049905163969746178146304", "249042092969717551394746550962536579072", "3094792293143256183950585606094362341539840", "253717648628917737139743998672773962530816", "3262534331212395757435212226544535601152", "265633309288059983079035726925859389440", "3788039961740528197533062768180320882655232", "240832977078677267950545056954489908494336", "4047627144856047679383787842879711346688", "261513918983872906813051392860417425408", "2879564910312778347624554437343861687713792", "245762479853772224530616688840841764012032", "3262791420243396670995007582659460202496", "265642311783776635128329382397917265920", "26041063104774621361636633855122756075520", "4786488438919082677708723910911220252672", "276310334307584902358585133118095622144", "105720398727022153301529150484192650330112", "21663581768279085034094074205041900650496", "251662034828352228443513002983352696832", "567015036837112599733956857367453291773952", "35684458249739812597421629659062961438720", "248907768727452040913196433422185136128", "4357501842190976178205255612762894115012608", "99851864466103752879952180367320521113600", "246602820792675819087374613183457132544", "339182760122794532225840153144137330095816704", "217544285594886362684596271911512043421696", "245931896810079661816839624298604789760", "240599295794612505553995197678574890255384576", "211770378733822141182144544002849965604864", "245947131425315451260316801476910383104", "218685264326326293117919878168489351249395712", "234745096941426253896554827217698325266432", "245891257708941092453963318189545750528", "85564675005778359237494623359444954644480", "22762313752846038116002248133855246548992", "4243847179334279490950130277915000045568", "264263054474383679014003750307178217472", "362579482269267297532534469443838971740160", "36997285543783926598085683503696827121664", "18917425721216081934525912886483531857920", "250456176202155099251453832127009783808", "2653817472745052575669756590175574573449216", "101342697993620338097809248064451756687360", "34001797021420402019522050191058523914240", "247787979329668999096691201535708758016", "70446965258555168255459944028219894568845312", "218077852272610181072193507401288298528768", "97750470919596926372048551807265804386304", "246273089465993617182631859131451965440", "260393301780123082986922673973452602402144256", "211756210656871821339122443022740173619200", "217586512007448913927325799817547563925504", "245939496457563696941470980750195032064", "191484968593472839653460105362304973997604864", "234780896585172383921006915010759791476736", "211818198521427958923491109808314620313600", "245919139516509701289767511591812595712", "232166483834927104483077235648618928537600", "39246818994578193698439082515462558318592", "4114971240937609188622470644082424152064", "262980678592686048451268091424536526848", "1844268294841401646711712370001009562353664", "103070422951661352100247298297291478138880", "18156362795187473396989774752147860094976", "249373985243539726203529832459029970944", "20298984314726161804884995803132524423544832", "219758489884003249953104189328974197817344", "33627277900426206665579571231545821757440", "247461947380969140595321100691434373120", "102005422912095760811484013323672841657253888", "212023936270893427936176135440207213232128", "97708525790141436689240258056072300855296", "246281030697509255667155830174562385920", "189457984163841341421632176584586324749582336", "234783976466787163282193996811281775984640", "217654607698713173392574684654007847223296", "245911483801873754372849923993093799936", "1030649639786895336591373543622597366775808", "107827604856912790406442099471350595846144", "4059231391404687204934673595521992491008", "261864666805559144845558189964277055488", "8730782480548194996831480056355577049120768", "222956681905866411444075796298409831301120", "18016461885893290223580674068956093349888", "249049979645401077570145200950913007616", "34229610188278822175563129693561990034751488", "212900150661801909713680628907905734672384", "33604621803577536146403865148790612688896", "247470924354362064769995940196712972288", "89459500313977905045727478104059517866082304", "235109657868554003982314302572194340798464", "97721653112224353482255223484513385447424", "246252944012401823185602223363139305472", "2831991622044061644430398409712162563948544", "235482222674625886807777756923398354632704", "4049087743937951993028188327448938545152", "261520371680848670468879007512986124288", "20269549045919813164628410454206853767233536", "213816070769746449922917860478538255171584", "17995322553130160417591370571935404523520", "249061873103778298745110875189922496512", "30555720596718917164823641548427455635652608", "236306869649481292873443587296367896166400", "33608588974468178400367296509688435179520", "247442434738985982969071688422871007232", "3926157468620241548831093834124707271540736", "223636096672905608962296898893779855998976", "4047475002149013510076540768002494169088", "261535757226979394295849820271111307264", "15903122121019829558355676624779655384137728", "238002761164831284005044051478048552255488", "17999710131253992879795961358145778876416", "249032393801614332974999921086227808256", "3575790432593066708913177072216846983233536", "250950209531284426567798895025898752311296", "4047883881979535792842549851298579087360", "261502471005047099963884107350132391936", "240397790134332047276980273896078522187776", "19432735540115845277885630296993946402816", "251998097594948696059437132745059336192", "1689871262813459492319751438001902547107840", "34252129719906491644906007381472303906816", "248980392625166541171220917814369976320", "21741914783801816317065438086390647082713088", "98055263005846319196577534395540719009792", "246613980181075375833006371489565376512", "284007035736287492003789677014607195289944064", "217571395915432162955920253930221055508480", "245931862167132429222017344705350598656", "184720213288768128476350062376148819400196096", "211826779703497567644968730787694424096768", "245947055370996401662165954014289592320", "1198276782364017247054183272985259321327616", "34539338577569936920680811795413959966720", "18253238381681428987488363102290501959680", "250576891244955046115486886616566333440", "8881184476667852344155678782629574894157824", "98699854203650383816791144845515002216448", "33699048500557541552192269364214341042176", "247804203086312876484360869160121532416", "111289318967010726297888006374149202426986496", "217830380881020256486640198853788239396864", "97700718797977163722364128209841638342656", "246273405424071124705788167314043043840", "210733141299377091049200580939981605771935744", "211796798971472697814633123916512543899648", "217629366359899675136784654582853547327488", "245939441717924387397953114372078305280", "4861300935357666258827818828246011156103168", "99615299994245955879058136529625294045184", "18046103377413924939405738410220676186112", "249394913938111345772271566165335080960", "43078900690997045142109282026103327242059776", "218507581860279902283342451618122530029568", "33597846132181257257069811010409819275264", "247463542646044535972533532904554233856", "90842191335468454081129082366267427188113408", "212078106391364900524593327956856240340992", "97720028366277279144242774113899752980480", "246280957627213125358308566126253047808", "29000580012701389294232518500933704565653504", "219046947496774201397964374529603195109376", "17990513960747846801015206510817653555200", "249054945239755235847853921296705388544", "29533425172437420235253532725302072816173056", "213110921782045658532882350588561977245696", "33609868612570871654395584456098685386752", "247470639857625396919479139066479378432", "14244561824292438061579617021535265581170688", "214774335884634095369331324188943443820544", "18002082531913615686307467702592983793664", "249060578683846264119576543052827721728", "4503887258401514707652803228511532719538176", "33823783249012011169387014045552126984192", "249003314793972249840662470198674063360", "122329660234532348812700594863578293041364992", "97692978487998264707296805143496003420160", "246616280324678841912468960260453826560", "265596069740079378273265661486568479813271552", "217582950450964833325230297952330878812160", "245931847404785636770825708548724359168", "63943300275751117064258577505346794026958848", "97764268401656810061122906645898081599488", "33589298248588752572238337143306855645184", "247810157167170651990959938299037220864", "85332099923880241645704577178685381764186112", "217960154914398658938923567300638291263488", "97726816589342011619841467825793806630912", "246273239646037796513903897479217152000", "27616534949585845874281134375645627860123648", "219129896887390081417376265224905157509120", "33612523720467413663595194003897930743808", "247462746737443708429785137119032770560", "48852637353201056933407779400002158072954880", "97810462950036835603014669064916684505088", "246615532544521664815965202537242427392", "4043306757966309134008134169925955616768", "261230256219372115248438982347027644416", "31437421256106244447110618687594441998336", "41998972764355958750566803781983076876288", "250254422502730278689157593951604047872", "137525021247898698649181475745095160430592", "44413607854990950531736860154259283378176", "248567000810807175618182584454805979136", "726756981309814215555706980790784185335808", "112760559482520600920687992092359554760704", "246533119272468460636443316394748018688", "5924486264721939280913935196995561359147008", "225686640052217416094831855185234568937472", "245921866635789620507174808953424969728", "64241878146885459519275547243530532211916800", "212283313600464103558482880442196471840768", "245946441243592713046033515855013216256", "267159813438127634552480236017119966399561728", "234699384795657189475697787835081675505664", "245891307874931628879663411870419648512", "169534081642419542311314652087283158983114752", "226739604462708470423779048506192717414400", "245909527029546391300237741340793765888", "39380356277506839258755147670950695141376", "33084143688104644480056910007812420009984", "4505946671634792606927358412810925113344", "263309329635754057856943131060235927552", "105297483385168850637530757502503353319424", "49285063953806765088611105090806663348224", "21681425872817942040521001386598893355008", "250034169552732717850317139735855759360", "446000216179021683180323387356833822801920", "124966049230065208970868680251169677770752", "36304394775345794697829302417211703427072", "247673502713011724539024366523622883328", "4157629945503655932233541673457804728336384", "229400320895070777989467644814081927413760", "99961982731775363606213686431681997701120", "246259363426174581119303907104247513088", "142304518387311919676097611080758074204487680", "211899207232902584178185618037506847014912", "217737494065394874033492849810190431682560", "245939303697807371924365586122697342976", "262103866335496688476148393317803624572649472", "234703362103666309542694073886563903733760", "211755086812327879727897944143831999971328", "245919224610253355113226324746784735232", "203783078678492165699232004870679861175255040", "226688650275062751130637145899262460035072", "234763525420043545934002703851323710767104", "245900411891607066234844062970191806464", "75293005797846398350469936312584553627648", "60585572349557271529438159554990372290560", "4272757966311742563669188392645742821376", "262361495191839510363512635651241541632", "330316454493800987685051983280771738632192", "138563170692834850787014605052916808024064", "19014323675684111402243599234211166289920", "249219534153629785503824759338775347200", "2311992818374643997742630277479637324922880", "239970080847856680845423221330459821604864", "34066328714060364654506784415761351835648", "247438479525482305422199444748497846272", "41736099503460409535565293064492962434514944", "212662253402666454744963303182809727762432", "97843866129678235511973856122316185927680", "246280172036768214100230324887849271296", "491985635598249562690388452479755756261867520", "234605201859728538587624488384492166184960", "217500959036740457767897874594715037335552", "245911680073584595023346348783084503040", "182564165952852187648054014021506816316276736", "226717962931473432682951982176862119919616", "211829648474894987063721194895150583644160", "245928300566180830955946140156488056832", "261577727391862871203672366187053439778816", "155730023204980277462401689006241533132800", "4106786930825135408823492391191292411904", "261669194770769580284175622161813209088", "1437591683906905320013098940151366135316480", "256140609422926332236971500447112747810816", "18207068687095363325260843387606313992192", "249013943441828538164292823718108856320", "18986262961401049206360305023392093956997120", "213968627141472067815492164701114123419648", "33631129950484591870711437832774557368320", "247469487923466147429562050313961078784", "230374312376796714626285901276179631049801728", "234732312110806551660534864407795534397440", "97656402040316983448997964239390422073344", "246253358641445100010693310556959408128", "161527001771036714914703116415449725178740736", "226754637805965996079050024342222935162880", "217697854120602205206410525310712379604992", "245920604516587507531209355711668551680", "845135765942431915232304559375084322553856", "292699636572077229187811028045798387482624", "4062743776287530123833971848582287851520", "261463608765722445548330675417697484800", "13690161495903149987401535844777112926945280", "214905554617196372118428425711900048752640", "18003003900788410417973003141271103995904", "249060402333835223576035091308848611328", "40288459923661414980393176747055450517667840", "235866209304734413537571774155441462837248", "33599661120623143345621007923099677491200", "247442918812259950787943669173212676096", "75740080726495817430079252429051723478204416", "227115759546360445367187040353661407461376", "97740992871243512623326896794798202552320", "246262022630616634261079434634811408384", "3114377839788734023894887724204508783312896", "227006479955901981669324334593620941209600", "4048562890181561313325632946903543971840", "261531216203560623766956934760409071616", "14908530081907201182143287888170179706748928", "238240623441439913679052307449724452995072", "18001069356947160251295333698081011007488", "249032133642532254386789803078298107904", "29094484267428331366646356383256829484859392", "228212898619011074332414103877251481206784", "33610445674814299657528304076207792586752", "247451624613921488885924655143386611712", "3688083419229515531647526338287032413978624", "250415118161473394701024860969509236768768", "4047744366960957426629989292943901458432", "261503053285753472446723238913783103488", "17586620135694453425499530925922966172598272", "229390279221791348325109821761895870234624", "17997760143866027356483133935286870867968", "249042177432668646638321412482554396672", "3768975797413882304714350804496717189218304", "240910450273596613061052670182346310287360", "4047649021627197027284748536836572315648", "261513827663150393315463322235614265344", "56595518626622423695996273766284105089024", "26350400409504892178977828883485276766208", "251143115737362991280802717884814983168", "279083902124600994049884858706437206966272", "38162296026169349047669851937392910401536", "248795090625181865677159104500943814656", "2040230576543573238455634975715861492400128", "102520106820188643030795100778316611715072", "246586970831212327928245457900307218432", "28097997067617403272928606638539265600913408", "219100107484543403434783638945981179887616", "245929922588750911124398492153685213184", "377922285709852376737998468120163975868448768", "211702671051623076562454788719261301866496", "245947222779844026367221595728741662720", "220650222491005174052532557286206856046313472", "234742852964808360174901036294942792613888", "245891260171097256225799282810721140736", "232291660604965333790509123365029472632832", "39243244126983179274568669038610902679552", "19487707870827096014701128666753863254016", "250359178321984861426945926644340097024", "1125237657745010438493603034896464179363840", "106887582839688956091661554766091544166400", "34604081978030434062724637617985840742400", "247756554118886787860883404582824181760", "13975146021608622811485051915172748776701952", "220840357690795802245530603688268144836608", "98301650095981295813297755207066923827200", "246269610574226868330719568910413201408", "241527168265382151858172686522374005479964672", "211769662661468951172691716509693556817920", "217600714984779646336308487300126779375616", "245939478313121044717386855090225152000", "198472952843851647543090603662809991152140288", "234770761610583967094611947438422548807680", "211809949061364862304052499063759674802176", "245919150636401949320832153192453111808", "678094992858573719517350696937890288500736", "114030219027769249874530795112160642990080", "18469058609865371771941847433957351620608", "249316009040554922317355767873641906176", "7674145284204346894014343981808339984056320", "223743389632179591588237165301221457657856", "33719172533102045693777343551394468069376", "247456984547901404034339211152946364416", "63421034891436536048853099673249388808896512", "212292393038540259554595135202527113379840", "97765499318309434976642128638380718686208", "246280668941030127819010039423302631424", "213091380238996999522624503094103415592058880", "234751711994893727687347366876173752598528", "217626879111761436032426534801373478780928", "245911519202017204752391674570626564096", "4947787933479198663074064681080300079415296", "227396610121868675314965829191439476588544", "18044932460871804086665971300048203415552", "249044547954858411206479791200239878144", "20196927968664184829738638012829350487916544", "213824180948850032257011004305927516979200", "33627559393330564446433373709966346551296", "247469681272871318597219955259182415872", "108727596326437190644929336477011913975267328", "235000209002945147390381728658898599018496", "97702739691051967064347774431936880050176", "246253064138015970579582627205957550080", "9704004754391143758744154886015891242221568", "216300314965903175376229929158096357163008", "18012734048029911478801634140639891292160", "249058541100059788524841242703496740864", "41614364635654918329121553433251131613511680", "235822220837247081810671574060221289463808", "33598768336138951076529785703427985113088", "247442967233791761269440845677955383296", "22596564821327902430068031540822728494809088", "236952329722821525751651233297690888503296", "17993677452814349081823001962199830757376", "249033548951754496584158422418914803712", "565997210558188245666113392751244199591936", "35688497234006458259472246904111335735296", "248907572237044630547820443069761716224", "7290365530849501474427252489312964662263808", "98939786128355774524803479008871060602880", "246608435291083674090388072016363126784", "78467656550534370263080725823222618601291776", "218008868879483212720940308084697560252416", "245931304334559125384536905494923575296", "163444203734199378848191504107575280180133888", "211858404868025420975256573077305591595008", "245947012743540790824133718009635143680", "4571473465871211346081336698431777439481856", "99744882838076750478452145049578455957504", "33820028244081112984416094173340276621312", "247797684897031846755707678253318668288", "29938397243464943638052762937228773971460096", "218995132599060209852435341523116667961344", "97934340513455128437873866706473355051008", "246271924567943728497450722629924159488", "183130614901667578740541649202092527331573760", "211828888225266627107775193780470027386880", "217663247470769404767287228561129302130688", "245939398455452646734553904924824961024", "12321987969436380159583730873539002936328192", "221309555363749549742058379392349837983744", "33663380106305861012488569935928531877888", "247459994401266518287998467590124994560", "156838325737651910219798224153733086159306752", "211869971953223557947267511388141892141056", "97675815433003435651024727565259354669056", "246281238584863015395436447911607533568", "50225640757694210309713730751844635818065920", "212479252252738018922828387044180487045120", "33594117989126895830964409849601717174272", "247471494169715647581412102920053194752", "15184539696749248167236006310065709925793792", "98246608871829285974139269254694486147072", "246612772189616846643866690492288729088", "573310949331253159295538548361794507054776320", "217487320172499793806807477557540193042432", "245931969631567449211573591129546817536", "257476457047056557298925401912519726192394240", "217588571755168103581770982652866900000768", "97652044773609182141242228246590288560128", "246273714847882929883916311756093259776", "17979360461912514081112899394044669460480", "248772092998685422327141235811776724992", "75917146913980721732982423530463893127168", "60187407304790448934861276813374244519936", "248202947460389280823412847443923959808", "435528127603567376951892271125074766987264", "125813670609889573035079165850748989734912", "246477210363034846426187464597481455616", "3578929288908688378234914404806082070315008", "231465392491035126168412689286668964855808", "245915176658388537504817233389663813632", "51770896350536943809865137696978049217593344", "212452425545062007667103403340863106973696", "245946214425644836550836277410200027136", "122958421680269143561965577629573120465567744", "234941438434156842365418046979713160708096", "245891042459649117437043384215775739904", "260006887814177340053001991018193053852631040", "226634134474792099654424152283505099800576", "245909651145359875043399088928186171392", "101578146079676705546149930121484885295104", "50144444345005473286120570884525687570432", "21846131973371876406881030673846744645632", "250012432119528849614757488836242046976", "308277787825549194308648843688844281774080", "142846996471738457137424009100664818892800", "37674434997850306011578545243123917783040", "247612072965428266732440787177892216832", "1861621827339681130408884746512068939612160", "246150972343130252305456900417781189574656", "103016755094530309732736527035269556207616", "246241375135142778348718936115352961024", "55338210854876059691041384330994035007160320", "212396238121836707507412648323806622908416", "218262324757041803135957530815860358250496", "245938635720165923541532740285483712512", "359041630706739816165097333700807128852201472", "234646632676064122154196171816637038592000", "211708907469601256989471374338728315060224", "245919286906206657810574592758937288704", "224222630352318133513876595873355746053718016", "226665665549637362641550508972847751233536", "234738874141810657224908712914328546705408", "245900438940055892537193660003213377536", "197043515992310528794508633651748041392128", "193449650682007655032711387830334856888320", "19784620714372620242358631343587814539264", "249092420497747161431341266401732067328", "1288570740755413217219729857172738280521728", "261529541137246729804496446384368517120000", "34469716814927374840798147922680531124224", "247417448638112759172174985325048758272", "18355695723468416207757057257694031572369408", "214051495631966324505567799343059914719232", "98136911787186177249608804233482080354304", "246278320957868000706278326092215353344", "388702409634149861538476499884667050953539584", "234634931554098859076044910950643207766016", "217526511543381941715861737055211927633920", "245911647413418057611775538293280604160", "233060603336648880180239760397807393653653504", "226656976761818323599717906372448474890240", "211776408154690735674052461253137151295488", "245928372344532241112770770299139391488", "958083768764345314500937230328059637268480", "281217743596312575476983345050748780019712", "18323213123132460520412647899865582403584", "248992357727291633916252713854806523904", "8524723266540171008001199679869563242020864", "216969338982848402331664966854390944104448", "33704396179011633009812861989905045127168", "247465529591635901167755868833702739968", "828212663369221249472252929775671182385741824", "234559794155889203094199646417145521242112", "97626529206562326375136516112528149839872", "246253548649719127255623476283887845376", "484302497947669786682071070892487577012535296", "226542682187607186337988182598619427241984", "217502484475863013495725904398674307317760", "245920854050164756378799574285081903104", "5400674532686642863978386131759709844144128", "220211449130485469245142471481104808280064", "18039415395784203955242085515592095236096", "249053447795273927850562208642730295296", "139242667263692991247559184619370942195302400", "234888950528925411801120692405731785179136", "33579759257287688719668066717343030444032", "247443998835795551640608842933791096832", "131354027562837848099767665576723875570384896", "226827782364203757380723611590834899648512", "97687618738709039453655722375227656634368", "246262361638691050745532581873365024768", "27298745758236878166115103034397927319535616", "236525108857859464674724687430801313234944", "17991209740554715889614184348245660008448", "249034021700908939781666925983786074112", "30939386645289552407458995576147772216180736", "228106207488088130442215329140594775687168", "33608130575348888485723001151136655736832", "247451750110494561487053257671077527552", "13961659472806943618750095050763334745849856", "230169763130986023485240862803759940501504", "18002543538404151093890785885426072682496", "249041261785648093197379278314653351936", "126223952511798345957026678729905885151232", "45736031332395673865720784556473733611520", "248526783531090431929189307891276840960", "952157270278766067967060316330921293774848", "108765662364122638112461674586587478884352", "246552918214596010631619324514949660672", "12462065267706144540177800460844636628320256", "221264886015203067351782870487855026667520", "245927221888653604034584035437530054656", "92807867709009315908764658720669745006247936", "212067620392140816979184502923573208285184", "245946731063255378775565658172178825216", "248383489493725533974239230162611421497524224", "234714972044127316602203652642442313728000", "245891290766782078175832562626669314048", "816541002903147797336555561096025204588544", "110869089098926595054804767737251578773504", "35011127609369322964214134404991089115136", "247735932449389282585619738215879540736", "4852313548420277491429041571562085677006848", "227602430237275306460879227093506573991936", "99619080941813354897542373696445261807616", "246261451671642082348001161722262978560", "82904744001699606156787799837213074938396672", "212125519958344609891011422303469900398592", "217976456443425512875032783301082634780672", "245938999159406097014121396453098127360", "201355491699577962036171572177083664460414976", "234766786117304304197731717952053662711808", "211806713151345208153592626376645910986752", "245919154998496448687121726534265602048", "2260057976474002734720771454525139574587392", "240543806184601369937586407348421921865728", "34077867244298144059146852809172735492096", "247437870989641834450378518631374913536", "44486203244665831050384360752324028879863808", "212595287161848201843811646624147456393216", "97829688091231310268562252207396279549952", "246280261877013912540098752940081152000", "200203463329795347279633708423799721347252224", "234768361203524890003398192442816359038976", "217641187769001607078113394128959741886464", "245911500933513753782953317944751292416", "17023692016005740698696866044151317345075200", "214246980797898955544086900348419483631616", "33637999112089410968586245058045746872320", "247469116067471949087127808764494741504", "81050466609915077544728427735082012254404608", "235173782292862335593358270959605503754240", "97732729418049938398579534208158878662656", "246252873684632192619361289374852448256", "27595739511807871615622236018793341966614528", "236503055405212018157494788986071070801920", "33612554549470817518408861908662881353728", "247442219806356334806685150669789200384", "1770424575142261953395340568477734394658816", "103311243578726014888249581531539787743232", "246582429039888750262350442090102521856", "39300912536665807219769691757700920886951936", "218614177190350866074813309426751567298560", "245930536176798881074676415606776922112", "170696399093973456143019254247164643182116864", "211846738300712467482815207017045649522688", "245947028467385388809318097472452558848", "25893981293579410485563976339130183428603904", "219245624584609328355780833967810373746688", "97984403919809794727837075364419209265152", "246271608152488328820485848435399852032", "166338699710445384116424294241992952269242368", "211853626366547432566555501538634062888960", "217689367177569364289646168306825228713984", "245939365112647822495629196713749643264", "112415089878216157803502397056918034323603456", "211983134861413821212289312957253665423360", "97699859856399508633977628373771253448704", "246281085759382793388879055682426372096", "73098735292705097909037959349836633455678038458564359157452512428032", "217404846956852473933077900335631946481664", "245932075128522808106353963300093427712", "33571663115584557735768158742705728389120", "247183603023046882660527195574360866816", "222915271632470135356323550864071668531200", "173661900074941431518711931843836731457536", "246344240667632948722468643550728814592", "1988281644569168418945501287686827549917184", "244094940555718197341642293030587681734656", "245901659364473364040408787875637755904", "28940427824540339969199659274819200817823744", "213142436223870022329156871847148980797440", "245945292697497638984718889012716109824", "183336181479639036661212996471168560894312448", "234793692144785557859153385875290424606720", "245891204400432626084203297773681901568", "136886246434774865081462763639147101283155968", "226811953187372927565357825655997596696576", "245909441957257921786798381720949227520", "320007632715138051299543111419320223137792", "140461287539476088134666252234437882281984", "37506422307741679127272006941063988117504", "247619363277458542540801742222680653824", "1262878412910386859578466472289035423318016", "262613897687105131005152519826999879925760", "105792309283854874946552537054195621036032", "246225933881078925170342012810147397632", "15246066592845273904006974213379252602011648", "214561825110108761523040530766874657423360", "220549828744286962345122763374726888816640", "245935761468433690654953033883992457216", "30022752645054106569298769373015317077413760961855400096010843717632", "234493382807651025714748729910732032835584", "211584146871550571613223142032845387595776", "245919455344437579619216783055767207936", "175274986199554608244302114626856978906873856", "226729672407789007080794899778206965956608", "234807522385846458708632168047948786040832", "245900363630361630020249069522910183424", "635971222982553688370094607013351901888512", "330325688638187395598830017962931329695744", "35442608314474054346511153765455421767680", "247368709695160952516794053678229094400", "8377790028874494040692852543853471299796992", "217066233884078991665237925868637448568832", "98765806691856457061645451596648304082944", "246274385597552785911525501846786408448", "33724679149674190536404435960301627530447193769253567503356861087744", "234493382807651025714748729910732032835584", "217404846956852473933077900335631946481664", "245911802988930584206676000599456088064", "164227318285907227063946158601884755076055040", "226749403893297199749178724655234606432256", "211857095387388749789631380253876619837440", "245928263576490938062666136249937428480", "4637241462594872656570276398932739579969536", "221699672772824411226278552531893735129088", "33816480101475635936623802776776540684288", "247459507501847334087938526723816030208", "353047231546236722738683674261926881563568684894938649761600002588672", "234493382807651025714748729910732032835584", "97615022722432956336376480810717002334208", "246253621868628886359015734350444494848", "94389092290002388153591954047382065353452298787012859852407418388480", "226436761628571048049588400007231844646912", "217404846956852473933077900335631946481664", "245920978924798725303196373067294048256", "210153473097935407200266733060092121611204202315710551464086257795072", "234493382807651025714748729910732032835584", "33571663115584557735768158742705728389120", "247444438561941070957099016286275371008", "26099255454344758575826952422874797384543502336", "226438726207674042708977938389904639655936", "97615387818223405172384623058085312724992", "246262821008270962944815747011985801216", "18777928115872158990081319329956924764454912", "229200615274499345562087892639454278451200", "33631790896828322758809564276874796859392", "247450468355256114960358398834960760832", "332957947889241466226310841560260121985024", "138103567913866812131167981310576487825408", "246434247486188448471550866007150034944", "4397250216087246446691947679518675932545024", "228712649831427285737745368019894842425344", "245918321259607569338821873995859623936", "93121288042081190482565523781468428125077504", "212065989449133799252587954982395209318400", "245946733256946670269264262509851836416", "167986266472380263238629515926347502426521600", "234821171572966859472791906341177194971136", "245891174265519037726841259191582064640", "5508639135502634294319426470293206944710656", "226337520299752556836363058019144308883456", "99376000397360591863373467961706944659456", "246262940764060950587482969905322524672", "37689539542663946339867237645568115279396864", "212778658438005644723418750353729870888960", "218666180688281101202778883591821162708992", "245938123898477951062262455091534495744", "400167385154182895830264895089369815296507904", "234630873741034937895701534088782388658176", "211696078867772691128260283574093581647872", "245919304216825480289393429024524468224", "11097399179396009961967950212977525549694976", "215696641073739745860263124715978927112192", "98481284507698964552565648401660456730624", "246276159776540131519088923011962634240", "240507896314756421627585745337310720986972160", "234722235214574081456667662857724684664832", "217601545824092815009641037036456945647616", "245911551552059097247245688630744711168", "33416625282437505653244754082151146046095360", "236150514023538557392922163652906792779776", "97901006387218507570757252589200636641280", "246251807191087373293307449029743869952", "5953148362088350585216260442834776549752832", "225645255084524453572226051448885078917120", "245921915783687131395464964785987125248", "225317656830711033743907310781303460569546752", "211783021342921378976278844152618827120640", "245947114373765956263181605291979440128", "12137943403308055033521079640368269021054534785193364459032493948928", "211584146871550571613223142032845387595776", "217404846956852473933077900335631946481664", "245939728745770154309687540003777806336", "97615022722432956336376480810717002334208", "245995289500027689561564132051469205504", "811312582245342927654280498577116713975808", "296987692358542643199100913456558574141440", "245857548665538600367863770679359832064", "15415555504643090718881702077094757337661440", "214528630924690950138434314500648579629056", "245943458936045923371771122176525074432", "72839015685010677058514612781356918830530560", "235250734344951993837858170788647614283776", "245890704107931280471908863054836662272", "732984037619088721994439352920873357419741184", "226506735119063437302118846585374014177280", "245909801221690383867795816292231938048", "1377199109636946929025102658633342207918080", "258157650278288866514598186779644558049280", "105061733539287356728820933342401122009088", "246229918999260046622156464460000133120", "10304566959825414725328463370170761343926272", "216019689073198264982308982187994350878720", "222090492627207586499053067290491798683648", "245933859027341972166480449736972173312", "253227107770829118633302993489837739480339221733242816187187117162496", "234493382807651025714748729910732032835584", "211584146871550571613223142032845387595776", "245919455344437579619216783055767207936", "4082837252619108456891255294426995097558056960", "226449320652521515728327971971208344240128", "234506851457388294295642573379035537080320", "245900693804324183139979571824181641216", "2928415036697959706527135558620411989065728", "228062114409022936749055298033440755023872", "100981100373294340286835314116052945731584", "246260914613343112277486924152055005184", "69012487468481912598567068594613812205715456", "235292870308145436827122361820025548963840", "218091885414824243608744130982899131351040", "245910926735927876428221307530445324288", "161901951245839730713331907697212324902338560", "226753900604008414042642856042262935109632", "211861020825210134708949082069128206876672", "245928258287036167119866129365801631744", "17752494907813297009390603995478193323638784", "237632276619372938816884128015634476826624", "98154742772816748304961416620509310746624", "246250206010439337864269651573152415744", "131124677863191734937637296286817212847620096", "226828467480271914345521778441720787107840", "217765903041753697407194944137484467961856", "245920517707158884532991003239232045056", "133338698357893111136838701036923793098932224", "226821952342048286652158093393431732682752", "97686537396605424012665796229847129784320", "246262368510719784537443468321400815616", "1128015279282475732009770240856072403288064", "269309443920036105014500026215996032286720", "245878468228836645429575102087454261248", "18681659286058969740807884231749027082797056", "214007951369907978754591854383892308951040", "245944144940789266075252956718377730048", "215691609124773534131689457011242907685879808", "234748594367460588737338301808394079567872", "245891253871557799942967134260306116608", "42567977641457459473865736809240983097169974876930319750403027107840", "211584146871550571613223142032845387595776", "217404846956852473933077900335631946481664", "245939728745770154309687540003777806336", "6097858465608294582530786524572715103686903081542856803995780907008", "234493382807651025714748729910732032835584", "211584146871550571613223142032845387595776", "245919455344437579619216783055767207936", "60406293334462741631137018101060903542718464", "235407218634811829016181852044068556636160", "218190122589416213039175445926467499720704", "245910801895082061899438190680610963456", "17961701141595744312401967147972883755565056", "214106262710035915781427723655105296203776", "245944015158006307815431820759636377600", "217404846956852473933077900335631946481664", "245654186917664926407266110480568025088", "2833756822325185897126069059157351706132480", "228656955091404729131422542441006973845504", "245926038430088463892419516361961635840", "133900466398461245428056273120117304588238848", "234904760103906766498911114284061914300416", "245891082642764390970104856875414585344", "63839282285974914634396417233585547721572352", "227242787622129385123978770036384396738560", "245908936477374812285634747482964492288", "10876050661020405153248729420358797584498688", "215781998789221939513364059823971531489280", "221839262763968336722156053045864659156992", "245934167445596405862237649900532662272", "115206242183665356875042991127408421334853207748941810166705512513536", "234493382807651025714748729910732032835584", "211584146871550571613223142032845387595776", "245919455344437579619216783055767207936", "57902062513102498200956921057973423135232122740576791297632596131840", "226436761628571048049588400007231844646912", "234493382807651025714748729910732032835584", "245900708614406280494087688958800560128", "18729882144064469048813382577330006416949248", "237466402044519384621698934909968463167488", "219957982699939505180335292353910275047424", "245908574360985849774971623729665146880", "321544467558426065878824695867801786008993792", "226596334394810428723217917430378931421184", "211723466105648452775725513764942360084480", "245928443756593635036198136055915872256", "341042306911028498637410667652119003656851589217446309157673107456", "226436761628571048049588400007231844646912", "217404846956852473933077900335631946481664", "245920978924798725303196373067294048256", "6878490613760463729591430319102020477255680", "218299083016177857047020024854961444618240", "245938589056625781302595817681503387648", "34833515733451142186989366305651352802426880", "236082651603263467333746404584776108343296", "245889798442704341325437023411264028672", "243430190385744625196156439115601564273737728", "234719485272695493028102254547971568828416", "211768211125102741878344276001327914418176", "245919206910513536729337459602217762816", "211584146871550571613223142032845387595776", "245661823248176384161177657579573084160", "5892948239921237835708361088051777747550208", "244211079240529320662768055926201436340224", "245881274449928347990024476627247824896", "29754691505253998642951889978062638204611337841870894751532040847360", "226436761628571048049588400007231844646912", "245909883722328200285649784293868699648", "5229643267610837056213246553166908113315474649539383768527855943680", "234493382807651025714748729910732032835584", "211584146871550571613223142032845387595776", "245919455344437579619216783055767207936", "56349667544910922213274786060036005318098944", "227350351354273496692338221593998777122816", "235473280801404575261076003277787342307328", "245899635548720830694184749015679107072", "38003353867727159897717104867287850654105600", "227794035089315050852497511142502856392704", "212768739483593726587571024014173299277824", "245927040399744618482090635397355798528", "21578134446285108945311296649161873128869393078331461106688371720192", "234493382807651025714748729910732032835584", "245891534191121001909702473370793148416", "234493382807651025714748729910732032835584", "245633960562863064808468383427744235520", "6784446522528446460199044153452024735727616", "234255232305839244635777343783998643503104", "245900970765475024381914677235568082944", "5635117445655799763113477482492121199935488", "235916634819875207595021821893866434854912", "244675011067770407957838769490254733770752", "245889978665904185958138390494989778944", "226436761628571048049588400007231844646912", "245643115775272973376499465856447676416"], "dual_psd": [[["1296724453307133674627387007501753268062778510027073645818647937024", "61269625433589061347962144816085758647490080157696734459942928384", "5032297643827191486452913627608736725761780614298468416760053760", "-1194274917373061486659654786909637104049095698806358732345180160", "-647378463681738713508671018141991145649752236855078404994629632", "178139194020110959671971551324072240584500564265093428653588480", "-95852026612256244522463675292942305507326135345983373162053632", "-438745749992851363060996287845081686997552405126824707122790400", "17936210258886277181667750491549581770602911279291895382016", "103902348438875388732429492619646396332323416669949446861094912"], ["61269625433589061347962144816085758647490080157696734459942928384", "10971977733822079348092247432857653743990601895466590029662388224", "1816941168334353655868733515907488932446081367054052491867979776", "-497748623450912132374779280157231726839039839524994859910823936", "-65272359868628671694220207100765816248511738089006494247813120", "30587539923900066113583903980024203607303536476097040208625664", "-7780056424862513273622634138890850261405366103327943218429952", "-16424054383522126496000413777302368028629956059364704223494144", "144777874403888545374145497589282889848330615576144180674560", "-5563969116201776904135573661490880824343981630899454415470592"], ["5032297643827191486452913627608736725761780614298468416760053760", "1816941168334353655868733515907488932446081367054052491867979776", "429508253522266321930386946491817509216683957126240431473950720", "-88437255088360156435191895180005519724795569014217396900069376", "-22384134841257688610980398276928924172829088156394735756378112", "7460848870154282653574902626277927236384226070789515777146880", "2158706949211442550723577964826422409445969843922385695145984", "365634651950256285654388236272834301200014999777577185312768", "-1172445683834565545053266705373760205020842207907281291444224", "-3292428524247029706348491174485275629686542112047759594881024"], ["-1194274917373061486659654786909637104049095698806358732345180160", "-497748623450912132374779280157231726839039839524994859910823936", "-88437255088360156435191895180005519724795569014217396900069376", "25417269393067694206913777238478148733927991252547574207348736", "2077982514695640553572339107782737235148205416780147705511936", "-1217519463617217410475343341540947165221637092997034105896960", "208759967694282341966312005451859614820038072994209109901312", "194503654951192915311513232089003912046427330593963301142528", "1482685053312589110088210236564392223962408509060067360768", "426055240481361178551417909741823999728517888771822475804672"], ["-647378463681738713508671018141991145649752236855078404994629632", "-65272359868628671694220207100765816248511738089006494247813120", "-22384134841257688610980398276928924172829088156394735756378112", "2077982514695640553572339107782737235148205416780147705511936", "2224606763708469603171093617841720874396915410708558038171648", "-562392893265413248469601421285229732818239007322499312517120", "-260674715754307769476452855131067921807945983391880974434304", "44763342901230346883602395163173209672641863325412633870336", "129602431723872909078018808382493901066670452147693851508736", "212729931315542850481388000447278354554202500557649949491200"], ["178139194020110959671971551324072240584500564265093428653588480", "30587539923900066113583903980024203607303536476097040208625664", "7460848870154282653574902626277927236384226070789515777146880", "-1217519463617217410475343341540947165221637092997034105896960", "-562392893265413248469601421285229732818239007322499312517120", "211245355265074827692716420518095833320338757981868144984064", "-38336242671299014326205852172954000226784292585186376286208", "-21930232898649856283064976943994820029985045077985821982720", "-1882442046147213115677781283702678959664045015266702131200", "-61040727105644500997083269417742719012962646430282151886848"], ["-95852026612256244522463675292942305507326135345983373162053632", "-7780056424862513273622634138890850261405366103327943218429952", "2158706949211442550723577964826422409445969843922385695145984", "208759967694282341966312005451859614820038072994209109901312", "-260674715754307769476452855131067921807945983391880974434304", "-38336242671299014326205852172954000226784292585186376286208", "234206787520799093035537162196501994825027505136295171063808", "73137095101719679500767779550824636496205661277875498647552", "-74107383988785109534334503429759974802517347199975870693376", "-45506240453592080199149888500584598614935561302023191134208"], ["-438745749992851363060996287845081686997552405126824707122790400", "-16424054383522126496000413777302368028629956059364704223494144", "365634651950256285654388236272834301200014999777577185312768", "194503654951192915311513232089003912046427330593963301142528", "44763342901230346883602395163173209672641863325412633870336", "-21930232898649856283064976943994820029985045077985821982720", "73137095101719679500767779550824636496205661277875498647552", "165732980490218133767245808782041774610082658677638272385024", "-15649270521269195084807365780312478104159726965950743838720", "-60397512228884733271046559440875414564279652496356921049088"], ["17936210258886277181667750491549581770602911279291895382016", "144777874403888545374145497589282889848330615576144180674560", "-1172445683834565545053266705373760205020842207907281291444224", "1482685053312589110088210236564392223962408509060067360768", "129602431723872909078018808382493901066670452147693851508736", "-1882442046147213115677781283702678959664045015266702131200", "-74107383988785109534334503429759974802517347199975870693376", "-15649270521269195084807365780312478104159726965950743838720", "24748123146871143207587548757340346890190042551558776815616", "16624899326637001685985656640314303427299015862495513411584"], ["103902348438875388732429492619646396332323416669949446861094912", "-5563969116201776904135573661490880824343981630899454415470592", "-3292428524247029706348491174485275629686542112047759594881024", "426055240481361178551417909741823999728517888771822475804672", "212729931315542850481388000447278354554202500557649949491200", "-61040727105644500997083269417742719012962646430282151886848", "-45506240453592080199149888500584598614935561302023191134208", "-60397512228884733271046559440875414564279652496356921049088", "16624899326637001685985656640314303427299015862495513411584", "49446656080652867464716204692160516881401579160796978479104"]], [["655251120755132128774562326140001574849487687563033637179925463040", "-69646987616827838836895803679188847194802627347518116198157910016", "-13521932292790754599020471089707339386994899714553387159969071104", "7187014599342557299837375955277187087056668672911091940244586496", "-862186873763615985070980561609101376618847871596240645394530304", "-1229160423684591108552656234261040999020877178412657228090703872", "-129394441043674084250541792610984239798074349524585862364397568", "-188025455075892223182435343853721818722569545540461569897398272"], ["-69646987616827838836895803679188847194802627347518116198157910016", "22722139938535193050395798269830885631351910341686065954727919616", "-651714690207698337466630122448497318377563462219689152481329152", "-542608259050470791471878019979864659998278112521826389498789888", "-69948610301468512019363399225388547486913938216926528824934400", "321902319930408388566871835366826941427757806018356590785069056", "31870339112376963846604656893295414916977906559802558226890752", "39451370983643499988053500160687401131429716128157216538624000"], ["-13521932292790754599020471089707339386994899714553387159969071104", "-651714690207698337466630122448497318377563462219689152481329152", "626383946110662152509201525334831201504469751282041286243123200", "-214406787381040341268056177174730732870514111067200236885639168", "47884327418367629920480852452452170635822688337674812262449152", "1875919433363567132706674828545757016741104160595940774772736", "-6037450472900612423878215712103350724845296728136553213198336", "10524778979648719757393005561073803500679960833628595185254400"], ["7187014599342557299837375955277187087056668672911091940244586496", "-542608259050470791471878019979864659998278112521826389498789888", "-214406787381040341268056177174730732870514111067200236885639168", "102670729285599715552839553349976603851648313012023512486903808", "-16422262264087625576616567252360562652374586564136404772716544", "-12207891786155681902958995617275638940621349391654656017432576", "2427527445981703133149231560162084199062550117264399775301632", "-7126071415640617207541515253164998527864687755554500045176832"], ["-862186873763615985070980561609101376618847871596240645394530304", "-69948610301468512019363399225388547486913938216926528824934400", "47884327418367629920480852452452170635822688337674812262449152", "-16422262264087625576616567252360562652374586564136404772716544", "3877884093586802905044179272436252769418648845747233669251072", "-66028686807395951247493628582970947469470859451348620935168", "-825085380262028879380918998547318233765433195757072266821632", "1241121060462531091310994000692217133191218243534094853996544"], ["-1229160423684591108552656234261040999020877178412657228090703872", "321902319930408388566871835366826941427757806018356590785069056", "1875919433363567132706674828545757016741104160595940774772736", "-12207891786155681902958995617275638940621349391654656017432576", "-66028686807395951247493628582970947469470859451348620935168", "4800833114804257683033577743871094151806121573727358058233856", "210344268711635662843197839997009161544039943746773674098688", "981224885375859657191327426103922054751926457205939396149248"], ["-129394441043674084250541792610984239798074349524585862364397568", "31870339112376963846604656893295414916977906559802558226890752", "-6037450472900612423878215712103350724845296728136553213198336", "2427527445981703133149231560162084199062550117264399775301632", "-825085380262028879380918998547318233765433195757072266821632", "210344268711635662843197839997009161544039943746773674098688", "669554372088769888624825140982646904810801186589749100412928", "-868048941017306270634022471563855514039014054169154372501504"], ["-188025455075892223182435343853721818722569545540461569897398272", "39451370983643499988053500160687401131429716128157216538624000", "10524778979648719757393005561073803500679960833628595185254400", "-7126071415640617207541515253164998527864687755554500045176832", "1241121060462531091310994000692217133191218243534094853996544", "981224885375859657191327426103922054751926457205939396149248", "-868048941017306270634022471563855514039014054169154372501504", "1462542239660827766980370973490356793160259765301082637467648"]], [["532829824850250167083010323763122055534554566656584103005582786560", "-39566335054763953059382775098070292088909130702026712216263196672", "-559088027935812949909533848712925993642392433696648634906443776", "2312916298709425689366708304876849184979016352905732599949819904", "-763991369497191242586056741836811771580210648411793559178444800", "-70284982106399399915211010088142161401480626855034842209320960"], ["-39566335054763953059382775098070292088909130702026712216263196672", "2939588440832711406478498108663882790683169884129648205054869504", "59794275654989116319068709258703908909941166292474185388130304", "-178652093691574945533056968760842274837552545362421136129785856", "54375644242203199327688473403936598732550844030294919219249152", "4979969842375148625627874131035085219986586424305801488236544"], ["-559088027935812949909533848712925993642392433696648634906443776", "59794275654989116319068709258703908909941166292474185388130304", "221575940114378941920430405959889679563682517233511707657109504", "-85873704457692960220553220959618213302570223310921796639784960", "-27683932318729166582468636286945978080368816343834154678353920", "-2818042645091412144906304329493956778301962994312181901688832"], ["2312916298709425689366708304876849184979016352905732599949819904", "-178652093691574945533056968760842274837552545362421136129785856", "-85873704457692960220553220959618213302570223310921796639784960", "41549929057764063030603499136558450172918332452606432975519744", "7439967236547620161158839743349858308264116087118378127327232", "786862528561086342802273589070995260684251740712376222089216"], ["-763991369497191242586056741836811771580210648411793559178444800", "54375644242203199327688473403936598732550844030294919219249152", "-27683932318729166582468636286945978080368816343834154678353920", "7439967236547620161158839743349858308264116087118378127327232", "4767236725215454703113670582026239167310730212994446052556800", "473529834550513703166382508279014303074812046605397549645824"], ["-70284982106399399915211010088142161401480626855034842209320960", "4979969842375148625627874131035085219986586424305801488236544", "-2818042645091412144906304329493956778301962994312181901688832", "786862528561086342802273589070995260684251740712376222089216", "473529834550513703166382508279014303074812046605397549645824", "47112217023324888823933089115847212570736254489780476182528"]], [["134573664645909154375622452242336871928174096414742764873729441792", "9271193224238410606005729534317775068655763164771336629541404672", "-1195496330799517736191003469241681197740822742727133212214034432", "-3228951629320547701620716545398654252383163986724413840644112384"], ["9271193224238410606005729534317775068655763164771336629541404672", "1313096708597609509426336342118711662447778483998237487787933696", "-431202573053229159640144168082732699366676650961867943809384448", "-100715479235078160910092589662282254531937605866623141882626048"], ["-1195496330799517736191003469241681197740822742727133212214034432", "-431202573053229159640144168082732699366676650961867943809384448", "191068888561134382864149084223716784961670893340125416145289216", "-34287428670934915294281633922930900205514521966634124108103680"], ["-3228951629320547701620716545398654252383163986724413840644112384", "-100715479235078160910092589662282254531937605866623141882626048", "-34287428670934915294281633922930900205514521966634124108103680", "99450950743589797644532130528181988605306107562809631755468800"]], [["2640655457326431573697367059635074635854713925958702963525419008", "-893004668809733220732485905726868416027528880920442550374891520"], ["-893004668809733220732485905726868416027528880920442550374891520", "301992195272373062566546598575944154462273814103327297673101312"]], [["224279556450337281462621209768763109323906670828824426128684875776", "83706118566429405018160795433771457577934875405311028052692566016", "-511285336921423431023548831248525148722231242314949833420439552", "-3036240121646686410159368322619574666674916822128511490258370560", "556175357577102303822917830194258903412192894469136221953064960", "-358198520689407879183167058550951071798288860456310997516288000", "118930235200431116632840694747609722371233320135605381473763328", "126302402077734594796134652560595171265439832837315564545245184", "-183552146208993250895545045003517507647839218499898271078547456"], ["83706118566429405018160795433771457577934875405311028052692566016", "56555269412768039062594989546754783035536789290402742565181849600", "-2124861501569715064477085289574801575847627414475190113625178112", "-2584693123930145506134497319429637459075462565781630182146179072", "449529853552305750784115816124191845857505688547020445730209792", "95559338279814691304990385024793858792705596479755304310931456", "24606570274030407429074536130236789336680449714023051743461376", "11925426644796379362815517401736220644476018922341142584360960", "-19913858461764305592018096970959800371293223693391521743110144"], ["-511285336921423431023548831248525148722231242314949833420439552", "-2124861501569715064477085289574801575847627414475190113625178112", "182960748028874340773636340559532898430575605331731802644021248", "137482911484629190039543116774913175457600146479420637043490816", "-32323580551652318343293584640698746473856175850430819706339328", "-18074705217042534067655416535226690421288828860305376549011456", "4793249161313337820423960612406757313148780972158133248983040", "82880127702813549920471916651719366529005253847445705588736", "-3290197806479230262103491912751023759500067601071677020045312"], ["-3036240121646686410159368322619574666674916822128511490258370560", "-2584693123930145506134497319429637459075462565781630182146179072", "137482911484629190039543116774913175457600146479420637043490816", "135694800225152035283611051852082610103687447459753714182520832", "-28666197077297088796102987591409267561803617229067915538464768", "-9091059382388449589872758797230067390720849742416382684823552", "1577254870181083394003400501537153428246221530151119933669376", "-1031037083329157088713110362823544109037338060669958615990272", "-299121453791716372649409863405535985377700324119977037660160"], ["556175357577102303822917830194258903412192894469136221953064960", "449529853552305750784115816124191845857505688547020445730209792", "-32323580551652318343293584640698746473856175850430819706339328", "-28666197077297088796102987591409267561803617229067915538464768", "8334715604389663343609736865327453349085503789136067023601664", "1811307980010871628006820191212472672664757411372118845685760", "-1206503580791345722443911392997006303871867057447959565172736", "833380402560083449886647159690955606043514044345839830171648", "7844632063959002226158925912731216108645027884650060578816"], ["-358198520689407879183167058550951071798288860456310997516288000", "95559338279814691304990385024793858792705596479755304310931456", "-18074705217042534067655416535226690421288828860305376549011456", "-9091059382388449589872758797230067390720849742416382684823552", "1811307980010871628006820191212472672664757411372118845685760", "2703829881044397790939393150198080738151851596101225904340992", "-512797664031886240109850540177467608021663076543972471996416", "-426790797492085730453386998844281070157482191169516713541632", "733047092843555375139940706792894837494917470732239119581184"], ["118930235200431116632840694747609722371233320135605381473763328", "24606570274030407429074536130236789336680449714023051743461376", "4793249161313337820423960612406757313148780972158133248983040", "1577254870181083394003400501537153428246221530151119933669376", "-1206503580791345722443911392997006303871867057447959565172736", "-512797664031886240109850540177467608021663076543972471996416", "449475786291050780212590077139842869728165823577617105682432", "-147674543163646800423061262400181271535801919743879815364608", "-134903313460094163598464300849573105281874225299916551356416"], ["126302402077734594796134652560595171265439832837315564545245184", "11925426644796379362815517401736220644476018922341142584360960", "82880127702813549920471916651719366529005253847445705588736", "-1031037083329157088713110362823544109037338060669958615990272", "833380402560083449886647159690955606043514044345839830171648", "-426790797492085730453386998844281070157482191169516713541632", "-147674543163646800423061262400181271535801919743879815364608", "278201536736085095834308639950336886355892436520159993135104", "-171221957700253723549523234168367529918189396827390777229312"], ["-183552146208993250895545045003517507647839218499898271078547456", "-19913858461764305592018096970959800371293223693391521743110144", "-3290197806479230262103491912751023759500067601071677020045312", "-299121453791716372649409863405535985377700324119977037660160", "7844632063959002226158925912731216108645027884650060578816", "733047092843555375139940706792894837494917470732239119581184", "-134903313460094163598464300849573105281874225299916551356416", "-171221957700253723549523234168367529918189396827390777229312", "243495211854716106662618903630118157118789523775360455409664"]], [["4967569393730499356690289936484322605340430001070219671035359264768", "77780663878792301350251975432359554320096354419053153296794517504", "99780037056724901013555806966766473679125655617097639990130638848", "392667804762750613826696789992435222654460482211328563934658560", "-548024093096745183852787392946555933977718297710532943981576192", "-529378299134924868963627526480862823616027330249704652620693504", "2188209327262190827492095901416631882267512512213399616169705472"], ["77780663878792301350251975432359554320096354419053153296794517504", "25927870651633854590891437854461189234381255319544616566550167552", "-7416068843528564091877449144184960208239545330905018695820509184", "977083921436572528603917014158174819963298669636030832249405440", "-168981142709349405708362042758210289253587470365915780468441088", "-227525622083753015489063677572346723735326725291877690213662720", "297835702398116591876744705239847779866761692554493112921096192"], ["99780037056724901013555806966766473679125655617097639990130638848", "-7416068843528564091877449144184960208239545330905018695820509184", "5382273944278798267784265118599367464905284713983870034507726848", "-377870868904088611100724609094396549505520302681116311438753792", "40390800916357546892051838135621149453372813131803517117267968", "95003741117890353673735073004436772047860787824406686026694656", "-75057693089755408992039080704712521734576770139466057092431872"], ["392667804762750613826696789992435222654460482211328563934658560", "977083921436572528603917014158174819963298669636030832249405440", "-377870868904088611100724609094396549505520302681116311438753792", "47571532207455167430047738562903600116061372994127296251035648", "-4385694427344846124286514378045202191987060942007239977205760", "-16054656322225778153784653984174111816881385294874230292217856", "17148691182521222815671148057255788585738267456248284926967808"], ["-548024093096745183852787392946555933977718297710532943981576192", "-168981142709349405708362042758210289253587470365915780468441088", "40390800916357546892051838135621149453372813131803517117267968", "-4385694427344846124286514378045202191987060942007239977205760", "1510926418517643177367482588483102131721266721644251191443456", "-63057610042288925205718306478545817429955807536831537348608", "-570430841944568675684374568392360935377599123237039396356096"], ["-529378299134924868963627526480862823616027330249704652620693504", "-227525622083753015489063677572346723735326725291877690213662720", "95003741117890353673735073004436772047860787824406686026694656", "-16054656322225778153784653984174111816881385294874230292217856", "-63057610042288925205718306478545817429955807536831537348608", "7831043395237452269768328532150056218746882227324266091642880", "-7787207688905207820201896394302513996609662936685946123321344"], ["2188209327262190827492095901416631882267512512213399616169705472", "297835702398116591876744705239847779866761692554493112921096192", "-75057693089755408992039080704712521734576770139466057092431872", "17148691182521222815671148057255788585738267456248284926967808", "-570430841944568675684374568392360935377599123237039396356096", "-7787207688905207820201896394302513996609662936685946123321344", "8441528434044540418278035929407861807253829114908694781362176"]], [["756898745835150429589628828092669805945385163424001623726235844608", "10538989091701155390635481711111787702603352128513941365919318016", "-47087683409617323838888476525738149398792759519288072366718976", "716991738919006851076456134928414466339121466395139693023854592", "3944328169247966921843699563262899451079270609621173225188753408"], ["10538989091701155390635481711111787702603352128513941365919318016", "26640347609148323020334332641819182500888034919655813569195278336", "-1686906095082179195995663581852116645074500435347326796906364928", "672156087215655074831061227072981177628602465809748724935557120", "275320054787248517073980432511669848619915010999041883222573056"], ["-47087683409617323838888476525738149398792759519288072366718976", "-1686906095082179195995663581852116645074500435347326796906364928", "108010189489895744477789892561088449545982642351309407972753408", "-36730598455909072486413183594914690483697482429202091103748096", "-12839166343423054811032272369284180633530552808220524518834176"], ["716991738919006851076456134928414466339121466395139693023854592", "672156087215655074831061227072981177628602465809748724935557120", "-36730598455909072486413183594914690483697482429202091103748096", "60953798141214697111310216470188716263671512980271457565147136", "20730157381532463419704775582826620896857069013404119350640640"], ["3944328169247966921843699563262899451079270609621173225188753408", "275320054787248517073980432511669848619915010999041883222573056", "-12839166343423054811032272369284180633530552808220524518834176", "20730157381532463419704775582826620896857069013404119350640640", "25404902230032072132534772923619810586538592574288493983825920"]], [["2877139766411338127556719600718127981291350018075588207767977984", "2142126885808034991793200310806544056439586601104369863865925632", "-565268640288988047132539090689870434676509883725706313341075456"], ["2142126885808034991793200310806544056439586601104369863865925632", "2372329639083219997173837263686294239002946539665193627922989056", "65758537827634338003903022356360057754458680327018007733731328"], ["-565268640288988047132539090689870434676509883725706313341075456", "65758537827634338003903022356360057754458680327018007733731328", "415644118932714617279695985897161521598616696426117907703922688"]], [["3437892097363491898440957377432963520674456922380020951323508736"]], [["4831312351314576850254756440537308057292458519780364013238979919872", "-173585517795931218708082888920377884682089477059713369649144922112", "-18053337558117725651052205558528854975094482960129882099875315712", "-18597875543750520548778552993454768326614399938251303600695279616", "-3348713102815514483249708366818654564130497601486431608222253056", "-2005157250730591137364574040349966128700233060052653985822146560", "1826526642232697834479959342851125894643767015167169294176878592", "-94750387648987730348076960887599950304789196167150673204346880"], ["-173585517795931218708082888920377884682089477059713369649144922112", "56589995356737872558469912263076269129894035724772149386960437248", "4886674808250941935488774191558809405331391489533470963419578368", "1449744642920891961077403403990592977407853105260594929546035200", "-67067007600308519458079116889208308472210841106572674951282688", "14355854487390150605463230462420042130700706252010920412708864", "-106437295772552169084194928258214300972114217775227257323782144", "-11315435515181770412543095899826569371211814402729715068567552"], ["-18053337558117725651052205558528854975094482960129882099875315712", "4886674808250941935488774191558809405331391489533470963419578368", "434933341982329699524775620166894211949394969263205019983806464", "144315887625110085022395002418434967424984499611280677107924992", "-9847081351513804674338659692673748402637301105635864336138240", "6393938876173109316415714614417597202396161640136455814643712", "-10753091810554932778234609323236760846034825622944831957368832", "-2131510575609382145233272863786053438534727897485665904885760"], ["-18597875543750520548778552993454768326614399938251303600695279616", "1449744642920891961077403403990592977407853105260594929546035200", "144315887625110085022395002418434967424984499611280677107924992", "91309516175378971182719700244318623246363735863251090026790912", "4452868081177955489859131479470802209861739869735272419688448", "9975849184447877421457809811449304245956839355513840047489024", "-8078191096927840916744397461113059099496656895513861375918080", "-909921821202601727612080504169254729691381722922392905318400"], ["-3348713102815514483249708366818654564130497601486431608222253056", "-67067007600308519458079116889208308472210841106572674951282688", "-9847081351513804674338659692673748402637301105635864336138240", "4452868081177955489859131479470802209861739869735272419688448", "7047892619640094135831052658277016563420962933409440864403456", "-692817677540129730148368022765622318640007445916161641807872", "-812708379953746710195560698494363819998017180487365374771200", "882848303592361119688274103367097700370407147889352884879360"], ["-2005157250730591137364574040349966128700233060052653985822146560", "14355854487390150605463230462420042130700706252010920412708864", "6393938876173109316415714614417597202396161640136455814643712", "9975849184447877421457809811449304245956839355513840047489024", "-692817677540129730148368022765622318640007445916161641807872", "2208071965590019763307513589366781798023813024104220844883968", "-883168314166243710136528324282584682903093878666012517203968", "-378476069852848167532632237959986031860823645543158826139648"], ["1826526642232697834479959342851125894643767015167169294176878592", "-106437295772552169084194928258214300972114217775227257323782144", "-10753091810554932778234609323236760846034825622944831957368832", "-8078191096927840916744397461113059099496656895513861375918080", "-812708379953746710195560698494363819998017180487365374771200", "-883168314166243710136528324282584682903093878666012517203968", "746163855952359182599225118941699502812116242314193258151936", "33141220003996921872026024586395551510893568820149741420544"], ["-94750387648987730348076960887599950304789196167150673204346880", "-11315435515181770412543095899826569371211814402729715068567552", "-2131510575609382145233272863786053438534727897485665904885760", "-909921821202601727612080504169254729691381722922392905318400", "882848303592361119688274103367097700370407147889352884879360", "-378476069852848167532632237959986031860823645543158826139648", "33141220003996921872026024586395551510893568820149741420544", "150410136963078800238004888060002307404245347185659570290688"]], [["2260871181260496101667649206412645367653717318331799645397394128896", "-213577883701012145303046053375643298351800430713335565937136369664", "-30262370075423282584927595743980723171130916830965290262933274624", "-12270189972455153486294084095194555758286820751640348963322724352", "-7174931457184658572484849384908266565232904263013169471175000064", "3940521924563026715193073931546546688067502511433410858633396224"], ["-213577883701012145303046053375643298351800430713335565937136369664", "73975998474367131915715539593008776290457143130733180846551859200", "2089457072425638909433338379149833082132322039595952868243275776", "1308545306388967480445099074899816319128477543019029937264787456", "837829388548325264560043886725200134450782938414026069173600256", "-965191100482686052215897788519361546727353879331250104289984512"], ["-30262370075423282584927595743980723171130916830965290262933274624", "2089457072425638909433338379149833082132322039595952868243275776", "1071581004394762875942421310649772575943552897143342327142547456", "-113928785404264059757188505049798004983924990499033112517804032", "166784846382031366824211434838015568768733272133552678983696384", "-89004041296652362047968805271628546595018846673803420800909312"], ["-12270189972455153486294084095194555758286820751640348963322724352", "1308545306388967480445099074899816319128477543019029937264787456", "-113928785404264059757188505049798004983924990499033112517804032", "183243428853183765308285088251617253481568656991187252912586752", "8629539139814466233382470017750853598850111931366358034415616", "-4193701708959677890278703172875991618256454340083108338991104"], ["-7174931457184658572484849384908266565232904263013169471175000064", "837829388548325264560043886725200134450782938414026069173600256", "166784846382031366824211434838015568768733272133552678983696384", "8629539139814466233382470017750853598850111931366358034415616", "31383210425250199077681663122679963606767527721232008742961152", "-19253721529398652124743632235408206685575299383746454358065152"], ["3940521924563026715193073931546546688067502511433410858633396224", "-965191100482686052215897788519361546727353879331250104289984512", "-89004041296652362047968805271628546595018846673803420800909312", "-4193701708959677890278703172875991618256454340083108338991104", "-19253721529398652124743632235408206685575299383746454358065152", "16456326373994688631171075233165748865922741144006544970481664"]], [["3262886063995414396261051066621380918509857735738088214618963968", "-3512234325110061483102718035879709890488803807148601192495448064", "-268711396498189028867008857951917122925793094554160076804849664", "669618210550748437701995336776675797114603949472935179995578368"], ["-3512234325110061483102718035879709890488803807148601192495448064", "3780637666329088703618927066841063694884961174888212219952103424", "289246198555134547535917118149622965827763834683670708078247936", "-720790128030170853250172205419630168941891757736545228494471168"], ["-268711396498189028867008857951917122925793094554160076804849664", "289246198555134547535917118149622965827763834683670708078247936", "22129431794989097691905051161231037244527138385188806463586304", "-55145671944603599178913829463699936612173844936659888815210496"], ["669618210550748437701995336776675797114603949472935179995578368", "-720790128030170853250172205419630168941891757736545228494471168", "-55145671944603599178913829463699936612173844936659888815210496", "137420841275754893737381424776076735775721281920754581097152512"]], [["940824132749632455605186756643349594112", "1532487687262394270846637756485656903680"], ["1532487687262394270846637756485656903680", "8143183708048652919692848570624922091520"]], [["15740100078226282134276183037090841135651093142635513530097336320", "-18639850273810691503855350712141527378836513692117913483782127616", "4024527262961943834320687717413803431022866761251783116719128576", "-626234356397909493604239833817678420725680921960765691516682240", "-75720381981667416571092037995580568894691722459650114438823936", "195256734867179626033219250914649534332583186186361660652912640", "-149183578009850675987350321286517787696388292175086873561006080"], ["-18639850273810691503855350712141527378836513692117913483782127616", "43671872641489947342673581261968356556169182249284355756247744512", "-11717215135563495456929281678308623828222574070426098333806231552", "1258747923338739156476691355754833984024328665414287236125425664", "75773083662217704055894048390544351599302618499189649816158208", "-268611989113425422780220833421080323214798881926347057619009536", "233738951234621264520689242478971931834662045319994489280921600"], ["4024527262961943834320687717413803431022866761251783116719128576", "-11717215135563495456929281678308623828222574070426098333806231552", "3266256023404572549773423881947935317027489344756471730028937216", "-326560650583555181688461319346119552812906435191276050747228160", "-14887949131502318067341808479002967660091459492591443359301632", "61956281456535944035819739201677876279509223509317614275919872", "-56512534986961753986481120034091859064656657068049347859447808"], ["-626234356397909493604239833817678420725680921960765691516682240", "1258747923338739156476691355754833984024328665414287236125425664", "-326560650583555181688461319346119552812906435191276050747228160", "37297823082899296829849911093256904578050759567629245015392256", "2679854264954780505728302692864230558920318432827771560394752", "-8663584905644467969986531173805075625674416633059833800556544", "7301932650655816890508647473015197531706079972546038623895552"], ["-75720381981667416571092037995580568894691722459650114438823936", "75773083662217704055894048390544351599302618499189649816158208", "-14887949131502318067341808479002967660091459492591443359301632", "2679854264954780505728302692864230558920318432827771560394752", "373207442244337462168228839133694582348534386082736280436736", "-915261025368833054314998810766865205309552877932289361707008", "680950357575575949661584996674441062143667704531069404446720"], ["195256734867179626033219250914649534332583186186361660652912640", "-268611989113425422780220833421080323214798881926347057619009536", "61956281456535944035819739201677876279509223509317614275919872", "-8663584905644467969986531173805075625674416633059833800556544", "-915261025368833054314998810766865205309552877932289361707008", "2486876446744252458542465733958275669580421000587727100444672", "-1949414290961860902700489536918340604253516999299149164707840"], ["-149183578009850675987350321286517787696388292175086873561006080", "233738951234621264520689242478971931834662045319994489280921600", "-56512534986961753986481120034091859064656657068049347859447808", "7301932650655816890508647473015197531706079972546038623895552", "680950357575575949661584996674441062143667704531069404446720", "-1949414290961860902700489536918340604253516999299149164707840", "1564760702562892066043500939002711589158263376649980368388096"]], [["11773907156326821041575305611630342045696", "773829432703989570883041227828570882048", "85429944516488348761797378323272171520", "205789682024724015941200939701715861504", "-51449486726058576893434755815152025600"], ["773829432703989570883041227828570882048", "338468321853038851142688915764692385792", "18245495827251976096580525502465310720", "44082917323933756236052076291671719936", "-15792909718848782518044541697059192832"], ["85429944516488348761797378323272171520", "18245495827251976096580525502465310720", "104141129964539199133489480733013573632", "415739808401220579391901948419506176", "-25986731067643324478877670153843113984"], ["205789682024724015941200939701715861504", "44082917323933756236052076291671719936", "415739808401220579391901948419506176", "17631388517400785263409183957853405184", "-1716999608296490995208035774909906944"], ["-51449486726058576893434755815152025600", "-15792909718848782518044541697059192832", "-25986731067643324478877670153843113984", "-1716999608296490995208035774909906944", "21392408064604645627418695794178392064"]], [["10534163060420255952492637887861677359104", "1595305922744668578905145799424037879808", "2610000208005636444429562900208504799232"], ["1595305922744668578905145799424037879808", "486426578647924886584120864716319883264", "471310773184582448801259489939490340864"], ["2610000208005636444429562900208504799232", "471310773184582448801259489939490340864", "767921458109327859267978760196234149888"]], [["225819677286589339124870152012953550848"]], [["8956653606087492149292319452936101953536", "97536342790949871937835394008088576000", "-21224510831168100594645072993964785664", "-11344177106895677713543918819624353792", "25908023183899462791196959589684740096", "-25517221384043114381897102813302882304"], ["97536342790949871937835394008088576000", "330049201235738897670674187637139439616", "60947948061614019061779241324569952256", "-1687928703467397896135304320783482880", "7446505684136944297220807224547344384", "-20072115472188514798827463427772907520"], ["-21224510831168100594645072993964785664", "60947948061614019061779241324569952256", "45513209032532227475373063935291817984", "8256570067841348598930688984171413504", "1930533124463949301214359550425038848", "-9062973907047913996278536660722909184"], ["-11344177106895677713543918819624353792", "-1687928703467397896135304320783482880", "8256570067841348598930688984171413504", "14620987740397122781698862579378552832", "-154025042921121909275797948519677952", "-3472594187813917609738780047912730624"], ["25908023183899462791196959589684740096", "7446505684136944297220807224547344384", "1930533124463949301214359550425038848", "-154025042921121909275797948519677952", "2189619607574989631853166724070244352", "-558157873665592211578029663416483840"], ["-25517221384043114381897102813302882304", "-20072115472188514798827463427772907520", "-9062973907047913996278536660722909184", "-3472594187813917609738780047912730624", "-558157873665592211578029663416483840", "5141460817445549459621081537673428992"]], [["1697557209186256753854534113860618551296", "-8559434934766575017129310187419598848", "-74738648405839883308443227224830640128", "10996108360430052923916100910217953280"], ["-8559434934766575017129310187419598848", "138892571264071847294359593450502881280", "3016777988790238090416086775343611904", "23557599863121544393918745087213305856"], ["-74738648405839883308443227224830640128", "3016777988790238090416086775343611904", "55000250913675112975044174231103340544", "22076854346947494185263708186504855552"], ["10996108360430052923916100910217953280", "23557599863121544393918745087213305856", "22076854346947494185263708186504855552", "31757771614353400010561316145363681280"]], [["634027657198509337082167749781145780224", "-55396969940804103999859933315927638016"], ["-55396969940804103999859933315927638016", "39700353757745721523005777122745647104"]], [["1494259442816555249102615300681544761344", "9744814092488483180716713379616522240", "8809237562884570888864197469894868992", "-16951717239795788673294195883235082240", "6742275226904538724756623638021537792"], ["9744814092488483180716713379616522240", "141374835445228984003794566853393645568", "3952185369671517535942636224703889408", "569724931228110489087049389939097600", "10505478984546339178179251616192921600"], ["8809237562884570888864197469894868992", "3952185369671517535942636224703889408", "10809400380141045231626483668485144576", "1966438957880827162504396542603952128", "4352652776722555188910235842594734080"], ["-16951717239795788673294195883235082240", "569724931228110489087049389939097600", "1966438957880827162504396542603952128", "6656289960701940919963323895040180224", "2562242780843863434813999021836730368"], ["6742275226904538724756623638021537792", "10505478984546339178179251616192921600", "4352652776722555188910235842594734080", "2562242780843863434813999021836730368", "5947474760357272326788081287971209216"]], [["480165543394055234437021766324586545152", "16298596697508699544701059150643200000", "-16387516908920550989586991383150854144"], ["16298596697508699544701059150643200000", "31960347864116818942833348982549250048", "-5831558504554246925881497385210740736"], ["-16387516908920550989586991383150854144", "-5831558504554246925881497385210740736", "10753203073155661809724135415176232960"]], [["99720823876239043953150905026860810240"]], [["438099482235068224709759277634596896768", "-246807495637371907535507939995418624", "3280889641946270894710918614240722944", "-2606524598647773627598865934365753344"], ["-246807495637371907535507939995418624", "27188285743472098632249078983690289152", "430584045325611556496263464792096768", "-2307397036646146128263464680712830976"], ["3280889641946270894710918614240722944", "430584045325611556496263464792096768", "4609992178330391941587918753665908736", "-1189850164135592590850919549334716416"], ["-2606524598647773627598865934365753344", "-2307397036646146128263464680712830976", "-1189850164135592590850919549334716416", "2463019575606157958329616479582945280"]], [["60768350385070945643456573033792143360", "5407729657823962441953916977288314880"], ["5407729657823962441953916977288314880", "20461792680561597072548662395472445440"]], [["63264436152839878181700267066028720128", "1205337046760248843445824340751286272", "1269864346503481482773291564269568000"], ["1205337046760248843445824340751286272", "7644351852323712187309428022051864576", "1138208704701288485374520124105555968"], ["1269864346503481482773291564269568000", "1138208704701288485374520124105555968", "3607280667923916427104863478815391744"]], [["13115605531284753043151603910125289472"]], [["14803412304297701930653374094659026944", "-340625080786618948909419526174539776"], ["-340625080786618948909419526174539776", "2556810238601207904832956013370933248"]], [["2800477888458123369092228932505174016"]], [["1997327490169625496302427371792265904128", "0", "-5809408533829654491657822816681590784", "-1656452923654762463288077719389077504", "-470977637260769063273508091612626944", "-151040960924136558319480368195960832", "-171784248722842132022975724146130944", "-193771446190615954318914060415926272", "-174299878846135567392351023603384320", "-185970118721055838991655315320078336", "-180549777915997130342146660213194752"], ["0", "11343613270702178954450824960735714064594858083863310128333985939456", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-5809408533829654491657822816681590784", "0", "190995183289666341785193209901218791424", "11302172502618552452098927664557981696", "-500982566775806848752476920599281664", "-1605055808298623080273263220421033984", "64783323529224629866192609331904512", "447421414097466721903777237262401536", "-340229426869865950309925848377982976", "169669004516950761092360058494255104", "-68755086729314152796542269856415744"], ["-1656452923654762463288077719389077504", "0", "11302172502618552452098927664557981696", "9519305628432162215520892063743737856", "-448669601855644427628693366295756800", "-440827583141246329980729699472506880", "69940296604696486332646324525072384", "62487575981683022113070699992055808", "-53901201416881728690887665318363136", "27039699650035921460668121936297984", "-10832812554798074571532893060857856"], ["-470977637260769063273508091612626944", "0", "-500982566775806848752476920599281664", "-448669601855644427628693366295756800", "392641713934189007424959643222278144", "-21881049281306930967105548832473088", "-9867649008850364720514414411776000", "-5624395556062371565623376674291712", "7994859954537169145980627921666048", "-4852724084365900846051430594772992", "2204466426535623814721881897959424"], ["-151040960924136558319480368195960832", "0", "-1605055808298623080273263220421033984", "-440827583141246329980729699472506880", "-21881049281306930967105548832473088", "84151411133293871289903389672996864", "-17815022542347173571007864249516032", "-6184495879135943871341625891356672", "6662044802109516258209014554296320", "-3431380452931364885086506407952384", "1367999060224175967195105480146944"], ["-171784248722842132022975724146130944", "0", "64783323529224629866192609331904512", "69940296604696486332646324525072384", "-9867649008850364720514414411776000", "-17815022542347173571007864249516032", "10468186668454459576979757828407296", "-1359397388316260023498924189810688", "-1151215231481121678309088703807488", "977827543857830780809767771176960", "-479912832093828522676462645411840"], ["-193771446190615954318914060415926272", "0", "447421414097466721903777237262401536", "62487575981683022113070699992055808", "-5624395556062371565623376674291712", "-6184495879135943871341625891356672", "-1359397388316260023498924189810688", "3539522776640297117640126594285568", "-2122115369118220212178049126367232", "877916404378168127287720859926528", "-297807200076851334589785380487168"], ["-174299878846135567392351023603384320", "0", "-340229426869865950309925848377982976", "-53901201416881728690887665318363136", "7994859954537169145980627921666048", "6662044802109516258209014554296320", "-1151215231481121678309088703807488", "-2122115369118220212178049126367232", "2137022881812027642114773239201792", "-1170431654275019283162624109314048", "491654093356752893202451845349376"], ["-185970118721055838991655315320078336", "0", "169669004516950761092360058494255104", "27039699650035921460668121936297984", "-4852724084365900846051430594772992", "-3431380452931364885086506407952384", "977827543857830780809767771176960", "877916404378168127287720859926528", "-1170431654275019283162624109314048", "886044746651175171019528531345408", "-460916743822348547338985178923008"], ["-180549777915997130342146660213194752", "0", "-68755086729314152796542269856415744", "-10832812554798074571532893060857856", "2204466426535623814721881897959424", "1367999060224175967195105480146944", "-479912832093828522676462645411840", "-297807200076851334589785380487168", "491654093356752893202451845349376", "-460916743822348547338985178923008", "443527409035967118786772525383680"]], [["1513478860121015874366558048036543528960", "60520479721614292160722703693568278528", "6506705506653741278189303356505194496", "-1437072403758490400797227355864039424", "-3132474197318535650183067817195077632", "2444022934176179263955173126069813248", "-1150303938460298544228787006728044544", "432199530112695265615414051964190720"], ["60520479721614292160722703693568278528", "53779225444290998440566022415828647936", "3648746204479635906094894565474435072", "-1837023640956752848987081274898251776", "-528257639086145138183109845727576064", "616885252445631103812102704609624064", "-308650016918605405846338547319046144", "117658270992643526760451004438675456"], ["6506705506653741278189303356505194496", "3648746204479635906094894565474435072", "2402244399752828545662081359385985024", "-477813457251782528135194585864339456", "-46015948210390131102595023007383552", "61510409556023895719456280875630592", "-26424411018175262689512966131286016", "8584328745026965626952991794790400"], ["-1437072403758490400797227355864039424", "-1837023640956752848987081274898251776", "-477813457251782528135194585864339456", "307282518278838510648775696504061952", "-12104930379762089821079961727926272", "-38774624479431966945240411021508608", "23860560824244716530529757520986112", "-9742697229511579779310755688480768"], ["-3132474197318535650183067817195077632", "-528257639086145138183109845727576064", "-46015948210390131102595023007383552", "-12104930379762089821079961727926272", "35952820663660897141901190133448704", "-15765347194965418343745331404996608", "4306333523350860784014570582704128", "-823352580143935250840507257978880"], ["2444022934176179263955173126069813248", "616885252445631103812102704609624064", "61510409556023895719456280875630592", "-38774624479431966945240411021508608", "-15765347194965418343745331404996608", "20921386653242098480380666294829056", "-10648801601228778580364036342284288", "3954605105604106543406459012513792"], ["-1150303938460298544228787006728044544", "-308650016918605405846338547319046144", "-26424411018175262689512966131286016", "23860560824244716530529757520986112", "4306333523350860784014570582704128", "-10648801601228778580364036342284288", "8115575940861859753023407092924416", "-3853861712567213940701330789105664"], ["432199530112695265615414051964190720", "117658270992643526760451004438675456", "8584328745026965626952991794790400", "-9742697229511579779310755688480768", "-823352580143935250840507257978880", "3954605105604106543406459012513792", "-3853861712567213940701330789105664", "3500053777100004160435693274791936"]], [["334187168613126593893164399269058183168", "15970667675552070107326782185295314944", "2797251406137940958936252242716524544", "-5060805396800372006822149036401754112", "2432484340745185213403646357323907072", "-856117869642830948189053344137871360"], ["15970667675552070107326782185295314944", "18867840077703081212912042829521354752", "-929023942703004321705606789950603264", "-1136063745694362706137681156106092544", "586516834315225957986683733107802112", "-202857866866400859933961502517624832"], ["2797251406137940958936252242716524544", "-929023942703004321705606789950603264", "649015024439387313731762303830851584", "-39023336355793905538770516423213056", "-48199106508175709571520040645165056", "27238667615456046232898413946470400"], ["-5060805396800372006822149036401754112", "-1136063745694362706137681156106092544", "-39023336355793905538770516423213056", "234861921475277081204964397141721088", "-104403351774631963925060570165805056", "32488616143749758884861724376170496"], ["2432484340745185213403646357323907072", "586516834315225957986683733107802112", "-48199106508175709571520040645165056", "-104403351774631963925060570165805056", "82293742268033256843358655869878272", "-34147331855972447705446428484567040"], ["-856117869642830948189053344137871360", "-202857866866400859933961502517624832", "27238667615456046232898413946470400", "32488616143749758884861724376170496", "-34147331855972447705446428484567040", "28993546659581036643755621435310080"]], [["75566716387126242918711441998085095424", "10192406115041798567751375734064545792", "-5865738608186919419855714639776055296", "1789873468458905849481089669635506176"], ["10192406115041798567751375734064545792", "3861281873417179733802779305406627840", "-1158912731702815450669096780412485632", "250619164393636581314325852190670848"], ["-5865738608186919419855714639776055296", "-1158912731702815450669096780412485632", "1020212647773815081303239731217170432", "-327695097544840868608290334764433408"], ["1789873468458905849481089669635506176", "250619164393636581314325852190670848", "-327695097544840868608290334764433408", "249284949114111322656321619871399936"]], [["29237077378135631493178892230584172544", "-4388080628693180701345477154058534912"], ["-4388080628693180701345477154058534912", "2293552801506896690885974707935379456"]], [["1320728114783194170832610320333320224768", "31739380942858999160527699058012192768", "3210683043717668060604593338755055616", "-25651744830564132226008266783588352", "-200048140914197154524063754568597504", "-560439086753899491717578194509889536", "584056939091435509832466253800800256", "-342413728818163755157793555680854016", "154935482737041460332069148138930176"], ["31739380942858999160527699058012192768", "40109576972795747667571024235960729600", "2582070035744556125763079411882524672", "192602311837351902669753679259631616", "-382293133508648190192841793824882688", "-88083921304865404421754200705204224", "182007102892675946903337451493785600", "-117385345409404561049189348706091008", "54523442323145749052016403494731776"], ["3210683043717668060604593338755055616", "2582070035744556125763079411882524672", "2606867552444012189654860865202028544", "-17107134748752163748956087190028288", "-159294584708119190902001205543698432", "897198985611408565134909446815744", "38721965994983889237172191271845888", "-26682711676319926400040676171448320", "12368535750199900034048494705573888"], ["-25651744830564132226008266783588352", "192602311837351902669753679259631616", "-17107134748752163748956087190028288", "116550156792818657157996080349052928", "-20695293624415745205000370670010368", "-439554438536758779987711764725760", "-372569666024461510826458754318336", "1170718809257293045830255766405120", "-838468114237978129381200087744512"], ["-200048140914197154524063754568597504", "-382293133508648190192841793824882688", "-159294584708119190902001205543698432", "-20695293624415745205000370670010368", "33416492323502175024201745607688192", "-4460257256765692335309524230471680", "-4431452107985585508014758614269952", "3645416697833708111587262114824192", "-1770911280782395186851119772991488"], ["-560439086753899491717578194509889536", "-88083921304865404421754200705204224", "897198985611408565134909446815744", "-439554438536758779987711764725760", "-4460257256765692335309524230471680", "4150510013650359100166437599182848", "-1202140297295139116696191639748608", "-27538060795685391211084881330176", "200332975169226512375438762835968"], ["584056939091435509832466253800800256", "182007102892675946903337451493785600", "38721965994983889237172191271845888", "-372569666024461510826458754318336", "-4431452107985585508014758614269952", "-1202140297295139116696191639748608", "2799068805635615055539626607378432", "-1731526455810730683633679776874496", "742025959260652640188881312940032"], ["-342413728818163755157793555680854016", "-117385345409404561049189348706091008", "-26682711676319926400040676171448320", "1170718809257293045830255766405120", "3645416697833708111587262114824192", "-27538060795685391211084881330176", "-1731526455810730683633679776874496", "1657105651173928711458300073345024", "-914933754534680645659438985773056"], ["154935482737041460332069148138930176", "54523442323145749052016403494731776", "12368535750199900034048494705573888", "-838468114237978129381200087744512", "-1770911280782395186851119772991488", "200332975169226512375438762835968", "742025959260652640188881312940032", "-914933754534680645659438985773056", "882117860665296534131855708913664"]], [["285731802589703837953348613749061189632", "9191875166199662630787527741840293888", "940226335036523820364741727909576704", "376711027648781952206799503838150656", "-1072515797571811417415096154930020352", "695457330774597325051240756159709184", "-308655982808721463955375293051437056"], ["9191875166199662630787527741840293888", "11762568494574403896847900692514340864", "1186519869489302869912530709053964288", "-292957620012932953714328621379747840", "-292917150275042452824600610026291200", "234261351208700101434217508812881920", "-108180048556899613695372390287015936"], ["940226335036523820364741727909576704", "1186519869489302869912530709053964288", "851027413127153648115800454415253504", "-145428017884071286003998382153007104", "-50148722643095915875887938095022080", "41908926558006185521269459185041408", "-18003407198484957451177158558875648"], ["376711027648781952206799503838150656", "-292957620012932953714328621379747840", "-145428017884071286003998382153007104", "89680657178599899811939729862033408", "1131939850816862395474594808987648", "-15296027710957759198834310464405504", "8979930188091491922047358749114368"], ["-1072515797571811417415096154930020352", "-292917150275042452824600610026291200", "-50148722643095915875887938095022080", "1131939850816862395474594808987648", "23894576951663547249594573409746944", "-13108163820102076260777285279285248", "4652392893098578501700214985850880"], ["695457330774597325051240756159709184", "234261351208700101434217508812881920", "41908926558006185521269459185041408", "-15296027710957759198834310464405504", "-13108163820102076260777285279285248", "15129133237750734491594882914713600", "-7722462981506580103973580105056256"], ["-308655982808721463955375293051437056", "-108180048556899613695372390287015936", "-18003407198484957451177158558875648", "8979930188091491922047358749114368", "4652392893098578501700214985850880", "-7722462981506580103973580105056256", "7314839336990788714117089797865472"]], [["63629576234094668797925815040457310208", "2403550636136972200046529865530212352", "1576898246786920132831436269877723136", "-1488385382903089237759495784236056576", "653920100557632614383537646039203840"], ["2403550636136972200046529865530212352", "4835103972279216926869790506992271360", "125764928477628552086576309855059968", "-493670094497964702642525150726062080", "225894537085820042635713686590717952"], ["1576898246786920132831436269877723136", "125764928477628552086576309855059968", "246008428321426289530383736770658304", "-64417662820620561413329910566486016", "5413335497259455419455288670945280"], ["-1488385382903089237759495784236056576", "-493670094497964702642525150726062080", "-64417662820620561413329910566486016", "149301768071933699830223030978609152", "-66521938445404353908622629556715520"], ["653920100557632614383537646039203840", "225894537085820042635713686590717952", "5413335497259455419455288670945280", "-66521938445404353908622629556715520", "63058719961952254653514847401017344"]], [["13050379604676685665640817488084074496", "3210088771384437466276648576146735104", "-1523940101218449434813229994784849920"], ["3210088771384437466276648576146735104", "1826231677928236084405271700732641280", "-577173825884863130803480270947221504"], ["-1523940101218449434813229994784849920", "-577173825884863130803480270947221504", "573509836600691583362253672188739584"]], [["6700034393234589234969890193227644928"]], [["256063142520973394951089519809477476352", "5817625422389242531452466296359223296", "758546657073368042089984906491854848", "64374146538143613329973810368086016", "59784428011276401608173446439632896", "-227668533322796255740953170047664128", "185491681128665001734138367502712832", "-99312653109944209337073749605744640"], ["5817625422389242531452466296359223296", "8633870020887567583857475253757280256", "530950376111897733921666505019228160", "119758117501015542094737125658329088", "-63137214587588155437532106402562048", "-68239864051303047405282811856289792", "73797682868080011324743332095066112", "-42216641171612293654656729724485632"], ["758546657073368042089984906491854848", "530950376111897733921666505019228160", "734924911960767384056218762099032064", "41696864151571749083533019638136832", "-45760816687262825917426459868135424", "-14867749844870114802354353455759360", "22417826978710355877265502304731136", "-13262382992275000028080978461196288"], ["64374146538143613329973810368086016", "119758117501015542094737125658329088", "41696864151571749083533019638136832", "47547850911467042841302705480138752", "-11682827292206914660091881370681344", "-1848800245262891138471912336785408", "2228626138922503586174530389803008", "-969547778783678967227199843729408"], ["59784428011276401608173446439632896", "-63137214587588155437532106402562048", "-45760816687262825917426459868135424", "-11682827292206914660091881370681344", "12614031640233526213555971701080064", "-317680840494022311680941555187712", "-2816689965814830089062576918888448", "1990995894588488857119402227662848"], ["-227668533322796255740953170047664128", "-68239864051303047405282811856289792", "-14867749844870114802354353455759360", "-1848800245262891138471912336785408", "-317680840494022311680941555187712", "2730129028574451381208489266249728", "-1558958507861685718887776879902720", "538273108758046298205527526604800"], ["185491681128665001734138367502712832", "73797682868080011324743332095066112", "22417826978710355877265502304731136", "2228626138922503586174530389803008", "-2816689965814830089062576918888448", "-1558958507861685718887776879902720", "2691429992521080104246802854707200", "-1657115651017551183957443810951168"], ["-99312653109944209337073749605744640", "-42216641171612293654656729724485632", "-13262382992275000028080978461196288", "-969547778783678967227199843729408", "1990995894588488857119402227662848", "538273108758046298205527526604800", "-1657115651017551183957443810951168", "1797347280611664302967103332286464"]], [["55076169752553815781313494628110958592", "1703622968982074437941876426268475392", "138641809998476175813196040707768320", "286973824903666302160102690398404608", "-354032432212289650696706418400034816", "201126036935748121037104472639143936"], ["1703622968982074437941876426268475392", "2582604132859860164724485679298379776", "351401775240913278674418904906858496", "12211858287394953359306765239320576", "-140434799385832370578603927301783552", "90109692147950267079084574762860544"], ["138641809998476175813196040707768320", "351401775240913278674418904906858496", "331030702155630293563773665364934656", "-26899702191144397848263488985628672", "-41641731446130505209093106341773312", "26948624865302855284717109265825792"], ["286973824903666302160102690398404608", "12211858287394953359306765239320576", "-26899702191144397848263488985628672", "29634502080388304037052227843522560", "-1692953189737590490471125229764608", "-4318185709635547281586079217483776"], ["-354032432212289650696706418400034816", "-140434799385832370578603927301783552", "-41641731446130505209093106341773312", "-1692953189737590490471125229764608", "21500730591393816137345479659749376", "-12377639530691551801561346098593792"], ["201126036935748121037104472639143936", "90109692147950267079084574762860544", "26948624865302855284717109265825792", "-4318185709635547281586079217483776", "-12377639530691551801561346098593792", "15041383708338763147205784494931968"]], [["12252319864682863279505471949781336064", "164537577650280040658268920270028800", "610894169397820844845215821328285696", "-427556893932675014236396573752819712"], ["164537577650280040658268920270028800", "1265395506330047742150857831913357312", "204602216254373853809942157638762496", "-219454111266820350843932652435668992"], ["610894169397820844845215821328285696", "204602216254373853809942157638762496", "164243742973111009898045275277099008", "-71638470982284367433075661559824384"], ["-427556893932675014236396573752819712", "-219454111266820350843932652435668992", "-71638470982284367433075661559824384", "129152396665713762060335187790659584"]], [["1971726015609597539870720993236353024", "948807680421713141647286798783610880"], ["948807680421713141647286798783610880", "1151655493007572015540829161722478592"]], [["50007171965090315682171004755302678528", "1008722148398406532864840843036459008", "137918914885939109970146855273627648", "-899363407864336096992998440566784", "57477319703427661487033009127292928", "-82203984578719697486412446422794240", "56606338976466034449151465869017088"], ["1008722148398406532864840843036459008", "1917219945933614690528125172968325120", "103924981653933045803631096700600320", "42235842033166404151844256224378880", "3080367043857931085049094173884416", "-35793364451583410820460443523350528", "28874853734454694009417266645434368"], ["137918914885939109970146855273627648", "103924981653933045803631096700600320", "198317696522885953963938807321460736", "27918688704051399781284757668626432", "-8397331274416833055782859240898560", "-13229199946054530471664993175601152", "12253175842497674684417043232456704"], ["-899363407864336096992998440566784", "42235842033166404151844256224378880", "27918688704051399781284757668626432", "24859906750235439524418225969299456", "-4719912439454642212723623003684864", "-3386834383937755927451987907444736", "2944325337319797394365254249480192"], ["57477319703427661487033009127292928", "3080367043857931085049094173884416", "-8397331274416833055782859240898560", "-4719912439454642212723623003684864", "4786194741467499320776471250731008", "254676628049434831646816294928384", "-1455388998465539126441922340585472"], ["-82203984578719697486412446422794240", "-35793364451583410820460443523350528", "-13229199946054530471664993175601152", "-3386834383937755927451987907444736", "254676628049434831646816294928384", "3118661668056090125587471447097344", "-2185953521911658624289937417043968"], ["56606338976466034449151465869017088", "28874853734454694009417266645434368", "12253175842497674684417043232456704", "2944325337319797394365254249480192", "-1455388998465539126441922340585472", "-2185953521911658624289937417043968", "3447557663744023072991871663865856"]], [["10679178067232212865188413179760214016", "312509748309566835589361117584949248", "-30418963973858796247438792117452800", "127983743406417567198262511611674624", "-111040856126115095068069548896813056"], ["312509748309566835589361117584949248", "574547413180616689774809422535589888", "83407889319088488142578334346248192", "44564859574553410021793272002772992", "-63303030386871147184037865749217280"], ["-30418963973858796247438792117452800", "83407889319088488142578334346248192", "130495852742727917052929474679537664", "10821411837263646960105668508385280", "-31304448705529831155241774254915584"], ["127983743406417567198262511611674624", "44564859574553410021793272002772992", "10821411837263646960105668508385280", "18905538865780760540076847096922112", "-8073979870337657811724203307565056"], ["-111040856126115095068069548896813056", "-63303030386871147184037865749217280", "-31304448705529831155241774254915584", "-8073979870337657811724203307565056", "27454935545843886261006279169277952"]], [["2416052824094244999452017015784472576", "-90263131392481779202295112897921024", "206766723823500990716052397268926464"], ["-90263131392481779202295112897921024", "309706326446762850858720647704477696", "148121394132174978134487215173009408"], ["206766723823500990716052397268926464", "148121394132174978134487215173009408", "200747799451585873828166576067575808"]], [["204191075650621817225866872228937728"]], [["9808943048799822490007983219019874304", "174203043850671025765944031440797696", "27850501995443168870426252450725888", "-11586884416912122031108885680488448", "27930000483064316277390722482569216", "-27791479904722781978182633121644544"], ["174203043850671025765944031440797696", "442768088465408801830955849342779392", "15781212485510120675418699886231552", "8951532497235461433322397681844224", "10465964927820572214622552407932928", "-16641898779174595079493641220128768"], ["27850501995443168870426252450725888", "15781212485510120675418699886231552", "52755562023757079061552320961576960", "11770723650413920657823263174426624", "2507380501606830989383087513665536", "-9314289421376395459105433407455232"], ["-11586884416912122031108885680488448", "8951532497235461433322397681844224", "11770723650413920657823263174426624", "14163857337478663951620559807184896", "-23771582463550710642343485112320", "-4395902146860198335994933559689216"], ["27930000483064316277390722482569216", "10465964927820572214622552407932928", "2507380501606830989383087513665536", "-23771582463550710642343485112320", "2706972018211962300352216069832704", "-734360490543293917770663432552448"], ["-27791479904722781978182633121644544", "-16641898779174595079493641220128768", "-9314289421376395459105433407455232", "-4395902146860198335994933559689216", "-734360490543293917770663432552448", "5635754659282250657528018576080896"]], [["2073702908241561762186334862401601536", "68759981320030416049429944828166144", "-31590882162970253333592280280334336", "47867624624017425413933969866489856"], ["68759981320030416049429944828166144", "135425857113453177893245116221489152", "8223860038781548840611301864505344", "31934142464405386043909806055489536"], ["-31590882162970253333592280280334336", "8223860038781548840611301864505344", "49493649543133707807770047789662208", "23224804955439264896783452144140288"], ["47867624624017425413933969866489856", "31934142464405386043909806055489536", "23224804955439264896783452144140288", "35512280362461762733222988861145088"]], [["501097583329450719291800692402946048", "-59405831811939042351782524344074240"], ["-59405831811939042351782524344074240", "52739180027527794189585850835140608"]], [["1927345006170641330943609431050420224", "29296891680816508442050537149431808", "7875039282859648717055668514717696", "-7889759656503221526026022576717824", "11151282342924289011331404039979008"], ["29296891680816508442050537149431808", "108075112429066424808669612204883968", "2124661341103297013253104025468928", "-775997894014225957182133260779520", "7331705015995729536224716811927552"], ["7875039282859648717055668514717696", "2124661341103297013253104025468928", "13942993517728292121338548852883456", "2985033076856696433114288431824896", "4918713088720821143877534823219200"], ["-7889759656503221526026022576717824", "-775997894014225957182133260779520", "2985033076856696433114288431824896", "7990809941132294966726406722027520", "3662368788662253034237577895346176"], ["11151282342924289011331404039979008", "7331705015995729536224716811927552", "4918713088720821143877534823219200", "3662368788662253034237577895346176", "6369946231833672124441829924929536"]], [["400830082140005321661960201980346368", "20065125311808481317266544249536512", "-15891737721374285230807755649974272"], ["20065125311808481317266544249536512", "40178351190873607976614754229682176", "-8704879886938265806563222352822272"], ["-15891737721374285230807755649974272", "-8704879886938265806563222352822272", "12286445824141658401129703850115072"]], [["112132453358009613633712995660988416"]], [["379444712439922459083336683830116352", "4284224355696190284911896476778496", "3156001595670431133915316884602880", "-3810670666191860843294563604889600"], ["4284224355696190284911896476778496", "28546517044386717387503003813019648", "984631414554182503861386840375296", "-2416504547830159048260311893147648"], ["3156001595670431133915316884602880", "984631414554182503861386840375296", "4578805395706594911642732516605952", "-1257016592033273357938733602570240"], ["-3810670666191860843294563604889600", "-2416504547830159048260311893147648", "-1257016592033273357938733602570240", "2708567465415793767412139124850688"]], [["76186241181966459015536894187405312", "7192559479690380550859090680610816"], ["7192559479690380550859090680610816", "20986221991479626154144916385562624"]], [["75056955513798911016155477664858112", "223557893042794652942605718913024", "1393247634025854078449544903786496"], ["223557893042794652942605718913024", "8291479588113913034559394683027456", "1159458989290234994705204464582656"], ["1393247634025854078449544903786496", "1159458989290234994705204464582656", "3965633730165620107570746321010688"]], [["13796037009633847938917288013463552"]], [["14963759180961010441716491167465472", "-233535027699591906513718752575488"], ["-233535027699591906513718752575488", "2806069813433025167785589383102464"]], [["3039708693941011539497852638068736"]], [["126243877995418427167494025220153428436621077562093863172583718912", "26929978689808966225828300187130823245400866592245171046091587584", "-1997428376208429372548651100904082208265184955262013646164721664", "-3225141282239436282204171463819298917494707725142503222021193728", "769809542508382102548570111787863327869170618300847394308227072", "-179956710877066126412467999794313890959991165252650125655801856", "-9724607332230238771103713734167584266702302781939760616177664", "28738895178191519496054876319617020356819276491897622421831680", "-9733348973147020157924782511401036072385538766797984376029184", "9335949401102377547332532770958457200076797931092432398581760", "5120209570129465919019811058154840271377238153780790120415232"], ["26929978689808966225828300187130823245400866592245171046091587584", "7101855487093994969784536210578567928247478981753471690961059840", "-818878068726882035386620774615456367370937755453330302835884032", "-928259481694634518407705005111085801054379166349808463666741248", "225366562015261348619765741351841964288562059752062056533065728", "-49447842209594105132447324850312706355450144638712010162307072", "-3204046794842291520077452698327983205776232680655975792771072", "7479177790217777424261264660486887152234437058387197728653312", "-693741368210568985690910815958643413967739204211533997408256", "3243798050943536632954148877413627835322549733307376212115456", "1981327596968244718843216758738557495616603504628340975730688"], ["-1997428376208429372548651100904082208265184955262013646164721664", "-818878068726882035386620774615456367370937755453330302835884032", "145280286891377654756673297302575810506938164802388947101548544", "120567408094451186077381150276220939859789846047084096482443264", "-29878045011099144804746722066878346028814547255623863978950656", "6048116274801611157959638744586444303372906261656415592513536", "480783372528753795818759607732828579221818757484052215758848", "-845024127757815001941909523833932844075590595142383959015424", "-246118797352956648190359415735841874400967479320709399838720", "-510132344473091505019932000264267493491674176709146351501312", "-338323728249914966071430633806983996213041943930265264979968"], ["-3225141282239436282204171463819298917494707725142503222021193728", "-928259481694634518407705005111085801054379166349808463666741248", "120567408094451186077381150276220939859789846047084096482443264", "124931447001712549676683815230332162073974882073493210675544064", "-30492679669219433189578978436464116331037594545693084631433216", "6555380807882836170248502852315400553603726595925474807906304", "448419929899640858418263675108513634055013808866926113325056", "-972957942367649550424601280911019419511877120734102068133888", "3893064709552175118961064528069457135948660370037110996992", "-460206189856199349682492589622084426361010714626074880245760", "-288210122668391730468472997907751880651889387193061812994048"], ["769809542508382102548570111787863327869170618300847394308227072", "225366562015261348619765741351841964288562059752062056533065728", "-29878045011099144804746722066878346028814547255623863978950656", "-30492679669219433189578978436464116331037594545693084631433216", "7449526920820978522709475715822242915468182130799392510181376", "-1595672159096278870192188684773522449768943905464158523490304", "-110196287569448112257368321548460079970398671647345070833664", "236011704662735121462544159722849766519246882669600259964928", "2941794758577135775478990615107604963840078075520616497152", "113352986952549283798202166115351179806395212975202080129024", "71282335878182942219815966708085944117180949202615127769088"], ["-179956710877066126412467999794313890959991165252650125655801856", "-49447842209594105132447324850312706355450144638712010162307072", "6048116274801611157959638744586444303372906261656415592513536", "6555380807882836170248502852315400553603726595925474807906304", "-1595672159096278870192188684773522449768943905464158523490304", "346650004760131505373539512801719485598054578448122962247680", "23067351102992097969186312502944448912476216413510334152704", "-51956718463174716178918068359552105913307842116558107181056", "2608272155284528947081986656401611325437315582072052514816", "-23512870027577478542961021706504902328893264118873562546176", "-14543921619672940194684610226229787627413138552933616451584"], ["-9724607332230238771103713734167584266702302781939760616177664", "-3204046794842291520077452698327983205776232680655975792771072", "480783372528753795818759607732828579221818757484052215758848", "448419929899640858418263675108513634055013808866926113325056", "-110196287569448112257368321548460079970398671647345070833664", "23067351102992097969186312502944448912476216413510334152704", "1689272891044006687966157587806833154207113607681723596800", "-3336271628856444128750754791932158033989607557049463341056", "-400930867121207462461099899359816390250488804344265179136", "-1761423127551445359883053373061021318443757018428886482944", "-1134408034670027577824159025291331862976503577687311253504"], ["28738895178191519496054876319617020356819276491897622421831680", "7479177790217777424261264660486887152234437058387197728653312", "-845024127757815001941909523833932844075590595142383959015424", "-972957942367649550424601280911019419511877120734102068133888", "236011704662735121462544159722849766519246882669600259964928", "-51956718463174716178918068359552105913307842116558107181056", "-3336271628856444128750754791932158033989607557049463341056", "7882473466785313607245754812520706309873312459421393092608", "-841918085926132357982391981289785025958051319872749568000", "3369681156863393224901939441940162992355700039907285139456", "2049092470754821558969309610074295618287416468263357382656"], ["-9733348973147020157924782511401036072385538766797984376029184", "-693741368210568985690910815958643413967739204211533997408256", "-246118797352956648190359415735841874400967479320709399838720", "3893064709552175118961064528069457135948660370037110996992", "2941794758577135775478990615107604963840078075520616497152", "2608272155284528947081986656401611325437315582072052514816", "-400930867121207462461099899359816390250488804344265179136", "-841918085926132357982391981289785025958051319872749568000", "2158775889781206084419386259572346819118679777070607761408", "555842971533390184634093024983654338629357409644740345856", "510918810251714382857079358727993749854916166772758413312"], ["9335949401102377547332532770958457200076797931092432398581760", "3243798050943536632954148877413627835322549733307376212115456", "-510132344473091505019932000264267493491674176709146351501312", "-460206189856199349682492589622084426361010714626074880245760", "113352986952549283798202166115351179806395212975202080129024", "-23512870027577478542961021706504902328893264118873562546176", "-1761423127551445359883053373061021318443757018428886482944", "3369681156863393224901939441940162992355700039907285139456", "555842971533390184634093024983654338629357409644740345856", "1845855076697559043588839583480181270431552605906083512320", "1198996474280644128589974541708190167583264269909807333376"], ["5120209570129465919019811058154840271377238153780790120415232", "1981327596968244718843216758738557495616603504628340975730688", "-338323728249914966071430633806983996213041943930265264979968", "-288210122668391730468472997907751880651889387193061812994048", "71282335878182942219815966708085944117180949202615127769088", "-14543921619672940194684610226229787627413138552933616451584", "-1134408034670027577824159025291331862976503577687311253504", "2049092470754821558969309610074295618287416468263357382656", "510918810251714382857079358727993749854916166772758413312", "1198996474280644128589974541708190167583264269909807333376", "790100225588118947582832171694655920663315074595222978560"]], [["9118952677750160341018471629456423283894061257345753124175872", "2322293935361429679028950656856010026005161808811048277377024", "-707888254231187693716351834914570073255011920133946792214528", "183534996285285200139448127464882867992868675073150717788160", "-72044092591836586889471496251678997257797270756164974411776", "29157016778052461551383012073898904954663033053377957199872", "134497611936877057782627635455073051132032454241759782764544", "184995542853588345535927377259664384343992912796025228361728"], ["2322293935361429679028950656856010026005161808811048277377024", "591411021945017495160162297321944118716081446331530036117504", "-180275592801987022890406763737015338819440381463811049127936", "46740258872037313051226056222913282632152793098527971475456", "-18347234075779604151015213310294876398648473401462930538496", "7425322362086044788981133531591619583346133209119916556288", "34252068144152962547736809781967798379145265604360182693888", "47112211502755446841663623567187794847067901920261651300352"], ["-707888254231187693716351834914570073255011920133946792214528", "-180275592801987022890406763737015338819440381463811049127936", "54952119852661860763754336928650880444141591560861696131072", "-14247498885230825296868279627644983380220877295208630321152", "5592656167296596104601839638370800126576108923823180480512", "-2263407919197285591533662642701330606087930937063937933312", "-10440813005266061599050864809037353330846014345461624733696", "-14360878545921701015641521039343017732516029163574189359104"], ["183534996285285200139448127464882867992868675073150717788160", "46740258872037313051226056222913282632152793098527971475456", "-14247498885230825296868279627644983380220877295208630321152", "3693965310690753783930320217063341111702963305616194404352", "-1450014352907221224729966254294004658280805331288463507456", "586836356669211764588960488981018660846304256061006151680", "2707001514268717595324059172011345909147083065846245883904", "3723361384830063857704881504254601407591872588123606089728"], ["-72044092591836586889471496251678997257797270756164974411776", "-18347234075779604151015213310294876398648473401462930538496", "5592656167296596104601839638370800126576108923823180480512", "-1450014352907221224729966254294004658280805331288463507456", "569182828423416435639575385923488516727041578269644161024", "-230354393831332488666726094727977729351430961677434093568", "-1062595535932964849565014814861651821257578262567495663616", "-1461553370151850892600311273046393029521988801544350334976"], ["29157016778052461551383012073898904954663033053377957199872", "7425322362086044788981133531591619583346133209119916556288", "-2263407919197285591533662642701330606087930937063937933312", "586836356669211764588960488981018660846304256061006151680", "-230354393831332488666726094727977729351430961677434093568", "93226893201224321690375461593648318852852646649333284864", "430043807269657091450759261380265947556068339443533086720", "591506320677364554574270819618133040594035626269931995136"], ["134497611936877057782627635455073051132032454241759782764544", "34252068144152962547736809781967798379145265604360182693888", "-10440813005266061599050864809037353330846014345461624733696", "2707001514268717595324059172011345909147083065846245883904", "-1062595535932964849565014814861651821257578262567495663616", "430043807269657091450759261380265947556068339443533086720", "1983737415466648208663401535310054329133572753028494131200", "2728543464589249348038694789522729988119367948826952335360"], ["184995542853588345535927377259664384343992912796025228361728", "47112211502755446841663623567187794847067901920261651300352", "-14360878545921701015641521039343017732516029163574189359104", "3723361384830063857704881504254601407591872588123606089728", "-1461553370151850892600311273046393029521988801544350334976", "591506320677364554574270819618133040594035626269931995136", "2728543464589249348038694789522729988119367948826952335360", "3752991388934093125468657930502740140176197870914325446656"]], [["233814269838759516282418237575280984064", "-12338053718648708898338113902979579904", "1434051628384793141535576051574374400", "-1696921667822595623898831185818681344", "1088849782915168152261028154085212160", "-436183119408967317110063972690690048"], ["-12338053718648708898338113902979579904", "8190052094118321203246520435688341504", "-873028204263649063983275408025976832", "-534554256959620569758962748133212160", "419045271067460195834115245475889152", "-173370252729864457027354219249664000"], ["1434051628384793141535576051574374400", "-873028204263649063983275408025976832", "263724170790280786973354181852659712", "-26873623913859431404987563733155840", "-25155895578558701831471034030620672", "17080171014354305535301410466299904"], ["-1696921667822595623898831185818681344", "-534554256959620569758962748133212160", "-26873623913859431404987563733155840", "124482416492972709924343590808453120", "-73946497835821940616243236296458240", "26409354072268563485815293433872384"], ["1088849782915168152261028154085212160", "419045271067460195834115245475889152", "-25155895578558701831471034030620672", "-73946497835821940616243236296458240", "59055475297634641604998355501449216", "-23377550791908075456515678161338368"], ["-436183119408967317110063972690690048", "-173370252729864457027354219249664000", "17080171014354305535301410466299904", "26409354072268563485815293433872384", "-23377550791908075456515678161338368", "23421857388604995697372625329192960"]], [["60173387228276152550840395740716466176", "-1319042121124489318539628245271183360", "-2401486996778958873781497962629693440", "1109655144427913641147979082841980928"], ["-1319042121124489318539628245271183360", "4399609003477549426005520789910061056", "-1825993444742905907136272022250717184", "541492582390434752114938552504025088"], ["-2401486996778958873781497962629693440", "-1825993444742905907136272022250717184", "1025427063067818954829887530434822144", "-367487686163173245261346081649721344"], ["1109655144427913641147979082841980928", "541492582390434752114938552504025088", "-367487686163173245261346081649721344", "190060103942185440307485022242209792"]], [["43633564971612790916572443103268438016", "-10535717506016789528603625044964278272"], ["-10535717506016789528603625044964278272", "3131855983306396653697142146170093568"]], [["732725158490326984383464701099465911089938004456561933549568", "429835135640133607260019217251353523054112133726861480951808", "72640292640364823668019036877805206942413768376381295558656", "-28191642620924410152055187292302936140580112145949751508992", "-25026082360372645130542349915763717641752841305588643135488", "20557668389993101307230657620102554570613339448783019180032", "37454261301842257268794271144419476974724375200184695521280", "35928870422946239818388479412047855004261680106175320817664", "56402703571943617812699495643614529950572095898076858810368"], ["429835135640133607260019217251353523054112133726861480951808", "252152176965561539873025902231440542525183552003578234142720", "42612635417543678730953482770565946380783278637459684982784", "-16537931568843745684455795744032980381258785414019284992000", "-14680933746120223942519334866248654109538474374636175884288", "12059648939943181909110414891545952740218558072359019872256", "21971618280650186795826078455292086878782865662841951617024", "21076785357640695222067960728571681158198008916061674536960", "33087254421927545702548813496495923562130930943284740096000"], ["72640292640364823668019036877805206942413768376381295558656", "42612635417543678730953482770565946380783278637459684982784", "7201352449463489740851921850822689515214295608861355147264", "-2794839437772035017089649088201284389848262734735030091776", "-2481014777825920499754311175516270290404835945541403672576", "2038028898761213118484947575597910972840856282176845512704", "3713109165242932085102527037466522641479339046150772621312", "3561886242773274878546502161792913195217243461592733974528", "5591603953677840591128179293180812119474802297393511399424"], ["-28191642620924410152055187292302936140580112145949751508992", "-16537931568843745684455795744032980381258785414019284992000", "-2794839437772035017089649088201284389848262734735030091776", "1084675071487140460443131826758498094586213539316278231040", "962879958372222289430314165627936068119262477949511663616", "-790957473828586926674733453175969811376065318599748747264", "-1441054858042240008699600836749745309389907398735396077568", "-1382365356232780827443687935779830035591330503125393997824", "-2170097264341664540622552452639368266618696904610620112896"], ["-25026082360372645130542349915763717641752841305588643135488", "-14680933746120223942519334866248654109538474374636175884288", "-2481014777825920499754311175516270290404835945541403672576", "962879958372222289430314165627936068119262477949511663616", "854760875958680461166451335000559997937112599791780495360", "-702143083670285233125257387309518961903199212485778341888", "-1279242861017711915242416337474628806256576603048533557248", "-1227143438301469933491704338718745281810582793983419744256", "-1926423145954772997835335203940347820932300133558648832000"], ["20557668389993101307230657620102554570613339448783019180032", "12059648939943181909110414891545952740218558072359019872256", "2038028898761213118484947575597910972840856282176845512704", "-790957473828586926674733453175969811376065318599748747264", "-702143083670285233125257387309518961903199212485778341888", "576775240669589627492788768070803827428902430346856890368", "1050833692160700070046339265882427233139303570278696615936", "1008036635870079431519500869810611433846268755958067888128", "1582459757107416772004653837204713767796389145245476978688"], ["37454261301842257268794271144419476974724375200184695521280", "21971618280650186795826078455292086878782865662841951617024", "3713109165242932085102527037466522641479339046150772621312", "-1441054858042240008699600836749745309389907398735396077568", "-1279242861017711915242416337474628806256576603048533557248", "1050833692160700070046339265882427233139303570278696615936", "1914526440660216124433461562132744128357963371413250244608", "1836553973216446095283336727794611847979219616111991455744", "2883102310921696289402789168759766624591721029120970194944"], ["35928870422946239818388479412047855004261680106175320817664", "21076785357640695222067960728571681158198008916061674536960", "3561886242773274878546502161792913195217243461592733974528", "-1382365356232780827443687935779830035591330503125393997824", "-1227143438301469933491704338718745281810582793983419744256", "1008036635870079431519500869810611433846268755958067888128", "1836553973216446095283336727794611847979219616111991455744", "1761757072090356806555270083638789060927248782899156090880", "2765682882126616342709699385949337379391780724902325125120"], ["56402703571943617812699495643614529950572095898076858810368", "33087254421927545702548813496495923562130930943284740096000", "5591603953677840591128179293180812119474802297393511399424", "-2170097264341664540622552452639368266618696904610620112896", "-1926423145954772997835335203940347820932300133558648832000", "1582459757107416772004653837204713767796389145245476978688", "2883102310921696289402789168759766624591721029120970194944", "2765682882126616342709699385949337379391780724902325125120", "4341689286033350486986003650811245902457675497308933849088"]], [["23333120546977870276137257375860289518430516059190885559042048", "9427473993164136504796232370622531260050779068498354295013376", "-6669105121197937107194453527742338152340058494802373036212224", "2272674596067781469325100733068626727292668874222961212522496", "-249801515984078253192450104921382516386738237114023944388608", "-1370347901867613677845792057411214309308193667294100551892992", "-975236466853980996624674835349813164402420117758565546983424"], ["9427473993164136504796232370622531260050779068498354295013376", "3809060417480148150060465405384059848928231014255357916610560", "-2694573790984620796248969012271118903787097982956087717920768", "918247544567238861255028706098276084960635483963484048195584", "-100929375933725879147157968355576957521079573922571175854080", "-553673015164584998823032215045164254356494077186041756778496", "-394032868854397733969555238645843378365138896664833845886976"], ["-6669105121197937107194453527742338152340058494802373036212224", "-2694573790984620796248969012271118903787097982956087717920768", "1906172945364963337855093551656331758818057432112784272785408", "-649579028957410781762547969835833673480426793859550524997632", "71398618379323485264558098714400952446850499908220030550016", "391674752280480651503353685950477060684698049821832191672320", "278743449783328092985328960051903800265727580733883841249280"], ["2272674596067781469325100733068626727292668874222961212522496", "918247544567238861255028706098276084960635483963484048195584", "-649579028957410781762547969835833673480426793859550524997632", "221361296668946246763814716643696104337574963649226693672960", "-24330974431526084981361015529466143020135468901567790317568", "-133473568530150382901205484993846931057813289435532747603968", "-94989229533852958522496946891604928658352121865504586465280"], ["-249801515984078253192450104921382516386738237114023944388608", "-100929375933725879147157968355576957521079573922571175854080", "71398618379323485264558098714400952446850499908220030550016", "-24330974431526084981361015529466143020135468901567790317568", "2674344276510666651930155533597488575457166817294098104320", "14670775930845982952295885090431326034338470283127637934080", "10440761550629115114704130727106179429868042100948697350144"], ["-1370347901867613677845792057411214309308193667294100551892992", "-553673015164584998823032215045164254356494077186041756778496", "391674752280480651503353685950477060684698049821832191672320", "-133473568530150382901205484993846931057813289435532747603968", "14670775930845982952295885090431326034338470283127637934080", "80480164167162478517837433486723371105614076279861152841728", "57275375725568393612088709330219879802485110287139401105408"], ["-975236466853980996624674835349813164402420117758565546983424", "-394032868854397733969555238645843378365138896664833845886976", "278743449783328092985328960051903800265727580733883841249280", "-94989229533852958522496946891604928658352121865504586465280", "10440761550629115114704130727106179429868042100948697350144", "57275375725568393612088709330219879802485110287139401105408", "40761207416168842945486931451145861420786136143884122587136"]], [["1841262073786419945846871015058627272906116964632676255332827136", "-135598060457706227301810132493887637238695103327859977322758144", "-14426416476383492023729342292289973142332295751762857796042752", "11973654241044953103460557241976194809948291872403810471116800", "-16680699115144485280383415628602924334169580535802637062242304"], ["-135598060457706227301810132493887637238695103327859977322758144", "9985995074606941870020517500637765803204951367334556485025792", "1062420239575091451992381588822187831534827953051281376935936", "-881788809312767403989815486672454675693224216664551278510080", "1228434821579091440181603115227043880429168504256970132291584"], ["-14426416476383492023729342292289973142332295751762857796042752", "1062420239575091451992381588822187831534827953051281376935936", "113031976986351843817435693094946165866776575353621045051392", "-93814414191625214275790784499012244491322540719006795431936", "130694438330254590279709560544753051131981514028665960136704"], ["11973654241044953103460557241976194809948291872403810471116800", "-881788809312767403989815486672454675693224216664551278510080", "-93814414191625214275790784499012244491322540719006795431936", "77864198652214259251356765918062150496068136522270774394880", "-108473924786229224981249490847530278593739665632967249625088"], ["-16680699115144485280383415628602924334169580535802637062242304", "1228434821579091440181603115227043880429168504256970132291584", "130694438330254590279709560544753051131981514028665960136704", "-108473924786229224981249490847530278593739665632967249625088", "151116849106542537202062633275515689997146122171808158318592"]], [["52188927952870199187154941044081033216", "23098053085362495667567231792966533120", "-15829711535224070793126755291638005760"], ["23098053085362495667567231792966533120", "62872654513497018244193765941294661632", "-34327380103816782938281861726014013440"], ["-15829711535224070793126755291638005760", "-34327380103816782938281861726014013440", "19809532477729168159651912324774625280"]], [["16737269972034505994755116248083271201100029592885168183443456"]], [["258778259130761292239948543889490502004758799559564803763601408", "218785325292192216456681905909079187589022957288705715087605760", "15045497001353548963663474796201159302782040023545163282382848", "-8152385545906918770083817052529596197847907085896610433990656", "1878519899935789241620600922067232895781352607639082924769280", "-3273542030386468683723026993694748968006851569326799525511168", "-1043198197092245683966388077815132737460106895174576296165376", "-2401817668852636328955607918147533091293346421311561093087232"], ["218785325292192216456681905909079187589022957288705715087605760", "186109189587697597982949599446309241613046791763778928837132288", "12477618625914270834670833840066817966700856660575492572708864", "-6986029861571744170720983700514160203817264621573318067093504", "1690012352591875483859521926729153913440654311667315333136384", "-2830013368572905396587435514020092251279511021842683316404224", "-992128269175581012365292486262136014053908118437191980417024", "-2004883384536855718301194525877832007051582180371676105015296"], ["15045497001353548963663474796201159302782040023545163282382848", "12477618625914270834670833840066817966700856660575492572708864", "926587274152909424024854009474031013512833947114683215380480", "-453999983092585874822125844691238238809001599153992403779584", "87471576911537455277210418865512427775851869425779290931200", "-177000569517158397249068597277970736709787992070871880564736", "-37123547244467143864893151601544298529750753320607405834240", "-145142038443986614399946035322790643463787814643991725473792"], ["-8152385545906918770083817052529596197847907085896610433990656", "-6986029861571744170720983700514160203817264621573318067093504", "-453999983092585874822125844691238238809001599153992403779584", "264531907269551922070270122555312819456468348871929352945664", "-67563622596571609866648172678694410346389675226881637482496", "108264690989699023306225068734102361552712121935798447636480", "41935197231874530688751671453116338269767875482635823218688", "73545243912292374019074373918476164604612471110481158864896"], ["1878519899935789241620600922067232895781352607639082924769280", "1690012352591875483859521926729153913440654311667315333136384", "87471576911537455277210418865512427775851869425779290931200", "-67563622596571609866648172678694410346389675226881637482496", "22759985367821863548500991642474794530386335541542397149184", "-29353496105375527120563063314885414756719256886901102084096", "-17443846830874999599523712808300332385196216531194396803072", "-15128144695997854712857175594467250270212844793745993891840"], ["-3273542030386468683723026993694748968006851569326799525511168", "-2830013368572905396587435514020092251279511021842683316404224", "-177000569517158397249068597277970736709787992070871880564736", "108264690989699023306225068734102361552712121935798447636480", "-29353496105375527120563063314885414756719256886901102084096", "44835592834567489722369051390035813116695859682527278006272", "19244776282911231888994412666996692045626118665858508128256", "28969330451997508806865246323585722292660573852201931243520"], ["-1043198197092245683966388077815132737460106895174576296165376", "-992128269175581012365292486262136014053908118437191980417024", "-37123547244467143864893151601544298529750753320607405834240", "41935197231874530688751671453116338269767875482635823218688", "-17443846830874999599523712808300332385196216531194396803072", "19244776282911231888994412666996692045626118665858508128256", "14885343193699757234143739544757185237918290567032779833344", "7186157546380051732492217331963239772236062228636783083520"], ["-2401817668852636328955607918147533091293346421311561093087232", "-2004883384536855718301194525877832007051582180371676105015296", "-145142038443986614399946035322790643463787814643991725473792", "73545243912292374019074373918476164604612471110481158864896", "-15128144695997854712857175594467250270212844793745993891840", "28969330451997508806865246323585722292660573852201931243520", "7186157546380051732492217331963239772236062228636783083520", "22875576192050480944946559681419052536629370858936641519616"]], [["4184334806205273256860497355906636242697074287867241769201565696", "818969029818030864885654311890593643813962597470061041234739200", "-135500713453189999500806864046057538436971017015773475524050944", "30457813741685491012249050468823159554466317255090323534643200", "-28792821610202478974716332117169036814271108126164157118545920", "-15596224065136360174921595067217384692811015351316021749219328"], ["818969029818030864885654311890593643813962597470061041234739200", "160290775682299290253076034644098648509436084522011240213512192", "-26520556546250246602857705161554106537164722779627514459324416", "5961283531474360474431021761129206878728731634656506099531776", "-5635406885907389108290289758450657107564182850579198759665664", "-3052534054518663843974232960258701914474118761284868933419008"], ["-135500713453189999500806864046057538436971017015773475524050944", "-26520556546250246602857705161554106537164722779627514459324416", "4387900155383213081100886875572032442990216967897190500401152", "-986311010797326521304476499519752755657073818197265005674496", "932393809579267991450288155166653424880942460767797401092096", "505050285380561085355441828627217053095883681945639922434048"], ["30457813741685491012249050468823159554466317255090323534643200", "5961283531474360474431021761129206878728731634656506099531776", "-986311010797326521304476499519752755657073818197265005674496", "221702722389106998802199325780623329820823508169167120367616", "-209583228474117995434431996566298900021960698602198113714176", "-113525066623507784676782437849809422733059028827035280605184"], ["-28792821610202478974716332117169036814271108126164157118545920", "-5635406885907389108290289758450657107564182850579198759665664", "932393809579267991450288155166653424880942460767797401092096", "-209583228474117995434431996566298900021960698602198113714176", "198126252958418942751128019712886143734560359117426907938816", "107319160176731898151643598522818903076009800625258699423744"], ["-15596224065136360174921595067217384692811015351316021749219328", "-3052534054518663843974232960258701914474118761284868933419008", "505050285380561085355441828627217053095883681945639922434048", "-113525066623507784676782437849809422733059028827035280605184", "107319160176731898151643598522818903076009800625258699423744", "58131630559107239559831063084451225455848568156470036660224"]], [["133001452015771540540129558024582415506008100166101408426229760", "9311851858420198817138122535508305870558040734444235320721408", "9699983268310827421460951336044214454805908096092285890985984", "-14601395045155591802925772598868310227855242459280839727382528"], ["9311851858420198817138122535508305870558040734444235320721408", "651952168333330829976794217522479749810700144137973939568640", "679126474596338554376705850885211305882656225678638941470720", "-1022289798540218157575227326341718318805027802715387594801152"], ["9699983268310827421460951336044214454805908096092285890985984", "679126474596338554376705850885211305882656225678638941470720", "707433445120228357655488492630112125403970747474855292043264", "-1064900311127511152949634822419268463304928279057825093648384"], ["-14601395045155591802925772598868310227855242459280839727382528", "-1022289798540218157575227326341718318805027802715387594801152", "-1064900311127511152949634822419268463304928279057825093648384", "1602995561577873279913681770863190018026547687583227674886144"]], [["236892570673440158502477142427134643982560531324565211058274304", "-38395347504027863307438152079656455039585215818903782688817152"], ["-38395347504027863307438152079656455039585215818903782688817152", "6223085450777046407211771742163863633664301887913719456858112"]], [["61359062865168095669725235438309843409201895335457649646744109056", "1759126302761573651176761832362706960175937390349331970712928256", "214441879593971176014523941424938613337597611198573931759927296", "102470191241282591267916476135340391536855628527224331270356992", "-60507239836568162493324392603383462624852333906718996046020608", "5193498526538402598381919723310805120967456449811106307768320", "-17664200494836766632130981274628964691782420966650384132079616"], ["1759126302761573651176761832362706960175937390349331970712928256", "90632345585806458887009694784098262203555439475931311973072896", "12114680278914038896216400107744853500759592986847825400692736", "1658174514650271930856451017835028837383810104630655122931712", "-719358509720611583332734920466570462465234894075241699475456", "-1210357992577259884935227136466276185842800595757158625181696", "-330637028901982849600091129132295246582865236211468391677952"], ["214441879593971176014523941424938613337597611198573931759927296", "12114680278914038896216400107744853500759592986847825400692736", "1635096178199096565599777432394096758501266410964663731748864", "168171080650393834346863871992778574338837038507954026840064", "-60765160680641631681594330885688810864361907253186756870144", "-183517438230825303354442190258633158207067995586444363038720", "-35434884063254978210873874485248750478098180782898238455808"], ["102470191241282591267916476135340391536855628527224331270356992", "1658174514650271930856451017835028837383810104630655122931712", "168171080650393834346863871992778574338837038507954026840064", "211938032973837719402870205546337738025451843683822036058112", "-133336681029208825712865008180484982318032104942875816493056", "51606541409424039379046116354515784252605904090538417586176", "-35905105182668216873922941010238450978271737920221379297280"], ["-60507239836568162493324392603383462624852333906718996046020608", "-719358509720611583332734920466570462465234894075241699475456", "-60765160680641631681594330885688810864361907253186756870144", "-133336681029208825712865008180484982318032104942875816493056", "85324044317114984391999210058656153929258251959232140148736", "-39577421782029603610323057312061058170368978344449023148032", "21556506981551090407779940517319270680027544197739013210112"], ["5193498526538402598381919723310805120967456449811106307768320", "-1210357992577259884935227136466276185842800595757158625181696", "-183517438230825303354442190258633158207067995586444363038720", "51606541409424039379046116354515784252605904090538417586176", "-39577421782029603610323057312061058170368978344449023148032", "47759623186703834938879124325272227195315965872178217353216", "-4129551757352450865307399617579588378793350048128188809216"], ["-17664200494836766632130981274628964691782420966650384132079616", "-330637028901982849600091129132295246582865236211468391677952", "-35434884063254978210873874485248750478098180782898238455808", "-35905105182668216873922941010238450978271737920221379297280", "21556506981551090407779940517319270680027544197739013210112", "-4129551757352450865307399617579588378793350048128188809216", "13907588986281370682433242206595658549988464235752284225536"]], [["5819731201219198991472711721409623336246737967109197824786432", "4037673429716903553199457756908769220091367358654639773843456", "-842170728506158651076863534457998004476936149378665478619136", "615236897707038668769284016361841857196246216709431070031872", "-196325050206544150376891887837732742502371351352791468605440"], ["4037673429716903553199457756908769220091367358654639773843456", "2801298919377328299976237222975976397616577815983412314374144", "-584289936459999928298876732795316573912657131464386892791808", "426845431337577422439977459538353630453809082168232497905664", "-136208428086976805013543590437934265334840079407609993494528"], ["-842170728506158651076863534457998004476936149378665478619136", "-584289936459999928298876732795316573912657131464386892791808", "121870153694385406512117650155900540771633270401733398364160", "-89030659394932136125683227914063803136209625654493670539264", "28410111195825656201206076063622588424680169800103591149568"], ["615236897707038668769284016361841857196246216709431070031872", "426845431337577422439977459538353630453809082168232497905664", "-89030659394932136125683227914063803136209625654493670539264", "65040192959579340211396595688224799548671796942027427414016", "-20754638084650507654770328835091143740756277879693933281280"], ["-196325050206544150376891887837732742502371351352791468605440", "-136208428086976805013543590437934265334840079407609993494528", "28410111195825656201206076063622588424680169800103591149568", "-20754638084650507654770328835091143740756277879693933281280", "6622904736653033488389232862317115329345059359652942184448"]], [["1301272534499298667721618521079970917022107233938719001077088256", "40890037412202000411906989366303311756482811939176669668966400", "36295857541131470856414108318551683605957588745916634328203264"], ["40890037412202000411906989366303311756482811939176669668966400", "1284892376687737124480365133192982069620729124680017937170432", "1140528931040479007402697760030121443370255568848136397914112"], ["36295857541131470856414108318551683605957588745916634328203264", "1140528931040479007402697760030121443370255568848136397914112", "1012385368721405439122227252262542089204271683107671056056320"]], [["13460261615764359290221088595964329984"]], [["13063022417814685026245551534761936374091858877940849730125824", "10472735670284263954400822268127247074003544143128275686785024", "2059103746725838163395074287467305120593143266030893569933312", "-576720581049773287757861752953604961120645719389730089467904", "260406295413844111534091271300886147980447353461991968604160", "-876722087123117697063183056800604763942911690960027336572928"], ["10472735670284263954400822268127247074003544143128275686785024", "8396080854157522958720103370364214905723661928366449367187456", "1650800907127217497268447121272783984960474337706332596994048", "-462361772625468228667309437557421928024947762265841484169216", "208769931760047826658538684090401832366486281275581904453632", "-702875520003612400872511696702670544973838237158070043017216"], ["2059103746725838163395074287467305120593143266030893569933312", "1650800907127217497268447121272783984960474337706332596994048", "324573295839882632803430801947741838424415357874188333350912", "-90907561150166980362822631477008890273165809848220651618304", "41047436145129377674434797473303001315397701283729004036096", "-138196328283918758539788899317870286437055466254762478927872"], ["-576720581049773287757861752953604961120645719389730089467904", "-462361772625468228667309437557421928024947762265841484169216", "-90907561150166980362822631477008890273165809848220651618304", "25461690102651598488866124331770338912859865098476431867904", "-11496701543991915077478515572825886954258750337494527508480", "38706484252470589966731628108157862652904694947546277085184"], ["260406295413844111534091271300886147980447353461991968604160", "208769931760047826658538684090401832366486281275581904453632", "41047436145129377674434797473303001315397701283729004036096", "-11496701543991915077478515572825886954258750337494527508480", "5191098699997977533512668011511375778486368906247118258176", "-17477115441819594122842210489881181514807156364283834531840"], ["-876722087123117697063183056800604763942911690960027336572928", "-702875520003612400872511696702670544973838237158070043017216", "-138196328283918758539788899317870286437055466254762478927872", "38706484252470589966731628108157862652904694947546277085184", "-17477115441819594122842210489881181514807156364283834531840", "58841024187578616195552811481927117310836863493480493613056"]], [["3468095089731755795441049616240409056671113686246607754375462912", "64973136388789785021573324552925670166239445386032778762518528", "30187741146025552026412630127176693551804007629233941819424768", "11478032931768188923255161003040138108697197544291962961526784"], ["64973136388789785021573324552925670166239445386032778762518528", "1217241264432226747602346494881890493027512403752089502613504", "565553184674041277771316980551033282454603972618738424872960", "215035568476433343820133388719964081548275079942773084782592"], ["30187741146025552026412630127176693551804007629233941819424768", "565553184674041277771316980551033282454603972618738424872960", "262766646219590749235771783210041722662819071700467764428800", "99909569387434246291455735091055794169027605884127703728128"], ["11478032931768188923255161003040138108697197544291962961526784", "215035568476433343820133388719964081548275079942773084782592", "99909569387434246291455735091055794169027605884127703728128", "37987781930438662979447311188275550880768764577615917875200"]], [["41707436441751379443321835861489745920", "-1978339883691720785903278098346934272"], ["-1978339883691720785903278098346934272", "1580351924243910160223670416625893376"]], [["1954325185436334196518881772659937850101384158347784820753432576", "-133273217160604431485666847439708427149673792717767990401040384", "-21384054388725862493883834757450782767998501713115818250731520", "-8636791189872729415211961323896730809567999537242273585561600", "-9997422449498095420548780711015391862999357103911432011907072"], ["-133273217160604431485666847439708427149673792717767990401040384", "9088431415968286824995381307099335759655444945300742794641408", "1458263827105389192590722925595268642140308309898724433199104", "588977185780734090841774797651022001209861371097676806881280", "681764049855799505538228558637400466425769059463997283106816"], ["-21384054388725862493883834757450782767998501713115818250731520", "1458263827105389192590722925595268642140308309898724433199104", "233982443406874111994779297278496783086179720757826813952000", "94503010002949897238765308303429588560898851324363469225984", "109390917642708069389659417241940330700223425457118651613184"], ["-8636791189872729415211961323896730809567999537242273585561600", "588977185780734090841774797651022001209861371097676806881280", "94503010002949897238765308303429588560898851324363469225984", "38168756465577075129693796592192677955280658636768102318080", "44181823361183851423074171580780124783986072278207205212160"], ["-9997422449498095420548780711015391862999357103911432011907072", "681764049855799505538228558637400466425769059463997283106816", "109390917642708069389659417241940330700223425457118651613184", "44181823361183851423074171580780124783986072278207205212160", "51142182671822558074026569003451976839968688606914614919168"]], [["54731517700828188081042256122443988992", "1572686981529734010864458139068006400", "-1556904158388160956181801733193728"], ["1572686981529734010864458139068006400", "1899307257767598407662380953766985728", "55999656360447651394401568064274432"], ["-1556904158388160956181801733193728", "55999656360447651394401568064274432", "407769277774545804533253910816620544"]], [["3824006645839807649611318222252933120"]], [["78689915886305536718224875287354540032", "-8430073784795100040135309273115656192", "747898297056033181044644510334713856", "581116485925671886044014270287446016"], ["-8430073784795100040135309273115656192", "3332479716096551411073198634108452864", "158191099556232432768945564141223936", "-267873681202107516182395123945963520"], ["747898297056033181044644510334713856", "158191099556232432768945564141223936", "279659603289523480672542977576402944", "-71320507716032704339761617459740672"], ["581116485925671886044014270287446016", "-267873681202107516182395123945963520", "-71320507716032704339761617459740672", "115107830048003480777677321881518080"]], [["2424583221820267239961021557508145152", "20172020277152511286939396415160320"], ["20172020277152511286939396415160320", "738990586611508091970825009779179520"]], [["4558540804635951814663348360545566720", "-59276093287471696633248472883003392", "13229006287248775950642763022729216"], ["-59276093287471696633248472883003392", "390312332726369664396462119538655232", "54805333848265272991362789406670848"], ["13229006287248775950642763022729216", "54805333848265272991362789406670848", "177518935061647755034463201860255744"]], [["439812066477073329083314461055385600"]], [["1128561645333007797313357865728081920", "-53489214174323817298893488370221056"], ["-53489214174323817298893488370221056", "89469401771592954097031054377353216"]], [["439089871857914780385828360754823168"]]], "claim": {"K_lower_bound": 10965, "sdp_bound_num": "126243877995418427167494128687741912550561781108498392742153420800", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.1987572959929305, "theta": 1.0, "seconds_model": 1.693371057510376, "seconds_solve": 111.21952891349792, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q6_n9_R3.json <==
{"problem": {"q": 6, "n": 9, "R": 3, "lambda": [1, 1, 1, 1, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["56822474741310303962218365549696516096", "217710276042592004374194389354807296", "108515552095038582139173240993380040704", "216184620633303627174722188261457920", "1020025109844380498115820205307271839744", "215425186286721031269909153974321152", "2292947189379009220848124659487968591872", "215368931566417106178843577981861888", "6897517497049200587672891485525412675584", "215340118258128316833873174177251328", "1347167573163306986880076901474159820800", "215395550829085799882534424439422976", "4856772323413081271062303749286211354624", "215345768141514214493340804948426752", "1898901790652586956313049280832967016448", "215375522666253419725542951294599168", "2658561825183143600223886277317899583488", "215361560905273123973896445488005120", "216879322140180593049403699325042688", "180199190065688895648657952713941712896", "33804896420789123540461058567847280640", "217140662491633936292276612324392960", "1232951185294831200379309805761892188160", "112574968805171810232121915703977574400", "215792555714133136209016990382161920", "2167393520830494756136469242532050501632", "885246267596884046579058787062405660672", "215401103947631243947853653378859008", "6978564163929070531069664326954575200256", "2112233577123043565796637537993660301312", "215355350140753216107223209786474496", "1346332170818434329995762799740389949440", "6897517497049200587672891485525412675584", "215367841659344432609911121628889088", "4858638535175201166164943268056156602368", "1346475537981455691999326522008632557568", "215370663621035236089584021363752960", "1898619149570332369258659269151131959296", "4857062979216255801097084723874062401536", "215360645908005883888742243973988352", "2658469916711675252907589561845400207360", "1898665811788926770382928362796121849856", "215368543377918576282186321479335936", "215754794057820141340358328933416960", "1925461955147466937839011812343422124032", "30652879855931764905971242720447954944", "216903753648479156386345213606494208", "2442649814193346993886717023204086382592", "109295061853181836989680377435349057536", "215773852966794497107638239751045120", "7075209169081962868822329930467105570816", "877408027408941590000085500195789340672", "215386255635408243643277426894569472", "1346889402133981454619613917542002720768", "2106110293340655234616496221612419317760", "215383141316768631118601949615751168", "4856772323413081271062303749286211354624", "6897517497049200587672891485525412675584", "215342943162344565255553485146947584", "1898972043848851604786480228124608954368", "1346531950334641748550037227546326597632", "215385543957703197985687085814644736", "2658457269361636775862850829237520171008", "4857326146016164381977294242452904869888", "215353664032569786470079180287508480", "215379698963361421081987690864312320", "3078337890181857833636179725441537409024", "30214125369015240529960896120850743296", "216894603100358065398239711306186752", "7772989442013326252965128421289807052800", "108708178377751156566331529293444677632", "215760782926423710581075805665755136", "1346332170818434329995762799740389949440", "874613856704497242757421480233289121792", "215414159877419863932464360293662720", "4858039920138158990764050888881701126144", "2104986144274411991410879799325825695744", "215358251042882188782951959485218816", "1898772489023713076685867215609315459072", "6900128300470144589990210086701604274176", "215357818566595183123969516796641280", "2658684053321668206331007990937665142784", "1346432891046137513791686669171045695488", "215378563518470974269203481679101952", "215348704576390877282250257611096064", "8503038749107142094427843958885503205376", "30102354070388396772889086606633336832", "216884854027570793042605362074615808", "1347464818848126803365401556673624014848", "108522904656686791841079723656638103552", "215789346042678427400079987328417792", "4859089036648462075014335370931392741376", "874688956643989620094572543779320889344", "215389246116522598123798763971543040", "1898777853721053242552694349657280610304", "2104997751200220331136337253514549919744", "215373130985440333484685912981897216", "2658382961584927297397679194740675837952", "6898134210016949571447891682757355503616", "215350839333870927382885829017862144", "215333395561880834956329617398431744", "1350113763023417822591895040281683165184", "30079451075419102195244247598470529024", "216914166757622775026263387097006080", "4882019456168912396459707202755205529600", "108528092140434453927149745345172340736", "215764329494072274677183440788389888", "1898966194908982151736021722336019349504", "874696921292710854059902147565560266752", "215404129980836101655389760215056384", "2658348300848390557035268771133282844672", "2104783812343721013316705457907985022976", "215366151056374805645575820572360704", "215361117229497325404989328321413120", "4915761687307293590008000139416569905152", "30079804267139950549948957968006381568", "216888891097527852660666567432863744", "1901262355725181455404766877932131975168", "108524320434240360801943393689451626496", "215779280637525491402117267780009984", "2659421439337567966232711615708716335104", "874736152266188148503494485958956417024", "215397143424439230688882532066263040", "215336220289593913714274068861026304", "1910274543365546520953164983574061907968", "30080487535765233722737885790630576128", "216903947910769110261107297141915648", "2663306471514617432290948636857392431104", "108523894166918993431241056024612831232", "215772273795353367302132488061583360", "215351097308969426587834677918171136", "2677822604744456935095661699569826136064", "30080051251033068454738363642078560256", "216896888818823062416849586622562304", "215344116567505747967693780106084352", "216013429698880073887212738600501248", "215417329422208768092629796500013056", "215370103399974723391965945822969856", "215340040180863182842662554953580544", "215395572198058587390719716545789952", "215345764473633277782555888889888768", "215375526302702285126347508810776576", "215361561507318182141981774491680768", "108515552095038582139173240993380040704", "30077568879196931681654403822623129600", "217313645472410492046884670986518528", "1226013592952786172566359630381762740224", "112516835239962171917243074822348472320", "215792769430457379322391753289367552", "2477162695370887723733116571657594470400", "932894007364732330314351302682668433408", "215398427023188871274472101493342208", "7229952054287815471653540907478067183616", "2134699358172282908149803100521002696704", "215355119064254203327773498098581504", "1346332170818434329995762799740389949440", "6897517497049200587672891485525412675584", "215367841659344432609911121628889088", "4856772323413081271062303749286211354624", "1346332170818434329995762799740389949440", "215370667291334024439598195771703296", "1898635616351629333958584711325769793536", "4857170744729082403334964761606957826048", "215360645695234939636567509225701376", "2658727350561744301620330811583996362752", "1898797118841050211069023595804244312064", "215368541687840280460934735240101888", "978953175927624136950594925891623583744", "30188218502637099662795972188565405696", "216927380684344612085990194711363584", "2432749208683162851472504095894019244032", "109275163125762201272877311319028531200", "215773930538728638499933863947534336", "7414898604477325280151333769193239609344", "882421228094989054179445908099519479808", "215385955253609843996366387651018752", "1346379900715746773346245303983654567936", "2104864771800042539358604095980723765248", "215383154348988966564304452948328448", "4856772323413081271062303749286211354624", "6897517497049200587672891485525412675584", "215342943162344565255553485146947584", "1898710301254392380322003291091817725952", "1346400340314024853317115036826138050560", "215385547325770531432043966546051072", "2658433173225202337564272479154640781312", "4857245705345850999338278166905952927744", "215353664189730143019980972999311360", "2104748119739595687175562215984182853632", "30077568879196931681654403822623129600", "216901672315848926695402130815057920", "6897517497049200587672891485525412675584", "108515552095038582139173240993380040704", "215761543091725529342213085860986880", "1346439574100101917017091359790344437760", "874659181274409834299746813278993514496", "215414157128322550128797617011818496", "4856772323413081271062303749286211354624", "2104748119739595687175562215984182853632", "215358253535687228828317317729353728", "1898574735530077472899233729909276803072", "6897517497049200587672891485525412675584", "215357821110175107593149300378435584", "2658779349589365663590380206349480886272", "1346457331032797263997490175234669543424", "215378562892247399708825569181302784", "6897517497049200587672891485525412675584", "30077568879196931681654403822623129600", "216886141712489703925641542008569856", "1346332170818434329995762799740389949440", "108515552095038582139173240993380040704", "215789375114926537492682380662538240", "4856772323413081271062303749286211354624", "874613856704497242757421480233289121792", "215389250671755086431721494264414208", "1898656777876924243906098596540728737792", "2104848949143706815627743289318402162688", "215373132542536789148328290003451904", "2658338190701028436791677134176868368384", "6897832761436564698267986365238413885440", "215350839626430975729626089296756736", "1356030905030464352248660154497143668736", "30082375592395550213317950938932051968", "216914014686843925702059500807127040", "4867192340992349004075874866567374176256", "108520743045018354224308032399462105088", "215764358544559720016722508977799168", "1898850116777344552883841369971854671872", "874672292346883507333653480899614867456", "215404131475068414699071420151889920", "2658899938655664174596885784732001894400", "2105129613562534834301174679672220286976", "215366147436850901719376071502069760", "4996518804409137702500144812131428073472", "30082779462905726832920355128815386624", "216888736432394194443468472223531008", "1901205855904103983106227469121916764160", "108524136347604758908754995090083020800", "215779281365298834810124030953127936", "2658656145359878881746619340268247187456", "874653340495041120218515079625430794240", "215397148446317085368052123795718144", "1901823140265361019755630390992829415424", "30078382777731040326340699550633689088", "216904057357241411612715741641441280", "2666622796969061207678677491298689089536", "108529393968083286747329871463399292928", "215772252056449278991870668495126528", "2685573064882023337644441595352107188224", "30081026420967854963054591578598277120", "216896838118892039418531257794953216", "215403793754387150434723690933387264", "215367691805735536458937141750136832", "215339949414712646176304118013886464", "215395557939987470855783230061150208", "215345768141514214493340804948426752", "215375521761976906653800328614379520", "215361561589525137875776558371700736", "109969788801132664111824860293520949248", "215802355467508618449135601646043136", "926523824621816309636174212508363522048", "215398768960603394354646392086986752", "2150536953057276866065727363147985059840", "215354959065339828970831484085600256", "6898770444170116769841560228470309519360", "215367840435911503159906396826238976", "1346332170818434329995762799740389949440", "215370667291334024439598195771703296", "4857659556504958109619214197098115235840", "215360644735347838862551944508997632", "1898647070208627696125341934787581968384", "215368543619703740205112156420571136", "2927584983727859041575954229018394361856", "110111164633613872281244464228922818560", "215770695750631101377461127198277632", "7414332055612953827984324300248891523072", "882413203787461446973070096374685499392", "215385955732344468563759540834664448", "1346332170818434329995762799740389949440", "2104748119739595687175562215984182853632", "215383155572421896014309177750978560", "4856811240286508277704929698074616397824", "6897595989657454069580374811013713756160", "215342943084973312800217217965752320", "1899111540557677819948623830583789748224", "1346602087857789126197535288263801044992", "215385542163657281677577390550679552", "2658330781917095402904940086694984548352", "4856903899840957260247146800343764959232", "215353664861892898725714794135945216", "7375160164794834821707930865195737415680", "108626231174024044876653070309084102656", "215761105987670486198430162397167616", "1346332170818434329995762799740389949440", "874613856704497242757421480233289121792", "215414159877419863932464360293662720", "4856846528510092131040893862550096052224", "2104762055656469296215487569990871154688", "215358253388198278835332558415200256", "1898625542966134620333645717773748273152", "6898188138091871830726032805130942808064", "215357820457355165001249546037100544", "2658504147080833215786118177322054975488", "1346386748881201856298529539548545810432", "215378564698382574213081556192329728", "1351828442368087635608338446143864176640", "108551125114156113312581927661782171648", "215789234492675199919016778840145920", "4856772323413081271062303749286211354624", "874613856704497242757421480233289121792", "215389250671755086431721494264414208", "1898722272312835635606356325208537694208", "2104929440836956857452992775107658121216", "215373131701124418696546384407953408", "2658465805720778712759640508036905172992", "6898692051389348055907142270847385862144", "215350838789854308556302700400082944", "4862666160297667904835637047361592623104", "108518490905270723746247598319129853952", "215764367447089455658851751514079232", "1898586642572165416658001988442484899840", "874616383528284310189940351130497187840", "215404134864896412898491626028007424", "2658506932109201917206113265578997186560", "2104883255413444467171507319410161352704", "215366150014280749137765471975636992", "1906264528445218152845316796469554970624", "108540577894731962815488913720972673024", "215779216375864623966888857098518528", "2658768263351041367610149416931598270464", "874665474723885073630271387645916479488", "215397147708872335403128327224950784", "2658291364955506606225815247457164984320", "108515552095038582139173240993380040704", "215772306774849726389216374046064640", "215363770599229028706936040231796736", "215339361059530459407035888710975488", "215395572198058587390719716545789952", "215345765651127026087204705053704192", "215375524329735347515272695690297344", "215361560102546379749782673483104256", "874613856704497242757421480233289121792", "215401741107148768559701665570095104", "2104748119739595687175562215984182853632", "215355428227689756655350862407794688", "6900337448558112995273876275892580253696", "215367838910247118806244378347044864", "1346332170818434329995762799740389949440", "215370667291334024439598195771703296", "4856772323413081271062303749286211354624", "215360646478618870746847214435303424", "1898823640626908186084561709828707188736", "215368541346923199329609307972960256", "881855760615807759206380253436549529600", "215385988965715249769915553507442688", "2104748119739595687175562215984182853632", "215383155572421896014309177750978560", "6897667164752617734033637996782761803776", "215342943017273466901797984182206464", "1346357719999369279902292615419318501376", "215385548416221620724439482131021824", "4857482643821015558038056017947124563968", "215353663725502628287963369912139776", "1346332170818434329995762799740389949440", "874613856704497242757421480233289121792", "215414159877419863932464360293662720", "4861740242946249201516195825406321885184", "2105680574285931604959762618844339765248", "215358243777238012899030619501101056", "1898574735530077472899233729909276803072", "6897517497049200587672891485525412675584", "215357821110175107593149300378435584", "2659033074927603744618007377482849714176", "1346522398587369028841496949887674089472", "215378561228765471919095824785604608", "4871037322382509559340286300126628020224", "875075348906532536641385403509175746560", "215389222697211620549202391563501568", "1898574735530077472899233729909276803072", "2104748119739595687175562215984182853632", "215373133599137955491514188696649728", "2658327754767462057893129312567730110464", "6897762500000571148311064308218201112576", "215350839696548673267274581429714944", "1898574735530077472899233729909276803072", "874613856704497242757421480233289121792", "215404135019638917809164160390397952", "2658422073676546739187632974021374509056", "2104830059406743839695845561382675152896", "215366150572804477799724150689890304", "2666054585897840206245865309802262953984", "875452581165452285259675216858440531968", "215397100019166603245236643415719936", "215338848864257056720176407547740160", "215395543229778097784975432236400640", "215345763588699577824647333004967936", "215375524259617649977624203557339136", "215361562077931169000086744952995840", "2104748119739595687175562215984182853632", "215355428227689756655350862407794688", "6897517497049200587672891485525412675584", "215367841659344432609911121628889088", "1346332170818434329995762799740389949440", "215370667291334024439598195771703296", "4857309243796886238880569386160715988992", "215360645424435556042890574091517952", "1898598620602686973197616730791072497664", "215368544243509463126260810568957952", "2118211802696509830515193535504582705152", "215383015477262215792621896100478976", "6897517497049200587672891485525412675584", "215342943162344565255553485146947584", "1346406359752900037064428043921308778496", "215385547171028026521371432183660544", "4857354642167832212460125187592610119680", "215353663976959198767806238251024384", "2107422692007071520515865758440945090560", "215358225568397317863485990076678144", "6897517497049200587672891485525412675584", "215357821110175107593149300378435584", "1346341505163629110562960720714442735616", "215378565856533509403896305560846336", "1901502325152931159801043707590667665408", "2108346671754547774986666792685366411264", "215373095982202152362712788539277312", "2658697927757487704301807372354247983104", "6900255372935437968275989619972669177856", "215350837266607775841869940270301184", "2658291364955506606225815247457164984320", "2104748119739595687175562215984182853632", "215366151431141809726110864731275264", "215395475675003297719497149655285760", "215345718764148038153426793249374208", "215375521836930307469907337446162432", "215361562305209223087637029797756928", "7159873745001450385093168203255397744640", "215367595251248175477734216317272064", "1347131645093082668345322331537737252864", "215370646843562711477760334791442432", "4858574812281003593415274131031077158912", "215360642936466219275983732546207744", "1898885145132555359432778227623177224192", "215368540556285713301641827715121152", "6909410999044170658665855282072397021184", "215342931590506619904323024859430912", "1346338158566044508037340769417980542976", "215385548916716910044895960459378688", "4857491940770517631872486594768432791552", "215353663706159815174129303116840960", "6897517497049200587672891485525412675584", "215357821110175107593149300378435584", "1346365697641509166206973584546765733888", "215378565237563489761206168111284224", "6897517497049200587672891485525412675584", "215350839933498133911741899672125440", "215345653561942883058016884646477824", "215375492336722457233726216266055680", "215361555264425249652036716308987904", "1356852039650918790354003060462161231872", "215370400174338477308823527743291392", "4874027508592002516209942185012300349440", "215360612672217251043356972951797760", "1898760800017528372182556014509058686976", "215368542156903498471410855026098176", "1350194527578459563543523198236304080896", "215385450500483786857164105979002880", "4858364461509528221598963271842935078912", "215353661991903002960585133383483392", "1348320625613973383887219499716363419648", "215378515282330771645499410902679552", "215375377234895171724882492491038720", "215361529823790301681780363792220160", "4878086549265469410975778556364923600896", "215360604753753132567535878626344960", "1902820745793523829904185054507770576896", "215368490035275711606288616744026112", "4856772323413081271062303749286211354624", "215353665120603024123245437523066880", "215361435421190899614617369336348672", "1912450269768820541459391543385444581376", "215368367295455097772217767175389184", "218454524893033399618978821508694016", "216169305929588677742356651881529344", "215429435726258970950648221617094656", "215370431168778640588686308860231680", "215340118258128316833873174177251328", "215395572198058587390719716545789952", "215345767358130283383061099738824704", "215375524012996782776239851917279232", "217307890647009896919916900671029248", "215805047457584555160025928719925248", "215401271744117154819153844246675456", "215355427006674678844575395954556928", "215367841659344432609911121628889088", "215370665545645140916073667495985152", "215360645550163841282812008260960256", "216933115373876755711694431120785408", "215776913048186138441590423011983360", "215386421802262149674057490258460672", "215383155572421896014309177750978560", "215342943162344565255553485146947584", "215385545865388141337571923500990464", "216901672315848926695402130815057920", "215761543091725529342213085860986880", "215414159877419863932464360293662720", "215358252479086062485131419036155904", "215357820803107949411033490003066880", "216885891817851383024874096844341248", "215789354589783972075508252501082112", "215389247127184583321628754025906176", "215373129604847047484779395467444224", "216913993687802438995950736160849920", "215764345130318825572797186438070272", "215404132623547943332969136122757120", "216888965006416760620635792269639680", "215779260581446143995419259404550144", "216903919892704314872461544151580672", "127388459401829713692026513915266465792", "216120832755300602197943590819201024", "973330243106840902084151856710186696704", "215427368992616938925967052577439744", "2121073073752105652339106136473993216000", "215370570758607328211458595483549696", "6918910691512642595193989880104479621120", "215340097471857774379939144279261184", "1346917691975514097958109769093261295616", "215395557217049830726234983586856960", "4856961422022243816612698516245115305984", "215345767769165062052035019138924544", "1898827562104039992112215239880073019392", "215375523621304817221099999312478208", "1139109827168445215998199110816673824768", "111734518576573841395500632106113957888", "215795667157947149690104290209693696", "2268232772606082918803383766296666570752", "901617856533886426702807500221315022848", "215400152252211823641016224484163584", "6968151975359909807600876853312408780800", "2111278703621245474175621302782508662784", "215355360070869898421787250823004160", "1346332170818434329995762799740389949440", "6897517497049200587672891485525412675584", "215367841659344432609911121628889088", "4856772323413081271062303749286211354624", "1346332170818434329995762799740389949440", "215370667291334024439598195771703296", "1898674256243400190733086433084524462080", "4857423635953225534187645747909617516544", "215360645199575353594569547596169216", "2694299364511577656557366430694029393920", "109753740970175379089790662140542058496", "215772072707468235883174084135092224", "7344855328616773401052815528608705544192", "881420911933702143505109156665405472768", "215386014918934745256774676099629056", "1346498771798569325044854503959156490240", "2105155315653823436737876050890972987392", "215383151307331604413897449387589632", "4857136962474411621135529575214886158336", "6898252970814169903290542952519678558208", "215342942446660480043693013720891392", "1899004496971868047687387945223369785344", "1346548267850080536375950643484161998848", "215385543539414864399025391366307840", "9016742091252694987439283589488073244672", "108918294485312681445957478603598856192", "215759956814218431841917045248622592", "1346742963453555739616210368761893486592", "874787198892067926501941668732613951488", "215414149364600936563649057048756224", "4857162484717771316192184609088871596032", "2104821390261201528892026075803629387776", "215358252769228259192642420965638144", "1898663680234442486615189746089682010112", "6898691593450568723459270980163352920064", "215357819966531282237710101106393088", "1346332170818434329995762799740389949440", "108515552095038582139173240993380040704", "215789375114926537492682380662538240", "4859593643350816625036927455344489136128", "874705306484518713740335697883088027648", "215389245125203426039802840712478720", "1898673328323160823669164537497778126848", "2104869288914500127625547654295508221952", "215373132329765844896153555255164928", "4864896550330124967050114948008597520384", "108519601218643718960957676443242856448", "215764363056270878818518588981248000", "1899978472859017303525784009442211135488", "874911633019935498528147168193360691200", "215404116963122876045062806978953216", "1900459950642345389388831085756973842432", "108521705043271122736178135409300078592", "215779290978676952385655228216639488", "215420430055808102579703016104919040", "215369151977772538318034710411870208", "215340050108562013517997337640697856", "215395572198058587390719716545789952", "215345768141514214493340804948426752", "215375525594271754832174812432957440", "2203062049894077687775446616134031245312", "891139184880188377286225636873155379200", "215400757358270166990586298515849216", "7144959549517642264661772102163400491008", "2127228057593825728337626343318747086848", "215355195369234085763937747202998272", "1346445863548554949377266885683297910784", "6900502638009304636189529413532327608320", "215367838748251058977884068936417280", "4859180107202883671470997697083073363968", "1346517128013085929920702876969921937408", "215370662557180514828710347622318080", "1898649352613533407052379329601703247872", "4857260643974349388907660104804876681216", "215360645518731769972831649718599680", "7186984772571016838446922589895053541376", "879103546373245278357653958576108994560", "215386153660097507510077282079211520", "1346332170818434329995762799740389949440", "2104748119739595687175562215984182853632", "215383155572421896014309177750978560", "4856772323413081271062303749286211354624", "6897517497049200587672891485525412675584", "215342943162344565255553485146947584", "1898639167040960573229138303591448051712", "1346364571017038213368093004351791955968", "215385548239718451060703622623920128", "1346332170818434329995762799740389949440", "874613856704497242757421480233289121792", "215414159877419863932464360293662720", "4856772323413081271062303749286211354624", "2104748119739595687175562215984182853632", "215358253535687228828317317729353728", "1898574735530077472899233729909276803072", "6897517497049200587672891485525412675584", "215357821110175107593149300378435584", "4856772323413081271062303749286211354624", "874613856704497242757421480233289121792", "215389250671755086431721494264414208", "1898650626602386636422927833788424650752", "2104841389113211542010385775761117151232", "215373132622325893242893815534059520", "1898574735530077472899233729909276803072", "874613856704497242757421480233289121792", "215404135019638917809164160390397952", "215365918243858315899518614006398976", "215339708799788916637430217894264832", "215395567932968295790307988182401024", "215345767425830129281480333522370560", "215375521343688573067138634166042624", "2130937839373010354594772235462054510592", "215355157413799053143040178127896576", "6897517497049200587672891485525412675584", "215367841659344432609911121628889088", "1346332170818434329995762799740389949440", "215370667291334024439598195771703296", "4857193983299885787236352999170118778880", "215360645651713610130440858936279040", "1347228609272057375897529566236795469824", "2106939809587650219260377486185486876672", "215383132643934801203252250273644544", "4856772323413081271062303749286211354624", "6897517497049200587672891485525412675584", "215342943162344565255553485146947584", "1899272949874779580284201705054578671616", "1346683239363176586816188253087075401728", "215385540086722723579644468405469184", "4856772323413081271062303749286211354624", "2104748119739595687175562215984182853632", "215358253535687228828317317729353728", "1898574735530077472899233729909276803072", "6897517497049200587672891485525412675584", "215357821110175107593149300378435584", "1898975032335141642837294256602415628288", "2105240088282378611808078728640497451008", "215373128449113963933193904448339968", "215338538170321415760478508060508160", "215395561685239660021904413300883456", "215345767375055244857665908184711168", "215375525729671446629013280000049152", "6897517497049200587672891485525412675584", "215367841659344432609911121628889088", "1346332170818434329995762799740389949440", "215370667291334024439598195771703296", "4856772323413081271062303749286211354624", "215360646478618870746847214435303424", "6897517497049200587672891485525412675584", "215342943162344565255553485146947584", "1346332170818434329995762799740389949440", "215385549069041563316339236472356864", "1898711320445474963818442094441194848256", "6899320583931293567693082023340015616000", "215357819352396965873478480355655680", "215395572198058587390719716545789952", "215345762597380405740651409745903616", "215375525603943161389091845830606848", "1346332170818434329995762799740389949440", "215370667291334024439598195771703296", "4857268983213822990314777850866913247232", "215360645504224660137456099622125568", "1346533452817515669058935351513800769536", "215385543919017571758018952224047104", "215345752195782653776381990573965312", "215375508821634933498809642559471616", "4856772323413081271062303749286211354624", "215360646478618870746847214435303424", "215375502636770440350366784762675200", "216178379822141398606055444412628992", "215432281743155733122212439655448576", "215370740375735523422390323458867200", "215340118180757064378536906996056064", "215395565290256454112728612274700288", "215345767882804089095810161561305088", "215807593535149767663633385457188864", "215401741107148768559701665570095104", "215355428082618658301595361443053568", "215367841004106638378782108938141696", "215370665893815776965086869811363840", "215776772440441910703300371286065152", "215386424551359463477724233540304896", "215383153671990507580112115112869888", "215342942018700739900114285874905088", "215761531473948402845626716934635520", "215414159725095210661021084280684544", "215358252121244019879201183323127808", "215789276178855311870659981058506752", "215389247540637213629831931775418368", "215764379064866582155438120440430592", "215431766733503022372496239776235520", "215370507485847781220996849711710208", "215340115349452794841075379834191872", "215395567463905077779831868396404736", "215345767181627113719325240231723008", "215401470177201186364386580518404096", "215355428227689756655350862407794688", "215367841659344432609911121628889088", "215370666462010912183962581923266560", "215386424551359463477724233540304896", "215383155572421896014309177750978560", "215342943162344565255553485146947584", "215414159877419863932464360293662720", "215358252558875166579696944566763520", "215389250671755086431721494264414208", "2163958730099876827112068342247365541888", "215370137368372402923816496717103104", "6907701515799311181161728611196654845952", "215340108347354447633143199936020480", "1346493209347735523574240736425491300352", "215395568075621542504834230797729792", "4856772323413081271062303749286211354624", "215345768141514214493340804948426752", "7264186773071900383294290269695708758016", "2137673916705948088893132996456015200256", "215355088833855158044356355395944448", "1346452057923212964620237299323510980608", "6900665339696193329204982113892034412544", "215367838591090702427982276224614400", "4857549037021202511552959407777506131968", "1346391849590304524636583811908068442112", "215370665763251788446706918943096832", "1347782989641404587233456717952899350528", "2108296030539175582478835076076102746112", "215383118480159898598256839416086528", "4857490556496062182645980160368532520960", "6898966210621436515878606868088073748480", "215342941750319207945666609090134016", "4856772323413081271062303749286211354624", "2104748119739595687175562215984182853632", "215358253535687228828317317729353728", "215339778910232899368234575804235776", "215395569129804857208790871141515264", "215345766615849830139678786469232640", "1346332170818434329995762799740389949440", "6897517497049200587672891485525412675584", "215367841659344432609911121628889088", "4856772323413081271062303749286211354624", "1346332170818434329995762799740389949440", "215370667291334024439598195771703296", "4856772323413081271062303749286211354624", "6897517497049200587672891485525412675584", "215342943162344565255553485146947584", "215395535103378738335438119861485568", "215345766729488857183453928891613184", "1346332170818434329995762799740389949440", "215370667291334024439598195771703296", "215345768141514214493340804948426752", "215432750765270265731434833711726592", "215370730617286307493103625230614528", "215340118258128316833873174177251328", "215395567328505385982993400829313024", "215401713130187451037953304519770112", "215355428227689756655350862407794688", "215367841419977120326214545037066240", "215386424551359463477724233540304896", "215383154714084564087922463709593600", "215414109046924852415766080597786624", "215370717452084131889791912680357888", "215340118258128316833873174177251328", "215395563213321896014795690129489920", "215355428227689756655350862407794688", "215367841659344432609911121628889088", "215383150419980052816759635153256448", "215340118258128316833873174177251328", "215395572198058587390719716545789952", "215367841659344432609911121628889088", "1348746981512426445537086594137295159296", "215395510499320457538505156241391616", "215370702761217571932818181650907136", "215340115591237958764001214775427072", "215355428227689756655350862407794688", "215340116500350175114202354154471424", "45881721699040666259816158760796160", "554401040503759327109224249425920", "273817929543748913552047002341081088", "74264457966925486262443655070482432", "557115247557572755957953096318976", "1011046110564380007841382684851961856", "110583204862210222276369340679847936", "553566227220176738557416467070976", "4147481328261992732076617406416420864", "146739357085957757601102251195105280", "551976030450834763454326427877376", "21702559838737956050673409383701938176", "867657795507133122659115194566836224", "548488447561260213659804312272896", "238355769065930021146678276822824648704", "2086656215394977566210343191432921088", "548071059579604928538124130189312", "4430408275234310753908387106049564344320", "5352204621894695378229645344713474048", "547894262840487010224970085171200", "12756392024118227494376662032443110326272", "6482399616734553749876790986469801984", "547874662041540737937663233884160", "6573077079993536050124406257359981051426734096461559744523344543744", "5855744626376241957463095248945152000", "547884549358825322443750993035264", "226979001028495589082515877725683874529280", "6012476543764705738512789587762348032", "547881878118577426038489643745280", "384585422206817412891109613497221120", "68883566127279445456562178305818624", "52096984114503068173149655198072832", "558899273626922714272688613883904", "945863298823197537789493823785664512", "111423047563377816547444400676929536", "62265655227380219914120935277330432", "555724948871355953375079275954176", "3233368537303020970482976735254020096", "148221940866802091678503953854627840", "102851410051086066608875062341664768", "552863444905534044712952418795520", "17028564428904594064016716726481715200", "877284736486107657925753467526184960", "142914520613745133281265205750267904", "550252407836469466298133191327744", "150152201378029490366107399559277707264", "2097442446823277671861975992246468608", "838964381396827853668531784713764864", "548285228438193066534889869803520", "5625590542171281865929938628217940213760", "5350831287685986303486805198835286016", "2069308263440796485299082270672420864", "547983257370445204000939469438976", "21818404000104270778553127501355999559680", "6481031718646967148534687799816749056", "5347056719599382552929579002834714624", "547884494150524214930266858192896", "84259362402903825221878756879855922446336", "5856151609379580201972084862300979200", "6479605385033612102879658201206226944", "547879613858661425158377925771264", "72620458161695846027325567819088540991488", "6012815089421785011161926142458331136", "5856216841936026924626873525370617856", "547883210263334790754240793935872", "832942518400515576575708377164808192", "113231354606966933164977404157886464", "48556397365303538406596489632546816", "557128843341582492461763997466624", "2758750565969907656577762236343255040", "149400198366082540232795181652377600", "59683782161704264803997886749605888", "555021284268719123649778073731072", "13280428375474974955306127550360584192", "890228703776339102404860450913124352", "100434476208996246572098080475185152", "551149955487023551921126224429056", "97221821353300338463712495004490399744", "2113515748346828153036604643378987008", "141931975128918628238529754224918528", "550050609224852198776847254683648", "9966752373851293928380813943224146067456", "5348615404726226415643862364053307392", "834372620163114811852997784443551744", "548198121501870023274852610211840", "23326651447943835737784242954029081034752", "6480907245069567630535699909811634176", "2068730821991188792006400162127675392", "547973471997247068443317760950272", "37265615614154258301514213552198508347392", "5856664915322147588462139928293146624", "5346513588985364203888078557345218560", "547889431879054796319753760669696", "65011463603500162118607650123022260502528", "6012873358514735869128854072616550400", "6479752915669785199590615556896587776", "547878277865765672714224632070144", "2518287071398764307891699237733269504", "150176776895912166584450126922645504", "46733172839591726413864399678734336", "556455282136437643288443237695488", "10461361052856226544328881133678755840", "906605352482103569771348015773122560", "58747974609819244890772548379213824", "553304491236684421757782552739840", "64669849478352840683725486321110614016", "2136898796757866741433593984205193216", "99834514797342409676437728006242304", "550950957486950014355287736057856", "1355181767691338222498780835984143548416", "5366917357315848419155901384486813696", "141739897029421567619268743945781248", "549963844324811143282343177879552", "11444443662055534168366845374055225229312", "6482777268136507968217761157639831552", "834363601322626064600282349682294784", "548188291810738185511507335315456", "16157242108390526402306888313487593832448", "5857867648162958967940597286868877312", "2068812234063689080336222262688481280", "547978399912995246334861262192640", "54667108328074546540969351516218273562624", "6012978593246642039919155688536801280", "5346269429491131554921438199215554560", "547888099457153548640590307000320", "8389897960713027735203374038410854400", "926428028484376108021717388899647488", "46134014154682113631976052110655488", "554733008608909763953212061122560", "44716869306784881147262789283888496640", "2168876951974003740512753670460276736", "58496327280516473390866928534290432", "553108031399980997520244586053632", "1316822315727468738731093389886193926144", "5367536581060006426733263617232207872", "99688178330840373378491372028297216", "550865472904284469892537294782464", "2355449417891254062838681093511535656960", "6496978299178258783361629457018257408", "141733601814179604753059879969619968", "549954042067972239845022419124224", "8272822190588350466940502571816952266752", "5859892429001125228250558143414665216", "834386922785565651227798615355293696", "548193219240377763572656732372992", "23449459325554221321856945966310016155648", "6013859204379139180305382763749441536", "2068729861156290175412966172454289408", "547977070272863004971098192216064", "32485195210453975225689666100278591488", "2209223236571988718476763590289260544", "45946616179381933683556115248316416", "554540201481064984755958139846656", "812990568749657440075484759353748094976", "5381129768982165548723562666455465984", "58424103576172616873209431781801984", "553023842436929256017974389637120", "1455969431871152959770351088257009188864", "6508068233573223736151258029237469184", "99687457095367797847642775721345024", "550855565416887193334656769458176", "1367997679765428815357489263482805157888", "5880918027181335310744147700899381248", "141739758148023410290669153700282368", "549958918737484789350714119815168", "9163213000744182843404193372153776701440", "6016264772809785199948860297528213504", "834378745485593492636139468611387392", "548191886303443421355522597584896", "775837847901121017688946289395233718272", "5382835925147557452786814328699355136", "45884435224921153585710604050497536", "554458146493445791958695919222784", "837432439138199585027881447078559219712", "6529626014069266057289323474646466560", "58423981039451540734396283563802624", "553013845943844249858917640699904", "1051467307493978690754546413944231165952", "5888538587550302976076628447819988992", "99690082920933627049878371126214656", "550860470900509133879847447166976", "1645053736864325534824551558361991086080", "6034371611938633660987623488813531136", "141737284840538983670050239226576896", "549957610883104872990521184747520", "653834956944018864421355217325534478336", "6543953742248751446145015892653637632", "45884941595589957369286721479376896", "554448013108696328279543068491776", "621924472049413260760619206319015985152", "5911403586979659792928190139178418176", "58425393471007926011787743078645760", "553018744202245471613551141453824", "1088861727479508828956380055812804968448", "6045699541256366922352199948983861248", "99689758329186763800403479216783360", "550859131307989529868307089326080", "489484848906054065160683582188039438336", "5926645539533512419274130839700504576", "45886022810485987909035411694944256", "554452906144455367885528315723776", "636661488325740131625625463578173636608", "6069635932696792164206018615817797632", "58425266427411394349637031556022272", "553017395485818674792676877926400", "474568861915035172184085815880237187072", "6089464767888391293923751373330972672", "45886158011913950330703794134843392", "554451519242087746865164795772928", "647229209779960769929807160942788608", "64216154268962350287112466830721024", "557769985680272367869739252318208", "2535136841633322961625068603827027968", "103760454354819425076845588399521792", "553748499489809773386732931121152", "11899841357165487339672006372626530304", "143433340375097419804274289333501952", "552023891962752822057648873537536", "91727965628778417799318750943149817856", "841960747975524848512894509101613056", "548499030012071668198384938778624", "5484406861673391379294035977365276852224", "2069327858256915269674558295340220416", "548072265037141509404723779731456", "180208295126086695022633900386079561744384", "5345905214811256322059434700610469888", "547894328931186529606372262150144", "134639441130300523685054638549829047812096", "6479418939065634204698650020312776704", "547874683342660202636736028737536", "68391821940883988866767024790206798626816", "5856246041317194059542900129941946368", "547884544969680824521595119730688", "2156621601463899603784434200602476544", "104511217269926056384929123239198720", "60046481726281845961237084646670336", "555908314609965611058793969352704", "9166839429029659250093951562106798080", "143950640816508054002838802580635648", "100776480201482064563246583538253824", "552924640167971029969929559343104", "60793106468578267017544852114694471680", "845911765412832697325566207228641280", "142056245140135084608569432155881472", "550265208250591663188720624861184", "6059505259562555965024296125960602779648", "2069253758227163822075543904120209408", "834417662775858121881889556838481920", "548287180914192212627953702404096", "42341827576798752068491266527775356629688318913342755880205033668608", "5345746632460546801837614666289774592", "2068547372270901407867694481659658240", "547983310749124447307615436800000", "102293584224321409702190793282195409600512", "6479517539016796347626470922436739072", "5346026009714429411754097260300861440", "547884504973893045762314335158272", "76372438505012223266801429912317327310848", "5856193641428533442082235447399940096", "6479656843089270136449630262106521600", "547879613490907135304904304754688", "7184941001623148275366130128655482880", "144576895610368797643520409360924672", "58898804547207316639273919839207424", "555090080960971644705294235205632", "41535258983103260040375091737281953792", "851404612983300540060353495404904448", "99920431588574559151324685515358208", "551165515699342002661072994041856", "1189845877502358941785182297082503888896", "2072149805252016486112025782475816960", "141741957039018190947382443269685248", "550053466972308004972132143464448", "18165667954460454506710169322002478792704", "5347320228277768105332110410481926144", "834341095166512780996369280902627328", "548198135110844783189632057606144", "29556959980755495688014882556925450387456", "6480527717291430936689558418836422656", "2068692149936362374866636679747207168", "547973474710836908662287641870336", "67518840818429884152278656245279437619200", "5856252524895167976564480704887390208", "5346169910903835454868429279711985664", "547889435488418528758059468062720", "29004792668220259193607487376297295872", "859011651168805179716501951431573504", "58537809065122251149485320972533760", "553323201298437476594918904299520", "1123798847341315751766753186412259966976", "2072361915046827171802224714391224320", "99689474570118383854643592183152640", "550955381208320176177523942490112", "2609004018805291550704223438919037878272", "5356722345868503378476940962857746432", "141732772993980490077131768210653184", "549963951583625920795415563730944", "12526316652403424836338313793313288749056", "6482460122192781944914707363739467776", "834358347611484809572483045173231616", "548188294078654688909654449192960", "24205159659484423256313109581337366364160", "5857161598752301921331676035812425728", "2068724163251952871021198464004390912", "547978406092211789169792024313856", "665694365793008447241623110413986037760", "2074995114523392959366890473364914176", "58425032592143661209603543188635648", "553114413366606407976354312093696", "1482966186126623889213535503463688962048", "5365086515873221021097488532740505600", "99687332837136354577597682721751040", "550865498722052327551246383710208", "1504643984946187587259309477743680290816", "6507127303350502752518348149459255296", "141738424441716398317929551051620352", "549953969461587565724227258548224", "8784354023170350998650819721391352315904", "5859650732415197105579496538936180736", "834382022271774003170829734653198336", "548193221355702799993078435282944", "875376012969652193575819869755921137664", "5378592624239951875148726325259272192", "58423804362196558974030175304417280", "553023869246689222984488326266880", "1133171754467355261703067690176553680896", "6516365593706963585239581596709814272", "99689401434942000448037039158329344", "550855506048181214413015201349632", "1556647799216216019102924294779507310592", "5877855743731313548744922712661557248", "141737978396445993304349251460923392", "549958945531601917342722356674560", "675741939386200224973543386564838555648", "6541831118145436352817468649374744576", "58424956352445773032629269518352384", "553013758561174850839002606469120", "1058367149993430547038563393438344019968", "5888323603582713189390151818959388672", "99690021294731046374541561304186880", "550860472781781881493042359173120", "591068489912511111096894636854108749824", "5914338266549225237459124812167249920", "58425680005769987792736215237656576", "553018718531461270734159759802368", "7109630513288889280737911739575697408", "101098078570644695760965653296578560", "553826335533807488469260463767552", "35389651477504097169151730444874547200", "142294922881131273000680002601091072", "552040889702388181801273265225728", "5891194706179508822224177730052392222720", "834420945538967884591306462627627008", "548502258782580377728623390490624", "3003818672433993718115868921755084030537751773188678620012833931264", "2068547372270901407867694481659658240", "548072319807443125632048321003520", "96181783788311680050751506295980405117529904079538998501441569554432", "5345746632460546801837614666289774592", "547894330596706158533460258455552", "111065644847050927581631678100685621035008", "6479485123223204133730335036650029056", "547874682869538110634233448890368", "24879548625243795090220600324597481472", "142537028710209999976780570264862720", "100081612020002348419640755734183936", "552945704000030733145047184703488", "1368109892196561018224109751650545041408", "834811862198634240829158199436247040", "141739756929426184119122945596456960", "550269967663449295135942316654592", "17629674940100667953200753083926636920832", "2068790110174755662156512752700489728", "834342260234921511646026787087974400", "548287213473433372488260686708736", "498784632166253324384621914687977151266816", "5345803926354142454550084752915824640", "2068555950934245678516239630853996544", "547983310147022720741735672053760", "91621109064532299609679385997340556918784", "6479565348026581940007449466721271808", "5346058554843741511301720772853104640", "547884504632111771564623762817024", "989798314040220927947349210259672530944", "835006604574791749313550335824887808", "99690671793536064614207887203368960", "551172522742597213968130136604672", "2423388629538438723581383485161941762048", "2070314543928235544184765037961805824", "141733362717666704650160223280955392", "550053596407060638135879100006400", "27703739583693967567009074570176113934336", "5346778353188824013785280839392690176", "834327901934183124099864685908590592", "548198140806609057340782890975232", "23219198353312087448067236390373785862144", "6480915577878503669435568315709784064", "2068731671029463313917386591672729600", "547973471937627191597088490127360", "1608042111865847515511546678953751085056", "2071211730086539543728877089188741120", "99686811625694189204833816599855104", "550955462549607104081265984274432", "1624601771386989737348777714042036813824", "5363394865117914790206164724971732992", "141737438577217612423213128261566464", "549963881337834192299084304351232", "7410615616528957615637683435388069216256", "6484776782555608271296350605975486464", "834396714153831648620849270857138176", "548188277517610581390988037586944", "1223131892598573397625941183730582290432", "5369212991591099603010296083919142912", "99688756410153093423411616328712192", "550865455252668852736162191638528", "1528950708568938200218753798946359869440", "6506679952897186514952869704131149824", "141738212173685287102880539442413568", "549953972657153935101080304091136", "973831993594322731620241525067101503488", "6522502706251625121526896894972788736", "99690836420218476455950381991591936", "550855462233474690538088203026432", "459292991770825335393919288900010901504", "141768819776929103398159817201680384", "552048837549070914037300110295040", "6251713668226843457615642746045455138816", "834414130120527889910934464234520576", "548502261727566175608205886881792", "5580642762022091624872685126240988122259881887116263636918842949632", "2068547372270901407867694481659658240", "548072319807443125632048321003520", "55541276093818747800201658219777725825024", "5346261200362091657811397074468470784", "547894325191957718889151311380480", "3199370651145275498484850199102832508928", "834520394646879279752347453417848832", "141731352225671652737257519922020352", "550270094345947712502224172089344", "1951985655774243402364498643305910847406080", "2068549564341136714258669967536816128", "834303132598817824372488075034492928", "548287230371241239816568672616448", "14759706555920565751358497760016347430912", "5347683484042518923148711048847032320", "2068837316244877979937336704026804224", "547983290403989047484466444894208", "1586304474867350644125104454295653187584", "2071248288310391848297236014326349824", "141737737114195211338200046903492608", "550053530524440391905920665255936", "6171932418346844141480161170630620741632", "5350380801827946307678289211003240448", "834415569731154551764419029493612544", "548198102962744655244163559718912", "1471427857962864914161913907336720678912", "5365238724220575062528487129134137344", "141738725841430338080358355397771264", "549963861957242146602060347342848", "88350443433970794873820391682974137974784", "834310654494163988728315704921554944", "548502306446015585142311237976064", "10491514782547439559582879260250300481536", "2068955295446178160116876230610911232", "548072291176325435803748096016384", "4475966339732298684891271486626695479296", "2069503783978325563327981581932429312", "834458315803128927584540554602479616", "548287163362336587422199854399488", "58419905334643137872015912945582080", "552967013489299727293929473703936", "446365275429288772529891570773655552", "128341343156412961724900002389557248", "553183067236787612743038041849856", "1959215364864595837742621003698143232", "152776575275328534659451514383237120", "551893993525381923917919091163136", "9786737963122935308447941212432760832", "912053813035464376212186458014875648", "548471570505537246417294943322112", "65647344680480980143997455762225889280", "2135847925440516717423629807267086336", "548067744134781792418417426300928", "1704434495804174571024393814961404510208", "5362565652107369250175053745426006016", "547894154475162736194503955185664", "15506557677392908312522209342675191070720", "6481815434887606723909164945098407936", "547874666214636969268532838662144", "106395489766963848612751608084872239775744", "5856066929817538955944070849188855808", "547884546537506496834317330677760", "88013420868597861309109847892736090308608", "6012728020386429225509367964046983168", "547881876030701144799747753639936", "648773356763843467586463133341843456", "117776352522714129583017880792858624", "64200993478429199271645678992883712", "555575473538772475518648655544320", "1772067432291313989603744690395414528", "154045183422177151302590852061200384", "105621978003502967849304089023217664", "552785501607148770695042792685568", "7160827672677444381426522246738870272", "944325435221590880611056353338720256", "144586692629154075915347827439435776", "550227907004397618412744297414656", "46894075692134668111315596496263446528", "2164003876397970952228888602629636096", "849414902657619411638401395528302592", "548280820006074688813488748363776", "637231875319216424814205314165651800064", "5390971564213407277666196380652142592", "2075284046193663070569876222117937152", "547982839514798446332176263806976", "28466385899753255814785953491326670471168", "6480582153448802931886249067822448640", "5346750707045221326301734930713935872", "547884497363504310712701720461312", "296836470255672811922082621556331764514816", "5855860145947844434141930343681228800", "6479248560860607107016354367071584256", "547879616409919917528703752470528", "53773117756565089458963707111325407641600", "6012989588915377466095809827788816384", "5856382370310268435775913818291437568", "547883208814453724228797771808768", "1469636145392695131987085649065803776", "156851084078910942451804045687390208", "60838305313609953746470811474067456", "554923355150354975068441561530368", "5987551758160306316527146349948305408", "969375062095760004745921709691895808", "101368207880506483256357913978994688", "551122097155684150530763881709568", "33898248503654883110111544905069232128", "2202978045386890878635495738755252224", "142320099467337426308186696744697856", "550044795893132385913685351071744", "329518201218467769590738157680893886464", "5433900350170323774298486993904992256", "836420498005381582581505297316052992", "548197239653941414016430519615488", "46895031889539061816293693919594008281088", "6480002426553947476807863277444923392", "2068638620250912739832735292247244800", "547973478466889149974731703713792", "514159840778729686597013009268418071756800", "5855811317963499708260771539753893888", "5345802213045128083583784292527898624", "547889439350428868029891194388480", "48207234108458742997009938154398219763712", "6013067221351420426825165701623316480", "6479978053475451627085179035062370304", "547878276256324145771213672677376", "5401146890155854249758658607854911488", "986718992845926482661514713938001920", "59058696215354363928304586286170112", "553277075395511683830867025723392", "25026181256211345012722578100297138176", "2254929303704426875726792574004887552", "100079253221971555696697269429469184", "550943522205335036980193679900672", "188313563287029009752255262582487646208", "5501932604831505654596797260145623040", "141831816688618277472279021284753408", "549962461364143795932236647235584", "22202739458037910678777542921487909559075764492716636128258052587520", "6479107137047929799345483064195153920", "834302776009222367563008187001995264", "548188318068866717697810840420352", "51482070865993612107792563879363032907776", "5856410754316909421769917992185888768", "2068630489753294761801830015078236160", "547978412665155637513979456126976", "40898575798303671702489144956880068542464", "6013201256608433770355348828005072896", "5346445452460952630014861557521973248", "547888097608642218502303558664192", "19122387609985218611555224169589243904", "2319452039469801828039302054827524096", "58598928157171521098565970651250688", "553098874561365519894868001816576", "117306918605725284524857981443183214592", "5600986966302951985823881178369753088", "99765407026763060688600285940023296", "550863116529887854157126038454272", "1488509145564796250572025623820392988672", "6507432358539382464846743963313373184", "141738569164644116024417313477361664", "549953967282805729690244698079232", "12567864689938403697045170672567232495616", "5858474265025570496469667982260305920", "834358163883774447819599590027427840", "548193231654593803321415940702208", "18417596614107139358073831833765582733312", "6014280609623302411778271528494301184", "2068779724457453264344862419702513664", "547977066774179736975049794519040", "75959027254889958387629912916578271232", "5750443971208364517523687247347449856", "58464870527776959780055337157001216", "553020192326552768176712623063040", "1336977706740977540569010671511031250944", "6510658338379219358739021219877617664", "99688064556413637806510482080661504", "550855546868021944433049075712000", "2411734220073915649107008032929050787840", "5869997110621022566243814101953282048", "141733402776632663400512556344803328", "549959014420893873634748028420096", "7864491130742313331588050609214094049280", "6016917149922849374864534937695944704", "834391292220662594217400305983684608", "548191880887774509219577595953152", "767923848159619171265079303932427108352", "6534237636996726118327411591021068288", "58424349974597467448469303695769600", "553013812888459461392118556131328", "1492343276499644152306874946348560416768", "5878812256843435453480304987288371200", "99687290727832205760834269356228608", "550860556158408763513601488060416", "1306399428821067389120271984817325735936", "6040115127482762102132763450662715392", "141740450601390072436426358602596352", "549957563222621144628626865520640", "828230066512107578336491491803078328320", "5897440657161524605073613059665166336", "58424026330648446776863684755980288", "553018866692758191717484811255808", "916905613160476034800146680210094292992", "6052001359022515097466008999431241728", "99691470032747646318476395594907648", "550859079044083924424046745223168", "540907710314853301523657073615171485696", "6079896774927854357282097770470047744", "58426215569579483630377643471273984", "553017310450165417758975514902528", "1161687854914997048637311170719514624", "109036715753801636021735459523657728", "553605532866265148104102515834880", "4965318551820749669953217665764950016", "145889188552837165948647656445181952", "551988130447987439696826058407936", "30972345252240312324727245806661271552", "857398540167712343447563701277687808", "548492596364752912932416052527104", "304668478510371444395990672537664094208", "2082687786023950010341989226748313600", "548071333874425163254134780985344", "19434642828072097832045160584574280925184", "5347217452890253144613460741179047936", "547894315150730836782388822933504", "16980189868162921406815826546907251303462778330368554284533369798656", "6479107137047929799345483064195153920", "547874685572207478361567275253760", "44307304415988979271441043148625078648832", "5856518635943540606006212460290244608", "547884542584000306956886228336640", "4235815500406671527047137737140338688", "146631168805621021557200585471557632", "102082930105650632101144440346771456", "552885817816247174932218500874240", "21296100984106076689492207216281780224", "868320368405582027371279787994644480", "142674569883532297241550703099379712", "550255970918649189239882667524096", "167044906938417874229305458990602256384", "2094483744241448111777297938193055744", "838490602200298538747232651573198848", "548285430901982174036265233547264", "18342154575965666979053587825059010969600", "5347305082862353528175497466557235200", "2068780680239041954949146459104083968", "547983294377860442819272892219392", "1440652409181183608124312218550968598396928", "6479136275941702475663153541517672448", "5345766468691898208336849104732684288", "547884507700174245903996387590144", "50317278592199073948192632037812916453376", "5856426176274105235772954650148339712", "6479941527072944746413089246540726272", "547879611455567181188087217651712", "15353177499152105303159453051030339584", "882244584207075599262314731076059136", "100332038721083571420761258247323648", "551153043495003027504056263245824", "99572425861303544242907831758219116544", "2112431658777523222971180252538077184", "141927083853738093676557026627420160", "550050682690117276969559138500608", "22862258026270386764603576985255319437312", "5346996889132796481523716031011356672", "834333222980074680023279763202244608", "548198138509472911329879847337984", "49491996468074032021095106254009542901760", "6479955442401502162406058410232512512", "2068633832048747585614046000098312192", "547973478802767466068835219537920", "46413222370605537777152794377705201074176", "5856483512197215933207622624609304576", "5346362411701827492103551967656148992", "547889433466655378279492610949120", "63796886963108071419302387645541253120", "2137865421139369326706740608383320064", "99836623724913397890906352640851968", "550950893259519220371139948707840", "1306424989727770391137923764340758937600", "5367710711214671731201788138078863360", "141740450291905062615081289877815296", "549963835995442111215827079397376", "12896930515462198120349346614497201094656", "6482363720387916277760988179565903872", "834356750569702214223528832977076224", "548188294768120195408622650392576", "20607291868451188133739711236934184468480", "5857409061075395086971348341504344064", "2068755032635993666668279232639008768", "547978403926121313058521635356672", "984309668359665945305795617648506044416", "5374937705081886878629958368073089024", "99690727790980029163831259593441280", "550865395057548739312332711133184", "2603946995477608277891585458782269865984", "6495268580028005684835605967141863424", "141732787945975027070865400976637952", "549954054321922967081393043013632", "8666998722777992103408509516025281118208", "5859703658713680912755830538836639744", "834383095408627707045626279482097664", "548193220892615736766673851514880", "1593626186415956054241021930629702352896", "6505556374070633179568340088077156352", "99686867526424088185286855013433344", "550855583419433669749282382544896", "1307570347539293402792599277594505904128", "5882086610128433859627776166703661056", "141740436829307135386570800349839360", "549958908520054607851877994332160", "1007935024714191484049017854891483201536", "5889963221336584391107702142365859840", "99690491131661581404024019112427520", "550860458436117950250598258442240", "12916749480246135251587597780819902464", "143297360205479035176362670704033792", "552025908028368139042279036813312", "97042791375942755682396465984970948608", "841537700192864726314097171268370432", "548499209640562499878411518869504", "17721135987000673764617891236423632158720", "2068788857227111252080231278773796864", "548072302856803783276636179267584", "93725737234101499300876060989280634273792", "5346051550170382307590380732557557760", "547894327394056239432302745092096", "66569038377288397431373336488007511834624", "6479737804343660883927316081336647680", "547874681062937783031414801825792", "59878878123344268201414831259680505856", "846091515556566232023008126712152064", "142061313440741236979921470328143872", "550265132205438745823285690236928", "10206783977961463618967442912807005192192", "2068966677272416739237610612859076608", "834370977513396745722543327282200576", "548287201072498988472572355543040", "27334871960676857978241894218274086846464", "5346792278362873304719790001891573760", "2068703919997038665029384227136733184", "547983299763719416532103258439680", "109280479848786173339848481386667331026944", "6479491298230116149035506542892285952", "5346008146732904258119499169218428928", "547884505161607113456382732402688", "1058723793348599957554839278911550914560", "2072596837066336596210463392147701760", "141744048287257993117514017001177088", "550053435479436226524826918977536", "10325092604529606702248256151470877966336", "5348515790217920084087716206662909952", "834370195971868584535532979932364800", "548198122548169347135658377871360", "26622619211451589001343798160074817404928", "6480684331530248937408916098297888768", "2068708108547818773999710281528246272", "547973473591045756411823020572672", "2594439930353245413981251755924344799232", "5356784086101803063144033059870867456", "141732816205824986382436988908208128", "549963950932824789874942582718464", "11088257890089462735943903465056023609344", "6482895231911914690114632414973132800", "834365555348113933953085560865161216", "548188290967205472508916959019008", "1342668453956726909824044883514230833152", "6510523963750132081350906911628722176", "141740035195135639736007862765223936", "549953945212235676188599086219264", "3896842870719714170315504224208716562432", "834481436066962207388552532276019200", "548502232646347930381392602464256", "14068061515725376612200443431092844756992", "2068851573206200612467593606286278656", "548072298455263073336947487277056", "410161903846470091098987634687429541101568", "5345816305873010038675067403279269888", "547894329865034501593844603158528", "8584632017735363598687879017885725622272", "2069045928237689813146339650117304320", "834383866120598376124788479814008832", "548287195506894940505516118376448", "27352293139034747680364171358043050348086696566004956463105644167168", "5345746632460546801837614666289774592", "2068547372270901407867694481659658240", "547983310749124447307615436800000", "12420551134746513480093146636005643649024", "5348048407273817032144873842741870592", "834358820855168304275990517303476224", "548198127458840193509730694463488", "15619006756391375635520885068337036394496", "2068821362483631969098155351166943232", "548072300575605624145418188226560", "99680632157845899521680655691808768", "550808943875626007745556664811520", "826041695927921581356099703125573632", "171076978890058530700192308938145792", "551680808905367624664402318327808", "4770064488835024008943879895113531392", "1011158279924483393871409958591922176", "548439245673795158604118461775872", "30316806681907538339618007548944187392", "2220021775696873464948259772172337152", "548062411843086834304333629095936", "283348905628523379296636014771287621632", "5448540453790044031396715031362011136", "547893271169498623255258257686528", "19806393736640495781153625954754846785536", "6481227289084118356977020926248878080", "547874670417247991117337726025728", "35161263915694929236522374137111589683200", "5856720002483655594497411898205536256", "547884540821672165130970505150464", "44087414757556227061977184485884509028352", "6013137310131452470135368800859586560", "547881872632368164564679316733952", "1386516681773022387169592588416057344", "157861105294738750460727680959512576", "107402072973881164065394145322074112", "552737555668172435537844510916608", "3982148949465176083558461013382660096", "1055425747592740184787320215907074048", "146955224659846952259271931149156352", "550194160833610924873033986342912", "18996402551222348603809162289242701824", "2321319397087423672830041877081227264", "872627701561037955248058505633988608", "548271405938976297657819962802176", "185338622952848672769082503359178473472", "5504514066127376042407306370352152576", "2091894818474207991305846996642824192", "547981690553588431181756481142784", "7636806892543591726222265009058707668992", "6484608713188543544942833165131579392", "5349491263602758722232784027830452224", "547884468601636098889948193619968", "72676830875130720791245831204499173146624", "5856216475626667878115775072700465152", "6479684798065062702686345141224996864", "547879613290796855593303088824320", "66350755687196464242501905457754465632256", "6012862133089648425191925280455786496", "5856261467084924056971247946578264064", "547883209872558964296777652502528", "3107998804064317996714835113997762560", "1140439175681871003935460837734481920", "102983550188731027328676144273686528", "551075101949796310251502422720512", "15177406968400359356692022429627711488", "2394959298121848663382372791363829760", "143060962440550200633373395720863744", "550033787144853789766491993800704", "115745982857293164198008586706876366848", "5604595780059824984340186553816973312", "840360133459290495723540820483112960", "548195555280854599881734404177920", "2181825166336251485165537613879005151232", "6498404677828936312940054330132660224", "2070510384192793987333871442113593344", "547973347244425655139644680962048", "21969391001992870539311738734250407702867811724337403178762467540992", "5855744626376241957463095248945152000", "5345746632460546801837614666289774592", "547889439934231424474651083931648", "166867567403559310197373831460728051073024", "6012533917140338327608669394620645376", "6479358716549240535547004207975366656", "547878280684133019271864766169088", "13614234846624948890385374728234729472", "2439152257989675050684848029065805824", "100415856430236607622719589928927232", "550933355551218553579210945855488", "74316746605125680122879487516214296576", "5760080291558521428796211952642686976", "141995865775287727015705235089784832", "549959997660096905440708326850560", "855154244918501591132924067383668113408", "6528571092589292347234864130282225664", "835117530632060914152807691444027392", "548187966658392113530852555620352", "371963238578532083669382879837277434937344", "5855836813672272316881170739436191744", "2068558875857730686934650081964457984", "547978417690639019002820021977088", "224702652634101649467002917470660355686400", "6012478157199522447836115408974249984", "5345873812477103652581540779456987136", "547888103612245757755519389401088", "51195974135243887294120107745675837440", "5969015230532227931119275859226132480", "99875093001776387790459844855595008", "550859776128538447692061791485952", "380216770808242303547610784532734672896", "6591428782258205861415020219343044608", "141777921305526060652281543515963392", "549953375007143223041494230237184", "6385861512785516091320450124044777655311435999535740276075982225408", "5855744626376241957463095248945152000", "834302776009222367563008187001995264", "548193255566001341426685127426048", "37951158608389074520676197552538553155584", "6013269919934360499499374997791571968", "2068660125650978991528929764206182400", "547977075165824977034409339256832", "209913549909798898392677164729623379968", "6685457785595145000063613954829582336", "99727989496020322402594721303101440", "550854328275518139369710617100288", "1303675993059729858335343649690457473024", "5882165654207813571245785278144577536", "141740482729802654514811305593929728", "549958907829113361827013029003264", "11549839354692509640852305182421382332416", "6015448649707097365991127609189072896", "834363046232246730347150491594522624", "548191893080334472178642832064512", "1094339311640926220068176188191801344000", "5887246934808705980948346435677454336", "99689712641462188924337708720979968", "550860482206444789680136794406912", "2438047594032008341905680787411338002432", "6027180537126518581316450483404013568", "141733312890580123413604158591205376", "549957670683907385094735289909248", "1475930192882105120178880172058505904128", "6036909104943361745866373962666082304", "99687364791463618631476028555395072", "550859204393104106190012533440512", "2040735221786625899867142611183599616", "152302161351640444190938268560261120", "551900203800338820871979077206016", "12066789515108619895091045500983443456", "896271344324420822371008148471283712", "548477378521348139095133100441600", "97370966467757540736888239245943111680", "2113445374564951987216802865511137280", "548069234888186477751045604769792", "1529840197445058144909884210141617717248", "5364491867671201577383216947119783936", "547894134375000097670217808740352", "35361773922215894959187618776128027623424", "6480294479129085065796024247276011520", "547874677083753725403380003635200", "89202732352777886838052076436621929480192", "5856129054020186060052764382979948544", "547884545993844055493949425451008", "9769589542329779135294012982418210816", "912203031283724622160886536538685440", "143811309755974268102697766770180096", "550239196875448087695096578834432", "56666246329542836950199731953495703552", "2146918591342291522775406224907173888", "846769852683289000032021320914960384", "548281925497901229148824338956288", "624375096091250374181936735200703676416", "5391910852427140879564405265863278592", "2075423225077032535019726004264370176", "547982829811515915655772760965120", "46551151694748576645395260340452762583040", "6480009041109362542517597898406887424", "5346360586961284623978421957901156352", "547884501460157234602118943342592", "127026760910309766505171718927359068340224", "5856014579932468089383698090843701248", "6479437626232336880606687967330697216", "547879615058142511807267810050048", "36273672342759957392758785610856005632", "2193642314086122574088348213589311488", "142280980678152886974504285191012352", "550045380372167829344651571101696", "304724906709190003799568896784148201472", "5441200861940494005210972893902536704", "836593274999705585838677536142262272", "548197165451101720780515923984384", "59004953977227720003765362995536469164032", "6479818661021132531461119771783725056", "2068619892251531580620982340353523712", "547973479780887623833210484424704", "173451979561802552307757949001687915036672", "5855942323185763731158995991022010368", "5345911392112709542993172380445048832", "547889438203484108502926113112064", "169001649235803668562882266316662636544", "5520363045763802863835977102613544960", "141844024498915998453021471431196672", "549962277829370439203475416940544", "13483956976889210049576030316129878540288", "6482221876297013484342742806786211840", "834354400630679827636587938919219200", "548188295782543545510058312859648", "60724631736033540040949143338529899675648", "5856309356882386470919435719777714176", "2068617838470320779947438149115838464", "547978413552960536293472756301824", "1050046534842447693067184120965271388160", "6519333411033367162605507514965426176", "141744205099443906970293526488678400", "549953882437818019402405260558336", "17310957367920361142387270727915968397312", "5857726108247463796119969303560716288", "834342987224880988542510254996324352", "548193238206287002492689969053696", "2832475491194470434438169315891667271680", "5867875633783474583920895138136588288", "141732165532934650118264061851336704", "549959033049449056934780985147392", "32624843561983242689775422602580328448", "856198003430112804594484755398918144", "548493088359487416318353643405312", "276856337479180161696627087792475734016", "2084118982002233540294749469032841216", "548071234830757178503168950009856", "195162433039594981989091635881179950874624", "5345893063254694839386617007891808256", "547894329058690424643852682919936", "122829890293337764263707385449777798840320", "6479448919033278103306129924216061952", "547874683128382823476525877166080", "146771405432446657630419875412186234880", "2098117543035066848941575792289120256", "839072372692373690065526465463582720", "548285182321332882261010829803520", "12081888522957998539372172558306631483392", "5348112955967523966835460216371281920", "2068901590149746116222711666942410752", "547983285894719352154313971466240", "124956970481232092944399142629725605724160", "6479443100746525533328818256874569728", "5345975337027758684271051513870155776", "547884505506044718800687480176640", "3603441508745571421690086380766461165568", "5353688891075292611650018380494143488", "834495986393477782522412743784398848", "548198068255712189393706061660160", "115938700089816440549884686840531704086528", "6479469235082451611573225286841401344", "2068584279397998808135721002047897600", "547973482279904936986790860947456", "26672768861076976807062890582259611467776", "6480681365396900589967026339803299840", "834328873144083124626046252910379008", "548188306802480881191554771845120", "3941474705390410441720399913893236834304", "2069633548221310790334753388864995328", "548072243596417085555817098248192", "318452650273140617641564321493105248305152", "5345836371036226053957399397481316352", "547894329654298897295786685497344", "10589023833000847667225385474700575268654369531405450180521820684288", "5345746632460546801837614666289774592", "2068547372270901407867694481659658240", "547983310749124447307615436800000", "141725073858019912020520834651127808", "549907493682956275725851789623296", "1977602777946070783744682022192283648", "1443120339070416358264751872603586560", "548350220985919161507056684367872", "13614307776148543270708129585441013760", "2439149920746791621690742727772209152", "548050256902675869399408701341696", "132317237538861592392442943342609694720", "5570812959145113838887299537818353664", "547892061905734657195724565905408", "2333632311480488071179737352561772986368", "6497145841683362063463606269163601920", "547874556945864957484067708731392", "16791038381841197077058404444665597132800", "5857787484405499348923797662760697856", "547884531481716705730350330937344", "62648887805073641213293298778676888862720", "6012894330911497510931191708369551360", "547881874649704096465555881459712", "3595099330857878685536587649371865088", "1086426067497307731835808290550317056", "147541413137479962290675091867959296", "550185976868013753344387750821888", "11129268614982004020709759281799364608", "2540793247171599590377867656472559616", "901914571212431030418959711428673536", "548260220297637655032842015473664", "66330843859717069442147675599315927040", "5814336637881100298604401197488013312", "2135132111108054903311285726581096448", "547978783696472682193954898182144", "1328546478220866509128136561367768367104", "6510859550133308107051559645112958976", "5367343512190189604223120993205354496", "547884281964267962915830057926656", "159538994856065207331608160021057902391863230144182274096245560573952", "5855744626376241957463095248945152000", "6479107137047929799345483064195153920", "547879617421096640673166533853184", "122506546195459650837413644248154841808896", "6012612366795728237991971819733647360", "5856024541087111896733728558779727872", "547883211946563293992089959792640", "7739972388781739321355287995399274496", "2823011754959745566449467223086989312", "144368577749208876673795669283045376", "550014633572607763260886107553792", "52254564630378183502497519390632706048", "5954949939567427725137965081830621184", "847839485020620020207719727671279616", "548192400614901331162686057086976", "639838594449154654290656630557659627520", "6545386762017362150005807613374103552", "2075256511795909593344963448229855232", "547973015572262357747085978107904", "16702546058260857409673570228797643517365067018293509338241452474368", "5855744626376241957463095248945152000", "5345746632460546801837614666289774592", "547889439934231424474651083931648", "232560403953091584954443054847186389958656", "6012472721431406313762850168763318272", "6479287649286410760909010426704953344", "547878281192377711990710332293120", "48273601528435439670411989746326700032", "6011445093504566445667650154973364224", "142142385572972456232936676909907968", "549957802038301993544993025818624", "352171223531055835595432281716312506368", "6600541289857647192506122870378725376", "836283954418302818194896065222672384", "548187464762625982998345068576768", "12683680367195731296610237159300269080576", "5858449328969663265328011146006888448", "2068884781133929019014120668198338560", "547978394823169621516921780305920", "30777879558138367624220977641020096655694380255284535889769128787968", "6012317282701280421885087548249735168", "5345746632460546801837614666289774592", "547888104948380324502449632051200", "194843953455821449376008933165854883840", "6701966285232066305020623653361942528", "141828236488653411697187745836302336", "549952618211020855033429632221184", "3234569369723198519855663196859264925696", "5866364876145982339099707959106600960", "834518025899388991601005859281305600", "548193162658753453259643898822656", "66596814517359454882414754916755843317760", "6012860119819541839804604733622059008", "2068611624910764377131742261493628928", "547977078569175471657526774202368", "1061014222482610329284345567164120432640", "5888241872825277592447932974103527424", "141744007319179818016960544558284800", "549958854768603560303679407915008", "10654555710166949402361574408314532397056", "6015711921552079152609345175197581312", "834368111029385857475307181468286976", "548191890893878790609997098123264", "1095817091807600081459953189410610085888", "6045486488731530694617253547794759680", "141743405912434482688155745127497728", "549957518732321065798161248813056", "4576155353618538927914319130598047744", "1020323231429574434591825543221477376", "548436573724897141863230977605632", "33449880327897833342273485794239840256", "2204898757874453138906299769297043456", "548063339854508996854972506177536", "434585463173576186004953116013295042560", "5412322501266308538032424849382572032", "547893639851733490612764558753792", "24053230871777011207119507282918169903104", "6480852854295270903672188479295455232", "547874673093058899473350445236224", "50359294774051455044188633700683132960768", "5856425607573639024298327543218438144", "547884543398313377346720674873344", "26996090996908441279282250853499535360", "2240200395718543731909620851300892672", "860908798350672185449855919715254272", "548276095106337349013889748041728", "190031141352480732158018203437179600896", "5500480075768606497538626591821660160", "2091311945475635274394955467611701248", "547981730561477274053390731575296", "4246945943291960715922444096934604963840", "6489006714361191657780140194865872896", "5352483949918700761799198686339661824", "547884437227708926229922157953024", "68290423711524923602575994249338360430592", "5856246785884934953636091798078095360", "6479721905709432247515225095078412288", "547879613025754036742244251205632", "102882364654338882268118933028135239680", "5638734103486970980323802898073911296", "841123690673295569296647589025808384", "548195230652100911689251537551360", "1292682009592428737784534906254491910144", "6511744934088016124519163651862560768", "2071862763248859311257444500247674880", "547973252581638026965812844167168", "53070086023620202695383866170789836357632", "5856390819584700084709927657033170944", "5346285163450320746707201523697319936", "547889434278016969617533529227264", "513531556791375614561153155241869312000", "6561897052182225627993941677476675584", "835660421511253530334884275999997952", "548187732885608372508908777897984", "8952263837021361841803759117882829570048", "5859577421033039786862282783988908032", "2069025449909567834729111649983135744", "547978384955489707655618753462272", "3070532039892858133575172756025609551872", "5866933326852955184622885911411032064", "834529528340156593673293001964650496", "548193157695251131858467426402304", "81901995820668400390370757808337453056", "2122145059880096720393953987902046208", "548068652237887454811349493743616", "1133709998912212167906943190357556330496", "5371072680322502728141676182111256576", "547894065813027168222094420869120", "64883012745650119665306105396759959175168", "6479754194265999798610869601389510656", "547874680945764064675211729960960", "449096455287950138196799733658791444480", "5410145418727536445649800525632241664", "2078119231550294790117955396029120512", "547982642105712362932397395673088", "9491364782048992951042559860624871915520", "6483533002655080144201467562603577344", "5348759171961815942178823309321306112", "547884476281974887467067428044800", "3081407623209534687214594955511313989632", "6492759106214791852483442874450444288", "2069936919872183365526706798645477376", "547973387422614839299765511913472", "3550813689664628843238896607087678193664", "5353806783480554646777641679873638400", "547894246056311086390712937218048", "834302776009222367563008187001995264", "548141940535528328940251808530432", "5470362479741894817433833150747770880", "3326372413779959337648104481027522560", "548017414272893667895373828456448", "49122750147671207388676373140146749440", "5998532450638054299782045299625689088", "547888219683881836018887802486784", "1315966693761311222730842883784718680064", "6511164584342489145787680761116098560", "547874457476298545559295750045696", "1212871339496894298463429192379722301061956715808153927337744793600", "5855744626376241957463095248945152000", "547884549358825322443750993035264", "29637072752958719691844590557646070743040", "6013537217412861092181261776437903360", "547881869312839675012498084331520", "12700187010379838432694758014120361984", "2471014759868985484365683697695850496", "892963479944530521637993249377353728", "548263561117211643137049216679936", "42284388771655062430613279145845587968", "6119381108526045692545580957324804096", "2174945450299305340402279875501621248", "547976209267394015763034605092864", "370563332921284936501802410723267051520", "6594406911982978728604566283016470528", "5423993157627806773980171429331599360", "547883697852691661433158106087424", "64658354482904398156393211996790425968301180998740204313313384857600", "5855744626376241957463095248945152000", "6479107137047929799345483064195153920", "547879617421096640673166533853184", "14096339389413885886637560998948976604144663771955091670835379830784", "6012317282701280421885087548249735168", "5855744626376241957463095248945152000", "547883214396881202791077120049152", "24898659765306917133809733418893705216", "6807268343196361347908828592066265088", "863227759219544134376253102273593344", "548186082145215649371825874403328", "301931804079604511354439975387642462208", "6621190217437420510007391695814000640", "2082816837218308312248181208484151296", "547972490359221422235346542788608", "15315612971389510963540417139500669468672", "5857984357851913157684206387702267904", "5347613158148612323903600139440226304", "547889420334344485229367977312256", "36340675955296035985519997488868495017457205157545886385621490991104", "6012317282701280421885087548249735168", "6479107137047929799345483064195153920", "547878282483059501340020239761408", "285206386962117258811990919355941519360", "6629716109801160952185304739802513408", "836750488568334363788907092889305088", "548187264411505580770777232310272", "3268177361971302432366048251418624655360", "5866255467781440673383604304669048832", "2069857459738564981894837953724678144", "547978326617735361525456606068736", "18495064314501587391862014214482584025870488467803276277298480807936", "6012317282701280421885087548249735168", "5345746632460546801837614666289774592", "547888104948380324502449632051200", "834702631768804494590659501553660985344", "5897115047934334535142222550527901696", "835137513457757207121975854757838848", "548192895538978793453700444585984", "2372286784643812561797151096128568283094450190696924762391036559360", "6012317282701280421885087548249735168", "2068547372270901407867694481659658240", "547977083078150019082499894804480", "13401620680249179819622282920906813603840", "6015015775978474953781655960907939840", "834354717818964971566073764928028672", "548191896675531105168339603816448", "10420930921525197452854895655822295040", "2580842839271869304147754108732833792", "548043496329762427835233257652224", "115180367062991642522102956929631387648", "5605928776722545140014005133254852608", "547891724364850413216914273730560", "4348234617611692668187001374692941496320", "6488775767442101779544071227029061632", "547874616540359083867914188619776", "62367682766664853452847548305939533166450464584916234257678504820736", "5855744626376241957463095248945152000", "547884549358825322443750993035264", "96161659526018896850727590602366517248", "5660416233171617387672431189620162560", "2114022414298181229125127252591247360", "547980188049165049038374894043136", "866542432545169534694232393982991663104", "6527916135234419297506161556180697088", "5378929536580220409092345651525582848", "547884161500535907678512243277824", "146387941745441849098014242674073686507520", "5855978874610617226214680437612085248", "6479393913996518875331847050443620352", "547879615370704143392202452631552", "349288059594996934649905469527737499648", "6601562600907712261880188467807256576", "2080870666556702290751984594537414656", "547972625194295276465712154017792", "15480358153670523317462543810101185085440", "5857960513144118177092119984051585024", "5347593287332311069869054271003033600", "547889420543014054191170425192448", "3484675426689887227550441778687743361024", "5865601344534608273325217852491300864", "2069776017471933422870037585702420480", "547978332326190995599319610949632", "254893909029710931075853841471039864832", "5460261629415855079174148054130360320", "547893152900781538836787408928768", "8571457471460835936878619654341473075200", "6484008355418470489194851593495773184", "547874650552908528831354487439360", "1781905438204188686508066881946530086912", "6502751502659492285365196622397440000", "5361832220347976910912360281626640384", "547884339449930306793200597073920", "2068547372270901407867694481659658240", "547927143678050980911766323593216", "19175772296078993729166200672194920448", "7412048441915043439308120513373536256", "547878676488394337275640293621760", "289601652318613908203301610234084065280", "6627378018358192060736410169844432896", "547873649093044718683226837614592", "2531667839447495307665931319765598567853068798374636178724662280192", "5855744626376241957463095248945152000", "547884549358825322443750993035264", "3556665336275694423750794211713995241688179270482373452159673958400", "6012317282701280421885087548249735168", "547881879441135189147169656406016", "42434082258887347027260156002154053632", "6116258616196313506647727247435235328", "2174550878556390999819976523594596352", "547976234318662763670964405272576", "282458541994261114612954233257274114048", "6631215678448172104615257193966469120", "5448870730433202766209964729404751872", "547883445179521516440997419024384", "47454266484619740269350665068362248224768", "5856467300637374592827228282356236288", "6479991874389320382814838912551223296", "547879611095781884774456122933248", "19411100269029579662733676142843058454528", "6014180091012568326504009292041945088", "5857511661318573005200981696075268096", "547883198932606710918885809324032", "91785873443242492032250661220485431296", "6971199747136643010168703158757359616", "2116240370026540840508980096546111488", "547970213417095083703623250608128", "2290437586181004258142711782460415913296199946332635914960635953152", "5855744626376241957463095248945152000", "5345746632460546801837614666289774592", "547889439934231424474651083931648", "24525162686491132994310474560226962858101985406250554465679145172992", "6012317282701280421885087548249735168", "6479107137047929799345483064195153920", "547878282483059501340020239761408", "1226646649541653492617372480624272605184", "5883832765787887743921293272299864064", "2072041545669234909197295392582008832", "547978173700129948576860765945856", "1171265266354103156521857078550774108904904216438231567083000299520", "6012317282701280421885087548249735168", "5345746632460546801837614666289774592", "547888104948380324502449632051200", "2303487985617568361502761216502325575680", "6028051055036479676372097529079136256", "2070406611032860917516407979164827648", "547976952719879590612557946159104", "28272350360915625300890151158238150656", "6592202818963471308667333144492376064", "547883713071993392006486571352064", "496677668593842119424573027107748184064", "6564743515020290584084881906396561408", "547874081223815058256568818597888", "13194865213773288144094394244914077297063332542961481466912570343424", "5855744626376241957463095248945152000", "547884549358825322443750993035264", "592801107028157209902087415424681508864", "6550704022890322996896089594509918208", "5394392042794581253106648195069378560", "547884001537749998098764449972224", "13763494949113500728650278372480393412608", "5858237041291089629902046189475332096", "6482158585833956791444367400549482496", "547879595611732483255248172875776", "2273503767432268465312560630580107018240", "5870865908333509970169003649764687872", "5358345845918698171415447551499829248", "547889307898930598775626378772480", "734339915999135753062998994393449365504", "6536781391216866415230540019413286912", "547874276815380341561892985110528", "5345746632460546801837614666289774592", "547838181764002344790539666194432", "102425324428832189532959263424914653184", "6916631726108337798623945346101805056", "547871754997596364971331312156672", "6472834444866886480080725505099304009728", "5861046908433437576649581594064977920", "547884502984005869043117583237120", "5468423991613152309603637895947867914240", "6018934865056245354038216498079596544", "547881824548937488080772398055424", "150507795886024736265374616199687569408", "6770568717775614552788208966174769152", "5542609429625731598280904739011952640", "547882513484653497252035275259904", "828980101723883581706239865341116473216433941384050181402643136512", "5855744626376241957463095248945152000", "6479107137047929799345483064195153920", "547879617421096640673166533853184", "6709448264811703940000508357250332370192023777186996677843053707264", "6012317282701280421885087548249735168", "5855744626376241957463095248945152000", "547883214396881202791077120049152", "482030415537930717454677507130739654656", "5927755481265785722972595850689118208", "5405696131410899700082019336565293056", "547888817188384630825052933193728", "17949433161519093623806232624757936750592", "6014331834967993724449815233503952896", "6481446708847161176939323903709282304", "547878265759979193877889126760448", "786413866564275043583014639446819602432", "6058636974326721866152910228983644160", "5382333719206441576855140437451603968", "547887723239497514149027009003520", "118735315294203347040879521363746881536", "6853062662358516074706794662921764864", "547872157551890274426905966936064", "1373251907733651874390562050043895873536", "5880821298415228173896280442392281088", "547884330770220711278792694300672", "1795696506466979591458140673485033177088", "5874902612863726390037789852877979648", "6502569254792808471110084976074293248", "547879450259358175863823965093888", "6479107137047929799345483064195153920", "547828361088753566540885162721280", "3787089060635346397922932814450069078016", "5864813028737424139677246352911237120", "547884470095674794907832198103040", "111128709571979032968405488091688301445515244339060158239959154688", "6012317282701280421885087548249735168", "547881879441135189147169656406016", "848924964590085194951900333122082832384", "5896417140943721899603679497592766464", "6528936842924114907054181607853260800", "547879263830659608851508277280768", "1425394665967327220316886205980341174272", "6037784669373921427116213835007000576", "5879900177600212511153212872676343808", "547883003805309082460683637882880", "1407383994504568612722638368416167100416", "6038111980635683674287873121222393856", "6509072646964194910893663021766279168", "547878069200328781584287691440128", "26131183421098080860284283927782908956019400870330307985885102080", "5855744626376241957463095248945152000", "547884549358825322443750993035264", "5855744626376241957463095248945152000", "547833292103849896720812688277504", "49780894289644296471791540873207563867674952576337001667398467584", "6012317282701280421885087548249735168", "547881879441135189147169656406016", "93643078404196851757728397997899732000486688571248070330352140288", "6012317282701280421885087548249735168", "5855744626376241957463095248945152000", "547883214396881202791077120049152", "6012317282701280421885087548249735168", "547831957391305756944691953139712"], "dual_psd": [[["97781977149881265030036709360901378695450281623027723596948570112", "3611574036240980092236779289149626202612810872626708042735419392", "-1235024989767192282961984116818007137234009653296621162241982464", "-453032086780160957357232166307770051705085921057903008634896384", "197833145174560722885062657544643508175779743847728398001504256", "42474966951237789018221038927487366615413477516755491650273280", "-179805408178515599926507348160988184254411538724748218964377600", "-120359199467494640548291214183736580913109024501601541224923136", "-90481171332116959213253937440111543110904757013133575566917632", "-55975696291161688520016741227369806297050455171766554898464768"], ["3611574036240980092236779289149626202612810872626708042735419392", "354264613019134008823519680869574324826716928021624481529200640", "-63782804041475749210619339506019294051168299050926291090931712", "8437675355105597441329964753449733297623161137693364278263808", "2187094487282464622472087884950269792480772978041768223178752", "-3562044111683473895663441351699220554769804062857344615186432", "-7357101926138034351206608795765449708203174350840868659789824", "-5273349440852525957921670973637806412507496987510524275064832", "-2479274022448647793939560407317224215466994451979458932899840", "-2635627340992526377556971437630683830883039782397047472128000"], ["-1235024989767192282961984116818007137234009653296621162241982464", "-63782804041475749210619339506019294051168299050926291090931712", "23067844169547812535231904300271185821422207855870588166864896", "2430198838635445398402387071480129547413970202850487936483328", "-560270955268589952215772476768712290991241443369512545026048", "-1404408469979932213362163729791384615383037787505760986464256", "2118001286950832489391111446509132410225935143947333189763072", "1374003676517695405908125814633457791317284514172193482997760", "1209928206134135554423723090227105528495670410576558876000256", "831275348135344817630131122322925024205269432556481310359552"], ["-453032086780160957357232166307770051705085921057903008634896384", "8437675355105597441329964753449733297623161137693364278263808", "2430198838635445398402387071480129547413970202850487936483328", "5849803681598144491212939454519208609890799342213392035217408", "-1834769429360940144277449810920100828580112937894074403258368", "-713845576491736655863794047490285256431983449458649482657792", "798015816010669703266360582959647868915982227744296768897024", "580390779228204084061687421796171257589464628360590768734208", "527568850826131034950377855774355487017934705499097662488576", "26338605853608500080956684726679366840335435810762920034304"], ["197833145174560722885062657544643508175779743847728398001504256", "2187094487282464622472087884950269792480772978041768223178752", "-560270955268589952215772476768712290991241443369512545026048", "-1834769429360940144277449810920100828580112937894074403258368", "905223384235943737300429266728360363017650608774031775629312", "-115120828831711352165312157344909671840529806081093502238720", "-401126680789375700770184052357743935297368681314924812566528", "-281580323796093119117805838629819419477066052648031456591872", "-169479171114301236065890983162225655636419609904694572351488", "-74476397423664330901913302528954416611013987514273725677568"], ["42474966951237789018221038927487366615413477516755491650273280", "-3562044111683473895663441351699220554769804062857344615186432", "-1404408469979932213362163729791384615383037787505760986464256", "-713845576491736655863794047490285256431983449458649482657792", "-115120828831711352165312157344909671840529806081093502238720", "476897484435381139633794817732906667034775037172633313476608", "-16723729696660434072911025882397720954845691909326162100224", "-9498427537335414167215434647111004640637834687934600577024", "-101014544558780025326421945087132892127372322490664372666368", "19362693065119200824577061839324787958834958239210881941504"], ["-179805408178515599926507348160988184254411538724748218964377600", "-7357101926138034351206608795765449708203174350840868659789824", "2118001286950832489391111446509132410225935143947333189763072", "798015816010669703266360582959647868915982227744296768897024", "-401126680789375700770184052357743935297368681314924812566528", "-16723729696660434072911025882397720954845691909326162100224", "340486559105415843743054371346818904521792226426594401452032", "231979606021318220554002926366073017849301198195988287717376", "158882812143884949511614006478533363050682945902692614012928", "101242466068656315096461986960408437644106792284298028253184"], ["-120359199467494640548291214183736580913109024501601541224923136", "-5273349440852525957921670973637806412507496987510524275064832", "1374003676517695405908125814633457791317284514172193482997760", "580390779228204084061687421796171257589464628360590768734208", "-281580323796093119117805838629819419477066052648031456591872", "-9498427537335414167215434647111004640637834687934600577024", "231979606021318220554002926366073017849301198195988287717376", "167427739363417391899146538395676964053785956935107359014912", "107622000694201307812692309130926277832940984795786922426368", "50594998652847152310592648806787847603496921721206986506240"], ["-90481171332116959213253937440111543110904757013133575566917632", "-2479274022448647793939560407317224215466994451979458932899840", "1209928206134135554423723090227105528495670410576558876000256", "527568850826131034950377855774355487017934705499097662488576", "-169479171114301236065890983162225655636419609904694572351488", "-101014544558780025326421945087132892127372322490664372666368", "158882812143884949511614006478533363050682945902692614012928", "107622000694201307812692309130926277832940984795786922426368", "92601424925401390162430935077263351180290996472126107549696", "42148976538613847868461245234044801256669112231720864710656"], ["-55975696291161688520016741227369806297050455171766554898464768", "-2635627340992526377556971437630683830883039782397047472128000", "831275348135344817630131122322925024205269432556481310359552", "26338605853608500080956684726679366840335435810762920034304", "-74476397423664330901913302528954416611013987514273725677568", "19362693065119200824577061839324787958834958239210881941504", "101242466068656315096461986960408437644106792284298028253184", "50594998652847152310592648806787847603496921721206986506240", "42148976538613847868461245234044801256669112231720864710656", "71217593009538279798845570628862506607190012321129388048384"]], [["6908424530606593711774884875628769754239321271784917809405886464", "-1773004671783826633626045892919471909821724502891315395714613248", "168096443138218798360491751232125373966780238246564156516859904", "26828109402215727290952607928362128839585775656719918676574208", "-27658184479544077859327894779138336642487386543610369979449344", "17000073113433499819103560066596547742901291173198416618455040", "-16406936339575038858573822306330277180689740397040646269960192", "10808646603495163167796025884840505994018881975938926820458496"], ["-1773004671783826633626045892919471909821724502891315395714613248", "459475309950417952035393284300524940867946687196063616324337664", "-43325681164015370437769743942120523061925954776020968005435392", "-7131514748661104257591223759742727735608168336702233844383744", "7103787354959447337833176581051333387838305075588048147709952", "-3694158428585776378437262947260693678375847069966050757967872", "3702822618631907138445005518543062935737207293962700499976192", "-2749096071131865624611236629564312021330669268847990300213248"], ["168096443138218798360491751232125373966780238246564156516859904", "-43325681164015370437769743942120523061925954776020968005435392", "4097819332065193950406821720075053791874248324321306480738304", "663020657809929385818899991021657118849875292235650832531456", "-673209565962491203651869161086443192618874362645947472674816", "385844805445424979067785981830015687218072596906545499865088", "-378100785212862560115528162079588908798819982336234851663872", "261962884630597906111629315596980839011042734579974139805696"], ["26828109402215727290952607928362128839585775656719918676574208", "-7131514748661104257591223759742727735608168336702233844383744", "663020657809929385818899991021657118849875292235650832531456", "117826939679653785287920298673819177896207303939733042757632", "-107711383646399558617045407649967637067484437443046398754816", "28963582231006012342110838323021143187149148393384546664448", "-35574057244348489984866190561640374647513803386313410347008", "40595937168747261282730811478798491373824532583775972884480"], ["-27658184479544077859327894779138336642487386543610369979449344", "7103787354959447337833176581051333387838305075588048147709952", "-673209565962491203651869161086443192618874362645947472674816", "-107711383646399558617045407649967637067484437443046398754816", "110737537636285621581331307263344175129545373037584474701824", "-67235271201395260880470248799767357201661706859234895855616", "65059151779670140439284437030343279351401947129141977415680", "-43242200162511388138340900847639096374996083406067092946944"], ["17000073113433499819103560066596547742901291173198416618455040", "-3694158428585776378437262947260693678375847069966050757967872", "385844805445424979067785981830015687218072596906545499865088", "28963582231006012342110838323021143187149148393384546664448", "-67235271201395260880470248799767357201661706859234895855616", "142473397674934701467710709793880626771578315834505201451008", "-116803673509966650922527805048490616368509016003042510635008", "30341003082559210711812732783749699503814400738582885040128"], ["-16406936339575038858573822306330277180689740397040646269960192", "3702822618631907138445005518543062935737207293962700499976192", "-378100785212862560115528162079588908798819982336234851663872", "-35574057244348489984866190561640374647513803386313410347008", "65059151779670140439284437030343279351401947129141977415680", "-116803673509966650922527805048490616368509016003042510635008", "97008910120329866982644928096198537808395591233085735174144", "-28512494639324580697473188938266213894079372380233185361920"], ["10808646603495163167796025884840505994018881975938926820458496", "-2749096071131865624611236629564312021330669268847990300213248", "261962884630597906111629315596980839011042734579974139805696", "40595937168747261282730811478798491373824532583775972884480", "-43242200162511388138340900847639096374996083406067092946944", "30341003082559210711812732783749699503814400738582885040128", "-28512494639324580697473188938266213894079372380233185361920", "17050015680241211050147193801321939516628178526379903549440"]], [["4138709190933625147637529327055612342976134918922344881658527744", "-42543361739162806864769789302662443002044664765269324278530048", "-241564659984299047186336112549120995950167731959866090246373376", "153128502763493449036128390322062951630314282915781770150412288", "-15634380484212894329416783056579643121660443549446579739951104", "11243514312107154532180305783374119363305005976375795254296576"], ["-42543361739162806864769789302662443002044664765269324278530048", "437319353588351410780166574261722346682122586432970480943104", "2483134774393651886274569313240566554066982796550592492732416", "-1574065967213827305926601581425090070850533539613289278865408", "160711727696318768441001455899213842212363183417437213163520", "-115576348695213339764201541322414325289990497931824801513472"], ["-241564659984299047186336112549120995950167731959866090246373376", "2483134774393651886274569313240566554066982796550592492732416", "14099440734120876201748497681212415053635194311573517002342400", "-8937674283808197347532527185870365511453935780703051733532672", "912534230239569842938464927302510105159015120397868417941504", "-656251885921965809000980625826559685483489653676358678609920"], ["153128502763493449036128390322062951630314282915781770150412288", "-1574065967213827305926601581425090070850533539613289278865408", "-8937674283808197347532527185870365511453935780703051733532672", "5665616325485207376944233228749729978873471972506609574215680", "-578457959894070097487211718484025134321627309030863867478016", "415999876527804702386586222313389914040349847287510427762688"], ["-15634380484212894329416783056579643121660443549446579739951104", "160711727696318768441001455899213842212363183417437213163520", "912534230239569842938464927302510105159015120397868417941504", "-578457959894070097487211718484025134321627309030863867478016", "59060407931197681970915245348660262726704658638682693042176", "-42473479683051167321733885904288546486107492587643162591232"], ["11243514312107154532180305783374119363305005976375795254296576", "-115576348695213339764201541322414325289990497931824801513472", "-656251885921965809000980625826559685483489653676358678609920", "415999876527804702386586222313389914040349847287510427762688", "-42473479683051167321733885904288546486107492587643162591232", "30544937625356783880794610193744192084215996509275918696448"]], [["619592534949405420881395988365721418127328742865365325177683968", "-86302279271018999171494864860765833927561625346942670645231616", "103209323815750587860792872157999750385747193873365852676423680", "113026643968992753838144747554804112212238334615666256632610816"], ["-86302279271018999171494864860765833927561625346942670645231616", "57327548383717424814112125422268170616643931318970400295092224", "-48526519974727083585291770801040644776953882040300828650110976", "-23886939359155971902386390977330151892613725429726521233244160"], ["103209323815750587860792872157999750385747193873365852676423680", "-48526519974727083585291770801040644776953882040300828650110976", "42933814768842470531518780304743578014540185639711017973841920", "24965914311699024041368587937885199677957786517500379543896064"], ["113026643968992753838144747554804112212238334615666256632610816", "-23886939359155971902386390977330151892613725429726521233244160", "24965914311699024041368587937885199677957786517500379543896064", "22082189000165312558051721572126188629596716411530791522140160"]], [["191941274253180352992725760439447176103531825237263570165563392", "-216397138178881401563466173380504404718424699045223254884089856"], ["-216397138178881401563466173380504404718424699045223254884089856", "243969003510113891833134238778760594429775198221168741579751424"]], [["15634201419493072342476174946894028110205727108916205625689505792", "1086750504965515840133653417051331137002432089566627549069443072", "468125120466567683518269784968742759280786877140218813461037056", "-97396378075079250238615355907130804712474998209229367592091648", "-3776293376827792440968797906233902182613944781307218248073216", "-105742086392541132580067228323731559598836486294525551721840640", "8883768131748744575131653679653650975557275955075886132232192", "3484419297044500316747927369500680597035304591246211921477632", "-14526008421226927374477742320638867349326882300942560572473344"], ["1086750504965515840133653417051331137002432089566627549069443072", "637360652568578402315152445649578781415925357271982256676667392", "-26252835942160061559791802899821071278782837050229269859401728", "-98110479112733182892903626541695360991299208323811322886094848", "38724554425178841496710786017017058611769245194639272012939264", "2053398022990181521817539773495495579503400248153136724705280", "5568971355761505857796478781064572973029730552208915190251520", "1285691122333226213726549712436119783861489419505618749751296", "2333725872263085662394902566019070889493305426078543617458176"], ["468125120466567683518269784968742759280786877140218813461037056", "-26252835942160061559791802899821071278782837050229269859401728", "34033599320945020293121080823454642818306260846585367958126592", "5100207633568614796732061584338963743378378752592467518816256", "-5512449637625114515305879482878049431531694501921721482739712", "-2524617589659774997789835529613920459781849450000778988093440", "-705718998957557450672263215740583079448886600592786481741824", "-698984929033383618952869927985313785547376234946251068538880", "153081835634354838505230338667302137923904275883692235161600"], ["-97396378075079250238615355907130804712474998209229367592091648", "-98110479112733182892903626541695360991299208323811322886094848", "5100207633568614796732061584338963743378378752592467518816256", "15656784358918919163856506046731155092843085879024560658972672", "-6169627804608292271381459769700458484186981972480442421477376", "-1192341282143841360400530929268691754076372608843857621155840", "-738848799002328635006543804547494612790700442638822531923968", "-117356951104516228301688216054811415985890195906111373049856", "-554126863971040168532218041049356270352997259830954179952640"], ["-3776293376827792440968797906233902182613944781307218248073216", "38724554425178841496710786017017058611769245194639272012939264", "-5512449637625114515305879482878049431531694501921721482739712", "-6169627804608292271381459769700458484186981972480442421477376", "2832039776621031793684521489867260074812245927842565561778176", "530407625414675303297019710000984309782353585917089397342208", "381096383677072831158712708328789804740102716792680245886976", "137790059699440947775397563398482775835047665622428306898944", "146099466303162440543986748521538468352466566585390035107840"], ["-105742086392541132580067228323731559598836486294525551721840640", "2053398022990181521817539773495495579503400248153136724705280", "-2524617589659774997789835529613920459781849450000778988093440", "-1192341282143841360400530929268691754076372608843857621155840", "530407625414675303297019710000984309782353585917089397342208", "1766177604825180469723326700547508658037751696752803997286400", "-383540516851682923383886110587293614419559974323328418578432", "-71575695497145760731986193730799547118978565372153029459968", "247920711237086294261310739040361994192508297578641235116032"], ["8883768131748744575131653679653650975557275955075886132232192", "5568971355761505857796478781064572973029730552208915190251520", "-705718998957557450672263215740583079448886600592786481741824", "-738848799002328635006543804547494612790700442638822531923968", "381096383677072831158712708328789804740102716792680245886976", "-383540516851682923383886110587293614419559974323328418578432", "240932033695409738002775372755355811906790875694207806210048", "25890691035548011859210324698320019391642415446619154546688", "-1302766150211359481849341091307526953767275387745126580224"], ["3484419297044500316747927369500680597035304591246211921477632", "1285691122333226213726549712436119783861489419505618749751296", "-698984929033383618952869927985313785547376234946251068538880", "-117356951104516228301688216054811415985890195906111373049856", "137790059699440947775397563398482775835047665622428306898944", "-71575695497145760731986193730799547118978565372153029459968", "25890691035548011859210324698320019391642415446619154546688", "37825968071620435612133974262685884258504852075614866243584", "-44351930788898878465774584187175506363750201224892981968896"], ["-14526008421226927374477742320638867349326882300942560572473344", "2333725872263085662394902566019070889493305426078543617458176", "153081835634354838505230338667302137923904275883692235161600", "-554126863971040168532218041049356270352997259830954179952640", "146099466303162440543986748521538468352466566585390035107840", "247920711237086294261310739040361994192508297578641235116032", "-1302766150211359481849341091307526953767275387745126580224", "-44351930788898878465774584187175506363750201224892981968896", "97217898372157208689091863925716178313808035592464458842112"]], [["59419236600006541337448886695050315282773952050766933369081036800", "358208346053754604478391082184481076873536407372405368267210752", "1898127338052005765919180206199861317292289357623786073837535232", "993401852612106081677120382646065502818439545031851641711624192", "506649469441259137244293313828012672943462054242443872413155328", "112693085116437136939933067488179500510819781836792105313239040", "-49794635222796243242466638526782072839550194557159751033028608"], ["358208346053754604478391082184481076873536407372405368267210752", "8966731968043905194250195813561280461496063662460813250134016", "7823031609756975797029129739345133202767543320296353404289024", "6701911594097042749910327099147652503904353215995438939766784", "205102371990262302817172219970845485290135849004929644494848", "-1826088730523664649333896407597505724390575125131207722926080", "697320639651077885907229279476103408765296226473544991637504"], ["1898127338052005765919180206199861317292289357623786073837535232", "7823031609756975797029129739345133202767543320296353404289024", "62872462193776369577936006834212186529614271078827298276769792", "31370165100081447688463023134762325795266424831465147319975936", "18458844798044903613781628461552630265255975566323195498725376", "4213575769088805022616145082115946916401734116483499647041536", "-1666103302020939264012920938972084366460735086003108343447552"], ["993401852612106081677120382646065502818439545031851641711624192", "6701911594097042749910327099147652503904353215995438939766784", "31370165100081447688463023134762325795266424831465147319975936", "16683704277264141736439368826149005774458264875043006953029632", "8209621889640806744547317286223957329736339698224640015990784", "1585864998817276794065799373037345022990296151210017836498944", "-705381282015506554534355256565393297233183255250647398744064"], ["506649469441259137244293313828012672943462054242443872413155328", "205102371990262302817172219970845485290135849004929644494848", "18458844798044903613781628461552630265255975566323195498725376", "8209621889640806744547317286223957329736339698224640015990784", "7355667245378240504315781571568028236727089604760574376280064", "264479827042731325115378668971259289540610873981930058022912", "262763546766150055661376861800107516370107937718310453379072"], ["112693085116437136939933067488179500510819781836792105313239040", "-1826088730523664649333896407597505724390575125131207722926080", "4213575769088805022616145082115946916401734116483499647041536", "1585864998817276794065799373037345022990296151210017836498944", "264479827042731325115378668971259289540610873981930058022912", "2788216358086950495111694716870409564853770158076309415133184", "-1507710447261237487290816315457923592094799195094086710198272"], ["-49794635222796243242466638526782072839550194557159751033028608", "697320639651077885907229279476103408765296226473544991637504", "-1666103302020939264012920938972084366460735086003108343447552", "-705381282015506554534355256565393297233183255250647398744064", "262763546766150055661376861800107516370107937718310453379072", "-1507710447261237487290816315457923592094799195094086710198272", "850230073097969533155179847020098782618456809314280244510720"]], [["5337262916132451652471931278279731756981382178081852806322454528", "498018252270659281909519593687467120182511523798469517445693440", "431724402109113914518971064506853726976553724832270935872503808", "115982820194694385098520007575181906894546314631386534890176512", "146195851752155880079005811938222553784303131598241635812507648"], ["498018252270659281909519593687467120182511523798469517445693440", "199001836721665887973059330954453092424215186737358804814397440", "49271822262408427629109010757979784884210168632478869678456832", "20118449277351543538520566138950424209371173487268266223075328", "21661300327546368307452704189953399983474464883797571112271872"], ["431724402109113914518971064506853726976553724832270935872503808", "49271822262408427629109010757979784884210168632478869678456832", "35451230183513632427552366303107739858725185763474410812997632", "9929465970670869056559577746671624638566134690622072575492096", "12298154181139989017496871170370165754847671516108174445772800"], ["115982820194694385098520007575181906894546314631386534890176512", "20118449277351543538520566138950424209371173487268266223075328", "9929465970670869056559577746671624638566134690622072575492096", "3086952809226389654829710693128783667540908320602105638289408", "3665719428591345554172464238945521856126926336098972907601920"], ["146195851752155880079005811938222553784303131598241635812507648", "21661300327546368307452704189953399983474464883797571112271872", "12298154181139989017496871170370165754847671516108174445772800", "3665719428591345554172464238945521856126926336098972907601920", "4426194783009036586072738200601837453369866317679202442149888"]], [["5693197024162680016943452642378877741841962628727454932209238016", "-1319581772208468215979953319689719666161149598595273408473202688", "-136320278862265988955180110863436061553290478749416165558190080"], ["-1319581772208468215979953319689719666161149598595273408473202688", "305855575725651385694810551625110490741319437712046866613403648", "31596615118985456192461296533294391579292765044195015381745664"], ["-136320278862265988955180110863436061553290478749416165558190080", "31596615118985456192461296533294391579292765044195015381745664", "3264109488959600426637821529599643595418823243177327536898048"]], [["385275992686443684000792035681988669187435851735586444696092672"]], [["5728785147542614274685767180707508540033107711244645760650706944", "-376067734639843936515857429692776357906871381151067477874049024", "-33032728386977222145126286271496352838503153783829652519780352", "-20562962727016655278511470984145711208602784668735377783128064", "-111275500754949917197438248630992899216621589037502641970610176", "26058909376199109202329528867157700343611290283605030070124544", "-3465738194038498259330924703956172791834226039751338010607616", "9558444311779762968503679752721401876565914847337843286605824"], ["-376067734639843936515857429692776357906871381151067477874049024", "260886383619816352173271038532657013337603893295282088545615872", "31290697264432515657158285528625519199812793700164982745858048", "6579520694858201238925918865862736765046910405046006326493184", "4915505695598271530804624259684775682242663499007007639207936", "-1927660358067923360637779635100810416081042238062479835922432", "101834254996917112200142013293664416875200905246308510466048", "-2214641628609579893767042689005339300651392108998974601428992"], ["-33032728386977222145126286271496352838503153783829652519780352", "31290697264432515657158285528625519199812793700164982745858048", "3803790190102346727385580741820432872168308138746021989580800", "744840414438685692093635898218996263192572485721740556632064", "567545711963095299884716130202671618325924347596749582368768", "-326129292278686276347683385945009240995951032627670594617344", "-16460497300434343422805917162631581942730949484154135248896", "-181653727933459668071573534426113833021355648329839491940352"], ["-20562962727016655278511470984145711208602784668735377783128064", "6579520694858201238925918865862736765046910405046006326493184", "744840414438685692093635898218996263192572485721740556632064", "204717827133500243027388899842396420803089549011968407371776", "166497953017412092728264513529049843314030280506845968728064", "23396805836751643430548363117403747573989175277872033562624", "26760429635116335997730004090097233708505681877946414923776", "-125907085002771511334931048257049515340719267696668586278912"], ["-111275500754949917197438248630992899216621589037502641970610176", "4915505695598271530804624259684775682242663499007007639207936", "567545711963095299884716130202671618325924347596749582368768", "166497953017412092728264513529049843314030280506845968728064", "4328866896001707868581403348981086991409914128517706182295552", "-1953393638032508499489984797011093632039921455855929034539008", "-135040812686563772642861299216404003788515536034432664207360", "502568131659620071002797221553396925095026037713281136721920"], ["26058909376199109202329528867157700343611290283605030070124544", "-1927660358067923360637779635100810416081042238062479835922432", "-326129292278686276347683385945009240995951032627670594617344", "23396805836751643430548363117403747573989175277872033562624", "-1953393638032508499489984797011093632039921455855929034539008", "1098921410408014744425416375777540258340894171481731344891904", "122057604357284487910452680823205445312224482784473943900160", "-409628212049505666808484241590475017602747531465598517116928"], ["-3465738194038498259330924703956172791834226039751338010607616", "101834254996917112200142013293664416875200905246308510466048", "-16460497300434343422805917162631581942730949484154135248896", "26760429635116335997730004090097233708505681877946414923776", "-135040812686563772642861299216404003788515536034432664207360", "122057604357284487910452680823205445312224482784473943900160", "21510073267219467052684803745089696519875675034992968204288", "-68800285651950019802835051005220888592097849101134447247360"], ["9558444311779762968503679752721401876565914847337843286605824", "-2214641628609579893767042689005339300651392108998974601428992", "-181653727933459668071573534426113833021355648329839491940352", "-125907085002771511334931048257049515340719267696668586278912", "502568131659620071002797221553396925095026037713281136721920", "-409628212049505666808484241590475017602747531465598517116928", "-68800285651950019802835051005220888592097849101134447247360", "237420258336404842946206137472402370242385452888349005053952"]], [["73964077406343385383771896494147399826152995234157998054853050368", "-566394087312061352585371591784185975832070269787499378363072512", "-1328574475070265288818228340764826383674037849110735033873727488", "-1606366744773971223884401236726995949617094253621112160066207744", "140769956059971457836174820217518459798104834543926954407493632", "-223990511152836562571120168394699528540687936226991721769074688"], ["-566394087312061352585371591784185975832070269787499378363072512", "25063622981978926210171184607371433127683207012537433300402176", "18295118759291710217190936241515564007128213091440605934911488", "28462321480375713361088441870098565247643380291673404416720896", "-5305632881513864158939969617711698346376811590278589022470144", "734045083380928075084877638501351584712806909041335190159360"], ["-1328574475070265288818228340764826383674037849110735033873727488", "18295118759291710217190936241515564007128213091440605934911488", "27046634218919008000813220949483605112140264941273582902706176", "35186792091102126116649089863395039934012605622967549309222912", "-4185114492264872177970991749613257157321781504433739645583360", "3638943316416581453455103722783570926965520046243728691560448"], ["-1606366744773971223884401236726995949617094253621112160066207744", "28462321480375713361088441870098565247643380291673404416720896", "35186792091102126116649089863395039934012605622967549309222912", "47489052125367858418111936716531006879096458024657849830866944", "-6353765251441920985935454654541077287806563179055182637957120", "4099581679132434160559616909621162589354231443726886624034816"], ["140769956059971457836174820217518459798104834543926954407493632", "-5305632881513864158939969617711698346376811590278589022470144", "-4185114492264872177970991749613257157321781504433739645583360", "-6353765251441920985935454654541077287806563179055182637957120", "1130253711239864138050908490388338945117037703002529489485824", "-226161922550744809812201517868791013128742770288247638589440"], ["-223990511152836562571120168394699528540687936226991721769074688", "734045083380928075084877638501351584712806909041335190159360", "3638943316416581453455103722783570926965520046243728691560448", "4099581679132434160559616909621162589354231443726886624034816", "-226161922550744809812201517868791013128742770288247638589440", "724777078580074444952927133131130527654813392510093329694720"]], [["8389337352839837805561049670541176044303987011045318704121249792", "-205033901605100166151102546930978962764355953319143598029012992", "-283708490535420597480419439999097002962563150676473885809967104", "29228641350546376480927366268733233119027704079828525395214336"], ["-205033901605100166151102546930978962764355953319143598029012992", "5010991814887440721440212143590417894491744300752284088795136", "6933784670523482369635597601790478452500177400454081276805120", "-714342757082008416456824133021297776332559471288300416794624"], ["-283708490535420597480419439999097002962563150676473885809967104", "6933784670523482369635597601790478452500177400454081276805120", "9594382037174884844587319633511831529715103282788430673608704", "-988446806845556300219556709118698448233670833574822564331520"], ["29228641350546376480927366268733233119027704079828525395214336", "-714342757082008416456824133021297776332559471288300416794624", "-988446806845556300219556709118698448233670833574822564331520", "101833248475778554550782626852421527063312493144233247506432"]], [["2152046128156723051776686700643496871938676494780259836121579520", "-32619913111210463969268779394841353305254924538882210679226368"], ["-32619913111210463969268779394841353305254924538882210679226368", "494440485016141860955713230141610168846294540225952922730496"]], [["15436987682432938720568330156088285779116562923471256063433506816", "-5975507270808184521032406883319960635382346235160430732621381632", "-367284726051451387336299970790481467287418072538288742773817344", "81238652384044210197567846189815732355912600380636448017088512", "61813570639122865558468152466358823255217566056510806648946688", "-15221183357286982249973643852628290100053242557761108813283328", "27095993799788161255213409771657496123042661689676503239884800"], ["-5975507270808184521032406883319960635382346235160430732621381632", "2867280136669955930252923808477056706495154675097826794774986752", "173280529114883179133198485784524416644244554008927426899345408", "-42726334047792524222755233032089097557592010097771379345588224", "-37106905362331159428469218061980011809117878919271548809379840", "15084409787977436678119863253016382358911058725551236970446848", "-21904764326744236452825661860154016918722641809263491714908160"], ["-367284726051451387336299970790481467287418072538288742773817344", "173280529114883179133198485784524416644244554008927426899345408", "10484721192694088885303382213506450860788277679939628883247104", "-2565995080934873844036251121989136170193233935593979286388736", "-2210460570907564909139929075460666173421972642883379149144064", "878119280585202278007864086656415259613357859515055084666880", "-1285468298321206476528579522769887713598756992001536000262144"], ["81238652384044210197567846189815732355912600380636448017088512", "-42726334047792524222755233032089097557592010097771379345588224", "-2565995080934873844036251121989136170193233935593979286388736", "657093061300716908690152725036004153924384266330962952978432", "593532607139482351759817652002749543004082267744572400467968", "-267190242048146412395506852846965377242537310473536294354944", "374940641014982896495718100872389930137696164344738961424384"], ["61813570639122865558468152466358823255217566056510806648946688", "-37106905362331159428469218061980011809117878919271548809379840", "-2210460570907564909139929075460666173421972642883379149144064", "593532607139482351759817652002749543004082267744572400467968", "560928143607195683942030850054881056440673432713398902063104", "-279547833288083425600841315207720093169798627290575735357440", "379978419282776444644744294930367028461194704868603083096064"], ["-15221183357286982249973643852628290100053242557761108813283328", "15084409787977436678119863253016382358911058725551236970446848", "878119280585202278007864086656415259613357859515055084666880", "-267190242048146412395506852846965377242537310473536294354944", "-279547833288083425600841315207720093169798627290575735357440", "167476700073273565435405816184448315590220491535075306897408", "-216068922222566659481239225004045683280006115669491926958080"], ["27095993799788161255213409771657496123042661689676503239884800", "-21904764326744236452825661860154016918722641809263491714908160", "-1285468298321206476528579522769887713598756992001536000262144", "374940641014982896495718100872389930137696164344738961424384", "379978419282776444644744294930367028461194704868603083096064", "-216068922222566659481239225004045683280006115669491926958080", "282718193043364979632864617067132957833032017459756899762176"]], [["32023160723328241593375484310905851886785080554933826769513349120", "-6937242451953381300169406205091281038157082042276849197298745344", "219557016437168936947578953752189167378856252369836174271840256", "-9096713029702347049108641648155027317057326441518002417434624", "-94104629166117837378685685436879377414014593167539601724669952"], ["-6937242451953381300169406205091281038157082042276849197298745344", "1828699174127887748907261946518826642617741128600391938828402688", "-52825122509000391544224138823954549280226388473988234132586496", "-672058310561475070528650810238853594027313229899213081411584", "25484744066142470108025413942110783427020232645305926724616192"], ["219557016437168936947578953752189167378856252369836174271840256", "-52825122509000391544224138823954549280226388473988234132586496", "1590295181265881904492639022279229735952228028665739178147840", "-19695466807829916224685495122517563957176602486645989572608", "-727531137668819126779509372621357587981286741761501956145152"], ["-9096713029702347049108641648155027317057326441518002417434624", "-672058310561475070528650810238853594027313229899213081411584", "-19695466807829916224685495122517563957176602486645989572608", "24015461474854503234577415704250969136246500754806481616896", "-14616480066865750763129745502783869428652472669813283487744"], ["-94104629166117837378685685436879377414014593167539601724669952", "25484744066142470108025413942110783427020232645305926724616192", "-727531137668819126779509372621357587981286741761501956145152", "-14616480066865750763129745502783869428652472669813283487744", "356315210903940367491065840804552309881594882877024477642752"]], [["4385788348740252941105446024040263882912497244718528111247884288", "-35331786349300581116817666972170191469445899047643727051882496", "65334974553943654560126187501257164364375674665862963530825728"], ["-35331786349300581116817666972170191469445899047643727051882496", "284631867151361064405347847474758934455370197570525207724032", "-526336699020138157487741836126631456853896701146183562690560"], ["65334974553943654560126187501257164364375674665862963530825728", "-526336699020138157487741836126631456853896701146183562690560", "973293410565643997516830475873678192183619677946082173648896"]], [["189435656404428443495626632283029504"]], [["60303074143244947234042619282210160640", "-14917391726147311511869384240427696128", "4656041040557029459528594101370880", "142395702573903213889488066948628480", "-69169329623682531942371974969294848", "82230248194603957952582332471836672"], ["-14917391726147311511869384240427696128", "4160833162123176202808738920662040576", "-21814834997529889546797806964965376", "-23344932445164232512041414840811520", "15016812613223201411942099825197056", "-22232162534903560875480287778177024"], ["4656041040557029459528594101370880", "-21814834997529889546797806964965376", "17828206009911301793435020865568768", "-10441059779367513738369632435175424", "606282256123175592007720216035328", "225052025125970918935757714358272"], ["142395702573903213889488066948628480", "-23344932445164232512041414840811520", "-10441059779367513738369632435175424", "14558555644615030970252633126731776", "-1051422950201514165256595366215680", "447427507830128162712782750351360"], ["-69169329623682531942371974969294848", "15016812613223201411942099825197056", "606282256123175592007720216035328", "-1051422950201514165256595366215680", "1031368631050100826148298278567936", "-77350584659524135480824487215104"], ["82230248194603957952582332471836672", "-22232162534903560875480287778177024", "225052025125970918935757714358272", "447427507830128162712782750351360", "-77350584659524135480824487215104", "1057459755131682765250107547844608"]], [["13009332264934191504246559948297108094871664078851262795520933888", "-55330686249541846944233069094593371281802741626378463591006208", "-27984095418848541977011784011205847848664147828299979181522944", "-7014391427050805541287450663701266024740724809167353189236736"], ["-55330686249541846944233069094593371281802741626378463591006208", "235329898452764740970120727198103754396076459185866671128576", "119020651641829872474174825589001374047904453805624568840192", "29833283013898600185120257245176781424106707741165232324608"], ["-27984095418848541977011784011205847848664147828299979181522944", "119020651641829872474174825589001374047904453805624568840192", "60195987039399470775522463921026315498952497532806270812160", "15088506850488677722245222409964992485759137898644650328064"], ["-7014391427050805541287450663701266024740724809167353189236736", "29833283013898600185120257245176781424106707741165232324608", "15088506850488677722245222409964992485759137898644650328064", "3782030168028207091976851689699670891525329896879498985472"]], [["75488827059515980885328097452228608", "3628433358388936630908739941040128"], ["3628433358388936630908739941040128", "66916050197503386778722315630804992"]], [["2254551930742267431027213921161314304", "-19510709969602185780462284622004224", "-3592107091133641521449565677420544", "41451648502946405142325362688000", "3335556242649634402606936810848256"], ["-19510709969602185780462284622004224", "22343010471386262217400373884223488", "337539284362882811850812190359552", "73906296971002715459886205894656", "-936067819106873107511102513610752"], ["-3592107091133641521449565677420544", "337539284362882811850812190359552", "9520910495826119538974990192869376", "99310025831551776412957543497728", "-376805194983965967445268786839552"], ["41451648502946405142325362688000", "73906296971002715459886205894656", "99310025831551776412957543497728", "989386012655773118955408565731328", "-271875443630012638104072692432896"], ["3335556242649634402606936810848256", "-936067819106873107511102513610752", "-376805194983965967445268786839552", "-271875443630012638104072692432896", "1328896397374801520631895488987136"]], [["91711406888343574824204968161968128", "-4484304094787047224752388396023808", "2968825171591615493829995553357824"], ["-4484304094787047224752388396023808", "32120496265012164761478422201368576", "270478292895987289625381463654400"], ["2968825171591615493829995553357824", "270478292895987289625381463654400", "5818884503523634125833516611534848"]], [["61396272298082056939240495700246528"]], [["86435117655053293072092978602835968", "-1435117271832696717014644381712384", "-828165174091389051273802967678976", "148953278316954453506824773566464"], ["-1435117271832696717014644381712384", "23101045878024619744083538377441280", "-14267181581511552331945225486336", "277969261501834264009464017321984"], ["-828165174091389051273802967678976", "-14267181581511552331945225486336", "1856082370283522895713482102013952", "140786955391237962680584361738240"], ["148953278316954453506824773566464", "277969261501834264009464017321984", "140786955391237962680584361738240", "1460392767513707615021896285814784"]], [["66583022972469941811964709204656128", "-343285724653993091750626743812096"], ["-343285724653993091750626743812096", "4474794771332617563917450194452480"]], [["61062868526505724964704585192046592", "491734813204322346472365258440704", "-87041962670981202552440041242624"], ["491734813204322346472365258440704", "2497514038226521704888417011105792", "-152860226752345670571439807266816"], ["-87041962670981202552440041242624", "-152860226752345670571439807266816", "1345376793304204523803592202649600"]], [["5103828684970969181043263472140288"]], [["4946351452038784919419961657524224", "166729691082017123738973496147968"], ["166729691082017123738973496147968", "1412567074551804552160741056053248"]], [["1395268507850831858329332570128384"]], [["3076541373444772550949274635993088", "0", "-8975794833772212558768424091648", "-5627048727502496547684044767232", "-4061497309699288305273432702976", "-3493918643047771911988942209024", "-3367030948398885466457101041664", "-3331022448705972368569362546688", "-3359178071974111624852899102720", "-3348976450956655235029358608384", "-3352056181139583495516777873408"], ["0", "109582158372702219149959498679980800277219979308747650557280256", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-8975794833772212558768424091648", "0", "4638686939430681128476787137839104", "-80173913645429599299320814764032", "-26100297259585447456158292901888", "6011589004307350606357513371648", "1148712001291116422865447026688", "-2609409769908780432296459108352", "1989329928029485168046645444608", "-1076926836148366659007532761088", "474918149646932392011292999680"], ["-5627048727502496547684044767232", "0", "-80173913645429599299320814764032", "208012294580912450572827813216256", "-7081042091033666244499784859648", "-198079473229307953702670172160", "-522994509760199822353675321344", "-72625030643030500775349452800", "282717314628972621332245118976", "-205111429033751734393784762368", "100357985808642848671443976192"], ["-4061497309699288305273432702976", "0", "-26100297259585447456158292901888", "-7081042091033666244499784859648", "17943888052133659429115913043968", "-1668741389082753706555539980288", "-315099777098599707531179720704", "136260037315111694597760221184", "-19377309705843524374232039424", "-2031663942298040468785594368", "1198820545637098492654518272"], ["-3493918643047771911988942209024", "0", "6011589004307350606357513371648", "-198079473229307953702670172160", "-1668741389082753706555539980288", "1898163505134938248201424076800", "-221859306782763319193155665920", "-17251829746033897600012255232", "-3243278107383623741851303936", "12314891229549266853649448960", "-9011063414125948418889089024"], ["-3367030948398885466457101041664", "0", "1148712001291116422865447026688", "-522994509760199822353675321344", "-315099777098599707531179720704", "-221859306782763319193155665920", "380062978840331762931515523072", "-84320034588588012284095234048", "2474937383079146724513546240", "5146352918855269401663373312", "-2885807674437058385055580160"], ["-3331022448705972368569362546688", "0", "-2609409769908780432296459108352", "-72625030643030500775349452800", "136260037315111694597760221184", "-17251829746033897600012255232", "-84320034588588012284095234048", "103396387318158402929930797056", "-25223295285354748670141005824", "297392040082645071385591808", "2217110799653132290609905664"], ["-3359178071974111624852899102720", "0", "1989329928029485168046645444608", "282717314628972621332245118976", "-19377309705843524374232039424", "-3243278107383623741851303936", "2474937383079146724513546240", "-25223295285354748670141005824", "40757208876871899840199524352", "-14621449428254070561820377088", "3144066135917630268498771968"], ["-3348976450956655235029358608384", "0", "-1076926836148366659007532761088", "-205111429033751734393784762368", "-2031663942298040468785594368", "12314891229549266853649448960", "5146352918855269401663373312", "297392040082645071385591808", "-14621449428254070561820377088", "28124746522656902459990999040", "-12219281808914310587993817088"], ["-3352056181139583495516777873408", "0", "474918149646932392011292999680", "100357985808642848671443976192", "1198820545637098492654518272", "-9011063414125948418889089024", "-2885807674437058385055580160", "2217110799653132290609905664", "3144066135917630268498771968", "-12219281808914310587993817088", "35827664874946874615816781824"]], [["44380621135080821120983133822386176", "-213589019518604675852293946474496", "-57563924102425114501065696346112", "-25428412103471042644245900951552", "27486390553601690729103071641600", "-16219145321953416111013270388736", "7552964513054860619676865527808", "-3002255447374617202184127774720"], ["-213589019518604675852293946474496", "1162673312702123005321728489422848", "-50773194345518604086073152765952", "543856908392132477216652001280", "2637035859396624966018131820544", "-3039559743627114101592557617152", "1877896956849365821820665593856", "-853992688649015880269751648256"], ["-57563924102425114501065696346112", "-50773194345518604086073152765952", "73046317162234654820282335756288", "-2467636942311854474856190967808", "-1307294295445575645838610268160", "-36278147266418498416897163264", "260980539442502418184611561472", "-149148697709478159886596440064"], ["-25428412103471042644245900951552", "543856908392132477216652001280", "-2467636942311854474856190967808", "7187654090357570385885184131072", "-1057109480690810366586588758016", "60593203949587485987583295488", "-15637581726231668842995646464", "19914603888407789973211709440"], ["27486390553601690729103071641600", "2637035859396624966018131820544", "-1307294295445575645838610268160", "-1057109480690810366586588758016", "1465132437466350791632558751744", "-246956259704026529941132673024", "-23397371637658435096546377728", "32301049092823342399965102080"], ["-16219145321953416111013270388736", "-3039559743627114101592557617152", "-36278147266418498416897163264", "60593203949587485987583295488", "-246956259704026529941132673024", "390065301041124981985446461440", "-95948719270243697092464738304", "9346549543217672832791085056"], ["7552964513054860619676865527808", "1877896956849365821820665593856", "260980539442502418184611561472", "-15637581726231668842995646464", "-23397371637658435096546377728", "-95948719270243697092464738304", "211874132140305442400829964288", "-75714890915418757102594686976"], ["-3002255447374617202184127774720", "-853992688649015880269751648256", "-149148697709478159886596440064", "19914603888407789973211709440", "32301049092823342399965102080", "9346549543217672832791085056", "-75714890915418757102594686976", "224810258663504708980149583872"]], [["8545592443448192038380568672468992", "-87337879906329012637937094885376", "-62067883024408631771486341824512", "31427721443765657654761336340480", "-14056656745874357852289219166208", "5415413318772426164954197917696"], ["-87337879906329012637937094885376", "278509147523366678853849119195136", "-8133177730962252812243169181696", "2020523321492688328980615397376", "-2894143053049409234251787796480", "1522747468302156613153953153024"], ["-62067883024408631771486341824512", "-8133177730962252812243169181696", "30737361322715441662233147342848", "-3448194011186583859980469796864", "-246515940940501470993056792576", "224469725311543604858975158272"], ["31427721443765657654761336340480", "2020523321492688328980615397376", "-3448194011186583859980469796864", "4777808521638299003431633813504", "-596805611739955294297013616640", "-102942374653369556852845576192"], ["-14056656745874357852289219166208", "-2894143053049409234251787796480", "-246515940940501470993056792576", "-596805611739955294297013616640", "1692974921487293579185432297472", "-447567278201969975315910361088"], ["5415413318772426164954197917696", "1522747468302156613153953153024", "224469725311543604858975158272", "-102942374653369556852845576192", "-447567278201969975315910361088", "1417213396794354154754061369344"]], [["1698595556009755278346656153600000", "-100455349157102115235810546548736", "26658679921715829852830722686976", "-10337354224984128410198877405184"], ["-100455349157102115235810546548736", "104592816021124632146944494403584", "-2450779019551840483893758132224", "-2914258577546102295354113261568"], ["26658679921715829852830722686976", "-2450779019551840483893758132224", "15743028102065718838776832196608", "-2044507200828022957177611223040"], ["-10337354224984128410198877405184", "-2914258577546102295354113261568", "-2044507200828022957177611223040", "8973743553470032815193902284800"]], [["233029652902911792230221274415104", "11815453139623063871620544200704"], ["11815453139623063871620544200704", "55956166845267150863595554734080"]], [["44134036168140576045371045992988672", "-115380886050302127805430792978432", "-50252778376542537748203987533824", "-5387956308894134296009756377088", "-4808515745701203303314736807936", "6410215066132345068251135344640", "-4308878415923354582128804233216", "2238916941952958841063299088384", "-991320381009815537888239026176"], ["-115380886050302127805430792978432", "1060893554179793208748326078382080", "-16085081719860842986427199258624", "-7362187707354662285332654850048", "906371619296066637997147160576", "937254210209199733231377711104", "-1100812747629830914979747856384", "724127421475441322107303100416", "-362686302812455712208980017152"], ["-50252778376542537748203987533824", "-16085081719860842986427199258624", "53018143373964257571232295157760", "-2387994448807116120330887757824", "111614045600538499902053810176", "-92172015566899341860815241216", "-131948348777093661465897861120", "155719808099035373178655342592", "-94564068918032683338425171968"], ["-5387956308894134296009756377088", "-7362187707354662285332654850048", "-2387994448807116120330887757824", "5572237022538130663528361623552", "-410909254626084382078085890048", "-149688190596362059074452324352", "36376293906132433034652155904", "9556626119136953403011235840", "-10195647823374742117905596416"], ["-4808515745701203303314736807936", "906371619296066637997147160576", "111614045600538499902053810176", "-410909254626084382078085890048", "693066274786537921204338032640", "-98562826520649426162482675712", "1447141446325571842861957120", "-4339226464760565256639479808", "6142601342268607641184894976"], ["6410215066132345068251135344640", "937254210209199733231377711104", "-92172015566899341860815241216", "-149688190596362059074452324352", "-98562826520649426162482675712", "184131871920473481343032885248", "-38351972681143039815246151680", "-2442022149734622942961074176", "5197676460176382151767359488"], ["-4308878415923354582128804233216", "-1100812747629830914979747856384", "-131948348777093661465897861120", "36376293906132433034652155904", "1447141446325571842861957120", "-38351972681143039815246151680", "61273108861427030937875513344", "-16015180752861062090784243712", "808170539809276105645359104"], ["2238916941952958841063299088384", "724127421475441322107303100416", "155719808099035373178655342592", "9556626119136953403011235840", "-4339226464760565256639479808", "-2442022149734622942961074176", "-16015180752861062090784243712", "38351984127347737552022929408", "-15276993087948685752586469376"], ["-991320381009815537888239026176", "-362686302812455712208980017152", "-94564068918032683338425171968", "-10195647823374742117905596416", "6142601342268607641184894976", "5197676460176382151767359488", "808170539809276105645359104", "-15276993087948685752586469376", "47999450066307424961410629632"]], [["8804726128095882863245340392292352", "-50862785420158605024952278056960", "-8894247989314859225374955405312", "-11291701725421214840379783774208", "8574521111065466470110710464512", "-4505450283097739367336292384768", "1977246875022897367013394481152"], ["-50862785420158605024952278056960", "279528644187338525102083588227072", "-12672900305467429657539147464704", "-929971116889161608552328986624", "1570347737135495436627060195328", "-1260662435223329176205008044032", "683094998695828428284000993280"], ["-8894247989314859225374955405312", "-12672900305467429657539147464704", "19891341424929985788518017794048", "-443973136132445484371805208576", "-241115377698152605269052358656", "-174687305823981081692244803584", "165438981392926633037641285632"], ["-11291701725421214840379783774208", "-929971116889161608552328986624", "-443973136132445484371805208576", "2809688231980302567771467677696", "-430826840246204246463220809728", "2710723511337820595951763456", "11254257176064768333225918464"], ["8574521111065466470110710464512", "1570347737135495436627060195328", "-241115377698152605269052358656", "-430826840246204246463220809728", "683046509879504180535976001536", "-103215028156103570482431787008", "-22921627193411902114260582400"], ["-4505450283097739367336292384768", "-1260662435223329176205008044032", "-174687305823981081692244803584", "2710723511337820595951763456", "-103215028156103570482431787008", "287634285112234841755552317440", "-84752652016318052213039562752"], ["1977246875022897367013394481152", "683094998695828428284000993280", "165438981392926633037641285632", "11254257176064768333225918464", "-22921627193411902114260582400", "-84752652016318052213039562752", "300273469563032658370606661632"]], [["1724598964665106348606750854217728", "-5389807778786874100590818885632", "-18956001279581256297015010131968", "9128067843243799172341345288192", "-3887965919950560020270959034368"], ["-5389807778786874100590818885632", "70940274466041359486440167178240", "-3535232174505945468657071030272", "1669172048835933866003036897280", "-1286007142379749660019476398080"], ["-18956001279581256297015010131968", "-3535232174505945468657071030272", "10894789339557356529689533874176", "-853609086097245896119397908480", "-324602566985453349966505312256"], ["9128067843243799172341345288192", "1669172048835933866003036897280", "-853609086097245896119397908480", "2429617750609348354207085756416", "-343808135142787396980369784832"], ["-3887965919950560020270959034368", "-1286007142379749660019476398080", "-324602566985453349966505312256", "-343808135142787396980369784832", "1863338997752294352101941706752"]], [["359176591232007024945508221190144", "-25282780214652713407172743004160", "7405994570027809165850278100992"], ["-25282780214652713407172743004160", "29506084693653117908559195013120", "866998553457120687283146588160"], ["7405994570027809165850278100992", "866998553457120687283146588160", "11014144583444520131378704023552"]], [["44197685539096879523592568569856"]], [["8808762006052084341282179490250752", "-7257104323894163599493993332736", "-8325397011838842576935774584832", "73216325529048238536376975360", "-2185019931042125909967637577728", "2133704789003205265738950508544", "-1326990497410422296794185596928", "660264167778699874184720285696"], ["-7257104323894163599493993332736", "243868671410705012602203287846912", "-2360929442570567260635635122176", "-1974756487834491230913499758592", "-80858805105532191825123606528", "529112350886448517054365433856", "-450187749173252764559625682944", "263627723955535085473242284032"], ["-8325397011838842576935774584832", "-2360929442570567260635635122176", "14612994585538725829626956873728", "-805530136946554232494027177984", "43623365678722014713554665472", "46897473561998240160233291776", "-106317743355694240563783008256", "83866281683931683157274787840"], ["73216325529048238536376975360", "-1974756487834491230913499758592", "-805530136946554232494027177984", "1815432349455392480710543540224", "-80556468873122195861193883648", "-53643803596766540601197854720", "-3949017285387558325212676096", "16247475874003117586211930112"], ["-2185019931042125909967637577728", "-80858805105532191825123606528", "43623365678722014713554665472", "-80556468873122195861193883648", "299748000739543820574528634880", "-50528338634861420983894409216", "1556879411272871110437240832", "-982182794892192761696485376"], ["2133704789003205265738950508544", "529112350886448517054365433856", "46897473561998240160233291776", "-53643803596766540601197854720", "-50528338634861420983894409216", "101763794622423267465460973568", "-18665995082453659410587713536", "-4376886848622732723915587584"], ["-1326990497410422296794185596928", "-450187749173252764559625682944", "-106317743355694240563783008256", "-3949017285387558325212676096", "1556879411272871110437240832", "-18665995082453659410587713536", "50628507830935829338017234944", "-16080081383744958213375655936"], ["660264167778699874184720285696", "263627723955535085473242284032", "83866281683931683157274787840", "16247475874003117586211930112", "-982182794892192761696485376", "-4376886848622732723915587584", "-16080081383744958213375655936", "63268674414058246360163942400"]], [["1764088557994889520578886635618304", "-8190833292246267625442992193536", "548433807097863805879185309696", "-3877301494169625157877773631488", "2598221841469020572513464221696", "-1295977980028246009011190628352"], ["-8190833292246267625442992193536", "69760560903258307033368620957696", "-2819239359862900911305524248576", "-758531844697069492740068212736", "783841684260563708529101242368", "-518031216403515512863055675392"], ["548433807097863805879185309696", "-2819239359862900911305524248576", "5815434407796575424435930005504", "-138534345541544405776434462720", "58799508521416776773800034304", "-153547054954112584079007285248"], ["-3877301494169625157877773631488", "-758531844697069492740068212736", "-138534345541544405776434462720", "1265881797131659661131223400448", "-161143680942343683471434579968", "-34206804580532093513390620672"], ["2598221841469020572513464221696", "783841684260563708529101242368", "58799508521416776773800034304", "-161143680942343683471434579968", "407142826460165357867649466368", "-61866589038675617691721531392"], ["-1295977980028246009011190628352", "-518031216403515512863055675392", "-153547054954112584079007285248", "-34206804580532093513390620672", "-61866589038675617691721531392", "385022614152326023596921061376"]], [["345765179677328180210723245260800", "2680251255112525389212030074880", "-5592460278381397429846947135488", "2600024028745145149477076598784"], ["2680251255112525389212030074880", "20037016976748815638330821574656", "-1759498509274113197513419784192", "961227093514178999459493445632"], ["-5592460278381397429846947135488", "-1759498509274113197513419784192", "4344240700350535617248489373696", "-18795121313292190365293477888"], ["2600024028745145149477076598784", "961227093514178999459493445632", "-18795121313292190365293477888", "2206700505640231386646935764992"]], [["76891039172820490850441596239872", "-6539606859397614150045168304128"], ["-6539606859397614150045168304128", "10149209132734069051826871730176"]], [["1762480766443906158342052952145920", "314777687059617915251644694528", "-1687167202447619559186541576192", "444780658439832952268524617728", "-864457065541003418752394461184", "692588841911806321586792824832", "-397662094599579246955440635904"], ["314777687059617915251644694528", "57385051589270661420204817383424", "-134743915652828291414846603264", "-423029417169086193500837380096", "-170911165225946320518367936512", "251306890351801832064191299584", "-179730807985081121748113424384"], ["-1687167202447619559186541576192", "-134743915652828291414846603264", "4300637747100935806576370909184", "-271961356694239822502646775808", "-14643088017066540095579881472", "63012899820502257523128008704", "-67627372035154538517804089344"], ["444780658439832952268524617728", "-423029417169086193500837380096", "-271961356694239822502646775808", "621945489349234311633542578176", "-11647878818623970794606166016", "-7897278106694141969132683264", "-17203910703517226555762802688"], ["-864457065541003418752394461184", "-170911165225946320518367936512", "-14643088017066540095579881472", "-11647878818623970794606166016", "160375673479223485100070010880", "-26418171672113068331705040896", "-3403250955992095698205016064"], ["692588841911806321586792824832", "251306890351801832064191299584", "63012899820502257523128008704", "-7897278106694141969132683264", "-26418171672113068331705040896", "71076996224180044510397464576", "-11689222288631267147812700160"], ["-397662094599579246955440635904", "-179730807985081121748113424384", "-67627372035154538517804089344", "-17203910703517226555762802688", "-3403250955992095698205016064", "-11689222288631267147812700160", "79340682155984231892955168768"]], [["354426142913505006414370265104384", "-1732516503350867254702443069440", "882493653196209810203004108800", "-1295250763924082980866152726528", "779061577402708016163377381376"], ["-1732516503350867254702443069440", "18036736305858539221301684338688", "-467864676674757320961115029504", "-450015326128230228073583214592", "364163340989135265490693783552"], ["882493653196209810203004108800", "-467864676674757320961115029504", "1921503310793129108996043571200", "-125839932608901059038995808256", "119376131799561049668008804352"], ["-1295250763924082980866152726528", "-450015326128230228073583214592", "-125839932608901059038995808256", "675790216136830293683191414784", "-27646445838864753686072000512"], ["779061577402708016163377381376", "364163340989135265490693783552", "119376131799561049668008804352", "-27646445838864753686072000512", "446885314764924855904838352896"]], [["68616838837734979649814677946368", "1655153203360688140003787669504", "-1638844392652935748517158191104"], ["1655153203360688140003787669504", "6705418610233599064267043110912", "-980139627025334777813735047168"], ["-1638844392652935748517158191104", "-980139627025334777813735047168", "2225580824347832648998940835840"]], [["16687277297410037729195328536576"]], [["352445703000939983771006339645440", "402624659531233573803286069248", "-426310217531112360772842291200", "261786539376994970979455205376", "-311413317339127645303115612160", "218127803173316262623249956864"], ["402624659531233573803286069248", "13820323535166439091268615143424", "52658459325088019201707212800", "-50074306008389644143860645888", "-113812543316638463231289982976", "112207561474542712293095899136"], ["-426310217531112360772842291200", "52658459325088019201707212800", "1376454520192314489512967274496", "-82116051654739069106420449280", "-34684397720576205519520268288", "50403723979561229395356024832"], ["261786539376994970979455205376", "-50074306008389644143860645888", "-82116051654739069106420449280", "236919602006639849013782773760", "-8422448646331307881761079296", "13800562939012232029830905856"], ["-311413317339127645303115612160", "-113812543316638463231289982976", "-34684397720576205519520268288", "-8422448646331307881761079296", "108712152688087188077906231296", "-8292302476566197452236914688"], ["218127803173316262623249956864", "112207561474542712293095899136", "50403723979561229395356024832", "13800562939012232029830905856", "-8292302476566197452236914688", "91036452153317950393533071360"]], [["71231768770720245725187234856960", "-523090018441724240210711019520", "435598295433515416459560353792", "-414892635686924067273460154368"], ["-523090018441724240210711019520", "4900415507395632244389692047360", "24273443042147987667386630144", "-244763622444731807841606696960"], ["435598295433515416459560353792", "24273443042147987667386630144", "823750838455307314596111450112", "-147061619508175022966532210688"], ["-414892635686924067273460154368", "-244763622444731807841606696960", "-147061619508175022966532210688", "474552307915504480596587970560"]], [["13394736696816722427054074626048", "658807009584321581391944876032"], ["658807009584321581391944876032", "3205580284452406131438265565184"]], [["70407567272699407487837440835584", "165397032611459301979208024064", "-137666012140365404740886986752", "114660984929599996603786067968", "-105917013370986698568944844800"], ["165397032611459301979208024064", "3450618611087517139052892520448", "18785338931122925895233306624", "21668486520500951104962428928", "-61793385569789319065794248704"], ["-137666012140365404740886986752", "18785338931122925895233306624", "488664837467924805693703454720", "-12931748151599883469824458752", "-36598110322021615690292658176"], ["114660984929599996603786067968", "21668486520500951104962428928", "-12931748151599883469824458752", "118804560024732969569892696064", "-22091414431583079636156809216"], ["-105917013370986698568944844800", "-61793385569789319065794248704", "-36598110322021615690292658176", "-22091414431583079636156809216", "99324930509157203413462679552"]], [["14353217337542328166771605897216", "-191728962287039892299712561152", "170077295655359302153590013952"], ["-191728962287039892299712561152", "1443514598178804664882836799488", "97735188186423530589402431488"], ["170077295655359302153590013952", "97735188186423530589402431488", "621607153188959827057061134336"]], [["2546839830610022029666293907456"]], [["14050297257713405855690710319104", "60609810003750544505300844544", "-50460287452275373877990785024", "44117496398615183627546263552"], ["60609810003750544505300844544", "919086716784200764139327455232", "-4131838686257468590662877184", "25196786700190126841322799104"], ["-50460287452275373877990785024", "-4131838686257468590662877184", "199822363520394567607451123712", "14506929942727343280926752768"], ["44117496398615183627546263552", "25196786700190126841322799104", "14506929942727343280926752768", "121417109226240744983762042880"]], [["2908660741576002222712246239232", "-72369627059614694421670395904"], ["-72369627059614694421670395904", "523880128646019604777145466880"]], [["2797611889456486924504065376256", "22210788920294252552367636480", "-18915979658096652477836296192"], ["22210788920294252552367636480", "279206601870231225461748269056", "-10689844730185647501768392704"], ["-18915979658096652477836296192", "-10689844730185647501768392704", "106910088820680464231194165248"]], [["596248187769281522034347606016"]], [["555117106010084790384203923456", "8224809492455820797365190656"], ["8224809492455820797365190656", "117600552070194903214228242432"]], [["109374568064320537292856885248"]], [["75903594173618944273757773335859396327547891408422679873585152", "52755747760974726764522945496982342633640879081195107543678976", "17413108684706541082466807287369892391828351142594820813357056", "4525511379694188794303935653227293759601565297036988818391040", "-4305353855010713124103112232874763814184151331944090960920576", "1016871506593861144564848741846847051093940564163295937822720", "-162099462460620198278596019629249786764240456488277403238400", "-3422810003741523018321142206180503619046147992549932924928", "99357855471565273084723692798370131732343261638094535786496", "10194562223336609355260289980414151163122928190078138187776", "35233732090978188269033219762653366196762126637664099631104"], ["52755747760974726764522945496982342633640879081195107543678976", "45462641517624215964007790195639304271183147591459534253588480", "15303219770738467743749886816048426794832295235796707433250816", "3986631591726748831629053447105870849726997152728513542881280", "-3770501568195141054132138711089356707672453623788010098130944", "889033744522046271251771339894007152382953837671971205152768", "-141933464599173724069725413928049408445848491609750063022080", "-4615061387875981950434508028136005842632919118148599283712", "98260018317825480342749655436228815445337945363874888810496", "26246470541190342533010475294905651098249552957827492872192", "61835084109640548809817218260612721172393224570200752390144"], ["17413108684706541082466807287369892391828351142594820813357056", "15303219770738467743749886816048426794832295235796707433250816", "5159337953895705357085903500655624173942075756906449052106752", "1344308663834563683088233648463322105712101699141163856953344", "-1270836900217202211222376869476473561719914179976380985376768", "299605737799914639740390570792055624916943346969111418634240", "-47837509891199681412342112356314299703870475969058194849792", "-1598890361938129964490133965349679876460100279814976438272", "33419976700169085751478057790328062414067954672872668004352", "9310954559327918098712127701257314299707799179176513110016", "21672498352680839477668619859519553991891501547184204021760"], ["4525511379694188794303935653227293759601565297036988818391040", "3986631591726748831629053447105870849726997152728513542881280", "1344308663834563683088233648463322105712101699141163856953344", "350278748581563431834417230935474160250440398677517254262784", "-331116202075318880265268067314926335069160949905397049720832", "78060927618808433882639232551507483466409441605257479061504", "-12464026155713772584650811213108515025611543490739652526080", "-417942724342909821588153881110881276223085822217608495104", "8716967348965103469941177966787452052881012154648938676224", "2440445673747575233210485465154641625173933426889220685824", "5672662980271732710574397672108235855524130567332953063424"], ["-4305353855010713124103112232874763814184151331944090960920576", "-3770501568195141054132138711089356707672453623788010098130944", "-1270836900217202211222376869476473561719914179976380985376768", "-331116202075318880265268067314926335069160949905397049720832", "313045088261981070077360940436715124135897597040616923987968", "-73803604519029206199254303940068447264903196879429220433920", "11783840737701653530824826306912459153969125092445831299072", "391969735751359266870912666464333654068734567085714178048", "-8219235098781565601194887662048259601186452699808721272832", "-2273386340005097684322886981849710241729103304291013099520", "-5302486718502927831281544878081816017385180069490530975744"], ["1016871506593861144564848741846847051093940564163295937822720", "889033744522046271251771339894007152382953837671971205152768", "299605737799914639740390570792055624916943346969111418634240", "78060927618808433882639232551507483466409441605257479061504", "-73803604519029206199254303940068447264903196879429220433920", "17400162913638276921656966173894404885850602563390591205376", "-2778165665841532433108234267994319435041693265942944940032", "-92193960088338109975343873595995215185766598386846269440", "1936261062149484280187705393786091241693556002236059877376", "533651416747403357935941899496071595374207558568592277504", "1245960877543452772657456640450996067248716593605350785024"], ["-162099462460620198278596019629249786764240456488277403238400", "-141933464599173724069725413928049408445848491609750063022080", "-47837509891199681412342112356314299703870475969058194849792", "-12464026155713772584650811213108515025611543490739652526080", "11783840737701653530824826306912459153969125092445831299072", "-2778165665841532433108234267994319435041693265942944940032", "443574840211746826188932788112431856544912435974921781248", "14750690710780038195892161474784830930806584091711897600", "-309365257987147552369593955645902609270918667246457847808", "-85532543012312175615318100624728385220003280891148238848", "-199521381882672405417237058399111842010746108053498626048"], ["-3422810003741523018321142206180503619046147992549932924928", "-4615061387875981950434508028136005842632919118148599283712", "-1598890361938129964490133965349679876460100279814976438272", "-417942724342909821588153881110881276223085822217608495104", "391969735751359266870912666464333654068734567085714178048", "-92193960088338109975343873595995215185766598386846269440", "14750690710780038195892161474784830930806584091711897600", "722830607903330805355157864679432086575502054658146304", "-11904692347315694761380887930887604021889145102902755328", "-5331003730538279078519099447676310938932631112010170368", "-11083436705895330320272743485723285533705694783488393216"], ["99357855471565273084723692798370131732343261638094535786496", "98260018317825480342749655436228815445337945363874888810496", "33419976700169085751478057790328062414067954672872668004352", "8716967348965103469941177966787452052881012154648938676224", "-8219235098781565601194887662048259601186452699808721272832", "1936261062149484280187705393786091241693556002236059877376", "-309365257987147552369593955645902609270918667246457847808", "-11904692347315694761380887930887604021889145102902755328", "227018128457393001254183904123389878424596836627391709184", "76962508928985537865297598653446614832476188411091222528", "170118112705059109040340293346673593276508729245930881024"], ["10194562223336609355260289980414151163122928190078138187776", "26246470541190342533010475294905651098249552957827492872192", "9310954559327918098712127701257314299707799179176513110016", "2440445673747575233210485465154641625173933426889220685824", "-2273386340005097684322886981849710241729103304291013099520", "533651416747403357935941899496071595374207558568592277504", "-85532543012312175615318100624728385220003280891148238848", "-5331003730538279078519099447676310938932631112010170368", "76962508928985537865297598653446614832476188411091222528", "43111018106633104241478514000209828759463981046581690368", "86090912681479744437859563790391737613723856044147343360"], ["35233732090978188269033219762653366196762126637664099631104", "61835084109640548809817218260612721172393224570200752390144", "21672498352680839477668619859519553991891501547184204021760", "5672662980271732710574397672108235855524130567332953063424", "-5302486718502927831281544878081816017385180069490530975744", "1245960877543452772657456640450996067248716593605350785024", "-199521381882672405417237058399111842010746108053498626048", "-11083436705895330320272743485723285533705694783488393216", "170118112705059109040340293346673593276508729245930881024", "86090912681479744437859563790391737613723856044147343360", "174930934999224329847964027666990253185938407241673605120"]], [["13478733237700556136031011121135616", "-486108259668891610118547967049728", "-126776172468956837821044219707392", "77749828784674407921883677720576", "-40026462174701283605758110334976", "17273731284513168148786556436480", "-2891250065228872529418844635136", "9423327271830011447738711932928"], ["-486108259668891610118547967049728", "183682709307043548498746541080576", "-6119661079067527833259018813440", "-8503452744486418523960492687360", "3354626911752131926095801876480", "-1035137878452281840846883520512", "945777708643827296140127109120", "1405868090326464323405645611008"], ["-126776172468956837821044219707392", "-6119661079067527833259018813440", "9676073312812200769921067515904", "-3211141546284392189036658163712", "789627088495292690967916707840", "-242505615237102152319504482304", "256012553824421567342766456832", "605904629405068758558248534016"], ["77749828784674407921883677720576", "-8503452744486418523960492687360", "-3211141546284392189036658163712", "2727019341440703199501111787520", "-1157163489539838327271744077824", "343298275400731409995582668800", "-12371961780199567519721193472", "266679053609686125048259149824"], ["-40026462174701283605758110334976", "3354626911752131926095801876480", "789627088495292690967916707840", "-1157163489539838327271744077824", "762795876735855883898874494976", "-342863736592420454608733732864", "75877236854641963461070815232", "-164102815392927801193915219968"], ["17273731284513168148786556436480", "-1035137878452281840846883520512", "-242505615237102152319504482304", "343298275400731409995582668800", "-342863736592420454608733732864", "300784639946255082419036094464", "-279624853568584156769027096576", "-340715425567862771402072391680"], ["-2891250065228872529418844635136", "945777708643827296140127109120", "256012553824421567342766456832", "-12371961780199567519721193472", "75877236854641963461070815232", "-279624853568584156769027096576", "773158561782172937819875442688", "1566326504979129977918210441216"], ["9423327271830011447738711932928", "1405868090326464323405645611008", "605904629405068758558248534016", "266679053609686125048259149824", "-164102815392927801193915219968", "-340715425567862771402072391680", "1566326504979129977918210441216", "5127252939971693732565216133120"]], [["2959308662282114043639242898276352", "-315907674858914987599759256059904", "60182139480219842646006325837824", "-24836518999873171163736820416512", "10567751005454829534657086750720", "-2636296979047249249849416089600"], ["-315907674858914987599759256059904", "116558275830986289763485583671296", "-28112375063081239848681572663296", "6277555178032071979965544923136", "-1827884203346305521349931565056", "792482760175881759864381243392"], ["60182139480219842646006325837824", "-28112375063081239848681572663296", "12502375292871154070779548663808", "-4417970958662731317838650277888", "1332500811991607915225190236160", "-381799427104112723765552480256"], ["-24836518999873171163736820416512", "6277555178032071979965544923136", "-4417970958662731317838650277888", "2769554654992306116478850039808", "-1299843083517564120355131359232", "406709422126614935618224914432"], ["10567751005454829534657086750720", "-1827884203346305521349931565056", "1332500811991607915225190236160", "-1299843083517564120355131359232", "1167740920475721575419508424704", "-681101963471552588554839261184"], ["-2636296979047249249849416089600", "792482760175881759864381243392", "-381799427104112723765552480256", "406709422126614935618224914432", "-681101963471552588554839261184", "1908964559455973163297667022848"]], [["447793551225494358592816985145344", "-48084834673818195927157721530368", "3355262693396453632170212196352", "-1535609914840176669042208145408"], ["-48084834673818195927157721530368", "35238581281583627504169139568640", "-11801812669039891593074397151232", "3233836153456772643915281989632"], ["3355262693396453632170212196352", "-11801812669039891593074397151232", "8494427744898409653338984415232", "-4265141959012100805151671975936"], ["-1535609914840176669042208145408", "3233836153456772643915281989632", "-4265141959012100805151671975936", "5919236684065768818572794003456"]], [["147219275137076915161894735577088", "-29902349260560489678449384882176"], ["-29902349260560489678449384882176", "21713855353111971949330934267904"]], [["180939952506397182737291221607260094499072254915085716160512", "23527503696965576089195367858989781129609460474957126434816", "1597344773268207825579533582486752598033281275864213880832", "405820870278300569915519655401744143802204097203148947456", "-341602554854805166740555791222982943325417870471781679104", "-978283107768517023815077576525823305209698255011376529408", "2380410142598777464070443217633256771986926246904230576128", "6432802305375050357982133070135412678256073915356577529856", "4477713711025423263928454367679686785002398030332501688320"], ["23527503696965576089195367858989781129609460474957126434816", "3059265919676629556434863311920990734973534475455666585600", "207701696268919346759582830515477287873127366956152782848", "52768622371783443548853948777225334304603538713384845312", "-44418356813458112394487759017494319604820552122422525952", "-127205512745389940661944674199888921752671632121078480896", "309523174149761173617573178154075909014323383966736842752", "836453076974303034989619688048880325715686938825604464640", "582234185600216937187971177652995395036107552724493533184"], ["1597344773268207825579533582486752598033281275864213880832", "207701696268919346759582830515477287873127366956152782848", "14101420329471197926302565401445830301438866324767899648", "3582602056885586083243393767767041296662674400000081920", "-3015680329158356705844501453647199483950523865622380544", "-8636320432964474372241462333806445045396000844065800192", "21014351152658525221663473730161525285291487194127532032", "56789023085408539910457783932721268585954005139201196032", "39529426715445684736495343090532018765847363706725335040"], ["405820870278300569915519655401744143802204097203148947456", "52768622371783443548853948777225334304603538713384845312", "3582602056885586083243393767767041296662674400000081920", "910194661113413176744511845594069983891622858925801472", "-766162719621398481487493559985715445458072551160807424", "-2194140634358482906398697433080205768530470773293318144", "5338898912635535917714631589562626330281814360124817408", "14427799906730183803985689109112284759522274973608574976", "10042832718225513531535060908538323526565317536739491840"], ["-341602554854805166740555791222982943325417870471781679104", "-44418356813458112394487759017494319604820552122422525952", "-3015680329158356705844501453647199483950523865622380544", "-766162719621398481487493559985715445458072551160807424", "644922825870668247379397691917590880029240748687753216", "1846933219313235654108648599379062209508422484116897792", "-4494055486641537466301660223124279304977742418036129792", "-12144701443504059187793380901446977110155348260245471232", "-8453624655066691141900260995519554267223651181408550912"], ["-978283107768517023815077576525823305209698255011376529408", "-127205512745389940661944674199888921752671632121078480896", "-8636320432964474372241462333806445045396000844065800192", "-2194140634358482906398697433080205768530470773293318144", "1846933219313235654108648599379062209508422484116897792", "5289256605234222951522686721146884130342417493965930496", "-12870098614527371546190501811851316298655400481360183296", "-34780056829849619684474636773603575992694328444168699904", "-24209532633566805192335243204469990890186675528870658048"], ["2380410142598777464070443217633256771986926246904230576128", "309523174149761173617573178154075909014323383966736842752", "21014351152658525221663473730161525285291487194127532032", "5338898912635535917714631589562626330281814360124817408", "-4494055486641537466301660223124279304977742418036129792", "-12870098614527371546190501811851316298655400481360183296", "31316203903539747982955648215538546525841470412275318784", "84628671782735120144192462451381078602655692701405544448", "58907913845073459541666179988653791879222231570378129408"], ["6432802305375050357982133070135412678256073915356577529856", "836453076974303034989619688048880325715686938825604464640", "56789023085408539910457783932721268585954005139201196032", "14427799906730183803985689109112284759522274973608574976", "-12144701443504059187793380901446977110155348260245471232", "-34780056829849619684474636773603575992694328444168699904", "84628671782735120144192462451381078602655692701405544448", "228699880412401057266680610538518324325759998718895980544", "159192299346245448952318476617415970852795286497966161920"], ["4477713711025423263928454367679686785002398030332501688320", "582234185600216937187971177652995395036107552724493533184", "39529426715445684736495343090532018765847363706725335040", "10042832718225513531535060908538323526565317536739491840", "-8453624655066691141900260995519554267223651181408550912", "-24209532633566805192335243204469990890186675528870658048", "58907913845073459541666179988653791879222231570378129408", "159192299346245448952318476617415970852795286497966161920", "110809800711074007669537267175434857052087439776475512832"]], [["4977402847115278466610757355175936", "-81048630713285944624050293702656", "-81527413694886122362400927645696", "42687853733680638424358783549440", "-21223889902127688548507172470784", "7893985788480264082796002148352", "1698434995549337710409390489600"], ["-81048630713285944624050293702656", "79636556998943273162826491887616", "-2602266926150917053210611941376", "-3552824141912056717271520772096", "1324179064859044750734082965504", "-1081263215284392470900042104832", "915393757129986889613655932928"], ["-81527413694886122362400927645696", "-2602266926150917053210611941376", "9591888242761328583314644140032", "-3336243803927962284383879036928", "678451812131777058411603034112", "-203267979785335178725764890624", "-121965371400109380513103347712"], ["42687853733680638424358783549440", "-3552824141912056717271520772096", "-3336243803927962284383879036928", "2473564907116855757220834443264", "-997780768138484242864442179584", "264116798201516721714621317120", "-59474731075455504945682317312"], ["-21223889902127688548507172470784", "1324179064859044750734082965504", "678451812131777058411603034112", "-997780768138484242864442179584", "825572414292471028426207133696", "-451957060957237081539700850688", "104666949098478408248988794880"], ["7893985788480264082796002148352", "-1081263215284392470900042104832", "-203267979785335178725764890624", "264116798201516721714621317120", "-451957060957237081539700850688", "872826183174478106423669555200", "-86642017719491264979530678272"], ["1698434995549337710409390489600", "915393757129986889613655932928", "-121965371400109380513103347712", "-59474731075455504945682317312", "104666949098478408248988794880", "-86642017719491264979530678272", "2307098293914775102123063377920"]], [["1107308892519869092150943938510848", "-155988140971725581366615831740416", "31859555942276828720940902776832", "-4960212966472266586786042478592", "-13136594759470860935074597044224"], ["-155988140971725581366615831740416", "111206199911513271579980842663936", "-24036721549023114398397265608704", "1654703289338765700295343210496", "892019573086522595570909970432"], ["31859555942276828720940902776832", "-24036721549023114398397265608704", "11997130530684216275473969184768", "-3835149856366472709529889931264", "340714231879053761656987320320"], ["-4960212966472266586786042478592", "1654703289338765700295343210496", "-3835149856366472709529889931264", "4044175141715667985946743144448", "-2830818415355125397659815247872"], ["-13136594759470860935074597044224", "892019573086522595570909970432", "340714231879053761656987320320", "-2830818415355125397659815247872", "10968659935976098529678744092672"]], [["391254701619657064787169205288960", "-13953709345442458901416454914048", "-11259526296958433005245044883456"], ["-13953709345442458901416454914048", "45617829263020828575695248556032", "-17812158486758794350981178982400"], ["-11259526296958433005245044883456", "-17812158486758794350981178982400", "24588040249805363270537497804800"]], [["157140801409746155860019482984448"]], [["127362476371057174139634675685063434535361493731304473100288", "25842744180178883917572841871163089889940849300941310001152", "1604195476264528345764290601249204365484902573817653624832", "1187078484665154698441568217918846351770681402901047279616", "553434682802096376338918777844286617272999785895624179712", "-1298905322065226260073176182988562966840565804458984865792", "-6077180739134377252609131352458131652164371915440163651584", "4318714842645614194053519289443482957673108572567865655296"], ["25842744180178883917572841871163089889940849300941310001152", "5243674948785279319133800706956667399891356429410503753728", "325502569432808209777296872381866259323982600666569768960", "240866591755178489152741271095281263767559039103103139840", "112295798068693806537550640130426778851696464115351420928", "-263557045283963954483713775763235866426061078782921408512", "-1233102807459620153125689227492755823646938454857219047424", "876297682376052181321171379904198986091861443306485448704"], ["1604195476264528345764290601249204365484902573817653624832", "325502569432808209777296872381866259323982600666569768960", "20205661819656530159988357809070434479316695357581164544", "14951860150102589670860994960731149467421646928845209600", "6970792653029566950493584360950118385361636104301707264", "-16360376314310356344101882642276822809412963894206398464", "-76545197046566888370528258342536901527844306210122629120", "54396420446979898538773466400088750988312047857065525248"], ["1187078484665154698441568217918846351770681402901047279616", "240866591755178489152741271095281263767559039103103139840", "14951860150102589670860994960731149467421646928845209600", "11064132615084321508370049242755492585286968408425889792", "5158272855089900803607074042502221541695717020977332224", "-12106411600764754590481096414109112103459580430803533824", "-56642197202811978247736280558756239865787934588599795712", "40252463811811433701809815981889550803652278782485594112"], ["553434682802096376338918777844286617272999785895624179712", "112295798068693806537550640130426778851696464115351420928", "6970792653029566950493584360950118385361636104301707264", "5158272855089900803607074042502221541695717020977332224", "2404868033783462986334303516988209160489616246835249152", "-5644199731267807073518136542295907338296995938501132288", "-26407484296200061156139507766368820554235434002265669632", "18766332495678701716638342804215404502539294485111635968"], ["-1298905322065226260073176182988562966840565804458984865792", "-263557045283963954483713775763235866426061078782921408512", "-16360376314310356344101882642276822809412963894206398464", "-12106411600764754590481096414109112103459580430803533824", "-5644199731267807073518136542295907338296995938501132288", "13246876817737278274373630883613984270761953532911288320", "61978085148223052167161925537210048798700716623606579200", "-44044383035168774108708086701954144266886856853745041408"], ["-6077180739134377252609131352458131652164371915440163651584", "-1233102807459620153125689227492755823646938454857219047424", "-76545197046566888370528258342536901527844306210122629120", "-56642197202811978247736280558756239865787934588599795712", "-26407484296200061156139507766368820554235434002265669632", "61978085148223052167161925537210048798700716623606579200", "289976504763522290499511534261397470210997753988088070144", "-206070197497384192346482457614807732161000290751864635392"], ["4318714842645614194053519289443482957673108572567865655296", "876297682376052181321171379904198986091861443306485448704", "54396420446979898538773466400088750988312047857065525248", "40252463811811433701809815981889550803652278782485594112", "18766332495678701716638342804215404502539294485111635968", "-44044383035168774108708086701954144266886856853745041408", "-206070197497384192346482457614807732161000290751864635392", "146442644831660921885470757701662336800135379292635791360"]], [["10934023748030976208153613979459210258722704920478580998144", "1463707150750132476076089197214384003710972089858552496128", "228129145342400616919056114430463187696100289766624329728", "197402814961266414028040928215197328566048000051702136832", "-262545395659885750644504734570784526377214977552592928768", "-3745116622995994417837127858373098155829374694694892601344"], ["1463707150750132476076089197214384003710972089858552496128", "195942378810260609103819760115748450996851513673891446784", "30539010068669377018162855245799141884246280035069067264", "26425762234972632119746903020429475000838291885412843520", "-35146217154787258158404957888718074951489173080808357888", "-501348278346257638631432876141980166043783903864850219008"], ["228129145342400616919056114430463187696100289766624329728", "30539010068669377018162855245799141884246280035069067264", "4759721412167789537752829645944591483228557160373813248", "4118642551275550864548041767067611796649745988422991872", "-5477787327493050864273555695008391690567887062051061760", "-78138686553113689733873648067092702718035088531886440448"], ["197402814961266414028040928215197328566048000051702136832", "26425762234972632119746903020429475000838291885412843520", "4118642551275550864548041767067611796649745988422991872", "3563909522480176598430492347122279178724279386695008256", "-4739993377800561740627528864238565218607543338009624576", "-67614318459000551999784825602197570595866349542253264896"], ["-262545395659885750644504734570784526377214977552592928768", "-35146217154787258158404957888718074951489173080808357888", "-5477787327493050864273555695008391690567887062051061760", "-4739993377800561740627528864238565218607543338009624576", "6304182830645400924138794483158195335336267960958320640", "89926924271951282828044764504725744339692264175788097536"], ["-3745116622995994417837127858373098155829374694694892601344", "-501348278346257638631432876141980166043783903864850219008", "-78138686553113689733873648067092702718035088531886440448", "-67614318459000551999784825602197570595866349542253264896", "89926924271951282828044764504725744339692264175788097536", "1282775567628224421642884671483499836520187150797683818496"]], [["7008311138038629448141732547919872", "-1207966074978207214352916103036928", "558087312523485827518287417704448", "-327900359838794827082882665676800"], ["-1207966074978207214352916103036928", "315288158895927945868365828980736", "-111831608561456800126413049954304", "62283682344367223842361026019328"], ["558087312523485827518287417704448", "-111831608561456800126413049954304", "63210409008949177931300559912960", "-36159664989754625132082906529792"], ["-327900359838794827082882665676800", "62283682344367223842361026019328", "-36159664989754625132082906529792", "42456723836508853926133841788928"]], [["428883488579263946191561964912640", "76534568590443782651352239308800"], ["76534568590443782651352239308800", "184715215743581764128625819385856"]], [["1877456149760089868771187100745728", "72520103940606353980034513895424", "-5357677552816066293700065492992", "1212286028930248036497271816192", "2090473318351797154272744833024", "9102976285626242640163024928768", "-18692602486508077766202437402624"], ["72520103940606353980034513895424", "154690179125537881819650367422464", "8846599575955227545868894732288", "-1520046770522435877404466479104", "-126475255003082306040409096192", "-5363076830394140198163160498176", "2615037291264887633886845075456"], ["-5357677552816066293700065492992", "8846599575955227545868894732288", "7459331116317355678843042529280", "-6750375553317617535310364672", "-817810849914944835756048252928", "-738851901840023361972963639296", "362208172060502316011678072832"], ["1212286028930248036497271816192", "-1520046770522435877404466479104", "-6750375553317617535310364672", "995262692092075563548219015168", "-307443176613314305875509248000", "9438741094329268090836090880", "-142506959090294314116854054912"], ["2090473318351797154272744833024", "-126475255003082306040409096192", "-817810849914944835756048252928", "-307443176613314305875509248000", "702505956443454019597791920128", "2496308224318915391772426240", "-140211898129204727102935400448"], ["9102976285626242640163024928768", "-5363076830394140198163160498176", "-738851901840023361972963639296", "9438741094329268090836090880", "2496308224318915391772426240", "1776373989017947246720955973632", "-1419991940977764077381359763456"], ["-18692602486508077766202437402624", "2615037291264887633886845075456", "362208172060502316011678072832", "-142506959090294314116854054912", "-140211898129204727102935400448", "-1419991940977764077381359763456", "3276945578088205851553173602304"]], [["6233355249812018996393458357863587155065210917669013018378240", "558810093546107033263435091376842609446258099818391668785152", "-73527708385028677924164323736645556752644383740470505766912", "232934359183202836088834694563785590786863330806790560415744", "132630811335172383058092393806996428231933087146002090033152"], ["558810093546107033263435091376842609446258099818391668785152", "50096410060765599206034177684100612502104836559251271843840", "-6591638684817114645063739879971164535699209233845123547136", "20882183964918977882825731908282140529966576978831526068224", "11890135106857397863807302094238339791674138057510490210304"], ["-73527708385028677924164323736645556752644383740470505766912", "-6591638684817114645063739879971164535699209233845123547136", "867321640382498100797938314455597141302100280844679643136", "-2747658195061571782100518921204907557676009860858613071872", "-1564492833777828719866247539635634015232202603199356469248"], ["232934359183202836088834694563785590786863330806790560415744", "20882183964918977882825731908282140529966576978831526068224", "-2747658195061571782100518921204907557676009860858613071872", "8704528061307854599995530049662170619981045849184559693824", "4956283062358485192341028202370026293075966102925561823232"], ["132630811335172383058092393806996428231933087146002090033152", "11890135106857397863807302094238339791674138057510490210304", "-1564492833777828719866247539635634015232202603199356469248", "4956283062358485192341028202370026293075966102925561823232", "2822064748508692113385121384093279856461900129584013115392"]], [["116573698125547173478987784404172034922637410999492711284736", "-23003469944399342469542685597765631795005804969921756528640", "12500636319036179518469860041513890779326641435848696922112"], ["-23003469944399342469542685597765631795005804969921756528640", "4539271190599025352123838871462598173436959489796694081536", "-2466748644630989278247516116723968640291212666246952648704"], ["12500636319036179518469860041513890779326641435848696922112", "-2466748644630989278247516116723968640291212666246952648704", "1340490272621459078723537561445852727785031663689182216192"]], [["3288306606489396114374688707182592"]], [["105071152117648352079640447270312303176306041126109889758756864", "7057727633311497802177795179559131127672774955982127959638016", "352189346312118360148714198536478994411104531447988623507456", "16941117483956230454307990400816542883909806693510937575424", "89857965399813687085128089230308995440009815850036364312576", "47054072213365714263960779097528624555846415719625543122944"], ["7057727633311497802177795179559131127672774955982127959638016", "474074171093457421962293070000300883306383911487057424285696", "23656888037562933616289341266743408858099785246000348659712", "1137950718117342198439254537600609144958030034939785773056", "6035843642080810660773487609282175751467347539874522595328", "3160666072722403944364263671297663771230460931291391983616"], ["352189346312118360148714198536478994411104531447988623507456", "23656888037562933616289341266743408858099785246000348659712", "1180508000110938324329690494099140906863370394730726686720", "56785149607864438666724160039257356038653053855825133568", "301196070065569572199717328869853403643429331975140278272", "157721149907948566588724753984164125156441511656450686976"], ["16941117483956230454307990400816542883909806693510937575424", "1137950718117342198439254537600609144958030034939785773056", "56785149607864438666724160039257356038653053855825133568", "2731496284383095406197609038859375284116838088171323392", "14488223627766087764318221363836986321510001165679460352", "7586750020334985072848601503162033147001520870282756096"], ["89857965399813687085128089230308995440009815850036364312576", "6035843642080810660773487609282175751467347539874522595328", "301196070065569572199717328869853403643429331975140278272", "14488223627766087764318221363836986321510001165679460352", "76847486518022888059474107868730037040683170658707832832", "40241142384492433291193960287060285546159021165486538752"], ["47054072213365714263960779097528624555846415719625543122944", "3160666072722403944364263671297663771230460931291391983616", "157721149907948566588724753984164125156441511656450686976", "7586750020334985072848601503162033147001520870282756096", "40241142384492433291193960287060285546159021165486538752", "21072251205369098639184157891308964270994395845313429504"]], [["24252585259374284227526889010364416", "2437668396627433785289947559755776", "-210822863779804865438653186310144", "-187813274713432157154144562446336"], ["2437668396627433785289947559755776", "311186689085029321122887078248448", "-11747123765674137871890262261760", "-20833560034119922633095700807680"], ["-210822863779804865438653186310144", "-11747123765674137871890262261760", "22631990660033531259277409255424", "142625797664196657623171334144"], ["-187813274713432157154144562446336", "-20833560034119922633095700807680", "142625797664196657623171334144", "15955010154336576836737473445888"]], [["4000366003081813337845193564134105365210715525678620878045184", "392714350506079461414510308312004234180137702986142755848192"], ["392714350506079461414510308312004234180137702986142755848192", "38552612679589786976210647024209786227345177327866447134720"]], [["4289370566527621690286166636771239999035935053026042362986496", "-447291453938376793426701988107875698199729342561856660701184", "-140237532277539204402258965451512986756069497309863404896256", "15959534488649592129946126339418089795458977491459311140864", "11400896033685613246397533406724742008649468940856300929024"], ["-447291453938376793426701988107875698199729342561856660701184", "46643124361313837707587674478628422596595981725068651659264", "14623835533969741665663597098816973135798306693808708911104", "-1664244969020392426056957153664895809426039371437139034112", "-1188874517604510268358489922017555531656666564468936802304"], ["-140237532277539204402258965451512986756069497309863404896256", "14623835533969741665663597098816973135798306693808708911104", "4584953702243204410518468135352263276807590537010075402240", "-521784186810963597942191682275172588867956726964143783936", "-372743156768374091049922539966332550367459362273243430912"], ["15959534488649592129946126339418089795458977491459311140864", "-1664244969020392426056957153664895809426039371437139034112", "-521784186810963597942191682275172588867956726964143783936", "59380913153555952381108376970130080028766337594145374208", "42419509023304197691261492058090382012454846957124321280"], ["11400896033685613246397533406724742008649468940856300929024", "-1188874517604510268358489922017555531656666564468936802304", "-372743156768374091049922539966332550367459362273243430912", "42419509023304197691261492058090382012454846957124321280", "30302914694575230294936602471272857184768059608492146688"]], [["185957240304322993193577963740367545581830122328303693987840", "-5834788099381561095128738465796164565917372677637848170496", "25905161812301544599994427785668946751948295754993369088"], ["-5834788099381561095128738465796164565917372677637848170496", "183078390004980319344199236827989282842515313211639595008", "-812827344649816676503336795211758683973898424631164928"], ["25905161812301544599994427785668946751948295754993369088", "-812827344649816676503336795211758683973898424631164928", "3608772680339274463440577448603353588172467302563840"]], [["90806697270103740243929500483584"]], [["1288509033895149908245383433158656", "-155555791149694333633271965941760", "-25259921757891660065648962174976", "-8282987865752562488269210648576"], ["-155555791149694333633271965941760", "60866611159721039923306781736960", "2086671872952963936104990375936", "848238914824989158714577518592"], ["-25259921757891660065648962174976", "2086671872952963936104990375936", "6844884291153014150553879445504", "-162634907469121018602192896"], ["-8282987865752562488269210648576", "848238914824989158714577518592", "-162634907469121018602192896", "3210864045124889557126583681024"]], [["115558958710272361598698779574272", "-1320268816726742026299310604288"], ["-1320268816726742026299310604288", "14721005381395681814115405266944"]], [["87626041535450058386359485202432", "-770897647625931682704372269056", "-251870265131433318585951322112"], ["-770897647625931682704372269056", "8452886098125328528856882085888", "-68822591776348448905983164416"], ["-251870265131433318585951322112", "-68822591776348448905983164416", "3179165430390321231621999558656"]], [["13026529753286236771207576813568"]], [["15209177922340370187983253405696", "720284624674500855891234914304"], ["720284624674500855891234914304", "2831624092065768290915895476224"]], [["3475074496583683216788837892096"]]], "claim": {"K_lower_bound": 926, "sdp_bound_num": "75903594173618944273757773563466348735920096177269063045611520", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.4760913318343831, "theta": 1.0, "seconds_model": 1.8265845775604248, "seconds_solve": 750.9558057785034, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q7_n10_R2.json <==
{"problem": {"q": 7, "n": 10, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["1310792232844667202894696893935930474057225469952", "2146187897684060968318037641529776478368038912", "1275760953817127586419164434383121239976605384704", "2138600521286034376901476308712290346183163904", "3485526881304427927191798974021757972347495645184", "2133180113845310100036775603986664209587896320", "2631306436083772763424781744758307928840731623424", "2133643520070848637234223224003463453727522816", "2695542334938431106547878677104037952014054850560", "2133466596108341109651619020346503183202254848", "4100266327617997132541672008583901300909697662976", "2132287522257664958753320536363939312974168064", "3346042464684386459607595498581318818574817558528", "2132783174301569914164212083145913347707240448", "3606815169261365329867800074084448860089842925568", "2132586312402286816361662645509228410246791168", "3511155794674011564481376066820836118605357645824", "2132655085386459209508214263702815379982123008", "3540760657521512904166991646249973350707476037632", "2132633396079599299386121494668224804283219968", "2142679642902727676469288716452609190055116800", "2214968477525247219409456456165764256034260516864", "470476757164232676095005030817359683064682250240", "2144754400010360544108167643883509490777063424", "4326654003313575393035586769409365931966590877696", "1084199202124265160424651213542605483833619906560", "2136075577034072948638264255790374546176999424", "2663174921514221073573044512617134408747139989504", "2726168471809493269524937153210366821793229963264", "2133583319613599578953464876564599211380703232", "2709793918505481807058724758516215384843665539072", "2507258065905675556606608511320454523516140650496", "2133593409860084225301108861993452568190124032", "4105222226841331446168498654214146388421448302592", "2661835393969743948548074019164963317996113100800", "2132886912055626587715789058188714840590123008", "3346269602024892986504499121844161817882918912000", "4084554851044324340128707270571858540306666356736", "2132537406510233747486989384651599448436113408", "3607028654379408300026947189096067670743355228160", "3345477535825145856154328859701803890346412736512", "2132684816260845145376433636289032046677852160", "3511071032790270284866252738139123308347984445440", "3606910030269478544195912483039764349801186983936", "2132620697393716962178642835012201958963412992", "3540776095949736450021511581859267589739011637248", "3511094884750999113778235278170127241305160417280", "2132644249113270757967192991243444404367654912", "2135021513707451470056859471272921717316517888", "7299591229018750396442763724186609132947988545536", "399642234161578368887697355651590066514721505280", "2143308777321565402118458788634781849879576576", "2778771200366706544014673975034794211625398173696", "959316295225090529275768760464726908582829752320", "2136663182464312757613831329043560682156457984", "2728774126744889181302880019551504006332578529280", "2579987624259314233885798371669940884878135394304", "2133542229045354726983234698376986384077422592", "4111967747737084179976985649556891173997032505344", "2468579027085616149810693919587827848189654859776", "2133020715866563545959617674928462343104888832", "3347766389058134311089428919924551491771195981824", "2654071733388502094056202771261320600778298097664", "2133137668564511028473127270549697292444631040", "3606508581509967204126549938204926577687782227968", "4082708292296487068718557132867404287059634946048", "2132439345176937974513948947358930557848256512", "3511241664401320164945658567168269475580443885568", "3345530397257113669287981546363828055639504977920", "2132719216112644924215959008608564383886344192", "3540721177991880173086372225432435209842360057856", "3606878212754164145450931389812751492039244251136", "2132609850122209846643565810002686208701890560", "2131875383075117250691042792902668716307644416", "3044387726094137810369278741202512306726078775296", "372433811505259907540799099388015146801679040512", "2144188750808898886192371631135778985499164672", "2756871927370620053788706178332244672427325390848", "930165044297198873392002613417611357393778638848", "2136676233203277779124967545639222763684102144", "4110842987019046113934087738614751538008870092800", "2522186396624081461987534625209120483110935330816", "2132981543261480912343330141336185320727642112", "3348952352542770153284078238621436975956854046720", "2460120796894689916402137054228678202392120918016", "2133272840982038568134837810605706082110144512", "3607424667659363123482205330162277982780065316864", "2652847119892485031377309208512386356117845835776", "2133039839565459477666083544032836232864071680", "3510859548210809327283018728595932521947761475584", "4082936738096627521592530183408258598748274294784", "2132473696267485706123820251696188430445707264", "3540883697311272959209810190695367964462994685952", "3345493198804730296704851408094414958589695229952", "2132708371831775579086088902847047923042091008", "2131914817486727123035388153614443052110184448", "2813719965057366982332133077841867506892327092224", "364726658140960506595874453084689838889888645120", "2144312561220828604651205185711538427104591872", "4129288195685245840401058663815503443115605229568", "920294211240557237227723613153778455968523223040", "2136125983706898163186365230595468911756443648", "3350290769675777623102905208441845255411077218304", "2514531898941375594281205226688259532420523491328", "2133232813469686916993970307079980999497482240", "3607084975247878160912215827864872297842635440128", "2458271328873073591362564560557615996352696680448", "2133175599725172371413808142877370200621056000", "3511861690875450266284055401382961695202666872832", "2653020049565371427618210661121120740881582784512", "2133074160564185136600985519538161280006225920", "3540467356294364829226887308766341916343735943168", "4082844435768797233062916052393121831558972440576", "2132462864548943221755388767780004716563398656", "2131779336388651687191707721181436432097476608", "4172789037368641420059836360849043432953692028928", "362566564357644100805565209713210841409897103360", "2143780449746157405858177635335972180285456384", "3355314339279446807104718039964235498164412481536", "918732848209198688235444273712754217628217638912", "2136380915168579087562884622191524263311179776", "3606836503318837016744514321834003762284037406720", "2511726391623887670649514823131325388662486597632", "2133136205560748852511450988291112922611974144", "3512259756365170828399432071859862495697085399040", "2458772697081309987241660166983961773717321678848", "2133209659439553390319204200242696543832899584", "3541470653298604920853342949460265470179762241536", "2652972198777995399126734522886924120750576107520", "2133063328484601005042286020342839695672082432", "2131179231595515269490500068576158996607533056", "3368682412542278532798242303621474849359738699776", "362147894891505781902034294360213127026953945088", "2144043380275925344873254222959943233470201856", "3611300168950483433802025292792713967911653343232", "918270193912868417008875435331257193802103783424", "2136284497438531489794798396968205620653064192", "3512462947943005975728146753594052668378432143360", "2512474312730849254207575520622552535797489205248", "2133170102164290598347434472806667478726868992", "3541644979423772895641428302629699118220460425216", "2458620526385188434000636749812076947501154828288", "2133198909593765305337131882091709628220964864", "2131424594259652152902308232415134738779471872", "3626993895245463780455037430256059403052959924224", "362078012779233039436490744482348305100734201856", "2143946198625717970677755490336945892176691200", "3517546224244603150108562213590377407250981453824", "918428117057105087123457874577863118053873549312", "2136318180470205318706193146128358285586202624", "3541629433562129664404038551995673649016939216896", "2512203647440235786963360613793988688564191232000", "2133159433303788651881499798390367512650842112", "2131326132236801834973870188749618008901550080", "3532503712644538388988609546818122172534903275520", "362103296102299069799755315983579607091348766720", "2143980098014596579872948886705262252259278848", "3546602155484409711670605026570199819291516207104", "918378846212893211061775526084279619427214819328", "2136307550985186700536966673589201269912764416", "2131360509726571051615960700513481923277881344", "3559708414939013625570665078383028744475369275392", "362073923372138433584835619515487107588332453888", "2143970153435410113209855804276622077737304064", "2131349664160906359670741619109989927643774976", "2137081459453305147973828456915810599678509056", "2132926341427164502826324489725799926641721344", "2133622817236292026548645513507937119423692800", "2133457715339006331383407242835167486689673216", "2132286183614001420066551519278075695180283904", "2132783082025401524036706109679981094928121856", "2132586237773334337954052273740280152497061888", "2132655116658205608150665520757201944434442240", "2132633390478923194595271880243680794216759296", "1463057423129382817485604539142587995315528269824", "424172758743854632754993877618460499897028182016", "2145822246584824237727482000992108092894216192", "4566969533910244430290453241035249910529017249792", "1098686399906580670486306073829917187620688887808", "2136020085912339691531928873587015674111197184", "2831869317029597608913335492346955260928387448832", "2903202943926088287879153877043785011048306704384", "2133481501219533212230800036861935068274229248", "2732750533055863072526658017432335062137923698688", "2526898834693078235955538608219309588803976429568", "2133579297747230019328688517653768212190330880", "4111096388414435537244539575853768498527724371968", "2664303799419510996206569448004989437050211008512", "2132885328669289344202717585154990839508762624", "3345891006876338925503468850987039032564105871360", "4083990782590016859632462244187759440869583749120", "2132537560288752570793528984708895592748679168", "3607174575068600042651123512367569333756396306432", "3345603061524450000702563533916433820848048046080", "2132684765251063767978556219453772848439492608", "3511001950343877183456568350621709256246371024896", "3606837125009508315253118102480366921810022760448", "2132620722881042559274242539841456681240231936", "3540793461578578490293513032728675171506755469312", "3511111960458200116554666218580520539458897969152", "2132644242813448654607710443222120566494330880", "4490952015696101328527065343342046634779042906112", "386411603766410000784034584816070503420162736128", "2143702425495705106023339654190987861777448960", "2903737236694083034672604176353337106939783413760", "973784226907233109656724667119207922377867395072", "2136592479169273157936731422612452510300897280", "2759790074227479447897872919531147793366043852800", "2607696317981728949791650613095056798966448390144", "2133523481686782114790676916681986739571523584", "4119594715944192841277331190520803831537687592960", "2471325812827124848260124581866623420618554474496", "2133018667359463258576574695075676291164274688", "3346963644099115620858706793806376726733296500736", "2653567171794884950700298657535554089691631321088", "2133137994558268234886507797827670647928520704", "3606673822711583836077276796359574216776532099072", "4082920052201624614558849135446287470681672122368", "2132439287410196681436599380815607620553408512", "3511182924643963106136695192861973774876243132416", "3345477071011447617083037359864509707056851189760", "2132719237783963652560574745644678305793703936", "3540738192835808167614919276628915416290807513088", "3606895869371653843053693359148933292083065651200", "2132609843949650900861113067738441102988935168", "2867806678989812172660081444472845938357172174848", "369649400373978394396391265897289374404041506816", "2144281741422706317144417701755627652346019840", "2787565420982816510098548409755656532822734143488", "933633539703001869255134142001551722669429227520", "2136657999352493063895330881082416212261994496", "4137115173438092448404691366283259618412004900864", "2532051860070555408002734071802359532723483181056", "2132974515120245336870976321434140832432128000", "3347633152764577619740635727305650395052140134400", "2459408844584321737953087817135206226452266614784", "2133273376478565507854262478180361730500067328", "3607501104457673997520519374340143823493399576576", "2652888456036059209672125215946019757384739586048", "2133039812841754249849342314716404333882114048", "3510769768106935915610839480770912144181499527168", "4082815316291802007584202995976563060606825922560", "2132473729390638678420491691718747792317874176", "3540901436352472025175030410851581978206011392000", "3345509034130427827888854379940319130905714098176", "2132708365396493501201614846380765885415555072", "2789058378151525899798550281630461648360257355776", "364309097009849046508315300049424750314388455424", "2144327011014567810947019618199417659420835840", "4145324568589033633348255274776668403921753997312", "921088357317090296426372566126823597720547098624", "2136121708813709976292836089974227613880680448", "3348622816457119889458718403894328361455833841664", "2513592203537080009089086308686428680997660786688", "2133233490038198708968718661644837621612937216", "3607738108398347045998162153897896132577658404864", "2458574664602335863806944171262316512628871004160", "2133175371342306563990900675055864775494860800", "3511734292005914507827580126115368381291660574720", "2652947342655959646190552010465959389691602010112", "2133074207566412767021398878757365820589867008", "3540502755620762286242408364361967074683419361280", "4082891511832279825896209058606627873274458013696", "2132462851706950543829781574497352842926358528", "4149014554155258935929405910422343614096864182272", "362386138396774997103886428331401348899340812288", "2143786760795693598564479848649206847103827968", "3352867083188654994430125866629919693702925647872", "918549269814154432610332922123839757559823073280", "2136381908027287086286695667746914603649466368", "3606422013910296258919160601753976089089708916736", "2511525380386965909209682947076801121026295463936", "2133136350553950354181496056235442088045445120", "3511841697570308395622415187929674859035026784256", "2458567809149522157867242763527101114004369571840", "2133209813674547123909976552274087407096168448", "3541470773620707329271459341957391823484915548160", "2652972266299718024076569219220211188030087626752", "2133063328440950872826831883377335205393072128", "3370919157065429190206842971068377410666489708544", "362173730035546804099949428236956359512821858304", "2144042474804125428188268102363693737029140480", "3612316246575613571097435472631240515010542174208", "918335876397712737434972135158688544157734010880", "2136284141974517348812293406685738083807133696", "3512105986177151749201778840010082403346813026304", "2512291665108045413118340704661878568496601759744", "2133170233836262458787697736964468858500939776", "3541733614368791268215968449451136608427126554624", "2458663240814956373390103458437367661735417217024", "2133198877438895082501847530826586400778878976", "3619679800553695635692913641182195253420184567808", "362004989671891370589040834010369028309181792256", "2143948759403446225937015701945873444515086336", "3517025936825831636341830042134413704383246106624", "918392643764013996516743071456112312399171682304", "2136318372407713266580153058253012803726082048", "3541495810667911734105027784313218706511797157888", "2512136413419469679296147224768534819728313548800", "2133159481781004052387959302808088815513632768", "3531088316948529672671436846427064499850874716160", "362088418471545886679383810257223011812476190720", "2143980619603410168432917676425954597472829440", "3546907218396127890295665684856720192255467454464", "918399300319972247258741551916535067619763421184", "2136307440308885167249890187227691440152772608", "3559931113833695623932877153203193630265234685952", "362076227249203339996911444669621886586168803328", "2143970072656219748183659839187122042525712384", "2132498187866307684369182702283693786964951040", "2133551710263067881894816625450150812071231488", "2133446032111826708150122540899498266500005888", "2132284366761227149909776300147515035010203648", "2132782474258297757750690038499787696850862080", "2132586419593009623584039610669687106697166848", "2132655053707529434494731326666018087069810688", "2132633410402008728488300711203442449887264768", "1094230558291261084582921109667905042159023161344", "2136036996599692649656983086331467211498061824", "2978785429213640433043570014686756714042491928576", "2133441720355011235179204155746007699962200064", "2550000935615683387704427818595119425217668055040", "2133562977094004876528684742033462189266829312", "2667870525902428609344719009969247336160250822656", "2132883045932373205148782742096614828342771712", "4085588976625695720217873506879654835064372461568", "2132537124693268360426613152480266564617109504", "3345172295068272406849298137620797952448293502976", "2132684940317278705288448348164876095027412992", "3607028114045953787434606599197201309391086682112", "2132620656114388048909349827401707898521255936", "3511057614430035887924020024773130210433252196352", "2132644262863800990573244736098490257346920448", "3203837705946084206521408479187641245579108941824", "1005365194650769343465080898619645937903615344640", "2136445230183736900377660744353437118722211840", "2805452000655081149368499387806719265390639185920", "2648426874011498849817862442242845632205126893568", "2133496636605168761030236465540141964224102400", "4140671169024317671462807328253170828430243004416", "2478895195510326882549468967807271556329718677504", "2133013045752751040490990623712315706986987520", "3349269208871147226312953020504293882997468299264", "2655016188976835411404831243662020975848564195328", "2133137058691582440592500861443651226575044608", "3606300022851345902473473521960274871290888716288", "4082441023861388941348904563421609713230766145536", "2132439418094609055589178385878227065551978496", "3511307680903265386294557990367501676678060441600", "3345590329515198334116742843085383921285650710528", "2132719191757525699420896906868151384092442624", "3540680715950793422296955460421979070154850435072", "3606836224560296725803018448919702104231838220288", "2132609864801062698647050796757872019354157056", "2866418506393842892792749518040685508342338027520", "942315681752406627259740758130197270291564986368", "2136612947267731350792804585192399233066467328", "4165303134225704363201577999190873396370980470784", "2542582799996031504393121263909200037284333748224", "2132967073127336047565770790063149715485097984", "3349012023117037362151085343677629508293868126208", "2460152996688537937639072054012731660789555920896", "2133272816770223619007142015111050475048271872", "3606710528516343776087006287566172428689278500864", "2652460899240022949134417403100481403184100671488", "2133040089296349297201537863330107032722210816", "3510933435432000685538816234725242722257536548864", "4083036666560858982815352708013084280776042741760", "2132473669009068005128018094108092141381091328", "3540839740527669942361236861307972247638373302272", "3345453959330251880750264182297230307273853632512", "2132708387778479260691517465646120223018844160", "4210799566434300913410623736047099870872816582656", "924281792262885701482178763011880149434184499200", "2136104592868392220561204295667481200386113536", "3348025645404116751792216660481423941898887757824", "2513255711153511183085723703339735125685444804608", "2133233732431478650764317697438381391434743808", "3606603743059697566507847455564421999545859178496", "2458047807010868361367442631549481329964607340544", "2133175768051913246581532546848148841851518976", "3511946850219889548364510123650872967064014815232", "2653068649534247647733511865932736774044301393920", "2133074129147607408783347711112197157530107904", "3540459848720923677725483509369089994215147962368", "4082834451783678232367319854956260414261074853888", "2132462867272536647136322938740150995892830208", "3356489129410351526628356832787865252559526559744", "918820904815466038308357854374552080055390961664", "2136380439067556627255318147367305447458471936", "3608077480551069846664548668451471612729230360576", "2512328133440590750839169701266480047542616719360", "2133135771651819019087897018096570370363490304", "3512263899599624010353319440863655232763403960320", "2458774727580705303625938018480179395554483109888", "2133209657911168185832858376587132367766814720", "3541430935886726610084355743403215657091702194176", "2652949910307556689802042516619579168420159029248", "2133063342893341450945734943752073502724718592", "3613733208899509658454680445033644092270202322944", "918427427346093679395343681330203891918293696512", "2136283646599176373122540427341213262109736960", "3511798949518324503511735415328215490455884791808", "2512134554348459530652312912251465528344905252864", "2133170347113859162007277163225641061428756480", "3541709710094555245741012564035248101866701062144", "2458651721072532897605194191656827984394141564928", "2133198886110698046322103233308517101761200128", "3517976931460957232987735601146587818721047216128", "918457476889539596132910007762035831717008244736", "2136318021622411176112370182021983380130758656", "3541670927490469527249674161258691086991287648256", "2512224525326179598237332136213057511915819892736", "2133159418250899733779855702403440505199263744", "3547102193272765718165338532448299113371544846336", "918412371788899184449339271170016063319709843456", "2136307369582311881977764364694912978198200320", "2133408794676999026424914175449660474756431872", "2133429032147540802138971897041047768960860160", "2132284669292210262134841160450071438911602688", "2132781993086424635082967510386906689525776384", "2132586099360595253303063462323952343008149504", "2132655194689158093055768421393805098142924800", "2132633351445194328448602954698409765312135168", "2940985681311768498507659549079784024648282275840", "2133461359489203555759465934619272178210701312", "2573695893546922247321208983224501881884555345920", "2133546542235840453578449433824833945215172608", "2675207475859275726066546814003950881804004622336", "2132878369372807333963764096357235685813387264", "4086586637018377516605572073469913130159759687680", "2132536852948937345485145376249930108897329152", "3345883950004701611510758211570214784361583083520", "2132684651120502827120042418712754374236438528", "3606592095083941554540378017145336563124053999616", "2132620808549872982875570736690876180680671232", "3511218132546481893828296619841900874484227768320", "2132644203644249514274923154868004177122951168", "2702693605279323252585933483757691353189331238912", "2133462128130502251894875080229533560168513536", "2487702404428351282372387243709322001201810636800", "2133006547936781861290810309865791355799732224", "2654854571599509657567846095335255895157336178688", "2133137163023619714171026190801494467697180672", "4082967091772440272738193488337646235489943945216", "2132439274578917839760910182527928910653423616", "3345250574023282874032771240742886437598986764288", "2132719329838058375181488922918144631749214208", "3607001247351092535382493218481911135452757229568", "2132609807111927589333932919722793602258042880", "4185049089668385126723549691412936428299480989696", "2549926819211314488982466430526633010641569316864", "2132961919675325399581172004569651831428349952", "3351118581044761375586875175568772535987912835072", "2461289555017760521171339734379676996090309115904", "2133271962570299407606739852353743748004315136", "3608021477867911858570453230870157030275688693760", "2653169855687088537022406033804256993160902737920", "2133039630939786830783217124031782702540652544", "3510506095984447800487207946209339090086708379648", "4082458722587518278906309144615638028377269469184", "2132473826678696350242485112663155210975182848", "3541015060069101876184379195833786980166218547200", "3345610463788126074258700553185556041951998902272", "2132708324178170748437280464303326227995820032", "3349027027146428054205188230816432606745106317312", "2513819950135398415187724533537035627384277041152", "2133233326017120426718306767723723901261316096", "3606579513771962572160049412958100415139186475008", "2458036552532547034710460896049059231166147592192", "2133175776528089755245204917367967717229854720", "3511419001219876493921759738774615041772961660928", "2652767399730198001950993262952428293722067697664", "2133074323903698842791101736187456518640107520", "3540532092137505617924525460608830123305867411456", "4082930525331513779638787891048577687016525791232", "2132462841064588693266389294888718885577555968", "3610290214637363875451147093057707822391201103872", "2513400762011465582598026798109599746097781145600", "2133134998707700882164601309606399388149612544", "3512474980477007295856866645256078567005952671744", "2458878171332489658701386429713722011379356925952", "2133209580050956877440697493682732661458599936", "3541671765445845164481905331279868398117549244416", "2653085056224218166589214044668533201588656799744", "2133063255529807875430127769218396345021235200", "3511490370394077548504327854209495011934284546048", "2511976646429328184568298301375418236016309305344", "2133170460980501615861835686571180009367535616", "3541503764089828580396026267233758365206829858816", "2458552471373992036786468595731631639953588355072", "2133198960827007655174266492236782106239303680", "3542159602389108918028448164243382405371854323712", "2512470393945984703336871558615611068329997893632", "2133159240999248684774210544402422660325179392", "2133395676634400828526867872445270485236711424", "2132279728838309002949784031411915994137886720", "2132781450470121520688686299493376039069941760", "2132586218086468689695098079299438293561638912", "2132654825014306711322009311084514654770167808", "2132633502491242052308160036239527843572219904", "2574968499133334066197909524449146730926324056064", "2133545668120504579746304741035358843249360896", "2678637731286189469567467820888019679860018380800", "2132876191729499435592731273261120132468441088", "4088061533977728633593956154687143043331648389120", "2132536451457253708997800193761297204800126976", "3346087824218737432428869302455861331121710039040", "2132684568294374616016783513011546159864348672", "3607609996228629210002632058150407248995285991424", "2132620452741464586499734010895299630648524800", "3510826107692452107830415779692851084956163637248", "2132644348282551502343057607456008369275404288", "2503859921102557595168257834745629451659230838784", "2132994746139984752647071945542865187174875136", "2654234677042239118239074651232656936235457052672", "2133137563314239901158930405795242992390373376", "4082830243413055188371482896391953241284372594688", "2132439311908724911626351331973034478988689408", "3346170585909127325295201679862510287559308869632", "2132718955999544818327286360601169707438964736", "3606607026946205708551360270171309249815696637952", "2132609944933377597735391867901877868168216576", "2460161093205123571419785097554796969223337803776", "2133272810682353973559939965532419109010014208", "2652390039467524359977246504311989505212333162496", "2133040135122293264467763826318829768335687680", "4083693385038000898554883017484891809684490551296", "2132473489903062896752215834119577680274784256", "3345179325330411203332148541861649021174680649728", "2132708499398684681307610589898013542742753280", "3604709737462364908219408646698622538620696788992", "2457167898157490168217260950820280171632409968640", "2133176430979279702804541700366240585456025600", "3512215764713082488027755380320429936723271614464", "2653222113770617645803138265366135639334147063808", "2133074029950967100152041619689720636042641408", "3540261167886527209326419763323008250061262946304", "4082570237412473831631040002470290939839915229184", "2132462939354062242981552322024802725958516736", "3512994843743497268611830097970432012324937138176", "2459132923211093089844140076731463774828188663808", "2133209388331852609936384253670620325660852224", "3541070030639552030327815038704117583221855617024", "2652747373086343481266785475161459300657212162048", "2133063473837893762575638931421661175908139008", "3541051217780452148662307253543521170254983069696", "2458334367416696411329366432366466427641198018560", "2133199125039378612091731458853640798111531008", "2132268250419805221764806677352012570628718592", "2132779417696548203624580342886389975764434944", "2132586304944046891556235852271302737081139200", "2132654678232710497050832544543416456814002176", "2132633138561412148702135537128686767277342720", "2680178008142988031071849949471416823929150373888", "2132875215724004283641623460789168358425624576", "4094388953370378045744040294526780491540484587520", "2132534732311587895233696073590932054594289664", "3344955676165785413067707399104769257394986287104", "2132685028369621351298891445320376803758440448", "3607723346616474940836685870684392110747612610560", "2132620413132149398518813928181686090910924800", "3511777963584751068457386151423108308329992028160", "2132643997149561374371176541555966932267565056", "2659551140357433969788098445382145766243208003584", "2133134136329377576829537432472645856221200384", "4084718971128819712001422083865010264885589704704", "2132438796918360513680239660022517805044727808", "3346458408807621365561482838097819256722582142976", "2132718839087550843168168623279720518719111168", "3607614744309953065971859450502890114590256922624", "2132609592690230532775180506858290770687819776", "2654396457846233592439096289101386590497733083136", "2133038838492160217607071263460103271653310464", "4085121679053555138957965978995431579875612295168", "2132473100565150859503741535073223585214496768", "3346196684727932488231925939720226579640559337472", "2132708086002515550645638806494569101896187904", "2653666686476028235498593421713540720498374082560", "2133073742651637360103057394045717695755714560", "4083645926504326621587398547290027486829340524544", "2132462645948768947607805271609483234501459968", "3544074567142228960379403703570013952420421304320", "2654433179914523829219671341151603685639491420160", "2133062384538017431079825107052387112251817984", "2132774037894184463324043036539185103546351616", "2132584746416350278112095167824593186279391232", "2132654603321228717422422431081758808550146048", "2132633075348456243355691109200808246717186048", "4121340895357925356942051808132101093150360076288", "2132527468690597927707023952921205302567632896", "3350025623656796921302697042916157457251633725440", "2132682970499382067164405007882374813897981952", "3608002264220298225648623537411367631359072796672", "2132620315677401763431801625011414704437854208", "3512036415169083420621213037011214289979660304384", "2132643901841453226096566649748043957006237696", "4091969190332902794257950961119534936826417512448", "2132436824453165110744273335009675636616724480", "3346036318260730449467492333192936455655313637376", "2132719010545170021267559965092555696732372992", "3607904036015751465396674218219176094703739207680", "2132609491605967833482604203921973962923311104", "4083789912981481806871588867115260088943816736768", "2132473463581976463276051659220737462949117952", "3346046716163275327060058618875792190451983843328", "2132708146925281670260667097480029466160791552", "4083620906834358651305527913476582705678547681280", "2132462652771385211852287335032190247622410240", "2132579297286605856007038177429679720189919232", "2132652732066894100449356537063425374548918272", "2132633080985338162598073326298398560717111296", "3356357726027119682605062610985249833654962618368", "2132680409062629053868938466064460082132811776", "3613194755006613805879757728973061152915895353344", "2132618504152629804892875676623299969978204160", "3511802582553492989971763864201586277321560555520", "2132643988070322534025956198647714878255529984", "3351644377406150932338822943055863628509323722752", "2132716736019619180745172113168599379834044416", "3607863790183878976803723139717428692346130661376", "2132609505667688828538372185841063275574329344", "3346632154179941470867730205693766112567808229376", "2132707909129717630115499715167937726808850432", "2132647257176786868494246567640617515726405632", "2132631280413312630904591997815778136811372544", "3628038309719584218799585004027750047380458700800", "2132613354238593576293486361069452261695946752", "3517123559981818143405512493575276513097701916672", "2132642028729335445941002836097701133479313408", "3613500132433468822840648679220290240216360288256", "2132607539405493079266398561259222896895590400", "2132626558886605808949892359624731946521722880", "3529929253559954429095505865878701604574760796160", "2132637337523913430191952472131082584101748736", "2153558194644561108532666846047342105735462912", "2139178470648834750109083714989777439099453440", "2133442008828702889975950096130865642352934912", "2133715007735276256694868423574659692618579968", "2133486394799892797721945399978553965270794240", "2132291941330423131922963758017556407222534144", "2132783352847832085109504711234214871238180864", "2132586304726709424183624892481925672450654208", "2132655101558309472420951936443130204861235200", "2146883586689551851741765389715451341696925696", "2136552871522330341550817282502903607767072768", "2133659184574141995265885671483281449714450432", "2133619808655073392614652876496998731557634048", "2132892237276181593545227294216435603817365504", "2132537852312343434171831349013283197966876672", "2132684816449738246588937499275123551767625728", "2132620702344217549992512160169636693240971264", "2144241848181983040098074501559003451536441344", "2136794101287845637066069640708950788820434944", "2133575631526059693003111377437442355937411072", "2133027588002780338737259116422026450465456128", "2133138433267576579194765426457037702550257664", "2132439315980730481607080314013213363644923904", "2132719224794349318707711439567784048938975232", "2144464091743892944369019654794620701023141888", "2136724600667666487923221737206948294389923840", "2132987710752957133885293840031602127063220224", "2133274004303826416009174279265433630749491200", "2133039774773152812170808014985653356427476992", "2132473708604713799774027122128016356279320576", "2144393987744728371352718314057477273986007040", "2136135402762211459153389905907142765687341056", "2133234979906962687355269135452737684300103680", "2133175376503185554101818666211894446367178752", "2133074191453942803683623984512263884942344192", "2143794198651609704533168446689876312235966464", "2136383062636522133566961657282451625224437760", "2133135797942781776174822063575534469770117120", "2133209741832550259063986284171443446535421952", "2144048391175757713809044380812266173844422656", "2136283834798879253528489671904915365111529472", "2133170345773377310816746069601823241845866496", "2143945833802991587682047790935795295320014848", "2136318336389547687485369298186104763576221696", "2143981047042664661711905384147507309078118400", "1417694281494360665933936755772749358875048673280", "2138241666330419697269357064656218458683342848", "3234117119122069795802408204880048778686756814848", "2133281606280426143132078153675512095612862464", "2541920452807245134694654661085491221817108463616", "2133704360482545545624263003485726530483519488", "2672690198577200184494149389331265406674650791936", "2133481034095884596845101503608209759239405568", "4084590947755906504541587890368869951187602898944", "2132291777750214020426504626683019667643039744", "3345680977965651471507684502795171181115182415872", "2132783321183987431466900218339565940013793280", "3606817827232790987673641628093589381350858686464", "2132586311473073454540122158227608636326150144", "3511132890920918907417608548261033348620397576192", "2132655093836339039330655272233707887646474240", "3821764563085486471222592308949868175306350657536", "1049457264734063852763333694399481113301630320640", "2136214906106997610502508343400561411136421888", "2637065903239705164163613930269924819644599762944", "2698816046497681130603631455439155183355139457024", "2133600243204787628764422968208056881822826496", "2684032928554427065536549826435427798404971888640", "2485188347565191068147085745183962651428846043136", "2133609533572719576832644730231384017106632704", "4088810330382980972920607623282003655512524062720", "2654925701814054447796567256662196276413968941056", "2132891360024053549432782173501740267211849728", "3345168939342339158395373265020525505244928409600", "4082915053109298822166361822735347516204604456960", "2132537853676120662758269071555393151723110400", "3606948490965629964872674481526263446300184805376", "3345408576348848676562644932817641362007263281152", "2132684844285484358063395086852653594431193088", "3511073557268678323176212231602338694699591663616", "3606912694446363561948765511079299888010357637120", "2132620696462353159859579242230491617563770880", "2827031414466248144383757739578045061071288401920", "965003469240038834266577762635524795137687289856", "2136635136378840624083503733310155645570252800", "2695746653354683364882249073266350130190761328640", "2550444112190611973809298672834628590962791677952", "2133562666901345795037936520792977265060216832", "4090912220218897596945203575350756842953613770752", "2460974880470604123288729686177536137080231428096", "2133026410785837694778805952890710242147434496", "3346347576061564283857459002955373222082700640256", "2653179911099681003669119600014522559128334761984", "2133138244848896337197924035995320764654944256", "3606568852226520672396245797227182429536996294656", "4082785530128487925101855026109339372293877399552", "2132439324106259166878487236306285009100079104", "3511235137024903054539162440339866526998696296448", "3345524471454052524652392155511292641851624914944", "2132719218520805186439586572868672303214362624", "2756004852645422137877843375225398746621631528960", "930066317763461689052088211195679937278876057600", "2136676754203012737362513818575447043147300864", "4102947515760758439451563561808247694841037717504", "2519212039526145156007400006344054319400343306240", "2132983672997788122044809380792332997367955456", "3346029420433356865148823700871953003987328827392", "2458543133791460849892339774166722842684706258944", "2133274028043087277533733032566144359613857792", "3607585868327904978461331196455568041369113985024", "2652934294822569737896407575797334263962823294976", "2133039783208077078475122030132447345148690432", "3510819689047819666064574325369001156645861982208", "4082882831022402123263022422270036025745625579520", "2132473710972774658727521077108380847778562048", "4148769591708234361416710261154833582592530317312", "921258336997336573156216925755131676230292602880", "2136120794771849634182260558417012942283210752", "3346227215244917989491265038191443011098399211520", "2512242155615647787179836143529718603738691665920", "2133234462941886074220137178421062395446165504", "3608250005130091186340790572323281800032340148224", "2458812381210664088442714435885472195934821548032", "2133175192403796317590140337264911493581766656", "3511852700986596594256242083431535018403732389888", "2653014919051676577832359489233495729408986578944", "2133074163880780858114137691488631698103468032", "3345158090506704772027538457471979668033413054464", "917969713744802298514176693068641258240500301824", "2136385045089054155805516824004042462924374016", "3607986771653848985829952852577973554739127779328", "2512284153542760270922841914342572188499213025280", "2133135803358158054221758502649035770298368000", "3511932850733564214561521875462106878824153088000", "2458612483976924758501557749474497215671721525248", "2133209780042155691650008682219387459247013888", "3614287019964760713349601206437311230332375138304", "918463194921916013934145936908566591847037665280", "2136283453090386726635656865540764266066345984", "3512311834151765455235912040159483597511913897984", "2512396993205702985902957426136268866129812783104", "2133170157902148044038415313270904674228109312", "3516664268153640334183437318031595891420626419712", "918367980557371810160489597521348126796620496896", "2136318505863186589462423284121299551334170624", "2133065259961340977259997313793700653512523776", "2133639741454078965867271941384797049650675712", "2133473837000793441745305825532081602039906304", "2132290629077234487197245451148815562950311936", "2132783529294324426973299024831165924995235840", "2132586265795382868954959794728930406618365952", "2132655115726811748647448078942417052298641408", "2631759622985192065405183946353968084057178767360", "2693258612395154093273084836389011705530285031424", "2133603723770147579013150205961886967940513792", "2693430852610281657338501606591346211047044284416", "2493243286046862205727018742627353656456267169792", "2133603615681975921411182925937331309085982720", "4093686571127777630360958604771335741284487790592", "2656980713800608941951286266826783646897840062464", "2132890034734466568670494697717088044850348032", "3344984758035067953522117568972256664739903438848", "4082640677908702869396264687176455123460832624640", "2132537928532163565633435400222357136810704896", "3607140911864178228853145032437352160351066521600", "3345574103411896356134180210404568131142439403520", "2132684777018409690196970165098811850460495872", "3511023354524200635312080642372467268933929402368", "3606859713624035434770495645377061344201670656000", "2132620714984062156081775923956375166967087104", "2711826851389950358371864978677980565586885738496", "2564832934674339480073692028054867061860131143680", "2133552654018601536280168171975245042634719232", "4106865356645041337097313611564345686502460620800", "2466739171038333418651273163465489526796182355968", "2133022090554133873935014306799292032126812160", "3346158254891470524696717075536738146375111278592", "2653060897778641994072048589340444240899360161792", "2133138321783137627250350242240083207351435264", "3606691310796204025141969891945773538912172507136", "4082942463681806326439098912411435684120395513856", "2132439281296839732249371065154821133411811328", "3511177871493650779283425089684430007834368802816", "3345472483560327835555588260293850967289733578752", "2132719239648295865174103326837381034219143168", "4097124890233684610105152998651430085226840195072", "2517015725939894646142099397245265741305092243456", "2132985248863039117041418817267087071277744128", "3346574986555298181845736541718191750211421863936", "2458837660556053512914492330165798738763425251328", "2133273806320302278055089853577959042302607360", "3607706952967530432919856745748982701259824824320", "2652999774243503516171250732247038810714898694144", "2133039740878977963140880205754071302266683392", "3510789494645282089835490134919420387535311863808", "4082841995076944084910914424134666417670440615936", "2132473722112654311418580834835085670039420928", "3343482629597732476893187418436617910075166556160", "2510694844237481323322969868810795228856689098752", "2133235579290144643516147487565111466561372160", "3607222077306792360528222540187270870981670862848", "2458335006314411686997720758400692646676136984576", "2133175551777455963597922487675518717697982464", "3511660448572878708278676181051264630223087337472", "2652905199401027637811785223824347169986327871488", "2133074234811590719104084522871500374464790528", "3609732754703761985554435905444915610992760586240", "2513130569511561691090324901485602345924310335488", "2133135193348203081718591379162511746426470400", "3512005599360568182636989664787597475074262695936", "2458648138108355586622064096052873686327901552640", "2133209753201660447348437307083240805320622080", "3512254909592988276386502092986642777232440819712", "2512367866452708909407640425120430315549436674048", "2133170178899841006759469373907706206136303616", "2133523745800667000653683991509667455153733632", "2133466468124850576518103303304738452459749376", "2132290057749240380169253564360706817725038592", "2132783050350781800678080409740441389686063104", "2132586398519424231771538969562000406200975360", "2132655056115544808216160930018751812898652160", "2508998366370913996902009867458410206169441239040", "2133592150505907719947659006659128947397099520", "2662526110433161700892376641674621728131418947584", "2132886468691750717927503201030445012564836352", "4084388952161664484664799400991297883928975638528", "2132537451733815977905740386223144316182724608", "3345187339138096669572734025965923207154606538752", "2132684934202513178406919555412098388378779648", "3607022781257661081522362728350631599031688626176", "2132620657978547910558848940811018071275732992", "4131393149530952746551075003570532753548790202368", "2475566907905868764362449376346656012180966604800", "2133015513357167697687093950239565538316517376", "3346716437760921694920791873206436856351061704704", "2653411781307568851713425349807176792904015282176", "2133138094979978334233003550979761548824674304", "3606289978752246464739866608141293491812959256576", "4082428152426647898806088167998044771567716532224", "2132439421606507050424946148687460925794418688", "3511349774289785628243484674227175420804544331776", "3345628543415732196010749603332609230517039005696", "2132719176228713456684074792032860846797357056", "3349594378577202787091693170423950191070443208704", "2460467234852639516048541646277430665872781869056", "2133272580520136813496807101966168936870313984", "3607228986773576851421799687728583498476139053056", "2652741295802181816735501052569053542056818900992", "2133039907984246540961659520206261215855378432", "3510950011941075192654620153643689045760392822784", "4083059085485566411627501817556816767934523244544", "2132473662893832496786454685304709532019064832", "3605901911946525868591617470949678962750101913600", "2457721787700732694441892771786702512821624635392", "2133176013620953314442219725124525072180051968", "3511925784123784526980459088391593826161998692352", "2653056627282876315114969553776435912191913230336", "2133074136919068832685975107783195212130549760", "3513595216094469716185198302102490862481433427968", "2459427099322021289038666972144699049173554561024", "2133209166992634418462033298121949375461588992", "2133429551564906347814771711897400472881856512", "2132286797637116700660463987664377115966439424", "2132783179601270787227129989950092467163365376", "2132586043027186989079788594205061679681634304", "2132655209396950328778749628533560930937602048", "2658428704623468169502967596089587851667714342912", "2132889102147954240001638674723229374781325312", "4085009863606221452842399303802435396361544269824", "2132537282493915208696643906413046955266539520", "3346061023977908100380288646526039396909446070272", "2132684579181688880286572644428660328154267648", "3606612913146092177865410098898961194721113800704", "2132620801270884626694758807838186470270566400", "2655220520593859885827757200444089422146623766528", "2133136926803578000616236571136638451032522752", "4083631524816943945351122673771861008260725211136", "2132439093368941284292673455979845356192006144", "3345265622935032995573963124072898659725952942080", "2132719323721413833583690580002829640002437120", "3609125338785000619238331386890469061258689642496", "2653766713763814029356049221420735752209447256064", "2133039245247415585760074929392575143431110656", "3510657654676917722975953134411491860691061571584", "4082663691523340914768128812966990427014263996416", "2132473770755749923755082182816296124773564416", "3511203700327272153285790767796653392894336434176", "2652644518549470373157681136710376947945035530240", "2133074403358316520212435600887555347391184896", "2132274558572547570412789936933993906498961408", "2132783099244382562201351768479502180699602944", "2132585810990141667503643695662560060435857408", "2132654828329598574964664234831208120076730368", "4080403203422370478866386674805044374165155479552", "2132538539344086994569052428880195315130433536", "3345643924328172095205364626324486952780468060160", "2132684748646504171514973953935188723742277632", "3607532065722632662438682170833203511567010758656", "2132620479975052389337492325025465428730707968", "4081930855086899787677275389281539528894372118528", "2132439557308234062674103451689159641723305984", "3346151461656618899472748274049195754798616412160", "2132718963768418432564750969779434234375569408", "4083402191030057149984177419013368415198543609856", "2132473569312926100407849859818540008009105408", "2132783533704358903314638716973513314779791360", "2132585902948796749163510737961893257604497408", "2132654798772568401701676384269377212514304000", "3347803570817620782778892996264273372639796396032", "2132683871653497943377464261957215778787819520", "3607896320621937009847145363451198280615772291072", "2132620352692675119758399667932054819660890112", "3347666974120940986589153412230599918333888299008", "2132718348394896705774795571256322117523734528", "2132583705682407062802151196501851102473355264", "2132654659032150360588689653428744716483035136", "3608159431402916753559089583769002703348469596160", "2132620260769301200472401877787798073367330816", "2132653056344228774257764889659217514663510016", "2139565153827185892716575803266435366971768832", "2133592838102359981510255635747520157925244928", "2133749898305491546688970582909566019035987968", "2133492371122671462326465209586132552662384640", "2132292363953138015078303767759362732763119616", "2132783358022032637114855508075813810621906944", "2132586305041498393055048330136033125784879104", "2136709430011654588264021957541853604828151808", "2133703893912308180701901324781708707952066560", "2133628174432429469414963903330222698559176704", "2132892952300865703694029320177028891433500672", "2132537820500314782911485123622237306951303168", "2132684825842034415375108575625911964956360704", "2136843583298213754280666731868911557419204608", "2133589077071488130178902356312635364129898496", "2133028612338252877837505017006169482346889216", "2133138316771929955341493325140967499270979584", "2132439310760718670990333163303486437262884864", "2136736832897272991677328369994409756323741696", "2132988621456166783102654207472460969669558272", "2133273853692428660120126809753685516213026816", "2133039773113274220826308269795878356060733440", "2136136061798116412552981707324666065817960448", "2133234540529105527980884203460094735209725952", "2133175313335119523450810955038099793434902528", "2136382404625989941095838626778591977011150848", "2133135846347582358844675163507575024621977600", "2136283728056870363860854409868731806096818176", "2133564226854361855321045065823009091008593920", "2133739328763706464097017690793555346250006528", "2133491103517869073438434213228875257154109440", "2132292309489012772887748830760720172230639616", "2132783364616265978359084849046130617978191872", "2132586296829983907893486979253924788258734080", "2133688360617120597352354297997580056047648768", "2133623233779511750359183414136045068827492352", "2132892564425656634564789395199287007889063936", "2132537846198421340597868471549399762634539008", "2132684818314010275509516182420381784369790976", "2133586371319703363545153339786748582307037184", "2133028017745473002530493529372756749846577152", "2133138361298145800274486484383716524230180864", "2132439308702981006299983622324431700793229312", "2132989799523506602909937380964297230920974336", "2133274184755661989598683104044368469981921280", "2133039802017451163289739982140782186172776448", "2133233822594202034819550760422629520892231680", "2133175316032251326859679379941492145738743808", "2133135743008133995117280221961436286628659200", "2595149299292200862774975985409416867888773464064", "2133667625167937559775609341023145957489901568", "2664207942033349041094822216654555677234321948672", "2133486456268516287391152097925413957602902016", "4083559343582073416312845112837754659783521075200", "2132292058952580088657452627852475885026279424", "3345796830606761421301211883837035228151112794112", "2132783274106279705023325453111439631138684928", "3606791190598146251426651324720731135547933720576", "2132586320785168123028500531031432013363019776", "2668523688423149338142995857216259176986310606848", "2471886271941161926722451482735405046128445489152", "2133619390998395799363351314212974304113459200", "4086172189260279566305025833754244058247921139712", "2653813183641069079292299516385388739401709780992", "2132892078350756399447663475882854004555776000", "3345440876467049389389910023644311553198849523712", "4083320170479631439015436294877118130139172962304", "2132537743168924016647247815844809505350090752", "3606968425590278119052169922868315481610712514560", "3345425724856823356810352731816212721953300021248", "2132684837316345055207160957072945075279888384", "4097721417995739595352938867418137724929789919232", "2463437413543342110120144643963183946681878052864", "2133024562685920648505482581215526346985308160", "3345991320548330493515380486542942023612389916672", "2652955955216229992611769871949902276781039157248", "2133138389627295365686684860178958096885874688", "3606539781645525155755184959028277914251382751232", "4082748275698066351185635990860473020841455517696", "2132439334269263815497569194995702652288892928", "3347943932595030089670789191711796287024102637568", "2459576581197078066939097176732907032852402536448", "2133273250287156401504634407873564213728247808", "3607857939356732932726244993114181271098444742656", "2653081422122742722295683155810346964441272156160", "2133039688100726240775600485921362898487083008", "3608332974125461804780222479865091052294601965568", "2458850908654059677910007459607824491431149436928", "2133175163405956504938206381980747351313088512", "2133483693172651281160181190207454940521037824", "2132291346999359408675937599138408862220025856", "2132783418761664711036460553642688582774685696", "2132586258826887809902210405410363790099218432", "4089094153267566173389961165626603227233428439040", "2655045361442825796034962144676417842481601708032", "2132891282798543002446998297993058625049853952", "3344915671726815794530560040665600949343246876672", "4082537761638522510681034405005818387878423560192", "2132537956612751943861354383613027965938434048", "3607103541942811281651964367174674173627341996032", "3345541956622772259307379681812078774431185371136", "2132684790081736975522195468266772674566422528", "3345485191492649738866203565902819924434743197696", "2652637766088398048086143419906825555297756512256", "2133138595365740414537692145362815573456584704", "3606624548971489310893851309312173964039532052480", "4082856906649988937940257826778570072410311098368", "2132439304635270038482421595835679662736932864", "3607432867741326657579614701941160169586770837504", "2652851554424931234825530422728636089138434539520", "2133039836698506307000502767507574880844382208", "2132288210925086729605774919540087642172424192", "2132783195080969967390334727497170670908866560", "2132586408683830812822790521422093610397990912", "4083386190008885632319193816373328115280780460032", "2132537725162313007121016583181683267823730688", "3345129907431355544006617567327777500992959938560", "2132684957546320878293178863780190331087093760", "3605954952413619546444252017312807841708023742464", "4081998824207856910050914907173405190025736355840", "2132439538758973968113587060717231143240335360", "2132782402203208886427456293703801122624372736", "2132585947960294309673785562477386427048919040", "3345825251435228998435597930926824154203135410176", "2132684674969311023039108586279897241053298688", "2132585782008323443199986474707857770155081728", "2133659236465662357900489041889437557041659904", "2133763036045277653806182638144257139446644736", "2133493564177227768353392169689721057878999040", "2132292359124843094701447441500891649348206592", "2132783349839621409223430819077545541706448896", "2133724381702150948618734462542778056755380224", "2133629767719968890404072715303290989197656064", "2132892754138540696421312737071761414185549824", "2132537849455232391898105374108622042370670592", "2133588972540894019107439542787234484891680768", "2133027987259727980948025257024486846092017664", "2133138306165741445586523114110008692028997632", "2132988874849071900906250471875235850651435008", "2133274021012842759162356818265305109116223488", "2133234298389843028755035973623387296108642304", "2133752367615078960823696862837848136960966656", "2133493407756321227020059088415199640766382080", "2132292367464551668349581204106802860451168256", "2132783342492285967525819845359902816783564800", "2133627938103627682006010171272474992597532672", "2132892771013775882474643399697039050460364800", "2132537814384711338983205471235070279483916288", "2133028857873413270098078393561245859123822592", "2133138324543859092798003367045906841389236224", "2133273362744347512110671046377239645490511872", "2133492352285477576860360420830804258251079680", "2132292337563133062963206416460676065182875648", "2132783377680801037600718226342451824449028096", "2132892837945224535114312105877502485386493952", "2132537869539009178248987134388563481622216704", "2133138457126534714820574626879373883230650368", "4083838921135129903578171555168833887899605794816", "2132291982729202731541201879281958213128290304", "3345761993704009308578338638202476502138941865984", "2132783288262208927420742302254572216535482368", "3345108040030117645107098964240111828471067443200", "4082824330564956436170337157690004736272154755072", "2132537878426262147022756163062338050513174528", "2132783554050168843507245691905473910067429376", "2133766138941835103830569170688629101484310528", "2133493530386504835034936847911811837851598848", "2132292328704042833942367217719168604668166144", "2133628942014755295496742372303761594069811200", "2132892767085004154324805542906496897964310528", "2133028396574630908336186699872920021682356224", "2133493178320680291398443043161733095023968256", "2132292303211414050271273658037879022110638080", "2132892833579632413192447308378341830226345984", "2132292484600861349172200646978108879473213440", "2133492747669158136952939643120661005229621248", "517914884242434023598841226164287904021479424", "112872489013585268195174183685227686360252416", "1762011052281135362107882153956005791792103424", "2139164632352228955408707062000740214291562496", "107667008061125604394115671688937531223572480", "5667920736451831904518333890903047723429134336", "1610111415577505858436705580875080571243462656", "106703174848353205256481337998583952157179904", "17570501540236617167132585588504265595541258240", "6138262545757466154452728623538783633685872640", "96083305222653692254039374331231427314581504", "61169292716929456886791622087136328291257942016", "10883525804216186635529295898973064816851156992", "94426370823304956239765245805835408551968768", "239109358582667783452653415888129051305040674816", "30707906972971397303623105505190859953548558336", "93274341777789568677013355579975494988201984", "1256923305774181488847859683698289750888283111424", "83948118373210048790913710112926452621596688384", "92887129535647709048844819059294647940546560", "17431834754443476578778525166176552564610067070976", "131708730547265762678021684079256001797865603072", "92806291189947653635025415835988970189094912", "165867511921632582772052281668360276505948000878592", "163773471672791722729528237233746384443217543168", "92780249580627936014095481664558447466643456", "196568921115106462121499947027359911891559486849024", "150643199016119470077014532266774490052135223296", "92789405041545897351342302663086206321950720", "254801428236259870715759723248451777281818680623104", "155406423237533020623903424000318480607266996224", "92785891606358511391300593476584426900029440", "2190593552921663628324299018518403740489220096", "1728583816460707125445040367295955902834671616", "678277918902077401177007068063049954449424384", "120757683948903242866240691481915554623651840", "4901218726860087965011877755365148831487361024", "1684988986086662251422015636114073127619657728", "1203406151574501079245319219186423559991853056", "109147752149571674916483144773729842190352384", "13694106816976542561554568017575325238604857344", "6811895907070844251197881736191401610828578816", "1380295661335552702901728453828395201114144768", "101563412374339196207627188311059103389581312", "50268114882727470408898283052459859248790110208", "11320318768439753999899835738028708645128110080", "5001680688623258122865013754681149045168144384", "95399719417831495971972646932572950457483264", "197065052835828563324729407242678092043638538240", "31573008707393392942937462218198188962548285440", "9694093694748100634031633206484588815280242688", "93892558583059435831026359607965578925441024", "1088480971511213048807374371791949853035371429888", "84824827611527425969221000002129316587478450176", "27910836577179217078311683762895053571974234112", "93093938894860684694522551814027769116884992", "12735390207759846901729966312841420266442621714432", "132076736408068436678486827861792272915000983552", "79181632928176693879775159353893986373101158400", "92849692443538493989054595114770368275939328", "163571994854086270459176093887404751601709256540160", "163775741032680167213903370420977887525264687104", "130825600161200708702077971205638496748541313024", "92793488852869237564397537607808854857351168", "262561150630688614941731324574396349244185130303488", "150614188003063055607387496295893801783460364288", "163713941748939677476549276696262983364361846784", "92784842146334656398476925868404711465418752", "251928924174815056584265199831904422473070503002112", "155407503978742068368666115090418040216980815872", "150617834350124120130784528348355042734568898560", "92787652910369492802139155616725792664322048", "4011285265118989007998295938394507004946153472", "1824118760390958871869293451582848725625602048", "594699135001595237498179906699778421117943808", "120317471649467012482744970506769685180055552", "11293004959119864845452462534698298052467228672", "7617554257736405700762768914705616765295001600", "1056574111963903697272922665353413316300505088", "103905898394800211871139458132789568280199168", "39636065407276566234348304557889040706829287424", "12048118231016170711773521966067174758663847936", "1294872130044996301041721407096925473176813568", "100909528966521600130632045030192083405635584", "159384484329112031941557036233424196480152895488", "32815986068929203200724370440053698297656770560", "4682700568273080919146245517800715255090774016", "94875986083168235571862437691452113167581184", "901316867447307207951225559697288178527446761472", "86220089314472256924334461983165133628091924480", "9335274897516391532703237397974117924326080512", "93715919390067989704374664683389017489670144", "8740272098117195730222379037767498650089355739136", "132705820516597798917708960258584936666942668800", "27298032684468383685657191015165821228530270208", "93057090288645073619510643206877559568465920", "213966137630362270419953490970552958986057202794496", "163737128987208201540744423461130390771186270208", "78721319277126038383289843982407245244728868864", "92837072869270525254090195113709191324237824", "195175633645362760406614728643179034298423435067392", "150644023157488282214549303794378790180875141120", "130808659444806653264006437239196139540342374400", "92798072134269425781749001033725790079942656", "270921282612563619820069759587831937240720836919296", "155400783767373177247958830262329494627959177216", "163710791807224089106195828775494375381361754112", "92783081575560098239903814212215851739774976", "9673360059449255162243607638213637787531345920", "8587418934343807979359571419740631306164240384", "547212839960222695781725799052208692837482496", "114375837760129955659606129038338452136919040", "31987270259101066302484824961595394409015279616", "12992475765678395856835860405202929266198577152", "996270863373303120918084684680917242594983936", "103322854499586629565511067357398268720971776", "126174202762881402585149115400089456300745818112", "34696273476917221583087517973813841811818414080", "1266494467625794906347979119454617271887986688", "100360838718648985872605418026349686614392832", "743911486017648106682023646807470638674531581952", "88001312883179600442946362097298402676601520128", "4577038709761258016952045133215126348479070208", "94704284247737728710344371151112174009581568", "5352131665948994003838142169374976786785554661376", "133993726311270110464342451287648384768781844480", "9255555349189411393286077950922292395532877824", "93679615443322691205111976299964036322164736", "102781587038418436088623788151803867851577807077376", "163872784698656522051045151557616402266509541376", "27220246615262074241951989417192264405469888512", "93044681233407341329631336852803079339245568", "108635171636082265845708822317638693908507005026304", "150736704876333136126550985017026353121382629376", "78749411120849093305867004143405266732159336448", "92841612865031813402729985481699130609762304", "219525684258569985860521717302797084637974824484864", "155421655677688144078811472783014982911055101952", "130798935787686313086865666132228125922307342336", "92796314943191083577200764321350619901198336", "25710045845091314736351471050706659153121640448", "14422780345492993098033295643561549597394337792", "528562487961893330723021327731525486670512128", "113762795149997828705545544336378855094747136", "104362599913071946917879093508157577130068148224", "36811921630367697273399386845946898688908460032", "975206777079540374798897742326716014580989952", "102793904031133069669562991923252040155791360", "535639811008463691477551873830945675041258340352", "92244229085001554492817366728234838102275784704", "1256850385661209788476700718362624028873588736", "100180057453870563651220861846705491465469952", "3533839688533260882540051170256387146401387118592", "135742323326635071724301999971059547488852639744", "4554913386365079569918480649929332381162930176", "94668452987482337945149249619989182367662080", "26632929255868236773322815885728265375544088985600", "164623241990678614238204306823004153127179911168", "9242783686259583113508075002364656591147368448", "93667431209521288536947504551867922327273472", "39052389744808856112418603036380332531792056680448", "151110296209044181739460852875459844571979055104", "27232015826573096471590025339564378995122241536", "93049143324213379075951812574111448803835904", "134970258839755641018789350438866584600356151361536", "155490621479399571070132065912079090125994196992", "78738274346184851710560043954003127043021078528", "92839864607061095025980388491863674809483264", "83780419945120401333332835217891743225392136192", "40304498372767335734375269864391154870853304320", "521136452307479971623971747775886222652604416", "113189475413015099851525264323400910522810368", "422299665881549027225210378177065247707863449600", "96714361122726362573179938406651871708464545792", "968393997562823346213055570439644784676044800", "102616424084213956220106294968547043715317760", "1474902252088264415207834737472502312065843593216", "143433615161130377889949423667528156957124853760", "1254975090824066049299559510297266297805733888", "100141243844697679613694904504209855815352320", "11619223309490223155231055603766892715137510146048", "165948672011946441764294209388261650043424997376", "4550831625302447412439731755409793757889953792", "94656436857866277268212739784337398570156032", "13781350832808634525282419285223653115992947556352", "152190148340980379758258700085328123014808600576", "9245775895075616174925790514979067415272357888", "93671785314763365747652037636453239827202048", "46697951123757063855395131437003703677455570042880", "155829968277033113045801176284954188555143348224", "27228907161455691418892576926705735707658289152", "93047407988744463115116280417723842511765504", "297886141352318994807570802897346765139885424640", "106943574033353882950718801082348839777029062656", "518816916818361056992458538487626565263818752", "112991744982065771731246773751666366524424192", "1231838192491070218649545261644865446632635760640", "146239827000848532886565870642145698860066930688", "966936817217288830288447885422378007230676992", "102579564565057580903824012942349105593581568", "2470913998709546783951841952316073230102872195072", "175213727439032405014298337040770080053101854720", "1254544797239210744500351538060184752983375872", "100128564193003648393212828461843889562583040", "6813288020125227671007503921125524974109877862400", "153928627372298588998270954931647778131831422976", "4552089234214624839281308835339226872662720512", "94660653168033546314155584633391728400793600", "15759998954272530569669026504208533297021692411904", "156857496631370344974994937024696518474112958464", "9244997194061611546542642419496498366722867200", "93670069825390589318384245707053646408056832", "748845334282481169092895333477623110999243489280", "158365962750366335772812801626643007005901455360", "518273331387850078694443811842468472961368064", "112952994226817323683814250346160367373123584", "1864958132912014865317516466420675463665833476096", "179345855292624690213817101684398835059319111680", "966679218486139176422210409098332371278626816", "102566284030836191342243603515688782768635904", "1961824629270186561956446549102865626442460299264", "163037457844346327510069637062661761706949083136", "1254710109774753324060765352639973860931796992", "100132837786841064181600225004886826760011776", "7738562709341716880134286118354941959302123880448", "158492617886225523281140512714794904199591100416", "4551725620320920681798210270844026760076460032", "94658976884030668750875046230949468670263296", "958151701823298152317121937723940583802004307968", "197302953621752585179040418875142159336137031680", "518194986961216775442046195640788913481580544", "112937097733775133275929946703109993403514880", "1483048045741725393145557724055149034989227606016", "167532182999116808154835097930149829723014823936", "966808268947123458974061103075156246455648256", "102570420426598045473647585044890345696919552", "2110352191366601426561340014697963218710493659136", "167649918538512017178886227907904510039812997120", "1254653634392797339977775980769300773834063872", "100131145836365351072692857619034023888158720", "827733224366489219900548656409115143898820247552", "183986863138822005163918391765118014119743586304", "518239147858260654388507271496816614776504320", "112941776674831419546946634447424987928199168", "1625519772005362446573053905412011299996585426944", "171718709891233845311380408837616721616068149248", "966753031053705902968482850582199320732237824", "102568889424416489335550732558895075792257024", "875546750030808445315615701177840658579504234496", "188803156343931260272677473716183669119125553152", "518221429371629597573389140427621845499379712", "112940008116931987181458598255073033828958208", "3553505190573277810352956067112713561781043200", "1326975790869663197749975172598329026317123584", "111089199423721561002173284402843961899614208", "9894983839457704849908330709135889269037989888", "1435863010871671760236782660047941324643500032", "107568265022531700523751897290075053200769024", "38781217667033958372349052782460983969530773504", "5153564819493803842627117358798532173916798976", "96371540056803079662376524976642464856145920", "150890960811694046785975678187445676086273245184", "9842252421838308318190210721186331822896709632", "94513124137290874193653384728188680168013824", "885358653372706679615719213374795171804016017408", "28076004506442056266603063517637582981089460224", "93300908155033462848656552293956101582356480", "11792853507197909952728808095783720237761092911104", "79220999888571489264928736279091774429100769280", "92893262705063772281693224015577437427466240", "167491384188546087097040233798654150386984379482112", "130823151693789686317311675603915003300264542208", "92806733864923517305881587156822080482181120", "343494166486627440598534415443292883712505200771072", "163689893502015473917060174212566925345294385152", "92780276417916681976913823165482065937301504", "246344744959358621686088412470858657035583865487360", "150619875602470013712788992282593896948824014848", "92789413891828162924497415145842097860378624", "8728228667826542150770229164145715608532549632", "1464266498086548372750177743273823657596551168", "1086443121110763651452795538077450685166649344", "110224020163160111008728882144288346434699264", "30301648324294455936939101769302185256608071680", "5352613702932197635375145441600698644275658752", "1308035798203766856332947602150113590017785856", "101977935612436614189003687976419372098912256", "119645394926861894947138979863735592760249417728", "10012813450644876210967935060914467429452611584", "4728845863467131163337147327145521192602959872", "95504819018527848207313703061466783227576320", "694217660139051263522765763196590922716313288704", "28323301090352596034327106807269495663014969344", "9364208563906540540140020586889090584337711104", "93924606145786213536135234311025966484291584", "8616400587694819478933220687287659798397250961408", "79417677597131422073421670110750944133698813952", "27299258436996786283334673524950863540186513408", "93100895598699935489548451346028038469976064", "265814949526210036051646921612838381478949850972160", "130785365817056039670614141866245896434192744448", "78715670324642625915282628004598236702228611072", "92850336953100406197383219844675721444196352", "259663901602028161599264852251463972029036220121088", "163715080734274858687750551929584867466236919808", "130786890155823773551895638564734810269149036544", "92793508333426720953179611434608236641124352", "264619439736684459337930126804236995048875717820416", "150613515980283409761543237271073313778758057984", "163713147743666093235058720495716454217059139584", "92784842401374615776726768438152908060491776", "23843165626214009069469064592812255532806045696", "5621597409146194530716037705050334163718111232", "1006983641097310798994414902404144707441524736", "104411565450470864296855872181598006057893888", "90574687788459990582584154119009287939997827072", "10289182731078537757972240149929239578987724800", "1271510843044464654992826442822806315814879232", "101054218274373449468343478604816674786902016", "533847741848900820809468340297602489382158204928", "28674742749032949435578069556960546588532408320", "4588146669725759421228511773802950378750214144", "94915617512853419888766341131411518591598592", "5369904137037707634637295096475718023435383734272", "79862701870486860175838054926822582173608968192", "9255502375896078835942775500893755865588301824", "93724028823844069913921803699017288865808384", "117822984673639788436822643658258458169526517235712", "130866241040505533482092669131671752636100509696", "27219326351583503893354926759367911536163028992", "93058007573397751696237653641268979956711424", "142005029999881283880051782258321210504192880279552", "163800649186802156084774751289951632897477705728", "78735998895645637189822445596909121073991122944", "92837052456975042168667382760473608335654912", "209465297102599027345955840621155238133467917058048", "150636091476021837523632404683885629559552344064", "130802678945363376919369003777460037801482387456", "92798075144239948484719462336193523133448192", "78211403781836490485468565532592905939163545600", "10477325810782986754153381843785864513161527296", "978263309898355128539816810236233758386683904", "103520480551084827978611608037572625439916032", "379476709435124195102609718131796165800381906944", "29315298785059640142554302383428171572581498880", "1258065192368742421718732068627075697989386240", "100414152931722658760753656954545514121003008", "3524833034677500332243012613806404045209241387008", "80489301569533121536617291417262531040931479552", "4554928388040155060274042592433127132051275776", "94713797122893174003556154140730659212099584", "26283451787266455796848135975676699057027628924928", "131374441181822009882415296299339608538134609920", "9242826336887353366167831988106751138768879616", "93680921264426208530771107919349883986771968", "45305366613971228494085363473391732255739634253824", "164204920915826869954061158478763633051401453568", "27229395186703727630480911387565225960349368320", "93044574375703161052334998233544080664559616", "127698028264131499007199950770068246540049312645120", "150705488576625372272740390238136341771147280384", "78740890309090504187884714561972697666802417664", "92841624709586667826268346861104763139784704", "297257573482699436109435575468779538937609715712", "29955363329314267899689445851208618865732878336", "969329028270112814025212580818728200861384704", "102859647934696954841807689631150259753189376", "1581655890094663864968798026485069007704027037696", "82812552779419408808551560891350999071042043904", "1254903021124270149608558056848897602662432768", "100192450263642670492171104139757708311003136", "11492917009897765252031763197572636389263007547392", "132224982874616583836675995028319406669831340032", "4550851213796403571398560438363894179734487040", "94670209309827177552121697194347445014757376", "15058447733257471563728480877581672918188961038336", "165409116126395229220063991102804655350845800448", "9245249861007666179025138934959181052506013696", "93667178000922074240279343437966235869904896", "45049314029230250366938782666092804556721418665984", "151032500214526179729590969112368067696289382400", "27229488205091175167050433402695076689718804480", "93049172837506025502645853545179614157996032", "1248001006919101760157773526574471389144082808832", "83988221884977923141127366077387119511207936000", "966926987519529229664366382685673243252097024", "102632924348351200091205894594564859520614400", "2331598272381023613188439997540934293049925697536", "138485222395610866583794384345728200414779670528", "1254582857723642519178830361256914267955789824", "100143742156175667277907981985675453940105216", "7231517258714233504556158792301221994430740824064", "167399307971716970023691143124156748381881892864", "4551913347527558639501458404725167547626815488", "94655968983601857578715211028844071937376256", "15464323569636902364179653772408090419098804027392", "152007462111483882805674748890326379305004695552", "9245100886358915823797535019312781283211345920", "93671854605037636204755943992171396702666752", "1781454473145881446148264907266263978373707464704", "141072806705992518403128730134946512636288696320", "966702705997974037198591193336002955066736640", "102582200071342037619411778576706766087651328", "2032605850644763711872067570098797815923971457024", "177934530506301118698440375776148931850897719296", "1254682166209174327416075824113644497585307648", "100127689247658021338054204520794735805202432", "7683725096751113267654742898994979954397154377728", "153535677166838905479945952291841779604700266496", "4551744727667751674520279891252020542747705344", "94660802155073556451680032825012017113858048", "1524278814610000473064632725038909174233388023808", "183285265138160244433646829976532704597104394240", "966791220891514346644618093679038124880035840", "102565023318002659805224223389362533982797824", "2089803612563569506123988972536288276310476718080", "162211908330204280722939666543772442072478384128", "1254660968911354992400431844810000600873828352", "100133150774636971280408007953915107849797632", "1633911675189702963899601439508589946823451344896", "165802801271430053443156369207989494043019051008", "966750078013291924862663735486731930218528768", "102571075436400442836234659566058566047498240", "18350980352306414146942166799759277718702653440", "1345870432344532266936553586259763995235844096", "108109816480956786560613644138790705631854592", "92517524769651692675066667733591016638896930816", "4784291645048376128138977231595605940710146048", "96510838820073325412329128080433584738926592", "512024715669455665538992096990583561009689001984", "9409370925036872547583625424465165912744394752", "94554896599760093832721755783682005646966784", "6713905908051598847957923911201039674527732203520", "27323789371759744320762198609913575421354442752", "93309444605219732222680313678313192672985088", "10420879185098830303159414783329672148214466646488457225865921682177261568", "78692367186713115828470250801798985606932463616", "92893994438585590333095767642688523107041280", "227662502215042509742451746121709580568733037887488", "130796150455947117912633841467707681084635348992", "92806747456290713919524897420023282320539648", "287916483182028471034629740604833536039153567793152", "163704952574698277460507478330156749996423118848", "92780271580362453773244763871605749773762560", "72661607697685196984905521213624968451125673984", "4852868427583674330022294351872400141299220480", "1275926589971590949582611602758945204546306048", "102178405716971616936635518577523432116715520", "388189390018248322333059837377459229771249483776", "9464857077882167065391312115135511685347934208", "4602990695849685567054273311884661902534508544", "95557586486476505275078128130174264832688128", "4452674942537045168993794795893404240421297586176", "27380377984847825189427071126003481473837957120", "9258789715427005609519884799852145620241350656", "93935333715232651680181113795871798389112832", "325104640833730267332243700676890563891129936248832", "78711419476792305936021429585760035676281110528", "27215317698603287872185677218561722083990044672", "93101874910105654420603765066061803910332416", "139674329447400985986442494901104283684658871271424", "130843505182282969848090365370357402157191266304", "78736727374344840749567854749500577777857855488", "92850307662667157680214390703467505962188800", "228027145322037328405181816410107389733759247974400", "163729402916162153750526737751859925902119927808", "130796030290535477625395338582875064438433513472", "92793503732672976217615313787646066112331776", "244818759611225712775895555767143091128814796800", "9601959706067849783665314195232973076543045632", "1260363462802857552702478585682576993807237120", "101125302170195700619428991479223420272508928", "3195247821251179157227198038057344955268477222912", "27446796380978348421588185377087370588177039360", "4555535607415602567286766672390040171808030720", "94929675653458645988030955510649243626897408", "34841065403667097413919148788167317688299974295552", "78870504871587216648917309724696177450623696896", "9242028064838431998159668155031465564152266752", "93725412541870983665663482860326813347872768", "46144694834045053786198769999835089230688740704256", "131092414179882864704072261983172109703271415808", "27229097519052738778320666121672231418683457536", "93057893405815624863014064127512394913021952", "133200584179365544024039943951133944904326867582976", "163813139016564521091220259664039402874014269440", "78738884619489577884317669686964121240239865856", "92837048445216041074736705042197496538857472", "1375692608407859356300853676539983195763111886848", "27762213336007184049618334799235322619789049856", "1255052104190758976155639874365794484815396864", "100433398025177461449859730324406495933890560", "12502895633872127253008567759367288831937395818496", "79190788576038995777739336732309553009745985536", "4550705653581568824835573832268893668006428672", "94715624669027677949606711539415280649240576", "15103695595999938174067429499566798532585864560640", "131862304597002504262716253452528869189072453632", "9245232856222591111841083311128521451230986240", "93680674110298315324145374833183156554694656", "45709373900029777825172708125618051706187061133312", "164199660831586739958205968913698361224284078080", "27229250540194014500776832826247771482356711424", "93044576064651597549254214210535221507391488", "2761006113521291947023080418720130997944789762048", "81001004146841515580501665713518442139472625664", "1254477876596024656139400086777338103599202304", "100195161361345856107866915494748558479851520", "7334568015276391744915595634277684162057088270336", "133093113804376614322031297486094126687050530816", "4551873091459977748376139967635252584946597888", "94669767189206827892546606327799209703505920", "15477962375363217280144170125909462926871752605696", "165359884664441590025714427821884920487324155904", "9245096016070180308952628758608266606034288640", "93667193792592664448417745939579787689328640", "1940905793905913583529367171334504546889071853568", "140160965270921738604900821390743977912084463616", "1254718758710112642549468183823495624392704000", "100142876349866311389438671588663885547175936", "7592291009901335598181874487516904078971716501504", "167215373757576661817907560795293521016111759360", "4551777200663920369284649826184351332905779200", "94656027858333476995157800275506252008652800", "2122719169348439722716663902687115398006142140416", "177275731713882398562842488509281429482054352896", "1254649288667203878677598143762044924444278784", "100127898636033021638996737348160444656779264", "286665232729959540035233840738350382558849531904", "4622402170697912888841235133591701899073028096", "96579071488305293414665965374493336425988096", "3250727477323547845656274170747363977607595950080", "9265913756362352417476544716367065383423705088", "94569609863973660697248559285869076560216064", "475644692691447265682099463203926047856331988140032", "27214596654968155218990728108183960584785494016", "93310723126615536337931028841504140309823488", "98529444655542853145274684242815362268770072526848", "78755266540039650783782901635507632146284019712", "92893906857801011724763563310864865817526272", "195041930838460664969069940992425977204902713098240", "130808719542821760307185588741258757819112357888", "92806741128805387770795601166871803612626944", "2737895136545921444597377784460691079244453773312", "9270863542957672798264290142229519340327141376", "4556620813475448688970246043560586335920062464", "95577778289963270288697975813048028440297472", "47097409328385027966518937153859957085152336674816", "27228772502644726695015717938864770758733725696", "9241390128882126014235848585211785516230377472", "93937128092111340800045223401312484419698688", "39306034118069392428555555595346237127074227683328", "78850228728613521085109901613038769685418475520", "27231893287097294131611320579166194226157322240", "93101681047671663063092492972066698453581824", "128854074344956683741811273457033148622945625571328", "130853798639268948248474652310985318164527579136", "78740454705913932249571327423171482686540742656", "92850302479569168200737361752634567363133440", "13732870826186884423203074316151777802862901329920", "27267072023170535809389547089277134730013179904", "4550557310346788788954139641605516742457556992", "94931839819955624938057580566197885097476096", "14130826189945804937311147400795764763241576660992", "79133046782534998381683855550888574275568009216", "9245622491058174184913434999036028852526645248", "93725043020855284699242505044552016231137280", "44766790683251411984481162326305524017931518738432", "131103878132150340275335628551682839948357009408", "27229592075253780658753478504749883460992106496", "93057887629543086302159317478637730353119232", "7080428374913871881852040619838190164277909782528", "79576789085312893049423790772681444525653098496", "4551974489206100382981875381061396414928519168", "94715075169232704453049416152262708754907136", "15375780463078280346825763122442602522561814200320", "131841936135432508498336275939493418990905065472", "9245132714513760008957826316272718994175164416", "93680684392451177090790493184665193562505216", "7328968265268028213272717180643900611212777357312", "133094959110617688231519970555568088013418266624", "4551875249859091392061923958330428002752528384", "94669766255578820117531355286884049487921152", "20388589287360011696615052199456217666244172578816", "9243766185374627618926008710527341254093570048", "94571922475638577806969296301284214047768576", "24016241625367568503313276994914921247519662931968", "27243909969782321909911123828664856688266838016", "93310378891554773844521986875008564949155840", "95660344710617202394125733677554677382537679994880", "78757154606700358854020682294496316244487045120", "92893904231030420840407623277506943587975168", "10889494851308577593778168740955621244840414543872", "27281215866853745473832371213513301823426920448", "9247423455099437081964669759240481330681610240", "93936505117374841088988202233736886480797696", "42737432254799728044204789848601022866807450501120", "78837530608552648873743929884553614763235475456", "27230378557977880477524091258908008052632322048", "93101698753595302845082714523168913905156096", "14470732944444174125117043594735167936547820404736", "79122638948400194011244885615939940460122865664", "9245480399803059809863787997629332091954003968", "93725057622879893511853652382795709716365312", "23219246867439522572774180244329932202860588564480", "27244970829784232530615782331044107563627970560", "93310366447493539336175278281677364193656832", "966178411215997391184339298246620071692599296", "102507660820180641661495447187355847821885440", "3462385730867755296593269603309646882015281152", "1965840070329152814216131652103141574697811968", "105438751996692879670547495971179635712983040", "12445412903253833862076670925863334134761390080", "7169731788255283381165071979960106323674136576", "95867418030656550430102012430337506317172736", "42197225877683116930996525730378624520954052608", "11829864664079760958068165592586611398413385728", "94360879680951874441687750807950474432479232", "164166718120449588308196236138210398641579884544", "32620338897575003820989852386339661346024456192", "93257734656613063492690382588532292235296768", "861252264625137758703175303527937227294639128576", "86605484986026023198671553836190358719887835136", "92883976045707425679642018267725111337418752", "8941977503098262079661803543514800502524000337920", "132660385547541561975868047186143011616730382336", "92805822078150938438086288537271417159286784", "105661204179570144044970668609322298816983822499840", "163865664392431783138402261638009127858738298880", "92780220008944895365119431926550705123360768", "297166954009208946109099703165810744549398938648576", "150604127476424189575889013773139902653280550912", "92789419869149642106332736509902667644928000", "260176540527614588759743561689374026775437590396928", "155404465069274079762430777515181992027116011520", "92785892304400332325521854946072784030138368", "4224192693526633248984047666660920643398139904", "1783246557148204674828480802691852271246901248", "1252702852612188575119916342895328521158131712", "108759566187386721031327124732114804452360192", "10309496265774306076704037938183379604587151360", "8141454752203744616390963360179233308708700160", "1427534170473517566061552488932527058802704384", "101316719870845540587003555069330494677057536", "31756208811316604614319268990791234073225330688", "13030987306848408658087340040043682214610731008", "5309653240818720520205547502759621393125474304", "95294294350760979870121809347411346538364928", "132359291035602817869653460592784905425483988992", "34256082207093454594527262340427704953405964288", "9932965588231239176445740331853913539087433728", "93870694054829578017590469434880481843740672", "694007749368576107016382779630556981220744364032", "88756293480072414311276412928574321085495902208", "28323650606981494867114777591668482586762543104", "93089413525139211177557432198107590719176704", "7364390913863974795872528758086832280006123585536", "133083334279924047183522677908524210751426002944", "79542318445851149746447122994687678924099420160", "92849198741823969895145178494687653352439808", "121211916441647941964896590635463527810270421319680", "163833067294490440137198138278882859705706741760", "130862177269223039603137448639168227427412344832", "92793470456275884945810349727092948556840960", "301112781201185392289378588127925758902871827415040", "150603127293990058627053373830109836044192972800", "163700873429064975470505138743686417811559677952", "92784846344283873068968600154003814286884864", "253342249338310053276973839424877506818284518899712", "155406969169488497783283489916487020248723095552", "150617331998528190038166575596500988981049032704", "92787653101019495854393083562736500139360256", "8319645035296269664123420107529287015241613312", "10037269857399764789537078985484270603662786560", "1093125437703196941888925806841693345209647104", "103565342958807262250279630456218281041723392", "25701272692991861880571594080501411981014597632", "14425542699459967987256729309991537141130199040", "1318221251219003927360274175613173673379233792", "100770431044533400422170525478144530230280192", "103570428838707316260133766034657422871667671040", "36911505400157906645369037024912095391313297408", "4758033637125980597886966717769978968654479360", "94845560768746092506560647611470760971862016", "537049063741027927892962225831700369802170204160", "92202562848738699620973597501715080416732381184", "9401320712608123667871841160305617722436222976", "93709310547026624814527314288876044859473920", "5441531636776259009503127298989954533547306909696", "133938635424300567021212730298679031229426171904", "27349815753979409734355988044103828267438440448", "93056489670884274073889452371510780414132224", "130776423341966300591234783655246006110240785825792", "163816873522993025306965891749652900286532943872", "78739747417473536850866860800929851795625213952", "92837047245803765651758321561172899878928384", "241382615475395109690190409125810494849801313583104", "150621768769051209366934059591587902600666677248", "130791879393262009226505660905703458415363227648", "92798080580325542596412959676590340146462720", "269507743431949214798094187255106512243993186664448", "155401251288451900206345674645356692015109111808", "163711310666367748276222648019879122950066012160", "92783081408900218426578989606089142675963904", "21915556175754522101706048332781604887905435648", "15974345785607233984775437343200889077822914560", "1010738241717503231953595804666994515760906240", "103169702635640889559723957495904351241109504", "79603256322367437645475632000425034700457771008", "41348303279286209898636386414199939324325134336", "1273975785907104005243922132180918941230563328", "100314157716170421563921387706989768767176704", "418433019960608303709288398471080609945556615168", "96919472488620280681548256534858056410773585920", "4599049096764975866146888261328276143239856128", "94694907088396506670951811905441253164056576", "3849157734277648326142843117320746545067830804480", "135316526526567941873503237412390292550548717568", "9261809340445091232974106394011947150067367936", "93678975198343747280338330194164963711385600", "49766614545114317285320019756572121574857603284992", "164151587442579912851907247218991066207609683968", "27227928216798991500436705943722086855046332416", "93044591505444275626208860086144824239980544", "152893124171271465850963545380211484632648997928960", "150676185207561069873480976651692925448987082752", "78732890117566842676017529355633717266381537280", "92841635832777424585165494027898153728999424", "211184061090525772494964901497398958946607203090432", "155426002173820649834347728958847906848136232960", "130802014171254127594690626119655380410410467328", "92796313393783978373996374927088849948508160", "64255502118091563263923485660836124197600100352", "47204948263304414363483192888561482746055098368", "980928145730831485473157972199784677923356672", "102730745237727171162677953508808710326059008", "307828349615939003460272301534077782001130143744", "105717754416589826646312560155837482890747183104", "1259036717535800271377063930622980532746584064", "100166193198372882403563313757963815271530496", "2614246878871285610875444116142647737287513735168", "137601586399211782385076808501524297724012265472", "4556979524363693869812955047855878368036651008", "94667560897643690878756503216104184708333568", "16798043468099567233250861112684824576752617521152", "165221169488824246911643759040529806705769316352", "9244662075165410771904529150171153274803060736", "93667238338042449368102830803215525273927680", "50277748492740831061443632166491159460579679141888", "150979862490531431889634752097416215649109147648", "27227776774363535272023505685327696019838730240", "93049192823823978775725050257175492113203200", "126966410579621817069450270101860509768070515916800", "155501914545330220780232141697828398113010745344", "78741170086951900436872029483674405705221144576", "92839860581365783470879430552642405584076800", "254341856542498263485083713068773527063210491904", "113947173085436920821706661737858932484555669504", "969862666663026324063265704731251371409408000", "102599960450449949663700742953958389483307008", "1226463737483625348510239138769972578454947758080", "146315944300634776876754706828575514461776904192", "1255191435417423651792017886103885161745612800", "100139866568750691054096773353440995151183872", "8726161290830398703558054718096580584021566685184", "166738197752218526438839508441546399605248229376", "4551422635999885362902927283785110651047772160", "94656181201541774987715268050237526198190080", "16237780978200019632266843981204591882787040002048", "151936323510855058805243950917565468124523790336", "9244837623411798319722770979634794279068499968", "93671881631995185404838631275480186663993344", "44496790698052943973431550740963965423693928071168", "155855695851366548009659225619417165066670178304", "27229692574536880202420178004117143778668576768", "93047398817385387789031854297708928572588032", "856652510460698997439341000092228232394410295296", "154260451064283703410099342520562995548796223488", "967269349200321623637578021427066972825190400", "102575823512902378597625574388716623468953600", "2237608596045463285296396986920254554063455125504", "176518822647332100116161051896587393017759924224", "1254611214105865229156795378832743145614082048", "100128141137658570079546828975457811172425728", "7681160526212442154735105224614578889805839466496", "153536701491205636899754849353809788247784554496", "4551745627935869903208666769364678623323226112", "94660801765709060668900904752591427621355520", "15274642244543558994744669326582660352731271659520", "156907119485024421471090570717748651616712523776", "9245169521911293086817881641562245856766197760", "93670052135081860587240223206161594238107648", "1796946374508582819859475695939507048216774311936", "180001013362144196530539605677971125794970271744", "966698183496520500882466138600142775477338112", "102566070535624697527347962083633716854259712", "2080333868934383284931131990208083309476160995328", "162269243176234546907005851687187958695802699776", "1254664397802269534774195971347477635608346624", "100133128934499115324713361365910723074457600", "7529946848260548468188546953363990717388017369088", "158582600723456233971671020021884715145002745856", "4551799794770890331005121831372808464701063168", "94658944805196760419961372580132699311702016", "1552314286649467169299233715371886621037661519872", "166691950222733082328749416136820695482813644800", "966780146389001223112142444067692977032527872", "102570736969336492098536998476367827140870144", "2073665830852527750633897487424559723642557038592", "167885873122338595214681796886018152011298504704", "1254666831027168304765303782773103865274302464", "100131061784196229027525359741378091324276736", "1573320170255223998812825914998800894531957948416", "172322683397778353621543460662595904943629008896", "966772107500130616942785879137041219787423744", "102568674696643492328218833017977813296218112", "6473384918347289009170774604772878130754879488", "1555142502105497163580632989097723545432096768", "106953707432418511491626556751944537568444416", "23453563706985232766453549199646929424786391040", "5643701471841598591219270159399623936740163584", "96215283493892841857709080487524121452740608", "97965574402606212983875755344131396219510456320", "10201750455663805426346128549837285061535203328", "94481152518529446799348726266585908762378240", "491155247885984153223150997134973180832754171904", "28809250346282942457513521391716214607141928960", "93293017421865433356467422085834373387517952", "5196033735294960679008694210716795605985704017920", "79902465987633580723237725872724071331116613632", "92892333721898257393392166228810452785168384", "212068232390507615018518249518667650825108276117504", "130801676396332652681436074577928786965545615360", "92806744674291422406298037213423269180342272", "283517340623140880324583484565784151709554795610112", "163706396847885582699636252137862314376533377024", "92780271116453070157946401162636494532247552", "243211356214859486604065990935927170164809986473984", "150621062067978456463372405112784596387971989504", "92789413441546783231108354486529755969486848", "19176113090864753432049593460967081692641624064", "5963814803944464084468782186757736134336315392", "1341636517789742021753485713285980461499154432", "101779207476660388446009430915690896809787392", "71228480649904303338280246879114078231914872832", "10616755664458923685564361121699397244949626880", "4859398335042221138395837793951124029020569600", "95453027048517166985921653272790956284837888", "358470014862861521612849863217537077078178922496", "29448613762065817500977130627973232069454069760", "9484028312470166019901847245297523203028025344", "93912705563290440165019583613553791759024128", "3342313807291233051025663838818701115035601600512", "80589795784697250045366424127801215470813577216", "27436426359109557976846067606128999182469431296", "93099308242182291113333483732164566631579648", "140699383296327467186831703093703606865146794737664", "130842612207350159844186176147002292757587820544", "78736404010970855386534289957828799373215006720", "92850308112348209493012359766889991652769792", "236564504659125120407577408488438651861978279051264", "163725160341128413114137616330361613735579090944", "130793322796143173116131167797892087410044436480", "92793505095443032644361501003574347846123520", "262957063177580023815931237017529788360530723864576", "150614057921618235268429857508179236764034007040", "163713788055659278511876132735879213366791634944", "92784842195701802809179552207829501277634560", "51571155444852359400373991469548126851766943744", "11256269875498127893727989516493579919252520960", "1285155606661872715236983651039471449938067456", "100969019603590393492661698562220920072568832", "271172058490722784361776046039970787026834292736", "30248588504478274079850361091920682022493749248", "4626664590178012917106396748256064849976492032", "94899273522841315082318720775330929596956672", "2150702689130345547763509357419107629424743284736", "81681005123439060601658390408628017104169205760", "9279442319149646001066232581909311043045163008", "93721580370709855064050354404922793775857664", "42875148934551159939505555443665517521128623439872", "131120820124573615199011507993158888036442832896", "27230322829273587302910563023369424416253411328", "93057879094934115819996898133172439826300928", "146490796389115465923412268856735130389268591017984", "163794863718982273203061940047190046192118530048", "78734662109628239074170047170513492740331798528", "92837054315486658425204645677055886107869184", "215120453110480402723295846756199034638203826995200", "150633243733821291777098153229552413937672126464", "130800531723342457815817361997819490001408229376", "92798076224998660917295822293714961971544064", "194551458594561786390632127326641499467790942208", "31638499903253516458314207854025455098822393856", "1262042174265803590000155204879570447286403072", "100388903172706505315802950986557381429690368", "1398110309832937288556683296949155538377944072192", "83385716013718475421701109355641779727089270784", "4563899546207936377674610790339546342309756928", "94709925976201383059178999531766813844045824", "15668149891594027062346593124969579471174606258176", "131820844282583255514428031574395842783147458560", "9245028985917968851144939933238170924181618688", "93680695043128585586289221066229261040353280", "47462226309452761853482651922025161025515312644096", "164177879778674624330883019074815429488681156608", "27228651502993769484886654998422915313335009280", "93044583059432684661693062281243543365222400", "132788881850766854300578250974340704457368895750144", "150698670165397674512449522588494900894019616768", "78739028928946666486133791962337837104620371968", "92841627297383502586796720358323519848710144", "784492660538589307784388259593676499189642559488", "87466079399327894579027772773507920229700730880", "1255915572295465487571950168552207356753084416", "100186001322534888646464859807191460476878848", "8481546033533087476867885891427270541577642049536", "132767312902378414484038808545211683055048065024", "4551491103763931495270021404196643494634192896", "94669932434427433864413684694943386858160128", "15363118772889783573757922527132284469639487946752", "165373091800112994146588494123015285291970723840", "9245137295949929646032211147038104978097963008", "93667189555298340189450501057821768555692032", "46134139271624267982277803814565978761676583862272", "151020594491778843097528590959834501099554865152", "27229101195291679331006306720822805806868070400", "93049177356837873600512557502852158793449472", "2176562380199493388204934303518613416487122108416", "139073599190903336160572998139698786864713433088", "1254630944177745124664093869073595599033466880", "100143435780901563979661764674118981882216448", "7375794322302612266584972534041776253133721174016", "167323542770723651942059775829644703339221352448", "4551857301905382278757789178399264798205280256", "94655993219280906716050125408905223691304960", "15522502015788602687800031029528158851990919577600", "152001862172675266229234428975985255602444042240", "9245080171031540556299525218553435200629506048", "93671856731646953875666482316760904215035904", "2025713569972247691313078312579413740133654986752", "177987543409891814072239895613546054148226547712", "1254684801327421716805664944493508818752241664", "100127672465799304819723025376348861181722624", "7539467853467959649821100521925116391006341693440", "153594400379598766762355258660353844427282710528", "4551796320080041238696127009913505270089121792", "94660779841692886301153137417048785351081984", "2046563342208618413976304186506696593059694510080", "162478370784321111523030082153932727658414604288", "1254676884254942696903521566882593568681099264", "100133049403793940908319960079336716214730752", "50542192865908834340367901743163185058501623808", "4998983414234646835200577902132832091808727040", "96427299267168164913599907315938800244359168", "254436045061141507981330615149921866422146826240", "9587746057319584676154177269561789121292140544", "94537222225065346062620783473962942822612992", "2022269797745537638185590593374233952634829537280", "27584231836723100259665100437261103926874210304", "93306436124863812962928769037762875143225344", "61287076412180835111530022652129868642299743830016", "78793537782050127183082871277831647721401876480", "92893853637594119404912229361764432802217984", "222095858941480075249609295621418028182325386280960", "130798033921161511896263359268778602895945760768", "92806746508045791177556284684464475449851904", "285534608113254986833653667242629902897975348166656", "163705729035242625701694893520519962168712495104", "92780271330957558676317382354352958771036160", "189964809158232972089350101459370154885608636416", "9711950516269964919962418131991441201055137792", "4660657781475828290108768521228595067596308480", "95533047337634512199480523155988483225419776", "1267681166252812258150909796553629271026240061440", "27810031609598171554914954702768290758112837632", "9307414853860740964603002929272902518170451968", "93930355054818029835771966355848562972033024", "25839643313427818887924503929511041331550570414080", "78932749953109092189469481037693748343182721024", "27241729274907551642979623502922350010921123840", "93101566121224288812384078898626057572712448", "151192741501528681652183492689607896544571562131456", "130834167944462456375931760116672197380987158528", "78733346094292670489664979746325148384286998528", "92850312364982932348648278783969381589188608", "225956225104216900019526354188266480962929761976320", "163730480394930431808966115047119642128287793152", "130796717903278465317127568841325171977175957504", "92793503386584091000122730064791317306671104", "843857218299415064400899832117583236716388417536", "28119859935566848565135114045528708492029853696", "4573705774876728186349208589979491618277818368", "94921817521752392795900217439592274485837824", "12169597442001875616093830587075573101951358861312", "79204528072530271853858884023711248829739171840", "9246597486517322065908761405251767894561259520", "93724942837559178987489321805803673958219776", "50265695636671133490970586060842786793483399069696", "131061888650305956456892667768810258377465659392", "27227780309994032004868215042939119557547130880", "93057908791461400176848535967234431700172800", "136843327878464190488729444104344490365327111094272", "163807776333803896608820255279821014399616811008", "78737645621670359259308520200461663186427314176", "92837050167645783167686877574741846776610816", "7331427860487649325590267612351046050031280848896", "79546181400559496398231932344725773235678871552", "4551874301412575879124794351149880686367735808", "94715118546595763159649959142929473598390272", "16067985686324964193954455321016108688740559355904", "131793252498543961224175499599409703897140297728", "9244893244402052373023872475494625792344719360", "93680708981203369514927662195617075413647360", "46162196356661882045534299609116405518963633553408", "164193875004797345605661046676584495952110288896", "27229091427416118127907786860212101746389942272", "93044577922534557442104442797912205090095104", "7372632384353255794945383717761038610287558656000", "133080645941941106459636337837120669765595037696", "4551858506662104151334985556290468844239060992", "94669773497969106855487127410364894081449984", "15303384437047187253700260068852512043005837836288", "165380040524767001195294893020106447918915911680", "9245159012203956994350341624079215631683026944", "93667187326185098276040317309996206533902336", "7524091952141038954862963809189700685605659213824", "167248761768659864305238194343667469554221580288", "4551801935884426080347563731885288761629605888", "94656017161679763549013262317864735205228544", "784779858704956664796129401011713187533979385856", "9349654974641272556649620120494862761715564544", "94560965780878843244219718405163017507438592", "15655849134153383257859778609557164409063953399808", "27260423770286670760959617284797119466133520384", "93310185292158210112953455078060512988102656", "153756653991140246235616954069827913359156387512320", "78732662415697225870902563791610591170458025984", "92893938315557641502964886002310668705857536", "180569204910775783597628127413199241724914701434880", "130815751486754866511600409052729073088143032320", "92806737589339805090313749492575836991127552", "9026042372677104386979186148128777763330730229760", "27295333612360888349850067937216137873510629376", "9249045007016555851554004055239489236901036032", "93936337823036618464397584301207280630628352", "59109639308087048673407897288135478885761350107136", "78797269597640864961831492883256500279821991936", "27225573803343286312674271538849962437547917312", "93101754930262006136659175036940807634419712", "114335311315758424174654962828974192776574331256832", "130870675037309766821934255722628186307119022080", "78746565260404022055479605394623021228578832384", "92850293983506857894264154703383333712166912", "18435359921146481574482885733853011189750952886272", "79029709933442365211164424374155492183299325952", "9244210236742720108840871877392322623516442624", "93725188171480001101187751502778401762050048", "42274437722267452344131552663452537090183016742912", "131126518413209225552196505315800183318566141952", "27230568578271897908134059615973945085599416320", "93057876224890190364952164653870344900182016", "14618849419641744442542475482126701590772029849600", "131900496794826774039995577803000218242584150016", "9245420550954403340035426278654661162652663808", "93680654839154912047033300097837613749108736", "56806738412027667290732292833496549838022844088320", "27226082172598090624887816820184428306755485696", "93310588160110565450403057586724391541014528", "77318267064039923820119272707556070431127351853056", "78772539671838163629917792726081702716436905984", "92893882831275147643381701631894851315302400", "31797124662797648109299181107317489842130882920448", "78887600311595689989587449045007083120105619456", "27236349403476082711090359614485836383505088512", "93101628970835253904039033454995151333097472", "1253908156726809455034807618063134357706506240", "100071376874237651941073170593349157875875840", "7625436904293590798150722213201967705334218752", "11275724878850505366515539842720025312204161024", "95402899079392181496309157965194791938424832", "29737842689710964568711901735247036932360765440", "13404309322624543604660551957029592603318812672", "94272555332486445173462069066019804314337280", "117638727536289349312939095892783290003104989184", "35402632019655060268209089109381480262309773312", "93236786248809338036489714725468834491269120", "561425428578349132951195734543891733398587179008", "91520344279470346929163379109066656617777332224", "92878626651185140231315564227886055071678464", "4990437179995385803857784474139507866565945065472", "134237302138527795886211118513458294552157749248", "92805059400312161223070826973627029156528128", "115566107916897762619989093863074279608193246035968", "163843886170479973843869186394888998985003958272", "92780226991510821746440130841837099227807744", "197925824266424461698064518948786765856480824393728", "150642407557319154178232435589739091762849251328", "92789405341827217399902773234448296654667776", "260247008235711531031981362731217267799517227384832", "155404439935183169987586895946293215402372628480", "92785892313360170449780214080482955447238656", "9142974363361133645126457710818356180778221568", "9053663685807718087302135200480918073306513408", "1453207493850359447266915353296072940653117440", "101189841968914111607981136664702329122979840", "23870269031998259243908646158839686846304223232", "15074556565765629115162465244998423481027657728", "5620092861762565403612297364371939998933450752", "95199916309734246405759533923220749302104064", "85844139919665223683936712963137498957484130304", "39843700182488602354520376554858782792909586432", "10353998836778565010190398364058237334492020736", "93834634318651436076390177200423740215656448", "450646640866613974613609209520788786429990797312", "95340888501399373562484899904652616832422772736", "28961954979410633198300977976837616663235919872", "93082671042325675088045254774669410524200960", "4032000947272696941701606389604420413037530316800", "135101148005199043730955722954111386989321256960", "80258773787159619865723776497226223644846325760", "92848231243649255173067051275094928390094848", "120916070276035807550891215472466754526238004477952", "163833609097188548425163700650798999743577980928", "130862522942680465258896864732339457148789456896", "92793470282467214657635129297677030264930304", "268161614106471620758295086603334721934126254915584", "150612383641953585111738353667699438421668790272", "163711809869868093585603420069559403173732417536", "92784842831114488135270343187724882707218432", "256828456647654019496877113153628961200222431608832", "155405675153000318599917551691967277147996815360", "150616116515663181696407571217862590273494712320", "92787653562318829665288426456521277983162368", "18170823914590156297348537586775879828321075200", "18798129076404828013642099978780933016503975936", "1346849783203560832813467678465772750343503872", "100606955522588764480678502164454198546006016", "67839191399066756681547614335930697864477409280", "45441434232063863735582434624219512989772939264", "4876017993361479172623728359169670246654017536", "94799835505752658550055079091035655664304128", "339253558514075997390757455517982764042171711488", "102458334105663764271857492839745884945616207872", "9498262512622770428470783739120147165643538432", "93699778210892087422454802712126535153745920", "2891186238886790230227070688030808869467873869824", "136911307217018641381317898189178708102783959040", "27471613808878346957472842913897993974862315520", "93055085924807849418071667065604234247405568", "80500440551802694870785312284828652487834557480960", "163945133163464909073721768388265014070345728000", "78769367361332958957947874122116209010945294336", "92837006085809877616355138805738457215795200", "304950193390733516588780894924994642944726046605312", "150602179430938727081854360392819623703219273728", "130777108278490362272780181945579527759001026560", "92798088017000228355746363587962434270265344", "277459703611044958644413808366235500797815051780096", "155398683230164498876479417829939246712777342976", "163708460613992805882111234935298515683661316096", "92783082324362843904222356808732983810850816", "56651285297450877170184352488400997490303696896", "52369074197635654649760179773289122910171037696", "1282290108123389316830258051482061819311292416", "100262968064600441906304876025017572027006976", "255512518531112854393691872365181480925910794240", "113713763822592667393586186107165738586785972224", "4631507565689478159893585292144933289710321664", "94681244650931003717437982594828959385387008", "2032647217055740746581154290542061031526196314112", "139705620906078568257551114540252655580107243520", "9281768247495189264015856341764989195147804672", "93676937757466523723255030116819551901450240", "48035131089079094787709853445868327056544288997376", "164171106690521453299423987802381300217331843072", "27228465197931862031513223480896843356680749056", "93044585234925021540706531271050850335719424", "166494326275632286205149323281945591296030234640384", "150664055672037257937864676047507030422478389248", "78729578165681926614868602316520119474533171200", "92841640438263674696935095620597315845226496", "216955917706793892670930463071677891266878938021888", "155422959035130557107244610160434720334260731904", "130799858886765922909469109166524548107212947456", "92796314478570666614318598619390403126755328", "190142171117715450072111099977916042910720065536", "134255395877925225228081755161918525078935437312", "1262232049597965329350181407960603644944973824", "100146023784501934843269878432627821390069760", "1556347911758487768098335411250964350817810776064", "142707349843842461281864661666733976734054481920", "4562385324020681378936144626643855265912324096", "94665230754542594478326504980279523945742336", "16093952947634288093959904568481281294285995507712", "165292294995102716008894271549480795736794726400", "9244884662068633106349735084367672866223685632", "93667215488242886126612741015147712237010944", "50584216865398416397932518802928290185755010007040", "150977115703677866602128949874256680764781363200", "27227687440164423359797523000280953889168031744", "93049193867149991231892049005095350043672576", "127284735582705902845460037171070013240774838190080", "155501438250644442980070922862386410244399955968", "78741047960809334208427430029607209387629215744", "92839860751141098598924951310298036163313664", "852336446677566569358096782815884160468542029824", "154401242906454030890264800565396920999386021888", "1255755551772933529196585776918275436545310720", "100136277745502818922606698223512631856070656", "6530018321806090463217935754876062485108695760896", "167816630515138440012182848680318178172017311744", "4552221170147718372863415198078484068849156096", "94655835883437721618616447390115460246667264", "16614890924314996028480076771683326786800621453312", "151904062734391054113980025089669536721559093248", "9244718159487654039813319385114850499420487680", "93671893896848499550451958391469674449600512", "44272569137169858512355249251906893079990407004160", "155858460672363075666340877460285364462220738560", "27229776966439867330921822642319801569832337408", "93047397831962995714114428954830190130757632", "1965312117641429996689365757225805085025199194112", "178469481645229859800274162935088571359671877632", "1254708685783389237788676951221591096780914688", "100127520360132678932513701954768918949134336", "8278401128072266099639274276853434589903973253120", "153315608693838113325364033084128702121008693248", "4551551041117170865238354372003914720208748544", "94660885927847180927464754103373182437163008", "15167243723044351523099322912246390886807860412416", "156918533474829440578918891431997762925655752704", "9245209145354213115842318612248924477347332096", "93670048067633059001223061333432428054708224", "2082014930929226557654237271182897237395643564032", "162259024093373221906707267352263432191464177664", "1254663786829593223773810229997854095707209728", "100133132826047562685887743565295675368275968", "7308321598273086433451960099530591964414452170752", "158683944760851801990981714317142034737759518720", "4551883236624464101152591314556787760300032000", "94658908719688208839312007496828923079032832", "2049337989202634701623962723522901320619972886528", "168047382269295372683934217786735281337092014080", "1254675842819415137288365034143208350066671616", "100131004387273096532837421790178629952471040", "14011294399362669048279956937677986227529187328", "6736042165600653784175132397329620537098371072", "95950019433235246027467859288037405596057600", "59205723758195009171475229567283605577536634880", "10948129676305919992537093933066006215291568128", "94421536748492146237823230699209489727356928", "305854729686376553288944779192987645438203002880", "29870752210205096910451139875154429043776946176", "93282282696220248641190196736196121108414464", "2335984558492944085387974420070021027792496361472", "81435693317596094336472090421673519387953332224", "92890300513885633248738920231899697271275520", "68619150543964830064001126594867425621515415060480", "130970550782265764938503910690512616540470247424", "92806659768854645693084024609246953789718528", "370246334804910476380739669842362067454113290911744", "163684257415734054556418278501656863344947101696", "92780278228673741218289313444444826975076352", "239987558748911249580241081532691527191598406303744", "150622315123158958187896675705767766281741664256", "92789412966001335445624950632872671551946752", "48785836759401747940953857248567869909736882176", "11398309400414568676984187538513240238713733120", "5016847357027107838197888762403211669072248832", "95394218787048292539071539586795926305374208", "206226444420316477966447530377799040349069377536", "31349878020145432851156682969394625018182238208", "9672955209264758204072885442426711592394555392", "93894545954380024835183856159731557131616256", "1507627873177279720637245754685291183926530801664", "83026004798409050348053154969607995137791623168", "27713270717352660509451787939097803228746612736", "93096152521638641491133197548894936346132480", "28150129784052386839796692956239438525468252307456", "131330911604795883555328334222043920277092433920", "78912964677375562542548312152386332475604860928", "92850063129558326944680426978032160652394496", "251781912802861107710010361963917585370096531931136", "163718312096558219283225637754976784287226920960", "130788952375758902532728426933405643086866939904", "92793507295336998794764642870493603631726592", "260562853977978173522358093769242307406140660514816", "150614850601903616479169428401713039274439344128", "163714724620287324457248683301786242614936207360", "92784841894873414102175409250410718629462016", "142617003187466321002595281244417795373932740608", "33630059484588142882530537773284365598944395264", "4698931594867998460735623043125255146943021056", "94869346624207826587507856519226885293473792", "1016856598757999355112755772619672371438613954560", "85293011770100161041300872950118216459815485440", "9324301589580191696527198701984928778783031296", "93717026589908468566863528215972353947992064", "13163401197827740980406654323203569314356787150848", "132032213781151852010076884538898858923045945344", "27269414392811249003586012377377311126959685632", "93057423206460224498838511012087175829258240", "128911199551439048435724980334195976452327186890752", "163819842699247429775372053206669446333264297984", "78740433383582141854580266968846792547087941632", "92837046292231800465697706699236288189431808", "208245851713558154203729241234042791787318793469952", "150636725833145077826400884344172715491014475776", "130803157254614211660804096041865147718660259840", "92798074903497956491726502868468698173145088", "725045139949651266613000892988349532230635225088", "88273031050778706809680627948886294756237246464", "4577771602118145202373576329833381659007778816", "94703970529837120061505705117142048263110656", "6222518015489312589511202423473121957638557401088", "133526131319539538764901161241786727550175674368", "9253317045324131098344000232487506655544606720", "93679844799468339865097801080644370427805696", "50544283464451446981365373980247616912728455643136", "164143257294261128160541767622890329785617088512", "27227699019160890002377035862941589075547652096", "93044594181942005149664716717173663384731648", "125228401245760408207642301156904394426188646318080", "150708996197020527450773668174929159526480347136", "78741847834402490273190932806656356752230973440", "92841623378428081715896042537476666781859840", "3437513133226761684050023464426944592553260875776", "135888592598245052825571329046820555185752899584", "4555077910930599642105655179282979214929690624", "94668381920961534154541015829464118867263488", "18048394780022260483150274232442653901530479984640", "165108664876119334772074058761251041307902607360", "9244309622908988372076657533298793591460593664", "93667274521525561858573612715730784665731072", "43909306834009950940892310348759626458396786425856", "151045647662362888296029627287014828072197160960", "27229915520547048011312651222780296479337611264", "93049167847652018991583380974311243645976576", "8440479197709905816633155953790871513252575051776", "166846103319041048976795776378311805909159903232", "4551502987627161851958735991734069391360262144", "94656146448687560986009629807353682435506176", "14700505720050166646737639824863762810672477372416", "152085136578140875251338848554381379968411107328", "9245388072448109110567701754829443885969702912", "93671825123868612412286250225880744299855872", "7000441673683203295541401477893031525902018674688", "153835710907176628551576718495045957053501669376", "4552007926847815352300751519438498294409461760", "94660688328552364174528780718730390840279040", "124726084890163371445677707335159857649066967040", "9978795849964357082921751530941038233345064960", "94500706889674501552629232077337279730810880", "929070030257402900779931665749459477716459847680", "28034178159850749458289906481020511877060362240", "93301370749778256785272512142568284686909440", "11223215617763173179171621604169496613882760790016", "79248020265289462360034971426300194956351897600", "92893225566002811746182667238238142081269760", "124285947279579622747857169036718457836661234466816", "130858682990351346520495135348243171350241345536", "92806715988411019073157222610571135308267520", "290926627610358790485996975637296328069966408450048", "163703989503458002018414240597827022198312796160", "92780271889711379708807531590209030752043008", "629204651707924169410542430161995926178220736512", "28443205481714399063770343624008159139068903424", "9377278111526270867151407772724604186298155008", "93923293143824179999524931124161633589395456", "5658018329963100384398187195382117857709451640832", "79802266248851254676458370615396135678259494912", "27344557143563593389070701648959033464726749184", "93100369618590110958938158062644251066368000", "80745264297841977319292753093353242726904329404416", "130933020478405226671179544209068156050449891328", "78769133665134584313394688459631644403914768384", "92850262616029563983853975061722279226376192", "242172878218541545723026363960755402201726583832576", "163722536208771164775604367291208185815261773824", "130791648133109168114625993356993674929000939520", "92793505938383709544354506883486708016349184", "3002504322972047147935957224470298328466722914304", "80810317570353702246318059918079765381044502528", "9268097778052658181977153537726667990050537472", "93722739038741889340637456343835772178137088", "45045878006689624949008024667731467595324552380416", "131101499363039496552028469887956415834306379776", "27229489460518979062146660153928570461568892928", "93057888828036023021522655090670808562925568", "144200552737888058896809167547115920130566030098432", "163797772511157718229032313601578464121219710976", "78735334219178007312754479564914055682835087360", "92837053381055906758561455450235610995884032", "17598807746311498581481587989425584249120233619456", "131699289549871085067688193315589675325300146176", "9244430584251240949928596756682083901101834240", "93680756490717258302645041399411348219101184", "45931507201241341531777188661919298895669557723136", "164196808272373789434008928188046754062490664960", "27229172094731788289139729289712193769452863488", "93044576980618600549373972907093186846916608", "14632911678665717844729194655867662635980396953600", "165461970756665914823680646912446111552416776192", "9245414931887187988401528278244563897819332608", "93667161057536307120971227013339831156604928", "2938905909029825159240361935918123111064375656448", "27467376042327787482810136163075961312031801344", "93307778894888986927009894067477024539148288", "63378757043409686427653195896748125216325018583040", "78790194711615701446814867229265761378989244416", "92893858284423574477022540063166311023247360", "235892587554001524278156326573288943949829973737472", "130793528775478159498581946179903630117280153600", "92806748776241231132603429439990238770364416", "42193973949634426839666812840931130247845811060736", "78839403806694526832773056390704671786635624448", "27230602027497939515971328366470504623401598976", "93101696141298176679694067522951076070293504", "175501156751143809960493518526484127610623246729216", "130818488306728907056541535801883956067942006784", "78727667618018736019453516956953444768158842880", "92850320262898680224317803811516339430883328", "49614148016482443283093720405169806573716008599552", "131066376482839553640643793316635397071464038400", "27227973995219100015072404515450981380303880192", "93057906529029609480075523067113346969894912", "272687110552496334273638728626578227902506996858880", "78715082877940372966495982392297051384113528832", "92893962793190816796961547896876990646452224", "4549049926154612331229012572380443777385365504", "94602475996431306765946470519811820889309184", "18378506624331934753674966331956449448508260352", "18580910421761426067635338521203632752463708160", "94088200845398922896460397249446309603049472", "82612170495148397612486219567367654815278563328", "40580569300939919182553482845337680893771251712", "93205465526092131065081140513374457695305728", "401101343281025447659104190186523975817191489536", "97899303446567833346565554984496098249185165312", "92872485420257316075133411081609149499310080", "3007316562306401553921688001465083875529358049280", "136661401834774874715665102282481352194266234880", "92803921329275488971834901425597981304815616", "86565338488117475785751815151260201572879501885440", "163921743913105834180964326013391443126556557312", "92780202037190453227490573303451724879495168", "216768416383707990349446174397070186687939513155584", "150632441854222281105559550592713463090775064576", "92789409123108462856423246891676701166665728", "240927476138036318549011425524264757325545391259648", "155411881635358143918236933971973780212352548864", "92785889660658492314966098280559212406767616", "22219611932259661735047328133517036481991933952", "15816584638852768004480760664714209971690012672", "5720142007068490848594308545613732969090908160", "95171719007392045054154297967656329940041728", "64258235056105090488264197544744863444412399616", "47203473398713627246581319916366441741614579712", "10791228703738751120929020122361022534501007360", "93800191577859890590863428687162556337356800", "288741621672711861537369073459135710587414118400", "108173493737729992383470290497449545135091089408", "30044659483142744276746114666867287462367985664", "93071891454382113086928744035395944381939712", "2423874657334534946805051148378792441794307031040", "138172792447424557447696872950832830298460258304", "81332882032600919365117011517840596298660577280", "92846812741483717036583755186543014619119616", "98673830315776923526232533436611937195022725677056", "163883662218968212738023752040850392343119921152", "130894455158010264286887946431758198610438651904", "92793454230536782126126235929787017895870464", "309363367961083099138584030682468891719118354382848", "150601118437347306349129204200706362909669720064", "163698499966126646949780788501660693926072287232", "92784847106785662966233996949628820079509504", "245291368298876767321042488518128986753835374477312", "155410098152800574562996758557689499362684567552", "150620271081839288054731560200817421528279810048", "92787651985611132318971745396891073443266560", "46120801298260050595403699857953321255792803840", "66379469723893718665918136449964311149629407232", "5046836392868949694235915509553407886811463680", "94737493668431536421700494035353890061287424", "223400805709916316108498994965338963816342355968", "121485232044110821031409570906861068574106058752", "9638201059837936731658646337894281333887205376", "93686359458575343622121876331300751486746624", "1744255136551452166554105525662038892341847130112", "141311462044118657959267711770818138402931605504", "27644333377912203982502358823843772572444393472", "93053116577611429668694188355296350219272192", "55387525036048881066676159480316454769012242382848", "164096658474972504131576906799444494513615142912", "78804329207147055262366838946719678555595210752", "92836957542549195227158359443082841287557120", "293046258235394875924601369514445384334419695763456", "150605200750656549826362072992588548556671942656", "130779386502815950297662932185181415186098028544", "92798086869894337603052202997867032942215168", "293456310627814790972157029500119585134910583603200", "155393938998208001306442020102958337042203803648", "163703195439289127838124593269322009534787485696", "92783084015668512549005775127708566049259520", "183455659616606044705858955652891718450008817664", "137801703193811836837160137325782748006606438400", "4664718404063015471933186752171532567831379968", "94667466315870205039775398189652218006732800", "1213061978412342193678320197052588137770850975744", "146509043374419477677103040341342585157326995456", "9310492749905136813942701739014876538221887488", "93674020995583895707841757016589367798398976", "28114918636818414563303663307724010960650512629760", "164569621578765139991095328215985439433526607872", "27239405238621444378946726518343384496913514496", "93044457538197672384491315956122414986821632", "621513380729798630633571801615915969330500801134592", "150564306030709254246430093508018743327867273216", "78702332012895839503025706401772926543085961216", "92841678340553693108276534092530090862706688", "238421809832815677475254765216569590343383931420672", "155412935202706850669718222644362130028037668864", "130792759473792950446745810806745244984233951232", "92796318052063656490826343265751290397851648", "914964426905347482167520518765504709026281160704", "152510193821300433256733949194254372344222973952", "4571780051055743288128653782208166080699957248", "94661194585426441767075209020966804519911424", "15948361302198577118284935270167076523540123484160", "165307793992352627704208574899609355831411212288", "9244933142104594594265308395773746632212873216", "93667210511641481165489575506809765238931456", "69527850222594913144932748876273357443222875406336", "150854439968672149071734696683425138179326345216", "27223694918575220362127832496620073637860343808", "93049240502462904196275373843861778070503424", "151916366552730059325973562179355432702947323019264", "155470642195918819401703160376088739434821844992", "78733150797807430631002942775640835227346010112", "92839871730608968849310380303031502408515584", "6705087172859810080819292775452409259503533424640", "167704100408217257501362167813803044832486096896", "4552138313214126149685596666109130316753928192", "94655871708339437883501414685857578720690176", "15440161292102676799510174355359120377750692560896", "152009800365044517094059282046010468468005011456", "9245109535616345080257519037944835197112418304", "93671853717118652710790506267250952280997888", "49713579791317082051164631470726395042782628544512", "155798431372542463195921843975266723167165480960", "27227944108737254808172856126785122879099895808", "93047419235146675913145852208074305153531904", "7089007286410116284129458070268802072807139704832", "153793487879049655362528000889362198027336417280", "4551970947711924480339091570352589546077552640", "94660704320216389834945524824270888583036928", "15522950918348428181034226760457918127286484205568", "156881340815381041332841098163804345412706369536", "9245080011796945254616049589387880284991520768", "93670061323656032804980972375152042665050112", "7238755267744616586547791575946372677308954705920", "158717063527865500530313299121271703177510518784", "4551910482600968054508021769983482796322062336", "94658896937105836205189066422256152115937280", "32215116354363028008053363878736846782505943040", "12955258650223502792153440456730074366752063488", "94295542277836417693200852012086773436907520", "181744547677312929323198099260976266610963644416", "32005263136434321272600279663916879163387019264", "93262858694436989033726009890437201374740480", "1366075440827352264965043363670483860684701433856", "83502503951939109052114121574637219886760198144", "92887678017700398603717621612355986598658048", "20402500359723205419318039177769080818033613602816", "131563993774168161899427222553973167106721579008", "92806363131937323627542995758589092896440320", "414257933158706327725117951647133058352937573548032", "163676569670796520469548032707161077977647677440", "92780280698787140832107788608196831839518720", "244745475093379137559442155317601283613675256545280", "150620477371849046860417341781349658684861448192", "92789413663446809375922232797339079147520000", "149788696393872055023085547785462571130175881216", "33254610566514517383604123285532789930624811008", "9846978936736147837387987490291262969289375744", "93878441258901869767273241478449258689462272", "791898327993292172119587174513311576260320690176", "87374976410064630999719046866899731497671983104", "28181476626297073586792407162666423479714185216", "93090957054657102563362332011795828524974080", "10558116962005580910970549103252172450160300785664", "132359808249114004623192234676577788542075273216", "79283285953045964941903126082627679380310065152", "92849552847048935678084464015514821231378432", "181710881592757130815384888439127961444608234225664", "163759373753685528907315953053348386373208375296", "130815156048663601972666972225045493962724343808", "92793494107664205019404760652318082426994688", "257249046194087429459062337710328847465381355323392", "150615972103413410838038750705573291049105752064", "163716049693995853605685662008839704416371081216", "92784841469260202891388332183927628293472256", "481183812157226953641761733095628755954942607360", "94077759176602832643039514524612872703943114752", "9420466713474780176181814672449287446652256256", "93707412209321066016066774339905354133929984", "6047216502250564706489041128896542256270040629248", "133609243898293535789864205447584898985601531904", "27336054428036789324999965760414103853349208064", "93056649062003942449651255946875496535425024", "100268892688048571513858347376343477200934360055808", "163879332404266798111150156233911130567812841472", "78754174515509913007166086330000321815211147264", "92837027193977827532713862482601685322563584", "204775528346179763014203639906279163699347081658368", "150638572474636878969870465742085586967135780864", "130804549630865314512435374872249223438116323328", "92798074202698976686287385968636536444420096", "3470969807745893038343026745856785182138612842496", "135836833331098723813143971074203930603781357568", "9264238167902177903432411964721328388459986944", "93678726785397137283190901504320970833264640", "35631958350937430677343301622851397874978136260608", "164366650715983356696966153629854425230576975872", "27233838807942755713714287620199667558112034816", "93044522499039055473940385659000341770797056", "148253145534915711721524003169881224196970564812800", "150680832786097349536863970682520388733516120064", "78734159064604770827827353970994584523150196736", "92841634068326153611457497847846997673902080", "14967287055686930442708447267181987356043882004480", "165420183184471745032381262407135516453821743104", "9245284432902266750849848417336718588806955008", "93667174452305258432322890338526480228679680", "48477500530076608917512194539692118025188193337344", "150996700966112105390131692106310588428986613760", "27228324356641440840388119499534307593774170112", "93049186428810303397922002408476631908745216", "13802338533072587018242155510684663369385256157184", "152187592780419234046031977205723096053868134400", "9245766463013086671828116282783396624865427456", "93671786282902975727524247868961461966471168", "392494434828831620632060460582059382896156737536", "29240379468663478733245937876245937843945340928", "93288563219518952708015135786044432534470656", "4925808425456191137748958686639644239382070689792", "79969928643671365479748404697885886337469382656", "92892242618229652228901223070040570604814336", "67410497371395638129950510451584686653811967655936", "130975032979855723926005555312530310908946153472", "92806657518312755115759841564543139346120704", "246821876837724067272649662578131660492200648638464", "163720451421913998214988970873570874038524313600", "92780266602465514632841857525826020249174016", "2963149675973479857526876325237753368859834843136", "80839214232978850978001425896234159276646465536", "27465275835977159791699355871388059428708155392", "93098976410541557512677867383893893528420352", "34599020493762385670761791438646963611531372134400", "131216808558043421242347112985988675056403742720", "78871753913013702756882437321476621758279712768", "92850120212386902955376429032780032072744960", "226657385655945995257905379908082877557531910078464", "163730113381981808682965701424209619289911590912", "130796483687470714159806655656520844426057089024", "92793503504469059603335531081307658748166144", "17443133291891004733111651586238467735856439361536", "131708085960133009218054562260413549668454105088", "27255561039711696916934612372402260095811977216", "93057584615095125337831986624283175827800064", "223228015735572279414459532848716279787322299383808", "163731930393603102131927560984004037979582496768", "78720117612123214989825788475807230786145353728", "92837074540546616666805836831203872802340864", "52252447097230276551555436763385108580594954010624", "164125833177039646971446492517528647050918363136", "27227219545199126971850681107771242423083073536", "93044599781233938920758230862955461411340288", "16880785021414044649164122212424373070200009916416", "79060921793623373529013737632416118091181719552", "92893483251060510295132327420411390625579008", "370256236419019491833076322589445656522117471010816", "130767216994163383418750708056301970850316288000", "92806762026497931216189703949371288454168576", "926154794252932082863748291793392429663595224104960", "130739501967979906100954541761497422645992357888", "78699053989925982322801075104685133078728802304", "92850360077560320902847448874917248951648256", "9239577151516689272999706040365402528312983552", "93614166564742660005280198568417383516471296", "50992329746708455707447908865879683953862901760", "58355665082041952514940819292593440376624250880", "93140304213639296560199588036899916377751552", "283019733799997120741730531576892255068770795520", "108999069397428573056188553608338956028594880512", "92863514363323735236753119402975607595728896", "1952958027727305021407620222502311822282259955712", "140098529879271524990331725808321245750400909312", "92802375214675939997108778744960074452566016", "80478148621176729295566139338567695231369357557760", "163945225647921978344895335541875035302967377920", "92780194515673613197404096310424676444667904", "175299183992468443570063547971841009047258760478720", "150657208005895962913784029508261272097570947072", "92789399727024876700385850006074734288044032", "290176344930090450649502297888144214350232668864512", "155394869108806422177469860454664221946785300480", "92785895725393412129592687453417898780917760", "61418606884130244490522893786944387541423357952", "48863010236122636972341483574301609887830900736", "10875670930498371192287949729909151813022515200", "93793861473597224931144213197027723746213888", "213919568025638611229892965002846109026471641088", "124485584934558111922393636078524797760827293696", "31179422228569048458399485841628461284276043776", "93061399465080664087841415372849005006422016", "1459658550840930017179617575400018984347774222336", "143579435835172989759529888130876690554035372032", "83176538288616819723034733157287791905315225600", "92844463455115819927769078610105379856580608", "70239121254581414158167268431915047063699763232768", "163993925561758790598009882399587056294870122496", "130964785627828343319325295152917736907306172416", "92793418903903475257233954315922314102833152", "697002819578480998776196932207161716362847822282752", "150560355696516834893590376199322186933327626240", "163650340001398390212781199441190425341315776512", "92784862583498828009504261224633079611523072", "247473442298238598580583802240762044102112817709056", "155409229963053663632445452730782362430395645952", "150619455583449730175096729703179805322205200384", "92787652295095687647072781641063157005811712", "140170372838112996401835285990604878013785964544", "179419262729842647150512185110040156786747506688", "9891599355240062512147060406032441800973615104", "93663036384825976214616037746118041221988352", "1067060335009319389298860499552839234436158455808", "148970835990252001216282095048281784599390978048", "27925211048199766502700270746165795791034122240", "93049966206099814165104568253140205381353472", "38083682252260434019989007178331553928182809755648", "164317853910036799883893479295327729068548292608", "78855306018486902283723724837763289873029005312", "92836886840315267191490179923408794586972160", "1969103674638688226499492405923004830385658652524544", "150539347968324088202632833837484587629911474176", "130729727524433382663042647983602016305236934656", "92798111882693258691920725274285065088532480", "260400006817196766231056812795962944479738575454208", "155404385411226990189166657954176778090875715584", "163714788948628412161648481216694589047632297984", "92783080291687677630046700686683326073798656", "828346502822943139645904779791549831463447822336", "155215557409563696178700254493238264900783964160", "9343800157406733696439988027416987495884128256", "93670661551837317273002947672927860202405888", "16736676830042339234950040324823030167165290414080", "165227128187806369623036150871939948694537764864", "27257358794975924029223647315498334682381025280", "93044248199683677225706883250524252197093376", "2221711216140835547477962416069265899111766223070569607525479974392823808", "150527840010069755008358100427390529666797273088", "78692367186713115828470250801798985606932463616", "92841692209247098487836775185925944807260160", "446268434697938393442304690631536779862044768731136", "155365767652033845883825188663257891322789363712", "130759350950043293980090326323555034012261023744", "92796334873473601037852029970756608284688384", "11722522819088981294836709250560050002947307732992", "165927789007445777240729834144611161594180665344", "9246865439879185024127268285610157153225539584", "93667012199184536210252837323854547498565632", "1046304867030646675099811399917223115965581941014528", "150549498985011853078431910862156041105396727808", "27213747421862809464046550558882483928836341760", "93049356755576469421871967567539853804437504", "179503178154805164440064823821382242026529593753600", "155446193635808143642470013462686384558109097984", "78726880250112826061905181375211668681927950336", "92839880450155635242706676626907770048741376", "12663296653909533387327836656190270902693215076352", "152338680676519808965820215758052909883204829184", "9246323587495362847990418390699493890577137664", "93671729101135511486111280354916275618578432", "40608030922884209803144013930529759848760222941184", "155907991017816801032130940988482175901573840896", "27231288385423054389259175878521477056859996160", "93047380184552785499354506676848135579369472", "17502444200916152892679454251504215445933226196992", "156702227649989257222141313573878567403394170880", "9244457320003534381202918289945904621641793536", "93670125250454023673160974079459091390922752", "86966745097630465861647810180890080533293301760", "39606405359871711727314576411766917474782543872", "93210731222076481269354539383703271320322048", "748400696793498887906320003741225755493290475520", "87938912853965539076658149739311202634813145088", "92882465556696739513106841528205633233354752", "11542792262509899732665996335708921547685135122432", "132218410089896515704725109315188711841555546112", "92806039106480795813088880777401807843360768", "154284286285542789601637306170448037835823990702080", "163785612989729563024784080742102667498233004032", "92780245684281673704440808495081636684103680", "276920195714885625031809514965947477243973068652544", "150609708195959044255973718015257783532429246464", "92789417750801848799379544407672606878072832", "650206069068302821757343030101312745804123865088", "89527608114552647484994834380350347469178011648", "28401735954275156252331891455592995427664789504", "93088572377759457578810909970076873363816448", "4990141520520828737595588276498536202791567753216", "134237516076299462846040162295337093969475534848", "79953194380504736116508115518515789201087135744", "92848641773681353224140429104744338322096128", "127754441839517006197284771115706909635989169242112", "163821727709650890335155417411803947612361457664", "130854942438684375348089466632371836859835219968", "92793474094244455219919603542686952501280768", "278083634693175992542063643989009933667092356136960", "150609365492494804415521556808076262824029978624", "163708243892019419626507162996837342838075162624", "92784843976580374294755986853538863098363904", "2404626878728333178319543424197159102319152857088", "138235868722749549924601627340613267264087523328", "27524533366349747539729680737499184588570755072", "93054479901305675839284165796617166044266496", "76150777318619410428642567478440034520671704842240", "163964206673253101448131770778768077389779959808", "78773770091042634365341937822941939602523422720", "92836999970404373191873399390508252439511040", "231624538688646303726717840590942086176497630969856", "150625728453506776202797366084267811506730565632", "130794865086260817417903393112594390062974631936", "92798079077350894620967634515287489753645056", "24484332800461203328955014450811818021219700047872", "164712586029592338097379964865854565465251119104", "27243319134271817362452757857735596079874834432", "93044411878565620359364969323983096766267392", "134846343439956869566460682465692304135202069807104", "150696060756328082776910325356173012061067935744", "78738316556640953629507833187364684776266006528", "92841628287796521382592905016708672742490112", "121318325796381628208858206324811455720536479367168", "150714842093133571736218142921728236188271116288", "27219145182122261816039299845003111717480169472", "93049293663152098769258982608235006663852032", "1536628477965683917163733232289779027195365163008", "82939802041824739726606103112498361987791585280", "92888379045736755863134424378844721123950592", "42057287439754566389900926713968375829819448885248", "131128618461667041432296287920748672439394762752", "92806580495022778706122917676028156201402368", "262963158324373109733407411824055666736020880097280", "163713785693142344233258450396429744370201133056", "92780268743238895225680359528986184475738112", "29398701529126129644220724581227427941515989614592", "131304894867763379140494233625063120378712293376", "78903570690069690885389038370100016125373841408", "92850076136327101045126711699690244320264192", "461263165941223280265613489097549175960499495370752", "163669979720464587550962637876713659265179451392", "130758105474749904764494945351876524474764361728", "92793522826612080168135920532687712138821632", "979302553580984218429167343316104555122624143818752", "163639264497920641125500040799254417059795173376", "78698691061057612065723795487319936591833595904", "92837104349179579228313530412612978636488704", "241978109959620139039458199840595832289578424044974220277473169744330752", "130721048891955339501136908952181129661107929088", "92806785289029090893777119573916160540803072", "27213039627404103559082454270218351776775536640", "92991881740131407672957065294448934938214400", "168141390276094612358362806671061320872574844928", "147921615752800516507791154149626204456719745024", "92842701123194065110726823910622775427989504", "1404161200818450525087199619188309652279419469824", "144139812700809484987927868574325965341954408448", "92800651712518683357238045769571383749115904", "30187020488523607803622309079073262242017799307264", "164503525012657680249231108624380489091734568960", "92780016317653446941907720184861101385580544", "130191640699147349906465912136098884605019984756736", "150702082064139542671037224070576366604769034240", "92789382710031462201531881850417647835938816", "209420052650344726020271039304270558454836212269056", "155426965717267759715554431178119509593890488320", "92785884284499027481142077964868571063386112", "203226240099180513665641330508169637695458377728", "128417703022057054085257880844598401763247128576", "31420391824726443792566691056335445686113796096", "93059269307130214074511613363754712403279872", "1043511136625005869351913822551158313797399085056", "149441664784982473373204094112170271987489308672", "85110659253163775817107874450272603160210046976", "92842108406690444071588947519203039682494464", "49354533696890322405312094416630334237314977366016", "164156108285465964060740788098872703174714589184", "131068197796198291174666175777518461069276741632", "92793367029407491219387452152834957189840896", "1924692968681445594834548648913315253413249051189797491621688662850273280", "150527840010069755008358100427390529666797273088", "163611925311452522947901046585445559512665686016", "92784874935001044138909199749598788777410560", "277317386049813422209165538705537701705622107455488", "155398727896083174485146668402186028242249449472", "150609590875827830432871419274688421941255077888", "92787656039053150288240088906355143482540032", "579198211394917817112974050629643354661478989824", "168823307049415252263315841345950840641650950144", "28554650894589687021658910948284158954033905664", "93043132104127807335142036498524070433783808", "14142344485318204988933024018170755912189228351488", "165526895927651749234414001178432930633528377344", "79132685860798124555241890881880287917515997184", "92836503726852213480975606749230841022382080", "2742682454022354676834740874472896185548347271423861300688880725494071296", "150527840010069755008358100427390529666797273088", "130721048891955339501136908952181129661107929088", "92798116255997765579276998382186220662816768", "269709043990205195269314848030493032939622156468224", "155401184409869672033805804166108638977684668416", "163711236443898928679207425082530371807272239104", "92783081432740742907846123292740323794485248", "6611739753324479635868455012777593635209744482304", "167763341477215643338087903339756490269158014976", "27325507775528126094264744824180549049854722048", "93043456094753042768268757213381163527176192", "181739906729747483838483985145875632714834115559424", "150652619502992937848244413912039289404381986816", "78726455303294179019117699282064127899803320320", "92841644781163943421144461143098832281665536", "175614380679009978822400156802618750796036181065728", "155449174564723574557164786665580685433432440832", "130818425437779781544316348989730630238520475648", "92796305134922979779143785634379287024893952", "905674810358845383486550732109056054975587491527122630432467609223954432", "150527840010069755008358100427390529666797273088", "27213039627404103559082454270218351776775536640", "93049365030586779924278047227831363177545728", "159424375833763618104945831085590496150847922110464", "155463149443804658918125581074720187672365629440", "78731229166019554775449896970500728617619685376", "92839874402597482214413774639581718122594304", "17009195480070220133863355124492769946618896056320", "156742923170324732256572113448422800502198108160", "27256647582385792713318312234727167725282525184", "93047084382088779187452325202883478328180736", "304087803955229888650860277930548967060719796224", "106166253713565150645715335262759767670119202816", "92865625464942878053872421253432834093219840", "5285270037198298241171287748430954172638757388288", "134036177463277283395786667027511748691641761792", "92805155675386673067673145388407973136564224", "94190488227210239554579143785158967276649427501056", "163896619041127979005252537279108826572037029888", "92780210087414408051039271359513821926391808", "194675100595020576902317942124926950138443978506240", "150644322109463100277084439894683857774541012992", "92789404615447074609162800523778387991330816", "5183781439384710349186053505271384630562750726144", "134102760429692695230900185983389920066950660096", "79905370244225353417873636880646386665249570816", "92848706307410099239601972355809286803161088", "89595490883818477645329895066674593902840489443328", "163911246564856357256481869303890479011535519744", "130912051368739691838042587550276478024059715584", "92793445388487762686460996676980669300080640", "513005617364485336719680240734025394484119301259264", "150572021360866344518355324640670198594204073984", "163664122404943717606220140599292623881968287744", "92784858153447064559735719382418486607216640", "21067392572484307230610702664584432075620816519168", "164892500464624190504499163091046956644119347200", "78987406355069309950689328955543274282230480896", "92836704049053284726923663914330155451940864", "461471256506760808390956959229057243743524038377472", "150576956880849835040528309109880811974454935552", "130758088760143929466717631043504143160957730816", "92798097595055122803720407656491826072780800", "109563896751111881812792511535961382711913948905472", "150734931984694055797309611979578883883323621376", "78748927236888787570003692407711816178024316928", "92841613537597368394307368976283986049368064", "7434229219201302711812920807510052848823179411456", "133060745408333604598359223040884561902896676864", "92805626730203474119158534334050329713180672", "190286062464291309796976213549615316039799710679040", "163752723318359298183099399553845115431262617600", "92780256240450762118890195377857376810958848", "531643498361849661295463529398637580743538477554745911110559258231439360", "163611925311452522947901046585445559512665686016", "130721048891955339501136908952181129661107929088", "92793541494132590347047774237285205449637888", "78692367186713115828470250801798985606932463616", "92784465142453480645750052385270828078465024", "672699777872737875877214915791674859264638189568", "162249947923745356023634607965517617752927371264", "92793983276057943344041158576706917693915136", "36938444766260367080946140060125919914201876267008", "164339837854791485190937178336352192368222404608", "92780068437806029483473870110520470382051328", "35601408659626087441784544868438314575421614587904", "151166995655690821459559265125279990335525617664", "92789207001941738328067009212180814050099200", "210003118594603656168400562285128628020166162120704", "155426645440446324803443451181882843228438265856", "92785884398638928077455227726129204092207104", "984767379020514157248165535566910935079508246528", "150729322472196282914487021652131129415981596672", "85526777773663895796062226484363615156257685504", "92841615665730695333410451322842180942299136", "22501119249948090702738491992382404926172796289024", "164810307105583877081214932889829440252979183616", "131484915161560063482592851116128738029288292352", "92793158819575931760398382780467243573575680", "956636600367315751354900970148953733433535133484374137603647386362576896", "150527840010069755008358100427390529666797273088", "163611925311452522947901046585445559512665686016", "92784874935001044138909199749598788777410560", "271931935499753640043923491557345536108783023947776", "155400452480545637596640152810944337596016230400", "150611210799901208843249624943354031492128833536", "92787655424208872318177973202141251167584256", "4245401588916840788472928465364857972374701604864", "170170044251975233185360745852189893465152159744", "80178549284843111641954883910353520585485582336", "92835083061524855889623790826139934607278080", "113026820065063691467222203951153865013913867780096", "150728578625517188421773500999876405863471120384", "130872409238081782886628107316220900364011962368", "92798040066264165704998540088866132115587072", "144950144838942679247685279822382760673164027494400", "155478289215814058346998508525283461150990663680", "163796810338847222791312478532504634106801291264", "92783053960453052785988413052445221558681600", "26410221636469556136515558351235394308867646029824", "151390707292290393483195695750086278542570553344", "78927541095152697297965859219696750401685553152", "92841365837525194005620149699792993909735424", "188066866838699461094287448546201842802142929223680", "155440064214152171089610794562647601040114843648", "130811973352237315364726566127346384536296488960", "92796308381644844019928186979551982338965504", "218462742529231430158779180074680913737603792124361454439944528414638080", "155311696785442658564300836048656430506350477312", "78692367186713115828470250801798985606932463616", "92839928467399388336299897224510777241632768", "1904003256674150354469188968305095850767979380736", "140357412776068604245182946140355273640097349632", "92802261830595993085265661796485090265530368", "24696256190940021955239075983339699404182481010688", "164703078055293707633975327811825079756420808704", "92779952917541863661733227276534209897824256", "180937561843828990873998330379782207609527248879616", "150653173282684972094241131369158510501313904640", "92789401257556423759389811782464876115394560", "16437888219164938162991070385378478622661794594816", "165256782607763171043378954809321490134517940224", "131768931239943001936902014476860084161033011200", "92793017668162943140493120676019918159740928", "1133469011849169196226002806097402017878894780088320", "150547833181396089821365167546780006630901678080", "163635545477831257943343000154973573839715303424", "92784867339705343968906570415516488797519872", "27232952918113895058438782974249641000151799562240", "151364494429042621953189909410162574689728200704", "131351550199222900199881184273282601349371920384", "92797800041261066866010489379563091349471232", "16787989526007510403401079738718366995926973677568", "165222142713095247513070186230111298627932520448", "92779788722884824485613621470236174142406656", "130721048891955339501136908952181129661107929088", "92740942879973165238677421406081046882025472", "2675366521027980884728354829362775505385203695616", "174269360615749821967017806009247698988432359424", "92777084018156189956843126614696750194098176", "145298003409263974829376386347014267620757942042624", "150683947655271521490080735704768590792282341376", "92789389585681518967580982475617843671990272", "76242246353200159681932082155178069502412223152128", "155628725238058072630004321121943612811569528832", "92785812475082997871147278822840144981131264", "83470756403208885073468342234942388221216912915234377363929243672641536", "163611925311452522947901046585445559512665686016", "130721048891955339501136908952181129661107929088", "92793541494132590347047774237285205449637888", "50507515142463718759622706616640577267532466997527264479442907514798080", "150527840010069755008358100427390529666797273088", "163611925311452522947901046585445559512665686016", "92784874935001044138909199749598788777410560", "544708630085111100407111512785072504122375969045115880227702082287697920", "155311696785442658564300836048656430506350477312", "150527840010069755008358100427390529666797273088", "92787687084896025593433654355734206298980352", "13860674873941922754918514319156955540664226938880", "152180530572907506041739331061044774797188268032", "131965626466006342549096978053796316737058111488", "92797494970756976100923201724893136339075072", "147005438303241324932001997519228104050215531577344", "155475957611877062407021131356257520920825954304", "163794222568061309194581362153680601806568161280", "92783054790799088663332770393428145458905088", "32859843707022436652205173984492282187786659823616", "156049261938517554401178617853075487640118099968", "131243152487639962133317909704066041945970966528", "92796092112793683396569553992507479681925120", "65458104212752177152334055616858502214292655308800", "164021896522902914458798034750326495015465910272", "92780169971960889289112566400643930014089216", "33529210345629817048016527833543960378823445315584", "151206675389934801319492849260396123793955749888", "92789192055573953486604868926669708268142592", "16063894715861645245182344699763181048843202461696", "151951714089946683666478046411228589984942391296", "165295471601587029648718797064084675469233881088", "92784339013704024391193938866148012197937152", "163611925311452522947901046585445559512665686016", "92727717868873635784448048518158247325073408", "3456441298581362102487349915663016724548714233856", "157381809692594195884729101803634369855464931328", "92786957942049131401688825373208799877267456", "157305132597919747762706890066332006445289108234596313670434442396565504", "155311696785442658564300836048656430506350477312", "92785925394335587607291012424911017184591872", "17188202723728671781809159210417845503689817587712", "151857753321172433987942729581823854265845678080", "165184289805911269470682363217631222720630882304", "92784374068989496074199226279333002991370240", "96770623264140231831585247226464360269355038015488", "155561364490975616079110949811952854453257764864", "150762352618638741478223601359278661570968682496", "92787598116298645849838485916394903192993792", "20792589645125268393603118002303816038212268195840", "156480539072625875057556466709141508821880930304", "164909559274109297661355949836601203472822435840", "92782699325463397567816734085893166842511360", "96734544586148166490983627028509568081380603027393221912585572701962240", "150527840010069755008358100427390529666797273088", "92789448842354811456960252936440421713707008", "150527840010069755008358100427390529666797273088", "92732286142614423802573110532986696265367552", "6914000048546942529309221229581350117086857265152", "158880691522725743331374706387024409703875608576", "92784680223326549482045332271351432210284544", "10045753126724176968488725384361225881357295550464", "157750589258467768009237323365713198708015759360", "152817694961479494444926385553264202041429852160", "92786830058524337596594625556755573507096576", "155311696785442658564300836048656430506350477312", "92730526555118687382413277189596294940721152"], "dual_psd": [[["8294376616457750702322029031590271437880959078153418007961119085297664", "394179501108182781295898791792674409526133870892989025390882151464960", "-24463995412543700241062660381377470136368390921644405211550875385856", "-1027966899290489263424551282412529785181598822207939351835370848256", "112395056386682840804360651359259976804471677718067818138949386240", "166254488462099076090649773187149685067788573722718654247722811392", "-65190949545386128295134166984677858958769769023605386364474884096", "-160473612600731661372301495476457695869848382138299508010971561984", "6151748388773557375225939620996149063883020367657287909218713600", "-122219750806254620790054979637057249636584821094254291388519677952", "64907969180777629677326795798267814601513243992079939113530163200"], ["394179501108182781295898791792674409526133870892989025390882151464960", "58433072548112817861196636071623238071905481777010091876202435313664", "891236178770675149318765098009751763861047166079598151597274693632", "-1427228967093155005146501992865557438141760906929424394078333698048", "177789247417854924751265830443878664908955927877945224831560581120", "16549338891143236742234871008424741899138645231056194679026483200", "-12161079240368305493686103935153441163776089776694913442926034944", "-7664637126256623981529172058624125391147056013939190449014046720", "-3303677768630860419032212059367386984097401037055709740900810752", "-1443898358520889123536151790374652067173200006080174835831406592", "201405479795227380459579737131343006992029914445206977289125888"], ["-24463995412543700241062660381377470136368390921644405211550875385856", "891236178770675149318765098009751763861047166079598151597274693632", "355915581924749232495903791261313534097033209509515162842765983744", "-43523155626595696131818648194009025327493742137085785625969295360", "-16089379391018851285697413417999219840820874140854076695312859136", "5816872843634130881613281473592053522142433833886428538448379904", "-470698621967109224769688302350791634253065002000209271167385600", "-72749970634166735138854900912346095545684084282027369209790464", "-282328677006848031105508862886130840165789293067673943224090624", "813087972609526291313970707350691065801226861588288151947837440", "-405514919734227100772411857151164726349405438451178965668200448"], ["-1027966899290489263424551282412529785181598822207939351835370848256", "-1427228967093155005146501992865557438141760906929424394078333698048", "-43523155626595696131818648194009025327493742137085785625969295360", "51648807072934991059503322348017553593702360512364330105662603264", "-9666529741031424468375959817006350342986366684675604183630479360", "653600612811623282208959096622406864684406432228009298750341120", "249306946181711643601922625498312700022184006798681509168414720", "-107101050368485497453516351057766836876663562579043543404249088", "148789098348841180380841731769807274411597345591804538875019264", "-104079322707505290677382753076017176031903756930711601157242880", "70066409494182788440647027741829956171194233593780988631056384"], ["112395056386682840804360651359259976804471677718067818138949386240", "177789247417854924751265830443878664908955927877945224831560581120", "-16089379391018851285697413417999219840820874140854076695312859136", "-9666529741031424468375959817006350342986366684675604183630479360", "4417044843340426264359735080254859957198847847848434862103986176", "-940316935569593721865431683670520566305187939174427124387807232", "35499385318772711650376849130810611519092518165080597061435392", "128461237188778196706970144682017728624180034388019185876729856", "-42108304995974010096903417861802103693845092612184414795857920", "-14942517055683819677687590048780784418443495651098576746971136", "10992025422818010589053628203030367006618917567849145751830528"], ["166254488462099076090649773187149685067788573722718654247722811392", "16549338891143236742234871008424741899138645231056194679026483200", "5816872843634130881613281473592053522142433833886428538448379904", "653600612811623282208959096622406864684406432228009298750341120", "-940316935569593721865431683670520566305187939174427124387807232", "315012793860562147640264892315727750058332637194196619244863488", "-43986533437060790728488159489468133977584128848047792893984768", "-59981653496403410545730536325810101749297923098462417819009024", "23091794507138307842513827548786784973683914693875569579261952", "6487550574214951866999138464690412065387059770555878323781632", "-11044220514940249739865809173793152276983256339099011826843648"], ["-65190949545386128295134166984677858958769769023605386364474884096", "-12161079240368305493686103935153441163776089776694913442926034944", "-470698621967109224769688302350791634253065002000209271167385600", "249306946181711643601922625498312700022184006798681509168414720", "35499385318772711650376849130810611519092518165080597061435392", "-43986533437060790728488159489468133977584128848047792893984768", "12903632342821822703271369998539497209507600945147961304678400", "13300962636363980912147105757828290817262125699547912759934976", "-6903878540894229958224761834422499960466628746020824098537472", "-430853998626392897661220973245671954074683320285395272335360", "3041329753751791544418331633927465329594973746665569577336832"], ["-160473612600731661372301495476457695869848382138299508010971561984", "-7664637126256623981529172058624125391147056013939190449014046720", "-72749970634166735138854900912346095545684084282027369209790464", "-107101050368485497453516351057766836876663562579043543404249088", "128461237188778196706970144682017728624180034388019185876729856", "-59981653496403410545730536325810101749297923098462417819009024", "13300962636363980912147105757828290817262125699547912759934976", "17708215497447919550897793573427498550493559058274639394373632", "-8655888476277062921046885461832148651133535817411716041408512", "1498808639178680698927776966802989328373953121534025693921280", "2138382479685609007264915424826676120478631999375728556638208"], ["6151748388773557375225939620996149063883020367657287909218713600", "-3303677768630860419032212059367386984097401037055709740900810752", "-282328677006848031105508862886130840165789293067673943224090624", "148789098348841180380841731769807274411597345591804538875019264", "-42108304995974010096903417861802103693845092612184414795857920", "23091794507138307842513827548786784973683914693875569579261952", "-6903878540894229958224761834422499960466628746020824098537472", "-8655888476277062921046885461832148651133535817411716041408512", "6323838016342101567903041015424271011304265118186229328773120", "-472905782510758165747152965607487517676027746529544008368128", "-1828916151519449564605494480041437970184311827156581677531136"], ["-122219750806254620790054979637057249636584821094254291388519677952", "-1443898358520889123536151790374652067173200006080174835831406592", "813087972609526291313970707350691065801226861588288151947837440", "-104079322707505290677382753076017176031903756930711601157242880", "-14942517055683819677687590048780784418443495651098576746971136", "6487550574214951866999138464690412065387059770555878323781632", "-430853998626392897661220973245671954074683320285395272335360", "1498808639178680698927776966802989328373953121534025693921280", "-472905782510758165747152965607487517676027746529544008368128", "2572703846872057650259667840167516389360529105783846277742592", "-1397405986394093658439081572375392405242931446978256199221248"], ["64907969180777629677326795798267814601513243992079939113530163200", "201405479795227380459579737131343006992029914445206977289125888", "-405514919734227100772411857151164726349405438451178965668200448", "70066409494182788440647027741829956171194233593780988631056384", "10992025422818010589053628203030367006618917567849145751830528", "-11044220514940249739865809173793152276983256339099011826843648", "3041329753751791544418331633927465329594973746665569577336832", "2138382479685609007264915424826676120478631999375728556638208", "-1828916151519449564605494480041437970184311827156581677531136", "-1397405986394093658439081572375392405242931446978256199221248", "1528940689597872998042175720951293509475817357088461447757824"]], [["2333872051751166931487508006854209169904307585833481641116081699422208", "-170596707282343357019300043846256962153654964784666511216443259879424", "-38162281842880590795427709590793309112199993554926028180211984498688", "11066705450080256191564017903555779490828845598918596365453575061504", "-14196093453920473723468558022380963573064606528019014883139911680", "-812456174016059189593451861692423308999768993476857420903622901760", "107465986288747538145765821497673727862068394202707350377067446272", "5206180884403019277767814545418179514755070500245974734707097600", "-27120277148978833187943308300598158789400146761803229976135204864"], ["-170596707282343357019300043846256962153654964784666511216443259879424", "17270796759568769366864425285822516605087677465215004808122160119808", "962387274259347785026143449020514544012081616117482560389071765504", "-159944638554114845779469687545005607891993356349754863121669816320", "-150321042020440955105440200391267594552649676380681137195952635904", "64775675331064457739717951188672821753259356325519122815900450816", "14575557201087492042729618025283551566087404017210791317592866816", "-8246174566698211494365172062013078082041618994341887033321979904", "1695448043428169973122992710599205415451367399206477949883645952"], ["-38162281842880590795427709590793309112199993554926028180211984498688", "962387274259347785026143449020514544012081616117482560389071765504", "1342483343771461377515376095778543974148511547585206449301727739904", "-444705117096701937716394859795272743069658892692579414082246934528", "60899277914818564692791240298453918117870756594762339882314498048", "11165533652203711018384135835372612579733014649952729414288539648", "-9156127326981976325761838283727579731536701509626882849127792640", "1304066535448035131750531999145747218201787179953400288523583488", "797906511442712923751420614408728884236583266731234462347034624"], ["11066705450080256191564017903555779490828845598918596365453575061504", "-159944638554114845779469687545005607891993356349754863121669816320", "-444705117096701937716394859795272743069658892692579414082246934528", "152358273075936728393023574211364017812051018992266789283120021504", "-22749397728920138810410890319441560295807161331052383386896171008", "-3074318606621203993125795155915147481816415779870684823588700160", "2716564373623129908754578278757523923609562780442945766970884096", "124923008355321128142998076572101564758674953774017654284091392", "-345250256675880575869194524125611441482287763574250364456665088"], ["-14196093453920473723468558022380963573064606528019014883139911680", "-150321042020440955105440200391267594552649676380681137195952635904", "60899277914818564692791240298453918117870756594762339882314498048", "-22749397728920138810410890319441560295807161331052383386896171008", "5178055412518293356793566429945279688428467190239599759510732800", "-174035635225577915703671965611545755597201565444209272539840512", "-556990217605730748993708453608727467347724996871889557789868032", "35266597360095391627980545983423871381673493369793732147150848", "41723615333554501551812709913289276987094155028766865454268416"], ["-812456174016059189593451861692423308999768993476857420903622901760", "64775675331064457739717951188672821753259356325519122815900450816", "11165533652203711018384135835372612579733014649952729414288539648", "-3074318606621203993125795155915147481816415779870684823588700160", "-174035635225577915703671965611545755597201565444209272539840512", "289079854494893211409023233777730968638170052492987148806389760", "-15614025158817654996984208030297237661905038313138649863028736", "-5875918343345734421801331647294247605132254057071131555266560", "8390575942477174097459214748622962775127249806859664520904704"], ["107465986288747538145765821497673727862068394202707350377067446272", "14575557201087492042729618025283551566087404017210791317592866816", "-9156127326981976325761838283727579731536701509626882849127792640", "2716564373623129908754578278757523923609562780442945766970884096", "-556990217605730748993708453608727467347724996871889557789868032", "-15614025158817654996984208030297237661905038313138649863028736", "165798456342664948584621929070698744290353707384695820948340736", "-115530828467182835143480493569122621715265394923244043829772288", "9490116773329919800053004275508285193269942576651764378894336"], ["5206180884403019277767814545418179514755070500245974734707097600", "-8246174566698211494365172062013078082041618994341887033321979904", "1304066535448035131750531999145747218201787179953400288523583488", "124923008355321128142998076572101564758674953774017654284091392", "35266597360095391627980545983423871381673493369793732147150848", "-5875918343345734421801331647294247605132254057071131555266560", "-115530828467182835143480493569122621715265394923244043829772288", "124308638295275551881306550464280817893843251416064295669071872", "-16621254822909343034708371993175354586983117131349667168124928"], ["-27120277148978833187943308300598158789400146761803229976135204864", "1695448043428169973122992710599205415451367399206477949883645952", "797906511442712923751420614408728884236583266731234462347034624", "-345250256675880575869194524125611441482287763574250364456665088", "41723615333554501551812709913289276987094155028766865454268416", "8390575942477174097459214748622962775127249806859664520904704", "9490116773329919800053004275508285193269942576651764378894336", "-16621254822909343034708371993175354586983117131349667168124928", "2935741734465666751763201126824182370827761766389306789724160"]], [["1660792390860245121826296081664276644050247161109139119267143229636608", "-82522305076995764862785443005167990481167769280879550751346633211904", "-9603884226674028642182973701262496485324525250898080430509803962368", "2689830148207831437416108319627399411771325157310731102264865325056", "510623400447871979428821511330896350692428923864532346084893130752", "-557449991788932432236741994177341902792635624720155286015588696064", "124771970110662947980778558273369087776211992847428929698574368768"], ["-82522305076995764862785443005167990481167769280879550751346633211904", "5574846103751527266866094999412792824097292482782592626167245701120", "405482969178579591899511123914684588516600476338193579789896384512", "-230282725716570897968938041239388150854361192479224025852166537216", "32920433472329703562306670848322624232899057841406941905941430272", "-706927872650727795087752084861035882552013564605622015559204864", "22055488605481833593391176036512789805402698613619139857679908864"], ["-9603884226674028642182973701262496485324525250898080430509803962368", "405482969178579591899511123914684588516600476338193579789896384512", "327679980483515071644681919388609592680630719856823516323085549568", "-84539151309026386898204047299276283182200458642525204365447266304", "-4334119296379698136020115134116218197843846162106068959739510784", "7606763239452680179958102072451816916166003468293069815836311552", "-7184677358013911732794622869837330211951712855523379337207218176"], ["2689830148207831437416108319627399411771325157310731102264865325056", "-230282725716570897968938041239388150854361192479224025852166537216", "-84539151309026386898204047299276283182200458642525204365447266304", "31203198953681821443613014164834488920872843934935547278545387520", "-3492588704575373117025650157301038148494432769271180610932572160", "27321870224087394632865768723979394275273946229261966686289920", "60500117166139467319086120689127522497466194173455129829703680"], ["510623400447871979428821511330896350692428923864532346084893130752", "32920433472329703562306670848322624232899057841406941905941430272", "-4334119296379698136020115134116218197843846162106068959739510784", "-3492588704575373117025650157301038148494432769271180610932572160", "2502682653320490608511426637221848875314757909471249519205154816", "-1242438866092366749579665504567853769684826329844066632085798912", "1024036957643400248540189257075382598664373601404656861927440384"], ["-557449991788932432236741994177341902792635624720155286015588696064", "-706927872650727795087752084861035882552013564605622015559204864", "7606763239452680179958102072451816916166003468293069815836311552", "27321870224087394632865768723979394275273946229261966686289920", "-1242438866092366749579665504567853769684826329844066632085798912", "806390147499645064421184251879230881634647904246118997567733760", "-754941131699768989420658911405786127705745108316711878551142400"], ["124771970110662947980778558273369087776211992847428929698574368768", "22055488605481833593391176036512789805402698613619139857679908864", "-7184677358013911732794622869837330211951712855523379337207218176", "60500117166139467319086120689127522497466194173455129829703680", "1024036957643400248540189257075382598664373601404656861927440384", "-754941131699768989420658911405786127705745108316711878551142400", "972258720938010908176224444487558275887706417326168512992903168"]], [["258589002817560430700058748657514110468577823246829365543320164499456", "10744284891201736233412330597419421534901017026865553552389183635456", "833671635429072280722291122171635879821959094526578779503858810880", "-1916691387387471019863419078757858290931436740720705253538321661952", "-180355027499401572796687147388798597206201153620294943836095905792"], ["10744284891201736233412330597419421534901017026865553552389183635456", "715152416451224811773829906225535325113056493869079108642643378176", "-61790787314372239543299221442691763673707250923280541885522771968", "-53190548717644972913373500357223903995702299688660213216548225024", "-16284979503389981672619800453382485776098220510877317297541742592"], ["833671635429072280722291122171635879821959094526578779503858810880", "-61790787314372239543299221442691763673707250923280541885522771968", "37289800773504706279891551870071774683394484789789425262303117312", "-15669442157114974715894077745047690512565571078329889087633227776", "2573153460370072332172704459683656141623252733597337566029283328"], ["-1916691387387471019863419078757858290931436740720705253538321661952", "-53190548717644972913373500357223903995702299688660213216548225024", "-15669442157114974715894077745047690512565571078329889087633227776", "16809565842822096385664665600780758006330293010508756894387011584", "471612199916601247885930692567872954807018401122128589299384320"], ["-180355027499401572796687147388798597206201153620294943836095905792", "-16284979503389981672619800453382485776098220510877317297541742592", "2573153460370072332172704459683656141623252733597337566029283328", "471612199916601247885930692567872954807018401122128589299384320", "413389074675370730254355999020976075307517731529099058641633280"]], [["6127450470192192374788211610078774696895487795358069129951865470976", "-1254842062253276566561208115742218521008890779420996289457723277312", "196922043043393217945922281091950899371490204986501629480185888768"], ["-1254842062253276566561208115742218521008890779420996289457723277312", "256979409113145640691728603093000402666705217259413065075917848576", "-40327712773490498918488702144395378743362895260751012248319688704"], ["196922043043393217945922281091950899371490204986501629480185888768", "-40327712773490498918488702144395378743362895260751012248319688704", "6328617624087902127440794438368709064326494187949901737097166848"]], [["361191098130648181563192560758376287119280220762415058281113321472"]], [["7485053908608127847363029267429334603146934254473215321095892837072896", "79243826060522969403462570474531762984150936505414171803384270553088", "46080915657653692416055859769965488026412044057293887219895365533696", "1862292080664297365279872825843651827768741461675391481209428115456", "-2112382591087958472940645588402682718333354787924307352732395634688", "-348836191123754443537900977437741141105907007339115481725277306880", "421167149035195599944923114867741222551102993294384035352157356032", "151912752752373162523857681134987148714177590197591242254745337856", "-34144649549766263160278596575157433667485294718611971370590928896", "-8693851620460552311719116594625544018487612807392077031149666304"], ["79243826060522969403462570474531762984150936505414171803384270553088", "195667024560043989631554135672374860919555084779950910605964527796224", "-5399821191371945376029654120868222414219648728452793944984904531968", "-6144364741586000436739014975762153605351702451421949332777737388032", "970166984406435538778327646065804852474020447986355941748556955648", "66566061114565537587968235973223399242826611812161348358557925376", "29599766799446658839129379985442421765118424450877238077808443392", "-21162105736224091584146293429312953987723258595831148942117044224", "9183081223192349093788759672387181222651410099492561730981068800", "-9638738081712753833152676207349694372994577490238823129969328128"], ["46080915657653692416055859769965488026412044057293887219895365533696", "-5399821191371945376029654120868222414219648728452793944984904531968", "545099571064365662191454182524882872260908876261152320774089998336", "170888252833955140053801606480544646630230158675309896730165641216", "-27217490782576354230278711585295098021597887903739711068542337024", "-10212002563138225634734364876547928217244194570697853048580997120", "1720202528419193411310464253951936170433856826933836005047795712", "1604355472490821494764577987664916156944936143575598200298405888", "-224553022794356236238948010551501434387136004077989468571697152", "67870844985999552866982381165492141800249405689660674467168256"], ["1862292080664297365279872825843651827768741461675391481209428115456", "-6144364741586000436739014975762153605351702451421949332777737388032", "170888252833955140053801606480544646630230158675309896730165641216", "223229364431613166521141507362116190275415495196132259917239156736", "-44809104769551319177840826006502542891018761303528790918019678208", "321404449500259857167714584396606357907305457856933212761096192", "104843833342117209932886403196173050221945178056183378853494784", "34238988515082097697454311305236241202805431459852251427766272", "-771815413909685911296086616394735497446763512431414570123264", "194124348076180606241316883588285758150380835956332991835275264"], ["-2112382591087958472940645588402682718333354787924307352732395634688", "970166984406435538778327646065804852474020447986355941748556955648", "-27217490782576354230278711585295098021597887903739711068542337024", "-44809104769551319177840826006502542891018761303528790918019678208", "11824189135748867225532721499059843851595422870050531514226049024", "-960849451657939012615893977167816331202586875571249068277497856", "-322260187822954863676743049130513044719847929540860166405095424", "135795388900912079485600030719470484127774644963684278400450560", "-52465767404431298019023150119117625281959845231302775622598656", "-12606431883313276104854945123656710114308570045590211619979264"], ["-348836191123754443537900977437741141105907007339115481725277306880", "66566061114565537587968235973223399242826611812161348358557925376", "-10212002563138225634734364876547928217244194570697853048580997120", "321404449500259857167714584396606357907305457856933212761096192", "-960849451657939012615893977167816331202586875571249068277497856", "491542488109720414279652664154597503777753202204082025407709184", "26081787480086849944846055689620796792626013988097898252861440", "-41452007833693190460781124061495233607279141830988844463292416", "520324029194396738997711623051780507472226444268059637055488", "2843891564480774241058377604683610840527462638325292760825856"], ["421167149035195599944923114867741222551102993294384035352157356032", "29599766799446658839129379985442421765118424450877238077808443392", "1720202528419193411310464253951936170433856826933836005047795712", "104843833342117209932886403196173050221945178056183378853494784", "-322260187822954863676743049130513044719847929540860166405095424", "26081787480086849944846055689620796792626013988097898252861440", "57261094210594706193798620000091662512519170442570772472922112", "-23375873968091884506174062465741691768154582930187022023786496", "14749460734458470658633723798325368379588750730471090409177088", "-7833429608444911133664539649197125824156956494166286202306560"], ["151912752752373162523857681134987148714177590197591242254745337856", "-21162105736224091584146293429312953987723258595831148942117044224", "1604355472490821494764577987664916156944936143575598200298405888", "34238988515082097697454311305236241202805431459852251427766272", "135795388900912079485600030719470484127774644963684278400450560", "-41452007833693190460781124061495233607279141830988844463292416", "-23375873968091884506174062465741691768154582930187022023786496", "33648994970097540494347236726809233345908589545222840415944704", "-17075315290347991285964946304384382032847511135304539342635008", "7073003329929537563306109202244203394657280869292248804622336"], ["-34144649549766263160278596575157433667485294718611971370590928896", "9183081223192349093788759672387181222651410099492561730981068800", "-224553022794356236238948010551501434387136004077989468571697152", "-771815413909685911296086616394735497446763512431414570123264", "-52465767404431298019023150119117625281959845231302775622598656", "520324029194396738997711623051780507472226444268059637055488", "14749460734458470658633723798325368379588750730471090409177088", "-17075315290347991285964946304384382032847511135304539342635008", "9809011194534281970332520154402352362796298611846875147403264", "-4298548244310151078621179598024223634320974013110104329551872"], ["-8693851620460552311719116594625544018487612807392077031149666304", "-9638738081712753833152676207349694372994577490238823129969328128", "67870844985999552866982381165492141800249405689660674467168256", "194124348076180606241316883588285758150380835956332991835275264", "-12606431883313276104854945123656710114308570045590211619979264", "2843891564480774241058377604683610840527462638325292760825856", "-7833429608444911133664539649197125824156956494166286202306560", "7073003329929537563306109202244203394657280869292248804622336", "-4298548244310151078621179598024223634320974013110104329551872", "2144168734373453927232181875917433830982251699181425176608768"]], [["15202986578739735118938269709234635726878238710653167310644973917962240", "301998075213870976447198693997866665966719336800167220249752737153024", "141333229722758255826866368138142018231541342026609483012602211598336", "132362168478487253074728573515093137905855653987787835255545659392", "-5104379076839910104901119734045227775453324696944943645088938983424", "-1372910225976041882829950968011180650605093841991692467751914307584", "397561333201375143679496634371823785819833462788523220413441900544", "671461827179591375828882764000438524288541971871940691523222372352"], ["301998075213870976447198693997866665966719336800167220249752737153024", "60888161571826506705300026826289190296745044039584901661761965391872", "-15827241002159210792730055592368830935001370941981298479546295648256", "2169547803602448255700259031282067952535378181202333533909997846528", "-211044108246791397232047676434846532087654221980662666539292426240", "-87945410754775109106906100407510547789430209702384248604978053120", "62520049850084052601425164473683113509971616239360478288069787648", "48673980514434576586113881247236867579266322618139803191793942528"], ["141333229722758255826866368138142018231541342026609483012602211598336", "-15827241002159210792730055592368830935001370941981298479546295648256", "7807690280076565077367278519320060074630405949823342386329358958592", "-763462988867835419682551386631157368544715811445135877037466058752", "-15467752481356504060796495707703779904092892229478125275730411520", "16793214784982343355923285845691913043700457084198288225625702400", "-18901683232512079641307629238425594875905750486083218188399542272", "-4052916224246685435777029412325166467759087273924945124909907968"], ["132362168478487253074728573515093137905855653987787835255545659392", "2169547803602448255700259031282067952535378181202333533909997846528", "-763462988867835419682551386631157368544715811445135877037466058752", "90582703944072807193577724833321026866120747350048763545783369728", "-3464038738274154552402083370746327325485427126491742320440901632", "-3961140070470233181059890891219835682895005963554604657124835328", "2862983150710823923741016307395455439229983733505269398430023680", "1105708727718058970503971157022167604885099533516929081148440576"], ["-5104379076839910104901119734045227775453324696944943645088938983424", "-211044108246791397232047676434846532087654221980662666539292426240", "-15467752481356504060796495707703779904092892229478125275730411520", "-3464038738274154552402083370746327325485427126491742320440901632", "2096952849690298644910160288265796347815472178570650349257883648", "301622097013756043499756560634017529718799508067943525566644224", "-115660396741065736587555335894924386072777302007859282211504128", "-349310651878148177414526179338110963600815371094740085575254016"], ["-1372910225976041882829950968011180650605093841991692467751914307584", "-87945410754775109106906100407510547789430209702384248604978053120", "16793214784982343355923285845691913043700457084198288225625702400", "-3961140070470233181059890891219835682895005963554604657124835328", "301622097013756043499756560634017529718799508067943525566644224", "670550716541652329784395300239441314756085662861255326220419072", "-313247335919150634919145910005537298323875155655161867363418112", "-8626872698673925046411999135467763591482855227042313023782912"], ["397561333201375143679496634371823785819833462788523220413441900544", "62520049850084052601425164473683113509971616239360478288069787648", "-18901683232512079641307629238425594875905750486083218188399542272", "2862983150710823923741016307395455439229983733505269398430023680", "-115660396741065736587555335894924386072777302007859282211504128", "-313247335919150634919145910005537298323875155655161867363418112", "162927520438322677189156829964323844493115201570212897261355008", "11515935685717733029621169188969415070941263542244299818139648"], ["671461827179591375828882764000438524288541971871940691523222372352", "48673980514434576586113881247236867579266322618139803191793942528", "-4052916224246685435777029412325166467759087273924945124909907968", "1105708727718058970503971157022167604885099533516929081148440576", "-349310651878148177414526179338110963600815371094740085575254016", "-8626872698673925046411999135467763591482855227042313023782912", "11515935685717733029621169188969415070941263542244299818139648", "69700337217308546395487814711717388271547543331945914593968128"]], [["2513962568599850943293295591398597828022022481354643827168798528503808", "11924861321667394226154799254913357753107020729195166816404101922816", "2578636368110263524549413902374913101788638309966830837277231415296", "-6637131918896090246455381848141895114330750156380769033585164288", "1751001447280968957911230750018416575464183483724862826147259351040", "2097839820854598150083286436125858832615204757800429503498273423360"], ["11924861321667394226154799254913357753107020729195166816404101922816", "25104960250739641873714852082720052085049297926040810639184625664000", "-1978294407169006194658242381604026766242183208474610201423880650752", "561139408496050050085429709306551151743957338277974587255463870464", "-400358894128303801861984871597037668173312068107174895002058752", "-30166024611748911945245490268693879137213829482709847498832216064"], ["2578636368110263524549413902374913101788638309966830837277231415296", "-1978294407169006194658242381604026766242183208474610201423880650752", "161035744283392654355602439293047035603885507908378208126738890752", "-44372208070388160259566072348267903807864537343483610045895147520", "2348834576043015929187834463562526891445357827968147969798045696", "6205725726987105295465073468965472616948411425197441726369759232"], ["-6637131918896090246455381848141895114330750156380769033585164288", "561139408496050050085429709306551151743957338277974587255463870464", "-44372208070388160259566072348267903807864537343483610045895147520", "12823460482941810631433486015635143426284252313632067456675610624", "-352071878902541328367311321150095402639460857438878749236920320", "44661950937596166854863499274481301498531782563676059194097664"], ["1751001447280968957911230750018416575464183483724862826147259351040", "-400358894128303801861984871597037668173312068107174895002058752", "2348834576043015929187834463562526891445357827968147969798045696", "-352071878902541328367311321150095402639460857438878749236920320", "1315051980382067717499103788165275654147159229695564821557149696", "899543200048160779731280596922188664361929707669847149826277376"], ["2097839820854598150083286436125858832615204757800429503498273423360", "-30166024611748911945245490268693879137213829482709847498832216064", "6205725726987105295465073468965472616948411425197441726369759232", "44661950937596166854863499274481301498531782563676059194097664", "899543200048160779731280596922188664361929707669847149826277376", "5398754615439290198639795461847031159526409373454446039058612224"]], [["34373829356020659156980481436297692768686397607917713399695018033152", "1615225145999413660277746407397201306510171865990147028267724439552", "-3529874197101485197616895566901046232047828419642895060127149195264", "849832087132804547256235575564491210109335679381151889643381194752"], ["1615225145999413660277746407397201306510171865990147028267724439552", "4272459677920576510112504445323103933781996467225849562249352445952", "53458819143679932798757278665199084790004282210051751589953142784", "168199370148940763134483584404490607171362900109569481433365348352"], ["-3529874197101485197616895566901046232047828419642895060127149195264", "53458819143679932798757278665199084790004282210051751589953142784", "373948268521934465861195450807943983778654194439571276611354361856", "-80566255158251745270187817508006619373840508694483351871619596288"], ["849832087132804547256235575564491210109335679381151889643381194752", "168199370148940763134483584404490607171362900109569481433365348352", "-80566255158251745270187817508006619373840508694483351871619596288", "24930974379069757028659734047651156469420271526861982864771121152"]], [["4449845104428611366398614128839632246188594098128950240939782176768", "755297470878526896730089730199129059660647505585226485185621524480"], ["755297470878526896730089730199129059660647505585226485185621524480", "213390316649516402499438577656060353601192571056392307175445233664"]], [["23743887931136197531630452596856661437110853448097647343568960922583040", "-533149313928540652085723470274719318734134150820912329404961899151360", "-37132245779178489922317106865260970346293784924592267418460479291392", "-17900422881642036206856871203298802284508753022721818423535220031488", "-3918705958260787067821731728391158221224315398490506118379809538048", "-1670603169414909064121971126795845454733345034707523714771729776640", "305787817034136212599146752027932652184232544325260996159287066624", "167340343920687183003736781221010644865693526710073336466031771648", "-116674479707751076221704494180687499198807788491416739620029726720"], ["-533149313928540652085723470274719318734134150820912329404961899151360", "189936759656161795885231822159605245085513857642035544935562144120832", "9569975058354385141023062721429151765252357676139440084369868324864", "338771067759980555602709699982051236989670279513028776758870016000", "345024550682495001488293501809577665270598801622318997961485320192", "-278550240367217325617834060993974303448606458294096863910399311872", "-53271089548887823942443544414642549630439626583776623898346389504", "7081619322136624964486464137143154016262337212938430621125967872", "6431407952128807774564025437015321373283743886142215654073171968"], ["-37132245779178489922317106865260970346293784924592267418460479291392", "9569975058354385141023062721429151765252357676139440084369868324864", "580078374802147957668024501382970525455343330437554294554821132288", "39064785356536903164564781750623434784938774637006134916159635456", "9898463060412300847988976001255171061201372859755383250342641664", "-11836018556956936764750679597988941875388401927101500011065638912", "1237208180371349612902616708607533143213128195232697129260548096", "-2438957182836703897153288224585925715787831501056612988629286912", "1181196196515963413474975878202425304734029421399394661609504768"], ["-17900422881642036206856871203298802284508753022721818423535220031488", "338771067759980555602709699982051236989670279513028776758870016000", "39064785356536903164564781750623434784938774637006134916159635456", "16600615353718292370659881939537075351096757301576375263802949632", "857808562046588612487592045493551518540579913425030524985933824", "2005693337117001657235807524697747195728975974844797342151868416", "245641828191521500564668614942670733546056838423051582249631744", "-549954271622675607008446057414850997325392311978567948577013760", "236482810730527040807788491223098428191887244493150741659123712"], ["-3918705958260787067821731728391158221224315398490506118379809538048", "345024550682495001488293501809577665270598801622318997961485320192", "9898463060412300847988976001255171061201372859755383250342641664", "857808562046588612487592045493551518540579913425030524985933824", "2327065280129052371575704941877756067417356146714599570586730496", "-617541999088112566161612964135622424442458040581915531831934976", "-391654001556433310962556708242752522619505074485307012523491328", "250885587416216119077102190702734394948433611262479698598297600", "-71097006348018374774964691058818223956271065258862987513430016"], ["-1670603169414909064121971126795845454733345034707523714771729776640", "-278550240367217325617834060993974303448606458294096863910399311872", "-11836018556956936764750679597988941875388401927101500011065638912", "2005693337117001657235807524697747195728975974844797342151868416", "-617541999088112566161612964135622424442458040581915531831934976", "931135277189202841123476856134413129723004230104541618293964800", "31405301759454875939522464564916186061731043979925149364256768", "-66000994025509010437698399566173399366936176584878630174195712", "24167232767678018543601366529391165282270888260853962253533184"], ["305787817034136212599146752027932652184232544325260996159287066624", "-53271089548887823942443544414642549630439626583776623898346389504", "1237208180371349612902616708607533143213128195232697129260548096", "245641828191521500564668614942670733546056838423051582249631744", "-391654001556433310962556708242752522619505074485307012523491328", "31405301759454875939522464564916186061731043979925149364256768", "210800283715219840334507321714367257675512760164878295393894400", "-115578687039386428911556579233586862060080336818845991728840704", "28087533322346368039641594711466121430124037358394011532918784"], ["167340343920687183003736781221010644865693526710073336466031771648", "7081619322136624964486464137143154016262337212938430621125967872", "-2438957182836703897153288224585925715787831501056612988629286912", "-549954271622675607008446057414850997325392311978567948577013760", "250885587416216119077102190702734394948433611262479698598297600", "-66000994025509010437698399566173399366936176584878630174195712", "-115578687039386428911556579233586862060080336818845991728840704", "80704612979098095984412001965747806054465368119559970342567936", "-24417103631230281328366655300508182973470315852842453751037952"], ["-116674479707751076221704494180687499198807788491416739620029726720", "6431407952128807774564025437015321373283743886142215654073171968", "1181196196515963413474975878202425304734029421399394661609504768", "236482810730527040807788491223098428191887244493150741659123712", "-71097006348018374774964691058818223956271065258862987513430016", "24167232767678018543601366529391165282270888260853962253533184", "28087533322346368039641594711466121430124037358394011532918784", "-24417103631230281328366655300508182973470315852842453751037952", "8478168205522980629236699884185370772301269896866623721046016"]], [["8109436644195719742806877107829756355568760342378413205421063334264832", "-323554038350169698185902805799772290589655296485349838733398511714304", "-72880199280611749798458157674864592530731673305377490119372780339200", "-12284342044904325507182293045753928041229743888696621250142797824000", "-6400521923903975961382359102205359233910136639513013478150272712704", "1599310802756046011240408033499856219818242681637533431188699480064", "800973239290070481348998816437834017225830299042107232076406194176"], ["-323554038350169698185902805799772290589655296485349838733398511714304", "163782044213155012558822080926840784491840861967873542293934212907008", "-4411608528612999263443829330771249078517698221913636940780190826496", "1973307721822759033454673246472123457208370611290389538074395672576", "348109892578310832346798310637606564513440546576151694911693914112", "-126947673726670584304845142154285522651176145040907000548891295744", "-82911519750862635380883121452243432413308894902548996389697748992"], ["-72880199280611749798458157674864592530731673305377490119372780339200", "-4411608528612999263443829330771249078517698221913636940780190826496", "1126390175039989658111350440148235697373373218599187191802615562240", "-29014179194426471007259379334668395835134684772791201526368436224", "76491578304870852060618795990339983823149487163038502679323082752", "-16655174085602493573108311931116187584004362763477406586314424320", "-6463480977867909710809681280388055279824310859652658930730926080"], ["-12284342044904325507182293045753928041229743888696621250142797824000", "1973307721822759033454673246472123457208370611290389538074395672576", "-29014179194426471007259379334668395835134684772791201526368436224", "72313699398790058659048800862048964234639451095036260878781513728", "-3003720252589928082083759365867875157140510109912366137917571072", "56615490760188216562752297746372020301650985976341140867121152", "-706818532222910493662547730091387076749462854678107811211116544"], ["-6400521923903975961382359102205359233910136639513013478150272712704", "348109892578310832346798310637606564513440546576151694911693914112", "76491578304870852060618795990339983823149487163038502679323082752", "-3003720252589928082083759365867875157140510109912366137917571072", "9843898776940339298619466154490357959568003487218312523628412928", "-2379547429872440333759926686168285108600894108123519520513982464", "-1013977254565064732746718278385786462911774438266190886296616960"], ["1599310802756046011240408033499856219818242681637533431188699480064", "-126947673726670584304845142154285522651176145040907000548891295744", "-16655174085602493573108311931116187584004362763477406586314424320", "56615490760188216562752297746372020301650985976341140867121152", "-2379547429872440333759926686168285108600894108123519520513982464", "587453500762706968746845776841995149812323742420153227901140992", "259109901715322235977050657050306753772003353010007961652690944"], ["800973239290070481348998816437834017225830299042107232076406194176", "-82911519750862635380883121452243432413308894902548996389697748992", "-6463480977867909710809681280388055279824310859652658930730926080", "-706818532222910493662547730091387076749462854678107811211116544", "-1013977254565064732746718278385786462911774438266190886296616960", "259109901715322235977050657050306753772003353010007961652690944", "122261474317080913944496755993726338553640151592191830687481856"]], [["11690786369035678714044120364325835387537862487248565903893662269440", "-4935658118217346770654832618456399019832704337367917482063840673792", "1087578869314936917405095131734384897669795859849959048984435621888", "201560737463249619513694051659781329381959752759624428094249500672", "-69644694926000384235467411766211913298313735008559680883867516928"], ["-4935658118217346770654832618456399019832704337367917482063840673792", "7396587327889903416317967548707637787408038292272410989611657986048", "813524856805061732028261273173244742399972254033725370404408655872", "-585070671307270162944596573608508420561947480813779876210244845568", "-26758697127924560423310340246949009765529260863772896954456997888"], ["1087578869314936917405095131734384897669795859849959048984435621888", "813524856805061732028261273173244742399972254033725370404408655872", "406045687277088859535073150740610490685952483369758969368972099584", "-101017475348894097140519177546850843763418118830035244388116856832", "-19932386359189897528955276954722744738932219489002488464777674752"], ["201560737463249619513694051659781329381959752759624428094249500672", "-585070671307270162944596573608508420561947480813779876210244845568", "-101017475348894097140519177546850843763418118830035244388116856832", "50526277818341561553397381844058737123892712728292893001684877312", "4084453194320351803987737379605137259550122285716878685150117888"], ["-69644694926000384235467411766211913298313735008559680883867516928", "-26758697127924560423310340246949009765529260863772896954456997888", "-19932386359189897528955276954722744738932219489002488464777674752", "4084453194320351803987737379605137259550122285716878685150117888", "1008568675857959485399129472070020261625165821164997147642298368"]], [["1880580421944894786010850240401802209154781019931593731592056471552", "1859891524445363725618479560144696179494162715606744391579777105920", "-230881145188683749809272948691178066143053862453572334374289932288"], ["1859891524445363725618479560144696179494162715606744391579777105920", "1839430232463124732841979698735080631664095770433411709234273320960", "-228341144084959085887172154295365591783070605221169278104392171520"], ["-230881145188683749809272948691178066143053862453572334374289932288", "-228341144084959085887172154295365591783070605221169278104392171520", "28345558946375149238219834360310782188893672896506398760075526144"]], [["3873200214074799492139524209702650847732040871413545677571603038208"]], [["4285057018537878655187656141890950636005676640177012400242104698142720", "-125728469550510787686570378951045147768493772557604256614921665511424", "15552910729258075881137738003935594146803732103222440687935577653248", "-350316910659095956330265261253753260314373670482411590422699704320", "-1659015527126678061963471389635586146592115922626841426323790888960", "681896149775646039994461420980474347062055597998761309662510841856", "137783015657120579354511587630452680145297350640013914757572591616", "-283757371308538509007358557275696880921157257310336541647532195840"], ["-125728469550510787686570378951045147768493772557604256614921665511424", "92716901481892044145764737081920696459568534851160840816277095186432", "-16587577906575990733786583662270082315724251401783731991085425098752", "1610330225721555325164532408575745057152659483354056991183986491392", "-136453292336923906925250503616927306617644300294679597151468650496", "-256185625695458887795165699153668194655521811634950800603174928384", "152033218436102347367629792707027835092863803038524049687167631360", "-26332300749758701176313063546016182874480087383205875522742517760"], ["15552910729258075881137738003935594146803732103222440687935577653248", "-16587577906575990733786583662270082315724251401783731991085425098752", "2979322531234264414444721873426469385035911252344360217738970398720", "-291168436812019883224377527113204516408277766313387422157283262464", "27563155661723311310783103772529989281032582923481602007207247872", "45269108932982065050872377417478998261788115544437501568005177344", "-27790704744393808177812546300711165051188508226684531315335757824", "5256510249116098106368247134838177461087720869380632942114504704"], ["-350316910659095956330265261253753260314373670482411590422699704320", "1610330225721555325164532408575745057152659483354056991183986491392", "-291168436812019883224377527113204516408277766313387422157283262464", "28923116456948806690144373455004262702312528822597961235960954880", "-2932125804974971857048172746619131031656564614556874278283771904", "-4298549378506862797942716834803731255977792175277119907968319488", "2723441687724182851177313238673459509909888280488276191633997824", "-556993237406096867848367129673703534129330541981835693425426432"], ["-1659015527126678061963471389635586146592115922626841426323790888960", "-136453292336923906925250503616927306617644300294679597151468650496", "27563155661723311310783103772529989281032582923481602007207247872", "-2932125804974971857048172746619131031656564614556874278283771904", "1516719080637067541094378528678656822843312911452067186016780288", "230706155912931428136417498099469669354672277011436893707960320", "-510612326101243967079845783298474437650234877050886002619449344", "262465520826693434051253610011553707223427535227894935995809792"], ["681896149775646039994461420980474347062055597998761309662510841856", "-256185625695458887795165699153668194655521811634950800603174928384", "45269108932982065050872377417478998261788115544437501568005177344", "-4298549378506862797942716834803731255977792175277119907968319488", "230706155912931428136417498099469669354672277011436893707960320", "735084681666859605168156178525590754910143216464304296863727616", "-393093264859523922852563697958010617998753976526919226621952000", "47377611680068839952642271635283210097897265954133116306063360"], ["137783015657120579354511587630452680145297350640013914757572591616", "152033218436102347367629792707027835092863803038524049687167631360", "-27790704744393808177812546300711165051188508226684531315335757824", "2723441687724182851177313238673459509909888280488276191633997824", "-510612326101243967079845783298474437650234877050886002619449344", "-393093264859523922852563697958010617998753976526919226621952000", "314034718303842415772883344790657217728697918594387867913420800", "-91720897104667012752797811588776774508403174855444767573016576"], ["-283757371308538509007358557275696880921157257310336541647532195840", "-26332300749758701176313063546016182874480087383205875522742517760", "5256510249116098106368247134838177461087720869380632942114504704", "-556993237406096867848367129673703534129330541981835693425426432", "262465520826693434051253610011553707223427535227894935995809792", "47377611680068839952642271635283210097897265954133116306063360", "-91720897104667012752797811588776774508403174855444767573016576", "45534353173726142587193440959242907879995692467994698868326400"]], [["19767198180042355121493233587854839813023210180044114912178708938752", "4056859991692052047030976776823546404608678488574920590909073522688", "1227849605548572770024997255050036464390467310545356689315530276864", "264307629539662123323244635186909789969447599021276225048491851776", "-350819304821656058245927924261350092056915858005724636975365881856", "176945017012693809816730871820641234352322071239309557439873941504"], ["4056859991692052047030976776823546404608678488574920590909073522688", "832597156273179624202651823345545668683551741493817357959264468992", "251993929296164879009788928412096093506914019252332299983605727232", "54244361695174855848346911201148726725695035069997904383111593984", "-71999318723941964910713007941781721420338636233730264476577431552", "36314765183708443050736370878396343631496789610340879770916487168"], ["1227849605548572770024997255050036464390467310545356689315530276864", "251993929296164879009788928412096093506914019252332299983605727232", "76268505031124010387330745843437018380808743571154121677936263168", "16417603330420855265969915050948782424238231608198047071509413888", "-21791320202323783773224428333121512851818251811807472602490863616", "10991030057166961943254174423761363768580510000313172123004698624"], ["264307629539662123323244635186909789969447599021276225048491851776", "54244361695174855848346911201148726725695035069997904383111593984", "16417603330420855265969915050948782424238231608198047071509413888", "3534062966162136599690362668390609798030469357827298955949506560", "-4690812426203205679657832851103708950446940197652575683004596224", "2365935606023254727045781863548956151769678677958276602889502720"], ["-350819304821656058245927924261350092056915858005724636975365881856", "-71999318723941964910713007941781721420338636233730264476577431552", "-21791320202323783773224428333121512851818251811807472602490863616", "-4690812426203205679657832851103708950446940197652575683004596224", "6226182563384727441361073145323720404753274259264336196095967232", "-3140340239150490332038212985965301076032034572705687273765601280"], ["176945017012693809816730871820641234352322071239309557439873941504", "36314765183708443050736370878396343631496789610340879770916487168", "10991030057166961943254174423761363768580510000313172123004698624", "2365935606023254727045781863548956151769678677958276602889502720", "-3140340239150490332038212985965301076032034572705687273765601280", "1583913853670657888051518426675475028000106223900788399628353536"]], [["6292374927275899394145110589437882342126481446078188812388534321152", "1812404536280143796694289273852966025778330666457837205253991170048", "781901885973213097977893813311727199572990899106526276048669114368", "-670366370164871980360143303403377596402916784104444128320890601472"], ["1812404536280143796694289273852966025778330666457837205253991170048", "522030273321762480487055789267744041801039214943543172250147487744", "225212664763660723690806836389155212060856678204497783648512114688", "-193086881233006265780126173339981088096244169903752935461519097856"], ["781901885973213097977893813311727199572990899106526276048669114368", "225212664763660723690806836389155212060856678204497783648512114688", "97160542140985014268665653774647780289116946424283253927386808320", "-83300937274545181593865271322235979122439122568105051679285575680"], ["-670366370164871980360143303403377596402916784104444128320890601472", "-193086881233006265780126173339981088096244169903752935461519097856", "-83300937274545181593865271322235979122439122568105051679285575680", "71418355619597026748886608752889406266727486392701262925291061248"]], [["2348645575060815346460133717940205447395771114037562824600779227136", "1835304664234643272195301788041322904393162889631778654164348829696"], ["1835304664234643272195301788041322904393162889631778654164348829696", "1434164118387346499476509197321573208118059501766716349518222196736"]], [["3051342302495603237932377870123418619475918848", "99738085466916002970951650299693043067912192", "6924537288511395443313623111996568458231808", "-5137146498677742152354085966569179896086528", "6374269910020241273085741123046215123992576", "-2961796774412937154775546403181520884858880", "567552374725208020032717772372868094492672"], ["99738085466916002970951650299693043067912192", "111944235310513648091849606569118938255327232", "15311045913367820655207535428804777546350592", "-4612447533971745808787455672168704139853824", "2342679179833919352315270264394072392204288", "-2233845445646795501986290413568520714452992", "1127337216477436828966050751274829595279360"], ["6924537288511395443313623111996568458231808", "15311045913367820655207535428804777546350592", "6210186615330581243853168693064392077475840", "920700177970200134869031529265701735890944", "92919669616374020093978212808281362006016", "-617609698739177634797177040420363661475840", "358246596489172187842571605978098364841984"], ["-5137146498677742152354085966569179896086528", "-4612447533971745808787455672168704139853824", "920700177970200134869031529265701735890944", "2040417993987671380551185037108431711895552", "-334646877478271813562784708494803997818880", "-78181238089917934005644551637082063241216", "57871786474361442704400877503310536376320"], ["6374269910020241273085741123046215123992576", "2342679179833919352315270264394072392204288", "92919669616374020093978212808281362006016", "-334646877478271813562784708494803997818880", "198942436201363074349120038654599480999936", "-38631297188205856472298611861331143294976", "-10911569947733039761585295172654516404224"], ["-2961796774412937154775546403181520884858880", "-2233845445646795501986290413568520714452992", "-617609698739177634797177040420363661475840", "-78181238089917934005644551637082063241216", "-38631297188205856472298611861331143294976", "113741945365054030569339998923787757158400", "-62222214366724254730743282904543598215168"], ["567552374725208020032717772372868094492672", "1127337216477436828966050751274829595279360", "358246596489172187842571605978098364841984", "57871786474361442704400877503310536376320", "-10911569947733039761585295172654516404224", "-62222214366724254730743282904543598215168", "67311906696642852103494900720933829345280"]], [["620172503874160876627622301232186731215716352", "67305425713787535647987064329232596403748864", "42364169137011573027898044156511813562793984", "19090278012333743666359399916038301989994496", "-19225823000607427931936132309579329227980800"], ["67305425713787535647987064329232596403748864", "61465365728685944387129860753864090219184128", "31556351668693163017749891727969148433596416", "9336107536027870804352302871554690608267264", "-10979584510464063946319772636842704358080512"], ["42364169137011573027898044156511813562793984", "31556351668693163017749891727969148433596416", "27044831442355391190122613432737082697056256", "6766254687163874153725923973641812798603264", "-7671931724728354146314640695084097554350080"], ["19090278012333743666359399916038301989994496", "9336107536027870804352302871554690608267264", "6766254687163874153725923973641812798603264", "2357081515775598340363718804262898525798400", "-2202600670055106070074594385196037796003840"], ["-19225823000607427931936132309579329227980800", "-10979584510464063946319772636842704358080512", "-7671931724728354146314640695084097554350080", "-2202600670055106070074594385196037796003840", "2812530920362761022507910454730225468047360"]], [["133351392068655966776220306574677419084480512", "-23788568578588097872952047137624294491684864", "-7266508179552757666699114653136920978128896"], ["-23788568578588097872952047137624294491684864", "32060662093511073651213262265899579021983744", "21604708705934283907131858668361175443439616"], ["-7266508179552757666699114653136920978128896", "21604708705934283907131858668361175443439616", "18914438235117830572815595874589451940265984"]], [["5820191676574620027237790218446868450377728"]], [["419871359485215549881376879822011947898896384", "-2121238134825151881641397211038865204183040", "-522769507332489454994916538778800745349120", "-3373535312125981030897731826338998150758400", "516148451467087342705607989155584156893184", "-169430459783009994888284763680915197001728"], ["-2121238134825151881641397211038865204183040", "32915158002983648941695592813393180314566656", "3376687892502409360197812919967195112407040", "2139628317949166852856010956730695099088896", "966854689459759638502686799138782317641728", "-1407559036846347248052551196284161064173568"], ["-522769507332489454994916538778800745349120", "3376687892502409360197812919967195112407040", "2177553850710954730445299781932745136013312", "863430112104421234535574650129550632026112", "224739279344858763313998893382299520335872", "-538055449874956631120559856163395368648704"], ["-3373535312125981030897731826338998150758400", "2139628317949166852856010956730695099088896", "863430112104421234535574650129550632026112", "803777224972282931310997888449609495216128", "110488691396136687857488019641930543529984", "-326730394348899494882515044110185346891776"], ["516148451467087342705607989155584156893184", "966854689459759638502686799138782317641728", "224739279344858763313998893382299520335872", "110488691396136687857488019641930543529984", "95048605674781984135655657391324391276544", "-72008756873626738988168687817766373163008"], ["-169430459783009994888284763680915197001728", "-1407559036846347248052551196284161064173568", "-538055449874956631120559856163395368648704", "-326730394348899494882515044110185346891776", "-72008756873626738988168687817766373163008", "243438493787998599520155660902783783010304"]], [["110452645199065431531371751176651070809047040", "7754337773333373402429200001307538599444480", "2211072224260754734474266044202110922260480", "5467536568118649981678900320916865250492416"], ["7754337773333373402429200001307538599444480", "10148425043406832614009507914000501280079872", "5074281538148143335974389333408421376950272", "6009008269700997837609122363533177462456320"], ["2211072224260754734474266044202110922260480", "5074281538148143335974389333408421376950272", "6032244917314359475246944979123536603906048", "5350265659479765561035128808315611152121856"], ["5467536568118649981678900320916865250492416", "6009008269700997837609122363533177462456320", "5350265659479765561035128808315611152121856", "5703462615241005231850457139813640625455104"]], [["17405852587585974481632115453509641604956160", "-1815256110173259213303182168309553061429248"], ["-1815256110173259213303182168309553061429248", "1421289536773243926272333121036313966936064"]], [["91626686300417461601612315248177580525748224", "1126247069306959890315264901585056978436096", "987320439856777446801412533965703283212288", "334544693511905211345237641823632234643456", "795240350874172797696246049078639708864512"], ["1126247069306959890315264901585056978436096", "4406168599516520244937713395081067517444096", "318442824440080316123775620186427294220288", "237878020246648265929112744607903626821632", "513305382374757436754705424055180357271552"], ["987320439856777446801412533965703283212288", "318442824440080316123775620186427294220288", "696514386631969324066358339657691127873536", "336086685211785609310300358338089800695808", "408910559032362185379611912946973604315136"], ["334544693511905211345237641823632234643456", "237878020246648265929112744607903626821632", "336086685211785609310300358338089800695808", "486517599061763966255597425362796271370240", "384582442168408466289387675690623624544256"], ["795240350874172797696246049078639708864512", "513305382374757436754705424055180357271552", "408910559032362185379611912946973604315136", "384582442168408466289387675690623624544256", "441668654387815273165907714832896582746112"]], [["12571547464850650189052173329855383418699776", "816249591168466770690419531999415843684352", "-419201431445844099480342522350708048527360"], ["816249591168466770690419531999415843684352", "1275846940912848906056284136780420364632064", "-252349978346439510384968049535653253218304"], ["-419201431445844099480342522350708048527360", "-252349978346439510384968049535653253218304", "278231863954034898490055485624516920475648"]], [["3576956663827837866547456941842567597654016"]], [["12423742393308813121730997251687331462643712", "274797100376829546045013988833987181674496", "111043234111233316030940945898298337656832", "-119273975078203480535434481919290624704512"], ["274797100376829546045013988833987181674496", "816033538815997865060576719551680479232000", "51560707661471115001486762394108207038464", "-61853930771519205389414585897194853761024"], ["111043234111233316030940945898298337656832", "51560707661471115001486762394108207038464", "114079722757673614542296396688916723269632", "-31649900077900831348312702481169570070528"], ["-119273975078203480535434481919290624704512", "-61853930771519205389414585897194853761024", "-31649900077900831348312702481169570070528", "52469054998650099540046366223316484620288"]], [["2209551031535928710234280398603872297287680", "219180541992058806239376126105015138910208"], ["219180541992058806239376126105015138910208", "538188230903636360882458839376380689383424"]], [["2199099766581597791701047981917402814218240", "-5590327647216966080788954192389242617856", "33000178192866914273924791760486892830720"], ["-5590327647216966080788954192389242617856", "199176921566978257679193619970750492442624", "29553002082910274948052376018417115725824"], ["33000178192866914273924791760486892830720", "29553002082910274948052376018417115725824", "85665370300867786109949177310404684021760"]], [["317527482969767345544915581194967256662016"]], [["353710452857008900347358903218589862461440", "-4036421336839750897457167930649022038016"], ["-4036421336839750897457167930649022038016", "54480841582860419913218595604774879494144"]], [["60290737572807716610055011857115882979328"]], [["1004330576857062796434855797648714486815653888", "0", "-5188445781809055695190507758359060062142464", "-882189867094764146872274042170380470190080", "-9134164788033704645608191183214467874816", "45009734669188725302618100725472947077120", "-10599621801192333065127874452823570644992", "-14538987913753043369896635552164518821888", "296712248592014687685255139694789787648", "-8595937302468944739728177165610021552128", "-4929134921728055075986372823259474296832", "-6179052074342198806906571665918297899008"], ["0", "1985091882412060850558697246819966061427662185201060455827653506948399104", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-5188445781809055695190507758359060062142464", "0", "198699919072699717132741261517954224175972352", "28009323121064327585612955450003699871514624", "-1788226341801945154934875727788586861330432", "-2195828206980256205855867618783680599687168", "281171783449532434591754968801697110949888", "319751271779392921301528829923255562272768", "-238424857796354897231725242631945831055360", "105603166040413677062356869383072082034688", "-37335875089490821878655858598723945758720", "11592669222351001010175857911817444524032"], ["-882189867094764146872274042170380470190080", "0", "28009323121064327585612955450003699871514624", "6446535331054746417207378527163482785185792", "-367420626737542442660081552630163487850496", "-407741213378345856123772968420695015948288", "58006132615557911977916890020139579211776", "52443970806705866993584006737766708674560", "-40150370754230127257942918271334032080896", "17846335495116584286142075536664780865536", "-6316996172207945327437451083552972079104", "1963448150707526635952692403374179483648"], ["-9134164788033704645608191183214467874816", "0", "-1788226341801945154934875727788586861330432", "-367420626737542442660081552630163487850496", "78868704696643343982892554866366865211392", "19460964611687590533182908878525455925248", "-4647190021003352902568880350024534327296", "-3529295730383834699987187069519608676352", "3049264389840120388793679192011046912000", "-1425950126943250063711882976517890768896", "519037209074756490839563089589334704128", "-163610052257180815702099195293901783040"], ["45009734669188725302618100725472947077120", "0", "-2195828206980256205855867618783680599687168", "-407741213378345856123772968420695015948288", "19460964611687590533182908878525455925248", "34731664232636766240491163950013292216320", "-5476761380159735179733316131002152648704", "-3927544327278815861535939202283477139456", "3131675778507358781255914744750190624768", "-1399971709842174117934371113919718621184", "494501461977570473476898463226351583232", "-152817767545797446291589905954042281984"], ["-10599621801192333065127874452823570644992", "0", "281171783449532434591754968801697110949888", "58006132615557911977916890020139579211776", "-4647190021003352902568880350024534327296", "-5476761380159735179733316131002152648704", "1378723478634734783110780048174179418112", "407852658272623489474908440232305098752", "-458518314036432486340463026346276159488", "226326520591869083840175602376969814016", "-84594105761950714411294793678788231168", "27135100062764749932904398490100039680"], ["-14538987913753043369896635552164518821888", "0", "319751271779392921301528829923255562272768", "52443970806705866993584006737766708674560", "-3529295730383834699987187069519608676352", "-3927544327278815861535939202283477139456", "407852658272623489474908440232305098752", "653169722289542887052074963587655794688", "-458950380523172035101394605413358370816", "196933273492014382273368706498502328320", "-67734189919753835634316179161346998272", "20489204953726778648879318217164587008"], ["296712248592014687685255139694789787648", "0", "-238424857796354897231725242631945831055360", "-40150370754230127257942918271334032080896", "3049264389840120388793679192011046912000", "3131675778507358781255914744750190624768", "-458518314036432486340463026346276159488", "-458950380523172035101394605413358370816", "359337818248258558140857777252011606016", "-162675104585867521127724875647016763392", "58218827418798910841379923471049424896", "-18178339179028629317014687839602868224"], ["-8595937302468944739728177165610021552128", "0", "105603166040413677062356869383072082034688", "17846335495116584286142075536664780865536", "-1425950126943250063711882976517890768896", "-1399971709842174117934371113919718621184", "226326520591869083840175602376969814016", "196933273492014382273368706498502328320", "-162675104585867521127724875647016763392", "77083965561221871343151110713260376064", "-28827667030283456935102803427364700160", "9380423292484135757322724481949499392"], ["-4929134921728055075986372823259474296832", "0", "-37335875089490821878655858598723945758720", "-6316996172207945327437451083552972079104", "519037209074756490839563089589334704128", "494501461977570473476898463226351583232", "-84594105761950714411294793678788231168", "-67734189919753835634316179161346998272", "58218827418798910841379923471049424896", "-28827667030283456935102803427364700160", "11682755311201585072075940584568651776", "-4168237220034667139255897403051474944"], ["-6179052074342198806906571665918297899008", "0", "11592669222351001010175857911817444524032", "1963448150707526635952692403374179483648", "-163610052257180815702099195293901783040", "-152817767545797446291589905954042281984", "27135100062764749932904398490100039680", "20489204953726778648879318217164587008", "-18178339179028629317014687839602868224", "9380423292484135757322724481949499392", "-4168237220034667139255897403051474944", "1983862414928473949867251117215186944"]], [["928962139053181245543807464024117701813207040", "134886416168671249638165542074365574022955008", "13432895291944525176932975052974498204614656", "-5651307949796910569443456571704029013344256", "-1352683306672072173850437459096763837186048", "1466901502231972633511477474767102244028416", "-655454015564218971064800365981666675523584", "221692282634972146080046398555601187635200", "-64679538257794322366849286953719715332096"], ["134886416168671249638165542074365574022955008", "43822917383856291106015573608750238719279104", "4020498679380943057594763603167671113220096", "-1772204435806943054256317144153589565882368", "-291980802283891411862360037763359451381760", "373455835029746146765755079006258114592768", "-169777389649477211098381558262092917637120", "57669891391203095623131316014107699707904", "-16849288096372983390022135887543079534592"], ["13432895291944525176932975052974498204614656", "4020498679380943057594763603167671113220096", "741280708762678965214849330848344200708096", "-220985712476143385780319488673460661518336", "-28137886282528116330387794803794370363392", "37073395298213382385998715690388698431488", "-16408295288695535948912228764097020166144", "5457696543279156632985256027839352799232", "-1572128137906940124575124289819640856576"], ["-5651307949796910569443456571704029013344256", "-1772204435806943054256317144153589565882368", "-220985712476143385780319488673460661518336", "103430827935301365256026504877293845872640", "8615201939923478468347453373669498159104", "-17181648909839012616914257334990750613504", "8195911231892729786289890389588124368896", "-2827174336098413701639534734427834810368", "828720465849541534470681469487499182080"], ["-1352683306672072173850437459096763837186048", "-291980802283891411862360037763359451381760", "-28137886282528116330387794803794370363392", "8615201939923478468347453373669498159104", "4180701565213815068308860287007286362112", "-3091475435552910359834568407302811942912", "1190120782006306408295519527524464852992", "-359304105665361656942322168110948286464", "95056450632989288400607591670669639680"], ["1466901502231972633511477474767102244028416", "373455835029746146765755079006258114592768", "37073395298213382385998715690388698431488", "-17181648909839012616914257334990750613504", "-3091475435552910359834568407302811942912", "3968868907579832144456980570634119544832", "-1816573975623679986625369799563988172800", "615737380333102116515724483692538626048", "-178228403034416082373171667663595765760"], ["-655454015564218971064800365981666675523584", "-169777389649477211098381558262092917637120", "-16408295288695535948912228764097020166144", "8195911231892729786289890389588124368896", "1190120782006306408295519527524464852992", "-1816573975623679986625369799563988172800", "895224731317789122887020730027666833408", "-322597320629467090825445978497206976512", "98479180465429988187307939922343624704"], ["221692282634972146080046398555601187635200", "57669891391203095623131316014107699707904", "5457696543279156632985256027839352799232", "-2827174336098413701639534734427834810368", "-359304105665361656942322168110948286464", "615737380333102116515724483692538626048", "-322597320629467090825445978497206976512", "128863157138943118579957954932056784896", "-43912691368579584538365793718694313984"], ["-64679538257794322366849286953719715332096", "-16849288096372983390022135887543079534592", "-1572128137906940124575124289819640856576", "828720465849541534470681469487499182080", "95056450632989288400607591670669639680", "-178228403034416082373171667663595765760", "98479180465429988187307939922343624704", "-43912691368579584538365793718694313984", "20431603015911576371472980641648214016"]], [["229240140721112897116365682686740436214611968", "34341761660706461265307580634567918206582784", "-1111881371192246249790871982182458240008192", "-3150959346818349411234405916430213306122240", "1480913324178222682573740987912658865881088", "-469450457801620612518238507509926705758208", "125564988699126500143921849103446762848256"], ["34341761660706461265307580634567918206582784", "10475350474138756090458192594094375936458752", "-535480496818754298735108108688622687879168", "-668458106089677449838827025813089919434752", "320710665060679210642608057289365017067520", "-101197775533181741806498929754562174648320", "26885653301951831369837240646300778627072"], ["-1111881371192246249790871982182458240008192", "-535480496818754298735108108688622687879168", "97787798492616068676467832614018137194496", "24218435753981513514914215515353461555200", "-18527437102765643687174872241129589309440", "6727909945734309118413343082647165861888", "-1903930058742395290202846975321958252544"], ["-3150959346818349411234405916430213306122240", "-668458106089677449838827025813089919434752", "24218435753981513514914215515353461555200", "58240293690891088361605032716969900507136", "-26836612161391646320356222431958531047424", "8263545545247321613260788755097081348096", "-2139299248720551905145380442774874095616"], ["1480913324178222682573740987912658865881088", "320710665060679210642608057289365017067520", "-18527437102765643687174872241129589309440", "-26836612161391646320356222431958531047424", "13955240728586484075619307833829149900800", "-4644076465253673534173369270145734672384", "1274431837571889377268819774021585338368"], ["-469450457801620612518238507509926705758208", "-101197775533181741806498929754562174648320", "6727909945734309118413343082647165861888", "8263545545247321613260788755097081348096", "-4644076465253673534173369270145734672384", "1748668299239439320871403774886713229312", "-541522205833819533165613407686065389568"], ["125564988699126500143921849103446762848256", "26885653301951831369837240646300778627072", "-1903930058742395290202846975321958252544", "-2139299248720551905145380442774874095616", "1274431837571889377268819774021585338368", "-541522205833819533165613407686065389568", "233673238829248789698529790064469213184"]], [["67649357396905764290621783007353726922915840", "7846667406589999399846023202435937932935168", "-4319037935433076669942593176061641020669952", "1194780173449628592956786461547712617644032", "-273409294741675813650210841721652629209088"], ["7846667406589999399846023202435937932935168", "1219597246881479444391963127191843203186688", "-539751386892446334922381214047549985390592", "138226868058399988892517785072853464383488", "-30260439594309320502512458255774280318976"], ["-4319037935433076669942593176061641020669952", "-539751386892446334922381214047549985390592", "319247379928430163410782454929322294640640", "-89816587323376855268542073879932887367680", "20469249898446526720938544957678482882560"], ["1194780173449628592956786461547712617644032", "138226868058399988892517785072853464383488", "-89816587323376855268542073879932887367680", "29275363985489056982504336578968383651840", "-7565596135163509442064157725575199326208"], ["-273409294741675813650210841721652629209088", "-30260439594309320502512458255774280318976", "20469249898446526720938544957678482882560", "-7565596135163509442064157725575199326208", "2854663403201177949740376533282991374336"]], [["21727031029563804935821416507906823460749312", "-3388964966134512418380966958070406968246272", "540239680343569360286605414985894323027968"], ["-3388964966134512418380966958070406968246272", "660707587763005067833393693217540773249024", "-115890296490938173477714789759896185208832"], ["540239680343569360286605414985894323027968", "-115890296490938173477714789759896185208832", "34580814252150905948667124789954222227456"]], [["244324533638199263364776955790880074104832"]], [["535554786704332964369152209746874671380299776", "53051281450978725466327228968030545337384960", "10794830119218363003093231608535549709647872", "30363196749433899811952381693104522002432", "-847283982865088251125902551201017342459904", "-58970608196649683640377671598900280033280", "231250125497823840172667175867618949070848", "-138113607991955024816403582989006217936896", "56785130591841370747123684979076881186816", "-19325733141808278668166419323430444728320"], ["53051281450978725466327228968030545337384960", "24732347284530768164478872845646369449312256", "4149667398498549043747002244427224493064192", "55961989138301649731686422285102864138240", "-349800003932405037021409811811886262386688", "-3018307503801803830389538768012733054976", "76396949929056790336698911906286199111680", "-47214471162736012957456656050600370241536", "19592266607868387578201366378311833354240", "-6693899075876249573224144122128799629312"], ["10794830119218363003093231608535549709647872", "4149667398498549043747002244427224493064192", "1307919652937385446622892927178428074950656", "5124637418177733696768691944604643098624", "-90546981355066048664330914464533955215360", "2132547050982592375897245385863825719296", "17038728113284316114682183071626204020736", "-10741783233363704348984654526661959614464", "4466435634945640563856939683285871624192", "-1524610017269688381627211038328998592512"], ["30363196749433899811952381693104522002432", "55961989138301649731686422285102864138240", "5124637418177733696768691944604643098624", "13704543692631564080336951469865418358784", "-2685338592012880667247377694004359462912", "-57837340367792735615584420619511398400", "69049596987638243631994842224126853120", "24541666296864863202783589760524877824", "-26269327023011723806006180916330758144", "11980126344565184674564648946697764864"], ["-847283982865088251125902551201017342459904", "-349800003932405037021409811811886262386688", "-90546981355066048664330914464533955215360", "-2685338592012880667247377694004359462912", "8547302188533663953612980634269167648768", "-505298094318999163186153264553608085504", "-1380384218629479064594121457196200886272", "907500813809438358651568743555652386816", "-380697255455034549978850971648333447168", "129782005309222978837560808020226605056"], ["-58970608196649683640377671598900280033280", "-3018307503801803830389538768012733054976", "2132547050982592375897245385863825719296", "-57837340367792735615584420619511398400", "-505298094318999163186153264553608085504", "233668405573415019986378713118902583296", "-23933820787086249265630397612525879296", "-23108928345042241534378224411532591104", "16984692022072683980043440209904271360", "-7423106629767268034155784780887621632"], ["231250125497823840172667175867618949070848", "76396949929056790336698911906286199111680", "17038728113284316114682183071626204020736", "69049596987638243631994842224126853120", "-1380384218629479064594121457196200886272", "-23933820787086249265630397612525879296", "322427233939275962525671132371217285120", "-196597101010324592991570147193829457920", "80174241234237512067624351362415853568", "-26797698119699910600891613733093113856"], ["-138113607991955024816403582989006217936896", "-47214471162736012957456656050600370241536", "-10741783233363704348984654526661959614464", "24541666296864863202783589760524877824", "907500813809438358651568743555652386816", "-23108928345042241534378224411532591104", "-196597101010324592991570147193829457920", "131534572355952773258150972707412377600", "-57161730899337678464668058647242211328", "20132264611391493969962366952802353152"], ["56785130591841370747123684979076881186816", "19592266607868387578201366378311833354240", "4466435634945640563856939683285871624192", "-26269327023011723806006180916330758144", "-380697255455034549978850971648333447168", "16984692022072683980043440209904271360", "80174241234237512067624351362415853568", "-57161730899337678464668058647242211328", "27062521426285246597086522941500293120", "-10414795449948356522725568235270307840"], ["-19325733141808278668166419323430444728320", "-6693899075876249573224144122128799629312", "-1524610017269688381627211038328998592512", "11980126344565184674564648946697764864", "129782005309222978837560808020226605056", "-7423106629767268034155784780887621632", "-26797698119699910600891613733093113856", "20132264611391493969962366952802353152", "-10414795449948356522725568235270307840", "5061112792202797633183215626378805248"]], [["122386458317121537274541074829445282146549760", "17465686928825966234952592118454958239514624", "2627672088010453560827752188863528434663424", "-623776638303697050481404090312002593882112", "-416269838546503915241101230460581749719040", "315354181095779544779301346398646822764544", "-130833378509910472716801638574637262569472", "42769596711736930042214624280771781722112"], ["17465686928825966234952592118454958239514624", "7311005845119032606753775199878322814189568", "1030887866146706195202431900079535404613632", "-274050832265797856291476261626299979661312", "-122586665166042322076310590895498029170688", "100881483810625939296836273581700870569984", "-42365156668171391947757861031973562089472", "13886065903348962028573000683663661203456"], ["2627672088010453560827752188863528434663424", "1030887866146706195202431900079535404613632", "248235807925634258365645640171175194656768", "-55115079560844728430498246454877301506048", "-19246137350208749707685702332402018287616", "16110378926857903042561197653469809344512", "-6673202106592064312726425805843941294080", "2161857130018695273749458095533589528576"], ["-623776638303697050481404090312002593882112", "-274050832265797856291476261626299979661312", "-55115079560844728430498246454877301506048", "18498067019745057209410153040415333285888", "4158513259535412404778665142005476098048", "-4581652601849514859374657100878675181568", "2039132838105883977927865575459021389824", "-682118358938170217406307811107757096960"], ["-416269838546503915241101230460581749719040", "-122586665166042322076310590895498029170688", "-19246137350208749707685702332402018287616", "4158513259535412404778665142005476098048", "2894638910445206632078532765279991103488", "-2031519751438318980035190102456033869824", "793216304213051723103870358783638110208", "-245050223658633974051119307935751077888"], ["315354181095779544779301346398646822764544", "100881483810625939296836273581700870569984", "16110378926857903042561197653469809344512", "-4581652601849514859374657100878675181568", "-2031519751438318980035190102456033869824", "1781507058160492719366649344592816635904", "-768442738882584043035540230420931018752", "254555466665130427937606855158157803520"], ["-130833378509910472716801638574637262569472", "-42365156668171391947757861031973562089472", "-6673202106592064312726425805843941294080", "2039132838105883977927865575459021389824", "793216304213051723103870358783638110208", "-768442738882584043035540230420931018752", "366123484978653872396598098839472177152", "-133077968869447415242014022794267852800"], ["42769596711736930042214624280771781722112", "13886065903348962028573000683663661203456", "2161857130018695273749458095533589528576", "-682118358938170217406307811107757096960", "-245050223658633974051119307935751077888", "254555466665130427937606855158157803520", "-133077968869447415242014022794267852800", "61214283496916915028701487012576755712"]], [["33026351477121490522944689298594840702877696", "5956601401482363700277871133620623990849536", "346793378092994936458241952332146572001280", "-790449979435255513182612925195759055273984", "334393102377808400686939329484887318069248", "-102355894613284110184913936054227142967296"], ["5956601401482363700277871133620623990849536", "2371588963730982734441992723621780004012032", "39013229016388247586055646920736489078784", "-226892299672795632528349139023185221517312", "97284184800283993452857311802451986219008", "-29709660755276695715507158334423510810624"], ["346793378092994936458241952332146572001280", "39013229016388247586055646920736489078784", "21564738241213105163121697015445514616832", "-8063051958240603834615553305502864637952", "1666619906958176889620468940769188642816", "-267438445297922146446132724991287885824"], ["-790449979435255513182612925195759055273984", "-226892299672795632528349139023185221517312", "-8063051958240603834615553305502864637952", "27705887530320719955242346218956917833728", "-11774727793545970062087866994682629193728", "3544059857391086697111695662684548628480"], ["334393102377808400686939329484887318069248", "97284184800283993452857311802451986219008", "1666619906958176889620468940769188642816", "-11774727793545970062087866994682629193728", "5668811348282561358286090625473331593216", "-1873932660098551053346139708402727649280"], ["-102355894613284110184913936054227142967296", "-29709660755276695715507158334423510810624", "-267438445297922146446132724991287885824", "3544059857391086697111695662684548628480", "-1873932660098551053346139708402727649280", "792927519027664182529916698797325418496"]], [["9729683924910110095488118151816917121236992", "1981544973138291736040112274251498366435328", "-894035668868849528588026772170124891783168", "238490126535785604029759875953896263254016"], ["1981544973138291736040112274251498366435328", "494822944091435825089295235819272040087552", "-197070014930093124397766715130008295178240", "49854266727223763544187624415397679202304"], ["-894035668868849528588026772170124891783168", "-197070014930093124397766715130008295178240", "99804676591256916166023819022293551546368", "-27569706629858012491234214767394285420544"], ["238490126535785604029759875953896263254016", "49854266727223763544187624415397679202304", "-27569706629858012491234214767394285420544", "10298352499384413536350242053514313334784"]], [["4165706679608643101006018098414544643686400", "-653563690995073972537231583899067703361536"], ["-653563690995073972537231583899067703361536", "149648037438878871844384210205238513106944"]], [["79971487488085883998518949263263108029218816", "6952074537866794565043315473214764660817920", "1732848138759354672733390793551460691869696", "146563273212488754262236415018405147443200", "-126730350908258803219589867919816853028864", "-47702529730065632749498674435446647291904", "60004714453985142828988098539171447046144", "-31608239516909326198260866645656413929472", "12346256926768465214492009570171774566400"], ["6952074537866794565043315473214764660817920", "3918476509633119107534598570147477729574912", "760079012807681859482959005206439419445248", "75164623530168923998578807180296347189248", "-64679572099148782551893406900632848171008", "-15549652419295090873695019459258490028032", "23702065492534972315107325081641663070208", "-12793924214283907006386117481455931097088", "5035668097721187498641617130134924427264"], ["1732848138759354672733390793551460691869696", "760079012807681859482959005206439419445248", "302236788886421263681095119119355580776448", "22638031495673936417506028857357814988800", "-21809045702026299625412528939730825379840", "-3809630693000686584916084708817546248192", "6791807043361564236752803989438462951424", "-3708356630982193030745197460279456169984", "1461249773451695771106438822671895494656"], ["146563273212488754262236415018405147443200", "75164623530168923998578807180296347189248", "22638031495673936417506028857357814988800", "5874329813222518798549589222104521244672", "-2470477340809885193959802924677046730752", "-352349242656834084308529795975803305984", "583944546414379264812382282473801777152", "-300444057571025810745264352063200952320", "113818697443901976870447420465697783808"], ["-126730350908258803219589867919816853028864", "-64679572099148782551893406900632848171008", "-21809045702026299625412528939730825379840", "-2470477340809885193959802924677046730752", "2270729701242700977299139803874429239296", "202606094665879693849923109402070482944", "-578767133974649953715017984370800590848", "330201228515221970023088621018222166016", "-131743493491921915683120314511936978944"], ["-47702529730065632749498674435446647291904", "-15549652419295090873695019459258490028032", "-3809630693000686584916084708817546248192", "-352349242656834084308529795975803305984", "202606094665879693849923109402070482944", "139562652602976179298240043274507124736", "-122635420716204937574975702764462538752", "54714832326160642942960913847848796160", "-18661936494589720158493825776702455808"], ["60004714453985142828988098539171447046144", "23702065492534972315107325081641663070208", "6791807043361564236752803989438462951424", "583944546414379264812382282473801777152", "-578767133974649953715017984370800590848", "-122635420716204937574975702764462538752", "209610840233780418999632683027734200320", "-115188287655283542816619538246837207040", "45351193575598135023397460809621700608"], ["-31608239516909326198260866645656413929472", "-12793924214283907006386117481455931097088", "-3708356630982193030745197460279456169984", "-300444057571025810745264352063200952320", "330201228515221970023088621018222166016", "54714832326160642942960913847848796160", "-115188287655283542816619538246837207040", "69570136245124371784130233457428135936", "-29675710830171471091305619189791719424"], ["12346256926768465214492009570171774566400", "5035668097721187498641617130134924427264", "1461249773451695771106438822671895494656", "113818697443901976870447420465697783808", "-131743493491921915683120314511936978944", "-18661936494589720158493825776702455808", "45351193575598135023397460809621700608", "-29675710830171471091305619189791719424", "15138623377686800230247257500849012736"]], [["17387095120120241402553432283912578514550784", "2458773303427082835169047364743118727413760", "538106798899723631544677861696365628751872", "-33477152503079218919007424761243780513792", "-120920600445359018511000201754648650973184", "73676574462197079798916927033722835828736", "-28685568766687600509905149523866888962048"], ["2458773303427082835169047364743118727413760", "1274150055697911891170036159687826486591488", "264032027296589806740517060710654415994880", "-29637937001916169925710264452503843110912", "-46387609035028153479635025632317117825024", "29630813195028500346674387380734798069760", "-11641474244698590162772033160109830963200"], ["538106798899723631544677861696365628751872", "264032027296589806740517060710654415994880", "87319874241059156955196190851426687123456", "-10171700068509450100146774609447677329408", "-11250759490172226000641101079552899153920", "7232035140824281881840850816623727083520", "-2816548945764472880757456846605795721216"], ["-33477152503079218919007424761243780513792", "-29637937001916169925710264452503843110912", "-10171700068509450100146774609447677329408", "2831028404393961658790780803634088116224", "1102073935591844316417875274792848850944", "-998463535552203789732536222687885787136", "431176295927397791939065363593819062272"], ["-120920600445359018511000201754648650973184", "-46387609035028153479635025632317117825024", "-11250759490172226000641101079552899153920", "1102073935591844316417875274792848850944", "2145012819678927026022460430096908943360", "-1310685639168526215010928949047651729408", "496245238810106482799599115395556966400"], ["73676574462197079798916927033722835828736", "29630813195028500346674387380734798069760", "7232035140824281881840850816623727083520", "-998463535552203789732536222687885787136", "-1310685639168526215010928949047651729408", "928263398091300922112382655534211268608", "-385379338771104566586100204172574982144"], ["-28685568766687600509905149523866888962048", "-11641474244698590162772033160109830963200", "-2816548945764472880757456846605795721216", "431176295927397791939065363593819062272", "496245238810106482799599115395556966400", "-385379338771104566586100204172574982144", "193525796917010341777811564663972823040"]], [["4413389374855539055745495745790734103478272", "891856160943108503362614895685900622102528", "182763320158737813841355326951957941190656", "-180117324551584715816789730791287355867136", "70002295673984429881385468830741535129600"], ["891856160943108503362614895685900622102528", "506178652055203567784259157866490309378048", "60386749461944239031582485402443841536000", "-72149227639267189926458395762620517842944", "28270912983112453833066144289693882122240"], ["182763320158737813841355326951957941190656", "60386749461944239031582485402443841536000", "14788652023890435619573636768029409804288", "-10599504469998237897732268638481560895488", "3636957413116670127197994005270829727744"], ["-180117324551584715816789730791287355867136", "-72149227639267189926458395762620517842944", "-10599504469998237897732268638481560895488", "13130410871606196483929870385474785247232", "-5217748286162705264469087329681963745280"], ["70002295673984429881385468830741535129600", "28270912983112453833066144289693882122240", "3636957413116670127197994005270829727744", "-5217748286162705264469087329681963745280", "2589206938157623044276297001720191385600"]], [["1293402138304111149524826194404010602004480", "479942596464124366838639741603421112762368", "-189146711307505045870244475011108658216960"], ["479942596464124366838639741603421112762368", "213109020138177928061567344060345408815104", "-77594667357375096490934746483877600034816"], ["-189146711307505045870244475011108658216960", "-77594667357375096490934746483877600034816", "37915502253537771744998720536730081951744"]], [["803211728433952846195004523526249978527744"]], [["12179735177690138528213616902392726589276160", "871814638043010584735773631625794525593600", "265803693401548383324425525531084222103552", "45701280375761775198795552192577235058688", "-13206283853246056916705762022890334584832", "-18014941431465241870553139035577973211136", "15318810993957611731616660373511457472512", "-7347894778385075151531642806846892277760"], ["871814638043010584735773631625794525593600", "621599072304482705091771753520158625234944", "137502247375388430700302339510387232210944", "27772135175633370209606672704281717506048", "-9661679830913680394334269348284345614336", "-7917488094894400121721531209930720149504", "7319183375960672341816205245708958171136", "-3570637382081986540538338022858055221248"], ["265803693401548383324425525531084222103552", "137502247375388430700302339510387232210944", "69413693695594204003525867549015800807424", "11471141582420116300493599224545729839104", "-4535727420061549340366875200357054545920", "-2801487802568676986670998665667085860864", "2744042910583951220755140995689232728064", "-1348964429999006364577866046855519928320"], ["45701280375761775198795552192577235058688", "27772135175633370209606672704281717506048", "11471141582420116300493599224545729839104", "3376858931808601712697226705021624647680", "-1021280606320064208233101568391705001984", "-531077954771937332952156221873223368704", "511631905673973960435492277446139445248", "-246029605075038409348405492667014709248"], ["-13206283853246056916705762022890334584832", "-9661679830913680394334269348284345614336", "-4535727420061549340366875200357054545920", "-1021280606320064208233101568391705001984", "518360535795801147257487311667256623104", "172130117440917344589318019449027035136", "-217529148357463969834757187909292392448", "112802727728779263282588426692158554112"], ["-18014941431465241870553139035577973211136", "-7917488094894400121721531209930720149504", "-2801487802568676986670998665667085860864", "-531077954771937332952156221873223368704", "172130117440917344589318019449027035136", "164699518864787946091894873076455702528", "-139519700570841531667273115109014110208", "64066237825948298086720774537555738624"], ["15318810993957611731616660373511457472512", "7319183375960672341816205245708958171136", "2744042910583951220755140995689232728064", "511631905673973960435492277446139445248", "-217529148357463969834757187909292392448", "-139519700570841531667273115109014110208", "146855106634609958789364577366595076096", "-74979451851488896064168578823963541504"], ["-7347894778385075151531642806846892277760", "-3570637382081986540538338022858055221248", "-1348964429999006364577866046855519928320", "-246029605075038409348405492667014709248", "112802727728779263282588426692158554112", "64066237825948298086720774537555738624", "-74979451851488896064168578823963541504", "44772762674863442201802207773025370112"]], [["2486797153758104881912196272932466819334144", "318804695736236357022959705230715492761600", "94747200956295914433939320040880932388864", "14554881242667786159787258938337748058112", "-32312059546980209974296437216256297271296", "16994228641844397155633158647534223097856"], ["318804695736236357022959705230715492761600", "212108976026449897218743136460349728882688", "61666068893322689847408621640708436000768", "3829799261287469609244120039270228426752", "-16221011638907325658248168966207127420928", "8788004942437367064310998513763720626176"], ["94747200956295914433939320040880932388864", "61666068893322689847408621640708436000768", "29438673373231938024561305350471417856000", "586407288323311234488788308150634676224", "-5953617729482000062873057331315942096896", "3234477515502530957746607027596336037888"], ["14554881242667786159787258938337748058112", "3829799261287469609244120039270228426752", "586407288323311234488788308150634676224", "674147718770044328080477377641205202944", "-296297131292706444212604497490849300480", "64914056307394915856477651316957511680"], ["-32312059546980209974296437216256297271296", "-16221011638907325658248168966207127420928", "-5953617729482000062873057331315942096896", "-296297131292706444212604497490849300480", "1622060006293552676186967996474977157120", "-877931749547186851530233090926511652864"], ["16994228641844397155633158647534223097856", "8788004942437367064310998513763720626176", "3234477515502530957746607027596336037888", "64914056307394915856477651316957511680", "-877931749547186851530233090926511652864", "576805021828920568980647145722209107968"]], [["585424788331823834498631691241684109099008", "117565076119563609050737231468344536727552", "60246589185157904624581756032791166844928", "-41497769462528564489357350666155174395904"], ["117565076119563609050737231468344536727552", "105447914322381410122138952548541540597760", "32730527545431283578290084145177802309632", "-24559826317565001579547896492285690380288"], ["60246589185157904624581756032791166844928", "32730527545431283578290084145177802309632", "13901302555526593955073448967518847762432", "-8823592875554254798008132571184643440640"], ["-41497769462528564489357350666155174395904", "-24559826317565001579547896492285690380288", "-8823592875554254798008132571184643440640", "7781051759420845474232906831798357458944"]], [["135310387052031960902227239683043635494912", "111321322390256122703836013329150925340672"], ["111321322390256122703836013329150925340672", "115337561522973908902027901935339423399936"]], [["1884914004454006200503457718455777187856384", "100686662225684546507198333062967602446336", "36533625113836075075550164982175472025600", "9767966721294077037556870592074900045824", "800867809835709661491920936217402671104", "-5534971544616826145099671535065103335424", "3764167231758661369584132043541906980864"], ["100686662225684546507198333062967602446336", "96785063295200460384549207267716284547072", "22237913035296200414447759894192345579520", "7512403953053884813668518117783292084224", "-314108147004159959450455277053526671360", "-3103685291176919400388263937376402800640", "2213034349993091362509789336416821444608"], ["36533625113836075075550164982175472025600", "22237913035296200414447759894192345579520", "14959261440162169417425362501585048961024", "4215942438499096683186220065832082341888", "-423934523654660789590103129125046714368", "-1494985950537732693266624686783576670208", "1098424289573341692835730919777468678144"], ["9767966721294077037556870592074900045824", "7512403953053884813668518117783292084224", "4215942438499096683186220065832082341888", "1803277808059598345205883425150367432704", "-195244430848099375093288648249916260352", "-489261247790680740537757777095978647552", "357033862048584449953128321021875585024"], ["800867809835709661491920936217402671104", "-314108147004159959450455277053526671360", "-423934523654660789590103129125046714368", "-195244430848099375093288648249916260352", "90967817159719324650990476580223975424", "42107636614460993016812199800226185216", "-48621733954607010781664043223205543936"], ["-5534971544616826145099671535065103335424", "-3103685291176919400388263937376402800640", "-1494985950537732693266624686783576670208", "-489261247790680740537757777095978647552", "42107636614460993016812199800226185216", "194218435913279979998149513852231876608", "-138470624833584582104593108379201699840"], ["3764167231758661369584132043541906980864", "2213034349993091362509789336416821444608", "1098424289573341692835730919777468678144", "357033862048584449953128321021875585024", "-48621733954607010781664043223205543936", "-138470624833584582104593108379201699840", "119353147505580698646022465098860199936"]], [["361453625859102758705979339699541407432704", "37382518362194892437006995116321958526976", "13377688639404681739078732122101743878144", "7817044207528019548823474830612390477824", "-8223604301771022691630805499995192557568"], ["37382518362194892437006995116321958526976", "32884181623968879358172609468063016812544", "12598104742272903304694898767952795926528", "4502683357039318811275954538804871692288", "-5550893944872102675938443776431876997120"], ["13377688639404681739078732122101743878144", "12598104742272903304694898767952795926528", "9410341283307326345248189998086729236480", "2316365763773936685919767510455909613568", "-3167973780727774360589743887022211203072"], ["7817044207528019548823474830612390477824", "4502683357039318811275954538804871692288", "2316365763773936685919767510455909613568", "983694670228013257932119777905349754880", "-942698960449264137913630633616933388288"], ["-8223604301771022691630805499995192557568", "-5550893944872102675938443776431876997120", "-3167973780727774360589743887022211203072", "-942698960449264137913630633616933388288", "1454354877227862379236691078354147737600"]], [["78033558277339003569320412203471507292160", "9581992478019175308288932452836342497280", "16989902378155878237044847032022436151296"], ["9581992478019175308288932452836342497280", "18975690173023354704223477671944278507520", "15742559229143459509640146917960770912256"], ["16989902378155878237044847032022436151296", "15742559229143459509640146917960770912256", "16617064674717044878892073776307926728704"]], [["4001500950103598810314565232648463056896"]], [["297397989196486120643305115252632003280896", "10693699775592661107162271982261750464512", "4457369252298876954768183825219679420416", "1493373428911616179048289838858372120576", "1055903819977529847556422380729107742720", "-1548805632706745092468931980641509048320"], ["10693699775592661107162271982261750464512", "15251458571244771060890009605067792973824", "3090615823954242918060320862248921726976", "1612180788369154900037540604389128929280", "592620606589040833148999056171208802304", "-1113549607568215555168960062748970975232"], ["4457369252298876954768183825219679420416", "3090615823954242918060320862248921726976", "2939944423746697711628908771257868091392", "1292835276818685239106194724066487697408", "316882489044885763565312129512633270272", "-740297801548180470074163460583249149952"], ["1493373428911616179048289838858372120576", "1612180788369154900037540604389128929280", "1292835276818685239106194724066487697408", "881028706724679266993127244108717359104", "150676355388670310760747867132089335808", "-405092059104817106973478884853977972736"], ["1055903819977529847556422380729107742720", "592620606589040833148999056171208802304", "316882489044885763565312129512633270272", "150676355388670310760747867132089335808", "74688214568433255655685609118664491008", "-89742611116549944029727029158649790464"], ["-1548805632706745092468931980641509048320", "-1113549607568215555168960062748970975232", "-740297801548180470074163460583249149952", "-405092059104817106973478884853977972736", "-89742611116549944029727029158649790464", "257504292342606124323198045863670710272"]], [["54004752849363027744310430403247290187776", "3999626262327108300007660696570496548864", "927041097449837977303893942706307596288", "2673504931192189601447691936971576311808"], ["3999626262327108300007660696570496548864", "4729304891149061122203688873098953621504", "1850343245669196550430691756442432569344", "2382204012610718387868300834419509297152"], ["927041097449837977303893942706307596288", "1850343245669196550430691756442432569344", "2673191411256146915526102081523337396224", "2225081539346865705909108016568751620096"], ["2673504931192189601447691936971576311808", "2382204012610718387868300834419509297152", "2225081539346865705909108016568751620096", "2396700996409219482188275608478839472128"]], [["11408464970629155828716454607714447785984", "-1234542119795904883900313941853777952768"], ["-1234542119795904883900313941853777952768", "872612743024802821009338698699747885056"]], [["47773271918452414730845624562771793281024", "1039129244702496448153327016405763096576", "493441285320127659488530698342649298944", "72215828220305468705075750320350429184", "433554009687815475649919136204771557376"], ["1039129244702496448153327016405763096576", "2577271434953429881423775009987866132480", "328443667503280483361259850465923825664", "215325988571475012643223863350240739328", "373426076173764539777764336816472719360"], ["493441285320127659488530698342649298944", "328443667503280483361259850465923825664", "493732639108243526760566451589512953856", "294831775999592104880883718034353553408", "334961980618850311089055542902408609792"], ["72215828220305468705075750320350429184", "215325988571475012643223863350240739328", "294831775999592104880883718034353553408", "377869904845290853927229558476781912064", "315167896441171846260615464725088567296"], ["433554009687815475649919136204771557376", "373426076173764539777764336816472719360", "334961980618850311089055542902408609792", "315167896441171846260615464725088567296", "347070606490302431044477139830840492032"]], [["8335656543318763427837426700940338003968", "512132471807874432978059137611192074240", "-291120353519083705005405297766515605504"], ["512132471807874432978059137611192074240", "762427573233872851479043883278289338368", "-157229081291244005548978731335932706816"], ["-291120353519083705005405297766515605504", "-157229081291244005548978731335932706816", "171640499713429979158789965331575078912"]], [["2107023287181317412963559170085383831552"]], [["7789877360688737027222395635131662467072", "90863621409736816608773825890017607680", "70203338866368534685291454504881881088", "-60208504184605793109790607310040596480"], ["90863621409736816608773825890017607680", "504822594181898054468704338428852961280", "29028615258348005319229007607455809536", "-38480606695889746387492618170735263744"], ["70203338866368534685291454504881881088", "29028615258348005319229007607455809536", "71142990386510867826226219126718726144", "-19791455906955140025037956019656851456"], ["-60208504184605793109790607310040596480", "-38480606695889746387492618170735263744", "-19791455906955140025037956019656851456", "31905020244617444064796325191423623168"]], [["1303822452463472285988477850981937184768", "133869943356413138453051238597668110336"], ["133869943356413138453051238597668110336", "328866608353149509764635942639961636864"]], [["1283103049444783473654647570515676364800", "3455868269661368352003026690624192512", "21737266165373108968011894755250143232"], ["3455868269661368352003026690624192512", "119233205465312993807273877119050973184", "18689313396885645897098543531475075072"], ["21737266165373108968011894755250143232", "18689313396885645897098543531475075072", "51695891003374598827030983041659961344"]], [["194997222026371489326864124318199054336"]], [["213279326033761814312697647966615240704", "-3047749430706180413046119030144892928"], ["-3047749430706180413046119030144892928", "33007167435432767327153986652960980992"]], [["36054270392860905815785806213484118016"]], [["475834591279004317991928089545082717587657399051919066743889073274880", "46809026546768737308253681735912193810958604370525753425814815244288", "-5832274253756575778291203257716323739120810158664007121972817297408", "-6482756150845673175173470201260663658303822972054889854523037188096", "1398198006727834504546012543187637604049561577621753240304610181120", "-225789495593597460461465680599672713474565952451439767637398126592", "-14185808039821215135711444988733819139566448568283582595883597824", "16120376943810572245024378771246155690150678366782231143713341440", "-4153916670907523727129963739285799903708461463282548971937988608", "2097425635343405836069771252051003506826141755508852971681087488", "839842714962116417988178529621377574497363552249009543911047168", "1920100335536596401390061896298451284158698441876318421614854144"], ["46809026546768737308253681735912193810958604370525753425814815244288", "8130240255584075383614821335109275977129944364259824477479624507392", "-1013058718094903150912681922793713783275398001121664448683862654976", "-1008100337735987529098440873848445891650233226820080205808179085312", "213532269402797553831670111375875689921818211590419521815688773632", "-34067908555636952656225756576895548700996554149957116917842968576", "-1383448151028863861648641793701770750930371229663750776684544000", "1909786434146938702998715815423481942314738735088167746665447424", "-459617804222024279200337529835008520259182667371599322589167616", "613284096544006476367085797675985437208838157359151154622103552", "290874129671568080284629463330080127144738474008167750574276608", "342300843884642663531154400656420456628015354778715492244783104"], ["-5832274253756575778291203257716323739120810158664007121972817297408", "-1013058718094903150912681922793713783275398001121664448683862654976", "126230952318210270333037218948967819379133705853435319091623624704", "125612106814298404940024135338805659544806189226328335776672120832", "-26606677512561272415580827157952373576503131218545268715289575424", "4244946183717162411139724790073747949673155886485543432212185088", "172373601450870772578648519498050551735780954753798383467495424", "-237958978282256475676536783240711454894320775612190510249148416", "57267870348696692175918853503489687059109269147151319227695104", "-76419657973757874215615844924336003417657420422822535345733632", "-36245262717105051246992877701519400415414979935625556715896832", "-42652056692382926626909817742379151324246423814299398694764544"], ["-6482756150845673175173470201260663658303822972054889854523037188096", "-1008100337735987529098440873848445891650233226820080205808179085312", "125612106814298404940024135338805659544806189226328335776672120832", "127230892065544063664210502459557022320349300464862204951105896448", "-27031977814116717901401068541111739284467394717412387094802726912", "4321734066940445870639529348145764544164246077682535215677833216", "192001638032667094934813116097634676816110223027095854378909696", "-253659965444879069498186139855823840798597599412331653556600832", "61949276796661079985412779402995659886740081497642404423925760", "-71328169432928707900356560057471152420968758461880237230653440", "-33320521104590749243695695591224197964485580869736148175421440", "-42276576086890614279213821454206634973235477831014799927934976"], ["1398198006727834504546012543187637604049561577621753240304610181120", "213532269402797553831670111375875689921818211590419521815688773632", "-26606677512561272415580827157952373576503131218545268715289575424", "-27031977814116717901401068541111739284467394717412387094802726912", "5746306987440901487240928689441191047019446671893541768562475008", "-919012821223910731742856312310513244526458587072360761643761664", "-41424134249753889434221920616045962304150858184437184090603520", "54351388992263952142161586804695713873848212863363261975756800", "-13304871773181094764159228325289038866561762408240805752864768", "14934496456500474555516248631625546229162843536307329939013632", "6956510297185483120591851939694559420061588404090259625738240", "8948726815957074661181853446293000174362528128111587046195200"], ["-225789495593597460461465680599672713474565952451439767637398126592", "-34067908555636952656225756576895548700996554149957116917842968576", "4244946183717162411139724790073747949673155886485543432212185088", "4321734066940445870639529348145764544164246077682535215677833216", "-919012821223910731742856312310513244526458587072360761643761664", "147013527516160454090464471363480820577879762104523231829426176", "6690836876854703538072392273038985865311232561443183062417408", "-8738893517538337788005287936324089427838087768498404493099008", "2142555702182975005413695843225341132185609632251314968723456", "-2363857880809204449669465680649323497137422357430113522417664", "-1098889885079775850849958981735925160043055567076781281247232", "-1427054016087839636286002347483206534902138700198296619581440"], ["-14185808039821215135711444988733819139566448568283582595883597824", "-1383448151028863861648641793701770750930371229663750776684544000", "172373601450870772578648519498050551735780954753798383467495424", "192001638032667094934813116097634676816110223027095854378909696", "-41424134249753889434221920616045962304150858184437184090603520", "6690836876854703538072392273038985865311232561443183062417408", "422955234071188324585945606063969315904072915771061828583424", "-479481483599087815660948590138637983137485864563768664522752", "123664351638284432694244818611456310570884740427104544358400", "-61139097076829676209924501962856198357228617422536959852544", "-24326285392746920169944572124608039530093465320930523742208", "-56718804680402069541130148866620230707420202921427275350016"], ["16120376943810572245024378771246155690150678366782231143713341440", "1909786434146938702998715815423481942314738735088167746665447424", "-237958978282256475676536783240711454894320775612190510249148416", "-253659965444879069498186139855823840798597599412331653556600832", "54351388992263952142161586804695713873848212863363261975756800", "-8738893517538337788005287936324089427838087768498404493099008", "-479481483599087815660948590138637983137485864563768664522752", "575901196036013779040476994409444230025416857604535393189888", "-145412381411385268443489431917207716137170710303149821788160", "108454809353238001657933114471198332816007958856434521735168", "47590470212394197682748444677165764136150857772573447421952", "79147838419705487590119556337576817952650455925785221922816"], ["-4153916670907523727129963739285799903708461463282548971937988608", "-459617804222024279200337529835008520259182667371599322589167616", "57267870348696692175918853503489687059109269147151319227695104", "61949276796661079985412779402995659886740081497642404423925760", "-13304871773181094764159228325289038866561762408240805752864768", "2142555702182975005413695843225341132185609632251314968723456", "123664351638284432694244818611456310570884740427104544358400", "-145412381411385268443489431917207716137170710303149821788160", "37000030790213788065489060605360643062300582209037900185600", "-24195461684106439102292140181040930989248222376683678728192", "-10343464188984934086686239013762931713049750653001890004992", "-18980722922946451003778321113321316109150104904104786526208"], ["2097425635343405836069771252051003506826141755508852971681087488", "613284096544006476367085797675985437208838157359151154622103552", "-76419657973757874215615844924336003417657420422822535345733632", "-71328169432928707900356560057471152420968758461880237230653440", "14934496456500474555516248631625546229162843536307329939013632", "-2363857880809204449669465680649323497137422357430113522417664", "-61139097076829676209924501962856198357228617422536959852544", "108454809353238001657933114471198332816007958856434521735168", "-24195461684106439102292140181040930989248222376683678728192", "56220548527907676286828698012334909401906037949667496427520", "27741261409359136661764088112851913928099970902993238228992", "26172563637946133983980885825352753301985309734806518497280"], ["839842714962116417988178529621377574497363552249009543911047168", "290874129671568080284629463330080127144738474008167750574276608", "-36245262717105051246992877701519400415414979935625556715896832", "-33320521104590749243695695591224197964485580869736148175421440", "6956510297185483120591851939694559420061588404090259625738240", "-1098889885079775850849958981735925160043055567076781281247232", "-24326285392746920169944572124608039530093465320930523742208", "47590470212394197682748444677165764136150857772573447421952", "-10343464188984934086686239013762931713049750653001890004992", "27741261409359136661764088112851913928099970902993238228992", "13784287465376890607039851392438648594423678029734004916224", "12451412176711607704523495035105101475375855152767585746944"], ["1920100335536596401390061896298451284158698441876318421614854144", "342300843884642663531154400656420456628015354778715492244783104", "-42652056692382926626909817742379151324246423814299398694764544", "-42276576086890614279213821454206634973235477831014799927934976", "8948726815957074661181853446293000174362528128111587046195200", "-1427054016087839636286002347483206534902138700198296619581440", "-56718804680402069541130148866620230707420202921427275350016", "79147838419705487590119556337576817952650455925785221922816", "-18980722922946451003778321113321316109150104904104786526208", "26172563637946133983980885825352753301985309734806518497280", "12451412176711607704523495035105101475375855152767585746944", "14424050937597578997927992247546546567033150841636849188864"]], [["22137824039297007597870978212537411278892372029107073392371040256", "4073013275985044536617178129527886099691189078597196265333719040", "-912480126265933665374540112815210441958056465324419949271187456", "136238554288402603315647959147280678210034300178648167230734336", "-15379013110309091512693752106624881760565996080237565542662144", "6628277805490890612314222187289234616095360243146925958758400", "-8510303659257212672851008689708100209013134935516565137784832", "27755944140234970857860141114046630124615251417302220662636544", "22748777982927556291779941133861101779651977828271684153507840"], ["4073013275985044536617178129527886099691189078597196265333719040", "749370720306675023020124799752943332777913421322050745931923456", "-167882067440611809126098428632169656553187928578369229839925248", "25065762530800839541067059101913058968562390185863673211256832", "-2829497806950050064090101688598188517884854562833855403786240", "1219499416508087531960747502892824318790611691034119099121664", "-1565762729222571383441675552327036369136959120540921021595648", "5106659478817787273009392343865355713492445142528845305348096", "4185419243211336751367957379510948407688884632240884509835264"], ["-912480126265933665374540112815210441958056465324419949271187456", "-167882067440611809126098428632169656553187928578369229839925248", "37610741658814553965505808681313723913371898777836910513487872", "-5615501008531709355115476096432825817444618612419375229042688", "633894451407244631436112459248461121784190296203850208509952", "-273205341145717899055292807298685517060863342168203707023360", "350778962908725589340172207481506208135422316976094228512768", "-1144048636792582679620325553254484079062312651313645348716544", "-937662516849447230090800152800049103140981678808919401562112"], ["136238554288402603315647959147280678210034300178648167230734336", "25065762530800839541067059101913058968562390185863673211256832", "-5615501008531709355115476096432825817444618612419375229042688", "838426741564408558903893679963313369115582881024017065574400", "-94644103630585846141127047740141531940373356050280255324160", "40791135752051113976827121747463527460302314695877548048384", "-52373325627414425367623253242417091341806654240603429142528", "170813070691267111920310501402896489665321364862886758842368", "139998430682273666746938315032818905097125396967044325310464"], ["-15379013110309091512693752106624881760565996080237565542662144", "-2829497806950050064090101688598188517884854562833855403786240", "633894451407244631436112459248461121784190296203850208509952", "-94644103630585846141127047740141531940373356050280255324160", "10683707839904281866534728140151961383579825341544838201344", "-4604624695203431443692031146093637102382783214143393497088", "5912056727711900277189099249836307924386420860109228867584", "-19281887328400476452370039815571063661484426034040476270592", "-15803439137555968948411490707366364045972876523389461725184"], ["6628277805490890612314222187289234616095360243146925958758400", "1219499416508087531960747502892824318790611691034119099121664", "-273205341145717899055292807298685517060863342168203707023360", "40791135752051113976827121747463527460302314695877548048384", "-4604624695203431443692031146093637102382783214143393497088", "1984570235483643970878970821791808419671732081267113459712", "-2548066908586457686833021247539019749438449269170258313216", "8310397091809504835677373348732160195120117905665367736320", "6811203302484410568867320702916183552779601376587240439808"], ["-8510303659257212672851008689708100209013134935516565137784832", "-1565762729222571383441675552327036369136959120540921021595648", "350778962908725589340172207481506208135422316976094228512768", "-52373325627414425367623253242417091341806654240603429142528", "5912056727711900277189099249836307924386420860109228867584", "-2548066908586457686833021247539019749438449269170258313216", "3271562202509338743287347190826670513664459726948315168768", "-10670042031388439054218304726648277132297376639288868864000", "-8745168819125101469015178261342775541619488799418365247488"], ["27755944140234970857860141114046630124615251417302220662636544", "5106659478817787273009392343865355713492445142528845305348096", "-1144048636792582679620325553254484079062312651313645348716544", "170813070691267111920310501402896489665321364862886758842368", "-19281887328400476452370039815571063661484426034040476270592", "8310397091809504835677373348732160195120117905665367736320", "-10670042031388439054218304726648277132297376639288868864000", "34799826475642545997468943550923907253471275819692875317248", "28521945509726580019205099978436242596758374957586671730688"], ["22748777982927556291779941133861101779651977828271684153507840", "4185419243211336751367957379510948407688884632240884509835264", "-937662516849447230090800152800049103140981678808919401562112", "139998430682273666746938315032818905097125396967044325310464", "-15803439137555968948411490707366364045972876523389461725184", "6811203302484410568867320702916183552779601376587240439808", "-8745168819125101469015178261342775541619488799418365247488", "28521945509726580019205099978436242596758374957586671730688", "23376592875519264620923800228896051711747518116426969776128"]], [["53832425827985984903211613091651152309649408", "-3419503794948369944465942934886216726740992", "294939215314782880242444379326076759834624", "-110114655406239927866467861266546823266304", "51597159076792248469420584705499515060224", "-22084320258655046567073615836635222507520", "11198820528022596257473044137594167754752"], ["-3419503794948369944465942934886216726740992", "937766732304131775832878517415961058869248", "-88774771674945058351252728138336697319424", "-17451153166652050762066937134231744151552", "12493442199666213536903179041914375634944", "-4944675744586159944931669227472869654528", "1925063483995306236053586943376755785728"], ["294939215314782880242444379326076759834624", "-88774771674945058351252728138336697319424", "20026072352038710223475873019570507743232", "-2389488246294813871941934657816550703104", "-420131485591857853388449715797910093824", "379994576771521311653156302987521425408", "-126872418405469308127244635498707156992"], ["-110114655406239927866467861266546823266304", "-17451153166652050762066937134231744151552", "-2389488246294813871941934657816550703104", "3073120356451766841787975441458313297920", "-1257417913369095889819804549886727159808", "400964551691883941027356506585340837888", "-136327202790685621472162977164432506880"], ["51597159076792248469420584705499515060224", "12493442199666213536903179041914375634944", "-420131485591857853388449715797910093824", "-1257417913369095889819804549886727159808", "691154877613282554254902325487371026432", "-268403446616700883204566265443735568384", "95238059614993825202053159775658573824"], ["-22084320258655046567073615836635222507520", "-4944675744586159944931669227472869654528", "379994576771521311653156302987521425408", "400964551691883941027356506585340837888", "-268403446616700883204566265443735568384", "137429282385930434051158165340123299840", "-59192055876602684405886334323916800000"], ["11198820528022596257473044137594167754752", "1925063483995306236053586943376755785728", "-126872418405469308127244635498707156992", "-136327202790685621472162977164432506880", "95238059614993825202053159775658573824", "-59192055876602684405886334323916800000", "88529208638039573478239532106096050176"]], [["6973728451763364957998698221256993549582336", "-117929044886357107348028534097787924512768", "-161615396550459696971570930420529263280128", "62895586990040167632973563615636424228864", "-19498619406528589969423711590204437430272"], ["-117929044886357107348028534097787924512768", "163317691983169059742400141480776150548480", "-43293780056616546373907500137374996758528", "9073773063095009268188393016099908616192", "-2121871929167500967294899002212507189248"], ["-161615396550459696971570930420529263280128", "-43293780056616546373907500137374996758528", "20816365963035911354496202490362478985216", "-6189779243928378336753113926562878586880", "1607954884763370093085776451903170805760"], ["62895586990040167632973563615636424228864", "9073773063095009268188393016099908616192", "-6189779243928378336753113926562878586880", "2255673802811212663629217945535685591040", "-682501151443199535629720709625932677120"], ["-19498619406528589969423711590204437430272", "-2121871929167500967294899002212507189248", "1607954884763370093085776451903170805760", "-682501151443199535629720709625932677120", "349904172833462831295309087158187327488"]], [["3825347778733353905486103582480285099360256", "-647649281777467201523903118725651516882944", "113359673835065586806587790020416452427776"], ["-647649281777467201523903118725651516882944", "130813792559463509838319460741041325342720", "-25511905820787743562818656642113373995008"], ["113359673835065586806587790020416452427776", "-25511905820787743562818656642113373995008", "6134047627537842851413768388345042305024"]], [["68044197645532532848582482968273783619584"]], [["27899935743343952852140032121856612658179901718017090822053298176", "1162076017914035216958033785526457588708438148300578140578643968", "473787734421958814499877539907596504114157630359228947583991808", "-6178118260112143354264790976707648313757033712013597797777408", "-47492181835936671991009614220245936545612342231062071836934144", "23696686027765948625174694229654685071794881716334464847577088", "-10265513406166257803533789476719520141459097885587607813881856", "-29973404811603811989606527236815071090213762085770998660988928", "-14434088379258783894943849915838587591800243880301746530025472", "-43604847863575940591615457393018350691281370582828665983205376"], ["1162076017914035216958033785526457588708438148300578140578643968", "48402286078135824983896720054437605681420024349491291049951232", "19734001139588029808541955645409118394197933435863501700595712", "-257328301110008702940430101194314634625512792158618028867584", "-1978123751167457327636596451520045682549930988936559922774016", "987004084533598119950638085472889118900417045222465728413696", "-427574710229459446407730794856689856750173247129518717534208", "-1248439251875467537991414368238889952643538450328885091368960", "-601202386281120003401944064709766047854523653960114431328256", "-1816210203248960375871071163068440534009404804208795223851008"], ["473787734421958814499877539907596504114157630359228947583991808", "19734001139588029808541955645409118394197933435863501700595712", "8045710906063473943280808889724438622399654401934564117184512", "-104914817022393480284390829003736310958121783769555426869248", "-806496955469591792745391197779715977415608158098898896814080", "402409499781094371473892825468450960289904787625628391178240", "-174325646629708690358065491939265486355823315876954331152384", "-508998719181277283855491925028145992173967297122586165510144", "-245115045947259571903948126334921236929517816381505900904448", "-740483500361699902186105267147347037917671275661782780215296"], ["-6178118260112143354264790976707648313757033712013597797777408", "-257328301110008702940430101194314634625512792158618028867584", "-104914817022393480284390829003736310958121783769555426869248", "1368072872534735319782960183075262447631563637492610498560", "10516594680085080840816299931917970194810686973189298323456", "-5247357198204721921935024269575744586697765009951461212160", "2273179279245908352851574863307495415167205029487877029888", "6637264016942427228438775931991116407313442759878962577408", "3196262020253779825833680467260365933241396364725362622464", "9655789507674399987853296691856075640552674759298724659200"], ["-47492181835936671991009614220245936545612342231062071836934144", "-1978123751167457327636596451520045682549930988936559922774016", "-806496955469591792745391197779715977415608158098898896814080", "10516594680085080840816299931917970194810686973189298323456", "80842743018709864570547714815564373098409120200783915122688", "-40337272891685677204973576937619214755263091820498033573888", "17474292192275147351979019459715615591673013520142579007488", "51021708603555845242596958467004554771290884102310909181952", "24570176657388139964978145188456340814391646502432062570496", "74225596170390906770954544210776175744285251231633073242112"], ["23696686027765948625174694229654685071794881716334464847577088", "987004084533598119950638085472889118900417045222465728413696", "402409499781094371473892825468450960289904787625628391178240", "-5247357198204721921935024269575744586697765009951461212160", "-40337272891685677204973576937619214755263091820498033573888", "20126674622628191110619512267281949854504614057970654773248", "-8718968041271487701539726345512779573434099800908465438720", "-25457777736034853633777933795359295649381416108843513937920", "-12259528608481489837271428930483417835414087858609864048640", "-37035583114494106113388258382809367336271813265436927066112"], ["-10265513406166257803533789476719520141459097885587607813881856", "-427574710229459446407730794856689856750173247129518717534208", "-174325646629708690358065491939265486355823315876954331152384", "2273179279245908352851574863307495415167205029487877029888", "17474292192275147351979019459715615591673013520142579007488", "-8718968041271487701539726345512779573434099800908465438720", "3777097067950047176250924454064911959320008276240291069952", "11028426436264208067926867530530264212024901004626409553920", "5310884194363033034728615549241462232020312628079429156864", "16043984991046742608331193672809569250213683616425298624512"], ["-29973404811603811989606527236815071090213762085770998660988928", "-1248439251875467537991414368238889952643538450328885091368960", "-508998719181277283855491925028145992173967297122586165510144", "6637264016942427228438775931991116407313442759878962577408", "51021708603555845242596958467004554771290884102310909181952", "-25457777736034853633777933795359295649381416108843513937920", "11028426436264208067926867530530264212024901004626409553920", "32200970076234162050411243313287126448560026882959025897472", "15506801809792838157375298194473124386122548326781247553536", "46845475516020318901991994326009061710001576921653361770496"], ["-14434088379258783894943849915838587591800243880301746530025472", "-601202386281120003401944064709766047854523653960114431328256", "-245115045947259571903948126334921236929517816381505900904448", "3196262020253779825833680467260365933241396364725362622464", "24570176657388139964978145188456340814391646502432062570496", "-12259528608481489837271428930483417835414087858609864048640", "5310884194363033034728615549241462232020312628079429156864", "15506801809792838157375298194473124386122548326781247553536", "7467504916743671414044553135354131316949575529542086295552", "22559056537509869992574400871933415332717030321808463626240"], ["-43604847863575940591615457393018350691281370582828665983205376", "-1816210203248960375871071163068440534009404804208795223851008", "-740483500361699902186105267147347037917671275661782780215296", "9655789507674399987853296691856075640552674759298724659200", "74225596170390906770954544210776175744285251231633073242112", "-37035583114494106113388258382809367336271813265436927066112", "16043984991046742608331193672809569250213683616425298624512", "46845475516020318901991994326009061710001576921653361770496", "22559056537509869992574400871933415332717030321808463626240", "68150076569951004038976198466182420596591040131387086602240"]], [["34686187304348591535390929985041326393534942808422324310269493248", "6677996363975777053532843771349793236692186435400033698425339904", "-3360640925631650434296602745035275425836805780466849034786570240", "866081468395644002938387651156994022005331619682396562291425280", "-195672518224775739772833633659915943518146141290006038989242368", "31442715543919274734253357516401180758017045699452070185140224", "238256022028245973899053938126311923635233835406980135149109248", "174753269737708262098327666688695588271114315204188577107804160"], ["6677996363975777053532843771349793236692186435400033698425339904", "1285688595462400805747309658306412208193160954544504139142922240", "-647011090757235357077246912603656844039010031297379075815899136", "166743287352536843161665285404621227254650181783266205074718720", "-37672066801969207182647763128845030619571768509124003951017984", "6053543395629798037801348510376867429232661840110551811751936", "45870502711622247865605213988596771535844240649514958802911232", "33644565476788147777889453769037187003734523113386763437998080"], ["-3360640925631650434296602745035275425836805780466849034786570240", "-647011090757235357077246912603656844039010031297379075815899136", "325602446066894304757786841891367811627251157110097041439064064", "-83912042626162514707341527405904567643429858287373949702504448", "18958124944598485446235336196561459868139806856267250154864640", "-3046390649474525725844651542952722941713799076237896012791808", "-23083913241336182714916891186966365408072620820083731746258944", "-16931321537748312237309165283865855215157384688609624393252864"], ["866081468395644002938387651156994022005331619682396562291425280", "166743287352536843161665285404621227254650181783266205074718720", "-83912042626162514707341527405904567643429858287373949702504448", "21625239560541598303451637796548455106905156741524419917119488", "-4885758714897472056765719381586141201658351277286316660752384", "785095029605922936828348665423118019491966485402586892468224", "5949028747430487431080166638685212675360190169615404535644160", "4363424758488797002770509990881341311569140521546205699768320"], ["-195672518224775739772833633659915943518146141290006038989242368", "-37672066801969207182647763128845030619571768509124003951017984", "18958124944598485446235336196561459868139806856267250154864640", "-4885758714897472056765719381586141201658351277286316660752384", "1103832313781719046639980783974480623374628708463869838753792", "-177375370671905778683247652347888092707029987917351603929088", "-1344055355621048113884348077008854099043466014303090225709056", "-985822167699127103065473847553940798455643717892624722427904"], ["31442715543919274734253357516401180758017045699452070185140224", "6053543395629798037801348510376867429232661840110551811751936", "-3046390649474525725844651542952722941713799076237896012791808", "785095029605922936828348665423118019491966485402586892468224", "-177375370671905778683247652347888092707029987917351603929088", "28502537684557705155837437239426585982890184811916002590720", "215976932302406939670839055928212703782236959566029989609472", "158412260838010499784965733781134548164834408984037629624320"], ["238256022028245973899053938126311923635233835406980135149109248", "45870502711622247865605213988596771535844240649514958802911232", "-23083913241336182714916891186966365408072620820083731746258944", "5949028747430487431080166638685212675360190169615404535644160", "-1344055355621048113884348077008854099043466014303090225709056", "215976932302406939670839055928212703782236959566029989609472", "1636557270899800268999245054699729905445192986284224885555200", "1200363087439003175152981610078353180809399057175828567687168"], ["174753269737708262098327666688695588271114315204188577107804160", "33644565476788147777889453769037187003734523113386763437998080", "-16931321537748312237309165283865855215157384688609624393252864", "4363424758488797002770509990881341311569140521546205699768320", "-985822167699127103065473847553940798455643717892624722427904", "158412260838010499784965733781134548164834408984037629624320", "1200363087439003175152981610078353180809399057175828567687168", "880428425761040582415826243566761805383137031359183703769088"]], [["232962296764759236150329529406781068624789504", "-15744928864749715646033222421981385736585216", "490920118442350228042132220538324684636160", "114585614171462800461579955536987986853888", "-31505227359580890862364517490358566780928", "-124075253196992706129076688064142253228032"], ["-15744928864749715646033222421981385736585216", "1501295826963244505445889457906981569298432", "-60484386843445692581037436182908419178496", "-25130360235668975411366484433604561600512", "11832512975754604438350470013876218888192", "-1399865293727183914553444471306532683776"], ["490920118442350228042132220538324684636160", "-60484386843445692581037436182908419178496", "21990020126963462120906089591542323871744", "-5350513729065150445097170005165455966208", "669017988092684572735071387709840818176", "-1105968198437718102290661549923895345152"], ["114585614171462800461579955536987986853888", "-25130360235668975411366484433604561600512", "-5350513729065150445097170005165455966208", "4030526283788235320448362581856891174912", "-1450038196750628443859452674372177756160", "526735635428201898870457929362296537088"], ["-31505227359580890862364517490358566780928", "11832512975754604438350470013876218888192", "669017988092684572735071387709840818176", "-1450038196750628443859452674372177756160", "827679573638845955992921809675196825600", "-157912777645018853206014769234641420288"], ["-124075253196992706129076688064142253228032", "-1399865293727183914553444471306532683776", "-1105968198437718102290661549923895345152", "526735635428201898870457929362296537088", "-157912777645018853206014769234641420288", "1768108456277102274345373985187647455232"]], [["3980013624725908096068024973185295184822272", "-57187561532150339875602987564805474222080", "-85268462762565644247182896833811793838080", "36710314753185491717313432462894640922624"], ["-57187561532150339875602987564805474222080", "197197334993075461901591570949548550389760", "-46829777505202748914951993221308697542656", "10721527441597038553296733602247065206784"], ["-85268462762565644247182896833811793838080", "-46829777505202748914951993221308697542656", "20928484606704230658844662469730569814016", "-6229385625917418566649764650578079645696"], ["36710314753185491717313432462894640922624", "10721527441597038553296733602247065206784", "-6229385625917418566649764650578079645696", "3092480201747237777910902278135346102272"]], [["1924224779044248595753123210360401988419584", "-267799745368594547629038068928185655885824"], ["-267799745368594547629038068928185655885824", "82472532773118896504946135058714632126464"]], [["208779979303511739580322890592641424270800435016585134474994384896", "86679090029652408262338260290765269016521542157807016600756289536", "5689137978221229367918554975767076988906166544281066447034122240", "-1621237920247460446319168365181167131082539183721779895187013632", "501583566309917461045300308590073418556798595485434389028929536", "-438841657571080459749895806472805447707170321427981384781135872", "-42356794113254016263070532430651198696523048500471497494626304", "-405381948819036440264013079951326793910266541673253498827833344", "-222731387517484447732394592715199552760203708623337801585262592"], ["86679090029652408262338260290765269016521542157807016600756289536", "36081192239837399572238599671553548460768467819670348580580753408", "2379778077124996982701108647385029562393593820717675078297321472", "-672281678852836314769728646772794858625053001146998086634045440", "207746066622733698657330555461595677388337295742345316038344704", "-183523371382370365946300756785862190028601276487360627481772032", "-15248997747769401528205450727383177047124469164269020546859008", "-166906672381843705812176353033945268828550715334314994394202112", "-94853489587564782801985512862687133918085211934252455279198208"], ["5689137978221229367918554975767076988906166544281066447034122240", "2379778077124996982701108647385029562393593820717675078297321472", "158380483573730325873703494977210876084693896633981141658894336", "-44025931758506371516928767382138410041720313863288260531322880", "13574476395105515832062085887614571275176882465334311730020352", "-12208487462866265133855249812915756063056384330729634683420672", "-714425300811391906679126709773986592530769542424477139206144", "-10783731674650603708991294956919937847328430365091113755213824", "-6517728660241372543290627650779800051203811062217945737330688"], ["-1621237920247460446319168365181167131082539183721779895187013632", "-672281678852836314769728646772794858625053001146998086634045440", "-44025931758506371516928767382138410041720313863288260531322880", "12596266945427279572276009407697076790328595047312306384928768", "-3899172795243189801010977220913294163567415985305549841367040", "3396401126000944880302033877817989894728530546921623320002560", "348825758044742508594493226917832533924505301779648499154944", "3159804991680517597903091992600138724645544551231203846389760", "1709270289626261542123580576047048962424762747862394907656192"], ["501583566309917461045300308590073418556798595485434389028929536", "207746066622733698657330555461595677388337295742345316038344704", "13574476395105515832062085887614571275176882465334311730020352", "-3899172795243189801010977220913294163567415985305549841367040", "1207629909100842564328882467380873157165735502661695152586752", "-1047326894189312117320402010410135176719145537405370834616320", "-114003745999693243040898783643618334346371526743107053813760", "-981223849258044750688329525908522486485397138769675785601024", "-522616697773249501524882957538192961050605599710217938927616"], ["-438841657571080459749895806472805447707170321427981384781135872", "-183523371382370365946300756785862190028601276487360627481772032", "-12208487462866265133855249812915756063056384330729634683420672", "3396401126000944880302033877817989894728530546921623320002560", "-1047326894189312117320402010410135176719145537405370834616320", "941091210860644308375187691927311701891384773841487487041536", "56218753310669848533527147706022770483893119936727099637760", "832485339598745998156340637645820145714171864427364664475648", "501624318279916933057862295826180980255049758128988013723648"], ["-42356794113254016263070532430651198696523048500471497494626304", "-15248997747769401528205450727383177047124469164269020546859008", "-714425300811391906679126709773986592530769542424477139206144", "348825758044742508594493226917832533924505301779648499154944", "-114003745999693243040898783643618334346371526743107053813760", "56218753310669848533527147706022770483893119936727099637760", "66244891009699377869779518555763929981807134823540647264256", "116681345558900748525322627479221319376959507218205700521984", "-13598235476988022794018403414835098579119819849354136518656"], ["-405381948819036440264013079951326793910266541673253498827833344", "-166906672381843705812176353033945268828550715334314994394202112", "-10783731674650603708991294956919937847328430365091113755213824", "3159804991680517597903091992600138724645544551231203846389760", "-981223849258044750688329525908522486485397138769675785601024", "832485339598745998156340637645820145714171864427364664475648", "116681345558900748525322627479221319376959507218205700521984", "807690110305006922551913346312532743827372764628870930366464", "397355296337238807383682937084681746410538338753452347228160"], ["-222731387517484447732394592715199552760203708623337801585262592", "-94853489587564782801985512862687133918085211934252455279198208", "-6517728660241372543290627650779800051203811062217945737330688", "1709270289626261542123580576047048962424762747862394907656192", "-522616697773249501524882957538192961050605599710217938927616", "501624318279916933057862295826180980255049758128988013723648", "-13598235476988022794018403414835098579119819849354136518656", "397355296337238807383682937084681746410538338753452347228160", "297556649662984270777401036611751364297110455850522350977024"]], [["118576463092188429140849852998002307816498362863701807055528525824", "17654847255350195744415648294915065089382200775622545885292920832", "-7396762376676503547659542533549089517242446996019329938036359168", "2222379829574034450006376392314127493552651236193919271803289600", "-415503515457960696227792275130806459000887226642535707706392576", "-904023868210274486795258412226829169732089464012960782973140992", "-220348907419061639920423964216790526528625858643622745958514688"], ["17654847255350195744415648294915065089382200775622545885292920832", "2628629860273510453486370330492845668446359469491638283624513536", "-1101303804641375511693810677787207138667131621347524301195051008", "330890089072706953300556786792994877962444951544942378608492544", "-61864310236409745566665500740980005164639741604498595670654976", "-134600095940074213468228079906639724224783701856841319669825536", "-32807744487557706540191418183571657324534140404183429971705856"], ["-7396762376676503547659542533549089517242446996019329938036359168", "-1101303804641375511693810677787207138667131621347524301195051008", "461407704617404432711570465505453344128845847835362222015512576", "-138631352980209498274437942583760324154053607912363146021437440", "25918978272499474014002250584792535937596427561026342237503488", "56392723830837824110526683344273409929393539336613739540512768", "13745295361626126708775203448662230740679156579645647463907328"], ["2222379829574034450006376392314127493552651236193919271803289600", "330890089072706953300556786792994877962444951544942378608492544", "-138631352980209498274437942583760324154053607912363146021437440", "41652213079231940937643577594378621454781176308614239115804672", "-7787436121728166049673012900784719145694668843021239932944384", "-16943365974763700789577194415754826187318971064647890184962048", "-4129815939408461344071363213509694834608791041568610589868032"], ["-415503515457960696227792275130806459000887226642535707706392576", "-61864310236409745566665500740980005164639741604498595670654976", "25918978272499474014002250584792535937596427561026342237503488", "-7787436121728166049673012900784719145694668843021239932944384", "1455964926392691134585489212313564176895662140345348211605504", "3167787986788236465758724256479618594876599054604599956602880", "772124106862252417917839433085562552036765638155001560825856"], ["-904023868210274486795258412226829169732089464012960782973140992", "-134600095940074213468228079906639724224783701856841319669825536", "56392723830837824110526683344273409929393539336613739540512768", "-16943365974763700789577194415754826187318971064647890184962048", "3167787986788236465758724256479618594876599054604599956602880", "6892254440567025715042637625821267041744842878150243564650496", "1679934334742445865461435504720232005353346408785561444679680"], ["-220348907419061639920423964216790526528625858643622745958514688", "-32807744487557706540191418183571657324534140404183429971705856", "13745295361626126708775203448662230740679156579645647463907328", "-4129815939408461344071363213509694834608791041568610589868032", "772124106862252417917839433085562552036765638155001560825856", "1679934334742445865461435504720232005353346408785561444679680", "409471152491921567041479181895234793179011402623229217472512"]], [["18438252860171830885750566654713919029624063971220080574588780544", "1062052929235736468133107716525150040584863455136192145804754944", "233666736218156169844159611704243087464431761881987409244061696", "8032662406212309490269116167049626725555695778809677074137088", "1034407163145264085498533616546528570068870057168725942632185856"], ["1062052929235736468133107716525150040584863455136192145804754944", "61174799643554543059451582919337813279194938358978720131186688", "13459325216301116856859484842691807378858272245772890060881920", "462685521387304528874819675426076032639601994520567385948160", "59582389176032699831639031126543930916544037183689700019273728"], ["233666736218156169844159611704243087464431761881987409244061696", "13459325216301116856859484842691807378858272245772890060881920", "2961242804777141090031292548949736194619290119584348446392320", "101797389472638971611018740656365059595427317026639291875328", "13108972285272322226408855365764419594415757973394508038012928"], ["8032662406212309490269116167049626725555695778809677074137088", "462685521387304528874819675426076032639601994520567385948160", "101797389472638971611018740656365059595427317026639291875328", "3499445734988972115457783742741864232647625132540554117120", "450641587092121691070908714933806419564035979010038659284992"], ["1034407163145264085498533616546528570068870057168725942632185856", "59582389176032699831639031126543930916544037183689700019273728", "13108972285272322226408855365764419594415757973394508038012928", "450641587092121691070908714933806419564035979010038659284992", "58031429945161376759662195234581197763144906237619648610697216"]], [["174851970107953023191074040836392691037285537502748925135071215616", "-17137854153276199561701597959432991247609604353519514018568470528", "3392681008487593352502761473077445414896294969767632047857205248"], ["-17137854153276199561701597959432991247609604353519514018568470528", "1679741125007817472101273500927625068268944151479204090849787904", "-332528551300582570402020135739766963375171355643839125978611712"], ["3392681008487593352502761473077445414896294969767632047857205248", "-332528551300582570402020135739766963375171355643839125978611712", "65828737407110610544623490585050696883464638913387045672976384"]], [["5237594744251323794528177293413969091887104"]], [["91190141612906930710273559448498932631487472628060199553203024429056", "2815440238063766466637250340411189722714662833894287862779097382912", "238251520705552901684165203129762238506814062627373233607702216704", "61396251308046260902009822237196163699920192420744039465230532608", "-11075000650502930834100308947626231336136113189798583903954403328", "-869290039269507362564293679184984888537587081877545729742864384", "-6473075762957164083946046716173610282855841137649759043356459008", "-3337322338656956009360934926359568315861209230876574928873717760"], ["2815440238063766466637250340411189722714662833894287862779097382912", "98406272406050713373463981128472342011548436937372099220690960384", "8265755242233472077843317957483335274351628658255615690805346304", "1574183160535007322920241335607402081062990281554947473424777216", "-102105497581506339246405980554515887493103666548719766013476864", "-129550194288951600697237542865539372520071809366955221309194240", "-121103695379944546980470301778816956883659216659176024130453504", "-14713487919402911000920974568364506779677440286732102915850240"], ["238251520705552901684165203129762238506814062627373233607702216704", "8265755242233472077843317957483335274351628658255615690805346304", "694585083915090780471234490222236593252229598582713777796415488", "134939442971542314600456684171195371113575465603424320244154368", "-9929260494342976813588153330451388683790153639830645551136768", "-10411008987417642567749269780222069896311629908325430928080896", "-10671352408881663246202892503111008386248093799471263074222080", "-1719731334908269405281856190784094248623922158937761011204096"], ["61396251308046260902009822237196163699920192420744039465230532608", "1574183160535007322920241335607402081062990281554947473424777216", "134939442971542314600456684171195371113575465603424320244154368", "50333163847333506360895537725300086841942759789539786473078784", "-14169933020759071871548031492134584743393884767579487747440640", "2289870924549801062214377740964246110818798302441047421091840", "-6562541294771936722383496993113032849331124877467195363295232", "-4719357794571887036197854983062896411043940923039367221477376"], ["-11075000650502930834100308947626231336136113189798583903954403328", "-102105497581506339246405980554515887493103666548719766013476864", "-9929260494342976813588153330451388683790153639830645551136768", "-14169933020759071871548031492134584743393884767579487747440640", "6354751827920961279721663679679972490748630629466965733801984", "-2039930086958227110893850376922838705750183632437021574692864", "2431105768199743595113533595346312632867007134397071815081984", "2250294174208148016494918237640105329888924459282029416022016"], ["-869290039269507362564293679184984888537587081877545729742864384", "-129550194288951600697237542865539372520071809366955221309194240", "-10411008987417642567749269780222069896311629908325430928080896", "2289870924549801062214377740964246110818798302441047421091840", "-2039930086958227110893850376922838705750183632437021574692864", "927142773298682603565846228896616484880494376174998702260224", "-642778816509074923301033867516745611395298549023071960825856", "-758335506197229210355783443619509628313570433647253349466112"], ["-6473075762957164083946046716173610282855841137649759043356459008", "-121103695379944546980470301778816956883659216659176024130453504", "-10671352408881663246202892503111008386248093799471263074222080", "-6562541294771936722383496993113032849331124877467195363295232", "2431105768199743595113533595346312632867007134397071815081984", "-642778816509074923301033867516745611395298549023071960825856", "999614171234928589581023706444574369202165353622950572457984", "842703377425873515042046385419024012841264674894019565715456"], ["-3337322338656956009360934926359568315861209230876574928873717760", "-14713487919402911000920974568364506779677440286732102915850240", "-1719731334908269405281856190784094248623922158937761011204096", "-4719357794571887036197854983062896411043940923039367221477376", "2250294174208148016494918237640105329888924459282029416022016", "-758335506197229210355783443619509628313570433647253349466112", "842703377425873515042046385419024012841264674894019565715456", "801608115206786991874425976350949158665664637329310696341504"]], [["205836905707291664351336353991113698732157435982659498288491790336", "48911828347247891544880390048588103951478799726825933091230449664", "-8014653539064210095595464872980794934555863839587992945364566016", "5836882142866671086644828556291080043805345744074734287496151040", "-1338562682172782585037252792019073713529542431338175579081932800", "1155113673735443925595663777564862346576817456572534031363604480"], ["48911828347247891544880390048588103951478799726825933091230449664", "11623291842793076513948477854538735781527407644892808982279749632", "-1905328221157705388984512519805098124485897129578428769450852352", "1386701007993903137456874320203030259630836723920566835400933376", "-317526228111078517382132844926462274616770371396644239487008768", "276430834961909046667066693169623728343502976116719193952354304"], ["-8014653539064210095595464872980794934555863839587992945364566016", "-1905328221157705388984512519805098124485897129578428769450852352", "313170470102019196136729545338372309749154714895101395854163968", "-226903032442000377476727265590391933209727790729013388600410112", "51408726518026648385004500901110170658892176062616868631871488", "-47500035770924365596873664230844973379097173168671733984526336"], ["5836882142866671086644828556291080043805345744074734287496151040", "1386701007993903137456874320203030259630836723920566835400933376", "-226903032442000377476727265590391933209727790729013388600410112", "165637498403511024748245443343069306477151361491571475696582656", "-38193631377343844077958092694539491853578781228789121872297984", "31916641709363763134997282477266161058311624960765808733061120"], ["-1338562682172782585037252792019073713529542431338175579081932800", "-317526228111078517382132844926462274616770371396644239487008768", "51408726518026648385004500901110170658892176062616868631871488", "-38193631377343844077958092694539491853578781228789121872297984", "9162060252172312898028504451070952580958621082050715176665088", "-5887978267967894809212609945451630610700194959829709619200000"], ["1155113673735443925595663777564862346576817456572534031363604480", "276430834961909046667066693169623728343502976116719193952354304", "-47500035770924365596873664230844973379097173168671733984526336", "31916641709363763134997282477266161058311624960765808733061120", "-5887978267967894809212609945451630610700194959829709619200000", "12247133031249154271070674882828779936795123859306607816998912"]], [["1996154090778553964621412361786867999987990408167437634275970646016", "24141659571773298178820879155474251991226607804577904052215480320", "15295107158757820380548630552580764009824885828503140517764136960", "24333669267865248279307413807663314792669960148259546919799357440"], ["24141659571773298178820879155474251991226607804577904052215480320", "12632410255006893645065887688528153850869936276543550013397008384", "-1786696981994102635034434702776890702416599718538812822627811328", "-4484698239687309117123306855587185959375665907727252829765632"], ["15295107158757820380548630552580764009824885828503140517764136960", "-1786696981994102635034434702776890702416599718538812822627811328", "432217652557603227044132409912801538527786144193597729924972544", "234188468107669549762229014666116945012286891272041341900554240"], ["24333669267865248279307413807663314792669960148259546919799357440", "-4484698239687309117123306855587185959375665907727252829765632", "234188468107669549762229014666116945012286891272041341900554240", "303867955376845207314027925090730904752643659907214325082750976"]], [["29113859423366397594689242073851608357909853827372555742182637568", "4805632731879576372202530255325874316759650007406491200917602304"], ["4805632731879576372202530255325874316759650007406491200917602304", "793234095757752306174572026276323472673113872732063362145320960"]], [["13282243724201116257776134203883676115498731367249162605946732544", "12042699666614635567690199340890020818763158526181923070050041856", "1289560465724883281052698265592127302351691180471818062615543808", "-736343426464281409883567812273958415256521472658682432416907264", "-67181501475998386216008949193809519238905339831979648428802048", "-99234947148776230056843675425923659026820023268031542436298752", "-91059547567983084224320674536424427816135944403065690658963456"], ["12042699666614635567690199340890020818763158526181923070050041856", "13090525584136179614438658677104000026939419316379585725960552448", "1457361725442730874602911966671888906130903327398128436337704960", "-648156991790924537666441712620398506147554783622182919999586304", "39382319993534513620587400906861810551612470869549018339344384", "-140488404611314088354153504175170481336698582874701463398907904", "-138501312736875158231248259613261474228087980645371159005626368"], ["1289560465724883281052698265592127302351691180471818062615543808", "1457361725442730874602911966671888906130903327398128436337704960", "163434584233311280154904324740275521186489677415280637812670464", "-68907756795335918438206948768097656792564555575817910752378880", "6784789382929607584531725886674529383482994261766622119198720", "-16337049420366011529586689203199827472029079699345663900778496", "-16263161733583366366225989118129301835548578749909984350306304"], ["-736343426464281409883567812273958415256521472658682432416907264", "-648156991790924537666441712620398506147554783622182919999586304", "-68907756795335918438206948768097656792564555575817910752378880", "40996066185100781347052213314663381837634953038200710834946048", "4623518734821513690188686098772324198964403033493426369724416", "5048563035538722239171687921452424002851649294936345143148544", "4546697595550297594462990475271655741500690838012851702988800"], ["-67181501475998386216008949193809519238905339831979648428802048", "39382319993534513620587400906861810551612470869549018339344384", "6784789382929607584531725886674529383482994261766622119198720", "4623518734821513690188686098772324198964403033493426369724416", "4971644550736687513836200686808248200871653000708330495148032", "-1830953224740197903504593953198691510533744718829523130384384", "-2122860826354649508119238115548269156002694213185750834348032"], ["-99234947148776230056843675425923659026820023268031542436298752", "-140488404611314088354153504175170481336698582874701463398907904", "-16337049420366011529586689203199827472029079699345663900778496", "5048563035538722239171687921452424002851649294936345143148544", "-1830953224740197903504593953198691510533744718829523130384384", "1916393792085607153540789952001591526784190439182779906260992", "1981509163384035138007171136088188732720129234050556784279552"], ["-91059547567983084224320674536424427816135944403065690658963456", "-138501312736875158231248259613261474228087980645371159005626368", "-16263161733583366366225989118129301835548578749909984350306304", "4546697595550297594462990475271655741500690838012851702988800", "-2122860826354649508119238115548269156002694213185750834348032", "1981509163384035138007171136088188732720129234050556784279552", "2065210296346122035075768195215765241788563240678997947842560"]], [["4208394081997926620790912090624874124671791413310315228607511789568", "116569036306247814917602610374400541486004956751502611694659567616", "14702661161406473258319083788378151564067458554044697516147998720", "-5291428400449390578696751218470367105309750511840683938080096256", "-12257618793628105871893208697873738832309801817214680527439659008"], ["116569036306247814917602610374400541486004956751502611694659567616", "4143498594592921940522899685099232126442084100009590126819672064", "-453634154035666444716398305820208497861714978283747575787945984", "-214704395711029084675805885655352827510894444901038526245634048", "-346399240846896150248839297136593237893610807192613422809219072"], ["14702661161406473258319083788378151564067458554044697516147998720", "-453634154035666444716398305820208497861714978283747575787945984", "861663073607650567402246139244611877242165573809387626817388544", "45645881057762117368515313646163447801447829570897681397579776", "-36354410204200576224989039255583101595169809086306103253270528"], ["-5291428400449390578696751218470367105309750511840683938080096256", "-214704395711029084675805885655352827510894444901038526245634048", "45645881057762117368515313646163447801447829570897681397579776", "11729037107203988193449934351954880121466454197913187350740992", "15924162907470997507447424073987522734921495109243343476883456"], ["-12257618793628105871893208697873738832309801817214680527439659008", "-346399240846896150248839297136593237893610807192613422809219072", "-36354410204200576224989039255583101595169809086306103253270528", "15924162907470997507447424073987522734921495109243343476883456", "35753921366212729759282530553348943721504299275473666860646400"]], [["6327959536773854016174159442228191502008320", "-403280690216644295053850162801254909083648", "-178512804371194222772503542434383156740096"], ["-403280690216644295053850162801254909083648", "367391548764562562389129356803607564910592", "48976985339961166244343993697156215078912"], ["-178512804371194222772503542434383156740096", "48976985339961166244343993697156215078912", "70407673092191264474679465919945033908224"]], [["181609718585410026891938123849508012949504"]], [["3803600644105700122863482974384095665789037224750045789450575806464", "-186541068886985373001103818073068025717205528276460161268849836032", "-29172258886121668473329404108496674248091221307421306912415678464", "-3647460255348175525090485307504914178022133732644847090151718912", "-3263819592024052230815853606693030443780650489594982148008312832", "-241110408098956596165833058764146515616951426186902798216462336"], ["-186541068886985373001103818073068025717205528276460161268849836032", "10302829771180087877452355624839212923288363968450953612193955840", "1586145584194967869021512338948323917940128641178362559808405504", "80504711293221689666316259425580132771107098172395655180320768", "191406351323703927171652700857812904735167559850664726320119808", "8778419973051585178012944620092961832646919041791806287118336"], ["-29172258886121668473329404108496674248091221307421306912415678464", "1586145584194967869021512338948323917940128641178362559808405504", "244674247068575337202681275378471244752148614570403757522157568", "14726031841199190105513478320316895448311804476272793178079232", "29252615960777076401512281761541735367391453580029795479060480", "1438967764550316564811026792241342728818269380006893993328640"], ["-3647460255348175525090485307504914178022133732644847090151718912", "80504711293221689666316259425580132771107098172395655180320768", "14726031841199190105513478320316895448311804476272793178079232", "11882768234689278424203138039918438105550048479412224671088640", "458836611138127292346398078180668237179494916464295895105536", "490866408042791340237948913430290821713770278210062103085056"], ["-3263819592024052230815853606693030443780650489594982148008312832", "191406351323703927171652700857812904735167559850664726320119808", "29252615960777076401512281761541735367391453580029795479060480", "458836611138127292346398078180668237179494916464295895105536", "3651471026416776558212586686770075722801012462722244593844224", "124182607807113016099338980719574532580685900993464205574144"], ["-241110408098956596165833058764146515616951426186902798216462336", "8778419973051585178012944620092961832646919041791806287118336", "1438967764550316564811026792241342728818269380006893993328640", "490866408042791340237948913430290821713770278210062103085056", "124182607807113016099338980719574532580685900993464205574144", "23324518688889896900993953315173344670808423380263010041856"]], [["656407406488246037510865595779844757983247132464011044995364552704", "-5731921285297607162214385054763154152441453863431076861687365632", "5004361472683276079490642064449295375501968089464207879310409728", "2583720079706404568591939606796904080081436426876715567369158656"], ["-5731921285297607162214385054763154152441453863431076861687365632", "50052636969196187304124691384878696351770592151659381019115520", "-43699394249766423196108642232079009572391411029166511278260224", "-22561720013720107390573048206441526672028339726732610324398080"], ["5004361472683276079490642064449295375501968089464207879310409728", "-43699394249766423196108642232079009572391411029166511278260224", "38152576436117912253835087687055639480504776203727614376935424", "19697933166621609393565392688953270451987859185559648635715584"], ["2583720079706404568591939606796904080081436426876715567369158656", "-22561720013720107390573048206441526672028339726732610324398080", "19697933166621609393565392688953270451987859185559648635715584", "10169917926417556976381632179838071645752626109004535786635264"]], [["660289069631112203315157422490776762318848", "17524888398682177214153407637935836102656"], ["17524888398682177214153407637935836102656", "48410566329414142281221638236402454888448"]], [["225240305039413533675890949926065842543277488956239125339548155904", "-20476279554504652432231393853704311602775077212628975857323474944", "2158818886745046654056446441725474109363828754609951199406850048", "-1155472526655285480726597509255693602421948547180212139109384192", "-1343003280006313020560781425807600732493706355016402293240102912"], ["-20476279554504652432231393853704311602775077212628975857323474944", "1861469794763677597727036359176057421130276662786678354306138112", "-196255190760823126416295137716138031420283250625103450341376000", "105042383374517995797694619614604595681794799815185104461889536", "122090540586037363662300413523289273981244959964301565347495936"], ["2158818886745046654056446441725474109363828754609951199406850048", "-196255190760823126416295137716138031420283250625103450341376000", "20691230128424875275107967315986799206331844243103211201757184", "-11074642760859158142010724608305039952456890344683611801780224", "-12872033916535686212660514312900701428352029741486085190451200"], ["-1155472526655285480726597509255693602421948547180212139109384192", "105042383374517995797694619614604595681794799815185104461889536", "-11074642760859158142010724608305039952456890344683611801780224", "5927521540256859650057837041445514180678633296168580494131200", "6889545780821460915383301409798050342914840366575209649537024"], ["-1343003280006313020560781425807600732493706355016402293240102912", "122090540586037363662300413523289273981244959964301565347495936", "-12872033916535686212660514312900701428352029741486085190451200", "6889545780821460915383301409798050342914840366575209649537024", "8007704526026562087268220017426365761460757955197166585643008"]], [["591686059853899848253663628612715621122048", "50766340489740319865268626090031579136000", "25250638228118728865570162018425461800960"], ["50766340489740319865268626090031579136000", "69473058839984736826156021485278867750912", "8688773021795142231308981469097513451520"], ["25250638228118728865570162018425461800960", "8688773021795142231308981469097513451520", "12803762803246325096943465334313964273664"]], [["87600377367540070094725082443100056453120"]], [["1795231828768444089065569710131868726198272", "66061323973002353933657789222724697063424", "-16301002768313102811175908396228176510976", "-20464607449619918950639751246080542507008"], ["66061323973002353933657789222724697063424", "53507423512886835512905433513326853226496", "-3848238542271299397146852013674155999232", "519714656124413128322840918188240142336"], ["-16301002768313102811175908396228176510976", "-3848238542271299397146852013674155999232", "4662854035322267422723347232625910611968", "-183885537154718329453357749534231363584"], ["-20464607449619918950639751246080542507008", "519714656124413128322840918188240142336", "-183885537154718329453357749534231363584", "2153712746404932225538869933938279710720"]], [["73667170740755799004854759060330841636864", "2335287207244614336561076716280469258240"], ["2335287207244614336561076716280469258240", "14830397985472601055477185115844828463104"]], [["258049446686287992019847550842810757283840", "-1613478324179588101762164364712920219648", "-5888123939991604399284161483999811731456"], ["-1613478324179588101762164364712920219648", "8415929579363470137121767455295547637760", "-436999847464755817363627748846932590592"], ["-5888123939991604399284161483999811731456", "-436999847464755817363627748846932590592", "3061318856767497796904204608694411853824"]], [["10936613705197124084842839632887490281472"]], [["41428748197024267645542451691272779333632", "696930242188570640221481688504660393984"], ["696930242188570640221481688504660393984", "2267772833429072184046999650166082895872"]], [["4620788124647585389779697648597911732224"]]], "claim": {"K_lower_bound": 170632, "sdp_bound_num": "475834591279004317991982255522508348979705339027368086424152442929152", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 250-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.1031053704261988, "theta": 1.0, "seconds_model": 0.012755393981933594, "seconds_solve": 243.6648304462433, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q7_n7_R2.json <==
{"problem": {"q": 7, "n": 7, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["61724112060490191740234881378327461888", "253575641661697521130736931194273792", "98026276465460431089026210266813038592", "251726180852856420066437794770190336", "333001282495824593882208880998314147840", "250724829074985900109720149855043584", "127118728249075336504385343694550597632", "251294006543733474077120313342033920", "245689559111318816046532085218786934784", "250811568045183174207569847874748416", "180701848750549386353990976964755718144", "250996118349473839296709198407008256", "196256697892886075872335266838344630272", "250940794640775255270886843967602688", "252538161748633208525750183785398272", "160806741712864785480353133974628859904", "34254883888037865677645185371540029440", "252935382884517768787677577406840832", "409120875081149549129562791234456518656", "89995451100294919544125318056827158528", "251235603047850157543986570637344768", "126141334147034325402549664715112448000", "266132112166581555226174070676923613184", "251034788137866576113946635507073024", "245719196534764144192863023159903780864", "126141243435740006727024641206885810176", "251054461134915883512587731129597952", "180670471783664374705580792973472301056", "245871212308378445334358230980519526400", "250903744859826677566810393663242240", "196271941520099584416567813283898195968", "180677531612107374672184430790623363072", "250968464439429455153881814122102784", "251081417340926539468419747469590528", "688438485538172242667156089210870431744", "30216736151830053608353417356193562624", "252630833683077375425020432599744512", "128537165477204620750443828479696830464", "81451961992255702005873990963717734400", "251572833682873191819381075062292480", "245596264359932155861412890009806045184", "265987509279433578163166141353889366016", "250792030700793391401757474151202816", "180845673530485670591227118443258970112", "126266725915605727656086699540779892736", "251146509348261936636227873786560512", "196214224739590612546378404339816333312", "245793710923666179388002538320581099520", "250876145136557611645795535352233984", "250536194232568099689008706420211712", "132304246152906797547672013519116566528", "28547014151367357168361811509078130688", "253021120463075261315417390004043776", "246182230175170514818071560928905658368", "80532864676580568957021018040538497024", "251337756883382156330554530499395584", "180657742303731931311573102458094747648", "266282382592055328656441923445379301376", "250884120382410677491503910285737984", "196390998625695959450700161800999010304", "126233935434121538860487988032282034176", "251118905053137652387589134030471168", "250798217372932871623389544427028480", "246334943800343761914135334883828957184", "28257331900139982295905045564591439872", "252797325027482732061833495018733568", "181084350365619235236260672731034419200", "80581614208467614877929809115791491072", "251430036146026391292315228413362176", "196174874275188966120740411583353585664", "266146686443329642283148119990706634752", "250856564765591214390619861954854912", "250555788799043702314063806511185920", "182061416819594168597928233609465954304", "28285010443941118920318373775422783488", "252888945074362326452644202814636032", "196552545235299836692092043684260872192", "80548119451753616275924285021430480896", "251402565624286445045564158475501568", "250647966589290342102310096287563776", "197962286920053412412882060941436387328", "28286157772727115049818042856705622016", "252860733212713424483761361206116352", "250620342556336432460524478397415424", "251474065460721753821518030998339584", "250689710833202715471440603904999424", "251297855772005607793714982029361152", "250811537162870880696963922711805952", "250996178896710125965989469803773952", "250940769720885104099632008455520256", "106747765399053540079397809073218912256", "30919403584344061158120451697669046272", "253137019789407518804352961198686208", "422633379490243715743019387575804624896", "90632872614985218235286871340486754304", "251230670466394449844267858972901376", "130327966359004830971256355641184223232", "285480438708823867791027768205269532672", "251018740547656464614743831589421056", "246476394186525896006296614344088092672", "126340491682551925724641814404266983424", "251053673129261364846155186625839104", "180589589119239365614391367443207421952", "245721441801468676558492171000298340352", "250903900919456268709483241896148992", "196302713901828209870959342040893095936", "180703608006946255436465720508576432128", "250968414133910480804836253542383616", "399772403038289293789660524658355601408", "29288491690860198183311640895265177600", "252697792166701711273801567053021184", "130337796380343101561857867324172795904", "82171323906954656474264012386151170048", "251566031608858625500189564369633280", "245471461826060652663179101669286739968", "265841128499939380615568810155618336768", "250792160906033172811067134824153088", "180696195632987107622125875819232362496", "126193839445090033600287042776237867008", "251146797867475731314590136225759232", "196215836537521762111496322999555981312", "245796240178767483977008269119669141504", "250876142501703787795711249080123392", "126075924960625799050719186700594053120", "28245934301945675472897105030929186816", "253045027163377345926073243412725760", "245471461826060652663179101669286739968", "80456655811136495434249819463587201024", "251338499880426179289439243398545408", "180573532279310530189573197563758116864", "266099471693719566875815550344702722048", "250884282862343065152568648089468928", "196426791250424699693428094474441981952", "126248722236701750313691491203014459392", "251118846542941371768959022013612032", "252609150275098745873555207557381881856", "28338071231070225273535394709019557888", "252790881590681729524400037017157632", "180713641629806907214990284300727877632", "80508122790698073137137766708967112704", "251430752283761016963176252278046720", "196197773818781431170745044172758056960", "266188836698534958606940979176167964672", "250856527325158580925554321304584192", "181935188129279807070202550481875632128", "28281961921891965666059843652238180352", "252889188790180783303041936055599104", "196731481911592538612867514106585808896", "80578153892473063557992425310878957568", "251402273151582988772460837453430784", "197523797570182742022477471136668975104", "28277188291170843239532754138581434368", "252861450216038936998696874160422912", "250627402433177568689580180594753536", "251288524700129808486396994848292864", "250811665307496602573138155098079232", "250995841083546036501122608720248832", "250940864095679212315658531893149696", "89534888109360968688913572018748653568", "251239210867236529689799628716769280", "285527609256546900474572242303143903232", "251018704084035893398298664101740544", "126075924960625799050719186700594053120", "251054720005828415051976798487183360", "245918855332010691793994563902842601472", "250903695256089141504057069000458240", "180629986801686084957477587265219723264", "250968556198108089723850803495567360", "135468112334289557570709895879149486080", "84181213137550495961921755394789605376", "251547644691879203446164419258613760", "245966079040592831509624182993808523264", "266421337120282538000586528335123709952", "250791645653688603773714128122675200", "180885441175728796032876231104988708864", "126286110774115056011537655030635036672", "251146432670026207394046866991611904", "196168972079139023013222479634439864320", "245722704223010178846447386529602994176", "250876219131582484253307088886824960", "247275978216938117397671318697789095936", "80649560095567812100685681310180573184", "251336621893047817692870891003707392", "180454530702752557340458459921773494272", "265841128499939380615568810155618336768", "250884512729916258317389185071185920", "196335275740738902813962800780743278592", "126210911118552514237005448360147025920", "251118996185290480942276553612460032", "181061672131043473312258544407865720832", "80577123141815878224493960022204612608", "251430079871664360933837848361041920", "196245273370114884611949037386180067328", "266276278386473894881999972907576459264", "250856449691871454187816266491756544", "196690828233049215367423487344876978176", "80571333022976876828700561134227292160", "251402339553344788380486544658530304", "251274537732743942314828539124252672", "250811055646810233825452665360875520", "250996203466616252358809159238418432", "250940575221645689580402606677688320", "265841128499939380615568810155618336768", "251035047327633292576694147693412352", "126075924960625799050719186700594053120", "251054720005828415051976798487183360", "245691715092835954993394286234745962496", "250903931916918746538382595949854720", "180808744075708293640943619306462117888", "250968211457496822412255114051977216", "267958846681908620530240123171497836544", "250790291074068390334787194997178368", "126075924960625799050719186700594053120", "251147265336422817173917698078277632", "245983694758992017128124280145235148800", "250875947367778317978801530581549056", "180672257626061527480882320250884849664", "266313919187594586036782414854034030592", "250884092390942250134379999138938880", "196561746858467125395099932173407354880", "126304458377520747618280835843092381696", "251118626123727921802272799948013568", "196171306328973579211985787223883644928", "266140119378157219901448286044852060160", "250856570599867219850820259086860288", "250810897234610997712711443149750272", "250995381934728672684576684489310208", "250940928470979106794662084997021696", "127932534890894865036903265943118938112", "251047465100842818222291430578061312", "245951169766128653475179323502918369280", "250903661622866145460362456793612288", "180614679524547516516132826606295056384", "250968585750601981658364636481716224", "126371984131911442149036322635252760576", "251146093274982682963437730805055488", "245842434634290400884628210481176248320", "250876094387060630043277410361671680", "126143132995229530910056360082724093952", "251119264651145011308073723319287808", "250993514895080302063186480939925504", "250940311686395114512870526009999360", "248219399154147247865867337441814249472", "250901322719220871770660326747406336", "181066876762736559579416133999068708864", "250967714841045994189314492739878912", "246542060319768976431656950420830420992", "250875367887925035910333387384029184", "250938030213375364525934654968037376", "181737825418652284578131202738179014656", "250966430623930796870842100450590720", "254617784894285358853411909016748032", "251778923744599670597572385409335296", "250756256659669932423469985802747904", "251297066597622053014839682878406656", "250811534823599419742656469655355392", "250996114955112369273734133125742592", "253252474523598206456492500799455232", "251302402497585154543203429786845184", "251035047327633292576694147693412352", "251054252881122956327914894132248576", "250903822956434624671855079682211840", "252778290750674182397526676133117952", "251582446202653435424191624532459520", "250791931207407362937391025007624192", "251146580584215857428251993347981312", "253037656773334978769706703346728960", "251337997949235216585685112784420864", "250884203451330520671518391871209472", "252795355483618579225842882720038912", "251430069835766669402993754537721856", "252889570527246676826230601738616832", "105761526484993278489889530710484582400", "251678911533246377322733709285130240", "310009454593295269519828116747229069312", "250738830479061672664286552626561024", "126549754331967446555969403309996900352", "251296240062594968865464368607789056", "245632949262130652063393843374410694656", "250811627053759123962330837164228608", "180716107650931005106771573252550557696", "250996090841273508330533299849003008", "397067544905709974345840390174914117632", "89398495827027625879337678921028075520", "251240286450351629554798308563615744", "128197469590497669290112607411467452416", "275453052252132378287380102794203627520", "251026775623852806098257377318928384", "246088042230238469602517941603411165184", "126238375724496169155302446657215397888", "251054076675651275672157821301948416", "180668379689756783198623818951516225536", "245867337764029408694041682904751276032", "250903748894616600530635264245104640", "132226347822720934744131174454995714048", "82917960615798467282700207166559617024", "251559096832265765902768175354740736", "245498561373390242637116074413814448128", "265872912486654028825588817680157114368", "250792132622004697107202963398459392", "180813301754985089211228025515749146624", "126250944294506426157011245234628067328", "251146571791093908461246691122610176", "247025803974075608526202469997011271680", "80622929619812327868044811417509953536", "251336880613146853235334968816697344", "180658205476521749858032195415624908800", "266283388861519782092081417397697773568", "250884119489014496796292950177873920", "180729189582296153362826569747787677696", "80511208464875230394765071898493583360", "251430722189063894931501234436177920", "250694373905198679023033510797508608", "251289826456340796773909453774782464", "250811153447397883374434612622131200", "250996182934522363478850913322401792", "126117416447277149698684138591998705664", "266025671461284735062988202014698110976", "251034882882591985132049686404792320", "245471461826060652663179101669286739968", "126075924960625799050719186700594053120", "251054720005828415051976798487183360", "180558605094329863774246520832338690048", "245664081468462856363557595410449039360", "250903960738616980515853092826120192", "245904164885731378157650137780343275520", "266348698360330764910094498610439782400", "250791710037148747535116428155813888", "180737345710630903833635573830965526528", "126213908139201183121231091992516100096", "251146718392692349848868191041748992", "180542539776987639323144228443686699008", "266032173841614224704997911931513733120", "250884342699335432798254279346356224", "251274818879928088983182094205190144", "250811767244726175388477480910192640", "250995903451424607510034417224515584", "126189970966647189458333841706178314240", "251054268192470693202097049079644160", "245995079380479862142133489048827723776", "250903615935443802039200343591485440", "181121338266021746927917710405284134912", "126401046651050766007626076323483484160", "251145978516490330225148692646592512", "250810183045362561805728991617744896", "250996202572615608753790884543201280", "245634342746859993573129523023795191808", "250903991763280289286081603310714880", "250996065607667106969282193500667904", "251832540648607024638702896673718272", "250772014181125579953259582601560064", "251297281838099523207358177796423680", "250811533508288128001939927575035904", "251316905011991258283190753546993664", "251035047327633292576694147693412352", "251054185323325841713400038614368256", "251581270075898001304617400016044032", "250791774261937377472098649008766976", "251337382372368118098908099328868352", "250772365251974670221957288100364288", "251298115505184480173238308246126592", "250811594598936570587996013002227712", "251034595584997731174270205006184448", "251054173464972477113502463921487872", "250791991000273938167142691387736064", "129539539075029783098231377859885137920", "251284723354991538066034677923184640", "246033488515275635964610448511230541824", "250811210127884936006323468721192960", "245471461826060652663179101669286739968", "126075924960625799050719186700594053120", "251054720005828415051976798487183360", "250811795532985891460992854447357952", "250772109388869577883765607411744768", "251297209197373800023134957226426368", "251034781013666721124936908963577856", "251296827138733638482454931071565824", "91883867135942589766134687040798720", "9127445023435596815943990566191104", "368107611018845185138090622024941568", "286836513997467181442788036785995776", "9029037342318884725020929036386304", "1288188332179618593210242782510186496", "202490221209412611063907936439894016", "9108323874776030583731660215287808", "5718309860354435379022080936410873856", "1129736441093561901284658362907099136", "8438976169549713511550117331599360", "102886053629000149951361513175384064000", "2658218378626518957588588047821176832", "8355553182097390118036615964131328", "88716022913268165579824650385595406745600", "6383131021299193473953602191587540992", "8324339505098516128126023684325376", "5070281977068768322726657343818636984320", "6353362851452947877659629070397210624", "8324454121296817152492091616526336", "5284426568046299738520294147438655045632", "6460168410586306252322716640033636352", "8324092931507515899592760564383744", "465070389960739558035570677354856448", "246749613045259135283214938449903616", "114506991290161506892622061656604672", "9478044689069196291682134619324416", "1152546500549035944546761076711096320", "206306792778052484237597319232487424", "187432309374950323123135150771142656", "9141358199288084493336774659014656", "3932543449199211453421457107006259200", "1241078662497591460649997959419658240", "183133220180845173208282902348955648", "8777901616594999630624185600966656", "51390558304308514221589007703841177600", "2728866787722003747051424206769094656", "961002309519845379572540183377084416", "8402196570562465456479189979889664", "52273524361050336568181548091496130936832", "6383451215602868623062067348091437056", "2591397444659746808127691275466964992", "8340254228785412902839373159989248", "3625222195222824925789843207760168091648", "6356537848807387972533795584913440768", "6393929124966882375051344043250286592", "8324384922019870487747527459209216", "4950880843365001256374290385168406413312", "6460700516991570657180301047101390848", "6353554857235106871841580164340252672", "8324272915973874833195349097578496", "969634232742105704468458868878344192", "213516564916682827858151855890628608", "101502370720297273996816363802329088", "9535051126437450449625976533942272", "3127672622537616345629557557429272576", "1350780927999108813889860775461257216", "169976192510177525138369140532183040", "8810590363908788878628944355524608", "26301798109531099293401721361177509888", "2874462790364388432426654594060255232", "176156391149289462056407641763086336", "8742764040653028033946827911856128", "2155876272666251463854358147863316267008", "6401624390243475082880147998696800256", "943774444588972805017709033566502912", "8387380299496586578400296520646656", "1720924348678783115410566664370138382336", "6368895137771706779871060220862005248", "2595176653463494728832594994280792064", "8340279133673786349638063239462912", "4610056431518333520432454816144671375360", "6461323882975280707385678566887784448", "6391520915284172605013155330228486144", "8324208132572086418985105624137728", "2686973626449103987127849859667722240", "1453756435000053481575765269020672000", "95137182365000239201528494061256704", "9185113984278668677827409148379136", "18889300366282876729812584303878471680", "3003261992524630162927984328090583040", "162602594253111272598520227002580992", "8779082967661382154730724516691968", "208882372913491675244957482446290419712", "6583849857546828988755870193343791104", "175131142695529753733539260102868992", "8727807902085378375696764733751296", "702744407591606963632179611460006051840", "6403229463508432543058484861473914880", "944629537941640879534155723779866624", "8387377544899191561716313328975872", "2010436615205092492202637269666663235584", "6473055125919067569246321320883388416", "2594613204798321714242173272852529152", "8340103390065780853317156714053632", "12538741998514985342462037101983563776", "3266282121702346660853433632221560832", "92562162409351251261782195622117376", "9153022639768265400432998542737408", "198720397438703653580013404939016470528", "6594478904002431653621711935910182912", "161345721251952349828023242025074688", "8765129715740590361368007865794560", "127440064596158737568336773372966862848", "6677913965151879994572148501645361152", "175225028907103675786140256930103296", "8727644932916708533052320849592320", "755552631793316844322226940902268469248", "6507856447648128967945696714638229504", "944540797479599049099413870795030528", "8387200920817466102652051470155776", "107875174150515562692119877744735551488", "6784065960970835442441474979183722496", "91962196949609307386536051649544192", "9139741851290125256745158864535552", "120006576074209343611164307387114848256", "6699659756403844173376773616276865024", "161431691812578178302772002940780544", "8764946816842734988159886179696640", "139174456277232805891138816110741159936", "6765957779039722102649502274760474624", "175204717640440709914517909442396160", "8727496505032164562959699086934016", "69698683237646652273669881735682195456", "6980962900536508608053218662554796032", "92005157657900475046765141617016832", "9139394567165932050445398930620416", "127676101850974696511274497851703427072", "6795710775791289787345216525247184896", "161418648246473915516973865746038784", "8764784746002462484178567476281344", "72713694967941674073679045069033701376", "7080578703224905884292554203464728576", "92000122086240805647365092971380736", "9139226233489287955644972248596480", "813349300965235059485304340812398592", "201068908723169310597785349791940608", "9151922006566189839842647230906368", "2486229096366981221796969389626490880", "188232511097470224619528930755346432", "9139463275233532787486283366662144", "25671682816679519734506820441858899968", "979349795743450596705004119683760128", "8448667251437506424745966587346944", "2384319167582575683725618461908276346880", "2594088230803332002307069449296936960", "8356202520377008269720299010785280", "9661641226655961584579195410442369368064", "6386891094026720815614927491620143104", "8324333114048713935775330742566912", "5099381716454984786402521104990437638144", "6353317421354696401839986906591395840", "8324454199289060800325717143322624", "2250608147168893520106510462476091392", "189736408402510424437641012708376576", "173653950172570727157985843322290176", "9176870081361863279119571099844608", "14729210499878518628239612926924685312", "1007915410264529851183631323216478208", "177088257733566526796903388867985408", "8792287259905863341369939405570048", "1116630991353196947467363304180476280832", "2597296306547285543290825012196409344", "944159123128545807149058569422241792", "8403507284893707030841637486985216", "6543440393596595048663470984370644320256", "6388903719107006138636330616049631232", "2592295561022093701234474259543228416", "8340244929016406827724341656944640", "4792946835385362919802762879349985116160", "6353823541667656664332355860156121088", "6391182797885135921932656370377555968", "8324389579036179932106335218302976", "9945597272296572474905156475215151104", "1042218119676050309272362799815720960", "163871123640860592987798090922590208", "8827637425727111426594108598124544", "179120618574591712974245926256464887808", "2629306144692884721862153956432543744", "175155543177956082480637634725019648", "8745244125379436336944227375120384", "1231379984894216536679127424459274715136", "6415927777726449394755709590707372032", "944084735059221883803786040827707392", "8387355800931250642292337329307648", "1941799833813535940129617563944535195648", "6366215187778792882263112926510448640", "2594731570840168135448058526141775872", "8340283731395767087180426342563840", "209542207135760769499620620665064783872", "2623714718946728830553150118233636864", "161338956022067756448981431558864896", "8782796934652214610430871855955968", "146127116231224796495812531679345508352", "6674193208827573981000827083574738944", "175194223999912543465691892074676224", "8727651291876554734777877800157184", "723560058203389398809988571041087094784", "6401551423503401577175937655454564352", "944593010079356071677401206800515072", "8387380424753520613750304227196928", "133639538695626048648575284448856113152", "6702799888072287364940130500829249536", "161409542092526772417280917005926400", "8764941444828264063577422961836032", "134148797002244054901823992217592659968", "6660460054289910342582055558478561280", "175212981042527593099296137109569536", "8727674824115252901667152320266240", "121778066329336741185068683109832065024", "6694223278969526022886795555998007296", "161428532928097151504406629293490176", "8764956129286867851202224789127168", "6099356070172117736120126874010517504", "180152837182758455817544754123505664", "9159408834944656795750573105217536", "552738986610019872448705322735491874816", "944974261496173802187042141440573440", "8451319439786887771305888853262336", "800401226118961613150081807180868919501478109703620236635845689344", "2591268985599068342196291008578191360", "8356231806039189899883236900732928", "4356696703995767917816345755927525195776", "6392036283297555137274266838418587648", "8324324380895801786826473733095424", "371531804154544945025418981898754981888", "945762870175887244957476252268101632", "175066885442405856820066549590130688", "8797330449685962314460929374289920", "3338859384418993560637493593185900822528", "2593281616096248031455943807572377600", "943628083492722814256018844005957632", "8403549377345500757674363201781760", "1783853971374550768485134356208106340352", "6405591144043014421417562163327795200", "2595038600797889392986872245374681088", "8340216565511093512974399990398976", "153922339884470945824011091825846648832", "2635639747757915629795701520630546432", "175183587241910147758605656291016704", "8745174227493596218680290825994240", "644329931865612580303450210630786613248", "6446530512893767170967941170400854016", "944744668536827423382498997398667264", "8387303750758771621091418186973184", "132233387561872977187583711209158868992", "6706376733017151601865410585890390016", "175216295972735564114766123480645632", "8727596522357965899894159575089152", "1464921948251467989061615689819146420224", "943969355939109972678050176986775552", "8451399903587287660624805254660096", "954835763686218261755565500209723080704", "2598320404634081181842637623979409408", "8356158677233574026573014622011392", "506884524584498880808796310245270880256", "2604584005939373931056412028053749760", "945120431952982289004110226766430208", "8403431208868613931551576631017472", "161214827177119256479190484068073472", "8753494904344592487017316572200960", "692745238261088149883075830300540928", "234122843624535518194714060942999552", "9053302322276717944192316194422784", "3343872741164714137289032975972827136", "1314087022224323494565403593229205504", "8430141955958310606548000267304960", "23556872206763470099624007947228545024", "2911539997351978318574671827751141376", "8353268685601684087647054786985984", "951384229125798456041704395876197203968", "6425781238974584600367260189555949568", "8324267451219504882682537703374848", "4049072451221154681651665015084788219904", "6355371351230731890853971645419225088", "8324450674318444629478260011433984", "5546848905591465974637391075439007498240", "6459794800012859466781689778383355904", "8324093551848497561840991890046976", "945800975428260987417580432007364608", "214707958959343399939756418360410112", "194340852353686609727154679650975744", "9125536721411467029469204209205248", "2631797737677805988518755766441607168", "1470435474945353879066178370676981760", "187447549199008931444984235025235968", "8768228444180562121176111915204608", "12610245999491807449839700269548437504", "3261464649924386511100943946043359232", "1019639834749428282033109704432943104", "8397974049996006060433729648590848", "302808589890956570923007001865035448320", "6520104098711578590976445553037017088", "2613635033418901620128746783738167296", "8340025850182635928162993935745024", "17600594178498661819590173722615874584576", "6347700165018551156466096413582819328", "6384987236099442517804446673115545600", "8324400099739393291977690500300800", "4469103815281954297395547818204069888000", "6461609516169729946893008368901816320", "6354433954290169176662202085330124800", "8324271407159779534127762799329280", "2078446687000639542726436349450125312", "1727382662692243544071516159012241408", "174770944745434665473461102424621056", "8798079084850988099253330694373376", "9265005835949398877925915095453401088", "3597403195713182981493482140492365824", "178352911846736929872401015056105472", "8737423455642535062625597314301952", "133914151293543335947716436896212058112", "6702110558619509061988912835437002752", "950054150164358255452767783070203904", "8386887636585004798270865066164224", "5171908806223073441967339873920614400000", "6353206420738438469542993487437234176", "2592567933653391991863431238596427776", "8340306104418636421367846498467840", "4569640068388061515615075048961549008896", "6461403980187418585715215269294505984", "6391599291221683886935599940108288000", "8324207999632157263911364507729920", "7713844654093549313783237660966387712", "3902069525740162733641703600810885120", "164656041839071358732727379373850624", "8773175729747296874886833316560896", "48587843199063734884305043197244997632", "7347920778333470486151734399953010688", "175616899590580580908605213117513728", "8726604973669426103540403834716160", "1267757978181643784739151340989872865280", "6377331644216425504077376059078606848", "944063965719383302117734077303881728", "8387422159788875013921421003849728", "1929689889272902938049689678208611385344", "6473927342105050468360355039475138560", "2594753329827838855512808914698633216", "8340101942328412460444126787141632", "35562039579734743513952533089563443200", "7778812355430728458387946684645638144", "161948997092109942599082473362030592", "8763356306222555378298740415660032", "177901563241280988975459092778151051264", "6580111795614131334690406081417445376", "175156716856334500425684123167752192", "8727814474788090881352665288146944", "704897330792734136433836052431427862528", "6511887135262965034969272245129576448", "944625659774404707337471528269774848", "8387194230171584651990506233921536", "163821396959446909456010090912948420608", "6601096688666901257914382070707126272", "161373633187567886144710243254272000", "8765118036027561406609986492039168", "128531400249316504255970271919685500928", "6793304669586917873608555431871905792", "175222983261963641119050411464982528", "8727451186619670183904173822574592", "118070819217527271272611083624583790592", "6825264507808229236959515836965453824", "161435252143847198711432792093229056", "8764735797654131527911263503908864", "1508574188522828584079770418669420544", "197944680256276501950588473537724416", "9117741978050949561757915934621696", "7520660892318963579896514588088205312", "1078664854024308881907678210854748160", "8441961887887409684795148560498688", "88746316154761169769208148426196254720", "2669206090577900491186924709134467072", "8355445068753869247011884936200192", "4862497949742942070777970398201913540608", "6391060899979201217693590819329540096", "8324326035374537876965239528882176", "4356442541100195311135348140049304649728", "6354667618359196917973920106932076544", "8324451881813387199797932217860096", "5798322140279283272908647366525976576", "1126664884443547787840221295260205056", "180429517209498478452563436233555968", "8784210866365416832169140581040128", "43925929457616138330728946893494157312", "2753715583174680445459644359855046656", "964065930889280634901487448114593792", "8401963129348766556735914882629632", "2774034607355224243434660163375167700992", "6397391303909170397669501952625475584", "2593691793550060452915881799843840000", "8340230484209933052294191898427392", "5581060553283179537217278830646206136320", "6352634331681564371871253641729933312", "6389979563459188595615132482447343616", "8324391620653929992088256927236096", "21712988859647155579657775956130529280", "2942423327060835982152047051780653056", "176406084467611474038885600521617408", "8742149908323009204183121692459008", "1119015013002787508773077069678174535680", "6419286307145043456634722419747061760", "944157422324660114276482292195000320", "8387350064354809606656133259329536", "2385833227706405910600063933689366577152", "6362333069120826705288682036881522688", "2594086439752831643747521622959980544", "8340290398436014229502511919661056", "200559087060378627937022269200195911680", "6592473266244699939747587279099527168", "175137236556922904865571301717180416", "8727792767857079991264957993844736", "810996959161891281546280337225312894976", "6395451036847003110535383235860365312", "944460078159070100360162381288964096", "8387390906995420153889834066247680", "132485540102242906296713144104797601792", "6664614215249563775590034814802067456", "175215854095841385132427218276843520", "8727667695571411044227710885822464", "21490137109687671743401127682758410240", "986673904810213352252160960307920896", "8448126258089508090971388729360384", "1673336951798022021665480475500928303104", "2595287954509303630651277305079398400", "8356190077287829548885721139380224", "14411657495363136683740618337718225600512", "6385499813630353663531214361744900096", "8324335477949677281489418411048960", "1002597354150287937844026700000741294080", "2597983619695251222167099244948750336", "944249932130364844112737578457759744", "8403500091769732632728721638293504", "4184009742861215441865483981795230744576", "6392423375386200376655500553847046144", "2592874822230260960020399548878815232", "8340238934340796558278754549366784", "1138701752168236769101644464543789744128", "6418649719350904068207717586793660416", "944143649901108214744502269464543232", "8387351151224574217605381655363584", "8729125034298043096083044527122702925824", "2592038440589720939957614254330216448", "8356223806778922677024665202851840", "174984432262332529485433258865852416", "8716253297097490389760156821880832", "1721037741121788405337377468032483328", "2087707644696270873721054156118032384", "8410149192930149632801336736088064", "11131937118221202576608986765251837952", "3377469181113273085055196933973344256", "8349963873247484617413496217272320", "268614668634047547488889609687337533440", "6538024679333020215102155252773683200", "8324082323747771575924675120726016", "5283248117341872101201614088668950036480", "6353041956546839347838095099590344704", "8324454672217240629125462183903232", "4051432484232072056044081981639958200320", "6462572794464588338042461916181299200", "8324088940999813741446911857000448", "2373314632533349714236036615786987520", "1565711130872248265138782849116143616", "188912981995189573923640289804681216", "8765047980132814511053617856774144", "8019575451360981408831676729494863872", "3828243168568275850310103888006479872", "1069125172514916478358636918135062528", "8394773794026876474944365061472256", "68136978695025754664964507220955889664", "7042358555240630836478673366802235392", "2693711616634279779128383183645573120", "8339234801719973429029149203234816", "132005910916850125479418539676139331537198487845033218419705511936", "6345411675759044186655920702323949568", "6382671787116252988414771704415387648", "8324404036860447213377020714024960", "6874968323149663296791528521214826905600", "6458341819336679811019860489065725952", "6351273731349036812144463263152734208", "8324276833072094867227383605231616", "5601700089177265223855771768852578304", "4821738549350447228827073953939849216", "180626804821808828988781123763961856", "8732038196245263321424598994518016", "47647991579707554853064993400919425024", "7369905118804318044297627892841447424", "962415917035247633612044124746153984", "8385936765151242029805633517125632", "7962148565713248960582359863907577757696", "6350472666906526656703421026180005888", "2592112584647039580646904901880774656", "8340310817713748425325651091783680", "7879669604438693782999783991119469084672", "6457568340767984531994641284970053632", "6387846055435405138008793493056520192", "8324214369465252292444279562829824", "42196336453698528131023747847724990464", "7520184507958921850261510741739700224", "175713098762553919175869908090093568", "8726367574221858181203152831774720", "752076469136296558831888038483596410880", "6399404665499706027052593295774449664", "944546255275854773825740960620871680", "8387384111227299611308551550533632", "2221591794893884982831821148655194210304", "6471074817572690569443435849522872320", "2594294976299605389356554348574801920", "8340106678507522144577873380376576", "88624498873680322008375110526971150336", "6834773562231631546758817729654816768", "175330613376413757810203598648246272", "8727383158465704290512095082971136", "740008079747095247768461882151237844992", "6509034139149194643318960698268057600", "944565601945139741008299669455896576", "8387198965078016568990883442065408", "150180082837998453929075125188244275200", "6741938665281508478844422983652474880", "175188555665900786847753796937842688", "8727536612409168164545020706160640", "3650591435937961643469651287641948160", "1272085249678823047815711013285658624", "8431927987203498772349964085362688", "27738336891817686901876088833547698176", "2858285203178262089110683531146690560", "8353715231913106898360456081047552", "663325169077027187457396075529844555776", "6444684062635417955806622300350971904", "8324235821924166555471670696476672", "5604524656920018285225527968157608706048", "6352604058776989502258652813717405696", "8324455424101216411233557701197824", "20410970060492869343963410555406909440", "2968080859563617459889401422940209152", "989074885465901388676512761887326208", "8400112048114166989956137281912832", "194504954873503946506108196726520152064", "6599225076144187842965164681964027904", "2626256979939475671329279111266828288", "8339897949663711397055385818890240", "4610074029395540859870054391449919684608", "6354157684196574169877271967868911616", "6391520881457823709286023707362328576", "8324389005523069757709043890126848", "79315992696260222524496953735269842944", "6941243625527939933217748492950175744", "954716593737711180788751708989685760", "8386526082156699831065982074355712", "2271393749296764702348897443312058761216", "6363188006915267172347623329071366144", "2594228553483153706922465436792520704", "8340288929490793109967084690866176", "754986801810629725489826148078550253568", "6399194768526040109983575976274034688", "944541682439895375039491597559398400", "8387384471801526375484056372510720", "64753870828332854320917693839924264960", "2699286905643431157645621560506056704", "8355153606397770504817363856130048", "5572410974021966699104294254106749435904", "6389990919706067988964831814381207552", "8324327850893644878493570285174784", "1776978919248307381740953890225737695232", "6405680137665305442987088519651917824", "2595053206569672064561373953726087168", "8340216414645946632643023701278720", "943361470774287199147292859725512704", "8376405569526361320506770407292928", "5338918087533016965492788413717282816", "5035058096409086928769096334950006784", "8343173450356150269876816069001216", "72899751671225606330530161103122464768", "6995123494451539585196541988476813312", "8323389847698697769229026198552576", "137548226101160860641792639650542226358720461017701628220717137920", "6345411675759044186655920702323949568", "8324467788514884083744308253949952", "3411845287957289711451805908148810678272", "6464505842320745018657087479523311616", "8324085734914373024001731600580608", "7997765690757043802513962001221287936", "3833233111700840982713928835676504064", "1069513990077996611488184479019696128", "8394749830672716762298722281324544", "41353709507159307287956623467397251072", "7547592870329173363224131768193908736", "2764495306371684626143467483233779712", "8338573827955830209523824442998784", "1286117838007050922557548495385760104448", "6376873714248348892467310114891628544", "6414505325974505594584767288215339008", "8324350157463077917834163641122816", "4215585969478646693763043336790103556096", "6462171403610570086766901751741153280", "6354977356024238693033418053593858048", "8324270474716416427403961889193984", "21543661143573513990378712999108018176", "9069732518050346801209854689697333248", "986561369740680357694794961845747712", "8384148800163387407549309076373504", "1628283876821728449276899008867169468416", "6370236445748661901696640479922225152", "2595399332826930839142923547453685760", "8340276833980478888261106718998528", "46941005689615719338627647147857976229888", "6453167570983542035271246835284443136", "6383539771059063268956359050972364800", "8324221687148135930158033684922368", "33848843991602128059545851729484485998731906846312301196197494784", "6345411675759044186655920702323949568", "943361470774287199147292859725512704", "8387477650913396630184145752948736", "576466586121135465630938647430279972047577889395969881625566642176", "6452280550201000467482338819464757248", "2591268985599068342196291008578191360", "8340137988327979503838116565745664", "841503648177944956539120587069917757440", "6502136075156992200705039645555032064", "944420206094856451158921670777896960", "8387210430475001987960258024177664", "9644000709797343159927157789862920192", "3543336243832244215832591508220936192", "8348997654792933415263630423752704", "160485889889013575507993053370213466112", "6647030310213869329353485153342586880", "8323908528305130070552384406290432", "4518594566389479342950370166322529042432", "6354334997134672797650862359835574272", "8324452452632387295718090951622656", "151861578850816131248772622504047935488", "6662702067548388534066351294296096768", "2636252311230222008571415919018901504", "8339797536825254872434350395228160", "2196163665093780890812410935856674635776", "6363798703664965976695884024977031168", "6401275701967453006901586993262624768", "8324372483911312666814528524124160", "367876755675808771457726301913781108736", "6456783068594178162901964041494724608", "2609650977768009857004553742944567296", "8340130470850624413065054036951040", "184936057073017134928959381965688012800", "6610830436007037136656059947578032128", "8323965607910364699798789561516032", "2591268985599068342196291008578191360", "8329371545748843216709056381059072", "28529249076353515545740246717307027456", "8222165926995777670604547983021178880", "8321912096504299179477114434879488", "1419225344916852460490285353553891426304", "6373909673633708853599158792454406144", "8324418961626704510599817236316160", "209325404680667014369506873274502349580555867311545311449420136448", "6452280550201000467482338819464757248", "8324106043740382404081559516741632", "39998699381072548982089771585487503360", "7594549039066155244011392506244628480", "2770770086977615792082320119610474496", "8338516868899035084301211363442688", "2962695200650563074163949899860513128448", "6359031258084878479848498731830738944", "6396451960472309818684839681423572992", "8324380647512884972588547186884608", "367251069527509271580852866619138248340821784622405407022742765568", "6452280550201000467482338819464757248", "6345411675759044186655920702323949568", "8324286912197738886449851009073152", "163194138425233212639720891799251714048", "6602119206443145413128804590933770240", "2633078169825787577799974483136610304", "8339893329439949516544342625353728", "22523831002306270340386087970732691685376", "6454129429895520578359191168488570880", "6384480984079756605941398623892799488", "8324220086897809902337300642136064", "3091917723850834079129836914661755191296", "6465773465634006342081885423141912576", "2593442493337542742112565265705205760", "8340115491702775290736140645040128", "34115388600366815615118138496553844736", "7851640709862074710110927987597639680", "8322309597396491647391040213614592", "1236324574672393669549090974496532201472", "6378147392384370800028534790512705536", "8324411738268369001724356612587520", "129078678409364284125807139726884045662771712967687546948055728128", "6345411675759044186655920702323949568", "6382671787116252988414771704415387648", "8324404036860447213377020714024960", "6382671787116252988414771704415387648", "8313497744609720245866674373263360", "312838154608217343887595003117236649984", "6476782647057085462794348456027619328", "8324246284459040466785812353122304", "10290607742433963719341419777986599684974957933114403117678460928", "6452280550201000467482338819464757248", "8324106043740382404081559516741632", "147137777683721553330876695272816115712", "6631394861328852227359866095245721600", "6672100002757492155734308470806020096", "8323933105577853028743541021474816", "58625475593598929984124764815782468940048109906087288058062831616", "6452280550201000467482338819464757248", "6345411675759044186655920702323949568", "8324286912197738886449851009073152", "817007674735060334428115715736282857472", "6503642769978940899940119057390370816", "6432927452798740268542777428314947584", "8324138351398648481128912473030656", "312451441465271801868877315625524920320", "6476948612037304579405944452433313792", "8324246010316516551142347760467968", "6345411675759044186655920702323949568", "8313561329323779580309133963821056", "306333330932254962304316266272419479552", "6591108676371133918551881698737389568", "8323879855952031261739596765986816", "7099653563395529231004868453947069557205869540811217609854812160", "6452280550201000467482338819464757248", "6345411675759044186655920702323949568", "8324286912197738886449851009073152", "6452280550201000467482338819464757248", "8313380926647891550727738186792960"], "dual_psd": [[["1340993803599985058996245117289570317924235622492529613971914752", "125194403944112324700417577930613597907500030188111844656283648", "-32041968137190175029541622778827748837460534037213309420175360", "7896686262029651904437837059294444091752199064832552007106560", "-3439488816939870086472143692891281760083895698043842863300608", "-1127531924966554105995137632973042846254944492722867977322496", "-2038197231448240303760580192838117742116237521411370389602304", "146444236562177254807513731252285969305472763707631670919168"], ["125194403944112324700417577930613597907500030188111844656283648", "23342881390009255771926473148569919875034116823055329786855424", "4892015383500779938787539310670550843955282340343074107949056", "-1812611345444053294719369963397916796838386582662156252086272", "-330982539280188143583698523354054382042979080060486734053376", "-336232338941006434535827217780706674171874067838201485066240", "-126186633026395132550965143230469450091976916776188899229696", "29285673591677616082212482418613048866791954786848427999232"], ["-32041968137190175029541622778827748837460534037213309420175360", "4892015383500779938787539310670550843955282340343074107949056", "6185131438016650241133891686985305753089086362493625508560896", "-1931075797553581093269383341884493090455490077350602383294464", "71270149381195196115343250924585007030185986264246763126784", "-106732713960571732930524375857583522480471370050124719849472", "91329296326679778202115004473695622334394376342457636880384", "-1674728447951111144430609999025565492952275489720398512128"], ["7896686262029651904437837059294444091752199064832552007106560", "-1812611345444053294719369963397916796838386582662156252086272", "-1931075797553581093269383341884493090455490077350602383294464", "607934047260531524356027920739923555185588922266790194577408", "-17235402894116452721992164661009863700803037081545258041344", "39319347921774182749924941306521180834455665693844792410112", "-25878051419985480115142144693842989062450418782875873705984", "-782575566468976918627099873960775925394508510797626343424"], ["-3439488816939870086472143692891281760083895698043842863300608", "-330982539280188143583698523354054382042979080060486734053376", "71270149381195196115343250924585007030185986264246763126784", "-17235402894116452721992164661009863700803037081545258041344", "9036207762533436997604395065121095329186423841995500814336", "1990731008904174207232128695590513923584023359392564903936", "5208862045820202040087772234731637554817324479661467500544", "36079834182842940983446746874640618615126804753505320960"], ["-1127531924966554105995137632973042846254944492722867977322496", "-336232338941006434535827217780706674171874067838201485066240", "-106732713960571732930524375857583522480471370050124719849472", "39319347921774182749924941306521180834455665693844792410112", "1990731008904174207232128695590513923584023359392564903936", "11367183637330937242381512864558837588159534956209613307904", "254788695584191385575341286701728155840824116633965428736", "-2695587839435024894482430845075068847498544543857385668608"], ["-2038197231448240303760580192838117742116237521411370389602304", "-126186633026395132550965143230469450091976916776188899229696", "91329296326679778202115004473695622334394376342457636880384", "-25878051419985480115142144693842989062450418782875873705984", "5208862045820202040087772234731637554817324479661467500544", "254788695584191385575341286701728155840824116633965428736", "3456506536831816402780693282148460134195705202040704598016", "-63610266885999421302374028412463376132369230676860338176"], ["146444236562177254807513731252285969305472763707631670919168", "29285673591677616082212482418613048866791954786848427999232", "-1674728447951111144430609999025565492952275489720398512128", "-782575566468976918627099873960775925394508510797626343424", "36079834182842940983446746874640618615126804753505320960", "-2695587839435024894482430845075068847498544543857385668608", "-63610266885999421302374028412463376132369230676860338176", "913547597367029678004778623686768343261572249530941833216"]], [["1054290457234839313638635753660591918003598426787162926507622400", "-177593384895635967498958395470244581441164591306777591403249664", "-2869642982174615106820716241608721617743844166279858831228928", "13063814871000431064679963247031002427253869630070820419141632", "-3606257600761242830286692517285331207128592650013120349077504", "819665960933957005826277267860700240937110155854209523646464"], ["-177593384895635967498958395470244581441164591306777591403249664", "61631025486019851603846646497579756392322057035534881374863360", "-4972236474746328617547457896115097618247933714487187813171200", "-2450791558241541401491107416152092202705621697103971785637888", "-327614003407844555480778655075350667185936495716911946924032", "-106562063128166707475048361520744917318717410754908269838336"], ["-2869642982174615106820716241608721617743844166279858831228928", "-4972236474746328617547457896115097618247933714487187813171200", "946266895545218030976892513160522987721122364460116163428352", "7482998604070063403073012529558336247134917308056969674752", "170665087221736001162296202997011711100517069393050510295040", "-7651127643009774739857442493256071098763603581907287146496"], ["13063814871000431064679963247031002427253869630070820419141632", "-2450791558241541401491107416152092202705621697103971785637888", "7482998604070063403073012529558336247134917308056969674752", "163849010034979577411816359922168910659830493572213453619200", "-37308349377203062528788563833434672423185167200229242437632", "9907974401929036473502025735978423655356474118396931211264"], ["-3606257600761242830286692517285331207128592650013120349077504", "-327614003407844555480778655075350667185936495716911946924032", "170665087221736001162296202997011711100517069393050510295040", "-37308349377203062528788563833434672423185167200229242437632", "39904619959310499394157941101706490356125119874609346248704", "-3732705469223893072451712681021013366531878573850262241280"], ["819665960933957005826277267860700240937110155854209523646464", "-106562063128166707475048361520744917318717410754908269838336", "-7651127643009774739857442493256071098763603581907287146496", "9907974401929036473502025735978423655356474118396931211264", "-3732705469223893072451712681021013366531878573850262241280", "668559485563042534541275332633783714361891886483193724928"]], [["303226665297988206818236353856287731521708795827058378465607680", "-19598806031612943707741335591412376571926712351623386115342336", "-8235862530642945377467107570295860404264285635194395123777536", "4237420597072265114560143848070056333610729313617417508749312"], ["-19598806031612943707741335591412376571926712351623386115342336", "1267519985606463891790802706403140496781358401781263427960832", "529079568195272610879810587284862480032074124458968408391680", "-251449631704354899235522730668703262444732855187810591703040"], ["-8235862530642945377467107570295860404264285635194395123777536", "529079568195272610879810587284862480032074124458968408391680", "237362137224787760427416022615751530020253366907298685911040", "-209777310635252519790929613467570085455760780890890284564480"], ["4237420597072265114560143848070056333610729313617417508749312", "-251449631704354899235522730668703262444732855187810591703040", "-209777310635252519790929613467570085455760780890890284564480", "715062292269700329488973634599495673882719650868600795824128"]], [["62917593194830972156289091804276597707182306360854373191385088", "-309133159177935263181287897255048292838015697382273244463104"], ["-309133159177935263181287897255048292838015697382273244463104", "295367294503886556535669231940079330227549298993149675307008"]], [["2481315491943219455359907566896058940795071703984606328586764288", "217828520618877322313271135142206345248551296257543144764080128", "71182599739887663398075246405959532702933731543871722824400896", "-30782145477160185292936406780373245671861709944190944665403392", "-12845967016856298791007457514091878440428662827978314003513344", "-1221733925560277960428675178170638561739909426018606984986624", "-232005440393434246390695520850228778299678258488746579066880"], ["217828520618877322313271135142206345248551296257543144764080128", "73142884283022142709789671464396404987997120524774878180540416", "-15001547807464531104949115221230629795967262637872145661689856", "996785200891815130563234582723464743542129306004023639277568", "-1118723610366254376019887835812761836154033187950719848677376", "622454521635651523183144235922380113785760215756352646021120", "-340268178129024936782518598094389034975997886033606024888320"], ["71182599739887663398075246405959532702933731543871722824400896", "-15001547807464531104949115221230629795967262637872145661689856", "10401565748804183905506481281556715163160209980576848207151104", "-2338202623443026626645385403395632700140210389789564555231232", "-372055199920231177936791605254499504123340170988665442402304", "-322100783683046351537150309782025470136691709069805303627776", "119187020240590439595053439938897840817773161405723038449664"], ["-30782145477160185292936406780373245671861709944190944665403392", "996785200891815130563234582723464743542129306004023639277568", "-2338202623443026626645385403395632700140210389789564555231232", "635166718738200776267211634937002234225116093857783988879360", "159977334522870476614898985236035262116342784805295127265280", "65123519208979886539704853631359134346173698701326718861312", "-19027272860519627416881354468363750422467690868703907282944"], ["-12845967016856298791007457514091878440428662827978314003513344", "-1118723610366254376019887835812761836154033187950719848677376", "-372055199920231177936791605254499504123340170988665442402304", "159977334522870476614898985236035262116342784805295127265280", "66506086398755105929763945630452033747044898684728325963776", "6446476416106733228526382304924001569737555859496174092288", "1147861629008668211939348141501201351219742563359178883072"], ["-1221733925560277960428675178170638561739909426018606984986624", "622454521635651523183144235922380113785760215756352646021120", "-322100783683046351537150309782025470136691709069805303627776", "65123519208979886539704853631359134346173698701326718861312", "6446476416106733228526382304924001569737555859496174092288", "10458463198236312854933633797698409454692243604964473044992", "-4207000225687709868967502200927530075239574363696248389632"], ["-232005440393434246390695520850228778299678258488746579066880", "-340268178129024936782518598094389034975997886033606024888320", "119187020240590439595053439938897840817773161405723038449664", "-19027272860519627416881354468363750422467690868703907282944", "1147861629008668211939348141501201351219742563359178883072", "-4207000225687709868967502200927530075239574363696248389632", "1916105098727279947931426786980073560561343364285719379968"]], [["3537096131042284817173690452259256620088622912253095935389728768", "13131595068093704025643982390429566351184787654954176418414592", "184450116412858749960918181577535129279453541298722067259064320", "19653412465858075759146865694294522917760907073065282497937408", "16791408450366123057772089338697002218228099311118818771730432"], ["13131595068093704025643982390429566351184787654954176418414592", "3900454575047521331469475494150622219730912975480930514763776", "-1265353357032365842656466749171739886482491186747416177016832", "588855311535027694162467112040070781833937550483490053554176", "-3621711938590324049971773489548853733482742691723697192960"], ["184450116412858749960918181577535129279453541298722067259064320", "-1265353357032365842656466749171739886482491186747416177016832", "10605939194045103702677253259115585124578768042422836345700352", "763675359014899098338409734197194729134120184662842465583104", "909023096028700355838730519333849794382304949811783994966016"], ["19653412465858075759146865694294522917760907073065282497937408", "588855311535027694162467112040070781833937550483490053554176", "763675359014899098338409734197194729134120184662842465583104", "178299326286524615718136273610982617814644639424507105247232", "84464628437361370383761627554257111099842582102261140291584"], ["16791408450366123057772089338697002218228099311118818771730432", "-3621711938590324049971773489548853733482742691723697192960", "909023096028700355838730519333849794382304949811783994966016", "84464628437361370383761627554257111099842582102261140291584", "80842247984616824853194556068955185132565648274224507256832"]], [["704312796607655072281361267887504222259294427454070655792709632", "28238013046052613980576646878505393386003492796705951639928832", "-19563471714627165032855173688191009854805316808880155885830144"], ["28238013046052613980576646878505393386003492796705951639928832", "14912177076944465332673615147903902012898427977261938401869824", "-5383564671245073562764467513463514267730378067919554228518912"], ["-19563471714627165032855173688191009854805316808880155885830144", "-5383564671245073562764467513463514267730378067919554228518912", "2078433910542653672417516226474691308644436706775593914466304"]], [["2122859937878959504042553562684719104"]], [["1894924879313500637536293716118737098620181480824409621272723456", "-479878839692162289220515043054234113956261059123251037138321408", "-76446795875198978788813510924658929445597888087443867380482048", "-21493519087031142530686642799543147083902687512591750576209920", "-1190553345324336220734117357929174360123963454840726089629696", "3978857154864992387840642706101562658260555032604856031379456"], ["-479878839692162289220515043054234113956261059123251037138321408", "121526559336602250157547039526244522234941346104865600294617088", "19359711882649666796623959956038813557006660582067366732496896", "5443110232487178971219092689507525066742304138524050845597696", "301500795193973481773765148301685940377382988951877446533120", "-1007622716668959973870189813540411289369993265512479893487616"], ["-76446795875198978788813510924658929445597888087443867380482048", "19359711882649666796623959956038813557006660582067366732496896", "3084086690392477797888241366262072042211347690471511518347264", "867111242362934293349917359380383477151591257213261223821312", "48030394007765440529870560152496325433913853755478461382656", "-160518701324315838080538770103563367731389830713402382614528"], ["-21493519087031142530686642799543147083902687512591750576209920", "5443110232487178971219092689507525066742304138524050845597696", "867111242362934293349917359380383477151591257213261223821312", "243794024653861994371935211398429711987000211200473747685376", "13504060942578329985195035482573508912842252675713777795072", "-45130887844822358451537821762940784036681657330377861103616"], ["-1190553345324336220734117357929174360123963454840726089629696", "301500795193973481773765148301685940377382988951877446533120", "48030394007765440529870560152496325433913853755478461382656", "13504060942578329985195035482573508912842252675713777795072", "748007102306068496475680648124064895950474157177717129216", "-2499857249226859911743595478171987657982986245022351884288"], ["3978857154864992387840642706101562658260555032604856031379456", "-1007622716668959973870189813540411289369993265512479893487616", "-160518701324315838080538770103563367731389830713402382614528", "-45130887844822358451537821762940784036681657330377861103616", "-2499857249226859911743595478171987657982986245022351884288", "8354581456841580369957265992726719833560421090573699514368"]], [["2748033807295290369083565035604118679719634045707958143382716416", "-67943659935866225611547842139914495601946911810642386360467456", "2058642725760709966273355915733792311707676715805024421150720", "-12136834261428801933839153677077652005410490565463990136209408"], ["-67943659935866225611547842139914495601946911810642386360467456", "32962273559146725978454061052119296646801214320208470224142336", "4894896124948740355260319539307882660873040203502862745993216", "-2286392779981406421398401219935206874468570460359789950009344"], ["2058642725760709966273355915733792311707676715805024421150720", "4894896124948740355260319539307882660873040203502862745993216", "783479817036647739681946434915661167229937237819221308604416", "-418016817896693995299893688355584136435662450102669794082816"], ["-12136834261428801933839153677077652005410490565463990136209408", "-2286392779981406421398401219935206874468570460359789950009344", "-418016817896693995299893688355584136435662450102669794082816", "267455597793823084373379832133887192957403799548201604743168"]], [["53559168224774951239555980806062080", "2478643963465189742685595298168832"], ["2478643963465189742685595298168832", "30810686358254293515891058451415040"]], [["1806773982294433068524321757955519866551414813768403542077341696", "-39457010550282367305148492278843955983710660628171220423016448", "26874235096227984653216902376622906347791358293627342914846720", "-6583643987472848298186301458918317128363307633864099628056576", "1822457017998150149974479861125848521402085831497222109265920"], ["-39457010550282367305148492278843955983710660628171220423016448", "8585386242513051393358878840433961186121795513883563340595200", "-6521317116296837082163536614266065778666580659159621255036928", "704354489569011092601943835312095939125834718598294050701312", "59112732091090289738827245658485932563521474706841962283008"], ["26874235096227984653216902376622906347791358293627342914846720", "-6521317116296837082163536614266065778666580659159621255036928", "4959383925004017441930741411669850434513078560968785384177664", "-528640412036392667307198810553198503873260489547909123014656", "-48890626338122988863391773990823675654897188758250187653120"], ["-6583643987472848298186301458918317128363307633864099628056576", "704354489569011092601943835312095939125834718598294050701312", "-528640412036392667307198810553198503873260489547909123014656", "64676091367375180743789929819030278520120971743053253443584", "538151283991347363675371440330185073646314880556771311616"], ["1822457017998150149974479861125848521402085831497222109265920", "59112732091090289738827245658485932563521474706841962283008", "-48890626338122988863391773990823675654897188758250187653120", "538151283991347363675371440330185073646314880556771311616", "3104977186604285094398364089658567176565590609346770763776"]], [["127983656920166663422595010425520128", "-1331480273214690095235128589549568", "4653540706326979534259849896394752"], ["-1331480273214690095235128589549568", "13926983776184048840212787962576896", "2251500678010158457471972105256960"], ["4653540706326979534259849896394752", "2251500678010158457471972105256960", "4732604476690441035348958951505920"]], [["29416841119979819780103736636997632"]], [["106590328416755249713108608197066752", "-758157711245676299487511167631360", "-1429934394073064549567944256913408", "499440494289287796685650677202944"], ["-758157711245676299487511167631360", "8987462906141814027458563037724672", "-42563047858841082952249642057728", "331364902163284792538931977519104"], ["-1429934394073064549567944256913408", "-42563047858841082952249642057728", "1446538383022478579835030588096512", "245764497093997932831343059664896"], ["499440494289287796685650677202944", "331364902163284792538931977519104", "245764497093997932831343059664896", "794072134270908339307138542206976"]], [["38530367806410385595547160563154944", "-1986415833573063811402941088137216"], ["-1986415833573063811402941088137216", "3250306935630268752926209822687232"]], [["31383020353775314578226047614976000", "202900573892791345295693600260096", "-287280541146346295522260202553344"], ["202900573892791345295693600260096", "2053495368148643492617968045522944", "-208758340233621022648662027665408"], ["-287280541146346295522260202553344", "-208758340233621022648662027665408", "610884624629190289129534881005568"]], [["4503403910788824202046998333882368"]], [["3883753034400396572170589688561664", "153206095895865592423463839072256"], ["153206095895865592423463839072256", "811368986488395228416634324516864"]], [["690770056971983334544105032122368"]], [["52173860340199354872301089038794752", "0", "-218010090892674520682696728903680", "-103828025602877166340489311420416", "-62854874234547908524339489669120", "-47306083180391089329412209901568", "-47870457201582400787394607448064", "-48425150612349884372142184726528", "-48306790826528466741579156029440"], ["0", "358435642157378722241225287371848882945509469119968306691833856", "0", "0", "0", "0", "0", "0", "0"], ["-218010090892674520682696728903680", "0", "6109077362685467718027823263252480", "91808867794434180126875978825728", "-34305399456056961721053889953792", "-25413133336521125400490694148096", "17400577932389478979509619261440", "-6630385003859703281842892308480", "2065023152782820751438128349184"], ["-103828025602877166340489311420416", "0", "91808867794434180126875978825728", "324429631110320239768471217373184", "-25701670425653533045077678489600", "-3274001145102352669984625262592", "1968051181071146595375344779264", "-570453514202185429176308203520", "138539238208368563908228677632"], ["-62854874234547908524339489669120", "0", "-34305399456056961721053889953792", "-25701670425653533045077678489600", "27337937566654598156228631724032", "-2462316894458807844750183366656", "-923236371022289972161878687744", "529927047381637295590787252224", "-172304628978224679881071919104"], ["-47306083180391089329412209901568", "0", "-25413133336521125400490694148096", "-3274001145102352669984625262592", "-2462316894458807844750183366656", "3530606802843478109618299731968", "-875250757802219083009399717888", "133743828638946665174784802816", "-7951961322384518815487623168"], ["-47870457201582400787394607448064", "0", "17400577932389478979509619261440", "1968051181071146595375344779264", "-923236371022289972161878687744", "-875250757802219083009399717888", "1010564260646425886893258309632", "-327148773684629336636314877952", "82226278198708752764421275648"], ["-48425150612349884372142184726528", "0", "-6630385003859703281842892308480", "-570453514202185429176308203520", "529927047381637295590787252224", "133743828638946665174784802816", "-327148773684629336636314877952", "350834457413336389555975094272", "-118824959424328962079161581568"], ["-48306790826528466741579156029440", "0", "2065023152782820751438128349184", "138539238208368563908228677632", "-172304628978224679881071919104", "-7951961322384518815487623168", "82226278198708752764421275648", "-118824959424328962079161581568", "228570665956057089686680633344"]], [["45077015005123407318900024314691584", "-176544802651111748106620227289088", "325438182169366028129897187115008", "-186266038202446077139670991372288", "62433833785833899680560064757760", "-16624177103907229863332043292672"], ["-176544802651111748106620227289088", "1602749787337871032823352047697920", "-37472901783678348901978011074560", "-39667488459469032005396426915840", "14598047609696711765709641744384", "-3800169969697312716442323386368"], ["325438182169366028129897187115008", "-37472901783678348901978011074560", "87355203960898042863687047315456", "-9157928811559127697138980487168", "-693666911841624348430685962240", "569682410010350600887675650048"], ["-186266038202446077139670991372288", "-39667488459469032005396426915840", "-9157928811559127697138980487168", "15069394390001039590102814162944", "-3750603995966782779837537845248", "695590767809573801493734096896"], ["62433833785833899680560064757760", "14598047609696711765709641744384", "-693666911841624348430685962240", "-3750603995966782779837537845248", "3917711844279475883985592123392", "-1101062101954015885686455926784"], ["-16624177103907229863332043292672", "-3800169969697312716442323386368", "569682410010350600887675650048", "695590767809573801493734096896", "-1101062101954015885686455926784", "1877079618217799993828311040000"]], [["6740693255434654798129608850931712", "322139722253424646778915527852032", "-168007430177654770186672412819456", "39640916815387231227580407349248"], ["322139722253424646778915527852032", "356547212590692676968941547945984", "-48708646489772699103865845317632", "5476995371948853153450917101568"], ["-168007430177654770186672412819456", "-48708646489772699103865845317632", "53822808140794600803393146454016", "-10689743078590772586040992464896"], ["39640916815387231227580407349248", "5476995371948853153450917101568", "-10689743078590772586040992464896", "16051449062737120496929197785088"]], [["1511733923657594809748041687367680", "-129505365843894076477677538115584"], ["-129505365843894076477677538115584", "144034515739293874019703195697152"]], [["43536908222315642082194819762880512", "-27467335011485742588565412380672", "-81490094683739664841178011926528", "47769656530080830665991955415040", "-35330052254762595122893513818112", "15988842714915116373019912568832", "-5509223603552463195523612934144"], ["-27467335011485742588565412380672", "1167316577959689445733894289620992", "18702746167492213627078618120192", "-2446316069188157558335408701440", "-9880334753953115736312901533696", "5367116863324491629057340866560", "-1877496934039039089555198181376"], ["-81490094683739664841178011926528", "18702746167492213627078618120192", "79515806661743824003374178631680", "-6862962847954893330438267338752", "-1994039109517560688621228392448", "1074987301646992917616731881472", "-329194955127035467360177750016"], ["47769656530080830665991955415040", "-2446316069188157558335408701440", "-6862962847954893330438267338752", "7261540785176078535905251426304", "-699461834596295364998135283712", "-249619287682822248594617139200", "145641333735762417100680855552"], ["-35330052254762595122893513818112", "-9880334753953115736312901533696", "-1994039109517560688621228392448", "-699461834596295364998135283712", "1566834826424139228171351359488", "-457202023335391722894914486272", "92327672167930784943016247296"], ["15988842714915116373019912568832", "5367116863324491629057340866560", "1074987301646992917616731881472", "-249619287682822248594617139200", "-457202023335391722894914486272", "589385775228691012791616667648", "-198941471285313965948238036992"], ["-5509223603552463195523612934144", "-1877496934039039089555198181376", "-329194955127035467360177750016", "145641333735762417100680855552", "92327672167930784943016247296", "-198941471285313965948238036992", "345823300321797597644617416704"]], [["7344969439622248579496631404068864", "-120812839174338815930567248314368", "64023994249327206576638348230656", "-38123289339186985125201966006272", "12955563598289873586385617682432"], ["-120812839174338815930567248314368", "336252520220433491703795313278976", "-364732618726870339068970926080", "-12798681982373102226276081467392", "4433723805754751276352976977920"], ["64023994249327206576638348230656", "-364732618726870339068970926080", "24565535747989004647172713480192", "-3575574900235527781076881637376", "148571552878117506953584312320"], ["-38123289339186985125201966006272", "-12798681982373102226276081467392", "-3575574900235527781076881637376", "6829328157852399965558001369088", "-1800838330257177353938710560768"], ["12955563598289873586385617682432", "4433723805754751276352976977920", "148571552878117506953584312320", "-1800838330257177353938710560768", "2979664549125584715711776817152"]], [["1062340399963032932747801821970432", "74901619482048899296178728861696", "-34064656164239319001587926433792"], ["74901619482048899296178728861696", "102710544441054278993409556348928", "-15897739913365140151521450655744"], ["-34064656164239319001587926433792", "-15897739913365140151521450655744", "26666015744684867794788874715136"]], [["273575132948080886079914934009856"]], [["7236523233450740479942255649488896", "13534843485324408180837063852032", "-20565903180587949252380370927616", "14431596966357484555034572095488", "-8790145998612097543465313763328", "3618614749208551202104104976384"], ["13534843485324408180837063852032", "227643146662759353818949416386560", "2219205137289252788799937708032", "1654840549052660979044418846720", "-3221571986479946395172678402048", "1552772687164587210747559280640"], ["-20565903180587949252380370927616", "2219205137289252788799937708032", "21882762373746491479279775252480", "-1243835185266639091715973054464", "-999618634000191544420217126912", "477546334198036579198854758400"], ["14431596966357484555034572095488", "1654840549052660979044418846720", "-1243835185266639091715973054464", "2420706016243561349077645918208", "-303903339987455384775244644352", "-54164227567792612161680834560"], ["-8790145998612097543465313763328", "-3221571986479946395172678402048", "-999618634000191544420217126912", "-303903339987455384775244644352", "900547716429754662618465828864", "-290456942793305773220311334912"], ["3618614749208551202104104976384", "1552772687164587210747559280640", "477546334198036579198854758400", "-54164227567792612161680834560", "-290456942793305773220311334912", "544419118836336461283650961408"]], [["1236860665054467962149266822004736", "-29092118090421652164363914575872", "17340366345384129383576253759488", "-8566082671895928355251550158848"], ["-29092118090421652164363914575872", "72192182751825713159807487180800", "3536377321224434081120932331520", "-4250165272991655577220200529920"], ["17340366345384129383576253759488", "3536377321224434081120932331520", "9943244600078619523593030074368", "-1942338711065583387738627899392"], ["-8566082671895928355251550158848", "-4250165272991655577220200529920", "-1942338711065583387738627899392", "4771653581232026003323953872896"]], [["165084320213602035240333427605504", "18231450674449073008467289047040"], ["18231450674449073008467289047040", "42626107675667740424877320962048"]], [["1203190091010743590228163930619904", "5613057654264536578068297285632", "-5780734444713349822796756156416", "3859524729937714633589410234368", "-2073860231404454022936061280256"], ["5613057654264536578068297285632", "47043647757938729181623500144640", "-1973651680751090911676465152", "1168646083170378619049048276992", "-1085272185963759111164770910208"], ["-5780734444713349822796756156416", "-1973651680751090911676465152", "6315916471244252910784807436288", "71762100108723248530374787072", "-528586939100292355168221003776"], ["3859524729937714633589410234368", "1168646083170378619049048276992", "71762100108723248530374787072", "1150872175693489069790395891712", "-236059222675484734873506152448"], ["-2073860231404454022936061280256", "-1085272185963759111164770910208", "-528586939100292355168221003776", "-236059222675484734873506152448", "834742394313086532266233954304"]], [["211339986970136321810395262091264", "-7755016710144448042503073955840", "4318720543702472887864102223872"], ["-7755016710144448042503073955840", "16537080970292664072787562856448", "2309821234188204106491182972928"], ["4318720543702472887864102223872", "2309821234188204106491182972928", "6718912491846528226195480248320"]], [["24422316236185198472928239288320"]], [["199964222908969124565488158900224", "1907254846740907760444040544256", "-1607566607549204655229691232256", "988954133030327837586899337216"], ["1907254846740907760444040544256", "10557913638411421771882869817344", "-352921238151379735496513028096", "555744442439821647046531612672"], ["-1607566607549204655229691232256", "-352921238151379735496513028096", "2024958961820705009021988372480", "292442931075420922758257704960"], ["988954133030327837586899337216", "555744442439821647046531612672", "292442931075420922758257704960", "1070973601074871825633292320768"]], [["36488476631205902809584308846592", "-2010727791812413692059139964928"], ["-2010727791812413692059139964928", "4407766089164420175726215430144"]], [["32982639249819527569572488019968", "585449492971281075126851862528", "-432784280928263361420937134080"], ["585449492971281075126851862528", "2776805989217155322076425355264", "-263078929445525970833660444672"], ["-432784280928263361420937134080", "-263078929445525970833660444672", "778412723141157082488442454016"]], [["6419571006064420439226014760960"]], [["5401436304683568484925795467264", "169596619547871639217517887488"], ["169596619547871639217517887488", "1041504755092249366350528512000"]], [["871851583566290983580640215040"]], [["120719238787757944240342886367811517219122436690654530189131776", "64881825825465799180736463847883645937460625240280264907685888", "10449913515234362011678056360369712408111045395298945658257408", "-6267086829327476303080262059358950874561929762738777872138240", "744030793914985947044159345845435468044022020320098248556544", "-181658648809914661207461129049541781950610381357672218755072", "104099225927456168659775206934577440385414808349465569656832", "32696384663504014603384778416290652818451404924284919873536", "45615673131457223788995913680335886472764893382691856056320"], ["64881825825465799180736463847883645937460625240280264907685888", "47082983147736945222563497863617472010215870974190223909453824", "7291280706230457194588718553710825611982405532915890460295168", "-4643346587222022426174434872157547985495778584237728535150592", "577480230109405355454803430424296161029061365080682924081152", "-139464686572314737490936017956742263910043067298751725961216", "82556702282520160276442474769663541861971718818225056645120", "57624424367819664847122934985565754154249130701136712433664", "59235192713132168013756703661953771680238172384655252127744"], ["10449913515234362011678056360369712408111045395298945658257408", "7291280706230457194588718553710825611982405532915890460295168", "1134298392224897644946592792826533413268662153983690658545664", "-717378840174540518390799444876030547058380051354622846042112", "88763713829969156428810574235296209247340666284231362609152", "-21462256630161731704902678359322959500693881381780979712000", "12660544317555974757237592631775473866215371694848216137728", "8323533422181661644212705150724281775340632585595533656064", "8710455624215167855402005286882670019873578303956713472000"], ["-6267086829327476303080262059358950874561929762738777872138240", "-4643346587222022426174434872157547985495778584237728535150592", "-717378840174540518390799444876030547058380051354622846042112", "458482136873578274065771582671190790667104430820044163776512", "-57168896544601498444130657930210002356283145996058608271360", "13798322338854899414040626932915176509744973434619330297856", "-8182408399483964489435420324124891589467334143661161054208", "-5879269836741452413578015680304855308437547940362128982016", "-5993156192272229788138221387745339146861297701161063677952"], ["744030793914985947044159345845435468044022020320098248556544", "577480230109405355454803430424296161029061365080682924081152", "88763713829969156428810574235296209247340666284231362609152", "-57168896544601498444130657930210002356283145996058608271360", "7168436645797896481544485617453712392015602013160876277760", "-1727959150948543829544874452757824076974736721743741714432", "1028549579006292529221109909578552425063296875891894779904", "783986722880440994855988512904371240369271552500326989824", "786056770225435258325585685727753408786068212776207122432"], ["-181658648809914661207461129049541781950610381357672218755072", "-139464686572314737490936017956742263910043067298751725961216", "-21462256630161731704902678359322959500693881381780979712000", "13798322338854899414040626932915176509744973434619330297856", "-1727959150948543829544874452757824076974736721743741714432", "416648965659779068305466916681890752378530306436712366080", "-247791903364993410116212798820590926525412691084190941184", "-186396480002277825659627225267363095591851784276864401408", "-187569984399015509442565703216203558307153914004955463680"], ["104099225927456168659775206934577440385414808349465569656832", "82556702282520160276442474769663541861971718818225056645120", "12660544317555974757237592631775473866215371694848216137728", "-8182408399483964489435420324124891589467334143661161054208", "1028549579006292529221109909578552425063296875891894779904", "-247791903364993410116212798820590926525412691084190941184", "147741757903394842970405838422509707491769697554665570304", "115461952075163040536668075890632671716676646364304637952", "114982984549634583198969732263939293635099875440534224896"], ["32696384663504014603384778416290652818451404924284919873536", "57624424367819664847122934985565754154249130701136712433664", "8323533422181661644212705150724281775340632585595533656064", "-5879269836741452413578015680304855308437547940362128982016", "783986722880440994855988512904371240369271552500326989824", "-186396480002277825659627225267363095591851784276864401408", "115461952075163040536668075890632671716676646364304637952", "140216063039561904303718675615283836359885608513299283968", "126224593981366143763123911400494885141714365569080229888"], ["45615673131457223788995913680335886472764893382691856056320", "59235192713132168013756703661953771680238172384655252127744", "8710455624215167855402005286882670019873578303956713472000", "-5993156192272229788138221387745339146861297701161063677952", "786056770225435258325585685727753408786068212776207122432", "-187569984399015509442565703216203558307153914004955463680", "114982984549634583198969732263939293635099875440534224896", "126224593981366143763123911400494885141714365569080229888", "115944610782992973818740755325313842408590200936217968640"]], [["75788405346168506669823853467059440234354045971311729049600", "11631221892034047956724096302753145208483639804923710799872", "-3864348710725794726983877503731696260952828395173625987072", "221088460673597312314489525978351167209111727573297004544", "1271984892436883912115139174440961734899864072349229776896", "7077451111402357680676716467554675233405800604754209931264"], ["11631221892034047956724096302753145208483639804923710799872", "1785039836684879748187133840568428358153527598437135024128", "-593060338416524273079953260181527357008355466207316410368", "33930374073939500531799328148911365826630385034921508864", "195211107288410679417725093436487543753191072141867483136", "1086174117673337153970540095660464668434382888696358633472"], ["-3864348710725794726983877503731696260952828395173625987072", "-593060338416524273079953260181527357008355466207316410368", "197037935946531450167099916969498302264369874639555395584", "-11273002830155982151307335548991176283576127747507879936", "-64856796454547112501924740229268446087447417047627071488", "-360869699694179061373595583285235172919331729983997476864"], ["221088460673597312314489525978351167209111727573297004544", "33930374073939500531799328148911365826630385034921508864", "-11273002830155982151307335548991176283576127747507879936", "644954953462309864205213200749363695387769659172323328", "3710609565994240726974546046714102225225233333240201216", "20646202602700540053433414199373794494573754841634439168"], ["1271984892436883912115139174440961734899864072349229776896", "195211107288410679417725093436487543753191072141867483136", "-64856796454547112501924740229268446087447417047627071488", "3710609565994240726974546046714102225225233333240201216", "21348193819326304085609731561069345383517501691806089216", "118783484750013288964244087778014361230177791120649486336"], ["7077451111402357680676716467554675233405800604754209931264", "1086174117673337153970540095660464668434382888696358633472", "-360869699694179061373595583285235172919331729983997476864", "20646202602700540053433414199373794494573754841634439168", "118783484750013288964244087778014361230177791120649486336", "660923184826223431336941899148941985798786178400227688448"]], [["6700882027315005290339628167987200", "-84418507204221354797341647831040", "-419338000354503570834083979198464", "474150284394337050397141807136768"], ["-84418507204221354797341647831040", "193969167712520602674863481552896", "-103904008543338486450717890445312", "84330311823814774361388019089408"], ["-419338000354503570834083979198464", "-103904008543338486450717890445312", "103856744331976020174627772825600", "-102818525893896797856998763790336"], ["474150284394337050397141807136768", "84330311823814774361388019089408", "-102818525893896797856998763790336", "123957136683229463695839390072832"]], [["789864189057497510666197020966912", "-208636862460727369007626174070784"], ["-208636862460727369007626174070784", "97255101621528772341273605439488"]], [["10308176429661331942801397579298796891334560742985963667456", "-637768413400111176592213807543669193662177638544775839744", "-364473686993118965422527717770195832624387968475013840896", "142684766846164851066809745162657401596265975682353332224", "235526021209874401331037762307976757920732390599121960960", "1910525797267642907282970821081551659329058244170075865088", "1542509059546300381491063805869147903606077626969397133312"], ["-637768413400111176592213807543669193662177638544775839744", "39458826874605458575239708555629852196566657387947098112", "22550041383733592047437195952324754464447748517989974016", "-8827927809422745717030223232533584596473928948920614912", "-14572030066272120591029934974124529671380632985663438848", "-118204516074954216872510549637735078249864580501170290688", "-95435265614139520993613404488249937944525170046941528064"], ["-364473686993118965422527717770195832624387968475013840896", "22550041383733592047437195952324754464447748517989974016", "12886961085387870004508592154929528639991259971517939712", "-5045009018329717283134121509065224390753263977762914304", "-8327664734780133676944783224469544522853926320757276672", "-67551849367064393146984000068744522015181695566573731840", "-54539614061650224802310403899848759230849682699303518208"], ["142684766846164851066809745162657401596265975682353332224", "-8827927809422745717030223232533584596473928948920614912", "-5045009018329717283134121509065224390753263977762914304", "1975028544463252201034130295069590727882241208003592192", "3260128079088369633724306005464553209711269302845308928", "26445310651873759817088178723046157240251623935628541952", "21351259072958249140866524033397016494260071924133527552"], ["235526021209874401331037762307976757920732390599121960960", "-14572030066272120591029934974124529671380632985663438848", "-8327664734780133676944783224469544522853926320757276672", "3260128079088369633724306005464553209711269302845308928", "5381408345644382559716463758428218240140994643650150400", "43652584190786381390047250833543321898538006444538593280", "35243966181034928706382392445451933824921515370840326144"], ["1910525797267642907282970821081551659329058244170075865088", "-118204516074954216872510549637735078249864580501170290688", "-67551849367064393146984000068744522015181695566573731840", "26445310651873759817088178723046157240251623935628541952", "43652584190786381390047250833543321898538006444538593280", "354098404012773031777860304872142275523627697243928133632", "285889882744185760421510660234825445261755519800505794560"], ["1542509059546300381491063805869147903606077626969397133312", "-95435265614139520993613404488249937944525170046941528064", "-54539614061650224802310403899848759230849682699303518208", "21351259072958249140866524033397016494260071924133527552", "35243966181034928706382392445451933824921515370840326144", "285889882744185760421510660234825445261755519800505794560", "230820088792425087266618041153954250180608394667430510592"]], [["122045209123073503815208395412863708640450397938644942848", "551799653429509810518400842689460438214726437329369563136", "-174278843352022984614189502977238938235217950258807963648", "-3297148652199020081586033636615917680311158150747127808", "-722214479281957815433515692500511636968508425092231856128"], ["551799653429509810518400842689460438214726437329369563136", "2494836624171612121287687546229364753460353417038002126848", "-787962149868290610945478411265308483535305121587196329984", "-14907307682633409000620090946985701175089102127418572800", "-3265328497800211039296045816192628897660954994535712161792"], ["-174278843352022984614189502977238938235217950258807963648", "-787962149868290610945478411265308483535305121587196329984", "248867738917059345154356650172508705917001850793551200256", "4708281935798577558482882397798003709253730637522665472", "1031312126102516473960378488482459615687462123626859331584"], ["-3297148652199020081586033636615917680311158150747127808", "-14907307682633409000620090946985701175089102127418572800", "4708281935798577558482882397798003709253730637522665472", "89075100225646956809463966558298118127443360165658624", "19511200104231970000553934192107573362176399951330803712"], ["-722214479281957815433515692500511636968508425092231856128", "-3265328497800211039296045816192628897660954994535712161792", "1031312126102516473960378488482459615687462123626859331584", "19511200104231970000553934192107573362176399951330803712", "4273774921869493627349815387728835411234148201591503585280"]], [["131775968148026863728242087730085888", "7362437087391985181311991432609792", "-19395522387191996771915219693731840"], ["7362437087391985181311991432609792", "700129667768350441856798870732800", "-1329030420095957747364321650802688"], ["-19395522387191996771915219693731840", "-1329030420095957747364321650802688", "3140497788006787353062143850184704"]], [["884099587538149416422741030993920"]], [["212210425716553659371390863434907778822018804618596150411264", "219218284389788329627188779259027558107800293101018124648448", "31186877739704449559087184748785179261224137368119065706496", "-17156373578079272498414781028538402105705247526388380991488", "-15104938973804243326153728283275829321400742312503444242432", "-6321237765802084312145361495581797702181195984913903386624"], ["219218284389788329627188779259027558107800293101018124648448", "265844104774189005985629855980585194391071631497633124581376", "37575300455241819046792482432599609916758996170312031141888", "-21393319089818905619598551147962490561153184174130589597696", "-14485514155227291335700717425648983939462937103012695375872", "-2083530498155026885382568938268556071787476443782799425536"], ["31186877739704449559087184748785179261224137368119065706496", "37575300455241819046792482432599609916758996170312031141888", "5312315032971139122686304664722771903110369393101571620864", "-3020691488693809521547268255922868239039304948826066911232", "-2067716614745428912437165572960141908996219634897041489920", "-324042478639320877777825638669302274176892480326767476736"], ["-17156373578079272498414781028538402105705247526388380991488", "-21393319089818905619598551147962490561153184174130589597696", "-3020691488693809521547268255922868239039304948826066911232", "1729064307654408972958943879766005592116322457190645366784", "1116967252370467569314402753452477160249324858880238288896", "96686922049854829316585306258046389396089557689711984640"], ["-15104938973804243326153728283275829321400742312503444242432", "-14485514155227291335700717425648983939462937103012695375872", "-2067716614745428912437165572960141908996219634897041489920", "1116967252370467569314402753452477160249324858880238288896", "1106903674523530059690753506882529135461032501794194849792", "576180684121790655127894355489630212764678996430556233728"], ["-6321237765802084312145361495581797702181195984913903386624", "-2083530498155026885382568938268556071787476443782799425536", "-324042478639320877777825638669302274176892480326767476736", "96686922049854829316585306258046389396089557689711984640", "576180684121790655127894355489630212764678996430556233728", "690266898884871336538711199296226329306594550212561207296"]], [["4069883424616684401853827854346503980350439601706531024797696", "1346899629709764280122331243640012684301355976663902579589120", "-202137584502613620015332762328811626621170749087965404725248", "105444488844746041362779249361964417164671583481333786083328"], ["1346899629709764280122331243640012684301355976663902579589120", "445747070183751500813956083402618183965276360684012077842432", "-66896028537387102843510823134671649687095977439584936001536", "34896120640924755918521534702198659203167056062233379340288"], ["-202137584502613620015332762328811626621170749087965404725248", "-66896028537387102843510823134671649687095977439584936001536", "10039502070602810856846622543373644614974030777891902455808", "-5237077343608977099402715207453506500010301029886097096704"], ["105444488844746041362779249361964417164671583481333786083328", "34896120640924755918521534702198659203167056062233379340288", "-5237077343608977099402715207453506500010301029886097096704", "2731906314681962827900324274116947183929169920550804389888"]], [["7620929353626424027821279706873856", "1038954485974432257757438994808832"], ["1038954485974432257757438994808832", "625729324749190447430480395501568"]], [["56592120896292999748252293090216968670348979216831705746767872", "2487274369509925915616379983592625957143573328595147552718848", "210257832250781986191820673257252029695000842536779807457280", "237255184648374182639575429627083257062589158458872840585216", "-133290206462411003897556146985096273347224731703087518973952"], ["2487274369509925915616379983592625957143573328595147552718848", "109317934921683436917067406768315900367947273028640687783936", "9241019931103942692114771249312075887856785899862179708928", "10427577734551754227581853534006857483119352111422972624896", "-5858223883288983076814469705286210726375656477070809104384"], ["210257832250781986191820673257252029695000842536779807457280", "9241019931103942692114771249312075887856785899862179708928", "781175105697333810634104845473356013037347829518631436288", "881478905974237960276770587033687065842787688876871778304", "-495215754899927682637680608906226220661354539758955528192"], ["237255184648374182639575429627083257062589158458872840585216", "10427577734551754227581853534006857483119352111422972624896", "881478905974237960276770587033687065842787688876871778304", "994661831912741409338090346338563933093138650434637922304", "-558802038962471890347131442494888007935394411725394542592"], ["-133290206462411003897556146985096273347224731703087518973952", "-5858223883288983076814469705286210726375656477070809104384", "-495215754899927682637680608906226220661354539758955528192", "-558802038962471890347131442494888007935394411725394542592", "313935559533975892117396656644022325990490491430966919168"]], [["21114605240287717790629287384055808", "1727290268571748365571889087643648", "749258302924034145647775168069632"], ["1727290268571748365571889087643648", "820891325314642167790719794675712", "16795054836254216992659062390784"], ["749258302924034145647775168069632", "16795054836254216992659062390784", "151260760686247942690421417705472"]], [["964324581674252668601708230737920"]], [["2963070491514390597299103083762667989935719052130684420227072", "-60867349505774884590350510639122285839787091325587136970752", "-74481666735076176835267768729722251964238423698852911513600", "-27950778931647097488385431758996134479059845257829392842752"], ["-60867349505774884590350510639122285839787091325587136970752", "1250336178794267136982785455121178768743139933281276919808", "1530001278713929294239666234550906575119194732466117017600", "574164480751756845674369484137532976693220225536344719360"], ["-74481666735076176835267768729722251964238423698852911513600", "1530001278713929294239666234550906575119194732466117017600", "1872219609868167983501580194351811826507344867833021464576", "702588955387535702479078752856155581406661803066924204032"], ["-27950778931647097488385431758996134479059845257829392842752", "574164480751756845674369484137532976693220225536344719360", "702588955387535702479078752856155581406661803066924204032", "263660970983691165956128947778546772070465572220130295808"]], [["43049090342460345053460139013629644190280195790737313366016", "-725558222394375466716385144125888150450963841451634458624"], ["-725558222394375466716385144125888150450963841451634458624", "12228707503369725535569407610600267258846610665636888576"]], [["1762507015465354582431447262429184", "-156282652554844798103002397278208", "4542770729105737917982971002880"], ["-156282652554844798103002397278208", "88709074229129427647984272670720", "-6373242956781092194192736649216"], ["4542770729105737917982971002880", "-6373242956781092194192736649216", "19995016108187921082143268143104"]], [["152846620285872557842611839172608"]], [["142938300832146664576596710522880", "3792802946200496407327920881664"], ["3792802946200496407327920881664", "25697978357286040893957985009664"]], [["25833267854299303056400344678400"]]], "claim": {"K_lower_bound": 1081, "sdp_bound_num": "120719238787757944240342888017671327952176517307646115468804096", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 250-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.1738088551687267, "theta": 1.0, "seconds_model": 0.0042629241943359375, "seconds_solve": 415.9705879688263, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q7_n8_R2.json <==
{"problem": {"q": 7, "n": 8, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["28957631987117024102086597237223622443008", "119403202040908962700778430953362030592", "49463930213338053532758615656777734160384", "118317504368034130933859874954014621696", "149882725162625974362081126931332174184448", "117881905873780372992123496870751240192", "79673048458417793841043429583549773119488", "118018516515776960956511057421134725120", "143380720149975195156134874267540751646720", "117860063104830270539438385532808200192", "117162368211295416490829755144685192478720", "117903061976172555377903000522722377728", "121905988429046737215092549761304713232384", "117893814538449866211419365560998166528", "120933253334784442570601652735017926787072", "117895649067674767162758719945295527936", "118912879538465157735803778073123356672", "96598725024253377573475564469451585748992", "13720120801717835105727959112630765879296", "119059441524914312041428979653856460800", "185196175308038885435479071388736583368704", "43316066497505761728744513824928926007296", "118110442705571605554634302456074338304", "79179726673741482544161817192190636457984", "115081992596222360703665136223216738500608", "117964751895962266028296838111316410368", "143712390307246706766588216819602872598528", "78289615989015288601831269133328136011776", "117940667174166730904819487470560215040", "117167147702172764096352491144854043099136", "142832240860551187508026798651300191928320", "117881742282866917769967610837189263360", "121909516000867805423540661632354966568960", "117151369388255036348956148837210564591616", "117898441995551630207017517068297699328", "120934770161758729962029569338437219123200", "121907900234397995518922072911998846238720", "117894730181138422872431790867148177408", "118035164771017731824715993953744191488", "310483914273919924520813458855343597551616", "11984548544404758103910093989404605415424", "118958439678483047784826216289769881600", "81663529455425853457349945951643475378176", "38473713602516742284007591100520597553152", "118206017866498061469896230009741246464", "143966901931122591358066254313068899074048", "113369095628906012901172452984803607707648", "117885715736100856200812777636196515840", "117178576964214180635002866767630627241984", "78032752442433232892243987421724135129088", "117962588413872814523441638848937852928", "121888567841451323490686718736492738379776", "142780048430646875217588191037549382205440", "117877148399308317806968287698190598144", "120937777826968524165840327760615038779392", "117152699634174253248097262046123518853120", "117899358151018162515771053117819322368", "117789265290491693114765430495547228160", "84802909191427804291348004263425193541632", "11354345894645563199199402202821109481472", "119079856458968291024784884109469024256", "144611162337661068308442743048296315486208", "37769709075798601538356120118039502913536", "118131586658994327711716294849198030848", "117039258280435309724711722300957886775296", "112546054531550772307590916554093519437824", "117907928792878492044214868234943332352", "121983643079688649055638145080892537700352", "78051040666192981876951353806438986153984", "117957910837211463603559415673572556800", "120920022083963265499634805620945891360768", "142786011970884278650840452383721390080000", "117878061506067032585322302840086986752", "117843955994554948561442676282541211648", "145209553765891053200524558459919000403968", "11238316497545612152105611395084767461376", "119010337740004947835967901284612177920", "117230725116984502853730824203783527989248", "37653807304832626439934436792207534981120", "118154129676764590788551957630205034496", "121936528017636503100865840067868239069184", "112672783046236756780572378113393779802112", "117903158367696715875053913205194620928", "120997274186452647164906923355695684255744", "78046034022310821849517176133842269896704", "117958840701887118935650875857732370432", "117763260791844644563563379296347095040", "118343061819427832146576526942938056359936", "11234552116819611536801333525585078517760", "119032485160901887165243388696465506304", "122206982128225525697615893006261520695296", "37673934545891827037681829285882151043072", "118149280753408395864594172877685653504", "120939254652594296055375365434816333873152", "112652230389885752010835617478051203383296", "117904098453395291347216861993780641792", "117784532816305773956877126211379134464", "123075841423271934213136169048126496178176", "11233514487962069887208687771743290392576", "119027881377633507102627177523146915840", "121169930942033456203393313871881983492096", "37668219242016045095652471419122667749376", "118150258384648451262396981282196160512", "117779911003736690181324093607601242112", "122065242060667387838356920634411579342848", "11233355210434661018105070766209774911488", "119028834426285804259852836450345156608", "117780826662547481572717213587632816128", "118179569834273904956138203689588359168", "117864229803173649627853565302858055680", "118019605719641663772006015431019069440", "117859839514028947033443274725749948416", "117903057136262215067127392170040885248", "117893811239349332922437849988229758976", "117895647626103262821490306858663018496", "54573012193262109431587136826010658406400", "12367417006523315525578703131140148953088", "119172552788021922621114362767714811904", "192936749023599985307960734577539101491200", "43726382774141853561576360250362472431616", "118107420725034265831384202437294292992", "82976493378336723876206617423224678383616", "123280738702523230463377800561514629824512", "117956710716607891840814761986704277504", "144076263087416462827594304057279585976320", "78397478164795391668030502570268519563264", "117940422724656029833581766617117753344", "117092787084081840417552369958684945547264", "142721750751112210580360758162671938830336", "117881817601140889049785361613220478976", "121911418320389622219529573383219013746688", "117153126108598037431086578180486200295424", "117898440216380337183446219169917304832", "120932151584153567410038388708354444754944", "121905239345151098549089929124956482830336", "117894732669775086691765907716896194560", "184628685804693453302150799953251182575616", "11677294994302526883346891050536264531968", "118989516524658951196857594640445997056", "83162348293670528977902501033168364109824", "38803191134047626142314347516444308144128", "118202934237668648495310815888702177280", "143880632511444690803715465316267655692288", "113315592862723582733649447731766843408384", "117885773614227196995408630466377416704", "117169515817372333554778524056317499277312", "78028734055156058991766528374456220385280", "117962597597385924863681452687126167552", "121891692243971067412028946289320389509120", "142784335673147569898096770144664685641728", "117877145477247569139397319132784361472", "120938782790574596000746443411743735545856", "117153642675583805134453573386294039412736", "117899357195928079393986336966349684736", "80489927105667349420640931835817087729664", "11273465191615228231845054983278449131520", "119088817008661451105811567996242493440", "144418308199189879957848338621068973441024", "37756540441816762780065940208521421258752", "118131715524722540323263766622560583680", "117144860757308796826890071857537717633024", "112643700988283748547940140962118516080640", "117907821713724730661973273645051543552", "121961591543879397169516730738844966584320", "78042012047582449303150510850904283938816", "117957931460992704494730367457654996992", "120915527575518831102706164196869696126976", "142779745051117713546757849890177282998272", "117878065777443738447730102911948029952", "150576448298855458313001517930053694914560", "11269403080907409151143264354743110074368", "119006861357860152758897720271105425408", "117314580651670262109204809849155381886976", "37662454112559017004838071276890503512064", "118154044555949461086462753366037495808", "121899767801978616545605345825116611674112", "112641395426293399382922229125394028560384", "117903192746626260934918697762749939712", "120999137218313236387496109219985638817792", "78046809141372944327923773384668020211712", "117958838931275020714951152516271702016", "117739151268344648934704829804591565504512", "11229084362117507638444576260084868317184", "119033099265227219663864418867762692096", "122132507638982659417310979473488539025408", "37666853774603164220814532383896626003968", "118149350406868747374511785715324420096", "120939245982498015794400373898114760704000", "112652222866854808631379705620678943178752", "117904098461635329733710174448577937408", "123058447816985721046479034179893896151040", "11233369567040698177495774939185848254464", "119027897648198599846758392624459022336", "121216856730540656781119566711402335830016", "37672752977195250092511563120337657790464", "118150213785875897662404586194727862272", "122089457238366741769273677068198876282880", "11233560253169311822146409673482867572736", "119028811405417434017124405958663995392", "117833968336021099186811038158966226944", "118014255598745646887267190284914524160", "117859668637731975144698383543467769856", "117903045564105113299518669780401782784", "117893830833541645983892177358749171712", "117895644767777083364002588383766380544", "43284948434381014735879043414205822664704", "118110674233880047047020146348557074432", "123691440975825746258720339199913894084608", "117956335971335461839163177116662497280", "78339518622026327384369784455307099897856", "117940553995353568140574099317163294720", "142835760073801110461587294403463684816896", "117881739885828145451194717296578789376", "117134909713407336528484731453090899689472", "117898458668166764928746727543293345792", "121911977701006762031116374738680911233024", "117894726367838217171842360641553694720", "86722182576132827699964842369788575481856", "39560907247883275398746473933011786137600", "118196038130306564600409416604076474368", "143924372218307630105312674028995020324864", "113342721157397729789544333761765351358464", "117885744260589513129305150427647442944", "117285240128078824404595362967418656784384", "78080039232002997490053612466822050742272", "117962480417028299175013496256286687232", "121868885171290796398103142991956921024512", "142753041134925925440246361126133022326784", "117877166810735965990254015703175659520", "120939589203334804688309632035746077474816", "117154399400243436676108911544020840218624", "117899356429546481010766776469815296000", "144774556865640481713873035788997709791232", "37780845833307092398499095274075312881664", "118131477747147709419924539538334023680", "117246493350544657586246965809643117346816", "112737670262259217874950904873610150674432", "117907718842300148591068482337090043904", "121928642757435584328744849114912153141248", "78028519547441352821528952657204092076032", "117957962290390314880803973643708137472", "120917974174136187191385017272970355146752", "142783156457022340090548895355216674684928", "117878063452263516846850767515872657408", "117564059115107187424174577837174129950720", "37688129659045980256130114310694223478784", "118153792031897482523876853215876087808", "121854764690194221829003963372017081647104", "112602967671176029214269251921901686620160", "117903234862748751374308619673615204352", "121014263725307085782757642945291461066752", "78053102248582521596826409347481119752192", "117958824557166368310124099326634360832", "122075958825744789498161661618687846645760", "37661473323030084481638076083493547278336", "118149403351862060056208745272881184768", "120954667805812471458782083200637768564736", "112665603508952343836439025382133485010944", "117904083806040389489812864220354576384", "121202078322303105957994028083041764638720", "37671325422256481142482713300825601474560", "118150227827704034991233122941324492800", "118007942382540201519888412733406707712", "117859238778943454269412610694918963200", "117903186778884844989263239743182733312", "117893741957503106955500328421871845376", "117895661643965654702278434845884416000", "117870650620489228961486678890800104865792", "117961891170432570054702298692029775872", "78498643784389179502868104020963056680960", "117940194063068548690087626188691341312", "142799122164876085726584144767127421714432", "117881764846790342418036964390128844800", "117199458426828156859680964615202056175616", "117898393311238447735778118644801732608", "121888346747341011184626230192744930738176", "117894748471364004084433256332790857728", "113869328688349100131367807584877942931456", "117885177229127602588407413963501862912", "78062865017847709498030465957826117238784", "117962519625539122342866497497833930752", "142835041276613612448441534326348437258240", "117877110931089733303880110096473128960", "117134116106453491346494956748784338468864", "117899376975173085515491181367492870144", "117590628205248785856435152813362170036224", "113055810081128410466334755281691014594560", "117907371834457309916001092357790367744", "122007425243788597526244217759573668265984", "78060776543201423886439829715348008992768", "117957888603208730831600822414647230464", "120892055451501210552104765479613481615360", "142747018050921440736659710027192227332096", "117878088089446365101224570522915831808", "121898233719110533547404701347824936157184", "112640085522046451696121264383703235166208", "117903194181775951322394200673343242240", "120977684534591688919454485336996022583296", "78037883185823116112708940767448723881984", "117958859323048889712239390124142493696", "120949609452719308546556803050459338113024", "112661214688222560023908878436303315664896", "117904088612661748431680043618326806528", "117858842943969772497111990109034512384", "117902992792645848468584040476868345856", "117893785983177122212260075464829173760", "117895588254808463704473667765390016512", "80283312873460803685539160994636030279680", "117936255122442336748814479569549524992", "143051397715841872432695297450225973592064", "117881593233802990275807805242095960064", "117142367258788358794293936907160217714688", "117898451113560303937258263704206573568", "121973307628348573148036177210178908717056", "117894669042074919062449036251323432960", "78203511859566802406540370693154544812032", "117962199038363872270129205319309459456", "142733666838837924917716968425979933360128", "117877180022883149020841008365622525952", "117224471363037071720038785654998911942656", "117899285506075706072732005986446868480", "78016064742437107692839300135444799291392", "117957990758204529385762530724933533696", "142866421115677971563962484758787141926912", "117878006734464177718375996568679481344", "121008664807968467546668682555965162127360", "78050772986240023833517417609222556745728", "117958829877175001512818162572030115840", "117901878247752013812521256912607510528", "117893533725359623348486270685160669184", "117895643364339935076658037984065486848", "143683191155219333014692198353949369040896", "117881166096538603110418313458692915200", "117357279226637116514111676757192369766400", "117898233817442295033498924924253765632", "121912448377139325572236691661587660931072", "117894725927673161953434336647733837824", "143037249191461806964648240569843649085440", "117876973408920724890957310590019698688", "117168548852226828861162832969615735259136", "117899342101309309905397212685229096960", "142827269237576791010800710102561666891776", "117878033395504904886322042434633072640", "117892730832431620367208880912486891520", "117895424570285464417917815475979419648", "118211975340410307072739498463418384384000", "117897377466723660909669630783856312320", "122194550200194750237725191945130799529984", "117894462722877623974282682369279262720", "117400698048983755593258739054573072154624", "117899107512464920663502316039795900416", "117894583217945433134796246276693295104", "123081335154132872011319966744762571030528", "117893643205672176242747415043061579776", "120067328504115670072483877149621616640", "118354651770318091209378746269247209472", "117901915329162693071712683775336906752", "118021360987618168627794605018007470080", "117860510425855914475944560607438569472", "117903071336237192414663259035000635392", "117893815239036885787932347853323632640", "119240458217829610640332964382667440128", "118147909904412672688036819758787592192", "117966636861427290203611605736311750656", "117941261212721966626711641801952854016", "117881774924279917846902760340040187904", "117898439693224942300133131590867877888", "119032965009740189761137238985156853760", "118212916645721606404924943862583001088", "117886505137745540105763756823466213376", "117962567255823732615059928111906816000", "117877148606082989993854461739934941184", "119089270466629768701236700382316462080", "118132638865754002224665606123662868480", "117907824239857437702474728977486315520", "117957920502554048609405833382654377984", "119011373906910933020041829158691536896", "118154001259886356483524005841751506944", "117903180885139360610580004249031147520", "119032617926353994469990901136817651712", "118149292374657557315113756793793150976", "119027876239563374048656346554331824128", "54508094057379646951608295627754825580544", "118291320039205206034554242694733889536", "134296281918800610702140700097664499318784", "117892667190030914771378118682487029760", "78504523557641094554607399764238901706752", "118021118722133510459232117121947271168", "142797565136581400647260161148385201487872", "117860458751259881484641440031517442048", "117167211396544823163966998748203300421632", "117903057071763604739047696441116983296", "121905778834428844879415076894900033159168", "117893814734469934307013798464556367872", "168734930367201539038777037968541734666240", "42349736652123523910470536736389038342144", "118117791723113539661180062483911540736", "80188061783087718984948999498264559484928", "117224422640133584404156227922072545787904", "117962541970850073178383228130306293760", "142901438828011251246742344794163757711360", "78048330149851192897194899500149923381248", "117941216453481435434351828580685578240", "117139593638007408828135232719050151821312", "142791295558868439514637561066628648534016", "117881770180629086997122385394163253248", "121908354967288959989601207210869381922816", "117150297216349441613783624633871325200384", "117898443081447487011105109922975580160", "83777205971101139124110467341187712811008", "38936526892884088855869166835542676996096", "118201701206748288747109816110738833408", "142885021360541023975340022293899843207168", "112697144708053887628423135705858641494016", "117886446631151858429585239747231481856", "117230760045829141542363753043943648919552", "78055890267338988955214655735146192306176", "117962535553736422972134730322356994048", "121890036826024307668508793452836356620288", "142782064136761192677841206412902513246208", "117877147025436659364119108395103944704", "143032361697070232564037554400935876231168", "37661134483946437520375140725607175815168", "118132651849182091590721675965098885120", "117203792978049252057710807579280984244224", "112698190354014145856581244071512360615936", "117907762041407402460913970049940717568", "121971063103378098240949757920542812274688", "78045890157436483572905043648930931277824", "117957922601761856007918683442651332608", "117675734596065796217613409432866983510016", "37699598978687907681801048554105009602560", "118153679340368467723339275769646940160", "121928787424257383574740606721675357061120", "112666173879387134164146358675670277554176", "117903165605129398832448266768369057792", "122024762136020781782032044366053211373568", "37656599136256247911322552067390550573056", "118149451328189596934893630854849888256", "117871548212183884888640010846761648128", "118017393738833321623149288646036684800", "117860388040714793303692076830798381056", "117903085044101989926589715527365558272", "117893812325167818474070106575726444544", "78645832160985773082509074360328169455616", "113957604007437818455360433303349232664576", "117965944989940803554767715203574398976", "142703914440671578508693279797785518931968", "77989371535040677664352737865175041835008", "117941351188322059924114851784386674688", "117108453732559669960563078523988117291008", "142745026778455530025471351150419204112384", "117881801724772656159035510766700593152", "121918321186235755620140712932350271422464", "117159500629082851107737238517191786102784", "117898433760851860133123264706504556544", "142995738042559294745416967244652981780480", "112766009047900378269155344718969801015296", "117886371324947802532799946651466727424", "117215076067933781579343011317959308083200", "78048936761228221312266856520528198369280", "117962551436255670433083814409781903360", "121888342259857886376694148894415583707136", "142779738893821835588190589470315638685696", "117877148610280380439556454234514784256", "117125981730725742223302557167456090062848", "112626244791194551974856456831010342961152", "117907840842548303017693787987476742144", "121959819554051091038249045667030870523904", "78041286485894435822115607037006556692480", "117957933118575074284740721480787034112", "121895640647903098187617308232907357159424", "112637871375926470445981130274591735808000", "117903196607722557839792107039527796736", "118009952932969891849683831880939470848", "117860399209835369624897266440193703936", "117902992757316200316166117475255058432", "117893829459283131278766316719756541952", "78076451234130030252423447401297579343872", "117941152261706151779405901230608744448", "142903472398808565073375258112180986314752", "117881693787958561309391394473259302912", "117131816088176515548324142838720371884032", "117898461802340802202622072585946398720", "117222605265997331145590906971680606781440", "78052274915784457342793407823385779503104", "117962543811212355487568596335614492672", "121869245225893731022784738305058453585920", "142753535165936234936208113873925452070912", "117877166473880875612833742463046778880", "121969301200879443425817535258744472993792", "78045168766635857492801928109560925519872", "117957924249653476427898170001338662912", "117860299063261885119468215686169362432", "117903020040827996300406266880719847424", "117893753709267899891615278039258103808", "142771069839233455350746563448658328551424", "117881783967170776849568908576406110208", "117197822113009767855692007034783679905792", "117898394967147664191441825890140422144", "142890841204026249987249075528660775075840", "117877072942491447599314033500831612928", "117902544368596286715690206400322994176", "117893793219468579195938219087080980480", "117138555955705519802514149737263372697600", "117898454974347115832310327912259649536", "117893703562483303509609757356809256960", "118388392094141518380283619549223321600", "117911802886984867833815843516541042688", "118022083328126314538869603273585721344", "117860489091874275890685095333767151616", "117903070046613156489118357658837975040", "118157645137533218974079381354827481088", "117967266413503459803533400637102358528", "117941261702801151085368475161041305600", "117881775728051173979163571951887187968", "118213588476835109895504088257643151360", "117886549767176452491183147781483134976", "117962541921516228331549440768896663552", "118132648515361208762408010494769102848", "117907797720918687075310654823195475968", "118153957265828169261326040975710093312", "117911141024818743983822629249572929536", "118022290726081968392118779362842509312", "117860494555222825673446510565724782592", "117903064880196130816823701801512468480", "117967235392428242865921109543035600896", "117941215068284559913352803168951468032", "117881778057564185717541738310109495296", "117886524259663728179845509319969734656", "117962568913541502096867120602605944832", "117907828101263219617169483322988953600", "80307606671642665396386041629891564142592", "118017135182193146150779221545068789760", "142915248748338013852091623787907839426560", "117860378647564274435718647065161498624", "117170794912956005944749172172507765014528", "117903053443206607088687438177421492224", "142883778704524593095994692251565743407104", "78043061830243142807335345819471509979136", "117941228484585463953901453822379687936", "117127104943315104547903703234053190713344", "142772738764314273176108046582889190522880", "117881782829426509493849099676929753088", "117315182459919166259515564598525211705344", "78093308344853845852747694809238336438272", "117962450135641598523529753481241952256", "117860400055338745050255077162897899520", "117903097697473987724738186607220228096", "117238657891265219380346242056169157820416", "142938524587752131813367208003768854511616", "117881669941945126443615508560925949952", "117902907425432293915919576340786839552", "117912114185102947810677736388329209856", "118022127350231580776126964992810418176", "117860493197724858531457868804858576896", "117967373354278736169406081373426417664", "117941240312483569306067290346062086144", "117886485958804738972099175414421782528", "118022146786393110697556966645738504192", "117860488755115899578833992427614765056", "117941223672838259536868246723653271552", "117860362820026973250842897843373473792", "118022150220496808114543351416294998016", "32194382550459990077957072894774214656", "4624492595167850023465343525362597888", "114374327915562691365252058032778510336", "111767458334013155510532752718560231424", "4531782113334307256876191567702917120", "399690953633772839497812827834928857088", "84165950718020334803339954644624343040", "4524134607672698988033697414712918016", "1640968365384486405677362842222597242880", "430231752442889624074817223443267715072", "4131493787938975800983158634280124416", "10913111711960264373704489835954293440512", "1062662420785575994931238045705406775296", "4076182862963862155227126369089486848", "62326602810574172119298124400505651200000", "2687127964365315503532507862929791516672", "4056121707928887534018556345553256448", "1805866724321801870666507744118309736415232", "4476194289892844683342123332940834275328", "4050979186905487183146392084929314816", "4031240116847403337508996936784590040727552", "4141124214703673088736199050136398069760", "4051567534185294214179454305112686592", "4943078175592972715666374250701745358372864", "4194252886314697712545864010342015696896", "4051466362777927137964882296100093952", "141174652743401715564554371945514139648", "94277858985280151674439840100601823232", "41705078990782652840271156795636973568", "4863032793086317942031336273120067584", "356283071775349591027449274348819447808", "86382153773019378201435177833690300416", "67187992323237843038566913367651385344", "4586431705737374182821817693717397504", "1207429826913711428056926851662379745280", "474942177533358134197133662875037990912", "73773424213014865416326157011523731456", "4332520658006431156742776437784707072", "8428658790471010733531744137515601231872", "1094064763678353606750423782844314681344", "355229425466490862080747347800156536832", "4107560387029533103668964757979791360", "54934767822736465541568295327728826056704", "2702807564700107619143574621117000712192", "985744067598025677949496165983634587648", "4066716799267758045132293910724345856", "3828082297607901636526149872860499346980864", "4470340864900099696245849312081735581696", "2577799100182679036655616748135856996352", "4053680893594109007290170420532084736", "4942865534389828032277877426422357302444032", "4140339786493571146101615417267924762624", "4469163808480603907549663359249529438208", "4051276598688394333843995111291092992", "4226409753252271450850992853161763665870848", "4194856446948154888239719929157037064192", "4140927780143087224506955228540995371008", "4051516760317879245504923438942257152", "305330193222981335028989635721292677120", "90024563840959469656575426524541353984", "35989118455790186605247283802830536704", "4874913132888574566129382429762256896", "991751635582462006403886078732133203968", "519370445110516891979090837319509344256", "59944664286402473960237922616514445312", "4392023548781975445813073638496141312", "5940329402795182344532413356713055354880", "1156972634358362009252395975531183472640", "70348810722163252027905643589545230336", "4309347134919316854420910280976367616", "45578150083602749666870902990174737661952", "2730385002579317623706338453335740252160", "343431995952691166076117078982583648256", "4098339064258626750137594896013328384", "65822958611662943124500964966397849900394759426136021489414498680832", "4465126599283027463888415126634576740352", "968367771602956553399017036505986105344", "4064303197262533778228192616267120640", "2355537668196902681134222640221872210313216", "4144152677118221528941234735718250577920", "2578884720952581247165633963020727091200", "4053970242575475629922771976390180864", "4182898929664957798485349779976827925692416", "4194899756832453830724347707289046614016", "4469898089388486117845969765193561931776", "4051225040836070451546802246333235200", "866515182731726216103696132883169148928", "561899691013316352206696401501895524352", "33436684393522255541503514997923250176", "4662868485254950729996422078586159104", "4443981754321856740080870985834306732032", "1238172227944066575498678416728569937920", "57256239459016376244683513420727713792", "4370567323076743610801544757214445568", "29330116187615734447429970212389184864256", "2824105625047700504601048195145094135808", "69690648099923240126689398788678746112", "4299892705552101537109032872901083136", "1415076945552589260925419956591893703294976", "4479260434885237634839441929356298944512", "340945711063643239927744168297918103552", "4095938628987343768394735751908032512", "872027645967284429687678343858725205311488", "4156593338284559371106854976069730041856", "969444318474744984275108164656108142592", "4064577817296658807407496843241717760", "2459464271123220843468489401509343922225152", "4197849779914407491884590398805788065792", "2578765421094409494130369656568351293440", "4053919515024917788438132494664990720", "3237498873498458551383869434562495905792", "1381625577764555752409246597466885718016", "32517745984646925629407310758358810624", "4640023397571051597728148112256532480", "25508864232994585860308539375698292244480", "2865436296606524461668056586780739108864", "56653478586702003677788146584946475008", "4361823685669920886534179850175905792", "91987062727705809165467281264114057347072", "4692924982506570896971706085083071905792", "69578038510159639888432348132563484672", "4297287183380778708000258462159208448", "323501907952330657417122947701341524328448", "4190461317426369902617004967596876890112", "341223119953810246412758691841780482048", "4096196772944719671866068926810030080", "984286116827479425258448050374767638740992", "4208615640537666612870285544060564275200", "969321416690702647566987256075265245184", "4064528688242646335251668738953445376", "19152628952080015800656077339306124902400", "2976395105652310834411169347403264294912", "32248590432820295617684323389818273792", "4631688955367654580962835910354796544", "75393466047524758439624655689618370330624", "4746218130574029971118472233756615770112", "56570348714056938732988952702963679232", "4359194178913788393921312145134321664", "69853775781373638866959102013738158391296", "4397290557128397283394356344001986035712", "69594717806920981155572184361870557184", "4297551754066439084780063967900860416", "359950489314014987848680924554644642856960", "4240061641685277518312219538006185345024", "341186678849376034817933495696422338560", "4096149933993152786901988614101532672", "39110953004897634856190906447130058031104", "5040588570200326483279222503936565968896", "32220905354775103976200305892105650176", "4628739236214770336167024902153437184", "56977064857089598107125711481399630888960", "4460751746104939937437760765319993884672", "56584071871205127204203317163949293568", "4359450413165841448408721582624604160", "72861932885236152838941563366282815864832", "4446436451137911327113797093312081952768", "69591855312674782646433660147062538240", "4297505331673176270211349318782156800", "32716329808192617788107775757666167554048", "4735686944598292954320259644403369377792", "32226094518794255634808041954657435648", "4629012918452467758949986103958962176", "59718196262751256038017758489986425946112", "4506971709446081546715235839305450520576", "56581492631566742632032217961378873344", "4359406721777798086660708954898694144", "34082427596620954544649771837219915431936", "4778215434598540407000365734671681585152", "32224822232360036852137258622570725376", "4628972646354171494221870082910322688", "249826919740017793666435602428653993984", "73058839508618028220595626240745930752", "4631274318736743743719843487299928064", "793061007155278096848985312411542093824", "76206238968898657953959682293110931456", "4549678472239884692298220393681911808", "5772661127881820613352278517985769947136", "362253921646654305285749738542481801216", "4138952249689412659312278378391797760", "46924106326931258614410619635844408934400", "988772973881333163160161453148775383040", "4077351614862206891038169369866665984", "6891728899318881258988679544635008841940992", "2577027668688589113481134906036430307328", "4056383303881118511476212147620413440", "8108117015960513875146353758778287284289536", "4467586891978204161346216905415021559808", "4050986250255449417599722795281940480", "4113657074023503830786666606048049320951808", "4141038987664487035994572699232140001280", "4051567615767603643819138734136229888", "728300715916815454167512811100312698880", "76862987710263983584425510740984594432", "61284612561528356046264352354567454720", "4616789669193121506425960464010706944", "3966435459396192207129023042650994900992", "372910385799780128799425504559023259648", "70765865863133307749057099332281434112", "4343361347355771435737530126651359232", "40217461585780405996732506827677547626496", "992259689860135322958977015389706256384", "343777272545543722548593042484606533632", "4109143224341363766065750452832567296", "4432564665650214825439233843741538971025408", "2577562396210157620555932275066869383168", "968579373941724834455625777941309292544", "4067014141283017796090600125238345728", "4181683390669231610822385044955406360641536", "4469899477856105608109095950578532483072", "2577652324336788165007358523429502320640", "4053681256572140731591637832233385984", "4624589392139303885461739394200400451076096", "4140578484678015528724621934764645941248", "4469441928136056122299601459072276103168", "4051276370162256563803125993711861760", "2802808696522419487574791708942184480768", "388057155700986924806539086257065033728", "57691473754028241670036702566383878144", "4404627583950504480118765179965014016", "27669355078364221737611072306385197727744", "1003487676731624777703321875074284257280", "69700588532746758318080947388650881024", "4311803546483934934980917439148064768", "618027436330373908569650737700600283136000", "2586846905107154603885095278913980989440", "341051685940411015234724324108278956032", "4098680433598963861795430730968334336", "1271789000088576600189924059378202559119360", "4480858454387063496046288103768015765504", "969105669711651492110487256558779498496", "4064290208859828001253512592400318464", "2654970676418195851003183295864742002819072", "4143330557103888619407315169126196969472", "2578566330432915729145479642666565107712", "4053971029460153682351539618647638016", "24358842874354900574770153915496100003840", "1008458284382998401058825293786517602304", "56659419549463247026632077137384833024", "4374084330841308905488913184464044032", "75285461625660133588262235479056641425408", "2667333314567584254425974298601913843712", "69589715676917922423732608899139764224", "4300277532288592270603993194057170944", "403958156734513898200229691005666819309568", "4515033241060671360040407249817591349248", "341151450808730761668577247111749304320", "4095908954072702633828402364699115520", "996945550116548447880748642435744447594496", "4154112269737391947373568278017158938624", "969309295322276163523859270111512756224", "4064580191151379002049393996700057600", "58471598991303905904199063952957384949760", "2694787797466717909601024826779468038144", "56582635594331648333133998141403561984", "4362244184916429023718877822246191104", "75969938390101543642077014791853722042368", "4743951968469704985270564746315287232512", "69589136124998154396397191339035328512", "4297244858036447991369249402650624000", "352420966197597035177859794946464967294976", "4186011851844926460377483555079790264320", "341193588496891055121263075324774580224", "4096201029003683713181881344104333312", "61235035918615252149141294482297628655616", "4816322431477879469796831630483794165760", "56580164712435986187307059798169616384", "4359135903141257930060517324592513024", "71253591202180459388257854986427570323456", "4391859208221360383764356292068717363200", "69593355678129637210144160166765920256", "4297556948245133386642441060984291328", "58965267336917881371345878750573696647168", "4449007221796876303773386595166777769984", "56582177181421280838962062171006042112", "4359461659963226225857775897122177024", "1870009541906130859668050773012297809920", "72210166072666340195549762875759263744", "4564759924977591223866181171451789312", "34563056959783241357067752730229460697088", "344258690357108390395315627146237444096", "4141425680197304114192346071781343232", "1035695156822480819396773336787921817042944", "969274036088423979536881370021408800768", "4077689882262313086063729851039219712", "4621891735849816721545205671154790302744576", "2577500999387653219475983004578894315520", "4056382131349406233435641431386488832", "5933677466469310239686331339619034963378176", "4468489163213078098450625624176496476160", "4050985508561296862531607457551089664", "28485140426250997553222201635322212646912", "344991882848987690222259366753099317248", "69695560477261798104620301118192222208", "4347459048045723409146593651674054656", "325428502483687487509150976242070589538304", "971257914461065117257781672640648314880", "341220989205872912459116075332313022464", "4109511215631112758191133082125336576", "1725506164316943514110698063358245533122560", "2579916040381433687210749558498468560896", "968911532454686097079958525555832258560", "4067008286958592666918719549394124800", "3230313807580643780718435736846461510352896", "4471307098593238584790423887132917497856", "2578120362136007233435120400619741904896", "4053680099254769338134141018967113728", "61605015465159303730012685871906360918016", "983832613026787597815618609487590457344", "69604003048837247205884820126255022080", "4312173712385472017322683288640290816", "512017823462601453717048810860894754963456", "2589090634074069940370744417392573546496", "341090657020137492085939060042085957632", "4098674805782374846817795865531383808", "1066095411798079064771686608056604560457728", "4483906541627911838609216106255827861504", "969248169998939648953134002327282253824", "4064287702873085831793696095338496000", "80598632503136596326529013831717875613696", "2661118095654978972115579557797462802432", "69585475551930980522902240599306403840", "4300293724627977012721473248498286592", "348639698968789067690845151501502184947712", "4523054631009385425605843607150240202752", "341197171152629145235284388137760980992", "4095902364507880990271446907388690432", "70422140212964255910964276581318080331776", "4767404620285995421362734880707527573504", "69594158208041395077540701358669168640", "4297225708955916262793728083749765120", "157594773898916558042824157712698621034496", "341602440019477145174709080636176465920", "4141813119342418588817415228740337664", "1508845996027052731596330343918893415792640", "968989663010798299139424661551682945024", "4077694916708207809611835177191866368", "2239024137141324341697422781437356133056512", "2579031652866820482967625741567969460224", "4056378342575547550801041287775518720", "543367614288617006015539578925675223973888", "970096638571521199496177632124992487424", "341077547742125605842089520121528713216", "4109532030245931639417478085177507840", "885510601807921642641429878992647539916800", "2583580367696288022294099305515127406592", "969427908818568317254775272004065951744", "4066999193777184591654222527775899648", "311772006893401195841555258749125570592768", "2597526866880907692735956550674385207296", "341236661695275181814561771132234498048", "4098653732802833897350859065577701376", "563615033278819190485623943321713205313536", "970034423515371414699051015746636218368", "4077676435177114190722915628503531520", "56527933832533405881265036385742487552", "4355194123217302263636121004686704640", "228396184890961381624175764345590906880", "99951369951446741930575402334580375552", "4486051645340538973759535355999027200", "1010570820807553415765875972494703198208", "514354292563960434705189467404040667136", "4125015202249892217481674290081300480", "5400910559519152500494878774482926829568", "1179924926477465433374240450697563734016", "4074629577551679718605788985274925056", "42908891288023239620701437449975298523136", "2740598063715378069168767817040294576128", "4056002257844212582404229801569157120", "688069923952472234452730718919365861834752", "4494291630928231123910492583838781276160", "4050964424299361254181486491747745792", "4994041272415138790637424247182334997037056", "4140304247802240762115094242550307880960", "4051568319225784262985002359227154432", "4084544101024714279570873226267428244160512", "4195001061250908909133520561261959446528", "4051465664801318416386651006420647936", "298065406487696524118372222716199567360", "90676185952691985624507432904761016320", "69757381289432636775082875990979903488", "4574928807086237287939324606827986944", "833695453180993248396457747716744675328", "576619407180778446438108772819544309760", "75850990594586497676256874952061353984", "4325562777405672649761075514390347776", "3594488469484142599039901267312234201088", "1325448138026937335983311063597283540992", "376573903219772527605033271472596975616", "4104870031053451052207668003281567744", "32670231433771576204049734813217248509952", "2796575829083237956308041314607787147264", "997947614323604759739155432567191109632", "4066511645214382327676683161832521728", "667161939640105926174842586026746572701696", "4495211783269561786397231841349105352704", "2586049727389465134320585108310361899008", "4053660556075555755356115369266774016", "4962577838967963195379109404937827571990528", "4140326010536017172974613742544241033216", "4469147757474515864289984319999191285760", "4051276611878096146760434543210004480", "4356927140576915351906982684243253170012160", "4194731726469659163869709356395126587392", "4140806245793763297000085206773675327488", "4051516876663965096653227022912323584", "694497387782840979389623769037786841088", "669418099394816648549358154872560549888", "61536649036044536866174006464291536896", "4383714306346692752103041698963128320", "2889071749108267745586354338177403060224", "1456593001533580140449324191474253824000", "71239835318918717010930524587588321280", "4306047997754177718103144103988428800", "22538407540323912817567877245977086656512", "2908495705119918094531032561025908998144", "346097856104420285131867994603015634944", "4097962383398650461718689412110352384", "464779079508038665600150433271402333208576", "4508439115494254837127277656926446419968", "970389579459809325356742715917352304640", "4064267656902048884274854953408790528", "5384330116681342549203288708327070293295104", "4140055453318921308097996210191359541248", "2577297474888895449607372228166175162368", "4053974167301221866970753041220763648", "4411209112337200574077995072516665680855040", "4194682030529865404813415967454471913472", "4469650881976135298071755027456930611200", "4051225243914140268773378189829341184", "2520591204469588446895150406095840739328", "1572492230156855124891392349939615924224", "57824737912678881359108310313339977728", "4367289823666342835932230428324265984", "13007331797137577905353593375015919681536", "3212239040496407225152790556486001491968", "69899067493211363165448145268029521920", "4299101794600130183535768815376793600", "253983916820376028138935848982054774505472", "4545029822322654638258966513360654303232", "341321660837088956727164126623527075840", "4095884431159562911749948637616013312", "1723149803309321750424102751459266705489920", "4146830133669545162272297711026755862528", "968912276451127334449504113859433070592", "4064587175026302847246927801027133440", "2445129265660715644833826760957431281352704", "4197891786139331885295179593438363385856", "2578781273014235721210310274969912737792", "4053919475850205508872155488575291392", "9486997227227608161003191579503816081408", "3536297693233169624940549398468411523072", "56866772463365112149344890594168668160", "4360564458622168541978930128525197312", "73301967750321458467090787215156533264384", "4754758651163104000039779925257149743104", "69591456301388745231770180004966563840", "4297236010895499942545527406457782272", "434382862981397537012644600461625344917504", "4176651196805928400896237435507875774464", "341131272438548119134814380535748493312", "4096210012410273345540843489514749952", "949967521052454694899213852778555756249088", "4209265837613678862324271485773326319616", "969355903297113736844599906262004531200", "4064528081897769592450904636012888064", "61807616822308854332064021399046304301056", "4812815642259492121385078575431942144000", "56579680406733071373893625904099229696", "4359138777864145502646279992481153024", "72497605878918759748491045078042673152000", "4387219049784675622626935827621688115200", "69592189343018104174835121757685284864", "4297561395979191680528051735038525440", "343955687669655441330936314277479376224256", "4242385533458856495204154747270044057600", "341201718469651470714837867036747497472", "4096147766363638549398450803193151488", "56830512628129018260301753035597478363136", "4461652517489138976783481920718450458624", "56584216781835503367336863771270316032", "4359449553015866926504357183124144128", "71690791202481366223801300136969260498944", "4450873587003878820400445188331232296960", "69592941160484038959262692905421111296", "4297501190934637858896416502204858368", "58618163782681934012776391231088302751744", "4513363930764616179762156602456765628416", "56582498689846362490831370642624872448", "4359400749764019405021219953339006976", "485506298578958449477602957534424989696", "81145668396652652299728748415201312768", "4533204174881179257436583496668676096", "2364230429994153613503821396108925468672", "398286677293902102391024408344584519680", "4134678385168417639736990366846418944", "20056896610235982057211171929264901586944", "1017493408733010761102557335176809021440", "4076877079477968377479040684284444672", "446379300883651858515258654671420094676992", "2591017214850475453502829899296073056256", "4056348830131120173674026908520546304", "4474721710615807074406535670571811456679936", "4469586601784659471659170015401255895040", "4050984606837695111428314979855499264", "4451391008501289636881669017533651127107584", "4140722733436389747539790704853290844160", "4051567918526622441476697695373492224", "1895771121502100806718775429053020110848", "415586987364970897880203993667363405824", "72172294650202371642947035001585139712", "4338172675504412483830214108301492224", "12084857296647377741104893061630110203904", "1052723191446647375181771992057738428416", "350756980313573503741971134531483205632", "4108166092809671982746988437559050240", "306382674596525748655965779571036515205120", "2597907597135167382314770764500966572032", "971438145583885881825226550429148512256", "4066963886767027616715034486290513920", "2687197045476727902344362592848651120279552", "4472558335345557474305391667644033138688", "2578536297088885428385018504503571251200", "4053679071125279425215414719406407680", "4571945585173277223031698049275258329890816", "4140621172065481027847519196414119772160", "4469491665697318612035206179767619420160", "4051276329296757633443466954600873984", "7068736360357122546233852495755963531264", "1122085719520833671965925756748481691648", "70216069223576737432858832398003994624", "4309846233917817887882425122154348544", "183262424610517161669583315148309413232640", "2612791620116393546955534711108032004096", "341498763363556365517898545817943277568", "4098615949195403109164742467949428736", "1041502342059042318798885559573067841142784", "4484351903110520793634863499310945796096", "969268978256709225952827469401929285632", "4064287337004380246532129976848744448", "2740430420311338061811757584541081835405312", "4143128924337301856733147664371255607296", "2578488234837545547796893186364062826496", "4053971222498850146315879409443143680", "66922383878574085397906217015983866904576", "2679195516444646472220161454813015441408", "69597755081898021239874235690605608960", "4300246836875389891185787643841478656", "336706034186196603939303456926877282729984", "4525135331177025857710392572997124751360", "341209006254617071012570076526887829504", "4095900659033867632562729431819354112", "1053585252708961690963275829347116218580992", "4153181935448167214684624522367817744384", "969258633372800995530104001751179853824", "4064581082015209560287438337300496384", "66877148028040964678729063870420884652032", "4784573960399234051958321460175127445504", "69597804039950694898093347401170419712", "4297211809325770630076868675300753408", "370890806318420296522305394199895262363648", "4183537283643572757346911753280914718720", "341177139625085409707186244850515181568", "4096203399930272235921557764939186176", "72918591187991665670720747294332762980352", "4385686791643963036820900360597406744576", "69591803666125828670189936424324694016", "4297562866764671794772951007158599680", "6879640071629000713613004976567229612032", "358632654990199669570845515807469862912", "4139429810320855908437153682152226816", "210039524114303503946208976294448726016000", "972853020345454320400253944395219337216", "4077626773793546579517208709937758208", "1560577790833219051415031587418360808210432", "2580323770895589540928682522128943153152", "4056375147744620640524182811863678976", "5487816857163973271852370634441999821832192", "4468762578977074261256922167627170709504", "4050985283864488294517870686596235264", "125682395954484151755026733399958269984768", "975886862716762463690572137402103496704", "341790555235543122165295388140163301376", "4109428741090000219039535503253700608", "690693143310668515650940235976525597376512", "2585708264012793098271044184244043644928", "969727351792527189187758809187056877568", "4066993925160856896210893513859006464", "3427508831598113085682521811131223622287360", "4470951051807109249987154276352480247808", "2578001987381219659322350510488336465920", "4053680391920343686300606389806956544", "250511504753343049822014985437395611025408", "2602829866400885917885196685112298700800", "341328019022017599309725660789388345344", "4098640556401311172123707930199457792", "1254598306381045671467555002829094778830848", "4481074784540459745423398379934191714304", "969115788312035714043818257795524853760", "4064290030891374131013962350521745408", "418442357238529014396997168447436267454464", "4513287111678438762297026802668227526656", "341141478303888633032183973262137491456", "4095910391623659709445325430714269696", "360620010097722767108995603580896143212544", "970975117241679122616864165593842974720", "4077659828728926317607520622107164672", "3324321233989642017191109064109464462819328", "2578062177135510845973293513553628626944", "4056380741762269374841261475254763520", "1567010615520580468827330799750484578009088", "2580306256715382529290403411319314186240", "968966565244977808298092454826102226944", "4067007317389800021786431347765542912", "69525450197082837252379115611066728448", "4293355779654023504581622510248787968", "579422920488676890694514859474564415488", "827903767561576146332770131185179295744", "4112524183260436628293509465849724928", "3054536245094880104086306984803757457408", "1417869407253833191190789390734274330624", "4072269590162608471053995446112354304", "26875454661186698362330520060412701966336", "2849162107823347416874335963375355297792", "4055773542452354469005129237993095168", "458767191523589364258966866866729297903616", "4509012280390246166225610056516373577728", "4050952503650823637645261048073158656", "2924182970936392192282764680989841886806016", "4142735350980688485043409883992516722688", "4051565992581298486762276071741063168", "4533668668234364716673259393809196576145408", "4194574291715256416548271051968094404608", "4051466062906484328854659554391097344", "717949873278134631746870161774399717376", "648983996569868696763181921046234136576", "76980117314823941630361431266169978880", "4321947638577387297396632036868882432", "2386236250282124981445536549768169259008", "1629738099795595460620750164546266595328", "397668871898247668799780833729145995264", "4102497811743407208275453842988990464", "15113612646884767578409103489732054089728", "3105363083878344423879282002521592168448", "1034661154951706903881459959611130904576", "4065923747690690728629134189452591104", "365448304340778062100808252577103824814080", "4520357304692520175023042773925559795712", "2594352124782986906653423840662902538240", "4053640221725134284716682159675408384", "8710981198799578384919051802577261603848192", "4138840125872673220397176146566009847808", "4467416534244652994096762762011728674816", "4051278035045074370676150642052956160", "4374720292621973920682876345015747230040064", "4194715300576912398152808621034509959168", "4140790239512553277436039761082756104192", "4051516891987449315388384166058917888", "1875804851440096379453796115766480732160", "2001757481779658435943792702937108578304", "72201552366798634990834499577549160448", "4302583932295539676507209014666330112", "11859276425691877716111545500002720677888", "3290914795412444993927321300382922047488", "350950736256021593424294847511414177792", "4097291542806125782734909363514769408", "191787939751384435991730001222689351532544", "4571559741152522256910298137246778261504", "973282027155206224209985529177645776896", "4064217069790429558231847185600741376", "8998068415832852883232347287903880915976192", "4138777385339313980167889743364533256192", "2576802114420792442434735810844901244928", "4053975393152588529648612029289725952", "6018787423007452657641485794337433304694784", "4193616923406562850565310580742772752384", "4468441578854302430564558142849543045120", "4051226237666965030250241631191040000", "10288106799355466781568758307287700865024", "3436550824211305726431845395634816286720", "69998489267812889980683181688289755136", "4298726269490587421160417427093192704", "93031745129629520743326472353521279696896", "4690237999926207874305548794245412814848", "342117083697275758524558439103193939968", "4095770158396547306882787717582684160", "1964879150576917627214815228106458869530624", "4145602766700318818632131750086884458496", "968845255686908871767987397315675553792", "4064588354541412901223266902112993280", "3646327571959113071015671405622442640539648", "4195518915140029816705972644072908652544", "2577885629141372941695021208369216094208", "4053921690003473193913069580031361024", "31143325449899126913625869426592533446656", "5212454245318796892132358670270471340032", "69681008520340505605686599434075373568", "4296895014374615750222465347836968960", "541659034313580236187242919482163028033536", "4168712764048046223902242084001350156288", "341078223082470292883786564720085958656", "4096217662558179640105313962792321024", "1087213778244864245112509222567299933798400", "4206912703608992287570839840980624998400", "969231053631160789340639828720526295040", "4064530277215047424065253735084851200", "93484294762127763495872498321209310576640", "4328415991335312110090424691854896267264", "69577195635859372962947984245382971392", "4297618587489105233134686237349642240", "338518654817459081627633229949940621377536", "4243226121417365285296276707755870388224", "341207154804444329177542845116150972416", "4096146982883484499663793702716833792", "68516867906968926699091360992613304893440", "4463710981219821306399318740685436223488", "69596070736193036909062704445677109248", "4297489257475330560762177697848754176", "1214641674472763801872586618861692911616", "473835541442651501900210671386863075328", "4127846040749165040702548672239370240", "8141816512808506378159490556062750212096", "1099090966945695625271562387721960816640", "4075664701650625503285709228266749952", "136739431620114285352580550926665332555776", "2625527289001423969608356123435008524288", "4056265361995722160608465617401413632", "3941705205100557767176861036744784436264960", "4470190388930117964343026397616350953472", "4050984110917708336831955373949714432", "3638138608935029449458082123984052225572864", "4141583911549393857300665020332787105792", "4051567094205308538235091707217575936", "6577040651794496485132022522253028622336", "1135561715894147364984507764209235263488", "359494867606482765627710259264382566400", "4106996917078123162350233928589115392", "58335335009227263316227677794009075417088", "2695077932595300380830949542115544137728", "984714045185713179140284013729638514688", "4066734348660924137859696897231421440", "1964831927170353243003561263922082486419456", "4475296816173980885557657662233203703808", "2579446276534913300448807196609086488576", "4053676822949155730362197328451862528", "3570696814172625084674212207396390172622848", "4141672962625062386498104956729123930112", "4470717193864163810055152252106164928512", "4051275322662771595574935221002305536", "28634947850909582694555989235234076884992", "2830722578032701852621003088951903256576", "344970024929953301677065944598516334592", "4098121024812923167021804584588804096", "728070620673092929681693307648489254027264", "4492679396644165977298309316497152933888", "969657461103075985616128625478159302656", "4064280509259751484526930391732322304", "2331096320447392678978411780872077278445568", "4144229123050827264729004473155091169280", "2578914324497631005198784262866236080128", "4053970169421825348835179371289378816", "266378606879849348308651948938404336500736", "4541248513765034779876202424110141145088", "341300319056234695838664780419673620480", "4095887504607253982993733505207238656", "907908922588629753263371097911996232761344", "4155810470145305821661697401036031918080", "969401727065747543009992236308897988608", "4064578566028525797697347225072435200", "312448465427431976183125977112283837366272", "4192382484119616264211603816563813122048", "341235853091052779150840980912065216512", "4096194938081302566328601697685864448", "22188144961970397079340334521267360104448", "1012559382695863571471713450084458823680", "4076956679473659876471116862398136320", "763843659395735340420561301777279659016192", "2584781581120259927154360336143708323840", "4056364150128116824289046286351466496", "2892970820709665281120132033743074285846528", "4472028907140096571226920318834774638592", "4050982601677969618380637908831830016", "285856656756646222950106548069354124083200", "2599490317144379484149349277055164874752", "971659364052828502623115910877548642304", "4066960010332918833197441562787708928", "1643078848351421569423609029969018261340160", "4477293808237135779863348656183361667072", "2580109566666555290869072123528183021568", "4053675185239278568370500986367639552", "689896562551828722153590316626225875910656", "4494213907658241066550789868947064750080", "969728923821992418752641326948143857664", "4064279253871512518239890357044117504", "925261143351382540919036610544189948559360", "2583256569460237331813953691197586276352", "4056367908121798555704545191481311232", "340863584097037570119547763667719159808", "4092196630391928555474579146940612608", "1723492931250991061155282230238309777408", "2210196532169799152407219781864775483392", "4068081041975456489142005848535465984", "13600536262089507308196386834492963160064", "3178007773767668710965875925105585946624", "4055176227429849089899437521129963520", "368841660283468019941603359907786434543616", "4519842953670729604271184499724611747840", "4050943782695550356807795578140360704", "3183273895629241366964376261943114659266560", "4142257713988084681698285365520989421568", "4051566449479587100570600915771326464", "3093860114394590755421343169265935010758656", "4196381120968619977515198921024139689984", "4051464377989413952458760397852246016", "2098400099988231677453263038368553369600", "1798199022906385740344265365395561512960", "406972015934886554485394298874321960960", "4101530563587283207509832553801449472", "9633327743870427123276318281333909487616", "3516387506094318846967592352068258496512", "1076589407257432507754707884461212565504", "4065301575620633362334472723763298304", "129333525551048526124765732534911317835776", "4624793542360629192924066596012794314752", "2628417197881688924865016364854136537088", "4053558135986541255030384586571907072", "82191467172214872849897372270331276090671104", "4137082804969397319018991517922056208384", "4465369184546534393903071580531160252416", "4051279719512008773924915216822304768", "4998994362517449423732014431782155115823104", "4194213079032790595661644827924799422464", "4140300846810247831848849204524162744320", "4051517360560948476857956004104503296", "6837558343515586421273585756652267634688", "4133290076442797718106783291535999893504", "358747752472818553663844211665181605888", "4096252157336687031466714552671928320", "100719487995624278170994106864950164062208", "4672258569807726231790862870798388953088", "977768529599186185366402079173354979328", "4064139198276177589887194399925862400", "179882350998486187744979242700441033349145770350846834744097649983488", "4136874576630548337430525549512180629504", "2576064399626335892354832034121604136960", "4053977219625021526434321464006017024", "33687532823894863379906156658479024742334464", "4191218420180143465704871279630791737344", "4465718509608025092349796643727432744960", "4051228477339325060007808360744222720", "77846861488307846358328937454866356240384", "4736820305867816060420727976804860559360", "342362667859647524996399173555854508032", "4095734985622840482522719016280129536", "3084394819018902112338867473009531980611584", "4142430517584666603070461921222239191040", "968671893058714044507191035516952772608", "4064591406353789715325018487545397248", "13295207489022976367626327960888761774392304647665785863096531681280", "4190697036595752031191162097000651948032", "2576064399626335892354832034121604136960", "4053926197086013932257432566566486016", "459974965371068936999917275525255629111296", "4174418019375627373630205098246619004928", "341116367740612866646623558879353503744", "4096212161545508168318263835702067200", "1963011012858662823460621377278121607168000", "4199662607102999112785576292788369096704", "968845710318221904255143938537973350400", "4064537056553814132052414200444616704", "417782424904064870603091571263511004708864", "4233159060058078208021687896933390090240", "341141917626158141257343842744029675520", "4096156386480586382717309127831322624", "3411427376835174480366295755490053849088", "1352204555228063612873577164748823199744", "4072837641991411234528232625416437760", "41555124549298176843039732894204663169024", "2746312419089606549434455530078027644928", "4055989767713109306966438089253191680", "2205822124600486152656927107945603553820672", "4474183447202619796467607513805283655680", "4050980834595774230495214189575929856", "5556890131271445984020567449630612815609856", "4139956602874402749956901993388284313600", "4051568652156776987799915212583206912", "36795164552756717297041865541119064932352", "2769994332363482033553808040941940899840", "994541926853496888573205578539329388544", "4066568389750712116800188247735009280", "483910186670741575140896121485317776605184", "4506710833240206779139764906532798464000", "2589851304572342363809746788211184631808", "4053651228991945124423390508022235136", "12975729255231263679834094873715005689167872", "4138193900485366125877636462317915865088", "4466663639570695587066726777739882266624", "4051278654313150896299088618922704896", "159580502540376018539086506519052286951424", "4593659025076766947010761781487488466944", "974279905264399801137617385324189581312", "4064199687500874321276144304917577728", "2527340748139151170589620521767482901397504", "4143657116655189373940276941705447473152", "2578692806080913696808749570960597712896", "4053970716859241453012387328256114688", "673908351430862578451930521468379754135552", "4162426174233879566606119272723918094336", "969761263093800829426203825955330326528", "4064572247671459111789962341445009408", "78091544728808492179106378674271439290368", "2663941848886997889787801247303275118592", "4056174997541994458929374589406412800", "1912881025426124661397351836410493957832704", "4475573669840283804490971432734936793088", "4050979695285239583402030062073020416", "556199452347462135758486730535555936813056", "4501262388950602395226988087880412299264", "2588051082153642314319787359539797426176", "4053655642376029082228317558625271808", "968367771602956553399017036505986105344", "4060607100846048007895980902587564032", "7129425421926807002752508956156828319744", "4033473060727368416088407077367159193600", "4054079066781800541588141628035432448", "143525528570089506220430443639550678925312", "4608498510086293928173724737326280605696", "4050873938855676394162705908828733440", "1686577530116046232956871675467155270027706368", "4136884723672662990384809868756690927616", "4051571596453968831583325677980483584", "2979700875629114780241645851839974548176896", "4196599198107032642955187537761240350720", "4051464174724820103891799207705575424", "7816010756304517621685978386581080244224", "3842510149125943907591356075467209703424", "1105310679282899591251107222167310303232", "4064902723296440863457897549590953984", "84631606402975174532173893729186368978944", "4713826000784065484162964326152564375552", "2656937764532643429271373982513007427584", "4053491032035706464842996646852689920", "80415552507176870782399687407445233684090793873049409198690490384384", "4136874576630548337430525549512180629504", "4465126599283027463888415126634576740352", "4051279919202668444591300212791705600", "3517368350011267285030352749800387321528320", "4195695913221776581779323863996745908224", "4141745798860686970438384918558631002112", "4051515977397967865831989568037978112", "45394146831502231250317309187314098896896", "4952246873223192066682740670793437413376", "989475699498034843404720779222444933120", "4063939337981159838400355611315273728", "14366965804332755699733697484657401667154599359257144148670487199744", "4136874576630548337430525549512180629504", "2576064399626335892354832034121604136960", "4053977219625021526434321464006017024", "2831260966075835514114905733145442991996928", "4196909100669590063373054123962320027648", "4472179586721745989795872253443456368640", "4051223167672759457394959786956554240", "575349459552176663136464008802272922304512", "4166834930643941358157719503611581431808", "970000374337442701517003174347865587712", "4064568048220541021258818422671671296", "3431330819154373457883283534310888716632064", "4195821408820624826376191132273530109952", "2577999827577785091432685802489477332992", "4053921407603719116595405589179269120", "7064208088391507600207820715813305829078126335411886650938701643776", "4190697036595752031191162097000651948032", "968367771602956553399017036505986105344", "4064545472449388333176023996770025472", "12759271806705249009977373816367007924224", "3227736071009919446166622858144684965888", "4055096508484461092559639045507907584", "319222268251949448763732981603747353329664", "4528468626863221891566423171855483404288", "4050936867093692143186144571978416128", "2619331962354911876419195960429708031557632", "4143418536330818741232624404859763818496", "4051565339242698384048948596585791488", "765509855831302458450836517884719395766272", "4491323949822128518330887599432035991552", "2584762543378193661701598138655358058496", "4053663720379632342020931854540996608", "3708798201717274623376972741842656003358720", "4141494089657932109635558530080772718592", "4470508770686986228655388773963471519744", "4051275493820052395508973038972436480", "2048149003702794589547332471039352977227776", "4145247193905617776480410048575955795968", "2579308531215839232225278708312879136768", "4053969195453562751465940817096474624", "292143090061527295774583525565610307092480", "4534431023256514810992290401353073688576", "4050932102157153271723541918403002368", "2576064399626335892354832034121604136960", "4050008367933061638988499695781806080", "48820721320112824407921440001842200182784", "4914615681170188641892257206915848732672", "4050652163973411274229604720146644992", "4813118671356404891534865340446409014378496", "4140433278240571009870831757822605131776", "4051568195670750967946110395708604416", "7292039333364279184046803589915726820933632", "4193106793237102491044092039809390870528", "4051467432458093578975790198117367808", "40019486758074668569038990857994642653184", "5025883577008987356720494810968983863296", "2753294667936061165267583432650586587136", "4053274618707027567518902296023924736", "6447091617351869124794153934642859627794198449927216513968146219008", "4136874576630548337430525549512180629504", "4465126599283027463888415126634576740352", "4051279919202668444591300212791705600", "7730715840213392590077045081394677573065502446094081937783253893120", "4190697036595752031191162097000651948032", "4136874576630548337430525549512180629504", "4051520644182612800351971627614863360", "1117999676021686609190905994718244310614016", "4152238884730766615292347986998928080896", "2582013805503955535960107584083183271936", "4053962519556618801401217339084505088", "3858455340509204486817520193362532401386417859176765157613257097216", "4190697036595752031191162097000651948032", "4465126599283027463888415126634576740352", "4051228964536005351719907499263918080", "2448053294121463430517051681570536810348544", "4197883177777941471882158487881602039808", "2578778024480564572410491568510856069120", "4053919483878247419216483830439346176", "81325412508641414110402121596447819300864", "4724523963106726560714933619635865518080", "4050786496097658430928759871221268480", "1256525479536985718948377583833956470489088", "4150539449653973295369992170942790369280", "4051558542241997688140342853290164224", "12555541447074435615409129054945526114118810938815672779265970012160", "4136874576630548337430525549512180629504", "4465126599283027463888415126634576740352", "4051279919202668444591300212791705600", "4465126599283027463888415126634576740352", "4047316344496835825298412024463622144", "333442997125346659597016430547704265834496", "4188843641555058039139488137213030432768", "4051522377283650674468831014609223680", "1487923932273989369174144259997621782247030416942822471145004990464", "4190697036595752031191162097000651948032", "4051469683460411942832004160112558080", "1601984930322205656187149531766485367676707119505208781196218073088", "4136874576630548337430525549512180629504", "4465126599283027463888415126634576740352", "4051279919202668444591300212791705600", "1823094362759765374544095890822850064416768", "4200352271220584350212066644743835090944", "4146283114968548960103481776567966760960", "4051511640379310081443958225274667008", "5084896565923857230115837496157376474217456026699711304013931610112", "4190697036595752031191162097000651948032", "4465126599283027463888415126634576740352", "4051228964536005351719907499263918080", "349044238996001678435658274414979339775286090988334027134610702336", "4136874576630548337430525549512180629504", "4051571606186841710641390377731358720", "4136874576630548337430525549512180629504", "4047607460995053891632725184336625664", "1005311630935341504622504800519754897948672", "4208239314514300048163732695958811574272", "4051453355846232552614992915191562240", "1435918781588524010175799954770427639758848", "4202963291509667278476452022787197894656", "4148827326682042289069110605482077192192", "4051509212635493662194419501532971008", "4190697036595752031191162097000651948032", "4047556598666078787795948659833569280"], "dual_psd": [[["322079985623601720204595837068657839206252369328283912098847653888", "26214335230906087258164712627333633913618711690903169573830262784", "-11315509549600782005169150412873917023235722731187342926936014848", "2961345403539625634299073445263454840412683321986158053289885696", "-543770478109937596767374066970620264198382324987014464969637888", "-13245421700178168820342258210837264333435127203378339728326656", "-110488389880123541447265967541348133787465365466919456020103168", "-83768989370368114716946554223013354187883896804441939614105600", "41877756162509670027954075285650173425163022393108741455085568"], ["26214335230906087258164712627333633913618711690903169573830262784", "3353689722969967478943187520139977805119811634539083763145506816", "-507284367108382582745714918718366537473714437701558030127071232", "109907866357079386405738447348273567711418370074729460195655680", "-47718251064161552925601888066327587945768232131890755057745920", "9179360975982230503639269924990121772964603894596795566653440", "-11175167460061379829671412461557671137025266270465853797433344", "-5411051659985438314759826135874076702364732470661465499500544", "1178136804515462481985248771159116259409942923136968750530560"], ["-11315509549600782005169150412873917023235722731187342926936014848", "-507284367108382582745714918718366537473714437701558030127071232", "641288331878818632598255252187518592515170439700943160515493888", "-168935621940167155057072190130659512194250801677276945210933248", "15000470313503366418668967244320882888923459906485298124554240", "5909928122341456977080579216965752180237001182973558043705344", "3575745055323974557107874683396586060231231886876053059141632", "1890326015445347783396989369859608706663566139389609884254208", "-780504958819304834806934226354386080725248554693023682789376"], ["2961345403539625634299073445263454840412683321986158053289885696", "109907866357079386405738447348273567711418370074729460195655680", "-168935621940167155057072190130659512194250801677276945210933248", "45355467816708522921365943780991437053356301235046700147539968", "-4049015993739256245681192852581606849888158844348063442534400", "-1612545923395213286488998362462400650924061720190255699591168", "-867060993721917317020525769490051186546012871193149053075456", "-619262064979491633208513888453965959469816854486362112393216", "338923549384377888583782546766757717037356719511942071320576"], ["-543770478109937596767374066970620264198382324987014464969637888", "-47718251064161552925601888066327587945768232131890755057745920", "15000470313503366418668967244320882888923459906485298124554240", "-4049015993739256245681192852581606849888158844348063442534400", "1010850389500036852071909715064028124908254275912946537201664", "-62421978628246000560095253955686753492340261620282738868224", "180437833809617252437159419787203426011198408870859269734400", "180759010092369727290664570699586086930977317806051449372672", "-105355020700640255279037902806084593321389951246775131045888"], ["-13245421700178168820342258210837264333435127203378339728326656", "9179360975982230503639269924990121772964603894596795566653440", "5909928122341456977080579216965752180237001182973558043705344", "-1612545923395213286488998362462400650924061720190255699591168", "-62421978628246000560095253955686753492340261620282738868224", "124157014283577156709632888507520563144707749773052523577344", "-5555775409869696685131708666299518172650453550943763955712", "-13800667475497033914966197874501903131581703472825468190720", "7028596291978701813125236145148112301066126424755830521856"], ["-110488389880123541447265967541348133787465365466919456020103168", "-11175167460061379829671412461557671137025266270465853797433344", "3575745055323974557107874683396586060231231886876053059141632", "-867060993721917317020525769490051186546012871193149053075456", "180437833809617252437159419787203426011198408870859269734400", "-5555775409869696685131708666299518172650453550943763955712", "43626775806194965620569126014641887015090319724898290761728", "19803742154016123331948747237444529702609199748891587641344", "-4307407302256708941189503420661159521566457355024814047232"], ["-83768989370368114716946554223013354187883896804441939614105600", "-5411051659985438314759826135874076702364732470661465499500544", "1890326015445347783396989369859608706663566139389609884254208", "-619262064979491633208513888453965959469816854486362112393216", "180759010092369727290664570699586086930977317806051449372672", "-13800667475497033914966197874501903131581703472825468190720", "19803742154016123331948747237444529702609199748891587641344", "46025629298388606989816841102510350277618983753171928612864", "-34856304341707034223974982180405354477407618484414843977728"], ["41877756162509670027954075285650173425163022393108741455085568", "1178136804515462481985248771159116259409942923136968750530560", "-780504958819304834806934226354386080725248554693023682789376", "338923549384377888583782546766757717037356719511942071320576", "-105355020700640255279037902806084593321389951246775131045888", "7028596291978701813125236145148112301066126424755830521856", "-4307407302256708941189503420661159521566457355024814047232", "-34856304341707034223974982180405354477407618484414843977728", "29757358842922802475667447899188130393181092858760613855232"]], [["132785761735524729209439415824825974408735985785041939744178569216", "-8449216927268857956301554366465327524163868584317110187932516352", "-1980442399556764252797474670975355813187584070439730632628109312", "940264488030890419593344898782777725438260964010221956983947264", "-204153716248160053444047579467390341930191402339865721235832832", "-198166081307932658654177702347420966411582506969253013943746560", "6596608932704530231912998430610739714603217066149602236825600"], ["-8449216927268857956301554366465327524163868584317110187932516352", "8089419860538651622306159972325746469991080089333019727305375744", "-1080433259551574414644123067967496231003115984124753343884034048", "-39065756443126498791095066371145879062665579667629178148093952", "27015787441459982985453358033762996145599578448803504553197568", "51975548218972754026867501257396851968518580654205446918242304", "-2841475842715960002306733524971599223989039344496687968157696"], ["-1980442399556764252797474670975355813187584070439730632628109312", "-1080433259551574414644123067967496231003115984124753343884034048", "222400963087197077066915986545491154380274717706255877747507200", "-17651643081500056654273923746697541489737900712048156259385344", "1006543151915754389044481257723983741060709600931150726955008", "-3647205575922320275253622446667310338203239329159417033654272", "206354047515270434084352487421089766891996676884531970572288"], ["940264488030890419593344898782777725438260964010221956983947264", "-39065756443126498791095066371145879062665579667629178148093952", "-17651643081500056654273923746697541489737900712048156259385344", "7487898764115229771953103541518454071003244661456816165617664", "-1910007456102994611341828754165889992673021659542136796741632", "-515056977388305123757480391009634760252165186506992818061312", "244253550007569658792283085468542404950141322664401954668544"], ["-204153716248160053444047579467390341930191402339865721235832832", "27015787441459982985453358033762996145599578448803504553197568", "1006543151915754389044481257723983741060709600931150726955008", "-1910007456102994611341828754165889992673021659542136796741632", "667275877193002383070636574107507812397175862409536341016576", "-129843050752399991690388511571166461374236046421597100179456", "-147546623133816652948643566751880880667820666535270707888128"], ["-198166081307932658654177702347420966411582506969253013943746560", "51975548218972754026867501257396851968518580654205446918242304", "-3647205575922320275253622446667310338203239329159417033654272", "-515056977388305123757480391009634760252165186506992818061312", "-129843050752399991690388511571166461374236046421597100179456", "1288142610274551587153640156899638068565126262344297169813504", "183634168036112616631710022848180097474356600234667122098176"], ["6596608932704530231912998430610739714603217066149602236825600", "-2841475842715960002306733524971599223989039344496687968157696", "206354047515270434084352487421089766891996676884531970572288", "244253550007569658792283085468542404950141322664401954668544", "-147546623133816652948643566751880880667820666535270707888128", "183634168036112616631710022848180097474356600234667122098176", "55065955104059357182135837571841803921233388979218460704768"]], [["18294699023729898023682578655370608352933571084835579559864696832", "-694130261643138834299533598269984776501991824554537938180898816", "-609831520821206576577024776173271877349938734000906054825672704", "286284727249386126346092024770590594396448266386874932800782336", "-67656781469701150461678107107046631436838083293894228693745664"], ["-694130261643138834299533598269984776501991824554537938180898816", "27317552332805422699384220618609495020869229637604744825405440", "20701541902589984610224513031651987624329755983239220455014400", "-9520145617179243020444281401509587874850109122326826116448256", "1148631938965170227876689324499429009916454303885937269014528"], ["-609831520821206576577024776173271877349938734000906054825672704", "20701541902589984610224513031651987624329755983239220455014400", "26378395506643707457067240338937810141072614133319933473325056", "-12875422575216246392641398190484177542859964205548920167727104", "5777495082531797339113990356578800933163095768095505199923200"], ["286284727249386126346092024770590594396448266386874932800782336", "-9520145617179243020444281401509587874850109122326826116448256", "-12875422575216246392641398190484177542859964205548920167727104", "6315401726970748361284410179515921627958882474841231021047808", "-2998722583052020395606631666155642498105045904476928819068928"], ["-67656781469701150461678107107046631436838083293894228693745664", "1148631938965170227876689324499429009916454303885937269014528", "5777495082531797339113990356578800933163095768095505199923200", "-2998722583052020395606631666155642498105045904476928819068928", "2300674628120373595160173938207647623513176916427423591956480"]], [["11019278541884141256014611918692902886489463465938975054610038784", "-211340407820979381285249440197385354191753215411196021715238912", "-209864314662352363144178657752771006775668452928905618070175744"], ["-211340407820979381285249440197385354191753215411196021715238912", "260907931579516420614127370573799074513004484081532453414502400", "-96286926746079770767506260374273873523000835552959995618263040"], ["-209864314662352363144178657752771006775668452928905618070175744", "-96286926746079770767506260374273873523000835552959995618263040", "43172714786728088867179534354877944906725704656378547331399680"]], [["51171466234667691233588608312842754530622674923656001095729152"]], [["408348840288501668453019337411821032524682228511974219970569568256", "14840960174825196406498339663213254972269668295159092772601856000", "14248111021305381535800002238193567533465791883685012531130138624", "-3988545207112391352758972140279595621615876371556339523346497536", "-441495558178253128270368876119094645356715603798389331802980352", "-46297610204974032448465427383237203571850594310587652715315200", "-102544595913935321970921799595319977957527602238666432323780608", "28410950216727900601984941454000478705015531559762564493606912"], ["14840960174825196406498339663213254972269668295159092772601856000", "5164070557462836340320550476489526847666629541163164541911040000", "-888400488744698346261515343944751048307661406659854068042694656", "1886824442956215783081950027127599603484478377615258653032448", "-10115921434370838548667912720993093156347029528483840034603008", "18419054749250816407201348220590758101966583484831201786593280", "4534588801130444806365810481877898310452858818191363879731200", "-9488905075248477671416557202876883978616803282947420186476544"], ["14248111021305381535800002238193567533465791883685012531130138624", "-888400488744698346261515343944751048307661406659854068042694656", "924738261495023794980695041460648681520354889592693751596187648", "-183819791116903140643544810173229668564613037337706034576228352", "-17207716901356183555225598707227617000701561961537743269920768", "-7727740575420895005006135996209360117635563777996013464190976", "-6090048208739871765140611804238543947907834879127796664238080", "4190579890847587539739463303319217678590786607308908972212224"], ["-3988545207112391352758972140279595621615876371556339523346497536", "1886824442956215783081950027127599603484478377615258653032448", "-183819791116903140643544810173229668564613037337706034576228352", "43620825098658403658593333692940481240567476507915010579628032", "4500589281598823208006261628423434348943847642651945819176960", "1090491598653834280647011314160707976147875191927784058388480", "1263926025056969068234801411206733937647459820903117210255360", "-611587295602791064256478305617063342092862660137048615157760"], ["-441495558178253128270368876119094645356715603798389331802980352", "-10115921434370838548667912720993093156347029528483840034603008", "-17207716901356183555225598707227617000701561961537743269920768", "4500589281598823208006261628423434348943847642651945819176960", "484935880927650539134025684511329466426633548026074487586816", "75829809135217235488146591149330297928482384734201288065024", "121461121422828036728893363776299364119839572974372846043136", "-44207619238979173613132557265986113582591157717180109291520"], ["-46297610204974032448465427383237203571850594310587652715315200", "18419054749250816407201348220590758101966583484831201786593280", "-7727740575420895005006135996209360117635563777996013464190976", "1090491598653834280647011314160707976147875191927784058388480", "75829809135217235488146591149330297928482384734201288065024", "92623085498974876603699371508596247749904466991266178007040", "47535479034209588495987756059515629441431578163434642997248", "-48953766803012849387626689575342179346715140591903265783808"], ["-102544595913935321970921799595319977957527602238666432323780608", "4534588801130444806365810481877898310452858818191363879731200", "-6090048208739871765140611804238543947907834879127796664238080", "1263926025056969068234801411206733937647459820903117210255360", "121461121422828036728893363776299364119839572974372846043136", "47535479034209588495987756059515629441431578163434642997248", "40509086924368107761218832878213206109422151012073152184320", "-25929882742826588443198983479416079767581279983547868774400"], ["28410950216727900601984941454000478705015531559762564493606912", "-9488905075248477671416557202876883978616803282947420186476544", "4190579890847587539739463303319217678590786607308908972212224", "-611587295602791064256478305617063342092862660137048615157760", "-44207619238979173613132557265986113582591157717180109291520", "-48953766803012849387626689575342179346715140591903265783808", "-25929882742826588443198983479416079767581279983547868774400", "25913697804477718615960789499263443406114177460608457244672"]], [["483685811655194982670852965914950086247647495707657659119086600192", "-5768506897366975708144425333012636065142174977482109304348606464", "15336147452229494637230606856733730589065017269761869753832439808", "-1017027295775075481618146973548273204497658072849042870439510016", "281546536912615633789702335153245004185879208007885535769001984", "173359580452029518470315058622399094955912643225643420869459968"], ["-5768506897366975708144425333012636065142174977482109304348606464", "699223550165948470263168936182386481413981562976064781286375424", "-403295501440927872231362795681724435368489163937368613037539328", "44835476926249128510039442979300718940307800541991114607951872", "34234250445250081019086285089996286309000309248507896240537600", "-11898929745371221791540728386725586934875693889686310106431488"], ["15336147452229494637230606856733730589065017269761869753832439808", "-403295501440927872231362795681724435368489163937368613037539328", "563309543270387988178142649072606829658503387675347232906805248", "-43680669584305065027062209720762958195199682356489379481911296", "-4215035436703946437857818419545103546309965144142612833239040", "8933700109190979324205384251259401246223498014117843454394368"], ["-1017027295775075481618146973548273204497658072849042870439510016", "44835476926249128510039442979300718940307800541991114607951872", "-43680669584305065027062209720762958195199682356489379481911296", "3835248113592526495405046628265529892294773215349304801099776", "1358257950161304491899554249022776589998783065654910001348608", "-874565477969809041013241929339917756957573850397725815734272"], ["281546536912615633789702335153245004185879208007885535769001984", "34234250445250081019086285089996286309000309248507896240537600", "-4215035436703946437857818419545103546309965144142612833239040", "1358257950161304491899554249022776589998783065654910001348608", "2405473569232078506375312166327773546594453459732803610476544", "-485331485662223659535929456567466192711596507637810557091840"], ["173359580452029518470315058622399094955912643225643420869459968", "-11898929745371221791540728386725586934875693889686310106431488", "8933700109190979324205384251259401246223498014117843454394368", "-874565477969809041013241929339917756957573850397725815734272", "-485331485662223659535929456567466192711596507637810557091840", "215453865566459005778392649058943177077813866935635553550336"]], [["117133979420254774665755443004768481119507300566200015575016538112", "9291898993033395938244629458223074708266052784491973964139069440", "-337862391037571194285030149755614660091220820949999343651258368", "845323192299698177021633445505776778046001691212836199464960"], ["9291898993033395938244629458223074708266052784491973964139069440", "2199781145677353691134573203243285263947684460557136200760033280", "-304149215124566350225465531940996080080265090427746237886234624", "-102216819947809999815082005206917076624869315747373803680825344"], ["-337862391037571194285030149755614660091220820949999343651258368", "-304149215124566350225465531940996080080265090427746237886234624", "53819562499397243686516169607918708886457204384236947724304384", "22413298673321549982849308461776407223020757681647338372726784"], ["845323192299698177021633445505776778046001691212836199464960", "-102216819947809999815082005206917076624869315747373803680825344", "22413298673321549982849308461776407223020757681647338372726784", "42868318938146401109888735939907505999663335615562068879474688"]], [["552257065399836952003089414464573490362588582739085854116937728", "-108061674027883412128991685405474602220197739664756840519958528"], ["-108061674027883412128991685405474602220197739664756840519958528", "21144727927118666772411954031589416749446103609091480702943232"]], [["343373717695806328522537050083325618340646527210399148432680812544", "-30585144980503062144897797510962698005766528255955339343803973632", "-3915014654184303099902286985253835312320517722243046987586863104", "-830846584804432719847544771262217748112929206363548545529675776", "99060831958646318153930473406064594266581454371860447269748736", "-20892306784154311450686601683334765641854338934238371741958144", "68323568896109097177503649120594921813524979486183029615886336"], ["-30585144980503062144897797510962698005766528255955339343803973632", "14110664067131925015130956049751857847837272005270873725913268224", "1585922827182946116013365325396156826196676045100261651611910144", "143539447233642468226681118092499655744828922106845552797810688", "-24039362405411724598311013516493692718377201885889552833314816", "-14859970998550295404091553359502279017742195082769088695500800", "701907449864734398812543948415583597668594200385178713456640"], ["-3915014654184303099902286985253835312320517722243046987586863104", "1585922827182946116013365325396156826196676045100261651611910144", "179145872580919052870333694096300610169741909946996403392741376", "17517324682347263787971690638079092177397793972883754657513472", "-3095237809625312737617932716403514956603092814069830699188224", "-1507991749126261323871383070081359272214667308186873454657536", "-50964299923856713840535195144385458176464644145359265726464"], ["-830846584804432719847544771262217748112929206363548545529675776", "143539447233642468226681118092499655744828922106845552797810688", "17517324682347263787971690638079092177397793972883754657513472", "5489637354807990267068092078987719196906439362240386980380672", "-2284566217579199125549678866876477922888818347023452340224000", "389664537354779896435793141303356948424341002336989328965632", "-183135812640844747726816589785772839767694224787849487581184"], ["99060831958646318153930473406064594266581454371860447269748736", "-24039362405411724598311013516493692718377201885889552833314816", "-3095237809625312737617932716403514956603092814069830699188224", "-2284566217579199125549678866876477922888818347023452340224000", "1296232090658416209560666303590730644837866440889348499963904", "-265629375911471079289182945451376120004695025388668864954368", "48512599623930290871415835227561918468065172390551304011776"], ["-20892306784154311450686601683334765641854338934238371741958144", "-14859970998550295404091553359502279017742195082769088695500800", "-1507991749126261323871383070081359272214667308186873454657536", "389664537354779896435793141303356948424341002336989328965632", "-265629375911471079289182945451376120004695025388668864954368", "89557499538499836342282783719211846099632892546536729214976", "-22685470869102638956893172270611547613305701250319521939456"], ["68323568896109097177503649120594921813524979486183029615886336", "701907449864734398812543948415583597668594200385178713456640", "-50964299923856713840535195144385458176464644145359265726464", "-183135812640844747726816589785772839767694224787849487581184", "48512599623930290871415835227561918468065172390551304011776", "-22685470869102638956893172270611547613305701250319521939456", "18791010789814291640809242841519183135530268852370045665280"]], [["278916403949820361784606434360221944552131162073561432295592689664", "1016137656133455835570446636564935493510319225724728246875979776", "-2077634836205402320988466694684239525509229837346157540333846528", "-1530052578063214820051899440195656268867219343485316289831895040", "113367450791807718315683480847250163071968681790536619898437632"], ["1016137656133455835570446636564935493510319225724728246875979776", "5844515190476103320765667012307191425223484480285035114142892032", "103929740119321095752094339337498303658471576606440937696002048", "-119798274192045252380211592726935164227715951486076301952942080", "-39651112481106132789695886634753281735924352261386917088591872"], ["-2077634836205402320988466694684239525509229837346157540333846528", "103929740119321095752094339337498303658471576606440937696002048", "125111826630596579756747038854263954282127764065749761699872768", "-13077380054274485308823722040188672592334587192461033937567744", "-860862533616908759269071114231395553040700488081771449024512"], ["-1530052578063214820051899440195656268867219343485316289831895040", "-119798274192045252380211592726935164227715951486076301952942080", "-13077380054274485308823722040188672592334587192461033937567744", "15250430301090810669768232194124949260365332883782197758132224", "6399740531307781228270903574590082818654580113240831819776"], ["113367450791807718315683480847250163071968681790536619898437632", "-39651112481106132789695886634753281735924352261386917088591872", "-860862533616908759269071114231395553040700488081771449024512", "6399740531307781228270903574590082818654580113240831819776", "326102594337933529977011667104774047671801202789598449631232"]], [["49904755485851848167632312437777104896", "4534982137946953443183248048058793984", "-8039082467008021357216053646405402624"], ["4534982137946953443183248048058793984", "11084626228485508712626870575274393600", "-4850712166011722152598134997175500800"], ["-8039082467008021357216053646405402624", "-4850712166011722152598134997175500800", "6729995021525149698926684188478275584"]], [["13113413707268950481448412787024855040"]], [["167915129051325458044047316077490395426207362164202325773035503616", "-7668584409709823771049839166370912312254665637991092225096810496", "2561645108526812893223528610511480240666343276014037009245929472", "-446280951750683745091550550824199638010664905020147389167566848", "-121960557903074967881003723365817914689176997256496001648164864", "79442512507609126869061644205893563632627777724136836554555392"], ["-7668584409709823771049839166370912312254665637991092225096810496", "1235966749129286314616421548064587086327188634839402793161195520", "-521007433785756920253000346012802041461625930109082156895567872", "51221314624751058837587654810587788461328899496242635071291392", "11207837920045944349329465982144228104428951945006419621707776", "-2097375562610168364761075449121325830395904132417576746614784"], ["2561645108526812893223528610511480240666343276014037009245929472", "-521007433785756920253000346012802041461625930109082156895567872", "223365718628605224626844471439599321759150139468215939967746048", "-20875395814862182178837991920737918281857677571497007696052224", "-4432246718247543159134023549532750738009134584506809751437312", "513731981002007521652143288848890946536370001953894179012608"], ["-446280951750683745091550550824199638010664905020147389167566848", "51221314624751058837587654810587788461328899496242635071291392", "-20875395814862182178837991920737918281857677571497007696052224", "2259899387054365483792040429442729939831089363793739155243008", "520446767209221609890956516362828450510697276469801608282112", "-157843995741195635399122842560725617223280897285591983456256"], ["-121960557903074967881003723365817914689176997256496001648164864", "11207837920045944349329465982144228104428951945006419621707776", "-4432246718247543159134023549532750738009134584506809751437312", "520446767209221609890956516362828450510697276469801608282112", "124469621349569565471016862167224314245535235494984825176064", "-47957550371707443504361876012770923878411933769288357249024"], ["79442512507609126869061644205893563632627777724136836554555392", "-2097375562610168364761075449121325830395904132417576746614784", "513731981002007521652143288848890946536370001953894179012608", "-157843995741195635399122842560725617223280897285591983456256", "-47957550371707443504361876012770923878411933769288357249024", "40230466099780420952102529221408040614790563763108131635200"]], [["86134632747235091537534585894797836288", "-2818147249990775386902258484208730112", "492048533825988106469700606850236416", "-105927664723141588663834477636616192"], ["-2818147249990775386902258484208730112", "5592094411975189077187853336027594752", "510459967509129083713934432044843008", "-127717845525819090219767531093098496"], ["492048533825988106469700606850236416", "510459967509129083713934432044843008", "703252019600142865476047519405309952", "-86772194975010578184926518671572992"], ["-105927664723141588663834477636616192", "-127717845525819090219767531093098496", "-86772194975010578184926518671572992", "408107030494938048459372411666563072"]], [["19214987314056606833313520959503728640", "940014145795943972879571951003107328"], ["940014145795943972879571951003107328", "2689153611430176546375240501692465152"]], [["67730661541200472104836471381790031872", "-1329811606523216454724464678707134464", "-494755281984760344907140823846486016", "230674193877782506472641313051246592", "-87346720838876293762593921536360448"], ["-1329811606523216454724464678707134464", "4747257083572257920686382703901147136", "56437707087830518535102544341893120", "81411099518103077740872623684845568", "-84963040097237055992577743652913152"], ["-494755281984760344907140823846486016", "56437707087830518535102544341893120", "432742794634893181545833320251654144", "-15455884137009328662345197560004608", "-11772909635712369861119018799202304"], ["230674193877782506472641313051246592", "81411099518103077740872623684845568", "-15455884137009328662345197560004608", "105712812296352382605929090205614080", "-13315307079073882701038164866236416"], ["-87346720838876293762593921536360448", "-84963040097237055992577743652913152", "-11772909635712369861119018799202304", "-13315307079073882701038164866236416", "71350304635212251476491175821574144"]], [["20514570718413882087713253344013189120", "-902171558824052999550259836491923456", "247268896625509226794082448154034176"], ["-902171558824052999550259836491923456", "1318907578426907820866922181845581824", "109068684201319262998950053735825408"], ["247268896625509226794082448154034176", "109068684201319262998950053735825408", "470417045930286328893425614594244608"]], [["1880099500485213191529404016803971072"]], [["18835905739530586150598000361305276416", "186193178436138224492796944414932992", "-146128568940862527477068632915181568", "77644959953510356612935853419790336"], ["186193178436138224492796944414932992", "803565927722210446810979540213432320", "-28841780464808207098542948175839232", "32377442944823733380663950062911488"], ["-146128568940862527477068632915181568", "-28841780464808207098542948175839232", "153843581047231124028761270814507008", "12743607584642508917981632715030528"], ["77644959953510356612935853419790336", "32377442944823733380663950062911488", "12743607584642508917981632715030528", "74436026282050742091825539360751616"]], [["2915883400675541682942961692604104704", "-151128882460341739159431349134163968"], ["-151128882460341739159431349134163968", "367306407085940490737579348048478208"]], [["2611051207641235698677115122345836544", "48922280345884877982256274314625024", "-36964652875057381021012475257028608"], ["48922280345884877982256274314625024", "232977597525166536354372738122514432", "-21853564913963885081942849132429312"], ["-36964652875057381021012475257028608", "-21853564913963885081942849132429312", "65248402647420642875057490540625920"]], [["519718695779321745135342569002106880"]], [["437607483447630601528929915047510016", "15758237915863117842660155029716992"], ["15758237915863117842660155029716992", "83957935536778439535151729759748096"]], [["70461923868849825116360158646108160"]], [["35924660798314992318798225168375218176", "0", "-57395839425674924275336215670030336", "-23477590882931311381401567232000000", "-10547229960781957451699430044467200", "-6359154190928850531547327483609088", "-6255254847006307266401442910437376", "-6390574046552627607672556116508672", "-6383489911599243082384015527772160", "-6376703829836749318246110658035712"], ["0", "548377265622351921973560085161699875732667791517542989399863590912", "0", "0", "0", "0", "0", "0", "0", "0"], ["-57395839425674924275336215670030336", "0", "2405049687956106209026363841056866304", "8808323327975624059252070558990336", "-13491855063919983129752430213857280", "-4024434559144232351863104954433536", "2495743840497070411044964471406592", "-625894075519160324202386994233344", "82077606430021944417858745270272", "6395202504884025289983681101824"], ["-23477590882931311381401567232000000", "0", "8808323327975624059252070558990336", "106856711062553629504882581736259584", "-7707903518298300056315077846892544", "-622485715797902335205629256269824", "-5291961849335539845745038327808", "156736527773035784690587075084288", "-82411049509379759895913959522304", "28589754564741406357958516801536"], ["-10547229960781957451699430044467200", "0", "-13491855063919983129752430213857280", "-7707903518298300056315077846892544", "7752275279113309116617527557881856", "-966787818090794442323371961090048", "-162303022239583894736812791300096", "112605281347665144331634720374784", "-33707895678256091140855980621824", "7267772295102415940715580227584"], ["-6359154190928850531547327483609088", "0", "-4024434559144232351863104954433536", "-622485715797902335205629256269824", "-966787818090794442323371961090048", "765681635167299933326640741875712", "-155492107570937325442976614187008", "-17150440620657034648967184384", "11732709620151653280855514677248", "-5305352257516255884243338526720"], ["-6255254847006307266401442910437376", "0", "2495743840497070411044964471406592", "-5291961849335539845745038327808", "-162303022239583894736812791300096", "-155492107570937325442976614187008", "151904903106954388202517962948608", "-51545181282651577214839499522048", "11903849390428198053075100893184", "-1847699371794777922913855078400"], ["-6390574046552627607672556116508672", "0", "-625894075519160324202386994233344", "156736527773035784690587075084288", "112605281347665144331634720374784", "-17150440620657034648967184384", "-51545181282651577214839499522048", "43965753867378741566390539386880", "-17189004219260743406236318302208", "5114739643105300128912377905152"], ["-6383489911599243082384015527772160", "0", "82077606430021944417858745270272", "-82411049509379759895913959522304", "-33707895678256091140855980621824", "11732709620151653280855514677248", "11903849390428198053075100893184", "-17189004219260743406236318302208", "14999784903854548743719508508672", "-6154707113868991959738844446720"], ["-6376703829836749318246110658035712", "0", "6395202504884025289983681101824", "28589754564741406357958516801536", "7267772295102415940715580227584", "-5305352257516255884243338526720", "-1847699371794777922913855078400", "5114739643105300128912377905152", "-6154707113868991959738844446720", "8826657848373821074717259333632"]], [["20822267319124145427811179653628952576", "-188687662209919519838947143118225408", "105386860819844928133789963400511488", "-50148470925194397237496302729691136", "12957506676859998999064258996600832", "-2298917574595105426625558527082496", "265608818728105020616047283142656"], ["-188687662209919519838947143118225408", "585715330835248363451299907860692992", "-21121599447022183068584893915070464", "-6793570007038218365460812461506560", "1352794534760858471211911549550592", "54121243000760098596386276114432", "-109705589844195082183657813704704"], ["105386860819844928133789963400511488", "-21121599447022183068584893915070464", "28422828484129868302755641985859584", "-2764774916620707082431542203514880", "-601742277955306896325746691670016", "347372088717185590251129038438400", "-103392888631883587597518443118592"], ["-50148470925194397237496302729691136", "-6793570007038218365460812461506560", "-2764774916620707082431542203514880", "2897902040014817190620388594286592", "-630292461589119759831112223817728", "59471259136719788819161582403584", "10429432687224375147415128244224"], ["12957506676859998999064258996600832", "1352794534760858471211911549550592", "-601742277955306896325746691670016", "-630292461589119759831112223817728", "591758454057827368651987225673728", "-191091077380302863507454485856256", "45074619026787997064903251722240"], ["-2298917574595105426625558527082496", "54121243000760098596386276114432", "347372088717185590251129038438400", "59471259136719788819161582403584", "-191091077380302863507454485856256", "167084448454249877136173078413312", "-60854718373331910646156270501888"], ["265608818728105020616047283142656", "-109705589844195082183657813704704", "-103392888631883587597518443118592", "10429432687224375147415128244224", "45074619026787997064903251722240", "-60854718373331910646156270501888", "78849209290791163690215561756672"]], [["3048495073201858190808552857787170816", "61655774170759517956337457583620096", "-39531890776337212266154690802089984", "6174764811170627598801257776545792", "-470765161535427570328013646069760"], ["61655774170759517956337457583620096", "113517823082114867368813627560689664", "-9405275598631743927000902876004352", "-1170539924481038280452464325951488", "667736812053657107964130068791296"], ["-39531890776337212266154690802089984", "-9405275598631743927000902876004352", "10854192118975243667625459738214400", "-2248865507136067446283459637542912", "311082177707653792988564216086528"], ["6174764811170627598801257776545792", "-1170539924481038280452464325951488", "-2248865507136067446283459637542912", "2087904174472501670574895411494912", "-597959038047830285727325791191040"], ["-470765161535427570328013646069760", "667736812053657107964130068791296", "311082177707653792988564216086528", "-597959038047830285727325791191040", "730352682891886453504310090137600"]], [["583356891645675436349540329068691456", "-31010508744597885295207504892919808", "-765536581222647278944482886680576"], ["-31010508744597885295207504892919808", "35405650612677207990897225066610688", "-5752119932507458828282976909918208"], ["-765536581222647278944482886680576", "-5752119932507458828282976909918208", "7081715205931791720430268059746304"]], [["72138586860195808772409618646171648"]], [["20467384645684816726214751736221925376", "-90001485380833234283862440917598208", "-40317349640326664077364182040707072", "15928696082870702295373310861508608", "-9614112418816133668120570789625856", "3786308035053494303886602514989056", "-1110525425837530033723142624509952", "268180692579130052358576871047168"], ["-90001485380833234283862440917598208", "456296435051907918111517119455690752", "1924731633078423917662119825244160", "-1892765694346325163843763260358656", "-1796143309838973887390769821515776", "816781649859827883998309102125056", "-189899340673118507724322413477888", "24289632504487618494329773883392"], ["-40317349640326664077364182040707072", "1924731633078423917662119825244160", "24178583222127460041316826536214528", "-2098482994053305771921922362179584", "-296741486690409150423508667334656", "53376021243984101718226148261888", "32723865554285587776456322187264", "-22864045707758833404674287075328"], ["15928696082870702295373310861508608", "-1892765694346325163843763260358656", "-2098482994053305771921922362179584", "1997057940549799521055820444860416", "-256467575418917215519998868455424", "-57230368241444919793888018825216", "39467854979318544850487278043136", "-12852799731598313696146348834816"], ["-9614112418816133668120570789625856", "-1796143309838973887390769821515776", "-296741486690409150423508667334656", "-256467575418917215519998868455424", "270421055243771803318407707754496", "-62958739857452759871140470456320", "2879460761458434924405827043328", "3550748446643119144304472227840"], ["3786308035053494303886602514989056", "816781649859827883998309102125056", "53376021243984101718226148261888", "-57230368241444919793888018825216", "-62958739857452759871140470456320", "71563512764126428294839898472448", "-26669216649339065394567850229760", "6907006464368730056215790354432"], ["-1110525425837530033723142624509952", "-189899340673118507724322413477888", "32723865554285587776456322187264", "39467854979318544850487278043136", "2879460761458434924405827043328", "-26669216649339065394567850229760", "26815515119481745983163112357888", "-11248835368565043375638812033024"], ["268180692579130052358576871047168", "24289632504487618494329773883392", "-22864045707758833404674287075328", "-12852799731598313696146348834816", "3550748446643119144304472227840", "6907006464368730056215790354432", "-11248835368565043375638812033024", "14985187381514141701832297152512"]], [["3391451862757674574099925075000033280", "-64132053569617755414298403228614656", "17206049354895395603807379726008320", "-9410544318247039083654796906856448", "2649433107388027330715372220317696", "-528947338462252888587771010088960"], ["-64132053569617755414298403228614656", "118975803632536164848047991484841984", "-3433147475250392394680097235271680", "-1994593256572314014782084939251712", "391676790277670815828603264040960", "6694058745152564403571462766592"], ["17206049354895395603807379726008320", "-3433147475250392394680097235271680", "6833709450140415104460975262138368", "-681376771277735972212179975798784", "-187362882551903326894122216718336", "107096946796527868846240838975488"], ["-9410544318247039083654796906856448", "-1994593256572314014782084939251712", "-681376771277735972212179975798784", "1039612981853852334524049563582464", "-262177842213058668459348635680768", "36439423760966693757346704785408"], ["2649433107388027330715372220317696", "391676790277670815828603264040960", "-187362882551903326894122216718336", "-262177842213058668459348635680768", "301450828913672648432205753745408", "-105339788159930992806522181910528"], ["-528947338462252888587771010088960", "6694058745152564403571462766592", "107096946796527868846240838975488", "36439423760966693757346704785408", "-105339788159930992806522181910528", "139168835561079205492905035694080"]], [["495746325511481599228223707173355520", "14594443199188364211212938333126656", "-7635154739446489985140622941487104", "1142698143661950701681528853757952"], ["14594443199188364211212938333126656", "26525432046022377021850086396657664", "-2221192560996272531772736683376640", "-323806341683726663252634043940864"], ["-7635154739446489985140622941487104", "-2221192560996272531772736683376640", "3973861894837776095068551102070784", "-922209046656460137368644459954176"], ["1142698143661950701681528853757952", "-323806341683726663252634043940864", "-922209046656460137368644459954176", "1324473531980788383347580491268096"]], [["102432340214203522772729025745911808", "-5017660467542601081105525092909056"], ["-5017660467542601081105525092909056", "12884167290021071505657325594607616"]], [["3413337331635052867914762339517202432", "-5812426308156225733007093796962304", "-8975353541695898815006382151958528", "4482712141373226633772372538163200", "-2332860130654106513492785758208000", "829433889793043293026559748734976", "-225876399840394348831693946748928"], ["-5812426308156225733007093796962304", "86890446000863447074606719589941248", "-14214158170621118422256936026112", "-30988734033411281731412327137280", "-523486873465002431103820858654720", "214862763962073279625671775092736", "-49898738644118802906162493652992"], ["-8975353541695898815006382151958528", "-14214158170621118422256936026112", "6195288781077999746739119767683072", "-473368605348502698981291011866624", "-105751575249064471818182632407040", "18316723158517293295048719335424", "9306950040791316998127146237952"], ["4482712141373226633772372538163200", "-30988734033411281731412327137280", "-473368605348502698981291011866624", "588851971204674691433934444560384", "-67464707691404242341627162525696", "-26275484101763205066611534856192", "16323458479619139270464728203264"], ["-2332860130654106513492785758208000", "-523486873465002431103820858654720", "-105751575249064471818182632407040", "-67464707691404242341627162525696", "111735410616307050443853485047808", "-30924330618760373010836767113216", "3345779588620496855556121690112"], ["829433889793043293026559748734976", "214862763962073279625671775092736", "18316723158517293295048719335424", "-26275484101763205066611534856192", "-30924330618760373010836767113216", "44100428397508362924937493610496", "-18114757513624686693733531385856"], ["-225876399840394348831693946748928", "-49898738644118802906162493652992", "9306950040791316998127146237952", "16323458479619139270464728203264", "3345779588620496855556121690112", "-18114757513624686693733531385856", "26205225673941231268014459977728"]], [["572826085211981880916626505467953152", "-12855918843622898034722916767105024", "4578770804507580779968865140473856", "-2029572861557035671178184132395008", "528019534666016307037150216454144"], ["-12855918843622898034722916767105024", "24622496313313407440355303857586176", "-179875220011079062029913561235456", "-565823983406528304933492708343808", "101637728297425355323080125186048"], ["4578770804507580779968865140473856", "-179875220011079062029913561235456", "2054666470036964949366115412213760", "-197293340107617132294041795297280", "-70686313826496817987921792466944"], ["-2029572861557035671178184132395008", "-565823983406528304933492708343808", "-197293340107617132294041795297280", "490652556583760476197876184121344", "-141706291522759435256829178806272"], ["528019534666016307037150216454144", "101637728297425355323080125186048", "-70686313826496817987921792466944", "-141706291522759435256829178806272", "244508340897891243426016663699456"]], [["80334609457786394200276193454850048", "3714454702815016839740728679596032", "-1455243781781644218457844659257344"], ["3714454702815016839740728679596032", "7502813138223809935203642462175232", "-596713680654803984481581958955008"], ["-1455243781781644218457844659257344", "-596713680654803984481581958955008", "2244482820849738750038121585311744"]], [["17931689446646713842230130385092608"]], [["569865631890376722957499483773992960", "497619180446655369222036626866176", "-2224187677491119267480422620069888", "1136335055433244688306209216790528", "-528218088264840495103232341704704", "175947145937000466087084992495616"], ["497619180446655369222036626866176", "17315272804712660432913558103130112", "-24751172511009502016586540646400", "133376830360864613233721117507584", "-165636074340185837108110588641280", "58691249556641856739254374236160"], ["-2224187677491119267480422620069888", "-24751172511009502016586540646400", "1628994187681516744746250952245248", "-77877433601405993749841331617792", "-44519447962133035290414777630720", "7116628081634986349376416251904"], ["1136335055433244688306209216790528", "133376830360864613233721117507584", "-77877433601405993749841331617792", "205557264949254350345179211235328", "-21339709862045430620613416845312", "-12941418528680907237639451574272"], ["-528218088264840495103232341704704", "-165636074340185837108110588641280", "-44519447962133035290414777630720", "-21339709862045430620613416845312", "64279385037343453642424022204416", "-21455708014559445675194743521280"], ["175947145937000466087084992495616", "58691249556641856739254374236160", "7116628081634986349376416251904", "-12941418528680907237639451574272", "-21455708014559445675194743521280", "44315739032705527731874271592448"]], [["97722069057733175406411229943562240", "-2908718291483780916282873696223232", "1103365337404536426588129313423360", "-427325904567595146420889967394816"], ["-2908718291483780916282873696223232", "5355409942567579293648419387604992", "146676523321471355217528653611008", "-172103431684144440922083979952128"], ["1103365337404536426588129313423360", "146676523321471355217528653611008", "776060947067443219564711582367744", "-71006044206380957791027963363328"], ["-427325904567595146420889967394816", "-172103431684144440922083979952128", "-71006044206380957791027963363328", "386118037676296022636912374185984"]], [["12754185973024029468501355203133440", "861071774702795776527116403736576"], ["861071774702795776527116403736576", "2844164688829663617871603977682944"]], [["95025639039576754234627909572624384", "455658457663425339837273251774464", "-560507043400122744945794688745472", "277238885388360291778374209110016", "-117393069852035994690010539360256"], ["455658457663425339837273251774464", "3631216875927000177504487435403264", "-57186517609518026436063732432896", "73835385189832098126149395152896", "-51579139336457720313312146620416"], ["-560507043400122744945794688745472", "-57186517609518026436063732432896", "468103449143591735828586799562752", "-1077272277846884383913620275200", "-20083482744848605668596495941632"], ["277238885388360291778374209110016", "73835385189832098126149395152896", "-1077272277846884383913620275200", "94206015326542402323087771041792", "-8488017647135860742752720388096"], ["-117393069852035994690010539360256", "-51579139336457720313312146620416", "-20083482744848605668596495941632", "-8488017647135860742752720388096", "65766690522429593639814724321280"]], [["16766406140780610312484440204378112", "-668314265426144581478640584228864", "254939780422931680125595854831616"], ["-668314265426144581478640584228864", "1246313472046161223848170954424320", "101021678105173107280092078276608"], ["254939780422931680125595854831616", "101021678105173107280092078276608", "457148954283530208324906169401344"]], [["1982998484890514905697490260983808"]], [["15752831185125139752487847894974464", "168995710185786118658100589232128", "-139579289307745120571000568676352", "65743561714467040636203075371008"], ["168995710185786118658100589232128", "829217346374520361668558387675136", "-36858773183738744794932804845568", "31529507342153050384512747307008"], ["-139579289307745120571000568676352", "-36858773183738744794932804845568", "150237785950219336736124816064512", "11582009768097829362096937107456"], ["65743561714467040636203075371008", "31529507342153050384512747307008", "11582009768097829362096937107456", "74262958626377852620997641895936"]], [["2906317160053660298479830055256064", "-153908762820368721063685149163520"], ["-153908762820368721063685149163520", "356121880001012623144273078910976"]], [["2597719647620034091549666821799936", "51434707931638621765564169715712", "-34220425386000639502016686587904"], ["51434707931638621765564169715712", "220784803612667913825748214874112", "-19945391307698306365409831419904"], ["-34220425386000639502016686587904", "-19945391307698306365409831419904", "62677515743299754424450682978304"]], [["510029292809956219924526022000640"]], [["424370591503340205596602378747904", "14274476062228068086415001387008"], ["14274476062228068086415001387008", "82625842844746474954739916210176"]], [["68349203494702239576812408537088"]], [["17095462745454375376107634878784995564047533872257029873476829184", "7867150044608559776651650333986856850572408929316902249384902656", "674927076279757326460848773417555946920554059861355098468777984", "-544882981974743865750142683006524978342781123084253909569503232", "64053409751648884836760233503741935400258201370052213486911488", "-9859944443392747476566003336000379781364783897525547115216896", "-1224169674582452613238769415956485817674334406853215897255936", "2977122530295670224700371760579266171345121868256546182397952", "579295948237008356551137028886188689512827465219565210828800", "1316565656017547657056629915625206088545590079192389363171328"], ["7867150044608559776651650333986856850572408929316902249384902656", "5419246733725243031545043199119686653100514467681409688999559168", "488028144889570214802960505047528043226416334771579556372414464", "-367923250973761246585091621054627308311393401359592767753289728", "41510254757341162280853251519765164496749377662590576161193984", "-6203517176859364294498912635200913113480005487187627264180224", "-727965938021357767249718382241623579443937891344982950805504", "2326317314994996349000011639295825605724930580033397992718336", "1294496131500006355460804794143027725374927414188085092548608", "1636136006217691152388770262757222495728868058667555055730688"], ["674927076279757326460848773417555946920554059861355098468777984", "488028144889570214802960505047528043226416334771579556372414464", "44147492224139705190737961459948746162102996954855905603616768", "-33069536217089611268327700944907572464600632458547879970078720", "3715768811681171013290904298822365834826243615133587055050752", "-553605299280431176838416628022348892931713742047857600364544", "-64567229981569071307535567856916128878895410047664384901120", "211860238442310816255076792219576385432305851825811665977344", "124259927941169791087082422290852952043017253262582712631296", "153599665837242630055406117225727576628493964249342991663104"], ["-544882981974743865750142683006524978342781123084253909569503232", "-367923250973761246585091621054627308311393401359592767753289728", "-33069536217089611268327700944907572464600632458547879970078720", "24999456759544139827148915775531495079942867392534468156719104", "-2825408442421309426620456321667950509048009886721736160837632", "422789734258272214502959373245914202941245757570206874468352", "49740602172174366025409537756629510882497556027029814509568", "-157179283231854425779350019048323695450675600763779635216384", "-85419461196978558778243305915172893174221569775961871745024", "-109071905495766679035197329815719381008633488222144656572416"], ["64053409751648884836760233503741935400258201370052213486911488", "41510254757341162280853251519765164496749377662590576161193984", "3715768811681171013290904298822365834826243615133587055050752", "-2825408442421309426620456321667950509048009886721736160837632", "320494481978666669543490497187209284459514206890176609779712", "-48088555445107293619028751855050012244444558670477570080768", "-5687930227467285710457947893348988094723981429999663054848", "17551737487049748678874523364871875428879042270468595777536", "9046733393573866623008340867662012225059731664985533710336", "11824902979916264898142412579905217949271536341545016885248"], ["-9859944443392747476566003336000379781364783897525547115216896", "-6203517176859364294498912635200913113480005487187627264180224", "-553605299280431176838416628022348892931713742047857600364544", "422789734258272214502959373245914202941245757570206874468352", "-48088555445107293619028751855050012244444558670477570080768", "7229887623762435443954114289672150002622150813206615949312", "858513750603214779990131628104743282913171161805116932096", "-2602764032794354328600600189820932448080275786651505000448", "-1286143576893485703888055168309533398871639149395430080512", "-1713552025047714510017116906150575141570696270096040460288"], ["-1224169674582452613238769415956485817674334406853215897255936", "-727965938021357767249718382241623579443937891344982950805504", "-64567229981569071307535567856916128878895410047664384901120", "49740602172174366025409537756629510882497556027029814509568", "-5687930227467285710457947893348988094723981429999663054848", "858513750603214779990131628104743282913171161805116932096", "102724353241673919035461913370239398462180067186478940160", "-300695217935948762128775778937416160402176140632001609728", "-135547174636867089816056987543176787974188257050334593024", "-188557106142913448178232582750864945110662999149467664384"], ["2977122530295670224700371760579266171345121868256546182397952", "2326317314994996349000011639295825605724930580033397992718336", "211860238442310816255076792219576385432305851825811665977344", "-157179283231854425779350019048323695450675600763779635216384", "17551737487049748678874523364871875428879042270468595777536", "-2602764032794354328600600189820932448080275786651505000448", "-300695217935948762128775778937416160402176140632001609728", "1026813199274748230065302117183406576100441155174701989888", "647319149023958242999263161659531997014096498476554649600", "776964967611325763771037930654238817344184686586095468544"], ["579295948237008356551137028886188689512827465219565210828800", "1294496131500006355460804794143027725374927414188085092548608", "124259927941169791087082422290852952043017253262582712631296", "-85419461196978558778243305915172893174221569775961871745024", "9046733393573866623008340867662012225059731664985533710336", "-1286143576893485703888055168309533398871639149395430080512", "-135547174636867089816056987543176787974188257050334593024", "647319149023958242999263161659531997014096498476554649600", "606999152712616014288581205868444919166977013122454257664", "633328616652884541434422370059916378610876245648645029888"], ["1316565656017547657056629915625206088545590079192389363171328", "1636136006217691152388770262757222495728868058667555055730688", "153599665837242630055406117225727576628493964249342991663104", "-109071905495766679035197329815719381008633488222144656572416", "11824902979916264898142412579905217949271536341545016885248", "-1713552025047714510017116906150575141570696270096040460288", "-188557106142913448178232582750864945110662999149467664384", "776964967611325763771037930654238817344184686586095468544", "633328616652884541434422370059916378610876245648645029888", "691457125184950493702020102591354024279111859871896567808"]], [["8401382845164225608505187548040026006952277264941434200391680", "2656933577204032121979052034136618136186069413403197395959808", "-784411222727498168459073170703726471395503423638311306002432", "111181298200840103569491979776402589601173138852034199420928", "7441167112058716423844447439195228990407837979301268946944", "28869880138834461580823326398772618844285306043524911726592", "171476033473734265093749589050240911634416603699206024069120"], ["2656933577204032121979052034136618136186069413403197395959808", "840254058620539305551803277955984885244859770761624149819392", "-248069699287655911357885101559598428689261388208381370564608", "35161035961713987865739164676752737482818547096881108877312", "2353265779929910559054433612754047413403261333196987432960", "9130086716007249337316922267580699401887882510004230553600", "54229219096278585192406198188527429565308922175154884182016"], ["-784411222727498168459073170703726471395503423638311306002432", "-248069699287655911357885101559598428689261388208381370564608", "73238058267397189955344728000704034790214793865776349577216", "-10380655146116818637552707203969854163669054197019006992384", "-694758839165307308153459740196144605082400740008297234432", "-2695491729999454133836809184504918158245964269710341046272", "-16010188746845998193883635254206239370735909186650970783744"], ["111181298200840103569491979776402589601173138852034199420928", "35161035961713987865739164676752737482818547096881108877312", "-10380655146116818637552707203969854163669054197019006992384", "1471338861404131063750667401163497050130217143264249643008", "98474100620742792561581649968759032386078820612486201344", "382055051161702194699817895096958077957757096476979232768", "2269260711397543519701784445387327265863587877869037027328"], ["7441167112058716423844447439195228990407837979301268946944", "2353265779929910559054433612754047413403261333196987432960", "-694758839165307308153459740196144605082400740008297234432", "98474100620742792561581649968759032386078820612486201344", "6590696913836676464057670715765968324144481234237521920", "25570267011677032197713956608106693381319810547229655040", "151877594951583092420600429895058801738905533548945473536"], ["28869880138834461580823326398772618844285306043524911726592", "9130086716007249337316922267580699401887882510004230553600", "-2695491729999454133836809184504918158245964269710341046272", "382055051161702194699817895096958077957757096476979232768", "25570267011677032197713956608106693381319810547229655040", "99206284797556597742756302311381012556893313770008346624", "589247344670043382929230874284777904139260509628288466944"], ["171476033473734265093749589050240911634416603699206024069120", "54229219096278585192406198188527429565308922175154884182016", "-16010188746845998193883635254206239370735909186650970783744", "2269260711397543519701784445387327265863587877869037027328", "151877594951583092420600429895058801738905533548945473536", "589247344670043382929230874284777904139260509628288466944", "3499903598942640540394463710367920293868788924563664666624"]], [["2606480970391196607673855267617898496", "-104122509707006249990490168869519360", "-77163308612855344405059223693557760", "39909062476828438977171995855159296", "-15093809395163514404566941271326720"], ["-104122509707006249990490168869519360", "30248123820293252248567874672656384", "-7034680943926822542738638055145472", "1464220995157639487263599535063040", "-256231874095967305433850843234304"], ["-77163308612855344405059223693557760", "-7034680943926822542738638055145472", "9049892738817642719140562184699904", "-4073120901182848527098592674971648", "1507997428714559485209409491042304"], ["39909062476828438977171995855159296", "1464220995157639487263599535063040", "-4073120901182848527098592674971648", "2181827759371868283422339579772928", "-879003920040514085329094794280960"], ["-15093809395163514404566941271326720", "-256231874095967305433850843234304", "1507997428714559485209409491042304", "-879003920040514085329094794280960", "744358513871609031441910589292544"]], [["805827883439747351422167981318209536", "-209090308313001505595630185430908928", "54900219888451228647947020246450176"], ["-209090308313001505595630185430908928", "66256246680944057780129665732575232", "-19246101532730237297939886716747776"], ["54900219888451228647947020246450176", "-19246101532730237297939886716747776", "6690158016923857092746130308988928"]], [["26666084661826980419538279108444160"]], [["3746699666351606865114456111176845506772033157920140940017664", "1289039758669337803325122136178721722366940199668455888125952", "102407004631769023978762410836102233784055494040554414538752", "-75694840572484981998136331149726640413657499243311529984000", "11688267503068394250384485000818045873500996656731365834752", "-53355297496176834400454804778257544423768309219286233120768", "-84212112673980057222918137584418864586602850740570364575744", "-77389320084021222931687533608086076309275188362360932794368"], ["1289039758669337803325122136178721722366940199668455888125952", "443489910427843336874906864328240901305920684110281013460992", "35232794803947653480421330261143872369034318192568910741504", "-26042562178217915723996534859172455188788526838467472130048", "4021310183126918988548187262416176172494717409064388657152", "-18356715491737031845341058986671571618563942629197331038208", "-28972901770908921634683423412687025625444433201503309660160", "-26625542308767785530166040896099155292404552571163686993920"], ["102407004631769023978762410836102233784055494040554414538752", "35232794803947653480421330261143872369034318192568910741504", "2799048637881133441668921759664819705127156368164106797056", "-2068936018203930221997930204947018352782288386859099750400", "319470619722673109393568038397103959515069299212385517568", "-1458338453677283210465253928626592344453328833863181402112", "-2301735121740613189757219727580921240905529234412642762752", "-2115250531412645211053519597837081111551075921103807315968"], ["-75694840572484981998136331149726640413657499243311529984000", "-26042562178217915723996534859172455188788526838467472130048", "-2068936018203930221997930204947018352782288386859099750400", "1529268262612917247236432532072198082767062216429812056064", "-236138901967247022961948388022706032294778746973093625856", "1077940880594618016668212196664041130985492491995692662784", "1701343318328002437820019393260722573177306130150670204928", "1563501953034112908600749039271100528017917734011006877696"], ["11688267503068394250384485000818045873500996656731365834752", "4021310183126918988548187262416176172494717409064388657152", "319470619722673109393568038397103959515069299212385517568", "-236138901967247022961948388022706032294778746973093625856", "36462916536973386492098724731347360468659009045439447040", "-166448086416378874487396845570983636584416970431835144192", "-262709527740311995251312500247283328041371138342327943168", "-241425028845036007894771514796588795705947127854539997184"], ["-53355297496176834400454804778257544423768309219286233120768", "-18356715491737031845341058986671571618563942629197331038208", "-1458338453677283210465253928626592344453328833863181402112", "1077940880594618016668212196664041130985492491995692662784", "-166448086416378874487396845570983636584416970431835144192", "759812107832391928046438763061613864331038501842018369536", "1199232050770976151158444628759994283990267465985620443136", "1102071306433428262496066405645542852642405922318300741632"], ["-84212112673980057222918137584418864586602850740570364575744", "-28972901770908921634683423412687025625444433201503309660160", "-2301735121740613189757219727580921240905529234412642762752", "1701343318328002437820019393260722573177306130150670204928", "-262709527740311995251312500247283328041371138342327943168", "1199232050770976151158444628759994283990267465985620443136", "1892780460815723674638788568990727795746224761327094595584", "1739429023683775519482775047814023828743066505808585949184"], ["-77389320084021222931687533608086076309275188362360932794368", "-26625542308767785530166040896099155292404552571163686993920", "-2115250531412645211053519597837081111551075921103807315968", "1563501953034112908600749039271100528017917734011006877696", "-241425028845036007894771514796588795705947127854539997184", "1102071306433428262496066405645542852642405922318300741632", "1739429023683775519482775047814023828743066505808585949184", "1598501987456884768322415135217643223164485890895930982400"]], [["252498061353787869828368531323966140205374489398131432620032", "645350470910580944932620091281798729482257020320207039627264", "-156603486546763690586544957543029890537701233577737171501056", "37477364320903423720294576794678321747203914697440564871168", "-47297624714321089370870624984105803076450036869874017370112", "-71643107036147515278453087621903214917135969830888900919296"], ["645350470910580944932620091281798729482257020320207039627264", "1649427437468365996130898031121509187828929972419445364097024", "-400257068301156894351134283083359957782064993391211379163136", "95787011525186113705217121202741854781591171295069410951168", "-120886252427779858570398933670654952757205730645657597771776", "-183109971678130499595510695975827204386310095502807358504960"], ["-156603486546763690586544957543029890537701233577737171501056", "-400257068301156894351134283083359957782064993391211379163136", "97128080378564410320190866174384242421064203776636093464576", "-23244083094219429310664928876776785092287555690833310121984", "29334771506482080432274411263794626059879583351086442872832", "44434243529432022629679886165069554443214080525180606611456"], ["37477364320903423720294576794678321747203914697440564871168", "95787011525186113705217121202741854781591171295069410951168", "-23244083094219429310664928876776785092287555690833310121984", "5562628199642826408887175104785425309450048096668789768192", "-7020213555019382047933361954804268752323393241622882811904", "-10633724508930376218965303605367380611504695563430727254016"], ["-47297624714321089370870624984105803076450036869874017370112", "-120886252427779858570398933670654952757205730645657597771776", "29334771506482080432274411263794626059879583351086442872832", "-7020213555019382047933361954804268752323393241622882811904", "8859732592094206972608543583915001448623136736612278337536", "13420098244698100391631045736918621727734073804689458069504"], ["-71643107036147515278453087621903214917135969830888900919296", "-183109971678130499595510695975827204386310095502807358504960", "44434243529432022629679886165069554443214080525180606611456", "-10633724508930376218965303605367380611504695563430727254016", "13420098244698100391631045736918621727734073804689458069504", "20327818591055057541517213722941395497117335982632547123200"]], [["8423996135217212279465924376906909525336365003629044149780480", "38896942659845489420148895269840532576542232149131102519296", "-510632094399263212418763694029064269110548583943094692478976", "313786008019916182204456287778397910382201880444848543105024"], ["38896942659845489420148895269840532576542232149131102519296", "179602664103584135037421935757728628191911602764258476032", "-2357791596447926073453017047640299017011728658283842502656", "1448874876661821166011727355629908680437074277860559028224"], ["-510632094399263212418763694029064269110548583943094692478976", "-2357791596447926073453017047640299017011728658283842502656", "30952665652410672375815938745292455431898451278136497668096", "-19020569798048975728199796561318965447106952993829126406144"], ["313786008019916182204456287778397910382201880444848543105024", "1448874876661821166011727355629908680437074277860559028224", "-19020569798048975728199796561318965447106952993829126406144", "11688236467422841965898534074344917678197524763333145657344"]], [["2469728038616277487460399280577052672", "-843911221162679390220659895933337600"], ["-843911221162679390220659895933337600", "316596219001508891908743429183504384"]], [["1514359937845432137994601726394853513048028335753110340239360", "-1806178049674347513295009258124648829721183963133714733465600", "-152706641231076806510431223269161562223259792771094140682240", "152992603109328081431431802471032176782685299457625155436544", "-38414123707519832140777508637923607601179497905627997405184", "-13264997599522740500580273009656289863225738753706068803584", "94302852602854712673939954878018449353378675321105501126656"], ["-1806178049674347513295009258124648829721183963133714733465600", "6960892960121735277796546737494517465769475284376258019852288", "724278861631497105565182147590459352033259140547604012597248", "-461504375757635910855277570139850385531352550599890382618624", "-23619149333449741548719073735432474670174271247234610757632", "-188484370272050042201138912903090830147659104300806709444608", "-231213056114558266643010830132176848760054216344666535624704"], ["-152706641231076806510431223269161562223259792771094140682240", "724278861631497105565182147590459352033259140547604012597248", "76547618277764520101812425992374874275592652320638624595968", "-46899541455004194926509457259555920811818017332068020649984", "-3958037090354336345178592761840851971271500471780104994816", "-21706077254442513532474076191658877334411957960978374590464", "-22901918352706565964482010725182350344988298934845635035136"], ["152992603109328081431431802471032176782685299457625155436544", "-461504375757635910855277570139850385531352550599890382618624", "-46899541455004194926509457259555920811818017332068020649984", "31654398612860193734672116852895738340415126924159466078208", "149890316705065168305181668065756721331911599417827786752", "10519937815920470188289552452436918169549994775476984348672", "16420038119538074013459720062462204058415049345655455612928"], ["-38414123707519832140777508637923607601179497905627997405184", "-23619149333449741548719073735432474670174271247234610757632", "-3958037090354336345178592761840851971271500471780104994816", "149890316705065168305181668065756721331911599417827786752", "1977483196570184479008677682683247332283790744038414483456", "3287827643310460954840569970630832715462176429441569259520", "-676884945537452208657446470048554995418232966039763681280"], ["-13264997599522740500580273009656289863225738753706068803584", "-188484370272050042201138912903090830147659104300806709444608", "-21706077254442513532474076191658877334411957960978374590464", "10519937815920470188289552452436918169549994775476984348672", "3287827643310460954840569970630832715462176429441569259520", "8800129998572132908940714783389884223423146849189243125760", "4220873057896058989434042770784512885872498581665979826176"], ["94302852602854712673939954878018449353378675321105501126656", "-231213056114558266643010830132176848760054216344666535624704", "-22901918352706565964482010725182350344988298934845635035136", "16420038119538074013459720062462204058415049345655455612928", "-676884945537452208657446470048554995418232966039763681280", "4220873057896058989434042770784512885872498581665979826176", "8805625785821817233477593183969492442747246509385339371520"]], [["178476918075083927200330735508183460604577278336245606400393216", "66893867883273368967886024258779571190738175565424031002787840", "-12419918093535330498217878907216195619211905175014083649339392", "3293352700916335748101872848057954355700225451249768570290176", "-1109939166391903413074957529487087942085372042112441320996864"], ["66893867883273368967886024258779571190738175565424031002787840", "25072091162524003520299620850328281349345445711491396758667264", "-4655035334712080364052998331972008377990281442408328928952320", "1234361859472708627808202996515555310729154796802760811479040", "-416009670919210537877699625756014005008989783544333644857344"], ["-12419918093535330498217878907216195619211905175014083649339392", "-4655035334712080364052998331972008377990281442408328928952320", "864281875291193683238407253545202076740442369723130099793920", "-229179051496712784792047372015136427805604879966658396946432", "77238859142530274636408830481309469970266793092770756034560"], ["3293352700916335748101872848057954355700225451249768570290176", "1234361859472708627808202996515555310729154796802760811479040", "-229179051496712784792047372015136427805604879966658396946432", "60770726711394796725287405867331847142803290604393782575104", "-20481198302358585650067239150578304251320375468871334756352"], ["-1109939166391903413074957529487087942085372042112441320996864", "-416009670919210537877699625756014005008989783544333644857344", "77238859142530274636408830481309469970266793092770756034560", "-20481198302358585650067239150578304251320375468871334756352", "6902657029142977767078347768091893541029596439151252602880"]], [["97282708501153305892955354421980693890052770303540665578946560", "-4050741872620763355374481235145219002393959178708414602674176", "2869957243969837548325363988425086408345322616837583734308864"], ["-4050741872620763355374481235145219002393959178708414602674176", "367368168850113741866051309225224010493502314970432330006528", "-346448522931133596126082656508405038010694509121186662711296"], ["2869957243969837548325363988425086408345322616837583734308864", "-346448522931133596126082656508405038010694509121186662711296", "343876379270494807773541829545606614238627287603132539863040"]], [["974731197854559399901493322881957888"]], [["5365409963763034678538236379533395704017682505251528949748465664", "235490286262307680778960068578846257503460473334807354912276480", "17509831526523403453630941600812352841514483311016768004161536", "10220383059596778042752190082473630260263562507533691679408128", "-2043601820683733146944707495504860535409438641164349092134912", "247330742792006768158593726075856950205897194198523589951488"], ["235490286262307680778960068578846257503460473334807354912276480", "10737530354018838680594409676445778929112080407102644386004992", "813178580201038460675091689666145490246607573337074567217152", "388847033506214276178336602850203888254259017365737435037696", "-77984225086951999054486015329137203843013771507807174000640", "108030813106658712194786659270497203437695839728799827623936"], ["17509831526523403453630941600812352841514483311016768004161536", "813178580201038460675091689666145490246607573337074567217152", "62108160890609892647513650275663230228828434294869831188480", "26713502611900347752139486525818306224026957276489455763456", "-5367349687678198099155951389578298452992290357999065628672", "11610395395424251769530067387821467601450758183080461074432"], ["10220383059596778042752190082473630260263562507533691679408128", "388847033506214276178336602850203888254259017365737435037696", "26713502611900347752139486525818306224026957276489455763456", "28348753836601560493495704914923244065888021151543193501696", "-5633810380950947499275801015183577619517321121064663646208", "-13976265772404419176012638302164237667621066998336146374656"], ["-2043601820683733146944707495504860535409438641164349092134912", "-77984225086951999054486015329137203843013771507807174000640", "-5367349687678198099155951389578298452992290357999065628672", "-5633810380950947499275801015183577619517321121064663646208", "1119712270410335020048202725579673972519540212869602738176", "2738274876347583196597139862912428171326545496614908198912"], ["247330742792006768158593726075856950205897194198523589951488", "108030813106658712194786659270497203437695839728799827623936", "11610395395424251769530067387821467601450758183080461074432", "-13976265772404419176012638302164237667621066998336146374656", "2738274876347583196597139862912428171326545496614908198912", "23515930088453462987921542723032695742037843448536758222848"]], [["384739534363788136720957346654146245325950365768398469620301824", "35675763575292312864787427419303013233268803078992376291655680", "5988950144945118936061795573985436432648298331606550380019712", "-902242152877740112953303743287100783778095819016661681307648"], ["35675763575292312864787427419303013233268803078992376291655680", "3308108455204146343182135628527272147641419947928723786825728", "555337703437696172139770421558170274832361699246666950901760", "-83662256822543384936137753308554644702759243750029054181376"], ["5988950144945118936061795573985436432648298331606550380019712", "555337703437696172139770421558170274832361699246666950901760", "93225469792048563334686710543312708256407347922435007578112", "-14044523085437606531691563281246655651063650097556667498496"], ["-902242152877740112953303743287100783778095819016661681307648", "-83662256822543384936137753308554644702759243750029054181376", "-14044523085437606531691563281246655651063650097556667498496", "2115823381071485926775702069407458099724797436679547781120"]], [["925280559090163514135471291369521152", "-146108085956713870541548195047014400"], ["-146108085956713870541548195047014400", "115883520224186487889423937887535104"]], [["854340264719566965065587873629089685499220514747333667108945920", "-45669107807608925108068793248255082410762393019930363912257536", "-13581565862070929238274829479156421797006215289358743219732480", "-1410829209330880860272871628767862097340357525457427052363776", "872096964061136528758341359260677606079736518005884062793728"], ["-45669107807608925108068793248255082410762393019930363912257536", "2441260811496010504078499274177381490640190690290612029095936", "726008150575292135126857704817657579765441298348982308700160", "75416451640851695183138130858042736877956505853155539419136", "-46618299423672606136337866771216622668148379783061403860992"], ["-13581565862070929238274829479156421797006215289358743219732480", "726008150575292135126857704817657579765441298348982308700160", "215908039083605886178501120886994014549443909814612320583680", "22428147914754323305969202521560297539610375045288300642304", "-13863846578033297429813941914549812687724399590182804783104"], ["-1410829209330880860272871628767862097340357525457427052363776", "75416451640851695183138130858042736877956505853155539419136", "22428147914754323305969202521560297539610375045288300642304", "2329796616286779345157914900044833435920711892991387631616", "-1440152034353784175184396546930516795931192081228494798848"], ["872096964061136528758341359260677606079736518005884062793728", "-46618299423672606136337866771216622668148379783061403860992", "-13863846578033297429813941914549812687724399590182804783104", "-1440152034353784175184396546930516795931192081228494798848", "890222720538987024720598094633082479500924503232943751168"]], [["170051094800354680014401749707779607592390712728015477143502848", "-3487184581269532704731212311948898504343583045587859757072384", "-508908414357028108499527112904264185959371225239203996499968"], ["-3487184581269532704731212311948898504343583045587859757072384", "71510602846284073223462007872527281316790767287125613215744", "10436025583414553004224747720549425924884682039512212176896"], ["-508908414357028108499527112904264185959371225239203996499968", "10436025583414553004224747720549425924884682039512212176896", "1522999746090693415843992588771952294579343741790363582464"]], [["86527488325617374574291718644957184"]], [["1549401407862830979852718571503222784", "-257901477701777717005636749779533824", "-28276164853220711484643335290748928", "-7460016564452380455284057934135296"], ["-257901477701777717005636749779533824", "98243811374313123921669429259141120", "10284410174331354557746418825560064", "5036349029521580975912434005966848"], ["-28276164853220711484643335290748928", "10284410174331354557746418825560064", "8096913342819564717019396069916672", "581652210168940035025815080009728"], ["-7460016564452380455284057934135296", "5036349029521580975912434005966848", "581652210168940035025815080009728", "2126684869801538329674911112495104"]], [["133923957317590731502874027697897472", "-6518664968195506671731727742795776"], ["-6518664968195506671731727742795776", "12605955557404429071720452592762880"]], [["126060981341301532278674803610615808", "543195779925624462143184862969856", "-3386886038796804596962395271725056"], ["543195779925624462143184862969856", "7909847573206497810710118367494144", "-641597730314546406464097919959040"], ["-3386886038796804596962395271725056", "-641597730314546406464097919959040", "2740135480284992524937032556871680"]], [["15823942380147459998779602062278656"]], [["15686546664404904033125844366917632", "636405538249209751032586074849280"], ["636405538249209751032586074849280", "2562329153803888371514577357111296"]], [["2557470237340464265302276036362240"]]], "claim": {"K_lower_bound": 5631, "sdp_bound_num": "17095462745454375376107636066651404694354937830053878659092054016", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 250-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.2986489971565987, "theta": 1.0, "seconds_model": 0.005917549133300781, "seconds_solve": 45.8596830368042, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q7_n8_R3.json <==
{"problem": {"q": 7, "n": 8, "R": 3, "lambda": [1, 1, 1, 1, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["8764311887582168058555253657043992576", "16432784799617879862258058221584384", "11179141465730612878712451502639677440", "16377085419336470774745264893722624", "51245894136652712453686710324359593984", "16337170753181401263779752324366336", "140116113055802511706754202710413672448", "16330559811850073291979049146515456", "329292781884307484811531707181749501952", "16328307738395099058306420490371072", "179817571686174755785223749775621357568", "16329654176504380302513176557125632", "214796555233685240785995283437170196480", "16329171092164713935924222318608384", "200363931973174923220736670164324450304", "16329349908613933504376655220572160", "16402031551640408404336272323117056", "15621287992800531720930696884075364352", "4059493856080596279276645874220924928", "16419271449171355200213832318320640", "63781598621500343887134311843620716544", "10534870754381178510544893663118360576", "16357322504500320624311755681562624", "137409361755138453563018848020186791936", "50813536982187764080172086526593728512", "16333905516473708417449306838007808", "329292781884307484811531707181749501952", "135455956864870410100398831139490365440", "16329466433346908699638917624758272", "179788355350509670639564079321407553536", "329299803559438474002715272607891980288", "16328981041772315598530183459504128", "214788894821108061595722038859700109312", "179798191685342141585604992989929668608", "16329412732862001417810977176420352", "200359868360719566602861497295111716864", "214787970228451520130902322201799688192", "16329260538168255583107600479158272", "16353128608454700227902805326692352", "95259947002170081086252854873082036224", "3675621104193965086598683074997780480", "16404856169945700487156783474802688", "150400961764621371247622764870682804224", "10173404122375423824217382923320426496", "16354906880911376915723912313044992", "330663061318673866636844908291544842240", "50576165168588333611599767596785729536", "16332770830184213412844904780922880", "179814875551804395369815441474991423488", "135472198717413996803869845242853195776", "16330139613413691639170504773861376", "214779942355656599782631318767487942656", "329311756870773326091856685770767073280", "16328739428880321967779899619934208", "200366313413283776978196056908383649792", "179802733835899084360079230864602431488", "16329502094240735691970313107537920", "16331964129096357315979488033505280", "170772615040109302964003941575200604160", "3573684053232686040416643749379047424", "16403607052782749859827849604628480", "335743029280677595430178653943418060800", "10103995146748206251577184738837790720", "16353925163632615208992873352527872", "179855827638270068434745493220392697856", "50549491403307615608496064756640120832", "16333447302156003163011734654943232", "214799666365170850918003906721011990528", "135467012917264788145916997417127903232", "16329898071243858455876027654602752", "200361644339210486352252994176302448640", "329335427948115875362263846490352910336", "16328828761849299480995449945456640", "16328656703899874468127418238369792", "341136964427340588768607860213193637888", "3555624099431432843562208909775077376", "16402820207092555113631998231445504", "179978740941944097899858715808240762880", "10098649003653349194029610878946508800", "16354614612214152702589264522641408", "214827155209980475044046687542932668416", "50547056028627130265588861207536730112", "16333205840379736984090097653645312", "200376223588763711218599607759867478016", "135469836608976796526908831323517878272", "16329987434435981459457307347779584", "16327498123796017690184692701069312", "180655964260357026034167307045164810240", "3554629918451463029661099347404652544", "16403520852140570968116490942808064", "215123315310517521079417636003189358592", "10098818111214475734116683198912004096", "16354371826059651135841366630727680", "200413864254948938091275599742320508928", "50548321975821864438307099649547173888", "16333295148565735195205749897691136", "16328171377002812716401344919896064", "214771870590459646531917288509827710976", "3554291612340617062011504502388031488", "16403284262939820745957742594752512", "200671956649504805369190927018231857152", "10098869560002508434520908006514753536", "16354461363337092163929247481593856", "16327929817303555148694744767397888", "201597550750020450490134767314185224192", "3554683161014612654581342483838402560", "16403366133814176687874712046403584", "16328019199838491266110091255873536", "16370265803506030392380771920773120", "16336147175032746671091595400445952", "16330597304266517000473644309151744", "16328307738395099058306420490371072", "16329654417685081315631696911007744", "16329171136290506351858187195383808", "16329349935210301535898497064108032", "11742948783139303485423607746884796416", "3738619547833937776375977345737031680", "16424973228115911456868045701513216", "66982598275130715248266517815719100416", "10618687009883123581645437544425324544", "16357122034980745938236174617280512", "146247232305393097344222676604483010560", "51975033362441004780471518499971268608", "16333788182969359900000126555389952", "332531987437641500435690381877228601344", "136000914589235718721523813876808810496", "16329458545710398623990867254312960", "179786262300912368804293533077327577088", "329292781884307484811531707181749501952", "16328981058697277073134991905390592", "214787099986314463451418194715049197568", "179796934017490390153510033073262034944", "16329412743137870884535325161422848", "200358711154177883257946605992173109248", "214786640146059230661202801785961447424", "16329260546026273410602690114748416", "53693111278370029679940337023445893120", "3569011401512681879724586558828838912", "16407043532623865298766263046111232", "142349417654673986163419157058719580160", "10134629547680052957483273239446683648", "16355007474419901229402910439243776", "332110786123441616823627123425705721856", "50609909334319987078454655892603273216", "16332767313419004153888635560656896", "179786262300912368804293533077327577088", "135455956864870410100398831139490365440", "16330139849154226464023193841565696", "214790526604343205384019115490901229568", "329336639901317856063836014932161200128", "16328739367829568077241126297272320", "200365023103429069669194008451608477696", "179801694679319547269027353942149824512", "16329502102703216429272717330481152", "135455956864870410100398831139490365440", "3554291612340617062011504502388031488", "16404017874186011671765200368828416", "329292781884307484811531707181749501952", "10098042398178818886270347009287258112", "16353940767238168975011631285141504", "179786262300912368804293533077327577088", "50543994741559261920131626462032691200", "16333447875791304570153278053023744", "214773353266292938474731014091314298880", "135456546599698085026995708683884691456", "16329898222964048817511989080227840", "200347371227277216603306842046561517568", "329296867205279370337835380682004627456", "16328828856749976320743840159891456", "329292781884307484811531707181749501952", "3554291612340617062011504502388031488", "16402848575141375280712897299218432", "179786262300912368804293533077327577088", "10098042398178818886270347009287258112", "16354616203160531315441258435969024", "214771870590459646531917288509827710976", "50543994741559261920131626462032691200", "16333206160140616272159514363428864", "200371022101438324736307916412440018944", "135467459090661987225534155459884220416", "16329987468890367318474238826905600", "182162467963525133847424146874816266240", "3555208438161352050355376443183071232", "16403508534395394914659829861580800", "214893276182201029546686105956300881920", "10098310639978291399609833251120611328", "16354373157086978531548087982227456", "200425350278581281049353886182976520192", "50549052627840091298311429511050166272", "16333295072403408559484111891202048", "215707485152057445749222609870443773952", "3554546760448294053883823136184467456", "16403278829422724488006916877844480", "200746498783119001028273163218081284096", "10099058281485617412173055828204453888", "16354460868281969031738600439414784", "201297100602939582069411803636105740288", "3554589612361723936964728906819043328", "16403368126123927412783591962181632", "16334764663785933945964895276105728", "16330429657687407761387471104901120", "16328304383625949627710460680732672", "16329654198869507965383816289189888", "16329171188274316595287241707749376", "16329349892293434939579161362038784", "10217769897824068525236764398120337408", "16358110742268596656753101728907264", "51474121227760819932470096228366942208", "16333838135179763466670310827229184", "135930407664780618316551723260665921536", "16329459562417012919894003182206976", "329292781884307484811531707181749501952", "16328981058697277073134991905390592", "179799335106183547448525143016220917760", "16329412723190594860893943778770944", "214793893959706386646895516295878410240", "16329260503713869724090669000032256", "151873252568441350577637428600120541184", "10180079555580945208821101263610445824", "16354889639815800481689937240915968", "329292781884307484811531707181749501952", "50543994741559261920131626462032691200", "16332774187371214482670122939973632", "179786262300912368804293533077327577088", "135455956864870410100398831139490365440", "16330139849154226464023193841565696", "214773652590290917365398442500358668288", "329296971073400426538381965818123517952", "16328739465148096556218774861119488", "200359945053580880410740287845655642112", "179797605555395861058035475951785082880", "16329502136553139378482334222254080", "334030689464418666125360047840546521088", "10102436614901067057801734438615252992", "16353929246779570957402910922637312", "179786262300912368804293533077327577088", "50543994741559261920131626462032691200", "16333447875791304570153278053023744", "214814880707674790127280670152882913280", "135473064087019058856097210726650740736", "16329897982992273624008097901051904", "200363493682979894310421102679191191552", "329340424630641162471242858526668750848", "16328828749760041284849158198394880", "180393506077133972734193225123414147072", "10099951999917579099608716501946728448", "16354611195185323561839902215634944", "214771870590459646531917288509827710976", "50543994741559261920131626462032691200", "16333206160140616272159514363428864", "200368456059710812742941936710976536576", "135466286157330044799148251838471471104", "16329987485815328793079047272792064", "215219418913190998692389929627859025920", "10099029808864713848426733148347301888", "16354371270558237022919260853239808", "200454948493989684949120757519030943744", "50550935138499031790387863111275118592", "16333294875952962872106871001448448", "200540628998059110974367919688682307584", "10098536752202346952887804125958373376", "16354462236181533925691511619452928", "16330218139794767617215862400876544", "16328292183751040986680144133357568", "16329653860974741383094961958813696", "16329171074030826641704784698015744", "16329349923725506249559519904399360", "50543994741559261920131626462032691200", "16333933516404616511875622207750144", "135455956864870410100398831139490365440", "16329466433346908699638917624758272", "329292781884307484811531707181749501952", "16328981058697277073134991905390592", "179787301140579255838288059625604382720", "16329412822926974979100850692030464", "214773608539432559434426740489922281472", "16329260620979674226709698946531328", "50654276501213235936241466354018811904", "16332762696531299045619817357770752", "135455956864870410100398831139490365440", "16330139849154226464023193841565696", "329393899282789352614579933048228282368", "16328739226989710092136827444002816", "179800463156761425544163799894985801728", "16329502112979085895997065315483648", "179786262300912368804293533077327577088", "50543994741559261920131626462032691200", "16333447875791304570153278053023744", "214818129696163175079236706203198291968", "135474356298349666507443361428480720896", "16329897964253923419981345693106176", "200345859078567469354159531666725404672", "329292781884307484811531707181749501952", "16328828867025845787468188144893952", "214953824087014005667290519301114560512", "50554065532331653202913563825489838080", "16333205108979616117239446956408832", "200345859078567469354159531666725404672", "135455956864870410100398831139490365440", "16329987635722130425293064936357888", "200345859078567469354159531666725404672", "50543994741559261920131626462032691200", "16333295600703991731077061237800960", "16328279627847478469141535635013632", "16329652848499367455843028142391296", "16329170915661544272188362811506688", "16329349826406977770581871340552192", "135455956864870410100398831139490365440", "16329466433346908699638917624758272", "329292781884307484811531707181749501952", "16328981058697277073134991905390592", "179786262300912368804293533077327577088", "16329412831389455716403254914973696", "214800788235952052901024231303348748288", "16329260463819317676807906234728448", "135800373967685106886890293690913259520", "16330134856290591455604702305058816", "329292781884307484811531707181749501952", "16328739475423966022943122846121984", "179804459108365994980294667877664948224", "16329502079733625856594763011063808", "135528311469303505663987940794099040256", "16329897180869992309701640483504128", "329292781884307484811531707181749501952", "16328828867025845787468188144893952", "200345859078567469354159531666725404672", "135455956864870410100398831139490365440", "16329987635722130425293064936357888", "16329647294089689236429284954865664", "16329169206844898246910024364326912", "16329349576763796020160946763726848", "337352783362918780070980413029779243008", "16328961712861848690031623669809152", "179871328469809659223866994907188035584", "16329412129608017430111018998038528", "214863224147877743940793498800498933760", "16329260103559423431648412172288000", "330346034104693813660238572225648656384", "16328736893762878235902520261083136", "179874106050731084303014349370998915072", "16329501505493861539645905025630208", "329292781884307484811531707181749501952", "16328828867025845787468188144893952", "16329171234817960650450464933937152", "16329347865529298355653349967134720", "180441421843715674548811723820786253824", "16329407446229392243037596186312704", "215232350375420251889043272684344967168", "16329257975245518000093750102065152", "179943092864046104775273201456138682368", "16329500937298726320770192913727488", "16329341764685149670427219812417536", "215865407320814303254245642097802608640", "16329254341818967148325765522653184", "16474307456192230062066903713579008", "16378351810840457875510476140445696", "16337097688122715394821691432501248", "16330617403867193913298302974033920", "16328307738395099058306420490371072", "16329654346358457958368575603343360", "16329171149588690367619108117151744", "16428403175526360608157713618173952", "16358325584707240741154940874915840", "16333926641243480363479505653727232", "16329466433346908699638917624758272", "16328980951102879127432995356540928", "16329412703847781747059876983472128", "16407355902735155154147513263456256", "16355103102870084385799888047177728", "16332774187371214482670122939973632", "16330139840691745726720789618622464", "16328739465148096556218774861119488", "16404017874186011671765200368828416", "16353940767238168975011631285141504", "16333447875791304570153278053023744", "16329898064594766447995567193718784", "16402829054011703053488298731241472", "16354615499565704299727078756974592", "16333205632444496010373879604183040", "16403522623216896703548231887355904", "16354371196209299116619566608809984", "16403277916683730678961889974681600", "10676878258146832438103567625646768128", "16378214128092250694815712616120320", "53740160437406630156951195337896230912", "16336929021814677310795809363591168", "135455956864870410100398831139490365440", "16330625293317092718368297106538496", "329292781884307484811531707181749501952", "16328307738395099058306420490371072", "179822674613665974522679474754374598656", "16329654134191976616001155442409472", "214798090675474767228857846318927708160", "16329171083702233198621818095665152", "60144876250579019774841719322711162880", "10430696916604636203588589556106002432", "16357576161315792165805192531410944", "140819907875745392557472747920629432320", "51272745085815373294698398926357135360", "16333858491677177047603669117173760", "329292781884307484811531707181749501952", "135455956864870410100398831139490365440", "16329466433346908699638917624758272", "179786262300912368804293533077327577088", "329292781884307484811531707181749501952", "16328981058697277073134991905390592", "214780661113546929188701967398205390848", "179792422132091527828012755932378300416", "16329412780614571292588829577314304", "154502969970166058191741061336487952384", "10191707125277380057280019670130229248", "16354859663291177317344921226575872", "333809845398187255083120949317446139904", "50649195044554058564421229225676111872", "16332763225436345127020081291722752", "179805943844131512293981170891294244864", "135467128828066546514642896771927244800", "16330139687158166635662884430938112", "214795160025743364591010261128204779520", "329347533139838267296140426476980797440", "16328739340628737135911969866383360", "347648078621877795421818034334075977728", "10114418765287074339162031651488268288", "16353897884221495604885546107666432", "179889171761202146752393787314419007488", "50552124977140150697926800755128270848", "16333447027125379200683597409288192", "214798835895571376399217251193324568576", "135466682575441184920761401135626977280", "16329898076079561734334544353427456", "179786262300912368804293533077327577088", "10098042398178818886270347009287258112", "16354616203160531315441258435969024", "214771870590459646531917288509827710976", "50543994741559261920131626462032691200", "16333206160140616272159514363428864", "215168149893859043153947121776332898304", "10098916898829610707462620149025079296", "16354371566745062828503408656252928", "16336400176005961071648704972193792", "16330550299417261654269387970969600", "16328307738395099058306420490371072", "16329654434610042790236505356894208", "16329171184043076226636039596277760", "143674263580404319332942833999878815744", "51646331532091263953814296761238290432", "16333820852376246255931629227737088", "331319357389468439503285878422971088896", "135797640437622039738714641237538766848", "16329461480377825738503188853555200", "179794118407050958227480633708354994176", "329319137449480504900489549951004573696", "16328980994019745723752331058610176", "214808670487384272031442737803879776256", "179812048690965886418250103826843435008", "16329412618618511464228520166686720", "329292781884307484811531707181749501952", "50543994741559261920131626462032691200", "16332774187371214482670122939973632", "179786262300912368804293533077327577088", "135455956864870410100398831139490365440", "16330139849154226464023193841565696", "214771870590459646531917288509827710976", "329292781884307484811531707181749501952", "16328739475423966022943122846121984", "179786262300912368804293533077327577088", "50543994741559261920131626462032691200", "16333447875791304570153278053023744", "214771870590459646531917288509827710976", "135455956864870410100398831139490365440", "16329898231426529554814393303171072", "214771870590459646531917288509827710976", "50543994741559261920131626462032691200", "16333206160140616272159514363428864", "16330382580907066148112778871701504", "16328296782504858800729524715651072", "16329654272009520052068881358913536", "16329171100627194673226626541551616", "135455956864870410100398831139490365440", "16329466433346908699638917624758272", "329292781884307484811531707181749501952", "16328981058697277073134991905390592", "179786262300912368804293533077327577088", "16329412831389455716403254914973696", "179786262300912368804293533077327577088", "135455956864870410100398831139490365440", "16330139849154226464023193841565696", "214771870590459646531917288509827710976", "329292781884307484811531707181749501952", "16328739475423966022943122846121984", "214771870590459646531917288509827710976", "135455956864870410100398831139490365440", "16329898231426529554814393303171072", "16328264990173654575211488292634624", "16329653585944117420766824713158656", "16329171078866529920163301396840448", "329292781884307484811531707181749501952", "16328981058697277073134991905390592", "179786262300912368804293533077327577088", "16329412831389455716403254914973696", "329292781884307484811531707181749501952", "16328739475423966022943122846121984", "16329654434610042790236505356894208", "16329171234817960650450464933937152", "179786262300912368804293533077327577088", "16329412831389455716403254914973696", "16329168948739235759186695564558336", "16379440298029756307060966801014784", "16337243080190874258006702058110976", "16330625293317092718368297106538496", "16328307728119229591582072505368576", "16329654340918291770102744317165568", "16358409725339823009538185837412352", "16333933516404616511875622207750144", "16329466184912652768832622222639104", "16328980942035935480323276546244608", "16355098094894876632198531826843648", "16332774187371214482670122939973632", "16330139699247424831809176177999872", "16353938177719063360475939064512512", "16333447151040275711183087816671232", "16354614906587589778751468563595264", "16337130370827785766514115026616320", "16330620339139083937617939160629248", "16328307673717567708923759643590656", "16329654221839098538061770608607232", "16333933516404616511875622207750144", "16329466433346908699638917624758272", "16328981058697277073134991905390592", "16332774187371214482670122939973632", "16330139849154226464023193841565696", "16333447875791304570153278053023744", "135455956864870410100398831139490365440", "16330625293317092718368297106538496", "329292781884307484811531707181749501952", "16328307738395099058306420490371072", "179786262300912368804293533077327577088", "16329654434610042790236505356894208", "332779011103296987385793527908470358016", "136042215992669917177918315557487116288", "16329457950314432463785998711521280", "179817988743222230872696842190975926272", "329399229595106987290684551498118987776", "16328980796964837126567775581503488", "179990073262941163185122070773633122304", "135571618573285833979220791836652077056", "16330138169956263019303270174687232", "16328299256571548642068130751840256", "16329654172877602843669289033007104", "179786262300912368804293533077327577088", "329292781884307484811531707181749501952", "16328981058697277073134991905390592", "16329652755412079345516581690015744", "16337243080190874258006702058110976", "16330625025540023673727934909120512", "16328307738395099058306420490371072", "16333932464639153447148240213377024", "16329466433346908699638917624758272", "16332774187371214482670122939973632", "16330625293317092718368297106538496", "16328307738395099058306420490371072", "16329466433346908699638917624758272", "16328307738395099058306420490371072", "16330625293317092718368297106538496", "2835733935736589356818297031491584", "25410809859125553515008312213504", "17230157022190029671958719590563840", "4979002268063886817155185373085696", "25480142539531158417487198945280", "75088649479219054482956466018844672", "6643975543669654642705609533685760", "25386103102360261995152818569216", "388995690059614958663141384869904384", "9652951105026203025585376914833408", "25318883938214034110860467634176", "2643299644080852978025969162861412352", "59819071118313878210761833725296640", "25206592935106283262255782952960", "84969756938608436443687622162734120960", "175496086668972612767702119018921984", "25192365812350535205315978199040", "194564165974304950862717039777711691762673274978917402551995334656", "346743763553951748890357891174760448", "25188786810151061306307009052672", "2633167647334530875643839334083400302592", "331026293344062685394072246536896512", "25188960814783027234502587973632", "4115003362621368183471733151201610432512", "304586407875158571844484345001672704", "25189293496979349638954080010240", "21507379126175438127016119935959040", "4708418087773211121389649744887808", "3266407650876597397393467028537344", "25548693321448166319796229505024", "71410690008420932554062371177365504", "6674392039919906257404949740650496", "4083670797813158891767059722534912", "25447063335864021786860554551296", "304931579154764325865478300507308032", "9719442411961269906875552500809728", "6228571325068034455245302366470144", "25355447560503335519173059018752", "2021116288622909307572288095323684864", "60238729616992419815936424058814464", "9463315625640563929196310367830016", "25263238942316549312461221658624", "46426355007717396593583925559493132288", "175797526944187011996737220324098048", "58569090660226538255519676696100864", "25199587542576412135171576299520", "6832641592233431248528182111594971398144", "346761361043277656956242925033881600", "175138854239300481404896728259231744", "25190579825337097553407366922240", "4758858215566198142471362028094783225856", "331007705913135664783133898191142912", "346769030118088804475484800349634560", "25188873799351409233997307314176", "4030800996037628958948510529652271349760", "304586878835785656205764620699303936", "331011864569598106322909720448335872", "25189127194969839128918873866240", "68089390966461242965408913217814528", "6704960454624353924864900224516096", "2958966667443614531770066506088448", "25507479438895650572504320180224", "251624029104837080299430762332028928", "9785520817536202329258882240610304", "3922998700349704461184886655418368", "25416254764798880716342167601152", "1520988037382640590927016347563982848", "60834931307428418532724259323641856", "6128486735628152307461593877184512", "25299991399719075636647928266752", "25252951905911473084471024085058453504", "176357439815053903986819197023813632", "9422727411300799406044626951340032", "25256264800637174385612922290176", "6674938691219283770744128221608801206272", "346761776825508019556811094204874752", "58495808640459526338419317012430848", "25197806732936846675027978878976", "9906833952159757165705862798243413360640", "330995742383224758412821005873446912", "175137461181384818361745107998212096", "25190666989043644418390023471104", "2714365103154773867270264310603897110528", "304598041770288558442896743123124224", "346788063636598633786515469400801280", "25189039994369804116517114085376", "218033813596469143335528921602981888", "9844502122537318223443248698884096", "2873101307542608922052088521818112", "25476570451060682880375918166016", "1172362730715998654144272709218992128", "61567205162506434182052706246459392", "3875544660198970606083136297107456", "25360853687246803527550411735040", "15598824733940231938925586443222908928", "177122997135172313163549429024686080", "6106281858336226504514411973050368", "25293085355486720893769087975424", "151793457132283484107386714875100135424", "347537648309631878104327381281931264", "9419797313613283037021308098445312", "25254483383952154947835400290304", "2110024294503046416287130946171096268800", "331036611290192561429225674681352192", "58496917702357348791343731997409280", "25197893712028378850325442854912", "1253987180538315597305539758563396681728", "304637853851229815825081692237856768", "175158828111087691398313909111750656", "25190832866187745422746836795392", "945641123248466912020797128162934784", "62352271305432226906456507715420160", "2844263147365745759149740282347520", "25421169906988444303264395034624", "10024583481906038563494731941519818752", "178248452501113109701225303469195264", "3864264289433025184258353740644352", "25354017144959669252738871459840", "111066876201011519476140721748788117504", "347829665769705647656162028010078208", "6104227912711514363380652975325184", "25291312872412282400937737191424", "155264962668779498311414488987634499584", "331691764826525303670914147164356608", "9419784237871618085192154476445696", "25254571055423779185747174621184", "498839504874120464135661361980845850624", "304749927995731186097107851532042240", "58502156141743187537339987030704128", "25198059154677869942527477415936", "6949727244328362595953352945738711040", "179661876354086996247035765126594560", "2836891487044573642711594893836288", "25414404392413626321184588038144", "79105623801342675570218870023949123584", "348270337277195352287719434588520448", "3862963901121601790698805994192896", "25352256685731272420825197707264", "105299313795665420318178714769803968512", "332028340220429560813355730611470336", "6104246288383972505744108509200384", "25291400390111848040406689251328", "103526717396547079842725026783224135680", "305462500550086374075193307317665792", "9420069853850056959022453858762752", "25254736166548385785241147539456", "52209565688213525586599695810564194304", "349062018385362063571217147244838912", "2835887964975266456721446345375744", "25412659834868916837263112929280", "65094436370393283839462792092719251456", "332676237673980726465806361727860736", "3863004504104179367634267675820032", "25352343193803641418022970720256", "66405119271722160830337403133456547840", "305967168112000778412865881154519040", "6104453561133597073145370232487936", "25291564484046092927408566960128", "52355427270703486688568213216539181056", "333090441415945285310735264740540416", "2835887535806600493528089324683264", "25412748547364096130899723157504", "42192838787815051531878090061335494656", "306778306302763182467330429616652288", "3863128941256643940644478531928064", "25352506295192374675008714178560", "30785227743281435954094005414235471872", "307607077333655848848859024108552192", "2835995168890172423192771764944896", "25412909169067704023552700186624", "58283039041741788834753301484404736", "4136956821845998957929026843312128", "25506711131304004294878550818816", "232012414642632743172761450094526464", "6268815401748284199597597224075264", "25391909337027333891891509854208", "1370138764763837748981803772511518720", "9484414737170914458505522123374592", "25320064075011829640781186990080", "27825774851081224849369694568794030080", "58618523777225975517770396498657280", "25206810473943582680550918324224", "4002055722827106866198084164614812080609854303197172106171546337280", "175134365077630529970687406017347584", "25192373281510997626608265723904", "15002342410173445239402025618381090062336", "346751777903417144535957893860556800", "25188786767871123889364716748800", "8190449075353549258120846055223462985728", "330998059883745090190224569627836416", "25188960978294966703864053497856", "190176231014983316782545546944446464", "6306299297682816050286336531234816", "3942860911516974478800289534050304", "25452727593062401553632344408064", "1067450580548266389250497664922943488", "9503068114396932137658036103675904", "6138996430691203238563051342921728", "25356953712622784286028801769472", "16454054718763708616365848486003867648", "58703992747275690965186796773703680", "9424607948605946024769566095179776", "25263515938182838277319258275840", "14324383092079005019789109968518034489344", "175136506351220747794174229090402304", "58495534890692469891981681958584320", "25199601176232915620574403756032", "20114298459155486457972836055315126419456", "346749741058048150843753811081691136", "175135889978578228546067561384509440", "25190579886654074854417916493824", "7911841855696207365404298217221963907072", "330998530924765741555877685443428352", "346758960585058657403370763766988800", "25188873852478032166280815968256", "875589800341904784122038186506452992", "9521642456888566690813624493015040", "3879891904253568749551696018931712", "25418084390868945173315426713600", "10462053506996601214639448707804692480", "58824193054187050130058012740550656", "6107455725307072309443051669946368", "25300351060832008163529945251840", "158652766503793042756290837284221091840", "175327906873787819535497343814074368", "9419772032556543255896006642892800", "25256286039628005044431947300864", "2302279732529233401103687068383604375552", "346795994108977275839721387210047488", "58496782277278109740968952236867584", "25197806552269435217116630351872", "2248354432811050672613781921453792296960", "331033415984403367100927154661097472", "175148008137959481454946988257705984", "25190666770855555514553446957056", "7060129311947114522459828634213416960", "58983996166099959008272373610708992", "3864889848098384774124805451415552", "25361311208705981965077942632448", "118570773860056430607526603519162318848", "175393429056824387635648593353768960", "6104206683974121930492345134874624", "25293120972165030506991995322368", "159258938006063178632645538306483814400", "347500352675483994471188816856088576", "9419769904847100734148659160023040", "25254483580889594678758573342720", "650390123251520627249520959409704927232", "331153208356826321693595489062092800", "58500557486044623002855826601803776", "25197893036693078311818758193152", "74913407558767603708149459522678685696", "175544757830251092419549750886400000", "3862974457461858665640759528521728", "25354072689139092860326522126336", "107004525691827428803337042504095629312", "347871025293225436148102724063330304", "6104240649953949823113637679595520", "25291312653744578151184712335360", "109305419281542684566552686041625526272", "331989973450804667677439220082802688", "9420024543310337802720985871286272", "25254569328255131564321856815104", "67818956606819309874644107649179713536", "348525700614167250521121243436941312", "3862995294507285543389214764171264", "25352255333511144841620226048000", "69237898137058277884635938640359325696", "332574522347577804670124083631882240", "6104430601214430952108084212793344", "25291397226236984982186653384704", "44109987920178617462443250107830763520", "333487044668030051806269522273370112", "3863113568555921721019892968194048", "25352338496450943512327909015552", "881335189002951691091309213152968704", "6146461194620984246245142965518336", "25393956884704637296633100369920", "8789417537502932740112108065396883456", "9429317749513846595527620199186432", "25320459053449308952727507697664", "2374436689659097683837594520413812806368610459911151524885120942080", "58495296017226383507981108003209216", "25206833308319521298214224396288", "25271836599725256769784723526598841329862549299875978194685045768192", "175134365077630529970687406017347584", "25192373281510997626608265723904", "3257302344244935013502083916712088267124609435634670649097467199488", "346743763553951748890357891174760448", "25188786810151061306307009052672", "6001044155780160504690651697602625536", "9434020383909488490763926644981760", "6110107267142936354070451424591872", "25357448924912175984681223716864", "181705571351442398609230168318996905984", "58514133092544080359458662349012992", "9419701083118041712539001486835712", "25263551215256589493549320372224", "3199532974438460023373826552696632508416", "175143952015935967620137304117477376", "58496365474109892475846445026508800", "25199601022091922140657390452736", "4525087690839365654457425506370188214272", "346770335514375435622645704316420096", "175141143560968883784908858787364864", "25190579777965858772121238372352", "105009332382610211701439336428058181632", "58527898898133811866054925444186112", "6104247265196034754364481671790592", "25300406148971024780870060867584", "161019200164841298436022663370875338752", "175325059372934613786975813823889408", "9419763821532376433334652038545408", "25256286098731373056597350678528", "789059068120011132733596710428980805632", "346896203466210834225116385837580288", "58499632769013793216083060450131968", "25197806023364389135716366417920", "127841263691151701205805984141384089600", "175374617099962907827128716465537024", "6104183893304570555503143574044672", "25293121363420472310371585097728", "112860187912413489562358968110798602240", "347812357956535543639839376783966208", "9419998972111401314084682486251520", "25254481934480792612033672511488", "68343343729139821188817146619092795392", "348511958389884556417481662160437248", "6104437646834107666166914400387072", "25291309272198135023191967399936", "66034114861359089731700636696723849216", "9420556548042220694894123769921536", "25320522287522934567615940526080", "1425681450692384823710415402209971798016", "58497696161124669961049683846496256", "25206832862646184477391457353728", "2552040954781462799324650732090497695744", "175146384536076629172589807766863872", "25192373032848887513003509940224", "228077188017819502543292402330922647552", "58510302241757793514649392957620224", "9419601796458328402274141218013184", "25263551929403839563140901634048", "686327716700973376577469639815103250432", "175179066572006559708316153682067456", "58500281960970000452335248491937792", "25199600295327099124648475885568", "101334181312488732900519919938986573824", "175437571231394103198365315221159936", "9420088403607833125892510550327296", "25256283765439608661223585873920", "294196109813528136021653894781701455872", "58506929006266468305228939682381824", "25206831148574725148299921195008", "3862775270008115680879418240139264", "25350411308539845745477100240896", "29514145043425970664332524179685376", "7695396085690936135620888885198848", "25372857159781972236713160867840", "146785878040893138296968088085594112", "10065086866946209823150431765790720", "25316164963658539560719173550080", "1061505447786000707603111114784636928", "61906726730998219838663688376549376", "25206234753348438470584967364608", "10347009104809407226403848108332023808", "178149742928788884487482041100664832", "25192311944574319528304959291392", "1571250335519864854505816842226620103934618924159774964136225538048", "346743763553951748890357891174760448", "25188786810151061306307009052672", "4908797963615775457474167510996564836352", "331007002656203415651243073527087104", "25188960926496509344887632560128", "5937060006241327993282713935785685417984", "304579489065151243352374123624923136", "25189293544313694932092789456896", "40134962478792062185449767722549248", "7198700885434823498055136426590208", "4274138187412307599076408577490944", "25439998922533764968296923267072", "141372301876216127515059923099582464", "10091584838087421591096179952713728", "6379326323562399932113392140025856", "25353008574909036357706808557568", "722004501972915594674538961445060608", "63652269054026780846215298541420544", "9543719366964634646033405399007232", "25262670765480500557868984958976", "6718662824360773968429024846588936192", "179821751392854931827034818902753280", "59009051810158192248661800973762560", "25199506705106958372584808251392", "334798631722667952411200725081099599872", "347103250947620489185414267313061888", "175226026440154472601257473984167936", "25190578022831947134952240316416", "6052422501261287851350261504490382295040", "331002785225998864816847979167088640", "346763629669344953353418213766987776", "25188873827833182083804855009280", "3531086283480594396325627343147391516672", "304590136073635663571901131742248960", "331015711502724571501130900955987968", "25189127172686172287877735514112", "127574653001474950283369949394108416", "10170101349493008302621224666660864", "3983386428545882148053714338840576", "25413758684613212040147872251904", "563225163725816263783082182087540736", "65274564245228416339159724719079424", "6170767465458190425291932735373312", "25299275786211106602189246693376", "4346590098845565524468978269269524480", "182487204478360677067644901781405696", "9439668872194990314949489805230080", "25256143306949610536796002713600", "111032984453020142563390981078977085440", "347829998272058611553962924609372160", "58526129226579878826513081904922624", "25197801109668276733555683360768", "936044008273489525474227100471298510186699825761875204050014699520", "330984683903539448338493465587351552", "175134365077630529970687406017347584", "25190667053090739842309586681856", "5388980218013176546870220731869915250688", "304581078231386586821826577197694976", "346766075562623031482898648016093184", "25189040110362930852002774646784", "476477931676298183494560536688852992", "66681519966069120169699262064492544", "3894346479008527126322754099347456", "25360052476898729248998387875840", "3018795182064207664903563231962857472", "185920476707426540910642139322384384", "6116259292375120785141346502443008", "25292914449686398419893665923072", "43944063865464144287851945128575893504", "349501530193282602461685212508061696", "9421232182832880361930250159915008", "25254473071963963327164113223680", "163324683483967101774562576725513500452393190775262734970261602304", "330984683903539448338493465587351552", "58495296017226383507981108003209216", "25197894012931668180675648815104", "3893842466295645423745700224772681498624", "304587688383893817495081743879766016", "175142242495695115326084677258706944", "25190833209260291705597077749760", "2183711017492208066169237170697535488", "190404902151769509412641826374942720", "3869620256355806495851771596898304", "25353786898750673266292333477888", "24086748214093008311402598295450681344", "351808262880852306991031036533538816", "6105439643239030498495044469653504", "25291292075442333236346988003328", "155538596459694163681792165844843757568", "331690518229972686940087042556559360", "9419783232045336165820681120907264", "25254571062654902862641318854656", "1066494070034174427899738071906690007040", "304650865131761139982593089729462272", "58498504555917599338010574357266432", "25198059832152992793584470065152", "14600361640146367393180810408563310592", "355178901657545423529519243291787264", "3863797503831258862099932890791936", "25352220788810026839806782210048", "111332665136186672448867236258210906112", "331971613651542536854064750099693568", "6104227114820473417725397669249024", "25291400719312442779827347390464", "133311311669750735493810218619824504832", "305261266316022010028625378420981760", "9419878350328823444844147002834944", "25254737543007535077300470022144", "72788537396098839423166845198840889344", "332496615462404200847267597176012800", "3862980272395051012007089865228288", "25352344237557314596656820256768", "88002696724526315720781760796150464512", "305621573991246801061484005368528896", "6104315840304226574589787704918016", "25291566848107026437729863860224", "55565517900420435425419337194060906496", "306242430306308316642137265749884928", "3863043818371833235375029120663552", "25352509961408972348487259652096", "102434338902700219150747953214259200", "6490660117660597836581759260557312", "25388394498875641339764308705280", "463051966870712205978127375636889600", "9614792947640742590079253683896320", "25319147499132146752314966802432", "4283200161000958970678578112641368064", "59305222332390173073575764006273024", "25206684965801786534766537867264", "117272006953597861487290399082099507200", "175396302438966002603958810041122816", "25192367869715901746142269931520", "4585997295665755495985197307006159945728", "346769982567877936221850834260983808", "25188786671800480753485371932672", "2448906232187742669717107154904032477184", "331029424558649552852805069509230592", "25188960796668324554119808286720", "366347458198645155137355516875898880", "9667782545480464788396841199730688", "6207315531915758591536531991691264", "25355801015135437470181596594176", "2813386029541175543857088567091134464", "59737341508148884082826075665596416", "9450854231062920583838173853908992", "25263327868941533813718307045376", "52014188880997024701565341241947717632", "175726043418578861461360172936986624", "58561154047713658379612180554186752", "25199589011970258070579619823616", "16399934592240213561013940558887542325248", "346751094911103946694288610208776192", "175136235351759930971017966493106176", "25190579879496738153818610466816", "2817695630387788074790265247496310620160", "331023568064400916864945650166398976", "346786438863871125207389933207027712", "25188873707486623746923740266496", "1941634279075949267041094430170808320", "60312315086811561561876668390309888", "6123141687723373755198881967112192", "25300082572714766457959371243520", "25132895886690358048428775066235305984", "176363323249005504267075145519071232", "9422744210533988770931638668361728", "25256264679958574655405035618304", "7085411470681311578978238817527415177216", "346760733227547792145863804146679808", "58495778943196767505053640355217408", "25197806738433976408993425260544", "2777231930084301689516441385068092456960", "331024134666171905488576509806379008", "175145409880738042744715092852473856", "25190666824609367745343080366080", "14913230484788696691764211726682161152", "177215505303084788876885840854253568", "6106391749693229474306392764448768", "25293083470081902608063236407296", "156041250346299062116991244586652270592", "347515988856148432915937176514985984", "9419781394478090351584335567519744", "25254483498321968204834620309504", "1106146555875434786105929116007912177664", "331083751834722067367726413170868224", "58498389532066029194310432350797824", "25197893438942779583129240731648", "107800766189794584939693356211566018560", "347862672224506049236471293851729920", "6104238077359805683182753904852992", "25291312697906083463645378904064", "138147767595946097075275976888966709248", "331779586077286718298808152903122944", "9419855051910427831710692065411072", "25254570546441216703953226432512", "92030122825848818559459505119183241216", "332179361006705534754713710823997440", "6104297309889263521553797808652288", "25291399514260439420677178523648", "1714302812827463975178992544557039616", "9471252446088684778820024559206400", "25320158013727859433365703753728", "26760580332074633394264341864628879360", "58623439555519484938854551628283904", "25206809565035608680733891100672", "3979518730838452303717741524202163702356715445334369818446053507072", "175134365077630529970687406017347584", "25192373281510997626608265723904", "3368471335742678322498253070544503046144", "346779460344413103038937458504892416", "25188786621809804313732487053312", "14992833871880628585260598701166952448", "58724412258134230581668874515644416", "9425134102136861982137498415923200", "25263512157707107811283750092800", "3786470393289748494282530114518190016970089516893429020264528609280", "175134365077630529970687406017347584", "58495296017226383507981108003209216", "25199601220541994885624746737664", "4253772417660710512916333301363124469760", "346772030472500327748682607251947520", "175141575926034714039345417402974208", "25190579769000741152298396286976", "153778291200795636118615389892543250432", "175334048770639487235205013203582976", "9419789769916168641735257931907072", "25256285912197896983246364737536", "1270830357246733488932205914742520283136", "346838397782936391306494906162216960", "58497988632316968959634718400184320", "25197806328436642626724931043328", "149114174909002502780741911417578323968", "347551946069783070989089671525433344", "9419807816760803848919577945702400", "25254483308431184710068495974400", "972436416132296570106348679812700176384", "58498814916189714084070821625593856", "25206832654898952719274487054336", "4000895413388187720398658287971640279040", "175142031708598133138956404664565760", "25192373122905892080853540929536", "3132146409806883086891873441207784833024", "175144158285277161907396350834638848", "58496388483595017201083527209156608", "25199601017812277515556774477824", "6103892445467977860701705409134592", "25289474029832369884608623280128", "57276544891171222898739454974885888", "11273088989863400965830865066131456", "25309343367144814734270867177472", "378356991818321429109333498376749056", "69192730780825536295665381035474944", "25205154094971492020816791470080", "4168733866908590940748313204988313600", "182814665961245269553125436986228736", "25192221040605944277973617082368", "77735719512325798786544174344758624256", "348297359998304603440448643262316544", "25188778648204678452778801037312", "9221652049466066557917124535308123111424", "330996564073179389001666245215387648", "25188960986964936418507542757376", "2274769463949096442898434926617491931136", "304604647356682968431697516939968512", "25189293372242466212530091982848", "84303794665556871699587678299226112", "10603990309840216485381207700275200", "6580331697088778552846886585237504", "25349931122488561144708976345088", "336786955395598045195178707741835264", "70790666972681417297896933458706432", "9690227752389626701165437992828928", "25261659763484915961264475209728", "2243644280123918838325642000737501184", "189962452469746119482048275961348096", "60061184511641458515597147525611520", "25199318193180689628102037340160", "41981277924999518099206995879667957760", "349631540248968120440429056209453056", "175868038245606399349258823130939392", "25190564802751445782117560090624", "7259968475898061862055568368821722637579422753701070721882571931648", "330984683903539448338493465587351552", "346743763553951748890357891174760448", "25188873932647581910622527291392", "5199520660395566885863601729501583638528", "304581705499473055346778681942999040", "331005754660319162716482699196891136", "25189127230350694262293793865728", "288208049093651838071022047505416192", "73390851571256155117324651825463296", "6235962450908291096635104286474240", "25298191437267860301645917192192", "1621981443790173570286908317760487424", "196333595967940902273839878362890240", "9474231790578388969377404242886656", "25255896794180329424382335123456", "19786625868316952649386090317544947712", "352928535496575145330603588784750592", "58668738687814607356681646577287168", "25197774739272860114655847120896", "917741477643220637388341965085726474240", "331104097035932789821989694660935680", "175167792682896396150325691312766976", "25190666361632984983380753907712", "39079526200329275234941802612960121585664", "304566238130792216249619019905105920", "346746840159545955626868948907065344", "25189040211893810233700146741248", "1328766254053782740344311886137786368", "201721741920423896606920956310454272", "6132061011856501970869913265373184", "25292644920988323516367285256192", "10440218225407669963198667995092090880", "358655542537853340342250856589033472", "9427718514739814465636085086027776", "25254426496148786499391429017600", "209294371123947983168698043629314244608", "331508942544178465713015970487861248", "58511649329664702801719330428944384", "25197890979253924794697628254208", "12423221109488987928790169886530017652889361235700362164974995374080", "304563864512539800870936480877379584", "175134365077630529970687406017347584", "25190833372218828852747256725504", "6844229716881893689001268001965604864", "365248033868941465323060266692247552", "6109340938737289197553638577274880", "25291225173491902981346150055936", "62434703854669022266647870792030748672", "332748682274459268788121289967534080", "9420634025680148157248672339329024", "25254564947854390333104310976512", "2140022383321214009763442709019788050432", "304607215624686062871630789996445696", "58496894969716236757856730822475776", "25198060130805779346942110728192", "33969001471168671562984032271949889536", "334241441316150230154646132313030656", "6104989448935212567507417287360512", "25291387634225214558399165890560", "132840491025018768355341525088909393920", "305263743773748775386266249660989440", "9419880710152023332600296029290496", "25254737526036530529487682535424", "88931257127446494898525103377604411392", "305610492158136970581557382695878656", "6104311420471430063505524979138560", "25291566924033825045118378311680", "201549275287580933915423593927278592", "9880991478721382624836607524470784", "25317351390759170737449574858752", "1245535276795371168471655912377942016", "61377843959375045974272280337842176", "25206323188994882705988626939904", "17722221371628474678625467239900381184", "176882350130782762086042214812614656", "25192337470293325012044427034624", "862937205636753782626949898797536247808", "346883147471140219981315703488643072", "25188786074900736016391700742144", "5078572055586371872594323118224335437824", "331006256502956309133465242763788288", "25188960930813047458135667638272", "910780731742190603479637790015094784", "62510030219289307196292145243750400", "9517643397977127395922930246352896", "25262853977915451342629510316032", "9016080793428772726550946001333518336", "178603682074365665837125858314158080", "58877285075244524628795854300381184", "25199530788843979614448626171904", "204762669890131052503681043874617229312", "347331933173278762230696651735957504", "175284286458303665630971504210477056", "25190576819181896325403997372416", "9332437622431575706206479849958221545472", "330996423038684346939412094818189312", "346756647187028094488211304378007552", "25188873864689776743076539138048", "5345726948933451374140649801682780160", "181066382356608328687408159452561408", "9435838811441726588300386084323328", "25256170735560947688117976956928", "77268010949817391951256155220212711424", "348306806414699546544247161040666624", "58539613089512274358329792962494464", "25197798610798537532564983250944", "4488087825993962277457106987064672387072", "331009094954395292156680085490892800", "175141199445378284200564403342409728", "25190666911714893261399583096832", "32859870261586332191087141428230356992", "350441692604850421180735596661833728", "9421913552767628280767181356007424", "25254468176271873140943952543744", "1006421461623287030254752755108768907264", "331093571586148457673040832424312832", "58498696082408423424866835532611584", "25197893382053020859808983547904", "115517556259768325487340098060009078784", "331935757096698417353781228649578496", "9419980886581139879232228881858560", "25254569642034248258121329803264", "4910987324393536557730250543786360832", "59200438782480214839413811003260928", "25206703928796439891153665392640", "77408642602071623950035785196482068480", "175531498996770759954807619636428800", "25192365082744913601955792683008", "5219775899968534889561200676386535112704", "346766798876843553841102110230315008", "25188786688623911348708483006464", "34248965909180876710992783664966795264", "176034529351551138067086280839135232", "58595373600336678079181434482851840", "25199582679276804542385388257280", "1903886808732419740210694770047175360512", "346806925469508190525983892554383360", "175150476785034873461170434239102976", "25190579584902235296677071159296", "771768499326798367075731647600495951872", "346899620238747701216177307806334976", "58499729936426544741902977459027968", "25197806005360366919775844040704", "1014105799837894928129721181355154341888", "175164615711676182097493234886377472", "25192372655686758181938017599488", "9419212783472389528439787565875200", "25252648352285100619162554728448", "140140968722920413314687935501565952", "100404432683286307545103945569402880", "25202300228599958469579305385984", "1260089673464367341523870621125050368", "203404696114917613482025924601839616", "25191869632455629864302735785984", "27019677102046694001187342497198637056", "351251375672050046086794010035224576", "25188763328220618725143603052544", "3790333746685407734246960297807391490048", "331013589122831525524876134778404864", "25188960888348642600456279818240", "3688051264243342280523549215095653400576", "304589017852915831718546089183281152", "25189293479122901375603234045952", "229590989070510067930495464322891776", "78494044001590575668069840373940224", "9822178011309655468849823874023424", "25260775102280261509546086760448", "1098902086278923488977793882274136064", "208337566453121316673295918483636224", "61784105425613722958563318297526272", "25199023366211963669674960355328", "10502309465115863010250276978479333376", "358582713848343722436486203275476992", "178104397591953399308335203468967936", "25190519496847024476657828233216", "1390054932361975080736447005287656718336", "331063513127786794766147131547844608", "346830279009481011898263365293703168", "25188873476201346550753382105088", "63790565200577447828759866512158652104704", "304565318639343241747080861420879872", "330986401264268703743223605003026432", "25189127342433111254153029484544", "834603011941050471412120468854931456", "221644605016352099219674446675574784", "9526730129322052566983558157041664", "25255525791640205499393793589248", "7690007663075174859570113861155553280", "363116760501618698762431385965690880", "58943660573130701526684238908227584", "25197724262782968436556216401920", "186219299716207049666396241425332174848", "331574020898510119063009512260632576", "175299229402821973729490268344811520", "25190663645460600594091535761408", "20942428917790748460242557059738335307098829334832610107472836820992", "304563864512539800870936480877379584", "346743763553951748890357891174760448", "25189040228126945018564552163328", "6461486545048059129049291719375323136", "366406281079962239632459683963338752", "9432963657014860064943799277715456", "25254388879769632319758288289792", "80687959987593767608692163306997153792", "332347986349083295319271565640597504", "58537733353120483234296682061496320", "25197886143956474705802539565056", "2658853102452024892148131335664497065984", "304598755411289135154644863925878784", "175145901655440963411065869466337280", "25190833133554854027093077917696", "37502302122211961436818617298164121600", "333931871892479067584631912810938368", "9421579144543109760503390832427008", "25254558156427305179900949823488", "654995125034416992537185766937005654016", "304705548466710676496172113727586304", "58500520491705616975588451418112000", "25198059458126809955049601499136", "140711996583099764073211538066865389568", "305224507226726924850399817502818304", "9419843349508493962100280909627392", "25254737794621124242698754064384", "488543925265286185090116117447311360", "66451837222522201680780228237983744", "25205532807734129922334041047040", "3974117412367739450561843877663211520", "183208116758520980870699586546565120", "25192213585280539911963493269504", "139386271303993685083804910381401374720", "347608490582904141722529345510047744", "25188782258232493677738052288512", "23029753992844470460674532893638287949824", "330989440899097957934952556458409984", "25188961028211856167322100170752", "2740779202252715819749249865316564992", "187089272202422528250106270680350720", "59770962488957615449895944849457152", "25199369529473322581803868880896", "39796442937179801422012487897718980608", "349791473421956406738908548668850176", "175908495133125453315628629040824320", "25190563972943110370367090196480", "1421109065004835193165400741701337743360", "331061790147365866882813273510510592", "346828388008922896514922919067910144", "25188873486199481838703959080960", "18540663066453134196265737442817998848", "353352083365303198046327279336816640", "58680431207988827437113928312684544", "25197772582848477898009263210496", "305934783341031206503449011805499686912", "331343157395906257146160913737318400", "175234679314014643203621827104473088", "25190664978901942706260183875584", "104529393606338965423150014704530751488", "332036051788983267786813096849309696", "58528048675580381381307267316449280", "25197887938713992613299654492160", "15342534859309726688954849885725655040", "177156599925274236789294106404716544", "25192331915831110465508759044096", "293094977083092424205958760167488094208", "347154461976212245980519285452177408", "25188784645425644256491126915072", "100746093796768802887749620510475943936", "347941293592697063132665121293205504", "175439344228702965997752018377113600", "25190573619520349764187431370752", "58495296017226383507981108003209216", "25195975841014310391957868773376", "431962639686618653173647158013853696", "294560646417931046240325146758873088", "25190904129797024930076316139520", "6597858267363744477208234223716007936", "365977331814692493216800133858983936", "25188690646757696224350567399424", "1162432377635901373040164035931446042285182565555408965027221209088", "330984683903539448338493465587351552", "25188961055771291813444170285056", "1012127936025436293552120973553829937152", "304655539749300912308798272359628800", "25189293024263086006073110298624", "878162128328936268649053825722744832", "218762863728143185885278153274818560", "62669796582879614338816167982923776", "25198878117545251460645851758592", "5702394226056181041104967425566179328", "369193181863800687165386769785946112", "180683596812925507213344522675159040", "25190468638177489079443707133952", "116034020635162052567735078029239517184", "331931511789873392025651994739867648", "347783041517499147078499043763027968", "25188868464626810093489818173440", "6146087779443189622112933059397055471456942343018296107189483339776", "304563864512539800870936480877379584", "330984683903539448338493465587351552", "25189127352357459565808768253952", "3354875734211068372123236802247000064", "386712501166114474448534088380841984", "59533313235557835105482609809948672", "25197617573714328384077041762304", "105637347198224253712782041708551471104", "332024990095368666266993895606845440", "175425199538507812348684627318145024", "25190661046019212703236360241152", "2658615732929346066363747071779820816583221057748318172586056876032", "304563864512539800870936480877379584", "346743763553951748890357891174760448", "25189040228126945018564552163328", "126076942723125577211829152816381820928", "331855891715429263243222842947403776", "58522448388376233412001528866144256", "25197888976859855593525800337408", "490857912797329852951487406308017782172578603791434835852924026880", "304563864512539800870936480877379584", "175134365077630529970687406017347584", "25190833372218828852747256725504", "1052964492816426764624869357898935828480", "304651983329511381263270177969012736", "58498545785123751475323948536692736", "25198059824516040747068715696128", "1185321120616986386389355371455053824", "205497113008198032330439979870191616", "25191837863583666586155200020480", "17337730921705591161538287337415376896", "353819940847849297499944961498415104", "25188750215168126487971741302784", "348969057900567620714046415690456154698908507891118221235654230016", "330984683903539448338493465587351552", "25188961055771291813444170285056", "12240679773397016377449579539777716224", "356852380032754875543622221188562944", "177676483546787950374242762709008384", "25190528077608284779687696138240", "226360939599005175778775125127577206784", "331469357985494311443270959424864256", "347275726765881829308864099113762816", "25188871129701713398603578343424", "92690809959094419498282922236968960000", "332170815001283355175761087142297600", "175465898578704238403736643573907456", "25190660206987505254631114539008", "61633597994855946414452106347342200832", "348705542128514231692236187213234176", "25188776515871743996396891537408", "175134365077630529970687406017347584", "25188749981263411633334626811904", "2122829060749330982124543671707631616", "414438281231504687337664517999951872", "25188487931908401879788206161920", "103257585889568332100435214949291130880", "332049042968100526302077891913973760", "25188954911087053884497688788992", "1418830817012644503606421659046465503232", "304629255722366460651584886512025600", "25189293203971266772151562141696", "4188020648380366872661609536827686912", "378043573788370467014451320573657088", "182777752819741916702318772434763776", "25190428399962599703471995224064", "224780544076884309702402059106013675520", "331472770675488685595729158410862592", "347279472690838214045588474570997760", "25188871110000590727881777217536", "1603333030750513562982827728356764024418030621700539308716419186688", "304563864512539800870936480877379584", "330984683903539448338493465587351552", "25189127352357459565808768253952", "20585956017034157237832497259253596160", "336393275165357972864243209506652160", "176637099575557744728305853072932864", "25190636227769735934405616074752", "612936313831845128216159387975214811781262591355447412355118399488", "304563864512539800870936480877379584", "346743763553951748890357891174760448", "25189040228126945018564552163328", "47800737601547508476494934144458173699388974252557340981562703872", "304563864512539800870936480877379584", "175134365077630529970687406017347584", "25190833372218828852747256725504", "3521857960264082061207441154502557696", "384610507861250192245053673766387712", "25188606657957165373666258583552", "125772932359526927180266001248964050944", "331858003100141979824425265172316160", "25188956011066402999798251651072", "532968001193071901350769658327568744448", "331190360297446823022103033324503040", "346969498512758015399653417567649792", "25188872742205399857850323304448", "346743763553951748890357891174760448", "25186957133721385528106674028544", "39123788051530649834735311163534572420053795634014735135722700800", "330984683903539448338493465587351552", "25188961055771291813444170285056", "183656804374946719014988296678172262400", "305069771324969079051141979219951616", "25189290196340326018251428462592", "15967341651109223740860195802823262208", "337990846604951263019018686281285632", "354440731264364385887161908646117376", "25188834196663746685467067678720", "422587923508949737187589282632496544736664649908623984996233773056", "304563864512539800870936480877379584", "330984683903539448338493465587351552", "25189127352357459565808768253952", "197871606098866743936779399631640461312", "305033371706139678824057629659103232", "347352452688898952008533319522189312", "25189037021566316173780613857280", "17359720163421328257153096704409468928", "337417977854996582351036501349892096", "25188924506610069274203428749312", "330984683903539448338493465587351552", "25187044243563439697857439858688", "12825048357750629761417116361553784897441526921182258114487910400", "304563864512539800870936480877379584", "25189293651157236607018512416768", "24410982118913651856058794698650681344", "308411767033098398557125535122587648", "335534138747367467805885579273437184", "25189101360304763898691835658240", "304563864512539800870936480877379584", "25187210514877568069239952113664"], "dual_psd": [[["2258302395105138024944137898243696128516056091383542032447307776", "-78880513317582045892594421759183085375265333058505847747903488", "-32176500660731273064977642469899071200467286236523896242176000", "33789751394141502315929091192818080084364542617993812891402240", "-13939416460470501091902396092622973657987550749396672349995008", "-2567224762603334573142997238030226527729905344286139850162176", "-9734610466072231030527473911509354378588249991403551668043776", "-4182990497760205354414081478700957338167975694873758275731456", "-1794836646755934607078442423465033082475597951781566901387264"], ["-78880513317582045892594421759183085375265333058505847747903488", "96863874393478051742664369851294653949978206424497171598409728", "-9876588991989312671123118307246982404874959951303895792222208", "-9389230560868016493150793914062903639109736863211478925180928", "3683130543410293058485713211982335228913998106494006087122944", "1950048188580788413815366046005511676866330094971689692561408", "132465016966597675674008178204984337950567730963870331699200", "198039773743047259038149834299015601916597240550177864941568", "-157076414645390401426413001668164610332130323356272356753408"], ["-32176500660731273064977642469899071200467286236523896242176000", "-9876588991989312671123118307246982404874959951303895792222208", "2804640117397539373634650017941586811923428138351183569879040", "593559111194913403492101528965453313713411826713127467089920", "-454592131171474288523553891352394235120776364844167645364224", "-109062000114067899630903358919669288546792300220920513953792", "147138780492406835534652648570177133727044242866727383203840", "48085914538230473997252129566486657458549561981333527330816", "66832178583948917550039835702624514539741568474331461189632"], ["33789751394141502315929091192818080084364542617993812891402240", "-9389230560868016493150793914062903639109736863211478925180928", "593559111194913403492101528965453313713411826713127467089920", "1234205624101264411318880794736554530416069989371111635156992", "-517811411565112632562601588350256047550909836400308919468032", "-192871084776613732598973342707588913628699217886461187588096", "-129271405658440931709699268854880996952024737607749283610624", "-67710373361165012597602954739715659195809835400273011408896", "-5989875331662743301854169450396756349673884429284674633728"], ["-13939416460470501091902396092622973657987550749396672349995008", "3683130543410293058485713211982335228913998106494006087122944", "-454592131171474288523553891352394235120776364844167645364224", "-517811411565112632562601588350256047550909836400308919468032", "268319103786047952862576385935874705944157621422236140306432", "60092554887126180005899894203609673646304399642122157817856", "57209874049256688034211076250466512240856581015740201566208", "29018682424072342439883010074976872962653835733033161850880", "-490977488522409376898865528054727775807121073733122392064"], ["-2567224762603334573142997238030226527729905344286139850162176", "1950048188580788413815366046005511676866330094971689692561408", "-109062000114067899630903358919669288546792300220920513953792", "-192871084776613732598973342707588913628699217886461187588096", "60092554887126180005899894203609673646304399642122157817856", "44560001653769532776772874369369218788773693278668135071744", "5891448881999984483827277018441760258210021018651674542080", "5413092748721779117672111415970540675790664613293994278912", "-1249455015635653619942093578650329387729750951432191737856"], ["-9734610466072231030527473911509354378588249991403551668043776", "132465016966597675674008178204984337950567730963870331699200", "147138780492406835534652648570177133727044242866727383203840", "-129271405658440931709699268854880996952024737607749283610624", "57209874049256688034211076250466512240856581015740201566208", "5891448881999984483827277018441760258210021018651674542080", "42655761728859170408958227199327959234515259542917550702592", "17997839301013888085713319715148958232505875507074480209920", "7989158490785365758980262593494065132605296988462155563008"], ["-4182990497760205354414081478700957338167975694873758275731456", "198039773743047259038149834299015601916597240550177864941568", "48085914538230473997252129566486657458549561981333527330816", "-67710373361165012597602954739715659195809835400273011408896", "29018682424072342439883010074976872962653835733033161850880", "5413092748721779117672111415970540675790664613293994278912", "17997839301013888085713319715148958232505875507074480209920", "7804638240138288845012525967765731045298520810007432265728", "3123319747464988478294125656109843088964823208217720913920"], ["-1794836646755934607078442423465033082475597951781566901387264", "-157076414645390401426413001668164610332130323356272356753408", "66832178583948917550039835702624514539741568474331461189632", "-5989875331662743301854169450396756349673884429284674633728", "-490977488522409376898865528054727775807121073733122392064", "-1249455015635653619942093578650329387729750951432191737856", "7989158490785365758980262593494065132605296988462155563008", "3123319747464988478294125656109843088964823208217720913920", "2168341134149538777728327056786109352609331565818009354240"]], [["2698778478206159013071374752728921076204043445890318374587596800", "-764019597345249597005266000676048715010839688199239174591610880", "70846456669890460827019204307498694810186114385654050717696000", "7636418399597862945922022237795997247691644475544716261195776", "1032888001529374851608519229854672445720284039699425556168704", "-10049625677395566970524826651940902211791228642766757656788992", "-31646583766706372878451134443459741728168686628306570505617408"], ["-764019597345249597005266000676048715010839688199239174591610880", "216821342083901876583174552922926480396273624208836247955701760", "-20201886933486356270986639242731716472203646825870661091590144", "-2227841155501414893192497538390260166466376986761174427107328", "-173299568140573390047431612361157095739284602836160933265408", "2667659211635594976388166735543029042023933887944293965889536", "8439404421527363745213235873364568583226610651307340053086208"], ["70846456669890460827019204307498694810186114385654050717696000", "-20201886933486356270986639242731716472203646825870661091590144", "1899786039577981276839546894359633497857853900810094037172224", "218609681544117281564568659317271609073635383133478747897856", "-5636975732062432942116366912144482067626748493828152360960", "-215043373868278690308396596625136520498532884589834494017536", "-687864374607524216408879687692976471837706547392107729911808"], ["7636418399597862945922022237795997247691644475544716261195776", "-2227841155501414893192497538390260166466376986761174427107328", "218609681544117281564568659317271609073635383133478747897856", "29843089881133487187181190162806350341811555119429664636928", "-11942904072068739217860732540385482829213960125210565804032", "-6299079091324316522308161804285165486441787673285075402752", "-24686281201309091128418908296405553787959866852316161245184"], ["1032888001529374851608519229854672445720284039699425556168704", "-173299568140573390047431612361157095739284602836160933265408", "-5636975732062432942116366912144482067626748493828152360960", "-11942904072068739217860732540385482829213960125210565804032", "27229420616403973788228081510032409936797303219885761888256", "-43806510582379842409319562001195362878747713668174363754496", "-129192712645563405214809714160679212156413315353569726038016"], ["-10049625677395566970524826651940902211791228642766757656788992", "2667659211635594976388166735543029042023933887944293965889536", "-215043373868278690308396596625136520498532884589834494017536", "-6299079091324316522308161804285165486441787673285075402752", "-43806510582379842409319562001195362878747713668174363754496", "96929709651159628623453096161058475446329383857975380148224", "292196553121627549290166428385142063134676547486842345226240"], ["-31646583766706372878451134443459741728168686628306570505617408", "8439404421527363745213235873364568583226610651307340053086208", "-687864374607524216408879687692976471837706547392107729911808", "-24686281201309091128418908296405553787959866852316161245184", "-129192712645563405214809714160679212156413315353569726038016", "292196553121627549290166428385142063134676547486842345226240", "881935266375744249972607711038864025392062852964018078875648"]], [["591433797378554023984812303978410935038246001368815922713722880", "-95894790229417758056513965071122509414008790985499755258314752", "926339640717542700641545388770981415394481415925458985287680", "-4413245822637997390003461761935072795791809787776111787114496", "4364005274926890232691883208583526523914276973246969469206528"], ["-95894790229417758056513965071122509414008790985499755258314752", "15810274575460675258879486939985738536061259692997008091512832", "-397344420624081178703884004111828729961509374794771426443264", "1129484148446827431884087465558419598523120326884344863916032", "-299706872883247074147648583151014199344618440195442309332992"], ["926339640717542700641545388770981415394481415925458985287680", "-397344420624081178703884004111828729961509374794771426443264", "234642856967995631364886781499627516804285208814772910292992", "-397461131698958755419777356525222800006263930438652113453056", "-378003635202222921561089605937503111806301125936955298676736"], ["-4413245822637997390003461761935072795791809787776111787114496", "1129484148446827431884087465558419598523120326884344863916032", "-397461131698958755419777356525222800006263930438652113453056", "687020793844167694908577738704799029393327872544575319965696", "611962304474879964087803953923254407872033479499362504540160"], ["4364005274926890232691883208583526523914276973246969469206528", "-299706872883247074147648583151014199344618440195442309332992", "-378003635202222921561089605937503111806301125936955298676736", "611962304474879964087803953923254407872033479499362504540160", "667303583120853812140511122911772955450473677123023550808064"]], [["127734443744050979898815816067151443128904625960879886587396096", "-15608683124646748103121794046550146861190767160526214956843008", "45520012335747900596723897257908162534577138627134491621064704"], ["-15608683124646748103121794046550146861190767160526214956843008", "1907324146444086123547552813573485829115601823513730252537856", "-5562379476927817810404778947891819948219854691571566559363072"], ["45520012335747900596723897257908162534577138627134491621064704", "-5562379476927817810404778947891819948219854691571566559363072", "16221713285091471965725504441025441760890855516328015119253504"]], [["4338321311622797382717384456929280"]], [["16498833809698958577400358995159088570558670440754515519937183744", "755412794204950568028720781048306390068201121064028004000202752", "-39890627467698604167426181784479478197797250803843831160635392", "102802479759727176966254485862140731041391866310289862778945536", "-49438469578311750457242719264801051625410343404610287380201472", "-62400342165658059903115090723123369436841238776336051926466560", "-9940450858578979538943497643527220991312633737197800562622464", "-12229952430048682613905546791402361981817909253444849897570304"], ["755412794204950568028720781048306390068201121064028004000202752", "155995607921992787987406771143535179984543389248602897433755648", "-16264111859516678385923890581617578887051527028754961341087744", "4216681934367451943319271219496181644182955713527449085018112", "-2739265612450721301290641268198967297535673967457786184859648", "-2217374678804142781413737665724668805210579489784241254825984", "487843180295545961272254062991213346140038487203691240620032", "-642148644300804797325474951622032388744848508691957984264192"], ["-39890627467698604167426181784479478197797250803843831160635392", "-16264111859516678385923890581617578887051527028754961341087744", "5648139074989581289345490611769503476448997589929649678319616", "-2275095384877341523936294636433566914843776878575041850114048", "604629240138028556058854792381034124845376946919068735111168", "221615968237766954138675687912208165770076918589546743988224", "-34879096822561384640097130170995725108966210014654853283840", "-7873866185984170196297967505916571203251524318135052140544"], ["102802479759727176966254485862140731041391866310289862778945536", "4216681934367451943319271219496181644182955713527449085018112", "-2275095384877341523936294636433566914843776878575041850114048", "1775982059291171123118286756735541620459504572098278158499840", "-539101692028560804107005249579755211952778563643044039491584", "-471210650433954297060383379371430856304726908123427500982272", "-94681395648158738942858509187495723997006549438798116159488", "-50201378934145759797180485521386642375194053845078213918720"], ["-49438469578311750457242719264801051625410343404610287380201472", "-2739265612450721301290641268198967297535673967457786184859648", "604629240138028556058854792381034124845376946919068735111168", "-539101692028560804107005249579755211952778563643044039491584", "197892693367557393530259355393099958816809685287208923168768", "200881518765415918050110598373265749455689442922816031686656", "32039451850629829571452290647490514907099518506239336120320", "31692436553320389641376482509373028018328089035801565855744"], ["-62400342165658059903115090723123369436841238776336051926466560", "-2217374678804142781413737665724668805210579489784241254825984", "221615968237766954138675687912208165770076918589546743988224", "-471210650433954297060383379371430856304726908123427500982272", "200881518765415918050110598373265749455689442922816031686656", "244995847918965583129092880937537200648784313183273536716800", "44601870002660165924817867991616946175657002776564403798016", "44014227949899948788029333731071096186211456411064051171328"], ["-9940450858578979538943497643527220991312633737197800562622464", "487843180295545961272254062991213346140038487203691240620032", "-34879096822561384640097130170995725108966210014654853283840", "-94681395648158738942858509187495723997006549438798116159488", "32039451850629829571452290647490514907099518506239336120320", "44601870002660165924817867991616946175657002776564403798016", "14051829315619344315896802810598039353181278390463078858752", "6074766800082171191084247431226821939033483564586599710720"], ["-12229952430048682613905546791402361981817909253444849897570304", "-642148644300804797325474951622032388744848508691957984264192", "-7873866185984170196297967505916571203251524318135052140544", "-50201378934145759797180485521386642375194053845078213918720", "31692436553320389641376482509373028018328089035801565855744", "44014227949899948788029333731071096186211456411064051171328", "6074766800082171191084247431226821939033483564586599710720", "9702613110287060511862935353341773935727784255870457610240"]], [["10261220368114558757840391242995954309006714244428807744845250560", "261463254928555173021358903159846585374918864226917217772503040", "446045847788053105424787990339125483703228138824165841700913152", "264686993330981597525759952909946849040363017432921975237378048", "73168889782019189984771833986771309602043401733009729059291136", "13191240450707974791434671186270368459657173858758055763640320"], ["261463254928555173021358903159846585374918864226917217772503040", "6662271272358996418178528348555371123729815169914909788995584", "11365568131879069812227824348486425535712310158152764712026112", "6744414439107053455656915919898893901113673207585348274618368", "1864395792664439964111657871872850705746959905574554945191936", "336122268215263662512421443030859927404207953833545571500032"], ["446045847788053105424787990339125483703228138824165841700913152", "11365568131879069812227824348486425535712310158152764712026112", "19389204323805029526536600120983973446441820451561210531282944", "11505701086554266100258300439455378205888348965613058729705472", "3180584599463988624797737939794410611101331371382224673832960", "573411136212956254053740258271496575906076110336921926893568"], ["264686993330981597525759952909946849040363017432921975237378048", "6744414439107053455656915919898893901113673207585348274618368", "11505701086554266100258300439455378205888348965613058729705472", "6827570398575123818106808514319756703487707612737533040918528", "1887383054548626826284902946391578291591171286034052984864768", "340266522689003407651255986932019261620760026101171351453696"], ["73168889782019189984771833986771309602043401733009729059291136", "1864395792664439964111657871872850705746959905574554945191936", "3180584599463988624797737939794410611101331371382224673832960", "1887383054548626826284902946391578291591171286034052984864768", "521739738537257615489364451353075622887724509052163319660544", "94061757179016014776574575520832220116168320152638603657216"], ["13191240450707974791434671186270368459657173858758055763640320", "336122268215263662512421443030859927404207953833545571500032", "573411136212956254053740258271496575906076110336921926893568", "340266522689003407651255986932019261620760026101171351453696", "94061757179016014776574575520832220116168320152638603657216", "16957907381962548366153352288154953758872443672822080864256"]], [["70730085430102301903486131468500992", "11953649911452833692918347785568256", "6794591278745303792751289854590976", "1999751782013577854110868495663104"], ["11953649911452833692918347785568256", "9504071029585477877104338949636096", "-639851863024739525603495673593856", "782536638524641317747700778663936"], ["6794591278745303792751289854590976", "-639851863024739525603495673593856", "4385326010971341954759704975507456", "-391931352210236663015459642146816"], ["1999751782013577854110868495663104", "782536638524641317747700778663936", "-391931352210236663015459642146816", "2825511290437999362497340149596160"]], [["400995071770750392548600940959865827762633602557783872053968896", "-157371373949486067273920560994989168224963595293793265553244160"], ["-157371373949486067273920560994989168224963595293793265553244160", "61760732443384256035483175374979086326692029293460583501266944"]], [["363469619491281360627669603636673749664336356018395999490801664", "46894161898889494773753483580848565114247717295338034424709120", "994372025352415998029037402972565450183752969270911110742016", "5954683458576258005447686187428370665752171532433152899284992", "-22150184099309522582431183797893058634561086251911893751955456", "2974921710307857618086869835012757185990225297796310140715008", "1883987050929255654327688947536199505499534453037827375497216"], ["46894161898889494773753483580848565114247717295338034424709120", "6050195951114447029843530177557504125840224008011468775620608", "128291995380156873548032080036464047927062220811511099555840", "768261981713749471884750833932030805387647981622244203823104", "-2857774800262623993195810043692721776120831104926630180552704", "383818764591532209944578011626241534723244082322144847986688", "243068441057993593092240750875548054124583144999816580300800"], ["994372025352415998029037402972565450183752969270911110742016", "128291995380156873548032080036464047927062220811511099555840", "2720380663966837707859225100389391199694818809812715831296", "16290689327279623295095923767875127743018027538031101083648", "-60597976401952411901380430428009019051643172964041473654784", "8138724030041405858059513604388953564659104129543586185216", "5154169479672802745817053355113586390757263151629049266176"], ["5954683458576258005447686187428370665752171532433152899284992", "768261981713749471884750833932030805387647981622244203823104", "16290689327279623295095923767875127743018027538031101083648", "97554934966696032449162267508816723962604174930566017187840", "-362884070050154823444819856020915414692906223149643919785984", "48737820574174612077491015898284014698199090325761545994240", "30865156059100578991267833188364987055506969718530875850752"], ["-22150184099309522582431183797893058634561086251911893751955456", "-2857774800262623993195810043692721776120831104926630180552704", "-60597976401952411901380430428009019051643172964041473654784", "-362884070050154823444819856020915414692906223149643919785984", "1349853273349227720156910379540042655213700227878552546050048", "-181294556768127465238774009201088819498859835520475843264512", "-114811961663275250423061753125440232564458980336130024538112"], ["2974921710307857618086869835012757185990225297796310140715008", "383818764591532209944578011626241534723244082322144847986688", "8138724030041405858059513604388953564659104129543586185216", "48737820574174612077491015898284014698199090325761545994240", "-181294556768127465238774009201088819498859835520475843264512", "24349102945241671762294625460125639515102919111204331847680", "15420034245483231656726229997848252777573088596488301314048"], ["1883987050929255654327688947536199505499534453037827375497216", "243068441057993593092240750875548054124583144999816580300800", "5154169479672802745817053355113586390757263151629049266176", "30865156059100578991267833188364987055506969718530875850752", "-114811961663275250423061753125440232564458980336130024538112", "15420034245483231656726229997848252777573088596488301314048", "9765347687206782583596309610792672877589340681037884162048"]], [["7363715031184518378506181288354976715565910252751269707529584640", "266296063628805746307603653380245227827479222853913686336077824", "-128092809354718008022083421015022758888130709559630327879565312", "-51061451475652036128314064991957148098453427014917760795803648", "3521102575665683640633063035695168081880483712328451974234112"], ["266296063628805746307603653380245227827479222853913686336077824", "9630138212014687776788381842333843600295859806066539514298368", "-4632255697818534211583722082637824328790081475180702214389760", "-1846549394368964327935320720631673533644197641623421809852416", "127334606453692506492463573984960417654701070014008424136704"], ["-128092809354718008022083421015022758888130709559630327879565312", "-4632255697818534211583722082637824328790081475180702214389760", "2228191577063893977552035920355029777431019477308365990789120", "888220788222676091334809404947742185618530856143797719400448", "-61250050963827037595790936107011507085943458777767530725376"], ["-51061451475652036128314064991957148098453427014917760795803648", "-1846549394368964327935320720631673533644197641623421809852416", "888220788222676091334809404947742185618530856143797719400448", "354070169168532432360601116708275233782352919618219809964032", "-24416019298240752744201788294584802720282071205293611548672"], ["3521102575665683640633063035695168081880483712328451974234112", "127334606453692506492463573984960417654701070014008424136704", "-61250050963827037595790936107011507085943458777767530725376", "-24416019298240752744201788294584802720282071205293611548672", "1683683208252174539136544086896026949155082493572235132928"]], [["583953475616297962927888937114934346691323697373006917659525120", "109659519295578673304473537128306961804684126535371881394995200", "-28267949375537723316248681988122902571253681182212306721832960"], ["109659519295578673304473537128306961804684126535371881394995200", "20592753831024156732151479624872739280589378480957197282967552", "-5308384776238677840971940646128163160120064695256856712445952"], ["-28267949375537723316248681988122902571253681182212306721832960", "-5308384776238677840971940646128163160120064695256856712445952", "1368391481966310207785863096573849937518706782482752698580992"]], [["93029644825079666915927683542024192"]], [["3639201666547337493531175058272892364753415414880394542332248064", "-857770601276901110743524668680146008989922728483794605723090944", "-71032941131121569908268453355820792133842408719567110969229312", "5975211194322008338942251849264702451965872094406382530330624", "709672776276035715544888855569439341817421277531624142012416", "-2428353171044065923162466991939388083203011677935739993063424"], ["-857770601276901110743524668680146008989922728483794605723090944", "202179068881607914891141836647106161458955369883730760488189952", "16742674412521819194756237234545820211995700531784403432505344", "-1408374959273060268184606355395135231352492413531746958573568", "-167271973304429855421268447329179037566216190912876064538624", "572370027961472783700783851086576794146138405978587978006528"], ["-71032941131121569908268453355820792133842408719567110969229312", "16742674412521819194756237234545820211995700531784403432505344", "1386479560096604508473590401821049808221175761892742245908480", "-116629102727075511543010760044781493356531916390922719330304", "-13851978856506037292767935688677574914655358645297030889472", "47398601025591663849523638229476394736800590597261105299456"], ["5975211194322008338942251849264702451965872094406382530330624", "-1408374959273060268184606355395135231352492413531746958573568", "-116629102727075511543010760044781493356531916390922719330304", "9810709075274772745693017209074567518383381308661972336640", "1165212897127856526653019649883621675116635139420702375936", "-3987117060527183954087316896949431953863452599955102892032"], ["709672776276035715544888855569439341817421277531624142012416", "-167271973304429855421268447329179037566216190912876064538624", "-13851978856506037292767935688677574914655358645297030889472", "1165212897127856526653019649883621675116635139420702375936", "138391739599623840480538570610618490282549859165893820416", "-473547853232480574525881393200524544986940465909998813184"], ["-2428353171044065923162466991939388083203011677935739993063424", "572370027961472783700783851086576794146138405978587978006528", "47398601025591663849523638229476394736800590597261105299456", "-3987117060527183954087316896949431953863452599955102892032", "-473547853232480574525881393200524544986940465909998813184", "1620382617848821991849550385600253617687660294176507953152"]], [["1924678875956199173278266475407812358439813593951966172670853120", "-403961920199022023585040242890530768249405256144682095034236928", "22900049777571565858067679530017310508395295487883189044641792", "-1174617883596502394534057474203456034191128383264094546821120"], ["-403961920199022023585040242890530768249405256144682095034236928", "84785693348356113532696883151412348392646877322748980505870336", "-4806385208652085073356405494175880436587229654398278282772480", "246535098236591693040338134099496375500577025161850351779840"], ["22900049777571565858067679530017310508395295487883189044641792", "-4806385208652085073356405494175880436587229654398278282772480", "272467415923979736660599469927944834399060687074650130219008", "-13975738155603790697877959836658353510022995590632529985536"], ["-1174617883596502394534057474203456034191128383264094546821120", "246535098236591693040338134099496375500577025161850351779840", "-13975738155603790697877959836658353510022995590632529985536", "716860973381476210672830518823003944028416704687187689472"]], [["96038416696942720069167063028989952", "-151686030953676930463664590290944"], ["-151686030953676930463664590290944", "4032304642278080786675601636327424"]], [["140998258293346049864999152715300864", "-1854862815588102214719071909314560", "-407347419519457503578778436108288", "-183995956494015534293463007756288", "9294918042469367121545711845376"], ["-1854862815588102214719071909314560", "13094820796837295434418744918540288", "-530000042731774410455233865973760", "261234149737941736929173411201024", "-144214821031425737578813434363904"], ["-407347419519457503578778436108288", "-530000042731774410455233865973760", "771043951370551896288739624747008", "-116134336978118749292274670108672", "18571412055447807294468901568512"], ["-183995956494015534293463007756288", "261234149737941736929173411201024", "-116134336978118749292274670108672", "263825158240166037844537278201856", "-42849556024534832378879957532672"], ["9294918042469367121545711845376", "-144214821031425737578813434363904", "18571412055447807294468901568512", "-42849556024534832378879957532672", "103332576589517822777774680571904"]], [["48187781931899079618407900460875776", "-523298376957850549000800275791872", "-39276587853921991999327601426432"], ["-523298376957850549000800275791872", "1885886521427623308443250136711168", "45166996703038538858299563966464"], ["-39276587853921991999327601426432", "45166996703038538858299563966464", "733068825354181115639666908856320"]], [["3586872693791280656965956274225152"]], [["43749725729554685094000399721955328", "-587782364119216186175226931838976", "-185200626894745119973474218016768", "37592060945464410790258618138624"], ["-587782364119216186175226931838976", "1316466309140182915710867166199808", "9289173226974558403707508097024", "-5817234987106912584285347119104"], ["-185200626894745119973474218016768", "9289173226974558403707508097024", "245667890320595253295705820758016", "5624899724909503541106293342208"], ["37592060945464410790258618138624", "-5817234987106912584285347119104", "5624899724909503541106293342208", "117187543480760457312245292990464"]], [["3869553961281710468817089059618816", "-47312704633162708804935459274752"], ["-47312704633162708804935459274752", "803952590169499727529536227639296"]], [["3924971836536930282046091593515008", "-7384969989983163698044316155904", "7028694715239454021741707264000"], ["-7384969989983163698044316155904", "388393807983990170499984526409728", "-6263309271731596915685130764288"], ["7028694715239454021741707264000", "-6263309271731596915685130764288", "118093971881791113974856489631744"]], [["790555442277219333448897669365760"]], [["745461398202765439388145749590016", "5123468727004665339796713897984"], ["5123468727004665339796713897984", "122824798427546422363517083451392"]], [["121046493556546196125165350289408"]], [["150892645144692582042843027079168", "0", "-773439363986527560054211608576", "-442389463969103682707637927936", "-354078845571703162467652730880", "-327966402820276638613191524352", "-324330624268050298494934581248", "-324128517109845974146332229632", "-324474046259765666490976567296", "-324305031179229614558970642432"], ["0", "4923891782617816434227117457348123400636711010464932558798848", "0", "0", "0", "0", "0", "0", "0", "0"], ["-773439363986527560054211608576", "0", "326885519192056766161346640216064", "-5733453707724524649562566033408", "-1331802324403943424566809853952", "10081213520300461209293946880", "116645609028874035136116555776", "-44947285844561002618859552768", "13198420482035437514394697728", "-3942995382678183989506736128"], ["-442389463969103682707637927936", "0", "-5733453707724524649562566033408", "13848577321607186658232092327936", "-775056170044000606225315135488", "-72610832553051848007661649920", "25199053140953999091672547328", "-2990434295632577730957017088", "863396167021160821476556800", "-698138058757782009796362240"], ["-354078845571703162467652730880", "0", "-1331802324403943424566809853952", "-775056170044000606225315135488", "1050022812728887678903439589376", "-95571648673656725346919120896", "-8732285656923067476149796864", "5716816556261667601167417344", "-1002335839734290354700025856", "-105701669770019028005289984"], ["-327966402820276638613191524352", "0", "10081213520300461209293946880", "-72610832553051848007661649920", "-95571648673656725346919120896", "123248396517842759870691934208", "-18196200972161180789374976000", "936475918206643095868538880", "601206569486665393582899200", "-295925013472788997350621184"], ["-324330624268050298494934581248", "0", "116645609028874035136116555776", "25199053140953999091672547328", "-8732285656923067476149796864", "-18196200972161180789374976000", "23992784332709671810438791168", "-4809457243496452968840953856", "746224319856559726524366848", "-32988634668575328768622592"], ["-324128517109845974146332229632", "0", "-44947285844561002618859552768", "-2990434295632577730957017088", "5716816556261667601167417344", "936475918206643095868538880", "-4809457243496452968840953856", "6898867142938235519855755264", "-1637032821701415394737127424", "388392818988406863516663808"], ["-324474046259765666490976567296", "0", "13198420482035437514394697728", "863396167021160821476556800", "-1002335839734290354700025856", "601206569486665393582899200", "746224319856559726524366848", "-1637032821701415394737127424", "3166570627290825903134736384", "-752789115432170105065177088"], ["-324305031179229614558970642432", "0", "-3942995382678183989506736128", "-698138058757782009796362240", "-105701669770019028005289984", "-295925013472788997350621184", "-32988634668575328768622592", "388392818988406863516663808", "-752789115432170105065177088", "3141924522253292177622827008"]], [["2741509824560381736904453129240576", "-15884893577770672215786547838976", "-2454554627112758491156431503360", "-821982514678935585499620835328", "467182129435155756790153478144", "-138818685130436090701807616000", "35870604677763606600132591616"], ["-15884893577770672215786547838976", "69981918545375749575487552225280", "-2557994173690036184974786297856", "-398450607020689923095352311808", "123219476099865623583568953344", "-25046045810577875972573364224", "6704843085985598774865559552"], ["-2454554627112758491156431503360", "-2557994173690036184974786297856", "3992523940139839458079596871680", "-302663261011301169730416541696", "-18473704063960254420524990464", "10082559099600173878827024384", "-654981900997338513790730240"], ["-821982514678935585499620835328", "-398450607020689923095352311808", "-302663261011301169730416541696", "452110739011227724738096791552", "-63996928986902276021264842752", "4471179308640254799648915456", "1392690771443909683721535488"], ["467182129435155756790153478144", "123219476099865623583568953344", "-18473704063960254420524990464", "-63996928986902276021264842752", "88422141140177183127807983616", "-16505024444819814886552895488", "2772733809514841519020834816"], ["-138818685130436090701807616000", "-25046045810577875972573364224", "10082559099600173878827024384", "4471179308640254799648915456", "-16505024444819814886552895488", "29859435261768791017929048064", "-6407063346935761659861401600"], ["35870604677763606600132591616", "6704843085985598774865559552", "-654981900997338513790730240", "1392690771443909683721535488", "2772733809514841519020834816", "-6407063346935761659861401600", "22210043109207980438341025792"]], [["438271831445710369350321346445312", "-5142667677945965265720222679040", "-1778420890099977379795343245312", "396942840405306337032233025536", "-73451263261571003385758351360"], ["-5142667677945965265720222679040", "15772221955835111817404064202752", "-1011063910531553508428146016256", "7594727006609175436345737216", "5405015253350591082029645824"], ["-1778420890099977379795343245312", "-1011063910531553508428146016256", "1571808209250553083193364316160", "-184241327926937613960111718400", "10332015747874521452417908736"], ["396942840405306337032233025536", "7594727006609175436345737216", "-184241327926937613960111718400", "318535540883743574083137175552", "-53621572244891692503134109696"], ["-73451263261571003385758351360", "5405015253350591082029645824", "10332015747874521452417908736", "-53621572244891692503134109696", "162488299756985923095578542080"]], [["69903373954854613584777981198336", "-2843595928361063611902784962560", "108610755104878167331031744512"], ["-2843595928361063611902784962560", "4713430854067324651110160924672", "-377940920760771181315975282688"], ["108610755104878167331031744512", "-377940920760771181315975282688", "1232616366794697113455900491776"]], [["9196746449770937020585410035712"]], [["2744457437165172682675255125213184", "-6821450979834557371580176924672", "-2833713054233043675792466247680", "-195356518936353453315291348992", "-113687346297627864632207081472", "101539304083502811541525233664", "-40308099124920623335957594112", "12534303458224892851290898432"], ["-6821450979834557371580176924672", "62456727365195669365070122450944", "-951968145529425525179276066816", "-299412183223918184005386633216", "-28821707678710436236166692864", "34129563783450846520158453760", "-12737629669511328295611793408", "3984673808664370760751513600"], ["-2833713054233043675792466247680", "-951968145529425525179276066816", "3157968143589729373677091291136", "-180509493161540946156335398912", "-25686900161945899584001671168", "8057358656617888278703505408", "-1358852838878347978038312960", "476222768320364270959198208"], ["-195356518936353453315291348992", "-299412183223918184005386633216", "-180509493161540946156335398912", "283748115146036648924313288704", "-26146190590094029562694336512", "-3031361791561011933774610432", "1654674197790343792204709888", "-194514921065443266186444800"], ["-113687346297627864632207081472", "-28821707678710436236166692864", "-25686900161945899584001671168", "-26146190590094029562694336512", "42729235741887783808612171776", "-6897296325146387966725193728", "399871851396605063351762944", "262344341505922254287929344"], ["101539304083502811541525233664", "34129563783450846520158453760", "8057358656617888278703505408", "-3031361791561011933774610432", "-6897296325146387966725193728", "10887677058365074472588804096", "-2356115468892544787135070208", "416626413378671989028290560"], ["-40308099124920623335957594112", "-12737629669511328295611793408", "-1358852838878347978038312960", "1654674197790343792204709888", "399871851396605063351762944", "-2356115468892544787135070208", "4503842663223667123342540800", "-1136171773365884353012301824"], ["12534303458224892851290898432", "3984673808664370760751513600", "476222768320364270959198208", "-194514921065443266186444800", "262344341505922254287929344", "416626413378671989028290560", "-1136171773365884353012301824", "3891021944116610378189766656"]], [["455464988277693404820099676766208", "-3058138043386303435784920760320", "-476842126754650177124966596608", "-228355320329622508310909419520", "105831727432306072776385495040", "-30023625506464486857375744000"], ["-3058138043386303435784920760320", "14328514581802039258223019556864", "-474797582908258247099342127104", "-115521108496648528761129533440", "33727657339193259624956428288", "-7386104661312201684917682176"], ["-476842126754650177124966596608", "-474797582908258247099342127104", "1024787950473189889650817236992", "-81393634655514257238330966016", "-4299358734279165667562225664", "2100172880838276677212569600"], ["-228355320329622508310909419520", "-115521108496648528761129533440", "-81393634655514257238330966016", "157959682968897311454739300352", "-23507415283601779805101490176", "1379044571154454158398980096"], ["105831727432306072776385495040", "33727657339193259624956428288", "-4299358734279165667562225664", "-23507415283601779805101490176", "44600872814287332462622146560", "-9165547028206918476549324800"], ["-30023625506464486857375744000", "-7386104661312201684917682176", "2100172880838276677212569600", "1379044571154454158398980096", "-9165547028206918476549324800", "28608806168403707785212067840"]], [["73780916856398843038919078969344", "-641453319804428107183453896704", "-367292215737857791971706273792", "79488789920453913312887832576"], ["-641453319804428107183453896704", "3674225624975179599188947107840", "-246791022329903489978988494848", "5194936057993652045053165568"], ["-367292215737857791971706273792", "-246791022329903489978988494848", "542347519348714120251048984576", "-63974492581020304567825334272"], ["79488789920453913312887832576", "5194936057993652045053165568", "-63974492581020304567825334272", "216099261951195251928490573824"]], [["12113989503314336085485308346368", "-488918939153930865922067660800"], ["-488918939153930865922067660800", "1611211696574381680161831518208"]], [["457690809304031797012885000945664", "-608260750269633944905427451904", "-390276162304643670012573253632", "-7021743391776669903987146752", "-36293483151571617589728641024", "23516950626974409156846419968", "-8915964868285893383169245184"], ["-608260750269633944905427451904", "12308128095600558560082116214784", "-148527965066545738654070865920", "-54453326933164148215238361088", "-13133650864539638895466250240", "9792784362034611171165732864", "-3492066051961927307341332480"], ["-390276162304643670012573253632", "-148527965066545738654070865920", "766425234230112896735720243200", "-40416239251343001955881451520", "-8698645989962810000727343104", "2850860031864882497021018112", "-655122465187180180574044160"], ["-7021743391776669903987146752", "-54453326933164148215238361088", "-40416239251343001955881451520", "85285802027145694518991388672", "-7828664704242216343514906624", "-1012002104261296841560162304", "458501958966187411327942656"], ["-36293483151571617589728641024", "-13133650864539638895466250240", "-8698645989962810000727343104", "-7828664704242216343514906624", "17542027624238395094223290368", "-3056703246039943388531261440", "153625628343985715850248192"], ["23516950626974409156846419968", "9792784362034611171165732864", "2850860031864882497021018112", "-1012002104261296841560162304", "-3056703246039943388531261440", "6449046752941719071123046400", "-1553054543452791692893093888"], ["-8915964868285893383169245184", "-3492066051961927307341332480", "-655122465187180180574044160", "458501958966187411327942656", "153625628343985715850248192", "-1553054543452791692893093888", "5027153166927334699180228608"]], [["76155726505209451938509779632128", "-421233692451493423646699945984", "-35250435177034267572798750720", "-54917377359153058206630019072", "22370581996158354172286074880"], ["-421233692451493423646699945984", "3061827921106091427508384694272", "-77432830933681266637370556416", "-33236066071876253862678495232", "9511132980263299791330476032"], ["-35250435177034267572798750720", "-77432830933681266637370556416", "298370245595800118713787613184", "-25104313910018383807453855744", "-710242590858021333052162048"], ["-54917377359153058206630019072", "-33236066071876253862678495232", "-25104313910018383807453855744", "69307402315691864216439881728", "-10544808680645632048951721984"], ["22370581996158354172286074880", "9511132980263299791330476032", "-710242590858021333052162048", "-10544808680645632048951721984", "37774347182972058232447565824"]], [["12379748525710919899236395909120", "-44528029425845352647142408192", "-74089205388558622322853937152"], ["-44528029425845352647142408192", "976085140111770903652966858752", "-69195079943453094166973644800"], ["-74089205388558622322853937152", "-69195079943453094166973644800", "280076245580535270234166132736"]], [["2100413995204798106673375870976"]], [["76334414808292141240250162741248", "-29356799024884395735330586624", "-64511058486128540113707204608", "4805961814349403673268846592", "-9963480201516038084471291904", "5390146882479276004074323968"], ["-29356799024884395735330586624", "2487758700332304923890198511616", "-20681323030921880469491417088", "-8036465431558147071513985024", "-4922342765432295003443429376", "2832732785398529594839007232"], ["-64511058486128540113707204608", "-20681323030921880469491417088", "199712852727100536073003991040", "-8594910060581517683670908928", "-3292225316074731135379177472", "1110104176641549377038450688"], ["4805961814349403673268846592", "-8036465431558147071513985024", "-8594910060581517683670908928", "29594139408929273106390843392", "-2822554572994931465220259840", "-303605147041338296566284288"], ["-9963480201516038084471291904", "-4922342765432295003443429376", "-3292225316074731135379177472", "-2822554572994931465220259840", "9359745513824521329087348736", "-1706481103758105972117078016"], ["5390146882479276004074323968", "2832732785398529594839007232", "1110104176641549377038450688", "-303605147041338296566284288", "-1706481103758105972117078016", "6579981631696445026236104704"]], [["12761605388597380525061859966976", "-63555364846791312793940262912", "3204607340008306981304532992", "-12896242153754712504226807808"], ["-63555364846791312793940262912", "693440989401865286913370357760", "-9586120618236407605090058240", "-10210367882423704571065925632"], ["3204607340008306981304532992", "-9586120618236407605090058240", "106210572790140376117892087808", "-9830209263985305699160686592"], ["-12896242153754712504226807808", "-10210367882423704571065925632", "-9830209263985305699160686592", "48315809919390624548088971264"]], [["2070682687946759041891476439040", "4955577009851300490340466688"], ["4955577009851300490340466688", "349265555677590013232747118592"]], [["12727726073639181527498276995072", "5790820789084833921875574784", "-11569106056340890370531393536", "2463856933505374433084178432", "-2559340822605757224482504704"], ["5790820789084833921875574784", "522822109146418079498447618048", "-3106998681138538028912869376", "-547464241506983148976603136", "-1721899372070258331806072832"], ["-11569106056340890370531393536", "-3106998681138538028912869376", "57508375967429281699728457728", "-1532485768951190926152171520", "-1414701463366148068128849920"], ["2463856933505374433084178432", "-547464241506983148976603136", "-1532485768951190926152171520", "13121957252110385526182248448", "-1402611836235120302190755840"], ["-2559340822605757224482504704", "-1721899372070258331806072832", "-1414701463366148068128849920", "-1402611836235120302190755840", "8286593559763521746493243392"]], [["2137580633515088664090929790976", "-11140675260140645395575341056", "2683123492854736364823904256"], ["-11140675260140645395575341056", "174839201922494204547954638848", "378417098223888100556275712"], ["2683123492854736364823904256", "378417098223888100556275712", "58147388153147128380494184448"]], [["344313593270346467981626703872"]], [["2120235116970985416520892416000", "2895285251830620915339624448", "-2338553366101006087631142912", "836900739573210318299463680"], ["2895285251830620915339624448", "117039709696483343687133167616", "-699230991450661153310507008", "307718549608846642062032896"], ["-2338553366101006087631142912", "-699230991450661153310507008", "19563883746307093447477035008", "11806303588799660934823936"], ["836900739573210318299463680", "307718549608846642062032896", "11806303588799660934823936", "9689290398595333702297845760"]], [["358137648580658426894469824512", "-2304056626517595919021506560"], ["-2304056626517595919021506560", "57768240490070945086855708672"]], [["352904921784885610513594056704", "872080303835252919671717888", "-529455201776654577601347584"], ["872080303835252919671717888", "29506970057678721568611500032", "-295787970305222399877971968"], ["-529455201776654577601347584", "-295787970305222399877971968", "9677438291740999020546359296"]], [["60072646520979727156921761792"]], [["58671499185591676711315963904", "233537993582451768604753920"], ["233537993582451768604753920", "9973234572304426626577334272"]], [["9739674987384497333245837312"]], [["9969874233896845712669262532097159118127019191318023606632448", "10637167171657431720348513789125503859003715682400482413772800", "1581590077142130784437584323924965375675249941789699047686144", "1003374743967498844329011093684016417858231660682385473667072", "-705720413382442860052643161044592937025882991501510017286144", "141374174917785672440244457413304947858273980842287097184256", "-17167344684567191304157744547799184123617373781885708140544", "10986965049769673452342806544344362290789711150537970286592", "11727637839405848910181739732685147118348152649780324990976", "4350645837854825970066662972801261159955759785260464734208"], ["10637167171657431720348513789125503859003715682400482413772800", "15440280352692781252425678611999746150947404752364948189872128", "2284505133882907368110975293425226787896034494707697241292800", "1464483003754150333921870897999772080677589378254447363227648", "-1025027326279035014390515231794960078267896212177472054099968", "205902081039765566749936713366529718187859583691747407953920", "-25085546009428869762322379841620196154747984179262874714112", "16133894938387427868848144704630904046835478728065163460608", "27610135414989365742457039681156078356487531585646784151552", "20622197118304622032284635077921800367816531464300898811904"], ["1581590077142130784437584323924965375675249941789699047686144", "2284505133882907368110975293425226787896034494707697241292800", "338032333385742682247003703981062601708269723135126714449920", "216664990476977535895637267592421756961910322207756262572032", "-151659167761880640142227998339931256050635014241127329955840", "30463358681569042410051349827028406731505183638794125967360", "-3711258393633965827712567333949203652196795909455843688448", "2386755355818674595391195456216167487355226455675087355904", "4063752205449117788810449370717694356647077962279068631040", "3022323928754326192025850791470348400529838382214820134912"], ["1003374743967498844329011093684016417858231660682385473667072", "1464483003754150333921870897999772080677589378254447363227648", "216664990476977535895637267592421756961910322207756262572032", "138915220990287786709707430174855435000687874911067017576448", "-97222943267530436987293026323118638569173814004875637293056", "19530444156495855261339403711130806196199517587118604943360", "-2379559764540912129116007744361973533893084109858534326272", "1530539721645717612644290564871501170404768144281900679168", "2634072118624754835482805223055461963596744418065429561344", "1976654819598504856632308254993119680202029959481342820352"], ["-705720413382442860052643161044592937025882991501510017286144", "-1025027326279035014390515231794960078267896212177472054099968", "-151659167761880640142227998339931256050635014241127329955840", "-97222943267530436987293026323118638569173814004875637293056", "68048128103031970451965998939944770717430981311592918941696", "-13669214118192873991290794000954642349017051014895964782592", "1665362778689866306350475683030055673522026214448393355264", "-1071095577670285018399416656737163712467134142450319228928", "-1834170071866854804963475536504217102564928349356857229312", "-1370696192124252146822693308208314764694569383440087515136"], ["141374174917785672440244457413304947858273980842287097184256", "205902081039765566749936713366529718187859583691747407953920", "30463358681569042410051349827028406731505183638794125967360", "19530444156495855261339403711130806196199517587118604943360", "-13669214118192873991290794000954642349017051014895964782592", "2745869462131290868166878293522162788746080617364002439168", "-334546096463919087797053924905704714115816371719807959040", "215174797792396334808215413769378856646073532465685725184", "369507506844539938151076583202117360360478144149751595008", "276782980521373644371307748943433746279509533139862028288"], ["-17167344684567191304157744547799184123617373781885708140544", "-25085546009428869762322379841620196154747984179262874714112", "-3711258393633965827712567333949203652196795909455843688448", "-2379559764540912129116007744361973533893084109858534326272", "1665362778689866306350475683030055673522026214448393355264", "-334546096463919087797053924905704714115816371719807959040", "40761013343173289806595008731494716676430649327802646528", "-26218007500135798320978881541272296188761785344425197568", "-45174291038312661948366415414626174648290788279763075072", "-33932360488274439947300218293390791960814845104264052736"], ["10986965049769673452342806544344362290789711150537970286592", "16133894938387427868848144704630904046835478728065163460608", "2386755355818674595391195456216167487355226455675087355904", "1530539721645717612644290564871501170404768144281900679168", "-1071095577670285018399416656737163712467134142450319228928", "215174797792396334808215413769378856646073532465685725184", "-26218007500135798320978881541272296188761785344425197568", "16864875246426125641153204418496344629371401433490915328", "29203990281158130456138700212791854123173361657587957760", "22026364490337116177662623695357963902920895906478817280"], ["11727637839405848910181739732685147118348152649780324990976", "27610135414989365742457039681156078356487531585646784151552", "4063752205449117788810449370717694356647077962279068631040", "2634072118624754835482805223055461963596744418065429561344", "-1834170071866854804963475536504217102564928349356857229312", "369507506844539938151076583202117360360478144149751595008", "-45174291038312661948366415414626174648290788279763075072", "29203990281158130456138700212791854123173361657587957760", "69509658687154143376993794920496227241338754914672705536", "64089844837620146253025810517859685791921374375232667648"], ["4350645837854825970066662972801261159955759785260464734208", "20622197118304622032284635077921800367816531464300898811904", "3022323928754326192025850791470348400529838382214820134912", "1976654819598504856632308254993119680202029959481342820352", "-1370696192124252146822693308208314764694569383440087515136", "276782980521373644371307748943433746279509533139862028288", "-33932360488274439947300218293390791960814845104264052736", "22026364490337116177662623695357963902920895906478817280", "64089844837620146253025810517859685791921374375232667648", "64318969944865709798054297894328292563556078882870263808"]], [["495288513515222168892131147513856", "-17072082911148630357931506794496", "-1264310338188634181086990041088", "-30197606932426370326338732032", "101348256025071837174759948288", "32048434583324504635652177920", "1023280526229376311636975943680"], ["-17072082911148630357931506794496", "9182296930965707496888433901568", "-799196378599384151157465153536", "-99813316912945819173081055232", "41197500183571326576214671360", "-488557146851762015228133376", "1253033629258996371973977669632"], ["-1264310338188634181086990041088", "-799196378599384151157465153536", "456457011800183053716681654272", "-100541774999493842034810159104", "7289428374674894308102897664", "3991210744468283067138572288", "231292326508737661824300744704"], ["-30197606932426370326338732032", "-99813316912945819173081055232", "-100541774999493842034810159104", "100383852275904861973749170176", "-45512915111466201627179876352", "13915513455772671626534977536", "127238510289781211651924557824"], ["101348256025071837174759948288", "41197500183571326576214671360", "7289428374674894308102897664", "-45512915111466201627179876352", "36856511796497305025462140928", "-19065453035030110615875092480", "-128742024266573021009852497920"], ["32048434583324504635652177920", "-488557146851762015228133376", "3991210744468283067138572288", "13915513455772671626534977536", "-19065453035030110615875092480", "22084350490747725521589633024", "51485636200149113275464810496"], ["1023280526229376311636975943680", "1253033629258996371973977669632", "231292326508737661824300744704", "127238510289781211651924557824", "-128742024266573021009852497920", "51485636200149113275464810496", "3234007361543890253669126373376"]], [["76323548983025444953227903631360", "-3437145354779136791774117232640", "-911048311050313968002336292864", "374388308067540761569937850368", "-84197376537926544901850267648"], ["-3437145354779136791774117232640", "2348445092304998162891414700032", "-584899581068196439604890435584", "107262510029285917883231109120", "-15806620088864584805669404672"], ["-911048311050313968002336292864", "-584899581068196439604890435584", "377525818843968835914634887168", "-138745712762359547509142978560", "36722083952965245871912386560"], ["374388308067540761569937850368", "107262510029285917883231109120", "-138745712762359547509142978560", "108968022789660618546145656832", "-63108856536546737637753356288"], ["-84197376537926544901850267648", "-15806620088864584805669404672", "36722083952965245871912386560", "-63108856536546737637753356288", "143369739209850389334144843776"]], [["14364925651879034329978569228288", "-2242996613246975859041991917568", "348391189453229146225439145984"], ["-2242996613246975859041991917568", "1032894046017946328923595866112", "-317372641609054233905506287616"], ["348391189453229146225439145984", "-317372641609054233905506287616", "327400350717103782034529058816"]], [["1476182257494414029437427253248"]], [["37872689496530205710542228593677681018904724702502789840896", "4642461156239893804781062826239028698674349511208278687744", "125073580356706675007682650736192750428786650282788388864", "6048897630789546124766363634920493845554363097663143936", "-234509632088043687369106450511869333702790589857052753920", "-246613367120685228789913990014787020222479600406369402880", "3019768702191481903783498045469425680275499814094251229184", "1563086125452733297305233863226126109878670823616071860224"], ["4642461156239893804781062826239028698674349511208278687744", "569076183226195989260400744622547578619537364270211661824", "15331608243218566946743154574036303688019295262176444416", "741478164406168388518950632111332774556129734890094592", "-28746357129788613094223128769558318411681646253220823040", "-30230041559953163170083166107352980510824381015463559168", "370165390605209286084532413718428644230719257378803417088", "191604206559892164678726998137203797552315461571092414464"], ["125073580356706675007682650736192750428786650282788388864", "15331608243218566946743154574036303688019295262176444416", "413052273583019982079180838282389560472583879130087424", "19976328429576216710189456920530960451814617857916928", "-774462012159787969699114196900711037737380607061655552", "-814434284959692319898061930019386379116741688586928128", "9972708261630518382884852179264633953763756275146948608", "5162051618599122358821584302146436511413794819679453184"], ["6048897630789546124766363634920493845554363097663143936", "741478164406168388518950632111332774556129734890094592", "19976328429576216710189456920530960451814617857916928", "966109432263150607707275405529563461139730050056192", "-37455083776520730562266626280443391758623858153750528", "-39388251321153586471193346853506580705943242154180608", "482307224309802033551493754077297190959166160398974976", "249650819275385411939101312005270730696199611816607744"], ["-234509632088043687369106450511869333702790589857052753920", "-28746357129788613094223128769558318411681646253220823040", "-774462012159787969699114196900711037737380607061655552", "-37455083776520730562266626280443391758623858153750528", "1452095646576884449669069858371071327038051680677527552", "1527042593496405013904476821958933998515136288199278592", "-18698562387727804525941959084042255295996858821595103232", "-9678709304112910052988925557521804527865960345139937280"], ["-246613367120685228789913990014787020222479600406369402880", "-30230041559953163170083166107352980510824381015463559168", "-814434284959692319898061930019386379116741688586928128", "-39388251321153586471193346853506580705943242154180608", "1527042593496405013904476821958933998515136288199278592", "1605857773796969618063672781514082048008444817377853440", "-19663650442394167167428978318065533744096948726714597376", "-10178256089598305906592296986400458319393644021947564032"], ["3019768702191481903783498045469425680275499814094251229184", "370165390605209286084532413718428644230719257378803417088", "9972708261630518382884852179264633953763756275146948608", "482307224309802033551493754077297190959166160398974976", "-18698562387727804525941959084042255295996858821595103232", "-19663650442394167167428978318065533744096948726714597376", "240780444588459595291545681215232613061505835564353454080", "124632251451388488610061879141848467748576115063034740736"], ["1563086125452733297305233863226126109878670823616071860224", "191604206559892164678726998137203797552315461571092414464", "5162051618599122358821584302146436511413794819679453184", "249650819275385411939101312005270730696199611816607744", "-9678709304112910052988925557521804527865960345139937280", "-10178256089598305906592296986400458319393644021947564032", "124632251451388488610061879141848467748576115063034740736", "64511875656643841828218246792976046456304798018234744832"]], [["551409245873088364691740420937852655807479414784000", "42945565210060343274936330452963318979636068127604736", "31140852172015811078153070939983800232912064226525184", "40582501921511842760349762121617089383441350044680192", "-11783922909498225648960009141370428497785002567663616", "-565683140106141831017441861693774168111151948419301376"], ["42945565210060343274936330452963318979636068127604736", "3344741831978696911955649676921993110127555934945280000", "2425351964370143472667630148641571463846225925652873216", "3160698692852196871627390628130687577322591432642396160", "-917770664035357568951929070376344393102366099009175552", "-44057263028286970007589500227382999688479887860395147264"], ["31140852172015811078153070939983800232912064226525184", "2425351964370143472667630148641571463846225925652873216", "1758680474180040995735896650593483972543457469422108672", "2291897900818326876869193029776460784698236891085930496", "-665497367114468108521948375720929371881286589483057152", "-31946970737413992353657735741752885787974674235328036864"], ["40582501921511842760349762121617089383441350044680192", "3160698692852196871627390628130687577322591432642396160", "2291897900818326876869193029776460784698236891085930496", "2986782457014820996006764361101440579350786399140839424", "-867270684517549617100478052569019078309984961042579456", "-41633028992785640775574535616293114033167107947667390464"], ["-11783922909498225648960009141370428497785002567663616", "-917770664035357568951929070376344393102366099009175552", "-665497367114468108521948375720929371881286589483057152", "-867270684517549617100478052569019078309984961042579456", "251829000286580537028231999554782336400956511896993792", "12088963984742267912622986119701484896134258156636209152"], ["-565683140106141831017441861693774168111151948419301376", "-44057263028286970007589500227382999688479887860395147264", "-31946970737413992353657735741752885787974674235328036864", "-41633028992785640775574535616293114033167107947667390464", "12088963984742267912622986119701484896134258156636209152", "580326531329137483692791336907221175504187714136858165248"]], [["25850238358468806550974015471616", "-1129581600221681832711860256768", "-375842645828537160467109380096", "116498967743664725478118260736"], ["-1129581600221681832711860256768", "1941021951187924050932878278656", "-540378123995903620786474188800", "82353895708684135043078029312"], ["-375842645828537160467109380096", "-540378123995903620786474188800", "433909692582072156458097573888", "-189106748172229113798207733760"], ["116498967743664725478118260736", "82353895708684135043078029312", "-189106748172229113798207733760", "370520780233329507021885538304"]], [["9543146733787174101291678826496", "-1583691170866895214489265766400"], ["-1583691170866895214489265766400", "1391631762165808139483136131072"]], [["1854202964487285297675623873079156575550997230810078117888", "258941360544331302365145971868175507731448011623594196992", "76881980196018606191566925385547642510918621156134092800", "37487123825470320902068229524951653436023086784222068736", "33568066889270849535818351697953999492397229433941917696", "-295360867450527685436986345559914532970576937637296209920", "-113974707994163898521280176674982626426057876929144422400"], ["258941360544331302365145971868175507731448011623594196992", "36161428648718546230753499436938945511293064010876846080", "10736648001641087962116352861497786064153295160019517440", "5235115589918832428993911729755141577106788631766368256", "4687815237936708050268759775977024263318621429988065280", "-41247450432343425522355830526425605953196596494111604736", "-15916685778685717933884443741212215035909391191864508416"], ["76881980196018606191566925385547642510918621156134092800", "10736648001641087962116352861497786064153295160019517440", "3187805753775953021536839098817928753759789070138998784", "1554352121507067943811384953906243718984030027838914560", "1391853806313578655483960003940246414564312057110331392", "-12246732853374239994142816947589184454269872154716667904", "-4725804785495692462545748024778898493462870694274531328"], ["37487123825470320902068229524951653436023086784222068736", "5235115589918832428993911729755141577106788631766368256", "1554352121507067943811384953906243718984030027838914560", "757891384935158186543561655921708600376802402543599616", "678658326062877785140151997887739568544191678710284288", "-5971422559114446208984124036553156138870572191498371072", "-2304269852534982415048748865362814033976953022181277696"], ["33568066889270849535818351697953999492397229433941917696", "4687815237936708050268759775977024263318621429988065280", "1391853806313578655483960003940246414564312057110331392", "678658326062877785140151997887739568544191678710284288", "607708614571298061974227154768689672235751524161028096", "-5347145671182730957410868815924947175225778722706554880", "-2063372076794801136608510060509601085528010389253521408"], ["-295360867450527685436986345559914532970576937637296209920", "-41247450432343425522355830526425605953196596494111604736", "-12246732853374239994142816947589184454269872154716667904", "-5971422559114446208984124036553156138870572191498371072", "-5347145671182730957410868815924947175225778722706554880", "47048809484160651802595969922803388170114903945554952192", "18155331031889136550878036443793234521444196550017286144"], ["-113974707994163898521280176674982626426057876929144422400", "-15916685778685717933884443741212215035909391191864508416", "-4725804785495692462545748024778898493462870694274531328", "-2304269852534982415048748865362814033976953022181277696", "-2063372076794801136608510060509601085528010389253521408", "18155331031889136550878036443793234521444196550017286144", "7005831783872118354554452996738979319202996313326092288"]], [["45761130550643066053983962398720", "-63500037601078012030616600576", "-200284025019238955917070303232", "-26183255411600405280241745920", "-160963939409864319752722186240"], ["-63500037601078012030616600576", "2795018049385540563086474215424", "-211693036948852461727800885248", "-78651065127929442241498578944", "-43010766131464715727498379264"], ["-200284025019238955917070303232", "-211693036948852461727800885248", "331717828581281908172070584320", "-115071671433740858886851657728", "18625502911238620679478706176"], ["-26183255411600405280241745920", "-78651065127929442241498578944", "-115071671433740858886851657728", "177300101769137587045076566016", "-90903226004481828975013789696"], ["-160963939409864319752722186240", "-43010766131464715727498379264", "18625502911238620679478706176", "-90903226004481828975013789696", "662732197144353792833865383936"]], [["21467314426130409615045051809792", "-197552858530970745216664862720", "-166233680114129868412782903296"], ["-197552858530970745216664862720", "2237485053141630383742062166016", "-667174256127651384555980455936"], ["-166233680114129868412782903296", "-667174256127651384555980455936", "1344601368449564472598425763840"]], [["9101182675053094670013179101184"]], [["66048898113527268514433511456768", "3178777355388557088443437416448", "-118159200683314240906606936064", "95027840724399104020749221888", "56210970487439057250372550656", "23532572215299741943213326336"], ["3178777355388557088443437416448", "8973744495582146147688122417152", "-123843645445005953200398794752", "-117365604634684755593622716416", "117875279614152100303540846592", "-40020495790493465127036125184"], ["-118159200683314240906606936064", "-123843645445005953200398794752", "298473770494429207793573560320", "-29808115442078295138727100416", "-14998627241929284725707374592", "7514238549553287434294263808"], ["95027840724399104020749221888", "-117365604634684755593622716416", "-29808115442078295138727100416", "73326133979004643448148983808", "-24235064332848217913315819520", "3344881436352670608209739776"], ["56210970487439057250372550656", "117875279614152100303540846592", "-14998627241929284725707374592", "-24235064332848217913315819520", "90298444168916224023222812672", "-19809082221966442203011088384"], ["23532572215299741943213326336", "-40020495790493465127036125184", "7514238549553287434294263808", "3344881436352670608209739776", "-19809082221966442203011088384", "163092805942854834605539721216"]], [["101115305011017881516598555049984", "5677814606373428140608281640960", "-59658826924979979656634564608", "3430467838847395938918692028416"], ["5677814606373428140608281640960", "2701995341998050600467218563072", "-7793733433155405872707403776", "349663160341129611060512292864"], ["-59658826924979979656634564608", "-7793733433155405872707403776", "634342114131112523644421537792", "-84407945383658176485164843008"], ["3430467838847395938918692028416", "349663160341129611060512292864", "-84407945383658176485164843008", "1602379247273854170518133932032"]], [["19272424464616505553684665466880", "1445475263351727864270175600640"], ["1445475263351727864270175600640", "8198168584834519960104116158464"]], [["9531450557580769872233877371124576107433123825296037996658688", "996785643471632497075196639620956452067726484831500756844544", "16018301143716491675141261488043910521207180085780981743616", "19655223862490330150692190298877932029437225386455985029120", "15962666073090219410979623959117487083900912814902472605696"], ["996785643471632497075196639620956452067726484831500756844544", "104242435401494952857525878555842800227085571011049024389120", "1675171320084406424088009911445712844591222803575034871808", "2055515563658777957410271307601546077979852544841160327168", "1669353082940041047093389683582232758881088015423342903296"], ["16018301143716491675141261488043910521207180085780981743616", "1675171320084406424088009911445712844591222803575034871808", "26919928921701773834931101297989263996494239992781996032", "33032044070786708329475696147103428468942998556144304128", "26826430108477088761847879459725309018905814391651827712"], ["19655223862490330150692190298877932029437225386455985029120", "2055515563658777957410271307601546077979852544841160327168", "33032044070786708329475696147103428468942998556144304128", "40531902542089594867082881427007289360289090587934588928", "32917316542048166172338286501430190175463447824946954240"], ["15962666073090219410979623959117487083900912814902472605696", "1669353082940041047093389683582232758881088015423342903296", "26826430108477088761847879459725309018905814391651827712", "32917316542048166172338286501430190175463447824946954240", "26733256037123002651218983607816123403186252401378066432"]], [["436539096515397976842537752015885680245412183547064245813248", "45009687025284926773788836495997903504178878263255753555968", "-4236884947415574689649401668616396431203502130794824990720"], ["45009687025284926773788836495997903504178878263255753555968", "4640757133290681123635363553212022804865807609200658874368", "-436847162069913797206321498580689996716898834861053181952"], ["-4236884947415574689649401668616396431203502130794824990720", "-436847162069913797206321498580689996716898834861053181952", "41121618203109758299078335221600191752532756092021637120"]], [["20865410212653356337652131954688"]], [["718024428748779756037516389285754153212476200889521574772736", "-33645312995839285591893753985809422165544766384313513017344", "-10030776732043044149311367077606052127869395950433143357440", "-474853866495703468574079382934526851187946763112752873472"], ["-33645312995839285591893753985809422165544766384313513017344", "1576557901463900169774536982836075307539103842891621990400", "470023872765824329059580011849943537195376289013829730304", "22250784689001538956294470195279362019264598783563923456"], ["-10030776732043044149311367077606052127869395950433143357440", "470023872765824329059580011849943537195376289013829730304", "140129608157523463138918523292513819672269067178557308928", "6633692287414213042173993025339084211101322044680175616"], ["-474853866495703468574079382934526851187946763112752873472", "22250784689001538956294470195279362019264598783563923456", "6633692287414213042173993025339084211101322044680175616", "314036940106409401617320595350257773365234637475938304"]], [["18354402663905432688171841224704", "-292400447707310335597018611712"], ["-292400447707310335597018611712", "1404974803276707052511245107200"]], [["12674197099179599421484933578752", "-652366387330271116957077995520", "133996853803521003585798144"], ["-652366387330271116957077995520", "647893500517212423306493296640", "-16737424753908264692271284224"], ["133996853803521003585798144", "-16737424753908264692271284224", "176967731783958630127745630208"]], [["1276199484737703967154400919552"]], [["1106057352505473721825423785984", "-13893882600757654995504988160"], ["-13893882600757654995504988160", "190916731914007897901109346304"]], [["171996198684630640000401145856"]]], "claim": {"K_lower_bound": 471, "sdp_bound_num": "9969874233896845712669262539393352274131272124492468864417792", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.5510669918973554, "theta": 1.0, "seconds_model": 0.8158414363861084, "seconds_solve": 188.57997059822083, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q7_n9_R2.json <==
{"problem": {"q": 7, "n": 9, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["111909847667350465952787143040242436848746496", "207931053634489456427148611948136303165440", "93144620124685909414985575048088455481393152", "207086730077081965224722099099329007452160", "274750243952795394958354326369851284752695296", "206376103879117146332138085260905248980992", "176792832949974491137790639462489390793621504", "206499882482588180064156436940851794411520", "280304470213533275518488164889762253340934144", "206313441185681926169666070856217734938624", "277276561963428275663002581886012373378007040", "206315258719327372460172282917499279769600", "270795575714315543262814733568459040190627840", "206322528944488611326688763186856929001472", "273585489092608001813947076582997136588668928", "206319312816074985752034548762054114672640", "272744354489667957113912229158549851880816640", "206320273624471781984447117510399647285248", "207545429484968095095705876085519543173120", "175941001472770363260117989437663054110130176", "36911085023119937043063945351716934988595200", "207790545618628340984699711424957547282432", "339103110742239418334623058982600808421392384", "80126726318507376854497837825600826862731264", "206753321295043597385791641739190603874304", "176263111004061953874497491337066130740084736", "208962873037868112079757522378498443350900736", "206462756381213825996873364837757433675776", "281558532682894508966287664165734575325052928", "171260831174871487015481399351267238726336512", "206410173345937162469049691053764617699328", "277462167003514498588445981338988711799422976", "277750492828681707995068773279602434077884416", "206314996774914024511090830524212064550912", "270789425577742809002124591622139433803841536", "277128950310021042759274570264476507032256512", "206318936438860632167808772131392501841920", "273587655099482840270937232200652217303171072", "270780366749489686365741866341962323412910080", "206320924666487365342616878795867235024896", "272742834817391050281412465884508373324398592", "273585936326230133406448459155551113652994048", "206319793526783623775183133060425341468672", "206627339293357561172781458778657644347392", "531714302409797912423068737090757508781309952", "30468861348973520172638960781594501197070336", "207626472867266224644617439226998770630656", "183543201337004760936226375089530615598415872", "70963327550827565551581924893963921565679616", "206860216216998625207279858954740298678272", "282851967662043508117254079728500811103207424", "202633921859295982087257657983311225351569408", "206371663811210244617220745077543701315584", "277476923219768793383299064358282248834777088", "169849955848473888573330175053107344625893376", "206412399231154096233297478427219637305344", "270753113347829508166778548447965729286782976", "277378472438438412693342097529729199382724608", "206318798262958932497770616339667471040512", "273582067894130376820288925602758410842931200", "277113729978770584698976384094548591560884224", "206317331824078417466168826644233512288256", "272746196586542554892140321020297683924942848", "270781996591677948674970431730987548345892864", "206321404692828087327707256482305415315456", "206221202730552025734299265616306952470528", "195624114064849951422624485825275688445280256", "28438393646812525558112849076534757090656256", "207765856573627162602573653151651681271808", "284661305576934999616417597003853293280034816", "69233804650546742253198281134127920342630400", "206777433001107473988424479411138168094720", "277206668576460958862888101965041937340694528", "199869478911320222693895204317983389605953536", "206374730224312373984696701069156096671744", "270903661307661193733192245652629092562894848", "169764376605957001547339738074023806323654656", "206416125023062018192624188576473739689984", "273595748217716670511678761404043341382811648", "277415396684078192884765940537146020303208448", "206317164788167856708829941438605835632640", "272739541255873672152472472759234623461916672", "277114298863729935384136859029298428487139328", "206317812464558098090638145257439972294656", "206258965182036771509817933924777783721984", "288236483743415240412173102859198206733975552", "27926215908501450713601225710233202831917056", "207694980795861399720527890856023322263552", "277821641913318213352564077311064381983817728", "68839447406226411290091965815797369054167040", "206781130893602820534471637088176204414976", "270843860853523105354143343726235181817790464", "199858715478882635798440495787591504211476480", "206378339721957325856356331361545385672704", "273706393750766056488006251133874484971307008", "169761635249976894854176181716662273070596096", "206414514504713972894407451883189955461120", "272739478888356566946146592620090598019301376", "277401837272515005823328158474755692998688768", "206317653243425047711180026674936060837888", "206161699297333679273973389755467293523968", "279724402903157692542331466013876202705518592", "27847024603978002708766504220982169393168384", "207699535057309540827805896096318280957952", "271382864737267190477147108620827707008090112", "68835080734052392330565534585209801278488576", "206784782503548355087984943701481255600128", "273677354068367824460821961218920340850212864", "199871986692465044100352918849321891308503040", "206376711591798439106525397408829260431360", "272870801148392987727093522867253652492386304", "169764828687146016846203132816454656125304832", "206414991192523527572955747489574367002624", "206161858313484285158420743589212069036032", "272469688667931873474613090413003939482959872", "27838723633375916162849308376419212522946560", "207703641364106510458302703755493113856000", "274237728641419014776690295259264371941965824", "68837286459404585450920091105699545768525824", "206783142255651223648062804082675878461440", "272806030326710951292847802458396203186913280", "199857142210500610593230850596330080368066560", "206377208652171818737741220862268578725888", "206165448915802974776774984212496085155840", "275501885379895750972542026741153922946170880", "27840660895315740449414915283969330202542080", "207701898758211143690792601491076265541632", "273327756101782403774729414880508053532180480", "68833300833370653487217891020925059767205888", "206783661352866351466936399295628416385024", "206163838263754310385638964379419636924416", "274565063134811934549589545812743266964078592", "27839819204696734584956851668154115290038272", "207702433038799229486073115130309283676160", "206164318504209141565528714412410342998016", "206870290381066015979815927277968420765696", "206346689820485407981449616209866360094720", "206500607357421255968208805170544134586368", "206312764831661721018256143932856979161088", "206315156027634971902974354891179479269376", "206322532514789388668318311094074533216256", "206319311584247275410625838970244316528640", "206320274494081950651071415007550394859520", "106464808666279412621989856953046330442252288", "32466284493833476066363125639291199484329984", "207950814528662386677890712773297438720000", "353856260674783457512098231749930817035436032", "80923950704561600189497433502331776308084736", "206748065722340104762287465808370191040512", "186831451876109950604240500177715483056799744", "223983221580028818663110942691077452663357440", "206449077516304352986710217978551392534528", "283023003923654417795976845346615858072387584", "171801555062686023390971905297775864607408128", "206409390365398098540780284379657989521408", "277452343705768707858418479434432883850215424", "277740649104886288800309717485400886505111552", "206315002206500978819664610051884408897536", "270773138935234646603412266506884419350953984", "277111892183024332290328825675902761731883008", "206318945894099337364868351558190328971264", "273588052970019867411246957015473381477187584", "270780756496759407966728373002517769527230464", "206320924440212971141917216008980611989504", "272742929544356863176174013887750779533524992", "273586031639682102400401709137652238048559104", "206319793472577324304974544273279939510272", "346175153143601665004619505990044963395600384", "29560965227867139271245484586197843951222784", "207669935665140713354161885736791802118144", "188247813778104532651532839589158235639119872", "71655700878690704263963724373924161687388160", "206854389856864572812925502961575245381632", "284560221875531823465033616378400102756122624", "203509137700494966294507309648555855220572160", "206370759917562316464623334757597244817408", "277794107364319471249081854035435155074580480", "169968750281687364943847771657132855049322496", "206412223910628166108018880105453780467712", "270749944843512134594893448614958169736609792", "277375146970500227783130147129642873478184960", "206318800102841745155490265697253802901504", "273584697629337521858708739408917471476842496", "277116428046794888292922169767825647870148608", "206317330328518104245343775017501940776960", "272744097573764711511251282607546225003593728", "270779927702334848637542306964693699415506944", "206321405893957360574917106217166730952704", "184235511126912515793755121046221303612178432", "28185114413123321123157297789183676056076288", "207779497742674417854246873701948017606656", "287016660744131983097443254989251777426096128", "69372264843265252828683861959436499408650240", "206776200394332993236521316860998470074368", "278102740109266805810971458694270973682647040", "200334890090951616183893118985657418514432000", "206374235178108290292091002425663561924608", "270803321979817555919756075582074361904889856", "169724967677794577068163042847595610779942912", "206416183299055943170839924185324308135936", "273577508049777344493801482483586122704224256", "277396643679387390816717719513533695962120192", "206317175161298867984722219844170053320704", "272740890457256267998778949934285869228752896", "277115691694928348199210011884065071623569408", "206317811692496985549682170732202764009472", "291359346176677553665701914050747332649025536", "27955246130709425360511015042679205980536832", "207693376724825159204382307724043711676416", "278383251259954395943414914312229449992503296", "68873875822815760350928135479601728287932416", "206780820404536971526209532744687520055296", "270745803950989282529018148916292665441517568", "199805317161393194055290973376849479789969408", "206378396676161199898255487221391899492352", "273732763476072917751972322876267121170448384", "169771779009185950992486831875070002534023168", "206414499508752757465414253273887891521536", "272739793301889242279952743838807427561553920", "277402162527441827320232488042605174444785664", "206317653063505937251541070971784593932288", "279348991984948949829704059275351061193293824", "27843299581190016116899047875522342418382848", "207699742310353326364852653258692848779264", "271074045731731927763068006183458107457273856", "68815195631508737746002202036452891146846208", "206784962006332151875031548122723289923584", "273650165679943389806923020245443018919772160", "199857484915063874833389576845202076091809792", "206376727053962921570235666024041910632448", "272858123400539330220694079117757590752198656", "169759921517835965338895485861954687554551808", "206414998447410468743001864902421824667648", "272991659754123092733815899620460120898535424", "27844163175720580583664777954381033119940608", "207703338626439355636627752101117731799040", "274242903010087793467705091256747657292414976", "68837612479454885631178209911323161102647296", "206783139313770900209027986643600300572672", "272819041615951003506456134161087048280178688", "199864125277466588150152039761373291859673088", "206377201206306629767100203060458327900160", "275133674785285765690392037242145975937531904", "27836896213232727398063318517325860737908736", "207702108318664366822272149530814915280896", "273330571299424094242438191942028662501539840", "68833479373260344865163209907902656284721152", "206783659741592068953988997233251006283776", "274652495864155615657269331288784647495876608", "27840717857743086764201666639774439557824512", "207702383020574706183854335996134487490560", "206301215031323164919731993185585857560576", "206491012036138491761228880491223395074048", "206312073530244688179018486584486802751488", "206315147869204687649452381265921379926016", "206322553598212427529731540745766295306240", "206319314761781245758006002848979732135936", "206320272570371409263122597645032416608256", "80515389576787492576027106237078429491003392", "206750746060618465786970245931260660678656", "226021954896809697630493939578747707163934720", "206447361123880306680014912153295073050624", "172366778518533513948970960485478322835292160", "206408577166630023112803397812913233199104", "278083123835551651208487053607397098101145600", "206314813461406020502702761556906262659072", "277087599489636730545790487097667475747110912", "206318959361434242153704348708067763814400", "270777469660970184047096899139848335112798208", "206320926348458546589093420287321280872448", "273587206901553826482420830991950125096501248", "206319792804192452114129882390569485860864", "199227142226347811734358474941213458690998272", "73191046070490607932950954281403746080522240", "206841864199835946802265061805708399345664", "286395840257733571271641722176463598935605248", "204446278021871243555513800315469555983974400", "206369800658723540026624819846808183242752", "278469048359929882531935012334376396152373248", "170221184682096913719011700502683690165338112", "206411852173540514905789356879420577546240", "270795332920972975044397296530230694761201664", "277422783696568522067745179897691101156343808", "206318773751071477325830641087187813138432", "273569957802973909221112099254614542650441728", "277101305219090988228884605957823050658349056", "206317338711597986398003349818841562611712", "272747714779663894149531063616714020694786048", "270783492996785854582419951469700241636196352", "206321403824076430078327370205797210390528", "291528813628547976490754440433077311477121024", "69632757015866236464243584612236849049501696", "206773894754468787960217273451469674119168", "278916850137462552275127474673720668645752832", "200757004700941963833274178870576618714169344", "206373788172370964338594848132006980616192", "270813057534723586314852829947080080476864512", "169728791858260403056802988863298086293733376", "206416177642857767104346390270092314148864", "273567628636039866233380565190603849693396992", "277386486512694290280506852309034976390676480", "206317180780270330159845440822773033205760", "272742083566756017271707371363511208914190336", "277116923386763460476150407289492853640658944", "206317811009763150363480666083136561479680", "280066768978034141205584500509398870928654336", "68976457173922681171640229215450276281974784", "206779897128472989742766726751627180507136", "270576425895948558397482789805563243862687744", "199713055993095584995015448522503117936263168", "206378495153006343289478130721378627747840", "273694414219346189278167897413190291982123008", "169757026785290738966023077599917487761129472", "206414521318201013656858378478005679816704", "272747145532257883847115238206026803287425024", "277409768276186999372760964575000166876053504", "206317648856403232971335125445220442832896", "271044858693733702562596965570325498183024640", "68813314506151683514637254800540917045395456", "206784978992634793366469872010713794347008", "273765647132094294960181388787719431300055040", "199919075201253032375242293250355593067102208", "206376661400313684815983723070185386541056", "272880035251064052601701944090696412242640896", "169768402818044556018805856757772139750227968", "206414985908699572233563528334411288281088", "274378649716087881500243888977071268903780352", "68846162144929954931256768893771217624891392", "206783062174829653675035625145768502886400", "272827637295380826756944728605781042495750144", "199868738420168824662941017139007902781014016", "206377196287717075978230867929883465482240", "273276873857789396638202975644606509218791424", "68830073406072444685165534559705226614407168", "206783690480965364371938009112097752875008", "206476666684779968111870205408717272252416", "206311117042703668496706171442911047057408", "206315297425660623165432429373368930664448", "206322466224705893167157728462516502134784", "206319306981789231514024779260383908069376", "206320276378807284321845036752945153048576", "220262497292821714632717788581310236150726656", "206452291947237265532701004137826483175424", "173265011711156337436994731714231887139438592", "206407295788089323754384432699303836778496", "278392399473902174400910039801260076676677632", "206314643412371687045455424091758409023488", "277143505010840933484236492905181731383934976", "206318928372180273925922757580282994360320", "270770426865776215778230747092645066273980416", "206320930437465484941591943729333678374912", "273583979926781528949841806277023402198827008", "206319794639424324044254358055359808012288", "207048668557166995053565147189075107551117312", "206367182429900555903053819387904264241152", "170388404511294866485663661251549804514770944", "206411606531398612100773645196963382034432", "277441386541920439401717989168776678821855232", "206318763462775259002126187540185679396864", "277098915532732438300360097443893974937894912", "206317340036363426218742341058565662310400", "270777942598571135985774816662449655950344192", "206321407046460349078997218753990447071232", "280811392832567063378419315447217442911158272", "201736653569199018649492954077943705534201856", "206372757971707017598844416755790445019136", "271076574139509267409570469262068670376443904", "169832263684814073510029624624976605673947136", "206416024698472523924200088283153791188992", "273575319238010184798189955633208008034484224", "277394393329815937980962846226845711458107392", "206317176406162705909825626620805079105536", "272741676781694321134415461815394159510421504", "277116503447179932517701914222754932168065024", "206317811242537348740448218003381036253184", "270576425895948558397482789805563243862687744", "199713055993095584995015448522503117936263168", "206378495153006343289478130721378627747840", "273609471680365598401879455307215977175842816", "169724345428426214117607543083587253632499712", "206414569647308346835825758483871235571712", "272723111820090732825880142108495848132313088", "277384905863502845487247036502520915063472128", "206317662609847744789709998279096220516352", "274017576596582487101249724144951373959528448", "200053389342418787051814370029980320836616192", "206376518365268931013579835638678888120320", "272900607027047111864411202619759699658014720", "169776364954485124427821303481785236615856128", "206414974138659689467498152408826708492288", "272739197721830843556573207017403865519620096", "199821270816554333082544352757058813831413760", "206377246909127883422251186008656539811840", "206309262394008379289487251618928753901568", "206314957527601595608139146627562577330176", "206322500919452975576827033868564984496128", "206319244086342821779898283527857753817088", "206320276414497714624462192768424353988608", "174838159078772832337454236936675402822189056", "206405083367234381774628801745556005191680", "278673495559952825429848753662929906096406528", "206314489184970531869469580636068750819328", "277083262471567567303626228821004110016806912", "206318961766030019442294846136799941623808", "270922511710916801689000042921815762507137024", "206320842185171313431151667280968480194560", "273582875977943100945510501702956825788284928", "206319795267267278918522458625261392887808", "170816855961170313376433022875242993115201536", "206410979343363536216210655928011185979392", "277193035026098887333408127487665302979739648", "206318900927414176310611607557656740364288", "277228996186729673262600915696821240778981376", "206317267957066335369913399354139638497280", "270782931918728784438823939416486897210359808", "206321404149814354675450196559728868327424", "169635812548368692204615559962689467012087808", "206416315237336787493239635040083120226304", "277429506015716172423302632656224394806296576", "206317156984586895016265796711807199477760", "277097338159231274135259661786556785307418624", "206317821866684223842197769369965773717504", "273677446355197502759458343857916839341326336", "169750499072242825533991519444585699080142848", "206414530969877282227761385306071437934592", "272723900117358203289507332786105376502185984", "277385721340659518335575515539971368787378176", "206317662158700923482801365866646232629248", "272979318557646544754947841419626722361344000", "169806825416370059489123568622588564198129664", "206414929120636536014057045718088988753920", "206313915337256254632114744051784346501120", "206322188755317461041104383066184871837696", "206319260588760079685486808253416031125504", "206320201301180423212587579764180936294400", "279641254610912656966872161615838169482133504", "206313960583119177465931876887018631856128", "277427060435681426630010668270754695370244096", "206318771385700449152017060358771835928576", "270841600923433781775900035665519368856403968", "206320889124001419910397731899448282316800", "273701938921752802966212088587731501381058560", "206319727582414691285093558278846135926784", "277684678634072261243454624877289885956833280", "206318629037170818385811871626010914979840", "277302081077090474418582959322393254134022144", "206317227489518266653421306559835752366080", "270913914035048836331870225307145929706438656", "206321328143825309605103936917238917890048", "277849094840546154226360473631032359625162752", "206316925281148468848721401382154620895232", "277280574657614347854288789735700880695492608", "206317720350927159822693274413897762209792", "277649950660353846705177814033985464220778496", "206317516118704658149831464060366125793280", "206321563079845185846931500809566268948480", "206318942761435741681426081123448569987072", "206320238339558449796160260201004425805824", "279435944949145828579066022437971603983695872", "206317668325934365106732016443260596649984", "271422220852803555958272472901482353566679040", "206320552909175487718582098018807039655936", "273662615059466448488802245831387427855400960", "206319749930709154986540510710092569509888", "277931041362337456396762355506737703511130112", "206316880110731182739132126710510011809792", "270862268350205846560497126667774464056360960", "206321358103875117241629290888152743936000", "277113944220686848314559275364774985173303296", "206317812661142357359136890221283449503744", "206318230522266550283564461831316377174016", "206319940496402296029234354640278490447872", "272294733926888732368746380062078907428372480", "206320050368488595892480642037390948433920", "274177315980838949538426936503251340951027712", "206319457926612871219128443681185313325056", "271305050640417249401706551172593611526111232", "206321101613136049782051372887288047468544", "206319238670486371550523831153328580984832", "275507463482016006473833006981346618211565568", "206318708353997074143846971218786326151168", "208880729826812342717765565442558328307712", "207156282221138262012648053194874079412224", "206411245426557677677337916476179886374912", "206506890164163807417172771413684360577024", "206314842954017096945304236007560176467968", "206315349943193240281887580008258100789248", "206322537547673613494269308175123388301312", "206319312507521525810251728694134649651200", "208081804303112437532810844917900641304576", "206816409086827023162213539404497798823936", "206468223216072630314483663811250233540608", "206412064508019914639540082814250202955776", "206315204157017391933775980175782479659008", "206318943379777506754178888083499376443392", "206320924921383552221614176228559059681280", "207741176524220647680943691685786065829888", "206874047116838215656506118085693453369344", "206374075834169112135444589812616729198592", "206412583957862262648854249332218276085760", "206318788210131908016557987571365205508096", "206317330736680552538165790834767087796224", "207792093597290422978661821166500395876352", "206780660432121013195180904860990750851072", "206374798652629040281569648900501342781440", "206416114079772344053044674270482428592128", "206317172108429792383517348478738594004992", "207699580912962538942992428952600222629888", "206781349792751978714586852025021879025664", "206378341034123630927268364853483648581632", "206414517038376140738852411392629925740544", "207699694256653608575802036460322706948096", "206784759656952077073190296116464843751424", "206376719973560534087365684907538764529664", "207703743095902680433695337385581789315072", "206783176611411947160177143432822275440640", "207701895587844846170874789404006779191296", "102062821686496064237905390400467006673387520", "207046507294057921513422739078159420882944", "244788149974564817647699820762357251872653312", "206395079781359654164157047938886607568896", "172250447768318063063025506808921910925066240", "206506243285493461770588619077921579991040", "278355660493734459977713788562253046853140480", "206314504340812941312208927128867607412736", "277140557909428487831607650902912893492133888", "206315334055137770222749364658949945556992", "270785286320225559905817748138709750177071104", "206322534917818552837193159784921869320192", "273585192659674829032590576238605939115032576", "206319312984660755152015848048504099307520", "300007999596170493924133843092396191493652480", "77733180848859596306394645584552158444912640", "206769749773409880222226666118236801597440", "177587317784312186542268552914335936339247104", "210826576948767460595322805302367436199165952", "206460953105734043911804060179611053457408", "279051758381731779541966273838122093435158528", "170330127782893526638504508495479489087668224", "206411532681985914358250872977578419814400", "277154378780986250507430272967872973044187136", "277442064950836964506508866556638203167637504", "206315167143073825845618135604917904080896", "270774817049314376688372620845280337986584576", "277113649785692715950514221801731722879959040", "206318944919814529706449082226806683074560", "273587624297479801227706032850615368287256576", "270780336576403604312541663497681842273779712", "206320924684004835868524652375827292356608", "187492088527279768052607776413386561875345408", "71545930104404787074299437369582062445527040", "206855306040336790516674830961338212155392", "279587946578663019376390274386434203139964928", "200953251678541426822473963883624197773066240", "206373421650377456464652873888874929061888", "277341311294923781367328207942407617087799296", "169799133193054340822805121995277058929852416", "206412474311828765719275541652785497899008", "270785755774931134705430820461089080179949568", "277412732040187124303742958292230406517293056", "206318779310710949298084156250425567215616", "273584070464212814114314311509721582768488448", "277115784584916323291239769590404928858226688", "206317330685191531454188611751025263509504", "283256835810268599028061821341346832295395328", "69150414157361419909778388293505373735747584", "206778177752633255798933524503879867170816", "277431924520153866013870198001789935001010176", "199986553712194180425252962482592034095890432", "206374605477652307184624463298250099654656", "270875602932049591117710674421418228673675264", "169753357592959311329640934529255450595033088", "206416141314710699859582081148394374430720", "273578917188844375028963723008900689848958976", "277398092436287924260724315839253672594767872", "206317174359875674621975953268737967128576", "279888316418587606232912255472205503504842752", "68965627633984196650308275116350487637524480", "206779994468904032350481702457516660621312", "270844330744949523739584183617046726511165440", "199858971340698913094522304570844508128804864", "206378339449130196478329943337077196193792", "273731128047622272766586082641994158037794816", "169771149923246065348666433981585601660452864", "206414500438705694376984769580858999832576", "270980375396950540985894095308226481532960768", "68809157439991735786840078755813391159263232", "206785016533672802171694428859089628954624", "273679301582985207580192474864810942957355008", "199873025430461282393642534479957113056526336", "206376710484355849062413484188196216504320", "274263175126044052731247871628020489618718720", "68838889670430293045640800931360265155379200", "206783127789156344051407106357591795564544", "206363053738520148259498421919090070257664", "206498803420692088078735770534205852745728", "206314122885020758111969482090355565264896", "206315326396057835495849803280301382696960", "206322540996039153876347827075189605138432", "206319311601764126966513969860066924298240", "174709108667357808118978054303927487260786688", "206782366861345037465969670924753286918569984", "206464907491393582454389195816041170599936", "279201499255543881434802321448672068781473792", "170385905789988037681550524205877269880635392", "206411450796750989733108760319494419644416", "277151013790460758187122211078237529690865664", "277438692971013405177438828245203913904488448", "206315169007769289680754304502444832325632", "270778145335533940845191479993685124585619456", "277117135727122694110974589632968650183933952", "206318942987503399895565085404427039277056", "273587569267813972068896085368803702104653824", "270780282670221007919205044139156319326175232", "206320924715300579031678708415414602301440", "280852424900139142424047921884762862769930240", "201605649499325576823901424246929551374942208", "206372735813471012248803327169256755298304", "277548748660721689546432547203719943690387456", "169876865733047332605047023679693082884833280", "206412359495200737083581207042112937263104", "270756764412858764587498508467891665832509440", "277382304374836823889569858651588724915175424", "206318796142917290579356914279522886483968", "273587279522883671634055997298474932687077376", "277119077030820043580923282716884068984684544", "206317328860193709828836374818826001317888", "277405615167305171702637096817393898746806272", "199972882394160010032034008277278252557402112", "206374620037305269587603240160180528218112", "270887386604839657535316052343250387151618048", "169757985350364753054479378421533421793705984", "206416134472297333169169316360148263895040", "273575451955146129908749307915088908028739584", "277394529778245930646509051391030588786868224", "206317176330680549954438849739105878671360", "270627885999258693546924316460154901625831424", "199741089796613588208106517400072930132492288", "206378465220920982170389874470298568359936", "273679795399623124071558353525495893640347648", "169751402792281785085679028653581795386720256", "206414529633620045022336208974458768064512", "273702756882368837324065701014979191569907712", "199885535375759224563059714352145360756932608", "206376697147876158186199323616255808634880", "206486119370997643149591894856713449242624", "206313830354393913315385193499153601134592", "206315222879147177110781671724575979732992", "206322534645274911728163123843405579288576", "206319313622872695795338293800960748683264", "170999328233084550872771689219744335854043136", "206410553786770780080109412448807388446720", "277837254550829447887372724190124543823577088", "206314948918038107388140679772878380466176", "277094742061710854826611089302499775987318784", "206318955401504216847394213079099801337856", "270779998840939422123825758598978648993169408", "206320924880082777660955676807237027758080", "278019300732600574756308448087579801610616832", "170053027670413294646451421685623679306694656", "206412099680141434998437729826898968576000", "270703344115098928861393579250850002991316992", "277326237922082889212006110558499144835530752", "206318827167862927049794946803061756002304", "273572879553118637535066954979278736632840192", "277104302886619381564700285243831964219211776", "206317337049819464102330288681404581543936", "270990312852129415270568804675795658689478656", "169798400798336620425542992999685076713209856", "206416074731536853447352363462681839009792", "273613739586935333585122810800578475858067456", "277433893929084791215920339197291724577701888", "206317154557884603476136621024063910838272", "273595349865269591188605347316235486653054976", "169718911360539684734020371597666941927424000", "206414577685001101117805308517942850224128", "206311858438945240449024083195389129261056", "206315172750841311695189022405546360176640", "206322482501574189735067823242279043203072", "206319316553696357773495737314774798565376", "277693823411327991639003410391850360235884544", "206315028049339860188652621777759090245632", "277231552681668961684351188539281173578252288", "206318879591421658874037952699946057596928", "270768412748268954017992535378945425178361856", "206320931606889875842663919243753523511296", "277627427908539923050336832342009195488346112", "206318660648565170696893459087374453571584", "277146224695654568554096099717199735816192000", "206317313813936847513737103710784868843520", "273612981328890041790594798169197570139619328", "277433114349846005509097950185777110978658304", "206317154989019505077977438602632106082304", "206313826221090385507157550370563291086848", "206322500646774399003514891477084689924096", "206319230033315582514422098788119014801408", "276959760862729815752914617073152574219091968", "206319030271315607681736312559998236360704", "270870625532107455645992079866267935220695040", "206320872282707360800730997272316492120064", "277127357084843217679418418112012969318547456", "206317324270763746905674657122003976192000", "206322421739524938033185354665646675197952", "206319259481933983780939014409682751062016", "270893118041165220259089370807704914646532096", "206320859234095151809840952374731183489024", "206318928359818204693618950155140339859456", "207212325213444003668827392471280377659392", "206429424296478012055093094916589497614336", "206509194745932807465378372810746451984384", "206315018553411922810341520785439398559744", "206315355811878253361539853898687721766912", "206322535958947789826885465129896076378112", "206833752153587210723421119857434795442176", "206471094838109395259286188249151281561600", "206412418898706736022803440888261151555584", "206315197883586645069729340026809294520320", "206318943105205500890779756561560871370752", "206877587228011433314742393507151989440512", "206374737781079040344738153487941840666624", "206412536550021860095811514934494123524096", "206318780950066044692161481778477261651968", "206781206805199556579327293459745382334464", "206374677360144166467942219659763152584704", "206416119070821623191385530341590279651328", "206781070312986060990254501600759482679296", "206378329034966424660284450339706606977024", "206784827694889303741575715779470862319616", "206427069600224128159896472279609059049472", "206508952542521557716683065348815589474304", "206315009755028535248242214051079031619584", "206315347036698813895805715037036539281408", "206322537822765554174168299412519525548032", "206470200978754672289740335911854852276224", "206412200092383273748463180484451407757312", "206315200197231586642042591348840265154560", "206318941911430210446944708349737803186176", "206374460692771880212099845015182115864576", "206412535132806439171220682075165977214976", "206318789379532159086863898170424517722112", "206374867194998979307863609528715252334592", "206416144205111286764934359855789871464448", "206378311127568926208382148701785677627392", "176495586790870808480675323069442672673423360", "206500288699703451802045342271955282165760", "277874268860427943455624478053614911292964864", "206314769258056351622498989213983405244416", "277089259745257628711491549854748109558513664", "206315362489606599715759552646690988097536", "270787556591017466171414098462996369795710976", "206322533599812884600971987536284437446656", "278257530639003844136583727819934212657512448", "170033890083713177510576645856830552107122688", "206411968476939482483382543165040927703040", "277214898097144559197697499481529520083697664", "277502709983982062160619825253565024853557248", "206315133614278712526825314042197223407616", "270779000176304394630194277737786140178513920", "277118031060506977010318288562320023230611456", "206318942491214476086095418577643036999680", "277447910972290782097132166713881767738081280", "169839084682589964659010877425243168090095616", "206412415287423334710611736290370590343168", "270783738912078038633317106843585294014349312", "277410615251763527415304398639140289772519424", "206318780481572588584766458264003295576064", "271078732448560624173434845538175576006721536", "169833110851298781946944406554520231300038656", "206416023447023463960118101134192874094592", "206314558268750452227126391040727391928320", "206315292867211347665426638436172388368384", "206322538567354301363303114877195369054208", "277034732339106161743405400761984959473778688", "277322170047816638241229167363006155798347776", "206315233472505245495464530274144598622208", "270774542326266795463691108885547972038754304", "277113362049532262661335572519138720829407232", "206318945079313200248056047605359646343168", "270779887273488915317082257592333500004958208", "277406572785880259227084545635087404266160128", "206318782717635827895064927758106151092224", "206315163910347536786738577550079934070784", "206322535816179259946200771476467327434752", "277118960178503760808285929364847335907000320", "206318941976201709182434375093009780834304", "206322364740825166189232132894963489832960", "206432223884807922947849019723912019181568", "206509768475955506197852463970233666764800", "206315034256783451198631351753509357748224", "206315347387165828717693297762353102716928", "206472204837786527609021976643413857009664", "206412425475034175819118355939002253574144", "206315198758026017829605905976341525692416", "206374374983448566671510945053360852566016", "206412507962109124793339156492731734294528", "206374781633993880844075762992695511875584", "206509442486034596738054815899835103707136", "206315071968257949762568851399309367705600", "206315354150131917506888212648398117928960", "206412315991133685834745902863107775004672", "206315171661704759982009669999984115712000", "206412592915737512082344451853619661111296", "206315074219664836889789966710649418416128", "206315349128435575785978839801750098018304", "206315186772418065292600478571335398719488", "276905864807099972700366997883644299219828736", "206315464231272865624374523208550380994560", "206509889428659263608703713018584533827584", "206315039054103779769085192464828561620992", "206412303542185202603870847337895286538240", "206315012840085289810906257944162619883520", "48116310656252195372275557517153391345664", "8906324012804026939098029300629228224512", "168304524062835530273757204146238343086080", "191064399646870528092829129162735902261248", "8572399241201006872207951354072972394496", "562075897248038412007239470308110532345856", "139532611493137399957839710895650293940224", "8550658575821803919642638981415414267904", "2077705951698547485377552477145697972387840", "628069490069076307423689250476322688335872", "7728149606794698292440075550056687599616", "9520990850644003739532027408676167918551040", "1357229270198224264515108258947374992326656", "7605481148654083715493928273922964324352", "45544412765926265680748442971991872045580288", "3659040841328722321722470003024084831567872", "7547500530095825469795200033050398294016", "473980167522218365538803025207215343097872384", "9218609881264691397067699598132915839434752", "7527644535908929457654914652181207449600", "6037434715207390906938871882662288562809995264", "9881694501731205307696462395179588911104000", "7526709549331504784472353578507128799232", "12786163995049153578175795829067169377795702784", "10000972333292351919952934819677351509491712", "7526567849622442773551614685486990229504", "13125659534787003152345412749426686551790714880", "10034472577541458974477675113075394822012928", "7526529914031392531953004039777365786624", "203023215646622103258425957246135124885504", "160002476769639289246808169917597727326208", "63061928163178119188085854166070700539904", "9431304999902395348817589209570524266496", "498113646541922373092567074438104811044864", "144126931021595146442788400291313132503040", "109076538676782573613509272636256340148224", "8699512857550825468180512110102479634432", "1570514433650248860531097185139507479969792", "696016993867336547547803678756973368573952", "120348985637689293785884975452499853967360", "8151281729026025114542869985998195916800", "7682984748879106475303719942060526849228800", "1405148550498102530803882230526046206164992", "514582543772792639254844624909424910139392", "7675917076497270981345212309897538961408", "37360874107658822009573437194778063369404416", "3724585024064050626323176311080203552030720", "1226903077982157235922924368341254855983104", "7578488735042203208481930801477522030592", "396107070007541648069482237955391740908142592", "9253994077866057822743007282818769634721792", "3416144255756233925383409546613584052617216", "7538099725672381614962947278067443171328", "12224951778334160616565280811613074329020923904", "9873515128487581666970737303235748169777152", "9049428318181674386585485165884999989198848", "7527236840405423709259012104463476326400", "12597486179002204242748504352210468064003620864", "10001089495141948315298252792131566964834304", "9873279315045956847262469284384590209744896", "7526641108741564252283383027586809462784", "13328559375302482544659729693340601532148613120", "10034355799441060003232613512177259147952128", "10000654013876725045282292220110023742717952", "7526549004777025774973611594966961750016", "423332906287754784972072123960923116273664", "151890379930062094288959084073579723096064", "54286558396148152023426823352719912206336", "9461089415926649787772819268841607528448", "1301714802703152923167619930582519749017600", "766129043334412074582465405544699489419264", "96087038884552454065977698371920973529088", "8293109641943370231291636336115278938112", "5785320205540387296146418125957139410190336", "1494824177984645312875861762936366774091776", "113985427734240898686476676204806910509056", "8100585655121531608203907512120649973760", "30070590110404881314156830951818666415489024", "3816835105481464718189039988853761778909184", "490141902190422784564226547006402405072896", "7649513708658770183800528837490029625344", "344647570840211454182582733085492298731487232", "9286387270041346578482893204987092179877888", "1192002007227177918310664776787449088049152", "7569264568105385810728045643550743855104", "10080010822394691507209102235373194656058703872", "9875212298797138131587010489583022668513280", "3388072744114123400207756691047486727389184", "7537713474304077793664158135772900229120", "10239890046186126328157706860737566234971734016", "10002917865799872425862687928314849344356352", "9050727099949879187955472210287351614668800", "7527162604870291938430450612496827940864", "13205563505640739755177884888648011863725965312", "10034426160507978820694887899704503849451520", "9872923007389123120597460887949299196887040", "7526622290301031711269731243677179707392", "1126708673477720488508218342911370151854080", "843213195253414889284316078252345058656256", "50262792896410009803222049781992285798400", "9001400069534924192538695951256284823552", "4513094139690637750889531322323277797392384", "1612256236718902616289098656679184727801856", "91291928975803428023269055408803860709376", "8246263452145520785831579283913927819264", "22776738805954735245885414013023298621800448", "3978550624728041017780118131119921356079104", "112334330945171473807653129454048952451072", "8073273570634432723661618175855384592384", "276108093085820816355848097759933351516438528", "9348918155927584890812539828811185120083968", "483124742896985741685677774746859467702272", "7640452693564425216379556856583174488064", "2555594836127759901305431251258274757254053888", "9903779467479106104412456653628937932374016", "1188445959464734048102783271250218406903808", "7568879977484934577589865535797431631872", "3890406983186145000885338280021926878136762368", "10018891156702190924681959305117336833359872", "3389885521927395855995039404951828097400832", "7537630965315464228038334390925199933440", "12409521641308105156711471938090171963484930048", "10034915297132098233578405521233228947521536", "9049328686811858899305656745995971147595776", "7527144544100554008578553352660308721664", "3494701221807448771458337213996147316621312", "1799600835985680251870066730077408387399680", "48788042068895471806718634200395509923840", "8950621131542419186885147679564792594432", "19264077114084404445705728083236199505854464", "4109439910504395991899752191329184937672704", "89899452738325847849914984686528952795136", "8220712889210613854540432407090343968768", "118291829889863928686622005322154109376135168", "9791217105060516445261191965346283986616320", "111888752026229772927354988136399173058560", "8063559744789297362245822571368503312384", "829093636908241153681628410321872243356860416", "9984352959645292790822684210970113024720896", "482561568281876144735816794338651799552000", "7640055314201837788840737326688347619328", "1447201395192790555204493094114390999507664896", "10062640103569415870756911299601930821566464", "1188869394274849008620623003860099846373376", "7568788658433197061724169520515559456768", "4669848732766398533302427375299998230087991296", "10048382413694730462971307757717963866636288", "3389392583446675121478896795615367576682496", "7537614321754410483647467469340776857600", "15379765033483171996134996864100347569766400", "4343449478981756184727027740313917990109184", "48267317204407965251203833432250171523072", "8924624120701237946117750759735716478976", "92324593148206748798651039320550980563501056", "10024593560172842266625461043223828008796160", "89568679515790693394636648826372744019968", "8211020669550804015698135642661682413568", "157018395468540909546842094013320644121329664", "10526961650997073953044492448978968739053568", "111862655947431214062898948484029046849536", "8063095640107696897863761402202836434944", "606961239816662483195536575692259341463715840", "10160439900618822523961775078815433802907648", "482664380645719863448938028559584693583872", "7639953997286601665122279304006096388096", "1630448888783286259392534186029034199031218176", "10088850781467386295800289847710516714143744", "1188759637817820436918839252055294719557632", "7568773868148855483656041528563591020544", "52415769107969035729313337078527283710394368", "10928031392766731413594172295332921769721856", "48160520759770354945925632291561220866048", "8913588569892766464443968828664134500352", "130224897726509542571267895880283732572110848", "10674200787079932697468281838164115732824064", "89543396957912441231490218128433718755328", "8210611388772053538405084600880091627520", "145931314874187429320696780422327011580575744", "10727778002327990911416460524271404603932672", "111868710916572018144625471091952022716416", "8062980033236116152689561716100465426432", "661347838706498353042773918401991551607635968", "10181165539130981080602843488133274228752384", "482632818748263338685474292683052310069248", "7639942302865416981140054552257906081792", "69495719677233371738389370620237018266861568", "11497758158469894238028422977481662330306560", "48149647722456870488367125561984856096768", "8913228323919185456470768523242391994368", "114971462016470380933523263237818504913616896", "10944430288119663652088790608648535480991744", "89551566361455659304103128767557271552000", "8210455452560615518192444298671723380736", "150391501423305674847525453962588690984206336", "10743061782340606427937267387055455544016896", "111866167669064160073909342234660455841792", "8062971411720260638340136227008600342528", "61671502703257768674819424392770367187320832", "11925554599323672151522811176937006246658048", "48153880473277015643867488131477992898560", "8912980465657921678781941814038733258752", "121629322972417404483823162180746046016061440", "10927654784085706577174533815338587960377344", "89547748376309207940526241126960427171840", "8210464908190183962157817749775090450432", "65750722308679137997634203944787239092879360", "11831003099881403265138616352484160979337216", "48151547909265491123817182758836883161088", "8913033703049750874905533358682549518336", "350184841282767100747977902877489720459264", "120195000770844883139660046634896068706304", "8805337577944324005519134546270569365504", "1069635982449400024945475135304138984783872", "124828282446578669569176409528842737156096", "8612831603459653215711155119142253625344", "5670366394241304284007756620298625478557696", "527113361432042088691490377633205424488448", "7746405231510623252139236147310150811648", "28707897259924695846106896951448604776595456", "1239168649902874158238455963579467320786944", "7609543773683857449994743488991320866816", "287720963330672687397895929523939654391300096", "3427278869640573944674084767111747720970240", "7548553442792887342105260038235906637824", "1960019032032426314820233628329482066428240020891839484518522628866048", "9042734502192725256685406700855468339757056", "7527764090135252865733288853082656997376", "14533531180604791201773250714414508421935005696", "9872248601657964079642355471092147900383232", "7526715034708381541388870927601748672512", "13443524492461025661836286302844818670273691648", "10000589845101376968227302073438998733258752", "7526568066265195009855918264853228158976", "981710756746184973204384327818143420383232", "126146791578779746787270248806847394873344", "98456028737066563826168935153755033174016", "8775007150265788868258102737899333091328", "4198592505095763986758391880381489399988224", "544868411495183604811013968757253073797120", "114840525517466876015300773330273389510656", "8177849653618050855151878705490671173632", "23150007181338990449219673474478112918994944", "1252144695876941199676725554577606776455168", "492541920903305580264431566429369470550016", "7681044228044699952396835568972568985600", "217750023221813323654695775948759820094406656", "3440447858096075550330728861079641373278208", "1194409416909133505322326002983363479076864", "7579762453305692438510331543088823009280", "132445821808321888892317064595893016100845125632", "9043351936774334949429205186529892220534784", "3387020948292722083559814069282315517820928", "7538242752863068963913155489441324728320", "15381648210764672333116590925394720337980030976", "9871878860613848598161427955917801276833792", "9048053772722592028014974291526369903902720", "7527237791566363726530206214299649572864", "13054733084107229108930474832210808624665067520", "10000811407660712618822763620143955634552832", "9873008289759320651882323904726969413009408", "7526641266249091052118457836062998790144", "3101217701382469038496272809495534711603200", "571093556280592459577739682092220999008256", "92140470013528172619766092512598752755712", "8323881075316308190999647059035539111936", "17360590564283451892414284011365161303539712", "1275144983305266616619814040031293066969088", "112507443380211815435677544625772941017088", "8108155338711233243383039401960692252672", "155849515736814739417797579886827019855462400", "3462174594120753345479205534669006931230720", "483777928793775095015249996384209404428288", "7651084495658233018548363608797793484800", "4343062587681193171159173878098464522891165696", "9061601754777451359008338500673152208601088", "1188218540913474145933589160555083800248320", "7569417617886239304953264516843798790144", "4849288580600588865332330343937021977082986496", "9885658892227609600041616181863623692386304", "3389301556466448022586527638145315154952192", "7537707394332760552965098881806430633984", "11858473794720768038569602055340190977409155072", "10001584324139683530433981268823527621918720", "9049635343833272097249982920983742703992832", "7527163360090710574574944611155878871040", "14894715011007031897878322884792258073198592", "1290841633982986308836720058559127890165760", "90022691314449116146237294801765053497344", "8256778867531117594620173520653709737984", "75300595220321736569996347182305478321373184", "3546449565058673936843774696937646173716480", "111949207302644774974151635137604861558784", "8075270089327851845904223542887034388480", "1128799497672733553796149728478081908144603136", "9115760225248519047670259882753416253931520", "482487007028471779930184374334850445869056", "7640612407643492236018805047523666821120", "1579240249180903775868649952847987692015714304", "9927564900427346449920971602132984483807232", "1188787742987722104129624186512091591475200", "7568866118551565578817560238063685206016", "4505831622344481652648749514193524822143664128", "10015368328461643523542969921850847493357568", "3389482133656683549790046323065016255774720", "7537632960002394096364267879476372701184", "60395473697127743096232196280322416304979968", "3588155490538354610263151161895595083300864", "89614641661090208298708055454497239990272", "8223102713944087976132025782772286095360", "184429741210297206861194797048736659204472832", "9508966572696972861195935607447264979582976", "111850812636378161575221019775582670422016", "8063756864022565232417752368638268014592", "625895466626900103411478483775348067767681024", "10023541177098167451791746634202511057092608", "482652769773006484540511567304243642630144", "7640032457892167223413840272784982278144", "1598619580491825996053082897494478012668706816", "10056017299783751979711451526416823113220096", "1188776894976405764489008013609089229651968", "7568792407791186035601701719294561222656", "150451080979449139980622781591986753585020928", "9620996318514301454669071610763371853381632", "89535120365129864244376799219868588048384", "8211302813396131433315655067630173159424", "142389721836300393799950600367737998464253952", "10599971849102174699651492475388839019413504", "111870843947076969553108697166115657220096", "8063053102103933246659270989482173661184", "652617945258174164017417350308666353217699840", "10148554842373215033982645314058709297528832", "482637530234568419561431178189296338206720", "7639960724984315498140619053528632000512", "111589821132293699059633217374033303539023872", "10822339683368375998926591944269733331730432", "89553680188618773464567642834139837628416", "8210524939966402383445452481895419871232", "150438454494087681489186627462035693167968256", "10704202673761136137433505028432428319899648", "111866141698627085035659329434108343353344", "8062993380293895861273531420428166234112", "119859064099263141768271243420405473149452288", "10902110969891694443064047455162849940209664", "89548722113306116055307664022795670519808", "8210479362070174087705339879668565671936", "2208859699127586922303627727849578572021760", "117741525542246396236326315128202071113728", "8648748940371557551641161808671716409344", "18339762795037606679020161712491308129452032", "495305927161213032338343833843854636744704", "7753722711883330211624360903971518283776", "149023409311724057689745524705143880331296768", "1197438552387276791700092223537232673243136", "7611172604345765192540196069715977699328", "29136519825150207784417387828676139974791114576903623560596474774421504", "3386934334631488693519579424085308061253632", "7548751489377273406944411213032690024448", "28104915657460056091384570118609322686050992128", "9045644931333025334390397512601281448902656", "7527762073861028482746234767821166870528", "12264575231937163986319740077313370285148209152", "9873489365565583325463248774563495524958208", "7526714313578798778398067700707310436352", "14443791698593241250436881717614431149490176", "498940581788616276410566573072772723900416", "112654875469073591096704930135804733292544", "8189163600442034290457920044083038912512", "101084707761375354553971034866902285041008640", "1202019031344172716108763484182435080437760", "484592883994279619437469675037577546039296", "7683009605288404731097171896825605521408", "5863977008111065986397826148414968652361629696", "3388891701388538615784292867323509363179520", "1188134231073682458062970619165532575760384", "7580016511736526403289857122507092393984", "6860665157128515587038359229004881090530246656", "9054669054658300528412558920001469972217856", "3388607203051640776904287051296342380904448", "7538234899175672387585372912609820409856", "10827263194208108226354691660588224204245041152", "9874544645299496645354280018717399500980224", "9050293143429674816875947815954024044167168", "7527236242109978325771154251460726751232", "51763267711221798663139778200851220761935872", "1215794299133838724000580463001102639431680", "112024938145799738509363167851314218532864", "8110672928736701227927551417088313655296", "1588651549999508788896652940402737398599909376", "3394170555054092614324278303173767564623872", "482427318594274699590468586144011579817984", "7651423275302268178164949825613658587136", "1793910029534797019287332026869710683868495872", "9088548018696007770142705627154027672240128", "1188680667128545017799940678941437650272256", "7569398871267839800443099788210421628928", "4261484831774850781323411938449450090385899520", "9888439416899027625136772911592152678531072", "3389628336616271922875850132384862905040896", "7537705778219361963970408022444120997888", "179254202613839387886354392527584720924442624", "3452161504526817470754440412406715877687296", "111852771215590398783087546731424412336128", "8075772331218276190539510526456392318976", "638929262600145066312238552403533256347090944", "9172553197512436406748605131857748549435392", "482645177372538770008993211024421695782912", "7640572755602125155084660935454808342528", "1561574707766532750854507315369405126430162944", "9928270945355235685331598785358197484945408", "1188797866432484624089269099522430922129408", "7568865708179674786661291224072133279744", "153168204397671372260991926296787975325876224", "9610094645656016926589520631975240028651520", "111864659225132616633962439024333811613696", "8063684905585865672789939596480355500032", "637742935582869685268855172753403356494430208", "10020559975897551128313774083968803721445376", "482645855579960712017138782597404669509632", "7640034190373734431482961614022805291008", "144657948716894375171148747024191093917876224", "10587613276005229677135094146563382079127552", "111869465804881298930661992506517142634496", "8063060261311837337090127074220704792576", "70654180914290069827006900329134829334429696", "485595507398362539976313694271052560990208", "7756150698694031422908867487647672565760", "3814567842888276323159580447650013912454135808", "1188263581947647692377394349680059079458816", "7611546166702804467148178645293977305088", "4102938572423844655624283796588196971130388480", "3389732524580000276282505802465371611987968", "7548737600906071159652058690314456530944", "9462707758384662089745510785808640853950857216", "9051384168440743728359214068996698353434624", "7527758101660435121567283766685710942208", "2088122031351649223801965350554274170404864000", "1188569700164188198230632144918067105759232", "482392279123256132967180904457030663667712", "7683565328905347616431929896136978989056", "1583397448143842888628642870761963192835899392", "3394194618083305611012484014719311082946560", "1188785393514798378644080747826916177739776", "7579990023127110892634822133318493929472", "4106484193938106888948961278115157556741537792", "9062691113674956024388252547411869159129088", "3389730106571882331208386109915435062263808", "7538229344034427820004582062875429830656", "608768559928672040722142410211424782121959424", "3405883248344963774712243941318762866671616", "482663241153449604787170403728654241628160", "7651363958949206464461263031626813669376", "1488606457551865115268837677688414385322590208", "9098001501513711986810066568562040083841024", "1188842229698118777862637087103447591813120", "7569392320778635542596947442682264813568", "623692887732795566614776424093635037678796800", "9175771233489955842426214903585829814272000", "482654084179403670620697798841268606861312", "7640570523521987539869483034254665318400", "916418289558903593165462389715615532112150528", "1189435332922661218543986807871019430182912", "7611498135359547551767384302434622898176", "2523158839571495952795051599020766572752928768", "3391486859470449062882679792106759304249344", "7548728905195226584113034487101963370496", "1305909709194437183404635841576075032927404032", "3395741339321552404386236529232232914616320", "1188975071494903761998602619197871796256768", "7579982312716032331319014938740510425088", "89481868704638665064752518494581851947008", "8204300628320804017555610150697728737280", "338591148498850198405812022636412628107264", "166875593289044519639409605909579311349760", "8465654948863077955418299561559306797056", "1361653564600287153718658125253727714541568", "746781719471532587183251996564442945945600", "7713062829632842986884538556776798224384", "5830948382084280841389846055971003970879488", "1491807912703357890940137933933315427926016", "7601638382827247164651620480608290996224", "30908232702069214202508683616818946832859136", "3803750577598984157863284119899225397919744", "7546908299706199896457128152883190038528", "252628727046502664416594030431646407758708736", "9378431339367257397044231523704236035538944", "7527539786492693054529578048433934041088", "4281943666838726022961748871552369525602123776", "9888329786825838536010094667253170032345088", "7526705702392373584748106534888711127040", "12513579730056100513304928256630105943949967360", "10001142733766276649492060454693791435063296", "7526567753112312109817892119103269765120", "13722245735670226547297498279265757515936169984", "10034139073160624503410904409229859175268352", "7526530101667524405208304985187582738432", "426064091692229070312455389718948444372992", "151541836392246682123942711928952467750912", "113271018220026046939627769231391277973504", "8673895340139490996634614865809400397824", "1129361435081382047029296081721396035584000", "841733522588682050905541290263840162840576", "124062607579003121741567001015872699498496", "8134789226533898050890212642706769838080", "4147894544536043826452052908605736604401664", "1664613341745316170508433245164887525556224", "545734040363017817636979086208166115934208", "7669386767420012823419706838145612906496", "23748113732673045204108404902214671110504448", "3950326266053926701682344451335434339876864", "1250441297865446580943661547626165216215040", "7577607656193673283057349987854628945920", "183832534955899278030493854039570703276048384", "9510559552995962438830201813449496099553280", "3450506536711283548403527936577766005145600", "7537934081125882145048395812234357374976", "4090895968244895716193001335261774086622150656", "9889396321917736904365419079951786159636480", "9062767326156405621503069533645313725693952", "7527227625047917356520336995185074372608", "14522537176986490209392830719708045814121103360", "10000037134061777699308636149468213184299008", "9872253678277557625542425448403260114206720", "7526641704840439174101334448000838139904", "13281330958111614197279898684250800807032651776", "10034382662702329255361894320717119986073600", "10000680696992754282556514052203694249738240", "7526548989663341036383880153971550060544", "937887864615011831227312982622736666853376", "992797232905099055522501376480864077086720", "98919572899847554212168232611670787096576", "8272664463356889108080799244765970300928", "3390202311443898042376391822471219315212288", "1828626169009178065145272809851223407591424", "115594443014569787754644471489973912076288", "8092580360541237032160823222451361021952", "17544267787460591296087238784150823560544256", "4197208686459300038789272145160086990356480", "495913205366127359254816758755494608240640", "7648124603365238127068320997742007549952", "132429290771877664994835245548623091550126080", "9705457004135456791192949715707457699840000", "1198645419927894120446349906973232667295744", "7568998179526133569086526324645000380416", "4296222977120748560071172414460890189905526784", "9888253890278634323843467040309278878466048", "3389606536428336444653163884580043180998656", "7537705886023947983910972650810312228864", "16643191929761855930469036826828410827074174976", "9999159818214404656603907660827560977104896", "9047650356097682019314333292126963482230784", "7527164733669897220662215521893391269888", "12969404165674526068990425861282994715170439168", "10034565001994858294140930607005413782061056", "9873057415530842966151458092891832399691776", "7526622212187116782131083526393116491776", "2910223318070004103349547034986906373849088", "2007185585827512009474425038996995192127488", "92320485774141012397577607641092367319040", "8237973054019956183743370858662436274176", "12209681778063923939452175036760538065403904", "4687132970092242799976031096652355594092544", "112815880410110269809159662232306374934528", "8070797720821154234326774111979566006272", "98721306801702165416792514691191992527880192", "9954558198538337232075048466918515851395072", "484648505784480117524933593059871781027840", "7640072812346094732621676691702717349888", "2276596179481508680138418221870491193814548480", "9908485255243165662827739986274905168543744", "1188513693622643770890316174851292304244736", "7568877230304485695486250778277684707328", "5020549941207106965624148387066481772054183936", "10013086524816151634964444441682470036832256", "3389220751112554509904657491326512232660992", "7537634252749044914958799323827733004288", "11359235092245544788617137866426840938503471104", "10035665646584055161199483787674758567428096", "9049938877651733163160618210936762679689216", "7527144121953112203522341752724439171072", "9538472882090518717565754548468357835784192", "5251723785031200395322275122812342476210176", "90329261279728943479661169342725092278272", "8217137530901233861592373063782452166656", "61246088192036708263888443628537188152508416", "10609129024712804553804389617592348654436352", "111987413084169711326838561298015582158848", "8063047808202454481915236828752291823616", "790640627617456955175644884523222035979042816", "9990204118795409683383396558924594324439040", "482575228743645746011952468124520872411136", "7640051890149181068201689494997543419904", "1605202146991263783623144431248951602304778240", "10055757905013392381977946828818452202913792", "1188773269878152543800196897038418631983104", "7568792554742540014787851200377118523392", "4484714019542019588086607116779338195040993280", "10049275063632184620662101916196327275888640", "3389494139789423208678868041421168945659904", "7537613819506561349771684867793752162304", "50192224504403505513625343386178643663257600", "11029904872287310421664146402134389078097920", "89641680411656850959141568643808788217856", "8210407721174782331833049450027524554752", "149021429088800521699130611903262175338168320", "10564971608702810452424673714350412749864960", "111866932687624949218184030950543767633920", "8063073420906741167331046798682029555712", "648587652100496058987123035522214567417479168", "10149535594646350740469396132028446303846400", "482639748191583443758334159322407684276224", "7639960169219345280673057391606828630016", "1609992657516945418993165985157506251358208000", "10089644035125581230347214668738798456668160", "1188770650336690980480726490512702434181120", "7568773421726869890603617209898940497920", "106011218439573031216159500348911051104845824", "10877855080945363367627681422377024290291712", "89557462299362177092709581582227092799488", "8210493150064165870068030923552747159552", "150256243550474334050722505057414600076558336", "10705126370029249755164861779165164093833216", "111866242572983274870642239049579561484288", "8062992856240371852681441608051900547072", "645525453131612922514087647381177924329668608", "10185008691087075223933107797773011285704704", "482641451914883943207013815449992877309952", "7639940139605574638924423358529748860928", "123495314893215651871555832400499343114633216", "10872990921745738140739956824092564124598272", "89546752224570785545635436854530807955456", "8210495922452861516614840711223017734144", "147719042312059244164115679968018863249948672", "10756963519078881665528253386077708102926336", "111867673078576886258160681696652188188672", "8062963591101607556343758113040498688000", "117700919633981236848177989926738798531575808", "10960521484825260019354716770797281406353408", "89549948858908641825981525570868532477952", "8210446409863452423733681370620986654720", "676023692982466640443844722200269419446272", "133928611356368738805535320307122487427072", "8572640374176812338488700544716732628992", "2897983831290905918822784959441837351763968", "578565396747047446363414364834892236193792", "7736294576571864813241261474407363117056", "16432410011456003636157308822562371377561600", "1280457391103273617619856154256073136537600", "7608037279895850403181598112677908971520", "119221723287912958104877606232087106957606912", "3485966104713367066236103960742669250985984", "7548273555996706346925115733347953278976", "2285988509814770897152484060494657202591629312", "9078647104136844760840638471628698765230080", "7527739301276801247339641366321320427520", "16245580790950149645747763467286643619991126016", "9871541940803265249986271530075353941803008", "7526715445499388176855327849711723872256", "12969779464319253626593195119557270890428235776", "10000861590352678391809888928205875749847040", "7526567912345955284156930609516684247040", "2352704821025481621382011034466613913976832", "606634933906934710657455798994783344525312", "117359048121882719480414316720574116659200", "8165371533098958884434168808101447204864", "11124861848649064688880747606113422759952384", "1329897729017247932190200596178636900401152", "504135978943333168628409542449431358472192", "7678290447170827653554539871393206501376", "85078620894197590377778168645523841642135552", "3527356508174692846695515281340467721011200", "1204714129681290549853486123333568310542336", "7579351032467183383984419018131311165440", "1367510935649741622310169421725890274591244288", "9102928069629984169806495864474971892875264", "3395343631862566350722930979455298047049728", "7538201628457423734566840068087039918080", "18954032635552315813373662935923008146400870400", "9870684870329240899535768735420616259141632", "9047050738184628386597259039666280398323712", "7527238485830930357901494895140422025216", "12862401059310106792466972753343092707999875072", "10000925968717163381676620526576189566877696", "9873119941493918451547410855814364789735424", "7526641201361150395072239432627084328960", "7416350142012550445186882077582585143230464", "1414449041241945365491561707757803690524672", "113493654126152236684621628046687300747264", "8103080886930940322626456768703224610816", "62568987959178323088982705834056181077770240", "3580765462220896214825853224998275129540608", "486027154258840289351300794317192072003584", "7650524556785362847472513378418973212672", "725838766440130613129122877275244754280382464", "9156813045646805750004407394051664530898944", "1189840815339011369896524354200585908518912", "7569351873254709980134792997845625470976", "6297787391760825868849108169670621617109073920", "9881025919137260991068050558798515559989248", "3388756799577069693728770365665483207737344", "7537710089159343371478162292695524966400", "11453624395768810210950074338919966817961115648", "10001882499884512168367693341730675179388928", "9049879459491942111247948844921914057031680", "7527163191208293143587878195872730710016", "39619124136237561228641119622585822191026176", "3703540210506969194522856315081256169635840", "112099301326386929427643325909873687789568", "8074490238311468593433040786201350504448", "351800515466670176704896391598903152141664256", "9281302528415338471366805635750624361447424", "482942926986043657407816252506598446989312", "7640498183734869809291279408787074580480", "2031344037209815825419703204420158604590448640", "9913694636322058508172162516443540519649280", "1188588610398301284668878071566696884207616", "7568874192176461582862195630176078921728", "4433115701210100017919476873324400266528686080", "10015733498528460982807858136554120323006464", "3389523956883958328563348387127850608623616", "7537632753171482680349621288524698353664", "114258360160661724689612589600219248520593408", "9819910389949896317928230882670286676688896", "111892488168674443535556858603896127356928", "8063540340906789814890525789960408137728", "785491568426640549928555333166207728732864512", "9991031664381654647728122823564468529659904", "482577159551325232834738867695363530162176", "7640051406199934162542018124467700498432", "1563219515103395867630367091762390653904879616", "10057449991869032491130486875852971603656704", "1188796914189052050281520602464978837962752", "7568791596284487482548166953139225755648", "160725015220367492050222754918905799927398400", "10510710686262924349017438700537102412546048", "111860818109789584685683493931942737346560", "8063105188893725769702291157800093483008", "630215628214389590278467473623686562690629632", "10154167819839403900753096118595713950023680", "482650218386077530489520121632907478433792", "7639957545718574630198153872205890453504", "145527478718429720118305191926133392620388352", "10729966871764594764777663193106870643458048", "111868948890777144211674368218994871107584", "8062978796996091324441951040402385534976", "7172892452667186097924149781212051238027264", "517045224177285395405120534430015027150848", "7748622617471485478196550772437138014208", "59001645540499867713473848430440863506628608", "1212301078361834817024764917577984327548928", "7610579544938639579524719945275643265024", "707360211894330144923091632007363481502220288", "3403229447745540993723599506337879805657088", "7548670932060106198515941494369432895488", "25511357808744557764825176316043980357091983360", "9045940918827414961989873562849398755426304", "7527761868880864626294173017000114126848", "13353699632806240708845314034976844109026689024", "9872841125030591790816186430762210933342208", "7526714690312314737130354360264006041600", "43053101959814773945840436145932195795566592", "1221599123745484369464506400320250934460416", "487744578859091157739106169661722602766336", "7682222572288819328616543863796949581824", "376894105022580569384309688256079978693656576", "3417646795026764117888472401147264038338560", "1191649381531360845374552038777251375874048", "7579873864931551950661950095150393851904", "8596929996388340452110461403173517450937368576", "9052256174378625643540875873234698752753664", "3388269211771717468609511397903505979080704", "7538236571982474192668715326173752590336", "12785303435430124408305939071693538139538718720", "9873165641761498638118900672359392388055040", "9049134735343196841894852819292697799950336", "7527237043535223235633306852602289324032", "204068350560050235238023067480642570430709760", "3444096200452784188600087314370984218198016", "483423352841975598914619668759099062878208", "7651173249392450034660837251485936910336", "2648845442255944838019809114222642096112664576", "9073710698647469892429205542447150161461248", "1188426503408620711318572625726240888717312", "7569409179861091498976192120971639914496", "4620573199407577150957790802186966169297092608", "9886656538434270413361048878536779104256000", "3389418818368669008059605590229849609338880", "7537706814370140274257912989813032615936", "920043636549735589734378735077365291161747456", "9132494070040966916023796105135641161891840", "482533804976552013028762409896190974885888", "7640600673021176752602826030282881105920", "1587877418672571110526335264943479949044482048", "9927225449589315422312323359721121946533888", "1188782875407426355982438656832035316826112", "7568866315870119136595313274848645480448", "613888983608682303010407240394302877442506752", "10026681704393977911976623100426837827780608", "482660049252395914725124004863653823119360", "7640030633935700396430719343442110971904", "215654631186999665823166556120325635209953280", "1194473078556750238083755903765880984567808", "7611292713051908412156070966424068161536", "8143492849637475624354992328141720924094201856", "3388343569880570781418967112403994827292672", "7548744491938056794572384313001354723328", "12470371804045627807391926976667072783519318016", "9049296486618367845381071732898754430238720", "7527759545988624599546174816615107919872", "2781796825210241672924163693507904908493324288", "3391063071800464126521249383278725545590784", "1188401020665378751317513565897292142084096", "7580005655481442905043535360248464277504", "4716328255737287142256280905122644716632932352", "9060105670121305148727964242637119532564480", "3389368339938326160479618625258116840685568", "7538231133335471677723776369113696305152", "1554887993488564878679178842775877698476572672", "9095631806629756919995502911018776601296896", "1188801758392284310059811753723544777785344", "7569393961503197873893356248639003951104", "2845978160260834866240966917551597182718574592", "3390969851269435183030399303521827494559744", "7548731466912344155165991892967141408768", "111783019765673560647822377468876717817856", "8056924462263783448081693019057256660992", "805321432212297878204524617510484770291712", "1202298268883286456740062412618269263396864", "7682998199840532976008595647378097176576", "3748136997896501760553589449444344283004928", "1739048581930026597681930327569210682638336", "7596135437538764969227332516134428606464", "20824203964633796987967363830979794250498048", "4044796742595097949557823071897902831894528", "7546016066687455532501701805930518151168", "158875243330983293735657611060111815148044288", "9588484205753930985692248853091540721991680", "7527407429486611167648175183543176003584", "3736088339796056151171499627344642051548381184", "9891667214832912732218645355516694523543552", "7526703769404070625098983060757863727104", "13625471188260123010021823429554748686593949696", "10000490504583817074131823286489124463181824", "7526568122534751251439320059661214810112", "12649120671318484218153878175761548619506778112", "10034761591263693179131866024705671821262848", "7526529751436676264496989105722807549952", "978346507601075593975374985923582918393856", "951160002484181690897138295083450589249536", "126202555879684353577461670404649971089408", "8125754724091341805240957680602497155072", "2946419437361782455993890296435943059488768", "1990321920323806893285511297251732596195328", "576672808500055871176111384590921278423040", "7663608648728656768697538937165212286976", "13581026991873089090630890740774074989936640", "4512225674705407034639969824256804083728384", "1301754263265583495726675391609308612395008", "7575798003232512955679457643722728013824", "112567781884073962690047545733267829704097792", "9832601779195784956471971563647245712621568", "3492001518524798179823395661658490641842176", "7537738407768414372075393254096212328448", "2352361963124564064368181663398285325285457920", "9907096465093302961968719954847322765000704", "9077629895990700774883581567885788124807168", "7527217389051763061730305338022469566464", "18066657173394693048393977737426016335323725824", "9998686515598673490802705785517740014960640", "9870937354217820881657201872527686203604992", "7526642470068076154557954692571654520832", "13665427378806035803342558183380530136170364928", "10034169580322871609723637423306216694611968", "10000469043532209501583291202608769626275840", "7526549109548999615746125875257565773824", "2299819600084900541577677187220036877549568", "2456944727221734488884510632280313795969024", "117493821687494978400689062239995118485504", "8083432018762483864506590088021929885696", "10700124482608434208016015124860382193123328", "4955514387246561712968703382345538561114112", "505044456733853590835592725575163912912896", "7645992619832420563757272586329415221248", "74395428794258389529141714194486035369426944", "10293961374518711794751091831785306143588352", "1207168761375217835399731162688174984003584", "7568660730167535834973014671282749308928", "1175028137565297281283210115800250990901329920", "9949079759178924007071728763271007514394624", "3396725151270127645854261561126475400216576", "7537670757318011180772464699043158687744", "9845110343892104066300509755076455918991115289790474685145304900042752", "9993155972072703072660147268489282897051648", "9042734502192725256685406700855468339757056", "7527168137958857534608732062313535766528", "13214330423018589032373876841012584767291392000", "10034421101915691502361961085528454086000640", "9872918110321530153626306378648593499160576", "7526622293147098173990507007691381014528", "8751412839739896158734984042265287820574720", "5525320046513363470560079900614782730895360", "113229313619486390913777742258256039903232", "8068690084159027150287635484399728852992", "50095134137565587639197195941490766200700928", "11034604600004786537397714237476665405997056", "486969060944776506066606084722537263005696", "7639498925830834961428168793655630364672", "722266439058584846862656905964604136475328512", "10002168332007337608727156563547191150379008", "1189850462397321649671037876134471683538944", "7568823077677009639388433607563763777536", "16138374566194972864974880785922857380421304320", "9999347738235851903759015357732822301278208", "3387645294221222795835751480051489923137536", "7537642048883249627825096270091995054080", "10856164103685401384669315583511975404104581120", "10036076525572931854731232095601770666917888", "9050273004297943428443931881266944789184512", "7527143890818899072114489644236073336832", "31089348550957645629147185822942460788080640", "12751741567688356402459075359410819132555264", "112186390504908049400527801585147637137408", "8062018281956280032780712076524090556416", "480833858139310428762525664943156537419890688", "10072204454350263883821817469311281111498752", "482765081807571163550015018143918254456832", "7640004323052173003802156340315607269376", "2259622656419700146194259732928052031391793152", "10037546911230596340753515149523140198006784", "1188518354419285458196292586202474943086592", "7568802890565140005808989451629440794624", "4047000348598648257837442052915252983790305280", "10051711173380530487223757634570863117336576", "3389771233961835546667890428569028097212416", "7537612449288138916254478862943246090240", "138278458844907301067398733448056086158376960", "10623485161514623988910242819627704297455616", "111873457227764484970186191473427315949568", "8063039527086514931444116006783678414848", "648011257449831237439619797042892897549025280", "10149676870227264204497698719255865415696384", "482640067650617359473845703402649848643584", "7639960089171268723807144843081179725824", "1488118413556342055959124395485937098515546112", "10094825173546427485706416043773381304123392", "1188842541077711030441289274068782626635776", "7568770507647406567261834136567175708672", "140216650471634749006199898439603516564570112", "10760015797679510034054901997024704051806208", "111872206128254222140976158454126533935104", "8062961876706683425926444491562385670144", "633892120647959297690541848657633629297442816", "10187958704534641300254844826699592242298880", "482648074546721336297790751036385074872320", "7639938480189728003610499087656942567424", "147958451874356018980715265539451574449864704", "10755696178173443338589086663657518794801152", "111867535998634025857803609005458475450368", "8062964303224040143262982088619584389120", "1604897729528501168777938004342359172579328", "689470724327209188062325505409645990117376", "7719690412918806491823828638120884043776", "8483911832574533946423388301459339146690560", "1381299183483032791702573224603990341189632", "7604738566451599342599609061263414394880", "64505274205560450342320462479253885920739328", "3574624710569863124131911276329941220720640", "7547868197553471551230160098882339471360", "858220579360042085384035384536185772141707264", "9139028874181239072765986811004234365927424", "7527698061964273461063529441444675715072", "12671338532450412907659470253636904043644190720", "9873234214809585540337853617506325251489792", "7526714461857109631745281446710131818496", "14084017935568585146970644713776435881941401600", "10000251537687092791753776768558615689691136", "7526568257897610705331588719687153745920", "6901105935235533212177626243323755648516096", "1434880875200135157266738866404665963053056", "518517220111627272256328387778861311459328", "7675048311784771833612484419896471453696", "38805650507625920593863165542971842951643136", "3710811804697784739377581266834437103943680", "1225404847969935647078529968423392373637120", "7578545969443078948292381087388223406080", "491392524852766598842241212977654016027656192", "9212260951489435046972699879544573917134848", "3410440877199835147243233151545363002294272", "7538127542707044071981462122095404122112", "11251618308779923025559099295175028357139005440", "9874205008317259780076527105838533178294272", "9050007839759984518120590994702376600862720", "7527236439473488208002916503365485592576", "13558531256448456560641668640568715856746381312", "10000526742671094322035756601133023539232768", "9872730853804479860426529159916942648147968", "7526641427491169838690244744953597001728", "24270714634402988369689500493385776660217856", "3936227806524175506659179374252369379328000", "492058507696642284923175591723204134043648", "7649048727442394246160625914059522310144", "302612477430858447754981609328068349164257280", "9321274948702609558118954687092999210401792", "1192574951831857170364319190549404726591488", "7569241476399901386671202379908413128704", "3755862372524887738187882853088599905685995520", "9891529334798708520810855668753729931182080", "3389991336436313182563334009693869560561664", "7537703983345226292878385301067007000576", "12321989976468146496669843415965034551648976896", "10001267017562572556414393255693539826728960", "9049375564293474838649431053242965627502592", "7527163539819622548402660128194585165824", "181184654592363215636400904681699139689381888", "9517755619851380727912065369126583633182720", "483568034778725000005422298084496518414336", "7640341927991349570389118463197933731840", "1172228850456514365361901897421809934833549312", "9949280928327629049367178248253034706501632", "1189098533766342137958860367854929342103552", "7568853523298837345776395477888662503424", "4829491915317691238069771164160995931897987072", "10013876626080243424551754494318093768065024", "3389311266801905573078245025562886001393664", "7537633805053630056260387676211283755008", "465693896790005268547587295700107240788721664", "10079068404245152046105287611285425600069632", "482780840314086784239855631025303604690944", "7640000376515313388122604203484720922624", "1757037111709474379093079866497670679309058048", "10050317193434200542885720151888202601332736", "1188697196728794839266509684282309853839360", "7568795638743522734220964830381357400064", "689087020535534884322417471373297023516147712", "10140209526070520326809002945135042946400256", "482618640891590383622439648472552255258624", "7639965458395047182810313469738864345088", "20048568532878466923934783942034381950943232", "1262710118500512542391480287798831798550528", "7608672675727596648849825149107988070400", "264931641929821556445868653678826818998632448", "3430794232591496922787747290223971378659328", "7548536407384678235110610564693427748864", "4802988788542125530320220185118172425551347712", "9059791650177992257974564402960576184057856", "7527752291826766912959421617027046965248", "12396186453189712135322677259804401337033031680", "9873404975772682151772479310297005075464192", "7526714362620234088149656823170296971264", "165203315845680192384413060773081061351489536", "3457825328979433538999630263042346290511872", "1196496949923804773355720197612884000243712", "7579678531480620589621047433129464168448", "1741893886229300319260732311105038980629921792", "9089923233432361726407707247200880132358144", "3393532711574764384005824926086657256456192", "7538210559446817573159011065721174097920", "11753641676720955556626760590576939516511125504", "9873834903705833271076962193972999374241792", "9049696940644599893770740706638642934710272", "7527236654557250206347151389107991609344", "688955264555437378573967611916915106312617984", "9163001512525279568188118522705964003491840", "1189945243301657680623432630019400088420352", "7569347647365450787770781539623512309760", "4982362265028518710267151388708126823607697408", "9885120664030834551702128186240016798711808", "3389238287438081402121841221288247695507456", "7537707707270122806974236818750232854528", "1623490411168764223597773401614263680157876224", "9925864199310533396261394691128205028360192", "1188763352714817381473859109041615285518336", "7568867107283670258761126272873680338944", "835287599898326282893232396444067954352455680", "3400723630231261355885054665132265651044352", "7548683269599940457831284134660756471808", "11557949236827210713797139978863845688806998016", "9049814916884859843038215763923991894425600", "7527759187258961456023937034361306611712", "3595278972811898826777348360988105249562558464", "9065535857664970018871960474023202975121408", "3390128006396737411812026580662752773144576", "7538227376460270131844165608813031849984", "482280863908233157667210326898936308039680", "7634213592223382657838452962847673548800", "2186301121401023976445471002428392274395136", "2601235258455322636627422639603120645079040", "7585153801358523052148941086645479800832", "13232431461227599348160282745298717092347904", "4552068409590116030897478118150980769939456", "7544447581959523968581244863271193804800", "112026296581743857542134165758163369467052032", "9836754883950144748132802960740798003412992", "7527258285459498719773895165222286524416", "2610339586420899049709418973529938393386975232", "9902974607942556702790475691581365798567936", "7526697230023710506670960301502839652352", "8532395820934114861640739312050723095853400064", "10004873696546428738367011894593872512155648", "7526565640822474214239577604517493997568", "14573372297511243351056634542945841942192193536", "10033710573405961931874476777149928354873344", "7526530342768247117341490124073245605888", "2639275975075179890894497010231066864123904", "2160132870431041550152071449665937197760512", "590113668205239136048100056525761769635840", "7661289668199792487736792583200858701824", "9664362426094701463315052800832816396894208", "5214326702965263218039764654775627642044416", "1354365114141459381786620838286611150012416", "7574085745397429565172375158342524338176", "63206892194094129486260652076907898538557440", "10552423764643248738501074683587421307666432", "3578698498258198598158713130174657813544960", "7537344255667189200975863465419818926080", "1365084289038078590978606476968510815270338560", "9937365135113485780031782077148171329339392", "9103035786473893849841728778263291758641152", "7527199969233812993095739238794179641344", "30747224905851695505378417652897196381157982208", "9996404903762284001645817234233177034194944", "9868713665902506065234325259977802353999872", "7526643763244022576326739030007051452416", "12333861052468334834132223471556165415943012352", "10034965076021274720825015510353484869271552", "10001259204525443703623724914261931501551616", "7526548662008536406125180092850731220992", "6944730383339421035043521078512503165550592", "6611212519793088109877122538805515647975424", "518272608368701456513727915215622439436288", "7643039294663672859297308471156088504320", "47381387119657240574968703436155409756323840", "11175596292956157225315771831652256376160256", "1218440943998898762598372807829026418720768", "7568221746431953272932253964433912496128", "669930145025373679974926650393789121230274560", "10013000974957408958630374416051936180568064", "3404144507960263679193268833252421197103104", "7537634301228440335302080618621833314304", "88723016091598290109232902656127279206051610624", "9994281659857625642269011753019498257448960", "9043656240270536642010752706414396338864128", "7527167499361818407151324644770932850688", "13231316562618454058794546241364285069417512960", "10034411319847443705657628407632371480788992", "9872908640601926644612985854627230976573440", "7526622298650696095548608079351418716160", "35337095294651577100176813239420537295339520", "12152566603552819339432549484460508109078528", "488954112223877080182357353982083968532480", "7639012401743299361989939632487016693760", "364913555078384568155160351904139832356503552", "10139676378866659737724638881859817827205120", "1191773092862844055005189022902252134727680", "7568745406102207248505529991980738674688", "436275741011396181208563782872066231569477533696", "9993384876511736304631393842624910866776064", "3386960628583145542455797034089701582045184", "7537645439210867854272357633015368646656", "14747798150154547847679931074518305128243527680", "10033628869425979771173250470424579911188480", "9048282531518885810169988422141259078959104", "7527145267993249766862725526173547233280", "234370921093412861666829650718972684619743232", "10299073659112293421320853150729041145233408", "483275332179389106283991055011220876689408", "7639876669529546794002653831625334325248", "7587073545175175309250837520286395326036705280", "10006335608707477776731935290488128234586112", "1188079560442275418232799632333836698779648", "7568820692395266381033166919311934095360", "4942860641501631324628959309602234265436684288", "10047188312565253897061655789455872832307200", "3389256712452928034500212168540294209339392", "7537614993752865916940742813357015302144", "775290726538955047859362232615403911932542976", "10123645300829097684484439204258180866506752", "482581060470351379791651716987931164934144", "7639974876653489501623308456148691058688", "1492381951011257137458376398038638832899850240", "10094629540692015929917441240658057147449344", "1188839827762263018633359480188083780976640", "7568770617624764739650281414903409410048", "582408975382711786005762182545922049334837248", "10202453545700611664768602350283600573759488", "482680561729080568974144570252208952573952", "7639930340629912016774772227016923021312", "4110262836788170393264340356695886659584000", "1670752121028433503977207593053827058630656", "7597491992562678885054568755702773317632", "32433417979048957606508809109111899751972864", "3781864210740948822981525478991179066376192", "7546994955747382081238595752504057659392", "437431886464651698042748178142030726210519040", "9233614796202391714903921229760678357630976", "7527634547093740114328331560978227396608", "9204685083814911491119791697616700806923288576", "9876132394727779399429998587477273473974272", "7526712778059904567643093896377380372480", "10867375166375955459971319011620155133976903680", "10002353692682190508225450783473936495542272", "7526567067353357666678308593586308907008", "25915293715188502272439228684155713572831232", "3896129167389887684601211302052242854510592", "1244959434151504937378740918419634442469376", "7577809858238907724157946955949034962944", "199313623896214423428099032494227006211227648", "9472495710213400497534013746616837343281152", "3445483398124441271995383880310774306963456", "7537958088695556932287683087830853091328", "6254463807057181597964953209245696962995421184", "9881133306976051201437735074916185753518080", "9055827462031171062597694670647883305320448", "7527232416116339243573185973194976133120", "11062534108298924211862201465765792354567979008", "10002191285012317075476342040875435615584256", "9874353122423322537747047139627726230519808", "7526640484778781315427855100709691195392", "101977317852644515157385492326889218006581248", "9922611985139939993186017867135681722056704", "1201893933382288085566905727652062556061696", "7568868998959297387520554108772100866048", "2496270779435346321593223385927983806575280128", "9904691665378576960623280232966473125986304", "3391535962665482474248735740247120692641792", "7537696350154626585453967580902457344000", "12102059937370974017327795326404527262592401408", "10001414540941656880852930534479610746241024", "9049496342179006680015640976713760982958080", "7527163456257954817017189519346861342720", "962019658712216570532720297934192957223600128", "9967767012305443650225196895120991792922624", "1189362159201769321107597831506942196973568", "7568842844683614199769858882305450311680", "4290629735903538248881418303274839969739309056", "10016485017745571614354841404165877407940608", "3389610022647784373425658639890991114354688", "7537632327561399879441510174834745671680", "1462598146751334499197471624768129134422392832", "10061903612977198716227881453065553980686336", "1188859113173298651845197893488483114156032", "7568789075137410469413465978574106263552", "72459897844375374588331487392799366091636736", "3553009794612093590136433869344421732941824", "7547965154937119561446772291152033873920", "1644323528279715025722965280070521401265618944", "9092738787443488990004344133870170541129728", "7527729627955639495562884741830956548096", "11760049520402294779413052783963339198279188480", "9873830384086733305366501560552960217317376", "7526714115411269810241023638209889828864", "836237911225515161619418947693535630865727488", "9141587892031211475538496825700878991228928", "3400707896175391058683666979923825384226816", "7538175229238187197986643725658584252416", "9215334543235358171446570141056616165072175104", "9876120149107447345717573801718661525798912", "9051616585117750363937265650712420299046912", "7527235326760253598680633372577823195136", "4422022183712350269921183401405781059011870720", "9887606477967269314390413413441011363872768", "3389530458443410397125242079449194407395328", "7537706262249742903698966193461432156160", "2807915307820168866372454053148590945498446650448581351021346455289856", "9042734502192725256685406700855468339757056", "7527764090135252865733288853082656997376", "1187893545105463524519323068810676381155328", "7563099942104755743716248076388118036480", "7463873465701815771920584898277722678099968", "6200644281803035004076923048043686288949248", "7541124608257202348427330716842135126016", "71960201063928939468828252243969724018327552", "10342390253539768484651309507143719710621696", "7526976692323489904322193915192377606144", "1843889915995442264546456112801152898758082560", "9918615746895191711228854854988489486761984", "7526688208912946717303893337258550362112", "9351527553666675891368456863792799133338697728", "10003846203680352027167056162695045550440448", "7526566222381685950674306001355510120448", "11834904609682055882004420105220336742261850112", "10035309303431496817176202556156950670737408", "7526529443327867097186257143349909651456", "8523071957904195390351506354185332376731648", "5620387763746561747435543957340638083547136", "1380266653855084008806511289449197871300608", "7573290974991126848335794124298978852864", "46695300228207896032471113540862090428809216", "11214460271750260905506048230320951122722816", "3651809814239621734942780669731106677850112", "7537026444078667296165850169189188239360", "675442139833834601328307671076253334016884736", "10011779831529766936129094332864553583378432", "9165440264867367013611305227865721944408064", "7527157591216058433123804673646509686784", "16785252423517564300625077581289177623453237248", "9999108974925861570859588739147531462639616", "9871349087102696162462271474499430857572352", "7526642230690641534973744810668991709184", "16710535083560494700629465982293697646462763008", "10032827143521625002051521460847538729910272", "9999135608345296724378365726708843537235968", "7526549864955862418569046829127327285248", "28041471439809155925513072281158439101530112", "13346759951128920387655721374062578059182080", "1240441145281360890516401169184739710468096", "7567388092386395848477607493417570402304", "382249148351397165011951054739540153617874944", "10126914828521816387497473670890489009668096", "3417212688509761730648942125333358485438464", "7537570474648077735924972540860248883200", "8679993097146438071899341551370741240254605392160123701169668042522624", "9993155972072703072660147268489282897051648", "9042734502192725256685406700855468339757056", "7527168137958857534608732062313535766528", "17643300985826856504823085414083486815715590144", "10032508697859704305660713028088017826349056", "9871066765085764754849188520409745193959424", "7526623369310196040278533841418102767616", "185027742481129400858050134615969523159793664", "10421198035464208729631995516494516374732800", "1195569199119921724740373205725642875731968", "7568592786926802666643443006305785085952", "41234515051217975345416845189323323143249461248", "9995578393527000250862833932913513106243584", "3387212554624757018145181359076000005095424", "7537644191563650501435562266276768251904", "10861691554095978717740681255330944951497652520241420020246684731703296", "10026807155383103249613494231721999165554688", "9042734502192725256685406700855468339757056", "7527149109783341645108728401006453325824", "6657238636645109035437602942874566972854427577895245105916312171839488", "9993155972072703072660147268489282897051648", "1187893545105463524519323068810676381155328", "7568828243014550388500418250548059308032", "17922010313483064728641215188674471979972034560", "10032419982220272551430718664176206048395264", "3387574524669773397890348176856943658270720", "7537623318087546885518070315464882388992", "980609931601294943893976015800106518642163712", "10130391134126434580355136483502068330397696", "1189334283642757848478432600844887968972800", "7568750584449079136057543556818312101888", "12585479659644763887049673973719242740072448", "4634014582843286653253880047380945189208064", "7544226473853764568724352838378979328000", "192328377045118186148863311329847754620928000", "9488874451523420455758082194762536258109440", "7527469463750995852398263329412635164672", "3696520674820747127677832471468786750618337280", "9891947552495335648768303761413297431117824", "7526703607096124255776664120549944852480", "24231757477410311684311942862199581868734545920", "9997278841280615855833731935464774497730560", "7526569942323605289046286232941018218496", "167982443841100094584106895644554040577097728", "9557212901689389870186763583279109165285376", "3456628363475299661946975699078075926970368", "7537904917032361452799421147859499614208", "1923958410243010430609580202461731195065466880", "9916395834110548708988986633494519389093888", "9085436668305346600816674077914806374891520", "7527212025878297465541200763960546033664", "48091677372137207837300013824040994818393899008", "9995232920247671639476566700933325143408640", "9867571430616573391227618034812665515212800", "7526644427732578834363694511694012219392", "753192365112011217699100656695056963066658816", "9996484243735036296762889486539979204067328", "3402233402517956912698593068490782899437568", "7537643676486351741986399683612283764736", "10859272486911771324514703720512993312896974848", "10002360561910978101141585812209181613096960", "9050270844661324762554332655442765799227392", "7527162920461923969415593587573109293056", "2090214953712629249108724882663515697174282240", "10041161990657182776546620317247426736947200", "3392431349277920758070132014405514032054272", "7537618387597118184195532258235199258624", "312957019387726920158180654092705594418921472", "9311794073735876912115639874696886056124416", "7527583024156014989806738772487328235520", "5298513852599175120027025370905037848713363456", "9883950576015126430940131847712794275217408", "7526708240747384734621902398949181882368", "3694333795604836847682052627799054099475857408", "9891963222164335799656011997451055395766272", "9064922993120951062893081618636814130610176", "7527226138336317934014359585963150147584", "3386934334631488693519579424085308061253632", "7531964353426775876137262513550411169792", "36037287319997445008719466809283161846972416", "12071902935878089836198926386556550271467520", "7526191957442533192665859762546918031360", "849718152708410942203803626283664278351249408", "9981435410304856380216948398773632629735424", "7526652262354570877906920406059002626048", "9472270964551181925760977765148265916034711552", "10003709790963079393615359928529065342926848", "7526566299600041326363542379623572570112", "10115770455473773679410716256232437383071531008", "10036755642622632199348398591181249025409024", "7526528629869138388328643519436243861504", "34121017928594271286793482600735238554386432", "12303366256240964620456688188218669812154368", "3760178721503625320156686512100531553435648", "7536578150723859336319312747536700145664", "564645222254555433967682765079600507490664448", "10040984444366533706077714910616108383862784", "9189909954210486811730737904023289139822592", "7527141131401571875420170193074957320192", "18172125194881987578298246389521353419199334613638394709371782009192448", "9993155972072703072660147268489282897051648", "9865547192807734578077109768183931954266112", "7526645605699086043253548716682509287424", "11757183400715536372094713910961271833375014912", "10035365555105667453162319925532238972715008", "10001656997781966821117036634319586875932672", "7526548436728601562325962228504471797760", "180722268638917078962113761680082383946121216", "10435200060952083385476746477797158382731264", "3451621523070890639491916688677991941668864", "7537404734391700884273880749356894650368", "2622715288108902999945357298057321928590360576", "10031377857612631989067888210496382681743360", "9074020382730555843833959081509493783134208", "7527146535119301917664617882488441667584", "8719307142608440186895468480560044660257456128", "10038350802832592913778245549435729471340544", "9876722308955794870742939662404114297389056", "7526620083082721353498446960671743541248", "666024454240774846003916436571631668279902208", "10145379145792791555797893904144208897245184", "3404245947455239808000254485308186430537728", "7537560264077821583364094906574743535616", "7096798671336985210344853381158518421788295168", "10040993707971226410082044095780891020754944", "9054271446749773020731036340172986509164544", "7527141126195775904562658413795340189696", "2546941558665488496785346971035773250800975872", "10066436733661757665740478196167698135646208", "3391444292498080136897450707261147356069888", "7537604180855542448038482591239215513600", "50498526040184777047897403681959527434944512", "11015222404207756239830166867858484222754816", "7526642101226431573047426129384399962112", "1779169602205324795608845945535213215311462400", "9920556969752392568877673849639513544982528", "7526687091288064109534902502891141988352", "7857951382376678912923618587514457299896762368", "10005880704213373999036844398565183742541824", "7526565070973828892197227016966639714304", "5936838020677615796682238941868787679849611264", "9881968565076449443309026964740389182898176", "9056529014879061174726836203563821366771712", "7527231931451969798744865126490728038400", "22727090987320098705025520699575676515366469632", "9997551919434622323557169857021058985492480", "9869831563787370024705355534504581006360576", "7526643113062639770377097620679183826944", "58295312079670207297485402036983551238575489024", "9994869322331846668121915044861444238606336", "9044137423467252210551584509022192780967936", "7527167166041033543706796328558130102272", "1255930092825467910231555323400948049518788608", "9943656325881656054067782236439954096914432", "7526673825756090224496967704162009612288", "9042734502192725256685406700855468339757056", "7521502698970065863740964289475311042560", "255560718482981089316066233128581969033035776", "10261684491324554407591443204502361074565120", "7526497263924777794726239169385722806272", "1949098294847505805767914303709302505429008384", "10044655586136996185198970992980253625810944", "7526543215889153124272751482583816077312", "2140500001296316620266146576730082545860735926272", "10026854124470989686674394944497191535771648", "7526534203439627148359290694637851770880", "193054658731569434703562488107620204554485760", "10396850721690903378424629068356072780070912", "9487113569579774040175771404479319645356032", "7526947997858775309238215801110456696832", "1148695744989091563076514726687101052621667841119981656515272389951488", "9993155972072703072660147268489282897051648", "9865547192807734578077109768183931954266112", "7526645605699086043253548716682509287424", "16489361358158628074168498740066576010353573888", "10032907939454212983953183586954803719176192", "9999215862540404480614171796576401308516352", "7526549819485205914770975992781303971840", "1284208701010155543789173826462874623012765696", "10071528243287765039169999228778121395175424", "9106860309675712459229307725918056990375936", "7527124019017721616151584018726412877824", "2804523192792198601655802535503954629021925376", "10062783892461019186966653750644622088994816", "9900374006591804536609716507195478667952128", "7526606380669103344054511026266185924608", "1879276323545745681066092383540327113620979712", "10080591768325192163758374953239582338973696", "9086456873428162673702382776404569600557056", "7527118961078716509465461200795522301952", "303492117615307174029130384751400165549539328", "10197019311538235337074313690748713537896448", "7526532271854316452295893587370413391872", "3909229900360441923474236515319913079461904384", "10018766924376610063405873027044341928951808", "7526557788998986168409614528327050067968", "891676822712033013496635473575839706910888887596666815079115686674432", "9993155972072703072660147268489282897051648", "9865547192807734578077109768183931954266112", "7526645605699086043253548716682509287424", "9865547192807734578077109768183931954266112", "7520980952970916454248739703714190721024", "878699824958587553874193697332858775064805376", "10108112113020347305718567130950458662715392", "7526507811241677029595949926368503922688", "16301269906064979741335641305950360466733662208", "10032978376395573005121202227282795284135936", "7526530754795708626723930749141218492416", "89725415169459908961068062194576591239894797090910452099985140875264", "9993155972072703072660147268489282897051648", "9865547192807734578077109768183931954266112", "7526645605699086043253548716682509287424", "44446943848252728889748078091659296972293610957525113392936192573440", "10026807155383103249613494231721999165554688", "9993155972072703072660147268489282897051648", "7526553254971687795805318796231405731840", "118294416683347339231421321096613029760115476572578355676820533149696", "10026807155383103249613494231721999165554688", "9865547192807734578077109768183931954266112", "7526626580165327548496538681549697056768", "317730760862218776446298375345432114557156677710090543336754713198592", "9993155972072703072660147268489282897051648", "7526572280134750344179346050951126450176", "9993155972072703072660147268489282897051648", "7520907737736083302781070804731679473664", "1000157498212883468504365720310576347772616704", "10128346136690575099858839939780107860705280", "7526477590534190492045906682408620523520", "1543720281659419373178025082021759837261529088", "10092359277370029885165105800984950111993856", "10058267402006771780373051621740365630930944", "7526516558733142245895209650722411905024", "10026807155383103249613494231721999165554688", "7520888741199107537215949358645716713472"], "dual_psd": [[["30141538555457481961902164306704426962038019342615464301201396334592", "305888325061609673176469556128708369958826128824370456090449543168", "-486903839780288338497856897599110656736757474171156641206371352576", "169985553200352156747744395017681319645441341099544255052109578240", "-32145152727394443518504769596764620538700273191475368650656972800", "886603290998734013860275924788202966322881762497489112022384640", "352972372807478478858922180626621119060926409421048406362554368", "-2970094413669750086044964272502246346191486252959612175164375040", "-1436510422227018497391595501435309216643631648195971163648688128", "1614324490327041533738389759739838690093184869111402348366790656"], ["305888325061609673176469556128708369958826128824370456090449543168", "137211305345726891241104899728513152205253379008267616406961389568", "18785165457485438756471607580469665499284523054146050276129243136", "-4849533270397273230990577289044954990563526052632189043084361728", "-1033148277206909447795762473206896532668922087814892254316724224", "592206659373390060137259602057738557749698853550178537094250496", "-107569850193031875518052292904448565204091002131567536588718080", "-93742051702906941462472650678394301056139782742169851801894912", "37018253735029534050419216751741895209351357468242258977357824", "5509800091228853515376833130101253602786683547713598797119488"], ["-486903839780288338497856897599110656736757474171156641206371352576", "18785165457485438756471607580469665499284523054146050276129243136", "27463774278940788142951372433073317288197425428187758963858604032", "-7554327788256638020373023824623388174646038759274336477809475584", "545877613410068467365121125479721023493644515199629487520088064", "172904330097649963635815871076589665959166780575741730093006848", "-15705044177832387297348703933337573232136301916863197765173248", "-23862958945426451362782327434790781184123843031001232098459648", "35765983751681833157600576527265120118874949438849532894904320", "13322781681627926270373152011714607867397313079339140891279360"], ["169985553200352156747744395017681319645441341099544255052109578240", "-4849533270397273230990577289044954990563526052632189043084361728", "-7554327788256638020373023824623388174646038759274336477809475584", "2327194247042079532327589764106606821683282447376112276444545024", "-268644496476678187780416498168863394022013091479893465871941632", "-27305383752605724712191277295760084011534174799942193514545152", "7847840703752475390884152582209320452378643643966829166067712", "2061733940049831257768981428857505719871953429569539284140032", "-13264941329788168583949073467946424719800930562327407637823488", "430785684796570399962789837943607521678769352377396610727936"], ["-32145152727394443518504769596764620538700273191475368650656972800", "-1033148277206909447795762473206896532668922087814892254316724224", "545877613410068467365121125479721023493644515199629487520088064", "-268644496476678187780416498168863394022013091479893465871941632", "79929699411004939466732536569600503469123621265056369785962496", "-10787411205276852111376777236833350001603572906368449711702016", "-960494900723496756783565576873670836243015539419415322820608", "2270968120052447433041555100277069993136612728948370427609088", "2149043802647309097202728291776856063159749127657043519340544", "-1527119546305428996686498435218660454373989166875743644286976"], ["886603290998734013860275924788202966322881762497489112022384640", "592206659373390060137259602057738557749698853550178537094250496", "172904330097649963635815871076589665959166780575741730093006848", "-27305383752605724712191277295760084011534174799942193514545152", "-10787411205276852111376777236833350001603572906368449711702016", "4447968395583356585600281989474261457743004168365667824697344", "-182582846877655482457217786337982520479666351494006405332992", "-575281613472146266722943830802907356245239327991406578892800", "40184846599285622016665656665185793915380403981794295152640", "276400639072464129326157501014202704459075734197637411241984"], ["352972372807478478858922180626621119060926409421048406362554368", "-107569850193031875518052292904448565204091002131567536588718080", "-15705044177832387297348703933337573232136301916863197765173248", "7847840703752475390884152582209320452378643643966829166067712", "-960494900723496756783565576873670836243015539419415322820608", "-182582846877655482457217786337982520479666351494006405332992", "141912831935740624413925756335739575474144386545010297798656", "-205436534729420894497772244722913314040552510624284803072", "-84197251597747116241261625217320321617812323046825742303232", "62285311993551303515267517542909912632297425849573730942976"], ["-2970094413669750086044964272502246346191486252959612175164375040", "-93742051702906941462472650678394301056139782742169851801894912", "-23862958945426451362782327434790781184123843031001232098459648", "2061733940049831257768981428857505719871953429569539284140032", "2270968120052447433041555100277069993136612728948370427609088", "-575281613472146266722943830802907356245239327991406578892800", "-205436534729420894497772244722913314040552510624284803072", "571178087099200244977490565683419544882318425427765471739904", "90143725029600417668503263286842248928074673005406881579008", "-312255522529594673159299971242398044122415247433412483481600"], ["-1436510422227018497391595501435309216643631648195971163648688128", "37018253735029534050419216751741895209351357468242258977357824", "35765983751681833157600576527265120118874949438849532894904320", "-13264941329788168583949073467946424719800930562327407637823488", "2149043802647309097202728291776856063159749127657043519340544", "40184846599285622016665656665185793915380403981794295152640", "-84197251597747116241261625217320321617812323046825742303232", "90143725029600417668503263286842248928074673005406881579008", "107170519555207125914488207168946522969872204260855905255424", "-77618071730009374722629257379214976651234464572891560148992"], ["1614324490327041533738389759739838690093184869111402348366790656", "5509800091228853515376833130101253602786683547713598797119488", "13322781681627926270373152011714607867397313079339140891279360", "430785684796570399962789837943607521678769352377396610727936", "-1527119546305428996686498435218660454373989166875743644286976", "276400639072464129326157501014202704459075734197637411241984", "62285311993551303515267517542909912632297425849573730942976", "-312255522529594673159299971242398044122415247433412483481600", "-77618071730009374722629257379214976651234464572891560148992", "200026084486916207997111438819328071592047894205910906568704"]], [["27366315183578574307623727789107517862910312300281287193167180857344", "-1848072672060825989553146801035641487897091092644311074620070428672", "-374820652063773595317826783750894196384821967048617089692732489728", "145701477388660711636252357719608742141721804044411219257151455232", "-12147684292573904454508523197066894919937680813161045500020916224", "-14775402047156024738454623360578495899910729805050240538438008832", "-918640375365543142164833677467307971841847922744251350287122432", "-2018369188447446094587416085206945074764147307835711393380696064"], ["-1848072672060825989553146801035641487897091092644311074620070428672", "455161559820372532635484872495812807426491676491613158844707897344", "-31869388545913182649465201553741880555048215104977778093546536960", "-2149160467431361995253522306294161303157223474439661983276990464", "-1154441602087021269332794987489750435469730065453026544694853632", "2224312108937855352780022453225380212111976294715188346592690176", "159774918212241334919559587952826467834439480256662715058094080", "320626189359507999492436623842748899394014289099344699589656576"], ["-374820652063773595317826783750894196384821967048617089692732489728", "-31869388545913182649465201553741880555048215104977778093546536960", "15453372344394298092542494421277927456130116327154433364034846720", "-3557510029784409244749116864833145101963418680359129709618921472", "553407611535938187032996423806707730824436618983550432302858240", "-3168726169898768074286216005041254752511738160607255565697024", "-53130290377448141636449523110930632548139425261044733556293632", "15940010474696277025930257606755716250275044971554391124344832"], ["145701477388660711636252357719608742141721804044411219257151455232", "-2149160467431361995253522306294161303157223474439661983276990464", "-3557510029784409244749116864833145101963418680359129709618921472", "1080944411887234013769689060971017743570311941323312107901419520", "-135364379203443734786133422923543977214394832054677294211399680", "-53808652395891502407832559550944131846749835093793203294306304", "24060309981272958312277887424870351136747449568053000237219840", "-17498503913783885023751130422450066648123504019873847226400768"], ["-12147684292573904454508523197066894919937680813161045500020916224", "-1154441602087021269332794987489750435469730065453026544694853632", "553407611535938187032996423806707730824436618983550432302858240", "-135364379203443734786133422923543977214394832054677294211399680", "22038767261201787802856833882398827755645081004563348347420672", "-49517563395529735309441254517989864883813778528568107597824", "-5401652376176137393594525304524760604195838378505288166670336", "1957196825394048456529065124823988712686295669550133909913600"], ["-14775402047156024738454623360578495899910729805050240538438008832", "2224312108937855352780022453225380212111976294715188346592690176", "-3168726169898768074286216005041254752511738160607255565697024", "-53808652395891502407832559550944131846749835093793203294306304", "-49517563395529735309441254517989864883813778528568107597824", "12639181543343301561156628115153652015136778660076539107868672", "78044835076457194516365428583506361076234533787127865409536", "2097310357083351262581803155490049336523661704323211859066880"], ["-918640375365543142164833677467307971841847922744251350287122432", "159774918212241334919559587952826467834439480256662715058094080", "-53130290377448141636449523110930632548139425261044733556293632", "24060309981272958312277887424870351136747449568053000237219840", "-5401652376176137393594525304524760604195838378505288166670336", "78044835076457194516365428583506361076234533787127865409536", "5698607281322256938067908002380239450964995865392640392429568", "-2212053515179103307176637640601561108247284618394270036918272"], ["-2018369188447446094587416085206945074764147307835711393380696064", "320626189359507999492436623842748899394014289099344699589656576", "15940010474696277025930257606755716250275044971554391124344832", "-17498503913783885023751130422450066648123504019873847226400768", "1957196825394048456529065124823988712686295669550133909913600", "2097310357083351262581803155490049336523661704323211859066880", "-2212053515179103307176637640601561108247284618394270036918272", "1218062018110380298655170882094810535430891782595489042530304"]], [["9624090547346702689105101350321321731488193274591036161532578758656", "-463514554208686511451946238405251547890179225511709705005862748160", "-123847991025244842444517869676044599963243945740905943726882291712", "48745468456021381079654177564257728028943491720447520241138794496", "-4634256744838300735733532169234299478825897500213177687627268096", "-1211314105080612071299860542352634957787869404602919225732890624"], ["-463514554208686511451946238405251547890179225511709705005862748160", "22324725973330079372252367842736264986466551795210954080633487360", "5982175682022262389634028498213638827068071193323701241135497216", "-2356167161098590200444101425407027429455199773767766579234209792", "225780800698655213502454672377047871453837431544767489897398272", "59031697011354874040143733768675742853775668347793023879348224"], ["-123847991025244842444517869676044599963243945740905943726882291712", "5982175682022262389634028498213638827068071193323701241135497216", "1903052199376938604868632423462170297949086470959131585517977600", "-778072543956442413858730163513839590103859219289140160075137024", "105555261091879885234526861883202221429740174881132113452597248", "27883685991895411176363244321053325974365594513558589086367744"], ["48745468456021381079654177564257728028943491720447520241138794496", "-2356167161098590200444101425407027429455199773767766579234209792", "-778072543956442413858730163513839590103859219289140160075137024", "320403506403672513170692105763572375209987527840410938745290752", "-45858008008908656654060229903517143609035450739242536003436544", "-12129507962614624557876932453150400695942260487693822993629184"], ["-4634256744838300735733532169234299478825897500213177687627268096", "225780800698655213502454672377047871453837431544767489897398272", "105555261091879885234526861883202221429740174881132113452597248", "-45858008008908656654060229903517143609035450739242536003436544", "9048536366846424324331341353178776404868600709663205921652736", "2408683847845875085259813532217335335259650124755361956102144"], ["-1211314105080612071299860542352634957787869404602919225732890624", "59031697011354874040143733768675742853775668347793023879348224", "27883685991895411176363244321053325974365594513558589086367744", "-12129507962614624557876932453150400695942260487693822993629184", "2408683847845875085259813532217335335259650124755361956102144", "641250540053986315883948319262175144548848149960279101276160"]], [["1707724462360646987813687048103058139172644817312411815443880214528", "71762419259452677186632062190255542461748177735684567595042734080", "-27271467477404172241306758237779967554565869766661014761066463232", "-17738407687054763815017551572072547408826614076403163101317300224"], ["71762419259452677186632062190255542461748177735684567595042734080", "7916387937679900522102583596182998738822920158991755491170844672", "-3247168061381809075737259865728086847367829456055651081006350336", "208815085508175538654354248457753501655407752874824357050843136"], ["-27271467477404172241306758237779967554565869766661014761066463232", "-3247168061381809075737259865728086847367829456055651081006350336", "1336363875259481364490454837433068521818689811809851461030903808", "-125841108155680079514105333575442508659137953867525151453609984"], ["-17738407687054763815017551572072547408826614076403163101317300224", "208815085508175538654354248457753501655407752874824357050843136", "-125841108155680079514105333575442508659137953867525151453609984", "370047232528444747420354651098362070587708666279735655487504384"]], [["11732902371700768208809238027511488831053576328635082886334119936", "-2356559310845737994508649048124552669549305217560303164031238144"], ["-2356559310845737994508649048124552669549305217560303164031238144", "473316116473296673878368045440250460559383361904312626754617344"]], [["75802176374587843006064126824198684430951437955230025294251848368128", "4244583399321473038143097999502147565868651943323031763844874633216", "76677913026079802703387966494738247604391268790063705808317710336", "-57746479858896778612483940093677134704132878357713411460416143360", "-20894846024924167424002639049834067186375961433983275171240214528", "-5568692723746156129551476454891025133907708280408849726677450752", "1847548652491901293430453373157540066910910186351119846674006016", "1706188003049279087864444371549819675913077138481172144638132224", "-2062391404082909338094085036071430911788362649753234258209538048"], ["4244583399321473038143097999502147565868651943323031763844874633216", "1397512362997391168906338393232901063051909922207520735687123927040", "-24835402527832526980635368241039318016650554696188122738724962304", "-45974316493931874914610269559653267269260593416221968433546264576", "5891836653578230190062686593557270504648414085043881584713793536", "412583127496434297723675253545967386953248793869800468379598848", "-213352689385409205419311184356755929797413132702875515308998656", "626115298947923251553335725712116198618348303371428063711592448", "-168194921036403040750603257690383681007232578641355646565351424"], ["76677913026079802703387966494738247604391268790063705808317710336", "-24835402527832526980635368241039318016650554696188122738724962304", "25017529317172679974052399907913716628920823521045019335711522816", "-4616513202442000893183210636725282725452777646159425806324989952", "394060904552528300423852266205478005258425403361789897099706368", "-10487289602838529086473541897605465748745309335974929137401856", "50987207640901656885171741062713722338437475297252651820908544", "-75859374438823855901822097703830867290430226246617789575987200", "12014099146495509758185324017892132631227406474805265850957824"], ["-57746479858896778612483940093677134704132878357713411460416143360", "-45974316493931874914610269559653267269260593416221968433546264576", "-4616513202442000893183210636725282725452777646159425806324989952", "2937019965562921955583841647174638128301220895288726791338852352", "-389470734952552518904906450049353432969152365975352661617147904", "-22803306765303278347586085487174605509302668558794708681228288", "4560296630765171045550995376549375575992573404648814552285184", "-8163321621958663531645435194750036128872275151659041483128832", "937141135784333907303041377464692295746620414127164243312640"], ["-20894846024924167424002639049834067186375961433983275171240214528", "5891836653578230190062686593557270504648414085043881584713793536", "394060904552528300423852266205478005258425403361789897099706368", "-389470734952552518904906450049353432969152365975352661617147904", "69978611452739213154827870911720403124190248506798811169947648", "3742862509871494494695103034169418814207381061890065861443584", "-4985765293391988233720331947649174760061917927100428278824960", "3264176841388582156467665111349987492441558269839160807260160", "196610000209995214781254421656094657470352530911721041166336"], ["-5568692723746156129551476454891025133907708280408849726677450752", "412583127496434297723675253545967386953248793869800468379598848", "-10487289602838529086473541897605465748745309335974929137401856", "-22803306765303278347586085487174605509302668558794708681228288", "3742862509871494494695103034169418814207381061890065861443584", "1821238596878480245585842085879474076574650850344815447506944", "1027654705325043385213616697178698194650841868028321336393728", "-611361705795138980044682979503955297879124150983341199327232", "262565223571167446624374647284157169345939300586281641181184"], ["1847548652491901293430453373157540066910910186351119846674006016", "-213352689385409205419311184356755929797413132702875515308998656", "50987207640901656885171741062713722338437475297252651820908544", "4560296630765171045550995376549375575992573404648814552285184", "-4985765293391988233720331947649174760061917927100428278824960", "1027654705325043385213616697178698194650841868028321336393728", "2082984392977232506485538444607946970375445073372067986931712", "-1311738559578847749965044345257763603156863515915754103898112", "178325396588465009088400839614615870399784337270705263476736"], ["1706188003049279087864444371549819675913077138481172144638132224", "626115298947923251553335725712116198618348303371428063711592448", "-75859374438823855901822097703830867290430226246617789575987200", "-8163321621958663531645435194750036128872275151659041483128832", "3264176841388582156467665111349987492441558269839160807260160", "-611361705795138980044682979503955297879124150983341199327232", "-1311738559578847749965044345257763603156863515915754103898112", "1093812932713604262632786540052658707588126995084941077774336", "-216890492040321286558171632464050797399221005145555341410304"], ["-2062391404082909338094085036071430911788362649753234258209538048", "-168194921036403040750603257690383681007232578641355646565351424", "12014099146495509758185324017892132631227406474805265850957824", "937141135784333907303041377464692295746620414127164243312640", "196610000209995214781254421656094657470352530911721041166336", "262565223571167446624374647284157169345939300586281641181184", "178325396588465009088400839614615870399784337270705263476736", "-216890492040321286558171632464050797399221005145555341410304", "84941019277246837369234347778910891567700060161280529399808"]], [["94585546005049787029283206648051709508508425609231996937190265323520", "1661459015643722658970351740011879578160602640429248502254333329408", "1329155401527999169587297869362254107324338166105742193683477823488", "-79102155699018055117687025260559327038365841865109186213239062528", "-11790454923969396694072269385593031185916452751014243328692584448", "-9384255737669766588242898086618947652391669529360281982119968768", "17986636379221659742865522016285878010899433363091920465497686016"], ["1661459015643722658970351740011879578160602640429248502254333329408", "493791196705554998554011087410706963083060612737159527520085737472", "-105503826456826541086685263681495750257329840871238188615572914176", "9797712702384418406161192784805605788350978930297751072728416256", "2131391105148817993532520511876144711110089411579853399966875648", "-2136059530142118315794082652570047189905463754128982558659051520", "1240084517792875283670839429086597250132891625505302291045941248"], ["1329155401527999169587297869362254107324338166105742193683477823488", "-105503826456826541086685263681495750257329840871238188615572914176", "54412742125101432450352245783013381522316468242462018469915262976", "-4214169585151969189731736576784778020087435293912923532968329216", "-814230231041157634018545723906643454244980865262974093808893952", "414815139714233037101157517576562626401117259154152723773915136", "-3539240975468111824229503662781669143660985526081432393351168"], ["-79102155699018055117687025260559327038365841865109186213239062528", "9797712702384418406161192784805605788350978930297751072728416256", "-4214169585151969189731736576784778020087435293912923532968329216", "335528255973299533559648134937667693059648425978169458818023424", "66168763723937498054034484821906465625774806835028503398711296", "-39616618748182372318344382905367421178438012791374155643617280", "7209892722553246093989449703035029063640438113928669242064896"], ["-11790454923969396694072269385593031185916452751014243328692584448", "2131391105148817993532520511876144711110089411579853399966875648", "-814230231041157634018545723906643454244980865262974093808893952", "66168763723937498054034484821906465625774806835028503398711296", "13240061169450247408403072303325097880322109024250249131065344", "-8751927155822914391064668531924342509906112007481407106449408", "2409343938840520230614330182629977512202861236298954611621888"], ["-9384255737669766588242898086618947652391669529360281982119968768", "-2136059530142118315794082652570047189905463754128982558659051520", "414815139714233037101157517576562626401117259154152723773915136", "-39616618748182372318344382905367421178438012791374155643617280", "-8751927155822914391064668531924342509906112007481407106449408", "9294481863488786867907792591224958563202832383141779165151232", "-5705435968064832844928869736458980879058797662508124244803584"], ["17986636379221659742865522016285878010899433363091920465497686016", "1240084517792875283670839429086597250132891625505302291045941248", "-3539240975468111824229503662781669143660985526081432393351168", "7209892722553246093989449703035029063640438113928669242064896", "2409343938840520230614330182629977512202861236298954611621888", "-5705435968064832844928869736458980879058797662508124244803584", "5258563779072841512742195604607406799504637531672090347831296"]], [["15012921216727312031896485689238755669899113315010026002026185359360", "417602464051729505763959380351811463448338937614125990032502161408", "-8295082585434258713663937388482216437207181633978921081460752384", "-5891597257105501982894227514031467999411351285136751049318596608", "5400718040206646570488539568627531160437826636522716788191920128"], ["417602464051729505763959380351811463448338937614125990032502161408", "218927105309117216622106520061276588850908022359676620054376480768", "-18904111429149611262212274106041507508775096374840565577493250048", "-1990707258454075043259691436025374848680295563155211440846012416", "-222546010659043526407829761990198773760763684911713900262588416"], ["-8295082585434258713663937388482216437207181633978921081460752384", "-18904111429149611262212274106041507508775096374840565577493250048", "1767462273661590655895197578660346210221253698124569718688841728", "70451000010397697393408024609186180817730565519103166131470336", "-4076615548437437390729849141284750496397230639015218991071232"], ["-5891597257105501982894227514031467999411351285136751049318596608", "-1990707258454075043259691436025374848680295563155211440846012416", "70451000010397697393408024609186180817730565519103166131470336", "135579974246141718987899118765064423845793116803104560600055808", "42892096595626058373076062579586338047880423238879044853301248"], ["5400718040206646570488539568627531160437826636522716788191920128", "-222546010659043526407829761990198773760763684911713900262588416", "-4076615548437437390729849141284750496397230639015218991071232", "42892096595626058373076062579586338047880423238879044853301248", "17472869121400338502855436198492321222401623899275967753879552"]], [["40391838404801716784115528774800229282915678059875354138755727360", "-13867881974647176331115541729827978009190014820457851972707418112", "-7579385496696674340246199325012180247092168191230233290897096704"], ["-13867881974647176331115541729827978009190014820457851972707418112", "8093286862062109942367135138656522335257796098734034310481838080", "-262390700653905127225470183235485415330799775237817869099073536"], ["-7579385496696674340246199325012180247092168191230233290897096704", "-262390700653905127225470183235485415330799775237817869099073536", "3885113989749439849221800034134472599112511494685859549330538496"]], [["103434947989045810968757213737796681859072"]], [["92721457990409783187153506170929479198320538904328435444664600887296", "-3130253650303358633021122976103523973855899637038462386282275274752", "-294353272081832731013152257573170578698039930523711457732031676416", "-90819344939364896503562717465812155556003291197633050032851648512", "-34274531999183714814432017037497702806331510447623663362456420352", "-22733135167349145858230906960037380509639946140194619230208917504", "10433785028222394425047283349916107430273928647913735900322856960", "1902317393423560861645902627554248186368452825344021874562039808"], ["-3130253650303358633021122976103523973855899637038462386282275274752", "1478748720613611867742722525722234440515071642680629710936648712192", "126358645206477520091221187058489274107980188404114701158449152000", "1266294024911070018556479683245674427494384003844053797508743168", "-497665074735242747188779830702110421009137541211582851178299392", "-2439516801909347943633068395092335224246852870893692357170954240", "237594153884488344335296177431821624734851564823047683023306752", "-53524915867081292318580947918755345653387119607874068206845952"], ["-294353272081832731013152257573170578698039930523711457732031676416", "126358645206477520091221187058489274107980188404114701158449152000", "10815206747522664914793634455743770088559864792478913755583873024", "109076152807656930217968894633687777769144291182147926478553088", "-22977711012450969548937908900296359797697649038351343212822528", "-205922185405244158904973527986342030587459078180783436932841472", "20440528859756361100162875760536224333802649161889264999333888", "-6118758353393897268630924647138931070111145995051067085160448"], ["-90819344939364896503562717465812155556003291197633050032851648512", "1266294024911070018556479683245674427494384003844053797508743168", "109076152807656930217968894633687777769144291182147926478553088", "165949977334396351165902710630312311593776984724868158789255168", "11870222625256651593898237034186093727279487136473908435222528", "43767531729338129696142907761383184517345460793164570845773824", "-20944088112830261823780650595796865528098359638498686149853184", "886845577763401676141693220898751476364397521188768417054720"], ["-34274531999183714814432017037497702806331510447623663362456420352", "-497665074735242747188779830702110421009137541211582851178299392", "-22977711012450969548937908900296359797697649038351343212822528", "11870222625256651593898237034186093727279487136473908435222528", "22298157303270859708462150401301330568501612486972667502526464", "6736114844351879656828967608680517240645200245143718846267392", "-1385033355595769797603192672927037036517851626669925174607872", "-1600135331926864531795364757544945476704756539497420609814528"], ["-22733135167349145858230906960037380509639946140194619230208917504", "-2439516801909347943633068395092335224246852870893692357170954240", "-205922185405244158904973527986342030587459078180783436932841472", "43767531729338129696142907761383184517345460793164570845773824", "6736114844351879656828967608680517240645200245143718846267392", "17072716906476603227353221892449486362675465309223672063459328", "-6242035218178670876327500357391629300610857752282006175088640", "149229382212669643955441596025482682401653034819163827208192"], ["10433785028222394425047283349916107430273928647913735900322856960", "237594153884488344335296177431821624734851564823047683023306752", "20440528859756361100162875760536224333802649161889264999333888", "-20944088112830261823780650595796865528098359638498686149853184", "-1385033355595769797603192672927037036517851626669925174607872", "-6242035218178670876327500357391629300610857752282006175088640", "2754293479435565263706164407811931866193612512387527774044160", "-149892190142847128429360925376642743945574236752512146210816"], ["1902317393423560861645902627554248186368452825344021874562039808", "-53524915867081292318580947918755345653387119607874068206845952", "-6118758353393897268630924647138931070111145995051067085160448", "886845577763401676141693220898751476364397521188768417054720", "-1600135331926864531795364757544945476704756539497420609814528", "149229382212669643955441596025482682401653034819163827208192", "-149892190142847128429360925376642743945574236752512146210816", "141485116801757829845178587004965253706101852510503951138816"]], [["44485281963792915501995770023928626743586915093500117056919571529728", "-1490879843906872181790333941960858999988482217789433620959617613824", "-453763334526410515619496346523495234068509199597195157195085316096", "-97047163937399252413013653460433633789688773738543299362434318336", "-86010831814864693796395305822082190521976122526636045179350417408", "39497719561954320194802461564991533298074703547474399681241415680"], ["-1490879843906872181790333941960858999988482217789433620959617613824", "1003160241148980714620671088940864796939262940039559309037943128064", "-17153635870465728930828563379296394019307119364766550712190500864", "4874785348364874381830410830020798508161387464085421156842078208", "2657805838520983967358673711226266685041444640788392156896165888", "-3976524148651105911895542886416835835826258246721065093510987776"], ["-453763334526410515619496346523495234068509199597195157195085316096", "-17153635870465728930828563379296394019307119364766550712190500864", "11679600373665698004913941148675975582246592081118545483896193024", "-491968460622646049951649811893891072206259438342047861770813440", "1182156117734557864699716157416619443302890974339696724501594112", "-342027341804183292669658259721413378643972298861212860650881024"], ["-97047163937399252413013653460433633789688773738543299362434318336", "4874785348364874381830410830020798508161387464085421156842078208", "-491968460622646049951649811893891072206259438342047861770813440", "556480550720134004346493597289580367138120435250740043974705152", "116018470256713126300153888932014870749806239250822618962460672", "-83681996738016299567183761693290381839598713572030262980640768"], ["-86010831814864693796395305822082190521976122526636045179350417408", "2657805838520983967358673711226266685041444640788392156896165888", "1182156117734557864699716157416619443302890974339696724501594112", "116018470256713126300153888932014870749806239250822618962460672", "181190002852487511380063523778633270313237006884399909556977664", "-77199970523878973073751905650091543199411802069357056827064320"], ["39497719561954320194802461564991533298074703547474399681241415680", "-3976524148651105911895542886416835835826258246721065093510987776", "-342027341804183292669658259721413378643972298861212860650881024", "-83681996738016299567183761693290381839598713572030262980640768", "-77199970523878973073751905650091543199411802069357056827064320", "42595496230908974968835526695892662780139825083844728891375616"]], [["60875312241302015667782874550585522901639780343082564555112448", "-168710858645523677435817632150899564749041096603322949434343424", "59207976060980627603174873465487319018585774772425292416811008", "10950790468659891281708909288874034685730873245789640621817856"], ["-168710858645523677435817632150899564749041096603322949434343424", "467568095783800621854906687671894058064588014611761995569954816", "-164089975264790604481528352906199067889936657168154742237429760", "-30349203885665552415780369751691851450185453207423134606557184"], ["59207976060980627603174873465487319018585774772425292416811008", "-164089975264790604481528352906199067889936657168154742237429760", "57586307160807045755268427721803356626670956320992348799500288", "10650855265385035342048940893736784111547615448355505256267776"], ["10950790468659891281708909288874034685730873245789640621817856", "-30349203885665552415780369751691851450185453207423134606557184", "10650855265385035342048940893736784111547615448355505256267776", "1969925204048981283057366918471836634542625454784229555568640"]], [["535308634541796313053070376471625898623735263080892822733193216", "-681393014399176521739830580800654997716692721610013889150320640"], ["-681393014399176521739830580800654997716692721610013889150320640", "867343454060695940748153920814673495994739862314849358235828224"]], [["21532935242554404274262083229238295804676428505562882659972676583424", "-2835968078284366855249145087667579664460373912484415431080937521152", "387619038617480873785672042733874872973883641779564559505721131008", "-49842244733390141924508035033976286643805100787372617687225073664", "-22181253228681963543456928232236222307204547800522194940896215040", "15250736706045105187771663302874853693990657993126365168266117120", "-2654688488558654710381950835009371334495154688492866190926938112"], ["-2835968078284366855249145087667579664460373912484415431080937521152", "584479662846419569374450153946487858818063963975818444125740466176", "-100199959697100390072471298591570849399122023682168607215412314112", "6965248550437353348719987014996125775226525813690697640132476928", "3258752489973410201839313928317898004784307362702884128855949312", "-1928766837968877662406401681910621234036237491611914843591802880", "255647088365522192573030953900667141153246164000654377277718528"], ["387619038617480873785672042733874872973883641779564559505721131008", "-100199959697100390072471298591570849399122023682168607215412314112", "18427625007390497051902627983452814955868060687355689979011399680", "-990602372429804368581709840596011924866477176246683973581799424", "-477891556961055460307937049753667516068311038164163419204222976", "255938378494254112995612378041473300281515380918455068744744960", "-25892346030565609609869785409659508910111890346851410236145664"], ["-49842244733390141924508035033976286643805100787372617687225073664", "6965248550437353348719987014996125775226525813690697640132476928", "-990602372429804368581709840596011924866477176246683973581799424", "116131327618420129900555157296064700917058571173501049887522816", "51983948968451038396183860825155574607703385578864436022607872", "-35149211558005277065338325419278156776395750130536082841796608", "5966234084585856306373888539816780337271022469642077232693248"], ["-22181253228681963543456928232236222307204547800522194940896215040", "3258752489973410201839313928317898004784307362702884128855949312", "-477891556961055460307937049753667516068311038164163419204222976", "51983948968451038396183860825155574607703385578864436022607872", "23388677766146838010993059873572246307955493866951385639026688", "-15582268770615536085718615529172031599605663537820862345379840", "2584309740508802379364241892308703221505097743917985243856896"], ["15250736706045105187771663302874853693990657993126365168266117120", "-1928766837968877662406401681910621234036237491611914843591802880", "255938378494254112995612378041473300281515380918455068744744960", "-35149211558005277065338325419278156776395750130536082841796608", "-15582268770615536085718615529172031599605663537820862345379840", "10831552802589496378442614100165389170183531516072605702422528", "-1915742776059497703414807955075783043409664025185768821489664"], ["-2654688488558654710381950835009371334495154688492866190926938112", "255647088365522192573030953900667141153246164000654377277718528", "-25892346030565609609869785409659508910111890346851410236145664", "5966234084585856306373888539816780337271022469642077232693248", "2584309740508802379364241892308703221505097743917985243856896", "-1915742776059497703414807955075783043409664025185768821489664", "369152573991486089119751101184507730603514610448005142151168"]], [["191064201611401386220697147421063146110976", "4885073161893909751962477622038636789760", "1966489279300696431469048569866078912512", "573974204851291147107936361891839868928", "-485908129993916439458750502377109848064"], ["4885073161893909751962477622038636789760", "7468689779482916430972524548517072470016", "-186208924714049404394265550351088222208", "294320801668132486871178825491120390144", "-70421289633494308655946358300719710208"], ["1966489279300696431469048569866078912512", "-186208924714049404394265550351088222208", "872297821984051971122318530798094909440", "38343926931221094969024260270725267456", "-140111373952080168726491679072324681728"], ["573974204851291147107936361891839868928", "294320801668132486871178825491120390144", "38343926931221094969024260270725267456", "210146454016365648513118076843593826304", "-79414279489753932557347200521199419392"], ["-485908129993916439458750502377109848064", "-70421289633494308655946358300719710208", "-140111373952080168726491679072324681728", "-79414279489753932557347200521199419392", "158955968829575215129979259564807159808"]], [["69904605996418825980653621820022719512576", "12041176386588403525357899269739168923648", "2986453641506066255003869288504238276608"], ["12041176386588403525357899269739168923648", "5523089416247481755563401952614506561536", "516556032489091050421958063686772850688"], ["2986453641506066255003869288504238276608", "516556032489091050421958063686772850688", "1185748837796396607579075674299552497664"]], [["3886842471801537516244586258669418577920"]], [["169730138750966034502452374297516036849664", "-1617213976063786073177327319463504117760", "-1169304570615344901357631063508392083456", "936903627585210332828694162050004287488", "-42902565108324485453636434632533606400", "-125433363379005163021408281189555372032"], ["-1617213976063786073177327319463504117760", "6353275714419088323406960658603894112256", "541095699801541169651877586902919938048", "-125093022541630964388663781251293904896", "3460210631617666299740537835722113024", "-48448096123054274450427743764685520896"], ["-1169304570615344901357631063508392083456", "541095699801541169651877586902919938048", "652331098584398215203282077097794732032", "-36251348588600624719542233827211476992", "-3239425604448896331304147129842270208", "-16763102967400715797130374091651416064"], ["936903627585210332828694162050004287488", "-125093022541630964388663781251293904896", "-36251348588600624719542233827211476992", "119730039558859939297636613979264516096", "1724063703493264490013131699845595136", "-17150625448231890480738088315818868736"], ["-42902565108324485453636434632533606400", "3460210631617666299740537835722113024", "-3239425604448896331304147129842270208", "1724063703493264490013131699845595136", "22506452703793919182933556698462289920", "-6636730472664541100189741430108848128"], ["-125433363379005163021408281189555372032", "-48448096123054274450427743764685520896", "-16763102967400715797130374091651416064", "-17150625448231890480738088315818868736", "-6636730472664541100189741430108848128", "23884696290467579220138871359948193792"]], [["42255280931709163699908756160262497632256", "-1524905234916116727763803903860599160832", "264568927504473546798965238247402242048", "-198203680686949997467712541835128733696"], ["-1524905234916116727763803903860599160832", "1803855735093812688416363692929992097792", "6045933612051863942986202649326518272", "47487060106223018634987849717181841408"], ["264568927504473546798965238247402242048", "6045933612051863942986202649326518272", "405441184196463981685681715605359558656", "39938056194800114154157704873605332992"], ["-198203680686949997467712541835128733696", "47487060106223018634987849717181841408", "39938056194800114154157704873605332992", "194648628602472517219813955563683840000"]], [["5851916290499691185125161958419648741376", "49193894073980562714634997499045085184"], ["49193894073980562714634997499045085184", "857022275984537900894693943954353684480"]], [["38335631132385592047857146552549986271232", "-67670322008930788578010689607363985408", "-189761500883785992781623690676909637632", "-54146815025214001008178422355645693952", "-29299120476373998387638233794202304512"], ["-67670322008930788578010689607363985408", "1303451196939247670916558231107622928384", "6941238043274282236439866153591898112", "20323621538683349647338525457188388864", "-2922278574430488555329162005496987648"], ["-189761500883785992781623690676909637632", "6941238043274282236439866153591898112", "157059742478032857715808343719044710400", "2388312260944526615020531138246475776", "9418874491210997750295384546292531200"], ["-54146815025214001008178422355645693952", "20323621538683349647338525457188388864", "2388312260944526615020531138246475776", "42362253744153884145386558243802710016", "4579478268249621137379567599095906304"], ["-29299120476373998387638233794202304512", "-2922278574430488555329162005496987648", "9418874491210997750295384546292531200", "4579478268249621137379567599095906304", "32328724307006993491932967503793225728"]], [["6925914030493647338239150428801197932544", "-252095489769521118136643099809764343808", "-25094235118298678765274097408649723904"], ["-252095489769521118136643099809764343808", "467587339240474438224057194242455371776", "12520836389220920187892206272839155712"], ["-25094235118298678765274097408649723904", "12520836389220920187892206272839155712", "146130348376301006930884547452176695296"]], [["850809280741864053400119254235696070656"]], [["6059525167361600208624365846537705619456", "36043894424743515232406780378775289856", "-36084427038940696564086823380630634496", "25366935081524109601895206860491849728"], ["36043894424743515232406780378775289856", "337423982231482958960686397961608888320", "-17464400135458812470405553868159057920", "3640394338762332092980956103989788672"], ["-36084427038940696564086823380630634496", "-17464400135458812470405553868159057920", "57359419417212662677501136769715798016", "-842300475754120463295647708388261888"], ["25366935081524109601895206860491849728", "3640394338762332092980956103989788672", "-842300475754120463295647708388261888", "24684695960756730100819930304640712704"]], [["1082830314171257279267073297150344429568", "-45089603438771364057771700721136173056"], ["-45089603438771364057771700721136173056", "153260823291784942423271323498058874880"]], [["966121356400781009391047621690429276160", "26954954849803907146156786281611264000", "-9947729596160590658507614031460696064"], ["26954954849803907146156786281611264000", "83605479064322963491493480451870294016", "-4708348603842945147670715334645514240"], ["-9947729596160590658507614031460696064", "-4708348603842945147670715334645514240", "25874442746260495149809159039688376320"]], [["191330365272551882491442283739132985344"]], [["160353567078615280263818519307985354752", "4819704921447759698852153439339675648"], ["4819704921447759698852153439339675648", "31023408018266265647279448314328645632"]], [["25603908108165777743494635306681892864"]], [["79573581213174518847386726899572426145792", "0", "-70851890635793750520646448198195347456", "-23405387198972058520500537842596839424", "-7674695560735190996837212103876018176", "-2835684397493903500103814191203221504", "-2433931942476164722030689196997345280", "-2680778818660018472041300967427145728", "-2556339245062012992992904832132055040", "-2624273317322183402149311286597386240", "-2595570257181854466309208836369547264"], ["0", "985863508633261337287859997360342284843231538240183589040128195035136", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-70851890635793750520646448198195347456", "0", "3843623784600330641359416860740564287488", "60323861093571225240656960726335750144", "-12420751747207271996707504233931341824", "-7347413619308423696220941965905100800", "57334060269043972658384066582675456", "1690709517999426764100482705179803648", "-1004005299686904754914128947329368064", "391447389049879303263047854933934080", "-123789119006036001411638264913199104"], ["-23405387198972058520500537842596839424", "0", "60323861093571225240656960726335750144", "158221335370983311664872199814043926528", "-7478838100758091214060092902206341120", "-2362133511956847939451788700197847040", "-201135011560190584135250371300818944", "524224747775844743962004160285507584", "-256519652130937671171147978646749184", "87512574803210721571615061703655424", "-24893332024046541870519038448238592"], ["-7674695560735190996837212103876018176", "0", "-12420751747207271996707504233931341824", "-7478838100758091214060092902206341120", "8415035799056998833633012184571183104", "-1168629513597119993075078796905807872", "-89035566996326324864543753391570944", "57615860891797479324617816777162752", "-1982527307851394159997393678893056", "-6500759888961384823246278411419648", "3798401828818194868887191898030080"], ["-2835684397493903500103814191203221504", "0", "-7347413619308423696220941965905100800", "-2362133511956847939451788700197847040", "-1168629513597119993075078796905807872", "868961113494883799603917861211340800", "-148495114447334056352891305260482560", "-28093035716298036151699911538114560", "27836430033850559184848528464674816", "-11640825545779120226681311601885184", "3731550217598785463080878539276288"], ["-2433931942476164722030689196997345280", "0", "57334060269043972658384066582675456", "-201135011560190584135250371300818944", "-89035566996326324864543753391570944", "-148495114447334056352891305260482560", "109679809342919676647650590302666752", "-30877000959688761004639207762690048", "3283882784661641820881753022136320", "1256604183577925074550212366696448", "-913864959924886140029264411492352"], ["-2680778818660018472041300967427145728", "0", "1690709517999426764100482705179803648", "524224747775844743962004160285507584", "57615860891797479324617816777162752", "-28093035716298036151699911538114560", "-30877000959688761004639207762690048", "29024250587716612364359077120180224", "-12660689854909508461903597231144960", "4046611257869954988062559304679424", "-1067560991814863662623698991448064"], ["-2556339245062012992992904832132055040", "0", "-1004005299686904754914128947329368064", "-256519652130937671171147978646749184", "-1982527307851394159997393678893056", "27836430033850559184848528464674816", "3283882784661641820881753022136320", "-12660689854909508461903597231144960", "9296848665535401409052233544237056", "-4137665844204352309854620501409792", "1440831795904172726956686883946496"], ["-2624273317322183402149311286597386240", "0", "391447389049879303263047854933934080", "87512574803210721571615061703655424", "-6500759888961384823246278411419648", "-11640825545779120226681311601885184", "1256604183577925074550212366696448", "4046611257869954988062559304679424", "-4137665844204352309854620501409792", "2838905035719997632906286940028928", "-1285002586810636408125909230419968"], ["-2595570257181854466309208836369547264", "0", "-123789119006036001411638264913199104", "-24893332024046541870519038448238592", "3798401828818194868887191898030080", "3731550217598785463080878539276288", "-913864959924886140029264411492352", "-1067560991814863662623698991448064", "1440831795904172726956686883946496", "-1285002586810636408125909230419968", "1268178218664557196373781515337728"]], [["35852402661627902271827445639135853805568", "-126475361820738159085088712517897682944", "162239056770084586630893669942038626304", "-44171053704053915704478502080460357632", "-4122794164440571691332168766793449472", "6230202435552884589475848082130206720", "-2645084504253582610292428462524203008", "818702716850228520696291236509646848"], ["-126475361820738159085088712517897682944", "915474661333349985044290595494922551296", "-8525591116418855532825934889123577856", "-8653650056048813714643119614074028032", "-2846583997566858192391289650037129216", "2396514349050242538504730845120561152", "-918505999412756742404551983398649856", "268111643220597319009406834876350464"], ["162239056770084586630893669942038626304", "-8525591116418855532825934889123577856", "39973625004765560326543169721448005632", "-4515031083052860356653449328155688960", "-895122748049480514083531265440481280", "525852242300033692176160123068088320", "-142613929810922962000457279194791936", "26798520450734163901240700368322560"], ["-44171053704053915704478502080460357632", "-8653650056048813714643119614074028032", "-4515031083052860356653449328155688960", "2883194887646535150032873649837441024", "-383111097510523068239324130398175232", "-95010339422122665636945758674485248", "72349003485987923303599693996490752", "-27017382803438306387799780785913856"], ["-4122794164440571691332168766793449472", "-2846583997566858192391289650037129216", "-895122748049480514083531265440481280", "-383111097510523068239324130398175232", "429293542326615668972909950243176448", "-148427528914723347909998842807844864", "33543823725086804980045699178561536", "-5198193360017668434336361536815104"], ["6230202435552884589475848082130206720", "2396514349050242538504730845120561152", "525852242300033692176160123068088320", "-95010339422122665636945758674485248", "-148427528914723347909998842807844864", "120139692426441631060181082236256256", "-48167101609133557975825695807373312", "14457171652364646858104717893959680"], ["-2645084504253582610292428462524203008", "-918505999412756742404551983398649856", "-142613929810922962000457279194791936", "72349003485987923303599693996490752", "33543823725086804980045699178561536", "-48167101609133557975825695807373312", "32940504828123401737201262067187712", "-13602641158418946059236752278683648"], ["818702716850228520696291236509646848", "268111643220597319009406834876350464", "26798520450734163901240700368322560", "-27017382803438306387799780785913856", "-5198193360017668434336361536815104", "14457171652364646858104717893959680", "-13602641158418946059236752278683648", "12483967986127017451435470849310720"]], [["5484727906079551195765327938133025619968", "100219469899857686200745446973798088704", "-16018516962683981293844273652599619584", "-14235764569065151421069716720346726400", "6886271972186530192380202041118556160", "-2062000197070209891996205677461635072"], ["100219469899857686200745446973798088704", "194875812356187432744108765208966594560", "-8610899264270877762459394659584049152", "-6020647191554237591866675962564313088", "2357434549502320120176130396191195136", "-592116474458262813922542787275784192"], ["-16018516962683981293844273652599619584", "-8610899264270877762459394659584049152", "9851544325702623392319135272379875328", "-1695006082508740216093575800848121856", "23931308591794670899333926056099840", "80272534991556434857041536250544128"], ["-14235764569065151421069716720346726400", "-6020647191554237591866675962564313088", "-1695006082508740216093575800848121856", "1814943967268969920875456258377777152", "-594216938241211567801174854855557120", "140700316550350032363293276628844544"], ["6886271972186530192380202041118556160", "2357434549502320120176130396191195136", "23931308591794670899333926056099840", "-594216938241211567801174854855557120", "417105602908173421680555260806955008", "-149241127928904435596577457647386624"], ["-2062000197070209891996205677461635072", "-592116474458262813922542787275784192", "80272534991556434857041536250544128", "140700316550350032363293276628844544", "-149241127928904435596577457647386624", "128707471030521374130576905333637120"]], [["985222199008321121108109187540261535744", "12606008969587077519826028019069222912", "-20770035311170464987719444064519585792", "5428343043828469311448460605094100992"], ["12606008969587077519826028019069222912", "44766509261795151299847009866581278720", "-8189409803201818441516104718959509504", "996929665821332505917701572643520512"], ["-20770035311170464987719444064519585792", "-8189409803201818441516104718959509504", "6239495665000863463195313038046527488", "-1670336861117333573872829012941733888"], ["5428343043828469311448460605094100992", "996929665821332505917701572643520512", "-1670336861117333573872829012941733888", "1374830332223887130985533001214984192"]], [["195979963805413340968525296509263020032", "-20248338789057725496446779625689841664"], ["-20248338789057725496446779625689841664", "15669503325430433335092966378281369600"]], [["35277162546343744358619923478637963116544", "-96584727730550305251938973976964890624", "-45184053551240594023125142427186233344", "22411096161608347269176787253690630144", "-10349664121881460774585775673736953856", "1520601822046894288122142891819663360", "613810020666376633423925575665319936", "-518875635304478598998085777070489600", "226435419337143441818782798022967296"], ["-96584727730550305251938973976964890624", "707651965201728977499662201170868305920", "9889485133129354621708794798649901056", "-938462978132524219813885665198735360", "-2038037350243055434299753941465825280", "-84626727042955738318799987089080320", "473052018634310232166613105858576384", "-266097625637066610556789138405720064", "101388317752368275254357875811680256"], ["-45184053551240594023125142427186233344", "9889485133129354621708794798649901056", "33796837789011686095390139857418321920", "-1618763131182744874821178074259783680", "-662891737289234873695837724476440576", "-91823755345121407516169421784612864", "174071303511415369412994267430780928", "-84451470167565940621633999872196608", "28880176146999110075307668782710784"], ["22411096161608347269176787253690630144", "-938462978132524219813885665198735360", "-1618763131182744874821178074259783680", "2156337837462611187882641691068334080", "-346764229431563939954732024689852416", "-32026427587331698687034037293285376", "26800913802210716760651496035450880", "-5602239040567507833248296332165120", "-195606871503732789572950296625152"], ["-10349664121881460774585775673736953856", "-2038037350243055434299753941465825280", "-662891737289234873695837724476440576", "-346764229431563939954732024689852416", "265588475794270090597642541153124352", "-41584580173968754915203911356776448", "-12889651444864230608373883156299776", "10891898805358023978611067796324352", "-4516098444220617352643277142097920"], ["1520601822046894288122142891819663360", "-84626727042955738318799987089080320", "-91823755345121407516169421784612864", "-32026427587331698687034037293285376", "-41584580173968754915203911356776448", "41494366628479380149722095380594688", "-14541787077413508350288993334591488", "2844427082276734305734045080748032", "-111861279407740250177063410991104"], ["613810020666376633423925575665319936", "473052018634310232166613105858576384", "174071303511415369412994267430780928", "26800913802210716760651496035450880", "-12889651444864230608373883156299776", "-14541787077413508350288993334591488", "15196336107001592908986694900908032", "-7114853187371909480198753518354432", "2420421281554336100001253727141888"], ["-518875635304478598998085777070489600", "-266097625637066610556789138405720064", "-84451470167565940621633999872196608", "-5602239040567507833248296332165120", "10891898805358023978611067796324352", "2844427082276734305734045080748032", "-7114853187371909480198753518354432", "5678630107755216619872832024739840", "-2666577084698558417715642490683392"], ["226435419337143441818782798022967296", "101388317752368275254357875811680256", "28880176146999110075307668782710784", "-195606871503732789572950296625152", "-4516098444220617352643277142097920", "-111861279407740250177063410991104", "2420421281554336100001253727141888", "-2666577084698558417715642490683392", "2524476350867221411641859208380416"]], [["5872268194318569418155893616344244944896", "-76163808305419163020109995157223374848", "22671729359273118731084735324398551040", "-6494616864458492816158849792988938240", "-1152726150673500719247472856053841920", "1311421111617819001619345769861480448", "-558945989566892071947067125330345984"], ["-76163808305419163020109995157223374848", "175682899383616712040647793207339384832", "-1096817206674846158548088053013938176", "-1433588444136171213859220461591724032", "-951329818712872929765163713414823936", "664875739665538504684342388946108416", "-247878525741762447471968174110408704"], ["22671729359273118731084735324398551040", "-1096817206674846158548088053013938176", "9475740423197507566913408481942831104", "-969790871665677784444026009371541504", "-351146302059128021526388338493227008", "189588631190464834191113996554207232", "-55035119913658506538932604281815040"], ["-6494616864458492816158849792988938240", "-1433588444136171213859220461591724032", "-969790871665677784444026009371541504", "834632406269666268469500241726406656", "-133859144872521203205950564663820288", "-23566914476155466072938372998889472", "22052182165310887957897848949833728"], ["-1152726150673500719247472856053841920", "-951329818712872929765163713414823936", "-351146302059128021526388338493227008", "-133859144872521203205950564663820288", "190101700359385280371087711441780736", "-74252776532248035153566399410995200", "19664739634330009176490272274513920"], ["1311421111617819001619345769861480448", "664875739665538504684342388946108416", "189588631190464834191113996554207232", "-23566914476155466072938372998889472", "-74252776532248035153566399410995200", "65837939667239283455005074726584320", "-28015895165204297962433296006643712"], ["-558945989566892071947067125330345984", "-247878525741762447471968174110408704", "-55035119913658506538932604281815040", "22052182165310887957897848949833728", "19664739634330009176490272274513920", "-28015895165204297962433296006643712", "26065667932191416642499765856108544"]], [["893769971338767875860992271239247560704", "15105994022768472780605928858269515776", "-366963873100375353693000653797851136", "-3396901835254111681576740863520800768", "1464163607311769300290415821559169024"], ["15105994022768472780605928858269515776", "40129097505186084453365902157587415040", "-578309508174472103485718272977928192", "-1804297370504373741793369754431389696", "653703298481969237432690317155368960"], ["-366963873100375353693000653797851136", "-578309508174472103485718272977928192", "3123713257135220573135863318759604224", "-694450520105562077115971560752021504", "62528024454948506483342534703579136"], ["-3396901835254111681576740863520800768", "-1804297370504373741793369754431389696", "-694450520105562077115971560752021504", "822241044184686034022644456401928192", "-288396907488195460523799740676046848"], ["1464163607311769300290415821559169024", "653703298481969237432690317155368960", "62528024454948506483342534703579136", "-288396907488195460523799740676046848", "276918211785652777977141612309905408"]], [["162066296060842457359785113347013214208", "5637378326208731028485846289249992704", "-4353089058653639332862662193352540160"], ["5637378326208731028485846289249992704", "13659418891982822888107229789783326720", "-2690099409539745811123151609261981696"], ["-4353089058653639332862662193352540160", "-2690099409539745811123151609261981696", "3035633554674889591702031475335495680"]], [["36024697445811834784150750240478068736"]], [["5884910322842327120853452445558822141952", "-5206418795242152410676220724621869056", "-10775594432961393037802565451571527680", "5801666340215814866669932018325782528", "-2060465116772473104480443987170164736", "145297669336145378323732695638605824", "196845762400604773496920135220330496", "-126628914639588658257113742800060416"], ["-5206418795242152410676220724621869056", "130743355002579903768387738565840207872", "1053141918054993500921696311136223232", "138598563943192564143391642730102784", "-368433600528461156141367242380017664", "-100864674818858113430088677941313536", "142094766817132147066965358775631872", "-72170919721731804895059080430747648"], ["-10775594432961393037802565451571527680", "1053141918054993500921696311136223232", "8038335587007904823186206733440647168", "-276352454661430633910436271140896768", "-136117585576837369272542420493402112", "-64420024343844048803653996081315840", "64859344285537274096657784205475840", "-29109351070904072108791604971569152"], ["5801666340215814866669932018325782528", "138598563943192564143391642730102784", "-276352454661430633910436271140896768", "626230574439439547072423558704529408", "-93450734630679538959225827566288896", "-22287492341409811938043590499893248", "15023378442623377397490003767984128", "-4347217825155626482447876569956352"], ["-2060465116772473104480443987170164736", "-368433600528461156141367242380017664", "-136117585576837369272542420493402112", "-93450734630679538959225827566288896", "84738396420739224277305578632511488", "-13181574302727708637007784479555584", "-5351436438155017716535886933393408", "4392874821380342886990772701233152"], ["145297669336145378323732695638605824", "-100864674818858113430088677941313536", "-64420024343844048803653996081315840", "-22287492341409811938043590499893248", "-13181574302727708637007784479555584", "21232650860563903999875095388487680", "-9223483952211560081807973619335168", "2541026463615312131088857960546304"], ["196845762400604773496920135220330496", "142094766817132147066965358775631872", "64859344285537274096657784205475840", "15023378442623377397490003767984128", "-5351436438155017716535886933393408", "-9223483952211560081807973619335168", "10265581796013902949798793850126336", "-5091200248639568031473786377207808"], ["-126628914639588658257113742800060416", "-72170919721731804895059080430747648", "-29109351070904072108791604971569152", "-4347217825155626482447876569956352", "4392874821380342886990772701233152", "2541026463615312131088857960546304", "-5091200248639568031473786377207808", "5192603022653313969252327034454016"]], [["986808966818747598424092325016923799552", "-15496414537769719751765309042225840128", "5105336148358138525176827327323045888", "-906582171504806703101044255180718080", "-414749915173461317488551943892631552", "312988955534064724501262199880155136"], ["-15496414537769719751765309042225840128", "34389366779512632544180163695647653888", "121744339727914235581136567518887936", "-110436993235886295665460196675682304", "-335113992838283772206897447338770432", "191676324461075120019125771817713664"], ["5105336148358138525176827327323045888", "121744339727914235581136567518887936", "2596498464007990423792085939307675648", "-160050139668575601716645918213668864", "-162870093802278130182333014288105472", "76878859301081803152751552265977856"], ["-906582171504806703101044255180718080", "-110436993235886295665460196675682304", "-160050139668575601716645918213668864", "292096651997891791989779963431616512", "-63260007263628859413652343787356160", "-2420355033028606494612664061263872"], ["-414749915173461317488551943892631552", "-335113992838283772206897447338770432", "-162870093802278130182333014288105472", "-63260007263628859413652343787356160", "110508798557217839906369728201883648", "-47583022363123758489599880982429696"], ["312988955534064724501262199880155136", "191676324461075120019125771817713664", "76878859301081803152751552265977856", "-2420355033028606494612664061263872", "-47583022363123758489599880982429696", "54042329478401053612853871427715072"]], [["146668650662784365583551016420631379968", "2597650575005773155592504923423506432", "510041951042407514416138790597820416", "-810621907262139325174357936673128448"], ["2597650575005773155592504923423506432", "9191740185079692483681285639933788160", "298374578922058439611974841939263488", "-590219768276743210087195658210508800"], ["510041951042407514416138790597820416", "298374578922058439611974841939263488", "1318655276989551996667874835016187904", "-350269518229805460859909740915851264"], ["-810621907262139325174357936673128448", "-590219768276743210087195658210508800", "-350269518229805460859909740915851264", "564779555103440820039717614266613760"]], [["26084469407278693003793798262786359296", "1668657387530060103508871535659057152"], ["1668657387530060103508871535659057152", "5727077992067331148036854448618733568"]], [["981684215626095284707105674560465272832", "878446929355973030422450988510085120", "-2720659642848833990319434788419665920", "1309489371880752129378929669218238464", "-369603621640008855164480123201126400", "-7922906423389930085122592605208576", "53545018558641124056674906656473088"], ["878446929355973030422450988510085120", "25128473935604354428855892333220069376", "164680704971512331134545621485092864", "131928808982607921085793200464986112", "-62828588463176590757372390233079808", "-47602955123102847109843067668004864", "43263224019537633714551112343748608"], ["-2720659642848833990319434788419665920", "164680704971512331134545621485092864", "1898705120089103976932529953409335296", "-21169740578840232282974587868676096", "-20503477774299561750005702063030272", "-33276813663071945420285307242151936", "24736474339893069340088294650675200"], ["1309489371880752129378929669218238464", "131928808982607921085793200464986112", "-21169740578840232282974587868676096", "206821240040020885434686368762560512", "-23515614249493852714272089708691456", "-14912610104879094146895745237647360", "8689975562417097180497154458779648"], ["-369603621640008855164480123201126400", "-62828588463176590757372390233079808", "-20503477774299561750005702063030272", "-23515614249493852714272089708691456", "32867348993799909422649405704503296", "-6359864337182251710718899874955264", "-1856246076085581111943681638662144"], ["-7922906423389930085122592605208576", "-47602955123102847109843067668004864", "-33276813663071945420285307242151936", "-14912610104879094146895745237647360", "-6359864337182251710718899874955264", "15083637579934922943485996016074752", "-7622024544687181541120115730284544"], ["53545018558641124056674906656473088", "43263224019537633714551112343748608", "24736474339893069340088294650675200", "8689975562417097180497154458779648", "-1856246076085581111943681638662144", "-7622024544687181541120115730284544", "10278602762488703798142253723025408"]], [["167191318513914315321941880052843020288", "-3443217751776567621798956722676563968", "1001677818947773457747639954474795008", "-82937393279514300602024517817073664", "-120973613216889861003983836829188096"], ["-3443217751776567621798956722676563968", "7003364870684910841804183810110128128", "90390197090519717683931293176299520", "43156495990875887896860712165703680", "-114865915450013255214815587401203712"], ["1001677818947773457747639954474795008", "90390197090519717683931293176299520", "776263711627457951675996522028204032", "5387562694056505195363534882471936", "-79285559011113242399356645132992512"], ["-82937393279514300602024517817073664", "43156495990875887896860712165703680", "5387562694056505195363534882471936", "149414929245263151293995846039764992", "-45136832472404037664661919944933376"], ["-120973613216889861003983836829188096", "-114865915450013255214815587401203712", "-79285559011113242399356645132992512", "-45136832472404037664661919944933376", "101627063236554602828721268396654592"]], [["23990024792218355776757535121921277952", "342806327134446441756821043426623488", "218385444902662691010608842309369856"], ["342806327134446441756821043426623488", "2253000531659164848138975066699333632", "240549790083738155723583188335853568"], ["218385444902662691010608842309369856", "240549790083738155723583188335853568", "914958971190958435519434111435407360"]], [["4068928411286289818151743876671471616"]], [["163613431250679802608457984159608995840", "598800557826477102915367727760670720", "-672216320043833149604265907277791232", "278788744496796920635051300410621952", "-60309742083446031691440918009741312", "-10077445791762456812925091009527808"], ["598800557826477102915367727760670720", "5015090487012667275496616652078841856", "-17073396209276649961212353934524416", "48307819910636020415713297211326464", "-5032146185473377482201709940834304", "-18489119486288661030752165971361792"], ["-672216320043833149604265907277791232", "-17073396209276649961212353934524416", "478572475272137032078787800943558656", "3871829225617350767715611846901760", "2790406193229693530354896456384512", "-16050921791199516523811011351805952"], ["278788744496796920635051300410621952", "48307819910636020415713297211326464", "3871829225617350767715611846901760", "77326014026512204151907782697680896", "-2389119729739917711432681626009600", "-10540251120945606577542332520857600"], ["-60309742083446031691440918009741312", "-5032146185473377482201709940834304", "2790406193229693530354896456384512", "-2389119729739917711432681626009600", "18816603485229520066817370387120128", "-5768361200559774436765909542502400"], ["-10077445791762456812925091009527808", "-18489119486288661030752165971361792", "-16050921791199516523811011351805952", "-10540251120945606577542332520857600", "-5768361200559774436765909542502400", "17900931983592943908158669875838976"]], [["28430640709261532925596032651348672512", "-739318272736107763897643600053272576", "180852981606583274329149301376155648", "6527343940896426809965018087424000"], ["-739318272736107763897643600053272576", "1494841454888556195876588075446435840", "20448706050892123229003127640293376", "35495838040780952468328417387872256"], ["180852981606583274329149301376155648", "20448706050892123229003127640293376", "260282875529678748728914216245788672", "34155207120086580585410451201851392"], ["6527343940896426809965018087424000", "35495838040780952468328417387872256", "34155207120086580585410451201851392", "146785460121763607998988241845878784"]], [["3941279683610365205894161399562633216", "21012363124411675255455434619748352"], ["21012363124411675255455434619748352", "674474708534114261468942307283697664"]], [["27161933114441395157733405406818992128", "211849841168474068292985511699546112", "-158561995659795309875194467461365760", "56639779085878326494077048120672256", "-8343981026190381229480246564093952"], ["211849841168474068292985511699546112", "1057040773883977588409276461836402688", "-20162212637153466581748273679171584", "13446120334240843927702717230743552", "2467055472018878808695547359133696"], ["-158561995659795309875194467461365760", "-20162212637153466581748273679171584", "129629797513823389137750651188543488", "1792349499987283156323664937353216", "5503792239019462565788186268663808"], ["56639779085878326494077048120672256", "13446120334240843927702717230743552", "1792349499987283156323664937353216", "33664900980002852552657284244701184", "4775612105151749454205262107770880"], ["-8343981026190381229480246564093952", "2467055472018878808695547359133696", "5503792239019462565788186268663808", "4775612105151749454205262107770880", "23667938797031510438833711550038016"]], [["4861833463455435224941216000649461760", "-153389742754628571027586238348525568", "29106778205195525214006012570238976"], ["-153389742754628571027586238348525568", "355790532115084712337447095510237184", "-1349686803576926492582285825540096"], ["29106778205195525214006012570238976", "-1349686803576926492582285825540096", "112634735374350141545830542900985856"]], [["653437982954262225852485496572215296"]], [["4491827608516161669586021316370104320", "61722693038715881534705594473119744", "-35857569902514556869562326944055296", "10814540656985635110201201904320512"], ["61722693038715881534705594473119744", "242778108187488773998723477933129728", "-9452860334600578897842537286860800", "3042143806132705011067126724689920"], ["-35857569902514556869562326944055296", "-9452860334600578897842537286860800", "41031720927287164256709945898041344", "-730635285817517555289764382375936"], ["10814540656985635110201201904320512", "3042143806132705011067126724689920", "-730635285817517555289764382375936", "18894045514592288721523441630445568"]], [["835928939376303844388219208522006528", "-30411435352587721334861573719588864"], ["-30411435352587721334861573719588864", "113972662064183807235728128979501056"]], [["738370865485448511778939928211095552", "16255272610332451051097593162498048", "-7778972115895516344448339478052864"], ["16255272610332451051097593162498048", "64416309906213023080104446807506944", "-3772736302037365589247296140214272"], ["-7778972115895516344448339478052864", "-3772736302037365589247296140214272", "19624487242250668013571006888148992"]], [["144388085772980635699528453186387968"]], [["120350355116045874289936578593685504", "4006483257295480324684704590594048"], ["4006483257295480324684704590594048", "23396969455569055608739625873440768"]], [["19390825246152069472085057650819072"]], [["2734129056885511227785789047701412869778907262372882141310800101376", "672959102313979073343991745099470923210329663851884926935677009920", "27871100314357273032822161060362512487534555390819703399741652992", "-58010940118460169372478435332435133684620455334534815365904465920", "8537601594251488416673133956617170325493335939736696157846372352", "-1136970842402601103578185698925566756815196806151797838100561920", "-249179213429592966761422875440523979731234269880257416722907136", "206494637788857829578573436364839495944171977658491451234844672", "-21532812837406612967282092534964728145202593100187734238035968", "43772602820910930171619475693001100254501706268648705707999232", "51167127820464891871966324459376881991368181653420871008649216"], ["672959102313979073343991745099470923210329663851884926935677009920", "236194175789318731999651511446263762162500632900092221916364931072", "8165709945711226443377170200888355529591157732397123237494915072", "-20286800674843691574483145742031540160654306049360236024919228416", "3024197827319488490147731706059659336268733297580786637204357120", "-401116459255990562995588735567683342160236127764372260544053248", "-84408622113533789096011719281068335976265914645564458983751680", "70355083727068582933597257102324498305642884455767139940302848", "5516716676727211426265605098774772904414425739544248646107136", "28680095133683279710311540360942198273025835289802568898707456", "21981769168598295806358437032627444454733623987184302485929984"], ["27871100314357273032822161060362512487534555390819703399741652992", "8165709945711226443377170200888355529591157732397123237494915072", "308275168465366701856443200174661014704603804836454846143922176", "-702541247368823881277967229602235410503609682772370487760650240", "104107867155197422846167132999827775509901683686173225126985728", "-13834243786744602595468080766844336847495569715728985167495168", "-2967145033114123990688179364658904441000354986640868347215872", "2466379160990563825782618972652070526986740592502049022672896", "-19329112087710484509543712752444979108738841787066231029760", "777578335713318480670619419438034913402784908432648521646080", "695316739071930645223966969412799593108608448974120638480384"], ["-58010940118460169372478435332435133684620455334534815365904465920", "-20286800674843691574483145742031540160654306049360236024919228416", "-702541247368823881277967229602235410503609682772370487760650240", "1742494553088060755134498468558821296018410692556034077483859968", "-259729109275965909733628004759280240710102929209531683905208320", "34450519592721654236841836807647984850549809702508230686539776", "7252121629493108512457917082535370781725833754012645639323648", "-6044377784057029646186527397416740198515789282202076403728384", "-464243646672567657164191624177009752235515418678083008331776", "-2453576436776386796548912490143761696752662996299466479239168", "-1885071122590777162683126342229821814798537298302077455302656"], ["8537601594251488416673133956617170325493335939736696157846372352", "3024197827319488490147731706059659336268733297580786637204357120", "104107867155197422846167132999827775509901683686173225126985728", "-259729109275965909733628004759280240710102929209531683905208320", "38729031140649923859228841651205439023164957737980410879541248", "-5136408066632084177613883435870795406866414084529727641485312", "-1079917787344892767542855453324071604969060048175951920496640", "900233500564849365958587165594986431997849393374764963201024", "74232648851578822402919282871573069725869364362716819488768", "370880115191696419814389015851558409614700672608842295541760", "282558536375367265909513336506250745932687458926037496233984"], ["-1136970842402601103578185698925566756815196806151797838100561920", "-401116459255990562995588735567683342160236127764372260544053248", "-13834243786744602595468080766844336847495569715728985167495168", "34450519592721654236841836807647984850549809702508230686539776", "-5136408066632084177613883435870795406866414084529727641485312", "681237865380263791222089575384938815888502297562231580131328", "143284304653203451896299131927607911484281559690582561914880", "-119436936133090216368921144098092933738115053061419151917056", "-9636986716585887995576261645544745164037737588041279602688", "-48979141548391471917490514188407013200992318155923350618112", "-37413051062044928527683109762557255513949607415941846532096"], ["-249179213429592966761422875440523979731234269880257416722907136", "-84408622113533789096011719281068335976265914645564458983751680", "-2967145033114123990688179364658904441000354986640868347215872", "7252121629493108512457917082535370781725833754012645639323648", "-1079917787344892767542855453324071604969060048175951920496640", "143284304653203451896299131927607911484281559690582561914880", "30257410297461464689478504410686169609518065739204164321280", "-25206995131125248823337932380349680650672085555295002034176", "-1575436962702500383125369273077977466107751418325228322816", "-9845975915626399237485787751147930719954879083504136617984", "-7733737996817619959047902187260405119171693840699339309056"], ["206494637788857829578573436364839495944171977658491451234844672", "70355083727068582933597257102324498305642884455767139940302848", "2466379160990563825782618972652070526986740592502049022672896", "-6044377784057029646186527397416740198515789282202076403728384", "900233500564849365958587165594986431997849393374764963201024", "-119436936133090216368921144098092933738115053061419151917056", "-25206995131125248823337932380349680650672085555295002034176", "21001320921448390863329865247367718443481740809575740735488", "1367761796749786399599561002661420997105462310445749633024", "8262318264445437904804800697749091102986130446348659458048", "6462925598223096179140702971135934346704978411693224755200"], ["-21532812837406612967282092534964728145202593100187734238035968", "5516716676727211426265605098774772904414425739544248646107136", "-19329112087710484509543712752444979108738841787066231029760", "-464243646672567657164191624177009752235515418678083008331776", "74232648851578822402919282871573069725869364362716819488768", "-9636986716585887995576261645544745164037737588041279602688", "-1575436962702500383125369273077977466107751418325228322816", "1367761796749786399599561002661420997105462310445749633024", "1827820380298238679398282513889912296436894962195542048768", "2400363347071200564896629389352874512484899052028023537664", "1036227120524009051062297254604805740910392750051598270464"], ["43772602820910930171619475693001100254501706268648705707999232", "28680095133683279710311540360942198273025835289802568898707456", "777578335713318480670619419438034913402784908432648521646080", "-2453576436776386796548912490143761696752662996299466479239168", "370880115191696419814389015851558409614700672608842295541760", "-48979141548391471917490514188407013200992318155923350618112", "-9845975915626399237485787751147930719954879083504136617984", "8262318264445437904804800697749091102986130446348659458048", "2400363347071200564896629389352874512484899052028023537664", "5245105638094035539324319476950601229311507342249875734528", "3201662264497889870779632745082255360250643594748444540928"], ["51167127820464891871966324459376881991368181653420871008649216", "21981769168598295806358437032627444454733623987184302485929984", "695316739071930645223966969412799593108608448974120638480384", "-1885071122590777162683126342229821814798537298302077455302656", "282558536375367265909513336506250745932687458926037496233984", "-37413051062044928527683109762557255513949607415941846532096", "-7733737996817619959047902187260405119171693840699339309056", "6462925598223096179140702971135934346704978411693224755200", "1036227120524009051062297254604805740910392750051598270464", "3201662264497889870779632745082255360250643594748444540928", "2206644108046291641750346853860877477006243699068978069504"]], [["9668788747041342563158599406739913368325970729941316384325632", "4239680126595398950693770045084499119003693502900045128663040", "-1167365108176846600945546979132929269063392168115150996373504", "247315559942656980132629863649784178737451829041901288292352", "-43396062758274209932707994675170814260696775641578904485888", "2674804972501046509098959682092428679239108365822489264128", "150230981364558364369120103326876505934941599987240984903680", "267142259573462150090337461056907880146404717382612715307008"], ["4239680126595398950693770045084499119003693502900045128663040", "1859063016693617253027663459380431738876424051986229337522176", "-511879489675761159511177744567582216285863821847192586420224", "108445731096105465329010011805102397404586958835227337687040", "-19028797676962543410831203422612578947316154892752259121152", "1172878814618985868337480556705896266887640182864037806080", "65874984215074855038040033344127346828744663302322878676992", "117139567170083510961505006996673455928220000381741308051456"], ["-1167365108176846600945546979132929269063392168115150996373504", "-511879489675761159511177744567582216285863821847192586420224", "140942297059260989875058124158670471253370420407776286081024", "-29859743856191077582399563949967814774002907329528281956352", "5239441135971008638166737172580459960672146404145639718912", "-322943656932325779488951061496567898684514442375826767872", "-18138198113576141121605674981517621987031878497292557221888", "-32253528430953568936510010557675067690998943436593403265024"], ["247315559942656980132629863649784178737451829041901288292352", "108445731096105465329010011805102397404586958835227337687040", "-29859743856191077582399563949967814774002907329528281956352", "6326023640599914312133796310329422796649141649247031001088", "-1110017173935404281209633202557073470622549937028763484160", "68418175928595551157605474745286412657056012522202595328", "3842721177280857798913863068588135824129363865095116947456", "6833165894846384556942378427798793660923244193637791170560"], ["-43396062758274209932707994675170814260696775641578904485888", "-19028797676962543410831203422612578947316154892752259121152", "5239441135971008638166737172580459960672146404145639718912", "-1110017173935404281209633202557073470622549937028763484160", "194772924736445419984366173753902324161898377489126785024", "-12005227075451275216834853081711751312633548740740775936", "-674276092496947982235271972195589472422519970277785337856", "-1199004608036822268774883405618945808246641889570520563712"], ["2674804972501046509098959682092428679239108365822489264128", "1172878814618985868337480556705896266887640182864037806080", "-322943656932325779488951061496567898684514442375826767872", "68418175928595551157605474745286412657056012522202595328", "-12005227075451275216834853081711751312633548740740775936", "739966693667356434215803263010356261319889187267149824", "41560384293285516910100526943375970439591539065975996416", "73903098202545360814974056665213128994727788088666357760"], ["150230981364558364369120103326876505934941599987240984903680", "65874984215074855038040033344127346828744663302322878676992", "-18138198113576141121605674981517621987031878497292557221888", "3842721177280857798913863068588135824129363865095116947456", "-674276092496947982235271972195589472422519970277785337856", "41560384293285516910100526943375970439591539065975996416", "2334247686264168490722874282615147178581557627892004814848", "4150782985298706678917941521851226490352494621009979113472"], ["267142259573462150090337461056907880146404717382612715307008", "117139567170083510961505006996673455928220000381741308051456", "-32253528430953568936510010557675067690998943436593403265024", "6833165894846384556942378427798793660923244193637791170560", "-1199004608036822268774883405618945808246641889570520563712", "73903098202545360814974056665213128994727788088666357760", "4150782985298706678917941521851226490352494621009979113472", "7380964536209644191202113440363211315261282833959076495360"]], [["3274579948557317812072715075507353288704", "-211281947610313714377490054738394218496", "-17961071910330304215631036945002397696", "10468000217474761339276327483286224896", "-2292359800188669786826402226411405312", "-131007216701483065655078531377397760"], ["-211281947610313714377490054738394218496", "44047247547422754517321103507720241152", "-3431398536003575536024273808051404800", "-1555527263351465464896140036005691392", "1068342126486128567314873078805168128", "-591343331744725143768846667180146688"], ["-17961071910330304215631036945002397696", "-3431398536003575536024273808051404800", "3071654346964481486770603305407086592", "-1092497834586584776888523301253545984", "264870249052037648609854841392463872", "-14884957489776073920926688403783680"], ["10468000217474761339276327483286224896", "-1555527263351465464896140036005691392", "-1092497834586584776888523301253545984", "796588983140429307868822003521683456", "-346130274355293707211175715821060096", "149378947163901622219366616547721216"], ["-2292359800188669786826402226411405312", "1068342126486128567314873078805168128", "264870249052037648609854841392463872", "-346130274355293707211175715821060096", "210989649823367804027121198652456960", "-123752715191006191836244571366359040"], ["-131007216701483065655078531377397760", "-591343331744725143768846667180146688", "-14884957489776073920926688403783680", "149378947163901622219366616547721216", "-123752715191006191836244571366359040", "157644720333412124247490956529500160"]], [["759128501224074785301462789021438574592", "-161289975713137458970445033887137529856", "34465529905301513683519580948117061632", "-7414644169820673425993241969169530880"], ["-161289975713137458970445033887137529856", "64880505832195187760445507480991039488", "-18949583584543814054551752859078098944", "4973647612207103114974087421523656704"], ["34465529905301513683519580948117061632", "-18949583584543814054551752859078098944", "6576469726464079937008195672156930048", "-2002878026790874568748726464490242048"], ["-7414644169820673425993241969169530880", "4973647612207103114974087421523656704", "-2002878026790874568748726464490242048", "844047242823954166637848291138600960"]], [["146775530643473386390519893686342385664", "-28482368718697630515387980847100461056"], ["-28482368718697630515387980847100461056", "7643727920743150736035080144099999744"]], [["27265298798089508506220392126471913678462870879838437910773760", "6547818267894975506456765098908672010412575148112327087226880", "568259399499563985127506856552645542055797428694033016815616", "-160523901035251553053298803947088755638138131126917571543040", "65377542401532972607409542978156039519409854944360861270016", "-82651669004437084313306650864555958874873700266760837529600", "-210796953889927247452330193312558385033412591134371024470016", "-394195140010956954734694307235032740005956419954430728732672", "-470396609559320788285024027325328344970742930745116038529024"], ["6547818267894975506456765098908672010412575148112327087226880", "1572472188435483126614873483980576924042538097900608041254912", "136468677805467373507836899197602787076220487017668789927936", "-38550149016009867510868777122958257067054168384270619377664", "15700552912217918504935535104613666686740355964592493428736", "-19848970377584248338169012855076008272973295697205097660416", "-50623327318672036154925534990834259122918757484434548588544", "-94666783518250737384069252599944978008034931393312701022208", "-112966725068283604830724252212678944654815997930953536176128"], ["568259399499563985127506856552645542055797428694033016815616", "136468677805467373507836899197602787076220487017668789927936", "11843579911261860802639501350897006600600553055919531884544", "-3345615842435266312575740943565674619279230001320984313856", "1362589248002505825479959810065329461558835051764983529472", "-1722614087008985302992300772302024392089896519018519461888", "-4393399511991443443328367283832211070229675665391255289856", "-8215757883569171929491127599397121289427550173563220656128", "-9803937849877545839668475802699544311832751585262514995200"], ["-160523901035251553053298803947088755638138131126917571543040", "-38550149016009867510868777122958257067054168384270619377664", "-3345615842435266312575740943565674619279230001320984313856", "945081254909291671677438545754280087690963696234287595520", "-384908972540840314043870763813962386784012720495480799232", "486610047222232940793379691129715031314601006955984060416", "1241062847517013324800516809155199886761194761021707780096", "2320815998104149998594338259211762089121019888465782767616", "2769450625111406692002659328432387637111133975206573375488"], ["65377542401532972607409542978156039519409854944360861270016", "15700552912217918504935535104613666686740355964592493428736", "1362589248002505825479959810065329461558835051764983529472", "-384908972540840314043870763813962386784012720495480799232", "156764210879058417460448060826127650559737063391233048576", "-198184624159471307574231184832372893292962781685522366464", "-505455190244178704938773025960877550975948863692997656576", "-945212802228684401686815607308878915112397293421303169024", "-1127930946759209832969646344798501781632171100885517074432"], ["-82651669004437084313306650864555958874873700266760837529600", "-19848970377584248338169012855076008272973295697205097660416", "-1722614087008985302992300772302024392089896519018519461888", "486610047222232940793379691129715031314601006955984060416", "-198184624159471307574231184832372893292962781685522366464", "250549184874427194412040633719356356482723281329595613184", "639007119968722690657263163388255600877319453525814542336", "1194957974846265198991394639087597993748026529743749775360", "1425954109728321784344490257579322115847404765700981522432"], ["-210796953889927247452330193312558385033412591134371024470016", "-50623327318672036154925534990834259122918757484434548588544", "-4393399511991443443328367283832211070229675665391255289856", "1241062847517013324800516809155199886761194761021707780096", "-505455190244178704938773025960877550975948863692997656576", "639007119968722690657263163388255600877319453525814542336", "1629740282633019193185947500830371214529677871937361018880", "3047651719054170837353167059765440136141694145251881517056", "3636790234706773566858223789342731080742902138558929174528"], ["-394195140010956954734694307235032740005956419954430728732672", "-94666783518250737384069252599944978008034931393312701022208", "-8215757883569171929491127599397121289427550173563220656128", "2320815998104149998594338259211762089121019888465782767616", "-945212802228684401686815607308878915112397293421303169024", "1194957974846265198991394639087597993748026529743749775360", "3047651719054170837353167059765440136141694145251881517056", "5699178635781031268831646267064564989312396870240216023040", "6800881176439149694532883238812912344353596283985284038656"], ["-470396609559320788285024027325328344970742930745116038529024", "-112966725068283604830724252212678944654815997930953536176128", "-9803937849877545839668475802699544311832751585262514995200", "2769450625111406692002659328432387637111133975206573375488", "-1127930946759209832969646344798501781632171100885517074432", "1425954109728321784344490257579322115847404765700981522432", "3636790234706773566858223789342731080742902138558929174528", "6800881176439149694532883238812912344353596283985284038656", "8115552736961341501583675416644046627330665955404227280896"]], [["8071160090123979179748303982365216007790514165330816844955648", "18921092815944171162731260705582749017547288556772102638665728", "-5748110543843334086600645494112478533176379970337070708162560", "1469834019684635350579453156728714592879884452087060141965312", "-95456550727311991907596154557354600435504756946108936093696", "-1033791119348807614183479998109758249367589659104839137755136", "-1081204249942103635289542007316342380615437145986640683991040"], ["18921092815944171162731260705582749017547288556772102638665728", "44356418327972336411897524098202769042358245332142120302018560", "-13475204543328096281279859219062749239678619862924252166488064", "3445708621802110886461520934142725037226512962804682252615680", "-223777280593329124901965805047454620965215909934335927517184", "-2423500154015300101613525085878126409050874830294380896583680", "-2534650005416210162778417106865859982931148900417483747360768"], ["-5748110543843334086600645494112478533176379970337070708162560", "-13475204543328096281279859219062749239678619862924252166488064", "4093683492249424386913661096350309973439916695583318800859136", "-1046784889892960058013668042818640607316911189035010964324352", "67982148735467564082796512011651328298720740115615196381184", "736244302790084376357270215451171348123584501342038856302592", "770010937677357372267502636889882462884518177235048526249984"], ["1469834019684635350579453156728714592879884452087060141965312", "3445708621802110886461520934142725037226512962804682252615680", "-1046784889892960058013668042818640607316911189035010964324352", "267670572916254401934466392202424565690979755225991631339520", "-17383533977034531961713451248305478007814726241146722320384", "-188263067452475199653181262392207279771486307953461587607552", "-196897443619917365649171565528223009655494256296433712889856"], ["-95456550727311991907596154557354600435504756946108936093696", "-223777280593329124901965805047454620965215909934335927517184", "67982148735467564082796512011651328298720740115615196381184", "-17383533977034531961713451248305478007814726241146722320384", "1128952093008964342916109764592817557106562849103251767296", "12226511842617690759280481367594134317039056984717658161152", "12787260713298325291567170313825932023328344045608538996736"], ["-1033791119348807614183479998109758249367589659104839137755136", "-2423500154015300101613525085878126409050874830294380896583680", "736244302790084376357270215451171348123584501342038856302592", "-188263067452475199653181262392207279771486307953461587607552", "12226511842617690759280481367594134317039056984717658161152", "132412697370749855994850306356705884029743774048537030950912", "138485588107714754495389076791471638615790928076211937607680"], ["-1081204249942103635289542007316342380615437145986640683991040", "-2534650005416210162778417106865859982931148900417483747360768", "770010937677357372267502636889882462884518177235048526249984", "-196897443619917365649171565528223009655494256296433712889856", "12787260713298325291567170313825932023328344045608538996736", "138485588107714754495389076791471638615790928076211937607680", "144837001997182555714883289139728411853022591858179311665152"]], [["27709495798971789366610852872985985143801366400562339250176", "171320878858461616166395109816232249671307949555807705628672", "-42556989164056537558738840029204412392580068947671040131072", "-68712133450735987495334235716509580785103119394614512975872", "178681043128081688770565146389230936049584678754667789811712"], ["171320878858461616166395109816232249671307949555807705628672", "1059234124856389344976130393920667879256004654088912405266432", "-263119215089678236947438757034868447405838504831845872435200", "-424829927488496665770946103336077093184592266406262743236608", "1104740178822941413671336991312673300555991339714212664442880"], ["-42556989164056537558738840029204412392580068947671040131072", "-263119215089678236947438757034868447405838504831845872435200", "65360168941682063253606087277170396545120758436825399296000", "105529943233780716232004702176420114680146535448405375713280", "-274423153398058440659901992595497232629390222550533377359872"], ["-68712133450735987495334235716509580785103119394614512975872", "-424829927488496665770946103336077093184592266406262743236608", "105529943233780716232004702176420114680146535448405375713280", "170387700938497260269871025943006895688511243279727360737280", "-443081165013079820223655277635987460094976219644264861138944"], ["178681043128081688770565146389230936049584678754667789811712", "1104740178822941413671336991312673300555991339714212664442880", "-274423153398058440659901992595497232629390222550533377359872", "-443081165013079820223655277635987460094976219644264861138944", "1152201231121790893815549303946442938799699092323539538149376"]], [["1915812532184476498169935351256461777830561599676892846227456", "-1299147509816104061756867969457721917501373843778481973886976", "468270204031939018891649811709353989570759713916494286946304"], ["-1299147509816104061756867969457721917501373843778481973886976", "880975682070997586885722621155686034351913953844478852726784", "-317542587945965792283066200809367457033525789859289485017088"], ["468270204031939018891649811709353989570759713916494286946304", "-317542587945965792283066200809367457033525789859289485017088", "114456388764764215454294865633406352770464368751467076517888"]], [["109213287943053436350464692146393628907479098426196114129551360"]], [["39176478848101220649896277636331703265934276751980328048918528", "-121257709365413539654861247242638371010167953377718964506853376", "-7063510384039391172509484023207647631534835332295025642962944", "5546017044567931245706741451918240722011054676169281603895296", "-2070049767505931297188896944731050893328335805772483790897152", "1449159474545586408904416215519335432557191815888685076840448", "1296281144168206518064287519594345294942274382301170489098240", "230672305118541989014041660701013904741906321417427973308416"], ["-121257709365413539654861247242638371010167953377718964506853376", "696006285277513400401768673494846497200960213871886483706609664", "46028027830625583220218341149497070392228141477949339330412544", "-30560594748205103049951681697396247239126750299711501789822976", "9334907630116149857415682673648646506196403735146614264692736", "-7798876181471461627354581922049939217352977999274982525370368", "-6323335271119282294731253073632081782923275499909429793390592", "-5147479538717110949780796874169940067642912993286048941342720"], ["-7063510384039391172509484023207647631534835332295025642962944", "46028027830625583220218341149497070392228141477949339330412544", "3094481717211195545889787140844026720249751744730608953196544", "-2009283217573282247286774315223780469646135759682598430834688", "593845631566244752365639138570476427674339442724008200503296", "-510965031925996224054735360072454534397788976262504228323328", "-407870270667277270545872985183402436780665033956387683565568", "-375669446170964254925004043281170785248947606876615964884992"], ["5546017044567931245706741451918240722011054676169281603895296", "-30560594748205103049951681697396247239126750299711501789822976", "-2009283217573282247286774315223780469646135759682598430834688", "1344594658397207979559282730937306422449537863304152294096896", "-415333414886585226555656241549355693955267950164392661745664", "343548178494235662643629875150482949894900705824436790493184", "280039438822017187751646803147400835004853012451197739597824", "217834303721456491461776462194658183536314169490128284680192"], ["-2070049767505931297188896944731050893328335805772483790897152", "9334907630116149857415682673648646506196403735146614264692736", "593845631566244752365639138570476427674339442724008200503296", "-415333414886585226555656241549355693955267950164392661745664", "136108435014044907231669625459483137888643250751970557820928", "-106822634236142374786314277008298022993150452483263484133376", "-89593699358435205090042861288936887688761310229791393185792", "-52664085959946000275463284466228728409667652865648767270912"], ["1449159474545586408904416215519335432557191815888685076840448", "-7798876181471461627354581922049939217352977999274982525370368", "-510965031925996224054735360072454534397788976262504228323328", "343548178494235662643629875150482949894900705824436790493184", "-106822634236142374786314277008298022993150452483263484133376", "87840991814788782259832913903385652024726380967265839349760", "71829330853369771582377505295704744554190535977981144203264", "54340849230585516504800924059785394662540868811871565643776"], ["1296281144168206518064287519594345294942274382301170489098240", "-6323335271119282294731253073632081782923275499909429793390592", "-407870270667277270545872985183402436780665033956387683565568", "280039438822017187751646803147400835004853012451197739597824", "-89593699358435205090042861288936887688761310229791393185792", "71829330853369771582377505295704744554190535977981144203264", "59547205933459046120251015679740319868516870540787022036992", "39583352996960812609589130417524710890953480811625511387136"], ["230672305118541989014041660701013904741906321417427973308416", "-5147479538717110949780796874169940067642912993286048941342720", "-375669446170964254925004043281170785248947606876615964884992", "217834303721456491461776462194658183536314169490128284680192", "-52664085959946000275463284466228728409667652865648767270912", "54340849230585516504800924059785394662540868811871565643776", "39583352996960812609589130417524710890953480811625511387136", "62650413746305941739931413692105693573246532630039226220544"]], [["4737061931043233962759967603369438061356355994926945140366901248", "1789998936804230436375208863193580923133345892426081765081219072", "-330147819475273950459386840733271774254982667668200566395240448", "102717774300805259701109008464032117246738511144416876647415808", "-53756837506222209806515691707442912626048547665420283449180160", "-24007842900037606662833629510984072134473613595496126043127808"], ["1789998936804230436375208863193580923133345892426081765081219072", "676388917941514743134594688480763635806318022460336501560442880", "-124753329057454071476671048616369229796809777401257809353375744", "38814081273547156568359649415968733653715220692320035186671616", "-20313156843382066298872748834391904921414716137882548776730624", "-9071870685162485231400687656582392207352088846998502094405632"], ["-330147819475273950459386840733271774254982667668200566395240448", "-124753329057454071476671048616369229796809777401257809353375744", "23009532974434588256073579278161362111237553837911101929422848", "-7158878161277449031637199925414176912892744186756565060026368", "3746563364152037564273834177449892266008224161240187601420288", "1673217935321946575774799833863979464513186591262577463918592"], ["102717774300805259701109008464032117246738511144416876647415808", "38814081273547156568359649415968733653715220692320035186671616", "-7158878161277449031637199925414176912892744186756565060026368", "2227317546382079101977562635629897316249392542655963459485696", "-1165655586198583751902210081104574435535362933311255236050944", "-520582636316127580049387622362781578194073956937142267543552"], ["-53756837506222209806515691707442912626048547665420283449180160", "-20313156843382066298872748834391904921414716137882548776730624", "3746563364152037564273834177449892266008224161240187601420288", "-1165655586198583751902210081104574435535362933311255236050944", "610040067184421288793899238801776780198919692824764510896128", "272444339643245705405253242598098277102759156887246103117824"], ["-24007842900037606662833629510984072134473613595496126043127808", "-9071870685162485231400687656582392207352088846998502094405632", "1673217935321946575774799833863979464513186591262577463918592", "-520582636316127580049387622362781578194073956937142267543552", "272444339643245705405253242598098277102759156887246103117824", "121673841107234972603385245769849460666827798117993437724672"]], [["19151214366075161397469101796488230510959143073664236913470472192", "-307739808629357972867202989609579387601604572198642590869880832", "331243827969725197255579352122852321033753489093134062710685696", "36253323231054655834436054431656098143641468787388416463470592"], ["-307739808629357972867202989609579387601604572198642590869880832", "4948793106060826478826912538251540126292219119292057384910848", "-5233814802539891963519633982235938595233984165386825173565440", "-713337444809954145578962445401033305363936535806491672707072"], ["331243827969725197255579352122852321033753489093134062710685696", "-5233814802539891963519633982235938595233984165386825173565440", "7844093134582819490475412505414311249548805264946658948415488", "-2483325533903014047469689927819136372855040948340020429717504"], ["36253323231054655834436054431656098143641468787388416463470592", "-713337444809954145578962445401033305363936535806491672707072", "-2483325533903014047469689927819136372855040948340020429717504", "4643198939829916917164531827567743169564469764310086906281984"]], [["441295838256189881585387956009357852085334636648845605028757504", "-214975765294737537053158725229477913616286522012227530959880192"], ["-214975765294737537053158725229477913616286522012227530959880192", "104724712217269242564897174230067120704913348597967643121549312"]], [["802625088823984837329634486317368469410866630881614401658580631552", "25487461241396016717021573312479666418207696451153686240717438976", "1831104799763860629933955676969744613975245973131420823868932096", "626970519780401226807375010631218999361658605278170743754981376", "-222076841607277299541689011186107021944735619432399314062671872", "-42733692847343318552570826463557550417732677719488303565111296", "-51411302041302847163236366373363630698336259957871589789270016"], ["25487461241396016717021573312479666418207696451153686240717438976", "982338143585650593583774598840560665320896615471328756620066816", "79712630407717557397566145051412635215707614142600009568223232", "12139091015637710027703703009036736158970706991003365535645696", "-1661971774873626149339821214940718945932298431283640645189632", "-5579976431168501566122984294016066872847058977366744814845952", "-6265961112326055730283362153835219424659106987809401374507008"], ["1831104799763860629933955676969744613975245973131420823868932096", "79712630407717557397566145051412635215707614142600009568223232", "6928243102455162808544007466559459088656917453632546837364736", "496665911423526520538933141481567995488436181136172698828800", "141855933226775769658833125521578200719080655665479370670080", "-676350715430056643403061806282544541870984371027524217470976", "-680424548889209119447855552146095683420617244701471797149696"], ["626970519780401226807375010631218999361658605278170743754981376", "12139091015637710027703703009036736158970706991003365535645696", "496665911423526520538933141481567995488436181136172698828800", "858573860516747806021795686138792335219049128488592002252800", "-428847874983634773951172388071725150600540131789868955074560", "126784822817949458152314770565196279381116712318386789416960", "176159717628969095202210464276231473506640643435246854864896"], ["-222076841607277299541689011186107021944735619432399314062671872", "-1661971774873626149339821214940718945932298431283640645189632", "141855933226775769658833125521578200719080655665479370670080", "-428847874983634773951172388071725150600540131789868955074560", "238279354771727177057488260538769345434403878893617615470592", "-99970818551224861986141519496989883047434855113530667958272", "-135637311856124731498480467653359678103281707054883821060096"], ["-42733692847343318552570826463557550417732677719488303565111296", "-5579976431168501566122984294016066872847058977366744814845952", "-676350715430056643403061806282544541870984371027524217470976", "126784822817949458152314770565196279381116712318386789416960", "-99970818551224861986141519496989883047434855113530667958272", "149506767386338754375421418251424475325721850111841353596928", "103621173194996390328771908651183805997542848002645274132480"], ["-51411302041302847163236366373363630698336259957871589789270016", "-6265961112326055730283362153835219424659106987809401374507008", "-680424548889209119447855552146095683420617244701471797149696", "176159717628969095202210464276231473506640643435246854864896", "-135637311856124731498480467653359678103281707054883821060096", "103621173194996390328771908651183805997542848002645274132480", "130790423490798457558723773260918267117907943960991942836224"]], [["11677751739135321487987650883601502248333610234082803318079356928", "1394476483683737426890951994862772909629023970881692513322663936", "132157054973749651641650202361904689555082390860233610528555008", "-51275979425718341406821333986359462099812529846475524751228928", "10556677725990715451938364373752660807064880246775962925006848"], ["1394476483683737426890951994862772909629023970881692513322663936", "224173893474711442677533520858742691313765202107173289968271360", "5906952875309743202053337865307329913059329310180465671405568", "6439192599864980596674531542064581237824568094106493466443776", "-8221979425359925838315689757417668729525514100728662216146944"], ["132157054973749651641650202361904689555082390860233610528555008", "5906952875309743202053337865307329913059329310180465671405568", "3186751720962626911120701756647912484388647574695417191858176", "-2731762843242492211374537707754201937995891380649779552845824", "1743508503036940102361730844478135027885206931324534666559488"], ["-51275979425718341406821333986359462099812529846475524751228928", "6439192599864980596674531542064581237824568094106493466443776", "-2731762843242492211374537707754201937995891380649779552845824", "2962272383466374068973403090190032764352261973654840654430208", "-2112470726039194940038530580633244543002304703309242475479040"], ["10556677725990715451938364373752660807064880246775962925006848", "-8221979425359925838315689757417668729525514100728662216146944", "1743508503036940102361730844478135027885206931324534666559488", "-2112470726039194940038530580633244543002304703309242475479040", "1569151238138144544213038503694626765663259799449618129879040"]], [["3587486352431628805618045663381872893987110244280404472368201728", "335401566717320376041363705596445237789659867414857173675540480", "58617664198863197976469581750959526967777367970882514392711168"], ["335401566717320376041363705596445237789659867414857173675540480", "74159671881815626002170982259499129252223137003666640862183424", "-3043987991789964632731762710552461539480267020237238360342528"], ["58617664198863197976469581750959526967777367970882514392711168", "-3043987991789964632731762710552461539480267020237238360342528", "2655431703661906094228433917115508709950167647927279971991552"]], [["252692355190477765908069832079829893120"]], [["13983987894429083340309445536903055859073672121058381809837932544", "98420117962692069761046707453430621255265297312581207329865728", "-40650122622688066824738389471626365138697276073219908096229376", "-57438876201190169948592138761851871646670991527566312015396864", "-45862662373432244338788821698171456368286369393349028862754816", "-31625966668760004386585531735423355847408530309501053457924096"], ["98420117962692069761046707453430621255265297312581207329865728", "17704573514931687384591735552936985106229555780885581827932160", "3550973259598159028086515615039840038827693771112178230755328", "-910628242801697741557808822415853567190364995082866906890240", "-481702537064048606000631819707543422987256574888669905682432", "-1842659149873098084652466478337740234494333929126966411132928"], ["-40650122622688066824738389471626365138697276073219908096229376", "3550973259598159028086515615039840038827693771112178230755328", "983626481093326956377505855325819286308212847234166011461632", "52756380756276141174560588117526681722274118238575957901312", "97473964286299720658222191725749151830430032803495829045248", "-273477775617867252782236788899265014502503849043763040092160"], ["-57438876201190169948592138761851871646670991527566312015396864", "-910628242801697741557808822415853567190364995082866906890240", "52756380756276141174560588117526681722274118238575957901312", "251001171529538325441255380018388835451351577181971919405056", "193110037788638263508837269635835184929000981033339695661056", "178125427370341038112099827349980088832864982487207082196992"], ["-45862662373432244338788821698171456368286369393349028862754816", "-481702537064048606000631819707543422987256574888669905682432", "97473964286299720658222191725749151830430032803495829045248", "193110037788638263508837269635835184929000981033339695661056", "151898286152673914459182233639719828849771458218599575977984", "118856376089707017884745632796764464545859229608638930747392"], ["-31625966668760004386585531735423355847408530309501053457924096", "-1842659149873098084652466478337740234494333929126966411132928", "-273477775617867252782236788899265014502503849043763040092160", "178125427370341038112099827349980088832864982487207082196992", "118856376089707017884745632796764464545859229608638930747392", "225807436922279117698644091384057634369171623920668829024256"]], [["31331669477471132190469404407434765821443391025766377534938677248", "473378061812958035800117148893397689544270177681563406747828224", "22082320344892827830695174143750170843670029983365372628172800", "2542178294439771397563217134461546121308432172164195800842240"], ["473378061812958035800117148893397689544270177681563406747828224", "7152085833374474835637758977699064416575030094580526973190144", "333633227323382711541438317648852684212548558103027084427264", "38408787462480313531639396108768818707478642046999619174400"], ["22082320344892827830695174143750170843670029983365372628172800", "333633227323382711541438317648852684212548558103027084427264", "15563450015489746141212159675149302533728032931196853813248", "1791707764312318592612911981017494210938122407902435082240"], ["2542178294439771397563217134461546121308432172164195800842240", "38408787462480313531639396108768818707478642046999619174400", "1791707764312318592612911981017494210938122407902435082240", "206266393987324976808792919422358161195900884462017183744"]], [["502743703130396803596207721825672626176", "-5032966023505637064319730294471000064"], ["-5032966023505637064319730294471000064", "34445422650894194013595943862068576256"]], [["17105611711761754096716055987928146867254810333077588313194364928", "-1547490649945473374916836180819729195782356370618676061906403328", "-172911575186644038643943885142613843684507713387883519459459072", "-54797853822644521878721533627929690615610912568966583515348992", "-29451598817151334969100562533863081032755115426410550586769408"], ["-1547490649945473374916836180819729195782356370618676061906403328", "139996590126154807289112671747626822947240145833394850527969280", "15642763929026228703695766719354780277840580828757583869247488", "4957388712928262416186771224511693724668449431699211983781888", "2664393098795111651451971512972899489196639822144067774447616"], ["-172911575186644038643943885142613843684507713387883519459459072", "15642763929026228703695766719354780277840580828757583869247488", "1747871595434872317911130875372597838449424084987087312388096", "553922501047175497599756769932455701921776310511985567465472", "297710624387500888646296182194326670623326314188835313942528"], ["-54797853822644521878721533627929690615610912568966583515348992", "4957388712928262416186771224511693724668449431699211983781888", "553922501047175497599756769932455701921776310511985567465472", "175545010267197845687487377755817238386786427305667262939136", "94348242788401909576578604163018911954249113491708607201280"], ["-29451598817151334969100562533863081032755115426410550586769408", "2664393098795111651451971512972899489196639822144067774447616", "297710624387500888646296182194326670623326314188835313942528", "94348242788401909576578604163018911954249113491708607201280", "50708310670352188125394563509337973184307996016920405999616"]], [["5955751485930641715311189951107708223488", "-601368872600730110433944544145531994112", "-265156341800334296056678623926768631808"], ["-601368872600730110433944544145531994112", "80050533451837011247447680734499700736", "30675067137527513467528904053396340736"], ["-265156341800334296056678623926768631808", "30675067137527513467528904053396340736", "18034103690129202632783607359558647808"]], [["33885866727341299749480842511427567616"]], [["1021244117537666900976688348225492484096", "-48654214282824076276191199841482702848", "83971241098866248607175436454999359488", "12663704851147462582104305965186678784"], ["-48654214282824076276191199841482702848", "12439424791867362932239320030250008576", "-3127554295791185891291797441891794944", "-71768936036285180334785642239098880"], ["83971241098866248607175436454999359488", "-3127554295791185891291797441891794944", "14902445504836679104021716431628402688", "1977680388863423049992953372065398784"], ["12663704851147462582104305965186678784", "-71768936036285180334785642239098880", "1977680388863423049992953372065398784", "986417514941602019510840267114545152"]], [["51664820704477029719302527646510874624", "-4115606803672905765204060084988018688"], ["-4115606803672905765204060084988018688", "5601783780736047903897407041891729408"]], [["40331791663894079558913300033307672576", "602321342905143780990533997835583488", "170299259040213981998730326252191744"], ["602321342905143780990533997835583488", "2898098253161494356331948966758318080", "-290621450972027970568759261362388992"], ["170299259040213981998730326252191744", "-290621450972027970568759261362388992", "1063392810151837987260218465117536256"]], [["6889545665522268286963099174654967808"]], [["5852431744185205375582029422977351680", "80368561021884604072787711409258496"], ["80368561021884604072787711409258496", "1093924051751187362874421794125643776"]], [["1010374661873352769534671585942700032"]]], "claim": {"K_lower_bound": 30562, "sdp_bound_num": "2734129056885511227785792204638927438922328555475809743023793766400", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 250-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 0.811315865165835, "theta": 1.0, "seconds_model": 0.008728981018066406, "seconds_solve": 2079.290804862976, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q7_n9_R3.json <==
{"problem": {"q": 7, "n": 9, "R": 3, "lambda": [1, 1, 1, 1, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["15851123772372094567499543914002941739008", "33503213218019423179272572580424318976", "28750876032157680549480438554376590589952", "33325306607474237044245096292037951488", "136360986023718100583492062701192357085184", "33262414463907870544257771263542427648", "328547377461159836465746019952269398638592", "33252355816224724303567788853161885696", "1627455913405054634251845819223523570221056", "33246795912568610541306941325216579584", "454523170828886511258463585533439439273984", "33250302352893714342772651329417379840", "775126460425476277796987181657456725983232", "33248289337338549533508423521822310400", "591616098806729252087959884752871906869248", "33249174239567750505856281766703136768", "646659466377130989714093253136766275158016", "33248856090312308267980183300653187072", "33432549594824007834157774231207673856", "52418058406050671601606757487156895154176", "6661587130096097995209847352038634029056", "33453886682821665109805004893638885376", "158525389635025730465328663806822074810368", "28091986913448752102445790560534686334976", "33293714695860949862200069424506994688", "327782536153894189879003642575534671527936", "127304117848715404495686029369982511480832", "33257676840181530155895034400947044352", "1641603435512102429448413488631471933489152", "311616686857018264127703381535118826930176", "33249664115981499290367118640037232640", "454338926505155853279696816383935213731840", "1626702726555424233548250534555896455888896", "33248549690674606710583453037711327232", "775223365133890726242040274540180765933568", "454372218295668202375350728489563095826432", "33249296129542527370513572617091284992", "591595464619013434682964104560459586207744", "775165316979017123179545289626736444571648", "33248731779410384888964926417460527104", "646653979802791515504378541589768146255872", "591598989316436766873902048537735321354240", "33249015198451453106635753256533360640", "33286723773539702532864122708431994880", "220592225722919446658579211267862278701056", "6065773547163732796623555003244240437248", "33437617338241085648405684298092380160", "356293102819254324804155385133521765924864", "27100063806889461674192509577624247336960", "33289833880068988575919380576184827904", "1675772971993883243585830652714534811205632", "124983563559759824795558796828776752742400", "33254962688019439830281174413060603904", "454546364605988285495137691809095926939648", "311173015946616203461402045041553220567040", "33251422941091664373683674849080246272", "775126460425476277796987181657456725983232", "1626702726555424233548250534555896455888896", "33247542765430760276627592524377096192", "591623387493444420352243434437094049579008", "454368746068838514831284171263826437603328", "33249738688483639559755507089924947968", "646652827680796389674891779690106095403008", "775169712907344980227986294258191170535424", "33248572680401047840039035988961394688", "33254302771295430530376896216861507584", "407540588730187761942876916750884263690240", "5967145043531077891070731707881409740800", "33435292455531293272952069601210925056", "1845512771202826803194234732199415579148288", "26856185949777123074398850798101731475456", "33287324162756354008427838372524851200", "454593815911728316687644629121897099952128", "124722198411435944786956728943106683043840", "33256735557481979353781613085486743552", "775149598578069714018955150257776561750016", "311079512897457829055341186866091801968640", "33250416909737240369341543146890199040", "591595291873730840381687103801720383209472", "1626872563381046190383015840107159542038528", "33247985188179125331363862691511795712", "646669598028917892229368457083253927444480", "454362065529892902458686613213986854797312", "33249579623691738909202080822309421056", "33248990678205581531945801060469178368", "2115602238192329901054000587305824926302208", "5945190991479090481047050538994123145216", "33433077932816179989262206012227584000", "454544397060138659255719040746116798742528", "26804434350122729901590473918503228276736", "33289161570888187570374358301916790784", "775311598280620819848268642591142731317248", "124707795154886152006610842752834468839424", "33255729160490359058634116751763177472", "591652068179545427258884814254878312366080", "311097694741563770137322466399344536846336", "33250859272213399761370861179873787904", "646633569431465674395565889655273766780928", "1626771341348782303841570470600553135079424", "33247826146675971669866652845436043264", "33246116737869065724612084794382090240", "454338926505155853279696816383935213731840", "5940174011490848842687390412653646053376", "33435009911462376259565254247480033280", "776356306135384020758688928982479438610432", "26805187887274927169362982012769819164672", "33288151022193846148110433158845956096", "591737536448480760673052660240492219334656", "124710321488092437150804935270818394406912", "33256171692467589767191362111950290944", "646673961789344117886260169334368113786880", "311087643212900705647514813453479683555328", "33250700275759657841993192900048977920", "33247870129853826515532955139121872896", "781544256290999099401382539600223679807488", "5940547851199849730506744470450957451264", "33433979818615579301335732533327822848", "592247242610034487208664827137361885265920", "26805102543490548428961169623161956728832", "33288594729072888204062729732278452224", "646806969937302221639779694010429559799808", "124709855049715830172655507551390460280832", "33256012563496235204936502217533292544", "33246863245752143574702154699388223488", "594243926656075163104687022912421603835904", "5940442134566919828401766770561389690880", "33434430637614889556708380936591376384", "647378315984516623497595540943684782522368", "26805016375099454240096131559948659195904", "33288435389342241953471878036285554688", "33247305721345074056433095351279288320", "650434311139105491092136583435218134761472", "5940493807253739794117009617519342780416", "33434268127809944892966156225870823424", "33247146644077058947456696000696025088", "33307875072734203897925076785198792704", "33261280080628378671142484071512276992", "33252363669174734762832898942937595904", "33246790059239934163979988399841869824", "33250303339280469082740887555680501760", "33248289159075183876413663936348422144", "33249174304753030699477086866860146688", "33248856104819418103355733397127299072", "28233633936245114834809336450304792592384", "6007603305296576647183365799078701039616", "33472185317884306481769350460432449536", "164703152406315101810853731320631551590400", "28279958284122085328411360974499244670976", "33293452424066002428834627017290809344", "353713390590480795784009497437081425674240", "131034980092009658505988498620065708507136", "33257429462739536637037705709725155328", "1723433295367959571889346446680956937961472", "314450834914302988893034932434147137814528", "33249632140067655801449954262839721984", "454338926505155853279696816383935213731840", "1626702726555424233548250534555896455888896", "33248549690674606710583453037711327232", "775151053394745764745971319146216805105664", "454347375791913361699865365177770444849152", "33249296262563053154350449968361242624", "591593341091292751560374058131144442904576", "775161671155043637980831573836476029337600", "33248731786122341039465347595429216256", "646664590869894219534187556377434446102528", "591607870456259556245437264016444934324224", "33249015170404374091576356403350077440", "136652991789215458167180146676929663074304", "5965021504243083041398091989908849688576", "33440730966342270009204976984742952960", "341096146977411340643808426731891454902272", "27008537958799966470888067639969008582656", "33289972459061605682837170543982018560", "1767112231018023811761287607805767936114688", "125467247249082849612683575836112404348928", "33254928577316684219953394105913966592", "454435666226309380820236845667743667585024", "311121133299461147244637542885396576206848", "33251423533620058489762642989468876800", "775148200227621999858189441638483898662912", "1626798476905707897361220201298773990703104", "33247542725429822757218742391699144704", "591602925523668547553581223980792398479360", "454356676919591813886540049332212437352448", "33249738753127320986188958319813591040", "646652603012545210025338493626403600203776", "775169390072231318904348156289792451018752", "33248572681000675046567892059615657984", "311075786336817615320696889750804236337152", "5940174011490848842687390412653646053376", "33436143109839822405433277693095313408", "1637944554712081867967297694298107262533632", "26806751111211920864158165446648955666432", "33287400248504792612396774419024838656", "454338926505155853279696816383935213731840", "124703004257054878247365837384581824643072", "33256736922407586731482536495747694592", "775187770498874388139378097887589120868352", "311085660460314479070256262036048903667712", "33250416839503485953010046613160198144", "591581852424608907126437469569862248431616", "1626770933428960355199174904173435270725632", "33247985230617257303115805240397398016", "646669428042043004024718633981340899344384", "454361981611423167349900234132234658906112", "33249579624155966423934098425396592640", "1626702726555424233548250534555896455888896", "5940174011490848842687390412653646053376", "33433236726112355774040670741028929536", "454338926505155853279696816383935213731840", "26803719532882747629999448515474781896704", "33289162673447877872029999700744601600", "775126460425476277796987181657456725983232", "124703004257054878247365837384581824643072", "33255729501194669245707369284156522496", "591614385125659429954674095025663500091392", "311087275883250976313024682950798455341056", "33250859391249071663905708238142701568", "646637595996832239343436803783335323107328", "1626796825800942304894250587054822614106112", "33247826136018081644144082041226395648", "455636240727760506556912819950760925069312", "5940395148542825231479149932102274777088", "33435002905804951438687606058973659136", "776051616294108821618114006937125181718528", "26804824526480770824430578921079239081984", "33288151582574484868997182285447954432", "591691779007896368846149508458434946662400", "124708288967543645613260081092819771457536", "33256171836997089353759509206423044096", "646717858765060385952738673282959422783488", "311097801348443948130958673469090702557184", "33250700159722121972102626195051380736", "783954093203207846256805574699504805871616", "5940686656682572089969674738035943538688", "33433975421974815713738515895111647232", "592172157940978152870822191370991105474560", "26804948716467055608751228126034302861312", "33288594966312491045237558976618430464", "646778853000776148231317747806494791827456", "124708809762777990377886244990881152106496", "33256012637830666001400820911866642432", "593965667045860988096009921193637918539776", "5940414314429548650879396342335440683008", "33434431518892797836102298197200732160", "647614272674432510235527768000197480677376", "26805420761503811071330769990193426464768", "33288434765691261537233896422261129216", "650413539213546055288646954217022330765312", "5940492074533825607155946446713148932096", "33434268182704848510027237790928863232", "33259316617008278554144720790541565952", "33252093737316309241355660528665493504", "33246776329730528777673211163537571840", "33250302228790225404413278770780176384", "33248289337338549533508423521822310400", "33249174216549802900393742280297545728", "33248856107856239762227681883989213184", "27317174348008261327894979162549652553728", "33294833921183630705476580614210584576", "129263648652903147275519402659938698264576", "33257545131214532315650416253020930048", "315875398999761317594909373523677719560192", "33249616284299518876933384553313075200", "1627943521490908797422236439929132534464512", "33248549172712757148334812393199632384", "454346395563339626818285446231063042981888", "33249296267824298321313316136682520576", "775178126517343995824866567328811389550592", "33248731755850838516315033060786569216", "591597836991617545007898582398600757641216", "33249015202087901972036557814049538048", "372888552627141825169430882678565263900672", "27192112116381559317102135005570142306304", "33289695452047027822476481945694896128", "1735935647494583000622453447282859377164288", "125307461490699138784650421085914204733440", "33254939816709700583717748382629888000", "454338926505155853279696816383935213731840", "311075786336817615320696889750804236337152", "33251424051678622117580453967957065728", "775139756457679903631275248158301017341952", "1626761286699163461589862031169804990152704", "33247542740962101687627498028324093952", "591640959341546230409780254953770951114752", "454379110390287185636696643521207217422336", "33249738632989108736165569454212644864", "646643146136243411397486623981018982383616", "775155800756384824266905759511694563868672", "33248572705991589589641506359141728256", "1743449129520085876535178566025052967403520", "26833326615507100126230983320968127053824", "33287359310949576605473459379114082304", "454338926505155853279696816383935213731840", "124703004257054878247365837384581824643072", "33256736922407586731482536495747694592", "775150624076981684251063455454748834004992", "311079678062189833991806366674545836818432", "33250416907860987497299638667746213888", "591572901513297081193155995712608211566592", "1626703250556546946290068854839120242933760", "33247985258896450075541210895124267008", "646662495453593247072812717539009585217536", "454358559177909056770684567696999907852288", "33249579642473610442734959680544571392", "455004215400227872725482076758861928202240", "26806031823919009537773213015870831329280", "33289159107116710008873934317525401600", "775254658397172779520348963003403180441600", "124706321899598295659883914394097751687168", "33255729265270377696273256581896863744", "591617077230168532244541135968273944281088", "311088020235006924327046947799953620074496", "33250859382738233893818718848211222528", "646638826855141446548708151446226866274304", "1626804616056435164261604968136608621527040", "33247826132768489041019958819616194560", "775126460425476277796987181657456725983232", "26803719532882747629999448515474781896704", "33288153286811719889575305418840735744", "591634763836143879763229215178498622095360", "124705756038751287481588412587489068318720", "33256172017136707882896173271040917504", "646690682506409320305099319328592048947200", "311091512612410553099048071217284430954496", "33250700231561329876882350272791183360", "592399594538244604840604419633814333030400", "26805414554769559703862562911960357142528", "33288594247881726371212650065629806592", "646843747300469777482299302299085446316032", "124711222188704290814071007219605152202752", "33256012466279256494806482504361443328", "647319242067059725355520535321953922187264", "26804915089024214379424308597427110150144", "33288435545554800660795801475118792704", "33251703501458382497817770010941063168", "33246715663124906679644455056284057600", "33250301974896460472227318015687917568", "33248289294784360683073476572164915200", "33249174305294629466664440737128513536", "33248856063522512105320000789164326912", "124703004257054878247365837384581824643072", "33257858068529638217823382659009609728", "311484606538028684221673235538041085362176", "33249665620368789218811663644402647040", "1626702726555424233548250534555896455888896", "33248549690674606710583453037711327232", "454359990101906594396032977175578136281088", "33249296195017949760841888719177777152", "775141946714528182767860989374072891637760", "33248731822409458441018056903409795072", "591611919028040541155370588127274135977984", "33249015157618774623332038251657560064", "125346454552462520344319858629175297441792", "33254937071287521271679477791892439040", "311075786336817615320696889750804236337152", "33251424051678622117580453967957065728", "1626809152861309525873635819899683967336448", "33247542720980975741036907028780417024", "454338967384352409439638555849620180697088", "33249738847965133683317387817163685888", "775183605364085411043294847351906778480640", "33248572654849191716664233752371658752", "454338926505155853279696816383935213731840", "124703004257054878247365837384581824643072", "33256736922407586731482536495747694592", "775395189371982516093035411410755614932992", "311119058801930379749504287545568010436608", "33250416458005182908860747209481650176", "591583929039116177002713825409185167179776", "1626786636359499839174453427676629235138560", "33247985224060043657526056596791099392", "646684341353023605835902965188108235046912", "454369343852296763256966576261163590352896", "33249579584715970484826436229782306816", "777608279954169347692823202758655194693632", "124767068197434635199416694279698236047360", "33255724947451577547549862134523363328", "591572832208303465515398157084850567249920", "311075786336817615320696889750804236337152", "33250859522509401454383685511040466944", "646646224681502692062630252390608179036160", "1626851438997913867122623418745604515299328", "33247826113212904982933717289569091584", "591572832208303465515398157084850567249920", "124703004257054878247365837384581824643072", "33256172212827948155555427039079038976", "646688433065489817712939281034740922056704", "311090992071973978980296017020060394586112", "33250700237499573502829408778947919872", "647373347909696257039183547184218529333248", "124730895336907334292309433621654842376192", "33256011067542411794123610335918161920", "33246639199824098906748369232346480640", "33250302239312715738339011107422732288", "33248288996788981851345843523791355904", "33249174125967409088308807477913190400", "33248856158785866690952779756010995712", "311075786336817615320696889750804236337152", "33249670284849485993669203197121527808", "1626702726555424233548250534555896455888896", "33248549690674606710583453037711327232", "454338926505155853279696816383935213731840", "33249296307825235840722166269360472064", "775197801468780018127761317359921389371392", "33248731719660435180331494086782484480", "591585276500998195601438440344824353652736", "33249015241760011668510228811207409664", "311387519003974068460462941194793953263616", "33251420493432750136007028505172770816", "1627267444224979921224652236225655590617088", "33247542529603182792762650156093931520", "454365024084416967920548013551637443379200", "33249738708426079880118429955878027264", "775149594055092372404632645717539524968448", "33248572717423192139917439835163328512", "311474743075473368391523129840070375243776", "33250412400018391318270372023357145088", "1626702726555424233548250534555896455888896", "33247985259109221019793385629872553984", "454350526623680469779562384535363224862720", "33249579685492026807901924233289138176", "592061348951178474681536688233303957831680", "311210814825737543618933179024539908046848", "33250857980422968767076544322637660160", "646639270411157068807088652748665240158208", "1626807423359960212892047099493619557466112", "33247826131588577441076080745102966784", "646622727875060234468174177131043852648448", "311075786336817615320696889750804236337152", "33250700411236720891286996734321885184", "33250303339280469082740887555680501760", "33248287078136663463917089964511199232", "33249173856096480524095907549904109568", "33248856051994195489474896979166232576", "1643456528839867790691704090588691963052032", "33248542762930033112229425900668583936", "454656625047879028123170744081398418636800", "33249294607553277508480026829003948032", "775330685224720022685586131967490698248192", "33248731475244648673924226061386645504", "591652453768434402280791243916072510816256", "33249015029588694622864350133574696960", "1626702726555424233548250534555896455888896", "33247542765430760276627592524377096192", "454375456149113714922539701792837518491648", "33249738652564035607365645051055046656", "775224110208207516386153298242456757731328", "33248572580340675602175408456880619520", "1626702726555424233548250534555896455888896", "33247985259109221019793385629872553984", "454371363797751600530475767591866415972352", "33249579573903337954193192891210268672", "1626702726555424233548250534555896455888896", "33247826175322677891454905769273589760", "33248277626232349762672682308154163200", "33249172248225140436639105190690029568", "33248855700457909958654567041405550592", "457357605392953996006835086308346010009600", "33249280247816335247231685268273627136", "776155727646891591556443784637439912443904", "33248729959619184326342088248952619008", "591703502970814025243114685231779310206976", "33249014868385690132171237461554364416", "454826436307523679555005480247151258763264", "33249736240012327171297829940614922240", "775444076976558629878583420548156607168512", "33248572175824424952563569566796480512", "454709375346093314152918477065044201832448", "33249577765234254932024943129999179776", "33249165976259959836601444614663045120", "33248854192047314902532536143617982464", "779239726521596124975822466859351354114048", "33248724322659215440363006495790465024", "592402625967466376222917653213938792267776", "33249012663479080473112129398647029760", "776127534326810950795791021848156801335296", "33248570920456511051618800485108023296", "33248846168899891854641472322007990272", "594744078565478583880777614793153227784192", "33249005316730489202884547341841334272", "33619644242434693711852132992781647872", "33325949845799610501383778041447055360", "33262744252855846536694236335017295872", "33252506688232730897905385504396804096", "33246796227044066146021199283184730112", "33250303294037629209483005321476571136", "33248289272559468415278133824366575616", "33249174265564491330849267539584745472", "33473516679919740310275393786059161600", "33295297656346397723547331578258522112", "33257804041383303069565722171665285120", "33249669766848950805192894419019235328", "33248549650673669191174602905033375744", "33249296212755309386227727970466791424", "33248731771924716213911142567679885312", "33441515177662211233162393755697807360", "33290281331039651011162816381632643072", "33254982595120440634229200331128963072", "33251423938851993224586342350979072000", "33247542736938796559950012134901940224", "33249738724712728521966714197519630336", "33436143109839822405433277693095313408", "33287404923585350973635382575567470592", "33256736922407586731482536495747694592", "33250416821050442242412346890445127680", "33247985219804624772482561901825359872", "33433229721170615038374883023948611584", "33289160969094585972768872166580027392", "33255729125383153257025285518295826432", "33250859270994802535199314971769962496", "33434993671545970894304117983318900736", "33288151391041949415812252878399078400", "33256171799955602240767271293425811456", "33433984048540636660797127462863503360", "33288594238307033879864787001956892672", "33434429055662919041789228083077709824", "31060838687886539343698024628311627399168", "33322434163478400910000953243471970304", "133242265816242834691881106526481298751488", "33262604376734182016063927074481504256", "316192737101248124744091738451544914264064", "33252487316521454271770494413404372992", "1630977770297204243376998593110663361462272", "33246794445957834624180328772069752832", "454406481086257916691074516645899044651008", "33250302977531178227816170350002044928", "775169920153006310340754686151204811046912", "33248289257394702934032225456852303872", "591603872671632218879286681469532952854528", "33249174278195348294182913156914872320", "148926568212409347736154404045888866484224", "27774753032489868017257784384869873221632", "33294165385205383815542968098882584576", "328844780121688780413173921291484920807424", "127464028577165888223486501271169509883904", "33257665940061455808780211713772355584", "1649977359959720053292316130892396229558272", "311917185703432241516315262512045351763968", "33249660698106422075887515910736445440", "454338926505155853279696816383935213731840", "1626702726555424233548250534555896455888896", "33248549690674606710583453037711327232", "775163220366053984102721895775423757811712", "454351555864697011885403882950603359387648", "33249296240183418381644434686200512512", "591601146796911126509388384654749117448192", "775175072635494793200154174439079756693504", "33248731761460254319326912431423225856", "361312299321191124827716845890984225013760", "27128728268330436259725779639104184516608", "33289790671802912696673462235760164864", "1755718356675269027556493743753957379932160", "125409462515173100476828795441335918133248", "33254932638611096853009394714034569216", "454361198030951744673090910566102100606976", "311086226707161095018047616598403713073152", "33251423932391493644565764041349267456", "775137674549463727201912911668745512943616", "1626752117082628879480618375889340336177152", "33247542744791978684166643253793259520", "591626334263888506092484318461391640985600", "454370484169929499761181151423525392744448", "33249738679179746452001320961386217472", "2126136170256908353774157911954174238523392", "26907867956998126967698372260565138538496", "33287244917649535456371602315892752384", "454579231256912932448127847556389602852864", "124721100551858587026943612810573689913344", "33256735635549573081215906671312764928", "775196963034531822375009332228447728041984", "311087140860714943603398211930953237921792", "33250416822597867291519072234069032960", "591589773374878650024243144961748730118144", "1626830831172259932063886272078632053637120", "33247985205606999946928356874076028928", "454338926505155853279696816383935213731840", "26803719532882747629999448515474781896704", "33289162673447877872029999700744601600", "775280114666924636299033025382966997549056", "124706980574653126048565620285573374672896", "33255729218422084334567146803683131392", "591617234155171635697515206048157144186880", "311088063626686970139339361032104340094976", "33250859382254663565972867178328752128", "776189521690712955878412404948851390152704", "26804989021100977215247991363338541989888", "33288151328874148067949562198308683776", "591896808410329090596514176755927435182080", "124717394324334000953098915702405538512896", "33256171189535105994391791367385776128", "591941616289343068263163090599521250443264", "26804476169757575105849900619554885730304", "33288595695130346361391361756682518528", "33261729892253981958036933775613493248", "33252352772536366776208208278916694016", "33246786641945141342915407674400047104", "33250303339280469082740887555680501760", "33248289269716074887544526005457649664", "33249174286802900129839072880822845440", "334113422834862109444978602457094825181184", "128247912609708675186334270315502642397184", "33257612900887986075825180929905655808", "1698446549008057715584738280193836313477120", "313609043143909760848548867565435391836160", "33249641577136031844383632687202566144", "454388478389070101062928715429736699920384", "1627338114392091803970036676630876279275520", "33248549425349239228121558806597468160", "775241677005989335134424183196268089049088", "454378508986418822959191067849285710118912", "33249296095847346926214628259680747520", "591597234218686534083905253110239788531712", "775168355182563702181516444805242833338368", "33248731773820311899066881113619169280", "1667090766258157082792767779220576540819456", "124935035514769086245568801720014691368960", "33254966124927845148773498868935426048", "454338926505155853279696816383935213731840", "311075786336817615320696889750804236337152", "33251424051678622117580453967957065728", "775126460425476277796987181657456725983232", "1626702726555424233548250534555896455888896", "33247542765430760276627592524377096192", "591593545598828785180166942791279159803904", "454351144253476515378404299365085760978944", "33249738782741167863468914583416078336", "454338926505155853279696816383935213731840", "124703004257054878247365837384581824643072", "33256736922407586731482536495747694592", "775126460425476277796987181657456725983232", "311075786336817615320696889750804236337152", "33250416952330114846004158230138191872", "591572832208303465515398157084850567249920", "1626702726555424233548250534555896455888896", "33247985259109221019793385629872553984", "775126460425476277796987181657456725983232", "124703004257054878247365837384581824643072", "33255729501194669245707369284156522496", "591641757312387266877449744310478296842240", "311094843990582049284545828144327939850240", "33250859304786697045067429663156994048", "591572832208303465515398157084850567249920", "124703004257054878247365837384581824643072", "33256172212827948155555427039079038976", "33252050626963553344337788306043437056", "33246746295119437832484492562915131392", "33250303220012683422840031695868002304", "33248289316719110754161308318033772544", "33249174207245909792639556151758815232", "312523672645342436984817773170940293677056", "33249653819918135675176367903249268736", "1626702726555424233548250534555896455888896", "33248549690674606710583453037711327232", "454338926505155853279696816383935213731840", "33249296307825235840722166269360472064", "775162022284118696398549953211290292846592", "33248731785464685393594989324389056512", "455403197545136955570481981645053709254656", "311574331035125127132489123612429673037824", "33251418364504710388088134814199185408", "775126460425476277796987181657456725983232", "1626702726555424233548250534555896455888896", "33247542765430760276627592524377096192", "591659586564549356878335915141721269207040", "454390097036909725286312733752099206070272", "33249738574148271243882338262913646592", "775126460425476277796987181657456725983232", "311075786336817615320696889750804236337152", "33250416952330114846004158230138191872", "591572832208303465515398157084850567249920", "1626702726555424233548250534555896455888896", "33247985259109221019793385629872553984", "591689796300945563877107215494885482168320", "311108125424521362890544107009138118098944", "33250859153061670980153009720833081344", "33246636611233448321676712217891831808", "33250302052925368573433943467923341312", "33248289207644987605251005659343749120", "33249174322722504082228934919692746752", "1626702726555424233548250534555896455888896", "33248549690674606710583453037711327232", "454338926505155853279696816383935213731840", "33249296307825235840722166269360472064", "775126460425476277796987181657456725983232", "33248731850901422157695637292884951040", "1626702726555424233548250534555896455888896", "33247542765430760276627592524377096192", "454338926505155853279696816383935213731840", "33249738848177904627569562551911972864", "591572832208303465515398157084850567249920", "1626702726555424233548250534555896455888896", "33247985259109221019793385629872553984", "33250303339280469082740887555680501760", "33248289054701364314165039508916011008", "33249174235989330079796979409572855808", "454338926505155853279696816383935213731840", "33249296307825235840722166269360472064", "775244797758943000998693963840087211900928", "33248731633198060561493215511796776960", "454407914900498822836785961536960581337088", "33249738478749516966452720828499886080", "33248287384101281298544358532547870720", "33249173353376767695548511540087881728", "775126460425476277796987181657456725983232", "33248731850901422157695637292884951040", "33249173211980803833421483266453536768", "33327521045274400758203406649659490304", "33263130196176029871289857706823778304", "33252544839610460361942051215875506176", "33246796202575407557021104787131727872", "33250303124091673191336894457981173760", "33248289283372100945911377162938613760", "33295565669397762352685143898888077312", "33257858068529638217823382659009609728", "33249670240399701458078517701524848640", "33248549690461835766331278302963040256", "33249296202677703753920179170116108288", "33290282440369325902660381158815039488", "33254982359196149084795087628869304320", "33251423911907454557015487305127821312", "33247542722876571426192645574719700992", "33287404923585350973635382575567470592", "33256736726697003645709448660914274304", "33250416772654723831599511768607490048", "33289160059092600219331365714951929856", "33255728916790256637438709197793394688", "33288151442900031374001385956595204096", "33262927749651705336626602078543806464", "33252516126925903242401125539564748800", "33246795961718698663559305052070871040", "33250303127302580168233349546000777216", "33248289260276782087993501409351827456", "33257841595493649204634073377907146752", "33249670284849485993669203197121527808", "33248549690674606710583453037711327232", "33249296242388499076621518300864577536", "33254982595120440634229200331128963072", "33251424051678622117580453967957065728", "33247542765430760276627592524377096192", "33256736922407586731482536495747694592", "33250416734607410436687902382254718976", "33255729501194669245707369284156522496", "312961879540515105102974827152838014009344", "33252523417870478679217424891933360128", "1634656385825992531523394794453674384949248", "33246792920815706224591830096348708864", "454338926505155853279696816383935213731840", "33250303339280469082740887555680501760", "775140338278881793983093029509151407996928", "33248289311806036223247455352027873280", "1715822605290324215317185374500949074116608", "314196555414999114493555520607991860559872", "33249634985376122033327345784500256768", "454350792181269410390883245276724312670208", "1626854843669107767303888711409033952624640", "33248549627133465631638543615154716672", "775207672471321104115419903160282765066240", "454366827292042780572307054582013026631680", "33249296158402004536354000275677118464", "454991051660040886709214350453964149882880", "311381353696544316450792703873985382711296", "33251420563743875804793861306083966976", "775181281202768928598380967236381913907200", "1626944189402346066821585267480478399594496", "33247542664577332701096768253689069568", "775126460425476277796987181657456725983232", "311075786336817615320696889750804236337152", "33250416952330114846004158230138191872", "33246760933663688316537072911082586112", "33250303275739328003795978133123891200", "33248289187934661042254091594934255616", "454338926505155853279696816383935213731840", "1626702726555424233548250534555896455888896", "33248549690674606710583453037711327232", "775126460425476277796987181657456725983232", "454338926505155853279696816383935213731840", "33249296307825235840722166269360472064", "775126460425476277796987181657456725983232", "1626702726555424233548250534555896455888896", "33247542765430760276627592524377096192", "33250299851597179340434137762146287616", "33248289236485121957977599251134283776", "454338926505155853279696816383935213731840", "33249296307825235840722166269360472064", "33248289337338549533508423521822310400", "33263172995651093402766608395403264000", "33252544345227499985457137994833068032", "33246796191994888783753870250103275520", "33250303176394639851144211072469172224", "33257853514186919313137019438722187264", "33249670284849485993669203197121527808", "33248549628564833802062264558006829056", "33254982595120440634229200331128963072", "33251423877941474729122866012583100416", "33256734939169615356961833906964791296", "33252539152049692370173050726211649536", "33246796227044066146021199283184730112", "33250303065250835699053663266682175488", "33249670284849485993669203197121527808", "33248549690674606710583453037711327232", "33251423682211548830235944110954381312", "33246796227044066146021199283184730112", "33250303339280469082740887555680501760", "33248549690674606710583453037711327232", "454922372226643409578020773289417622159360", "33250300218433630044297214534988333056", "33252543297369285169724237493110308864", "33246796183309965695642374259014107136", "33249670284849485993669203197121527808", "33246796227044066146021199283184730112", "4927568714527508934210556081660231680", "71409786506046578939881348250206208", "29906518135970125726018377450824663040", "8977606634207639137912985851625734144", "71682488203712244672030388296613888", "116657369526022263895142139921023631360", "13107005350883953390186005741311098880", "71197381408843216776258986813947904", "477839450535822713055008669269883879424", "19679847296378000464860624399491923968", "70907386466990908653516201016688640", "2444562861762965358866789303073816707072", "113585879135358488508127462698841538560", "70479088433778649597279245843824640", "39847508177874818471894316949714734415872", "310434705820519178755471744698350043136", "70421766633390142340400138986455040", "679302571600840216856314220512516664983552", "900595184278455911437752227405244661760", "70400718790376725854742431311855616", "13348378506055957693907344321893983867371520", "1396286141136672485152510343693819969536", "70396804653890362433787616800276480", "17131926048359111032219212650869202970738688", "1325401380841736116612148338845701636096", "70397184209533436467448872928542720", "24397672010337267837036699497121002668687360", "1329694283398937138243856498918049185792", "70397159980331884714225476726423552", "41265035964584833749730816947134660608", "8292410438563407160807439841164787712", "5595775259289299468315251835391705088", "72030070802889003291285255899578368", "115794280107477372195412598318369341440", "13117991039849695989064054493264478208", "7342694685270605243482359508764721152", "71502291933802361193243972598759424", "390144704171609841102732502583415406592", "19863733207430163764559930524499443712", "12150072081197031111526569880309465088", "71066071226473642696278962083987456", "1876957468928150573149725325452396986368", "115204649413345583347112703625252569088", "19093669923995597852782564732007612416", "70696177755044206121131979734777856", "22312750883590331610508140242290459279360", "312346992814265173820164842575835955200", "109073081477919803274120135647063703552", "70451270884960296504452688774168576", "780403191281892315028229760418132275494912", "900440532051386458511007257569620131840", "308156572077640629526213725882494746624", "70411300644279876366979185395105792", "18011656087820971898177074910974473266003968", "1396248327695470736917466712802360033280", "899447701515562757124214981556600569856", "70398765226062180711160880174202880", "25415500925379074597490051407769311526256640", "1325367961582130067933913430083307044864", "1396216797946455580870491002057288318976", "70396994566477023251321103855910912", "24427528965737283839075671126663123880116224", "1329694194821909475735668571536298606592", "1325370756958304158048605397754461552640", "70397172138252108929821147784019968", "108520815816085623576102112069580488704", "13218356888957018765424874994849021952", "5161955936821806832279540835802939392", "71797660403237928140644477757816832", "336980376693307369007832578458669547520", "20024580702776254980295365876347043840", "7049290059450217758401851569932861440", "71368121408124001258294455224500224", "1489163932735235739274157124907285086208", "117075940183692029059342450507821088768", "11877095021496511763062212901923192832", "70855582589736502094465138918686720", "13814634797939191348573382876098107277312", "315060061655878204574754965177661128704", "18927288891143262715775062390440198144", "70668668717411689516789542292553728", "761500071599694111288974366239726195703808", "900466322981797841148348161246422368256", "108557958770102852063200642469944360960", "70440893824675342665400895886327808", "33044954219208866749791246274416315677540352", "1396199089119297762369188638387528007680", "308037810243336029772235130823430373376", "70409345672432125030340508210167808", "11695382022024760504936462868252971551948800", "1325449047286632964770878284922391363584", "899471959597185425293719146595428073472", "70398954824342295528339390741872640", "24779998008530195702923955932295941675024384", "1329693165281532106934767665629471178752", "1396218765035131629464245057512005435392", "70396982403865127934994440278507520", "307880561569919301852403598958448869376", "20137684269378527565405571140806508544", "5007716242225699470511928993210433536", "71663912283762490772719230135566336", "1224808411223399240138596633587820265472", "119096843949229493432849722231127801856", "6943994314760098571783186106965557248", "71157156001319876760032140819693568", "9107249017476902917775141320628532936704", "318818347682999889357327203026985811968", "11798381604663587610691359275357306880", "70828457692800111579407780010786816", "264928839921972808100066715003171352084480", "902466557701319791021933582937489408000", "18902740907213455273039064264668610560", "70658352875138582898408883656589312", "6774367180595398980881996448505420929040384", "1396427892141060880768862626769771954176", "108544224318840828929185348768342474752", "70438936784749831569451316154466304", "4192556886415096756812944171465782075588608", "1325717919307994251622689303677540237312", "308057572371055085881418959934495653888", "70409534443923857801563686997852160", "18549769286868490459592698704077725661921280", "1329717130142336589582325995979503828992", "899446398550730598528616234475960926208", "70398942822639135157692300764643328", "1029050813175445197046097068798777491456", "121341360222885482342765069698947088384", "4951277710050832768270873228602245120", "71451836144810284270229837347553280", "6309285400073886844312319051279045230592", "323845897558895222578499902054860849152", "6912412509109007722167701512025800704", "71130286698900443095093238837542912", "210695822439614669318555936987761623433216", "903258551545945836833551312397413646336", "11783775659088158060029790026540777472", "70818277925702561734306587599699968", "518042073698032463673379910359658476339200", "1399912910550395513931422307992750522368", "18902081953587453724046805873192861696", "70656387121667720438290393195347968", "1739672201379420502463026793500869885165568", "1326309244889006516195496774782400069632", "108549257824782353985037004751692103680", "70439124628590517770347845865439232", "6775011853212122862947210913033358208401408", "1329882812411577654821261014654833917952", "308048944664859248883606150199002529792", "70409522732700543341952778582884352", "4575062315946379948543053278743416012800", "330271853417152534553410710621151821824", "4932881672395846625935109522272026624", "71425229724573558840572605318037504", "140317230907758365166672726726848955809792", "905204954005692542760119002031051505664", "6905187398726458869578722149109071872", "71120254249451403251896415275712512", "306534774523085531867212673581497777651712", "1402528039735683721807324144381313679360", "11783569611396259244195314716708438016", "70816301456760678434366991426912256", "335762783394358300785543068640649829941248", "1330550704470496749998978858571339399168", "18902456380931735980164751862305652736", "70656573028112694560327712358006784", "2261414721080899109468797795440753431805952", "1330404042463734323788476477242894974976", "108547695195140913812400669800620097536", "70439113114439820782232254097129472", "111195969189808408739502053433052508454912", "906736881959846286205744926939695546368", "4927787085835127583550331745093025792", "71415410804936536686572472125882368", "175773838204280013945326654480895306629120", "1407318176191530588263505345591241605120", "6905118853290142365974874579970031616", "71118260654771911961462537310961664", "217321358492178559926371464626049944387584", "1333430558591554607882454648405610201088", "11783755566702350438665238276305059840", "70816486745010101016904794955055104", "370216482245596626271803310175117285261312", "1334414328427939443332122402823402946560", "18902357347585503208670830344716419072", "70656562164411312189711313033756672", "126072883650047791848729202369269721989120", "1411774188087263587022551987358191845376", "4927761316488413556797848109017202688", "71413398709470209656626758335594496", "128202125696247828053097533735095844732928", "1339142331660908452239800531256564776960", "6905219511200562942164398101116223488", "71118443622653506620620077573079040", "226285092830133752281527431507083859591168", "1337480680634889166143872471008498679808", "11783730256399277229422827826260738048", "70816475356186288117666717513023488", "91612021132867095007081904361437050961920", "1344752618899779756797076913588386398208", "4927833769675892195842874065194844160", "71413578748828175995485385421488128", "131890242469108922815374657108103674200064", "1343162609625934879895801583904074235904", "6905209110802065390952691070486446080", "71118432317794550378425009441865728", "92426171901081502930921897357445674565632", "1349028635970473918837813375576920031232", "4927831434804921224932671204674764800", "71413566727916789955766013537550336", "85474234815970738272466779473367269376", "7511660536151255729950488549899894784", "71794361100409084357579760736403456", "294233910520601641708291825722934165504", "12274677806742118700361564620610076672", "71223615663298172021579450400374784", "1321065281727998647643137020151939989504", "19175753013924941820083038843436007424", "70914103256117520889353648419635200", "12831771929633180286961021081738773790720", "109468466351458571881897331508736163840", "70480733342198701526181421659455488", "804082669137074599474204576810652032565248", "308152988719613352281662032899196583936", "70421884921123015993766331608465408", "30354918886770291365507991655902736629628928", "899429437752381253018176612825552650240", "70400725923203163816334282249469952", "1570892470643724803808156597980000015880587885546532833083105940078592", "1396140100097152526887968144809271492608", "70396805025149828809171231976718336", "23403699805896080060634752789509816346214400", "1325373902817180091486199518913166835712", "70397184287053443466995533933969408", "255666651326186144066587623571824050176", "12352412314906595197657087580938698752", "7096504519614437730321445691085291520", "71526455298694299981210562009759744", "1054044116645689022701062428404739997696", "19246525979741094908631177068218941440", "11916328812834820630001402034450857984", "71074225630449768470645057832091648", "8209895951410491148038736149866927357952", "109996744770087473951063471023728885760", "18945008802003794827591376701556260864", "70698231836540846707391170820964352", "733031393692898760468370358947125640822784", "308164435873031002026288229314683994112", "108558559806143174065375551768829624320", "70451486560557795020201011093438464", "987093618057912496913239111634455043252950363180286583943466787536896", "899402788056929660421022782786142994432", "308034938809247809124381449224210874368", "70411306997088249928956670749179904", "43158308277018119397335677406095389770121216", "1396185265682042979061191743051172675584", "899421531660777128582360108584868511744", "70398765386384161621343900356575232", "25612700379075435165279072186834502855688192", "1325367429443932774556285231297109950464", "1396216207395748048802373187087189934080", "70396994567977555201252933622562816", "863264668705072051987839718879026741248", "19324507124401765786256266059053006848", "6960521536622571321472479818994941952", "71377337280204661186396493849821184", "5552931690502188775287462501743822110720", "110706450782809533415801096012243664896", "11808173162740610089795712239469068288", "70858049920120490755353389006061568", "257843860480084841929093443652998800605184", "308403375019206081912656547537336926208", "18902777966805441339825663782300942336", "70669010855605887757511821025607680", "8151057845421456130555702519730260513128448", "899502040774628888241302167823325331456", "108543930576927258120549754614197518336", "70440899731910729694316594158632960", "7310379220844161227836289282270397584113664", "1396406786605743609509032164161899986944", "308047918918613357987485114323628457984", "70409345144312172376717322792992768", "19097928107814054277754604558583628327550976", "1325390825242289641116925728710018990080", "899445146760347354239913142845200924672", "70398954988594465943890673153343488", "3924312146173197273066899440773661458432", "111630059132374209892948057613662158848", "6917018131791872251391411617682948096", "71159999851731845219006354525519872", "190572277080813476212191340029535487787008", "308533642729581235568966382191611215872", "11783845251125406526967323755708153856", "70828982216106365702655444353286144", "525887670759615874793096253418162356224000", "900943632728037438094853543788311216128", "18902071663829847183965960911672311808", "70658362226542239245125795279011840", "2429418648326944023715233823937358022574080", "1396942896270779516465793745787566424064", "108547334884877983304482697425213980672", "70438935474846830043241235255132160", "6232505021298454146368382718705544143568896", "1325580725398555610220808102991693348864", "308050163861287085070165975209177251840", "70409534830950125271628330131521536", "120540019456737094450765874973737289252864", "308824125845207445142137367918796603392", "6905243152837834447169534254322286592", "71131046649382991142111075673047040", "311230840650183203093443969328130123890688", "902009437839033656992691658739630997504", "11783562776574559844700144464281206784", "70818285614697448074525881701236736", "370711831422382769557899204314375139622912", "1401417988969636377354014338037669953536", "18902356057651982273304583899828977664", "70656383291716346627039970814066688", "2010918042454598980161261823872865503543296", "1326172866288889400708903365606478184448", "108548344234743453557538830729254797312", "70439125013296922705702775787880448", "174585451585301408930273463916701077733376", "904060187891422310496075613038740242432", "6905120699755082212574890859195006976", "71120261324983729860072295658160128", "235471089276452493785003728380298411376640", "1404467378113909023110567423314292113408", "11783706317888510053292434498808446976", "70816296519377766049942526683512832", "351449143164631273442026866082419065225216", "1330315409215856672418898775820786991104", "18902408884267278698337054670156988416", "70656573691752759356102541295222784", "140440728958371870310357189319938409496576", "1410158676398105938672329818725576343552", "6905187099918681887070058295332962304", "71118253415469096318988078328840192", "216054684043759735072468925153983837765632", "1333478527004689358845424290075873640448", "11783759312708909316225950121054961664", "70816486609719023649172329227878400", "124524203268101720693408894729529392627712", "1339555608481312756494617324357173641216", "6905230496448357803262948754401001472", "71118442457407215789293686270984192", "805286929287010467179649144304357605376", "11958089773809695404812576364129419264", "71234558686969265638874136593825792", "4736990467227006495676207532193861337088", "18977114179616592209824902849478262784", "70916848390454428697270754446671872", "658796930785152930005407947822679956914176", "108560371424966510467092831129397362688", "70481112931586625854808445073489920", "34799702413952544434609346552469812110940465981317866677219262201856", "308034938809247809124381449224210874368", "70421891088700106040044135689224192", "1583769201992861683517556986182958099878295047426764777042041116819456", "899402788056929660421022782786142994432", "70400726086480165553172982924312576", "34403499666269328464535854443965843194773504", "1396196759631876565740624750535401013248", "70396804881103483982198444023349248", "3221725836810179554106525557694461378560", "19012938405240715290455112872865300480", "11826370334922320340252010531960913920", "71077450351283655883053517248659456", "257674235362254328010464023263144637890560", "108588226782273404425719434105698910208", "18902778879167250293150926382955495424", "70698821250678299511555816956100608", "5976152590326680882475627292721342152966144", "308050816987232980430775253245844520960", "108544456615852006378450841172795457536", "70451492501098852261175599646638080", "25660951597879764061535806983107857493262336", "899434312754104944275499932335841738752", "308038636515545058589029291771274723328", "70411306803885611790173028355145728", "21489209529979979176313981207549637562466304", "1396230812313601131988803119368189771776", "899440432961086554908515141484976013312", "70398765270589374278138764894142464", "187052515097904599457121644382139275280384", "108605506567112514993228901389871087616", "11783858962085054137107230935320887296", "70858927271405832067195720064565248", "494231400861181003518614788479553237942272", "308227044569064336591927147114631528448", "18902115180517078163296074303136595968", "70669020119541872108517163999952896", "4271680576204886416206346400633291181916160", "899592197287298869623099358081955397632", "108545243277306741918655664837456035840", "70440899179071549686112250870366208", "5531418102979119365249145047005477178703872", "1396492577391488664328128940985284558848", "308052093688161379305112096868208214016", "70409344926214398731865628243656704", "312101974767049431970733360430837804302336", "308339260065645561738970541001327771648", "11783561531361622828518260450124627968", "70828992466681656953132892179922944", "407477226021161135641397003393066782949376", "901392383475817087960920054384725852160", "18902269096078042593196413061049614336", "70658359467739281727541213671718912", "1757065483451316154748209934936658105335808", "1397250336023110144481777214023029227520", "108549190777737055344589141480375844864", "70438934693340039609902214017974272", "261908107643026391677814724659040359546880", "902502015629693468600725466104580800512", "11783646794481828609084694127305555968", "70818282580063425475766757984567296", "338006204494690529129799534947595030888448", "1401930797955430645993053753004552880128", "18902449317864841837427593425352392704", "70656381988657234726128723240681472", "203738930551985322591250659014699525341184", "1405773293224963140518428409281078362112", "11783798162826419704404444745908092928", "70816293202309629435336379437416448", "98874320686671128513055913508997294981120", "18905006279302165672529256741739692032", "70917859226913359194983438286323712", "2148308351973911665135884195496438091743232", "108547969512034415053174684775929085952", "70481118159653626500653203534643200", "107061125249898271150906684118838485100738147497160580313127143342080", "308034938809247809124381449224210874368", "70421891088700106040044135689224192", "12067094637269455796066975509464458874322944", "899469828690646695213194099397907972096", "70400725675754701888827025285709824", "600279566207341875207703598069850501545984", "108562115355762407262128941756036677632", "18901987467194985247754634060086902784", "70698832321860395081912230977994752", "10796037883345161053593433343082583300243456", "308043727980968796396262885525832073216", "108543576454275500223239077520520249344", "70451492871891984946375837358227456", "3937486465867856650082435580797183076597760", "899608277066121233314217183374609481728", "308059038688168414313802710995095781376", "70411305737971938742768189300539392", "431433137136702424677733926750180924719104", "308255026953120171990554989434851295232", "18902220407896297499190201278493884416", "70669018648713607353937465742196736", "1471564056310747166683022744251989651095552", "899952828729517151247940561370886438912", "108550491844400934640309411737956777984", "70440896968787987436527004592111616", "326136602680189811955256746320115181551616", "901889973948177940028415214715863564288", "18902487789946412728833086602885464064", "70658356411891208296110926243823616", "6507542471946630806202231731031539852509184", "108544295629428994120938215059423756288", "70481119708620528264035486320820224", "2282333021930624712948991111172526174109696", "308076518337981982804339377206582050816", "70421888915817686334786479503441920", "1163956813013508133394698789621322221617152", "308116480186074597421938486141779968000", "108552608024269557690153870267928018944", "70451489067377638195102758920519680", "6904847602445290612152621394271666176", "71114666903547868833603900858695680", "51390927428317668179137856025105793024", "15288532260551844935831851119222456320", "71142239365394489675382627955113984", "237175642926025574758621887929000132608", "20538152599081750748258156894450876416", "70896711261027184444918444127682560", "1210960919317409120355144029431610212352", "119229417381865367667773958029544783872", "70477018523558883823363874665529344", "8170533803033648337553217629493963784192", "320103051650729639715436833012652703744", "70421284127133066016195216526016512", "325799611975947064526863979748015497805824", "901892553690458666176678373661069017088", "70400710873874750652553674572693504", "4317282308497503298793659329767047719550976", "1396591735544205573990608340820061847552", "70396803877272401901839395770597376", "89086916302973259638613127602825781273690112", "1325318565937904447663058810612760969216", "70397184443176059982286722110062592", "50839638639224794233991165970087835806466048", "1329656592699045400452648940738464186368", "70397160085978306485743744624623616", "74608228441122583877644212393291546624", "13993090247803624580107273378451161088", "7609050551025226961905035111452114944", "71477926831665662434741957450268672", "231923714515605410990815585184295944192", "20578505872286470787255085122730328064", "12413812851850084153389872903736000512", "71057241162066768436136001258127360", "907213156671130992796302887501789396992", "123293835741680919249834661542012911616", "19303573869060399866438170868105347072", "70693331539071362497714998067855360", "5604113273633993571607302118166358917120", "325951124617775745729048466991800647680", "110686297253344490126731000296817819648", "70450607669574376759228793391939584", "101387143825554701937695298682722562605056", "907452778700332376431178011982784626688", "308973664175611762167924171629276430336", "70411258097903000686319346332467200", "13485815451416591090457238400819146048667648", "1396284652645847972423988785575240925184", "899462775480830772472762267262129274880", "70398765133719845913507120254287872", "32223453965241484824932800679730360371642368", "1325353359528483379391576772582974685184", "1396200593042379518894829873732566122496", "70396994607672587264634453877587968", "31255240489166113347842531276139125941469184", "1329678383391426799188888272393983754240", "1325355048180285419124128253797325602816", "70397172182570337779932050703253504", "206528397524472056318122721974878732288", "20805503212328652758554090360220418048", "7143681750202029991080661297519394816", "71358575511588087082958125715685376", "766186636959355601585138994919122141184", "126457144598995629447296486359961698304", "11967158527479885063759507121011425280", "70852401497789920414166725722898432", "4160594368763222620309430850669500170240", "332664155897439621506722580888478023680", "18987652334224805039720853841450631168", "70667829908592855353266789767184384", "50018058259517143444794103890089886089216", "915871589317658795028519655038041194496", "108778541775708901607908225040259219456", "70440801138215796446826342192775168", "7654841352753042936622257143923568443129856", "1396394783723266279305587058144668811264", "308047334799894099410154194527064162304", "70409345174828104589020970163896320", "124404372962548023507937980435921913342066688", "1325312968637994685587729430995007438848", "899409290490916113640808193993117532160", "70398955208262426444296524736233472", "20022048289031246845222217239009178800881664", "1329710121089416326262904220025989627904", "1396237459921628390355914398800864608256", "70396982356341592834635765670477824", "695138410803063189976913818921274966016", "128626959887287265683344583043737190400", "6974121934375219087415919114501226496", "71154006194890683630715700422639616", "3264317223679055760734004809746863882240", "340131171203159255427795007952658628608", "11825803935109643438162642301695819776", "70827471729449208690401791373737984", "28355772121490847121630076488075458904064", "928865000071050926349898341964148899840", "18913999983012216160207694273578008576", "70658195650487013332345952269238272", "5171144036766679571210468427233781845327872", "1396517141147915798240325851266821390336", "108544763524205692829683528152096178176", "70438936557678381015526578287804416", "32828072320577996533168623973537558898409472", "1325352355544256238476749266094439530496", "308037829213916048043679144713515958272", "70409535475363074932399398581174272", "10819860499255801118394159231638188545015808", "1329785231373677270635880214499371778048", "899477557285498874694836587462781829120", "70398942631764623694963393460961280", "2665726505245995138194463948045679591424", "348280034807120820363817575153552850944", "6922779200201456746987244516636884992", "71129190643626549159097132715606016", "17748266691042856960548415654890441801728", "947413465614668122769367784531876118528", "11790944690400071022615635123224182784", "70818019154141537444770551070457856", "403891988850347581051504811403803084455936", "1400982900798204012834101356098932965376", "18902276879626039600024891489293172736", "70656384398033406710256776905752576", "4050680204354596397307889204150869864480768", "1325732602185140651619055881797683380224", "108545393760659604616725357370751844352", "70439126255764530856534323035635712", "4345926252090663553467915162816005955125248", "1330028735766289092794899712120547442688", "308056773567555617207269220923704606720", "70409522323710549360061415560314880", "11665828014916919084487385208525472923648", "974536860450842077991533393589234040832", "6908936909816216394746788871250378752", "71119856717423763118707380544602112", "309809378802373873322320670621571647275008", "1402460215236380187387865520897764884480", "11783564823508414803076429009983111168", "70816301629683113712466942450728960", "462645698171276264452725774383930467680256", "1329106218990315839335286899754661838848", "18902164535948504432122254256320282624", "70656577105924556774715768247943168", "1700496189563571117837041409224245640167424", "1330662265692807293656425930984863563776", "108549413863178372031998506160059580416", "70439112390718267816527646517362688", "181131469964236352676551816181588542095360", "1406984975061202680440600241139594821632", "6905110829736520242693295355658764288", "71118261505884023169058694175391744", "270072381275265270526378673363438081671168", "1331834426096112010930897131391252692992", "11783630767645852505819637680156180480", "70816491252316472481804213385428992", "326475406702839559455766260260295214628864", "1335059053276779891391262776601243287552", "18902486652898486645211304108039864320", "70656560357702370157786664129265664", "153306773023714989795549146391709162143744", "1336855633690439830160613587312625844224", "6905158606794396422659624812459065344", "71118450083094057060162516637712384", "204202110691325136523560629072371686309888", "1338336129925490905813090109662393532416", "11783796616794053141875153931264327680", "70816472959506198422733705004974080", "119681036369205136460014107277697050738688", "1344559486190826476510297233956548902912", "6905245991975943295733858468282499072", "71118428405659832665794151406632960", "155104221562000383281259878466522710016", "12751863288773343124647127523157606400", "71208153964218516168852069836390400", "617379485758077775737210183521182679040", "19498344180360063920469415895635066880", "70909764742439968846622132380106752", "3715359742892648020716960492878089420800", "111808930411292772399727885468525658112", "70479783456333449057197602910502912", "44294878999245511883850662875310371897344", "310192072960287419221123966077537091584", "70421779129147284148869511220559872", "9591302333077602514877822110252544001310720", "899487135438477517062156312256045907968", "70400725569735213165162055415627776", "17317635667551047007015765198617365280980992", "1396252665367231352539187633133887422464", "70396804738983864680236471317168128", "29695562459053450149374365388886659873898496", "1325357999973955321503815597997909082112", "70397184331918286237498598286688256", "522298448653081466750386692452570365952", "19611095743044955845197284556268371968", "12055080744592218181041065498758873088", "71069346741912556355576397572341760", "2654521264953952132700379625652955906048", "113169967185727361054254954456176132096", "19036943940557498409907283913540108288", "70696957750468400224999766709239808", "23820724170296332209425446995477798060032", "312070441621163636840842915425747468288", "109039338270469797092832584523940102144", "70451284966927283343455800772263936", "5653611856511617896053820574332511527632896", "899545891988327002656547000130851569664", "308051722892759086994275370831968206848", "70411306120170767075719337614508032", "27513562433751458241181666501862533674041344", "1396210949013897711177061773517321666560", "899432189986306288411138332128637353984", "70398765321088000262705315986800640", "22903575987102617692412754644698594996649984", "1325375541772420852874347218172444147712", "1396225210212959897564769033691632500736", "70396994545091786633645915505688576", "1999570567587033988976085464047364866048", "114772678756295042767084378617423069184", "11852964080377868956017434030166245376", "70856443168220919837662579932528640", "14242960792754886897056684171375824338944", "314844126342296916482853324079438495744", "18926509072479465577965044497869963264", "70668679588889628893071529872457728", "3549616399519117848821776970612995744858112", "899630736742576487535470118925349421056", "108545804350398829467550548644356685824", "70440898942780859166005248135266304", "19654591721779016541501958310648939011899392", "1396239280262068131346070893961282584576", "308039766536613994217172001220720590848", "70409345570223586058351342027538432", "12859940569895273637828346978190994813485056", "1325435444447217674832546759989520236544", "899465695186998142509823715743436374016", "70398954862716245568138127748366336", "9175662315236765733575250661317311201280", "318735154244068088419634299754503995392", "11798267643462648611528720352316227584", "70828461799863492380311135765659648", "355048208071016213594747288349719517986816", "901686927839394493490662219790206107648", "18902398578416451647546266134947823616", "70658357658449566412728303657943040", "4448818734908353126522834353164958390288384", "1396578378029495578678607639994121060352", "108545133455197009896389643173227397120", "70438936401892233112139852333187072", "4957824028366905012965475005630964190674944", "1325653216362606289023108012588308365312", "308054078540445250680178232253160095744", "70409534626442141772854757095899136", "232503142698666326566490196019740321775616", "902895500978731595853550245555166248960", "11783713845337661432957868557295681536", "70818280158288680290864450810937344", "490266339873498168973094238062796626460672", "1400127267201290342737881822251460853760", "18902121027307883708147112651700305920", "70656386575694861296178514047795200", "1918894077713106793511021426346275968647168", "1326214810263186520503364406131189350400", "108548625232663947129713350867570130944", "70439124894969766336058793079603200", "285729211723137009886678882610481995972608", "1402995465769636147746520269721958350848", "11783602595070665963867359128974262272", "70816300265487064732704550529531904", "337802210184749520138783282374124672909312", "1330518872352499289055349256367693103104", "18902449956022932089041125135850930176", "70656573117880159033196798225154048", "220091084107352578394551580150321737891840", "1333327605555214505508667529782282420224", "11783747525817567765388335203406053376", "70816487035413208472594344782594048", "1715863974296931098644939743300060971008", "19111922935164947624333560227483877376", "70914979125134664641864565690204160", "13494947483824740044207705454857303359488", "109422592340796157561980535879342489600", "70480752366627505901935301828280320", "4051378343968760320038277502262524369698816", "308058361143661815917929169905250205696", "70421889864613128832161965024477184", "24477030928475644516036549029399230792335360", "899435837616845751247779347265589608448", "70400725883994535500688335451455488", "25489725356191241064961962890892352495288320", "1396216574595050583867863218942245863424", "70396804830730000709427938528854016", "8325494287437108417216457223841995816960", "109976285843426018729047156711722319872", "18944401814624762400292298025517187072", "70698240289739772687715106096676864", "1770301778837350809944831129079231197216768", "308088546639120825280725335861121515520", "108549140637761129178653212309872181248", "70451490527925311116475239548059648", "13672543932477179080020505811644621413941248", "899461956167488903554481146924963463168", "308041878824341105314439373267459375104", "70411306634481339541810963015532544", "24044081868164038445852071343137235274825728", "1396221172869185975507272778779134525440", "899436432745030006704729069343152799744", "70398765295096095140990788730617856", "286577199554163551477680465110022074925056", "308366394429439129407698889213070016512", "18902639024129252066599749929295413248", "70669012797590559466099609310330880", "3756348855931455441557606345607896226594816", "899618188473119392886208098949178327040", "108545621672210164458189723744671367168", "70440899019714112130055355722891264", "7686262866467245156499352940031494856900608", "1396393742385107565170759957714439241728", "308047284122942338391070737052270067712", "70409345177474991002669406306172928", "494402866729377506448245204626145114324992", "901041936379450432479963360948199096320", "18902114929834220208006568636063940608", "70658361621962450867360184206884864", "2512868337320666730222599771097132202721280", "1396916221441934219398523880207915417600", "108547173823907769306253577882760642560", "70438935542670638061835797225537536", "359556252691383943593454598462214269566976", "1401582378872456159394881658446464155648", "18902385961331571250950504363073732608", "70656382873894346730561653830582272", "611416609685923922462092081122872009949184", "108561757725484919302148592002872115200", "70481112347261067322070742322905088", "6694091840701025330561596403232609390297088", "308049113979253076049920898761098264576", "70421890347861155165557781621112832", "969910895942593172838228356950668606144324158630503722728926933417984", "899402788056929660421022782786142994432", "70400726086480165553172982924312576", "3532178418363053332857505069386669607616512", "308061804326160024452813033703582203904", "108545820737359300124178260686379417600", "70451491926436436144009908414578688", "57771653360570606871375272409151862274545066851127007889936485449728", "899402788056929660421022782786142994432", "308034938809247809124381449224210874368", "70411306997088249928956670749179904", "2872929490682579416765044661057916193734656", "899684444359411078191397003491486466048", "108546586177272169709841049358440595456", "70440898613526842655747127134650368", "6849673430656499967646208038295735921278976", "308048791993892251450245005317796528128", "70421890364689308127263762340118528", "11783116653932902375783577692388982784", "70812725987886867606022599206764544", "100575977423448968672866721949861019648", "23275612614218213899277502279713816576", "70867939848426296064103052447055872", "595056871266152309270305556408800641024", "132758564735921106942999963256141905920", "70472773370601545014955573342371840", "3895984549568902037100668412455169294336", "334480550873142320048620982805798584320", "70420618200412236047571695813263360", "42874074610814086882537074024889144311808", "918674537900522693031045212866948890624", "70400610486222445468507533190627328", "7662847413758475277071367066059505179557888", "1396394517584049935079124466618612056064", "70396804378431183713139059251478528", "13775404755193785303351179190808391050067968", "1325426365986588837753339416813471006720", "70397184139049755527377983291523072", "13615005552684757577269509165669929587834880", "1329751679489086623485560786364085043200", "70397159819463289883650295110565888", "163790879816195583861323640857386024960", "21367151788851856851290412838358614016", "12696503149494130532447420940791316480", "71048186277422833399492352527040512", "550217508723411049287447465507088760832", "135217009232403589968496553748592590848", "19573802964626479009014215138053455872", "70689757542639685169471005357244416", "2575624792092791712927343098187564974080", "349879156529296341363757197569755709440", "113317952547935246070814276465413062656", "70449566312930742940044623133802496", "24292287536585575468413395050787751591936", "933982763283578609856621277803844730880", "311991098090471550416910547929129811968", "70411102910182822741800572485107712", "1097805595166833630094878260725283354050560", "1397917909628143833691846241514323705856", "900140248908896732081217790159823568896", "70398760986768996615045306201931776", "1887571173813270056698250141051040497077849894966001330285533636591616", "1325298849875829849048030749044047347712", "1396140100097152526887968144809271492608", "70396994761465896512250189552025600", "16702044389664171550462992367401813537718272", "1329727675252871854717432209429269315584", "1325404020020419550818593605717155905536", "70397172044411603365476992920059904", "467946457425949266186880404849652924416", "141323066303788601414074081326703575040", "12087485342989743678523439636010762240", "70848225896984231632264716210929664", "2090332535287715687298746470273296367616", "361272694070965727619597625312625557504", "19073863688028057303881357428854358016", "70666641158059285257868546095972352", "15980980183658632084651917407809378975744", "953039443818896969413126037497721126912", "109284744881185043586881304202334699520", "70440589852906789133709064731099136", "336737222521601699226265780602736927047680", "1401952710842629556267975268204369936384", "308316975942240991102047751567205990400", "70409331100366138682918441821667328", "390407745802491352076153642987558514666242048", "1325303348820906081031651174196818477056", "899404860063055033827707712955144470528", "70398955235405408396210528013254656", "49681780485703927739688646421879200042450944", "1329657403165429435804846092442243432448", "1396179335042792551136069104018051301376", "70396982504105620675247681818329088", "1871501936816574752316597629722361331712", "368724114616232519029068017984212041728", "11857774089591842085005963065393414144", "70826328042002173457314889081028608", "11173118512611052648690486108233488400384", "978140159744717785718641156827960573952", "18933421665285953098580306912782319616", "70657924882215550636176758164946944", "138126369009847739647038176578534734036992", "1410395961398761605427494936071681081344", "108627847118029156952761704340739063808", "70438901596135154162430268848209920", "1122528685352370746078897659959765179576435171294634213723340850331648", "1325298849875829849048030749044047347712", "308034938809247809124381449224210874368", "70409535626377271504846348047351808", "791572495767695743010757638124592543679119360", "1329624051255661082251017528564772765696", "899403809980126567807182018771091980288", "70398943083551063927860916232650752", "8443868149523527795581672935472047849472", "1006623821794639897051575290197243330560", "11799582550412223996483468382877777920", "70817707784292401200319614735613952", "65969323706591849251060793786382906556416", "1426326116465449971405696009393114447872", "18906809427482097637804336971459330048", "70656321082177543197126648913723392", "260920554381065359058139814255293913204116517844697645242759539326976", "1325298849875829849048030749044047347712", "108542485166009913447871247582440194048", "70439127480662574507849355265835008", "11375958575933965008500196532719328813907968", "1329777242195058101352057459186214109184", "308043279916695558560682693841844699136", "70409523028646528456910574479998976", "37386148007597384904567939221609313730560", "1450299776375039223966709794052321050624", "11786831548892197626139698746225590272", "70816183677871057451550092459769856", "396543370048689678520052813927780351737856", "1329743021761897035974698441051859845120", "18902293273047009836673181840945709056", "70656575307125578601597775076392960", "2495639157446184107902537938790725711822848", "1330330588822536821804958388255044141056", "108547206194473028756727207084439896064", "70439113320359791859383851051646976", "268215414960538863185665607406743233495040", "1331879899285890849784518161911164960768", "11783634327187692966019945618225496064", "70816491123755947943781709499072512", "411707854657859744919006825448747839782912", "1333929780698945969660050265582369505280", "18902260085731466654556082207773949952", "70656563523406855080213508163371008", "236921042717458095618245044444417411252224", "1337125886429016520539276986478246232064", "11783702708983810526587588099136552960", "70816476351100361686747158191013888", "297730402718078754542052501352349696000", "20182688770512931892303519155392348160", "70901021820071948288529999098544128", "1573971835569838060302275622443493097472", "116582088768520215892938621112398381056", "70477964528654196167316301477314560", "12728849214788726352494144795118627979264", "315674174161499139980464158941464494080", "70421501484328670741581959692025856", "230965249024419524663531856944875616337920", "902918848299607980569179020786709561344", "70400704627578172520080319602229248", "33495498484206286540261177076655455291310080", "1396198295631377422694664961326009286656", "70396804877198086900865247431622656", "15617020409899073556010983302814972571025408", "1325411327548381725462505618434049441792", "70397184181473134826237441068761088", "1252437829611034475224397629417051914240", "118841916031800236995485003327639388160", "19191016994729606274895375042940502016", "70694849996220130119185344103448576", "7907254123909719534428413375217869520896", "320521158932161878001871336088967053312", "110053179704963328994900120465844469760", "70450865633497395682466626894036992", "93809681841524334193117172201999917121536", "908109309912189310126362651698629967872", "309049739368058279897967277797250433024", "70411254148082617848768002080636928", "57946516192292652453123453770483293126393856", "1396173738946760134452658207672900780032", "899416748135704185288748167539189612544", "70398765415689987422412201141469184", "32922495357748448520623243304638754532098048", "1325352202081665271546615103548834185216", "1396199308544788695722485054394746273792", "70396994610938103687538813542858752", "5388872613491976173617474684218326908928", "326710111941656904352018138388200685568", "18967921998217983136412371015952236544", "70668103491300294510087138330017792", "46632506659325024495095394786088285372416", "917090749437467999059580731026466406400", "108795719629010062118824040666834665472", "70440793936062657333466664695496704", "39205288901489126677146566889764837161697280", "1396189819832668406714068845994482597888", "308037359050788312662498984469356085248", "70409345696004997921205059705634816", "109190391951239594224147109817205497463770427101956632534853022121984", "1325298849875829849048030749044047347712", "899402788056929660421022782786142994432", "70398955248100310093784851758972928", "26493324282744956880468234547248052043776", "931008940098888935966280649432360812544", "18914886921246582681615589324816908288", "70658183273036957835968366751252480", "4046138493773823950047512000953855506382848", "1396622011430100318096650030283743035392", "108545397025591058540118993949624893440", "70438936290897731298771711230476288", "21258264675684077085942911188069938771263488", "1325381477812532872817990319655310327808", "308039402339064597848249293127702020096", "70409535393173828072915375870705664", "299954523493221544831592783145889775484928", "1402668830445224842968489582708622622720", "18902583418957537465531252147883081728", "70656380114972149459284613681643520", "3325932588170191592915614009416930146910208", "1325827158000261361940320305706377936896", "108546027587642543472329669533545529344", "70439125988849293695017671089717248", "437377496819080430638849400620295928152064", "1329326847096069829797122805779987955712", "18902209152545460316512741895656439808", "70656576482514332046507446886203392", "4699361699210313365161377997797116084224", "111108796435409877147319566800175235072", "70480063410582889613539319390142464", "41678823978212594861875670384020199309312", "310328477939610803400544150878511169536", "70421772101792540398929751308238848", "179521929953396064778755129753584546072756444689676799837360443359232", "899402788056929660421022782786142994432", "70400726086480165553172982924312576", "59552073260862494855928060564463937338212352", "1396172832003376047453277402118223822848", "70396804941933467239663061432270848", "22127973725747578499620581180534511632384", "312383508456848689594209124542631116800", "109077534003397440593535204970310139904", "70451269027450497033057831483342848", "3171018358085786375337899612710717391634432", "899657959987872938937248439943640907776", "308064864445405551050538485682920226816", "70411305433630766612888881624776704", "213176319422716881594427605518952798500159488", "1396149243795422552687129406957204537344", "899406582703487335609180178931511197696", "70398765477968556598497082219692032", "866403206188186830206573248725703479787520", "900337417543234791601155440671692161024", "108556085008623824846776969852870459392", "70440894613623402084121760568967168", "19377464204680483756287074843616659627835392", "1396240698793051804248100138238087266304", "308039835581636487824882125978837450752", "70409345566616878657059650495578112", "2943547587068522851270780722859587032580096", "1396802610921032442946122260100025417728", "108546487787055130160216014717741694976", "70438935831564949426248495407300608", "962469092402649828660354965925033127444480", "308133555899167540004218737523075055616", "70421885936075271141283394339471360", "33285991119992697581649896761977658562052096", "899427090990570662883391862429888544768", "70400725937581589165051634513870848", "6553486810676214266481489397980490392141824", "899526239347970954821616832724573618176", "308049418121758572540906540613825986560", "70411306240582848247550268684632064", "18901392287907017544055307509344239616", "70652821133353108671526991780904960", "249891710718977741527922880218920910848", "191892578092415557864249369640057176064", "70461247113107491635694195647184896", "1796397529172744260713951158185970630656", "371786556955258696100322433453975928832", "70419130536951110152692643215179776", "18129062511968777517004336118480360177664", "946352373138553382189458352064178421760", "70400452699867814005893934448902144", "501705506203425254403976071140174911766528", "1400036103872315238379242235670619488256", "70396795147424260847183752352235520", "11686941839904016899178118608977198781038592", "1325449155769852515866664037082831257600", "70397184074761819412832068174872576", "35614017256500855176967211709292900536811520", "1329671460113379548202740835320871256064", "70397160044304602866039843025059840", "465205172510335221817864295393301364736", "141575015625527134923625814326119497728", "19701884343624234644005509545966174208", "70688097933552982240019867282440192", "1645439387075898342771578516959207096320", "378982454832116174148356521719633018880", "116208237547218561486735360623500066816", "70448476994208264738875524664786944", "9834439028673214418023880464305500454912", "989936878056200753964380944193667727360", "317995205309705507202237626652093841408", "70410802879198403782689019465302016", "194664183943780199447942364984652448399360", "1406225612116254871054357025549010862080", "903577568274156549442169060650796449792", "70398740042067781027317549029654528", "4157148696423891916641572585766198638806626367191621753924296527314944", "1325298849875829849048030749044047347712", "1396140100097152526887968144809271492608", "70396994761465896512250189552025600", "480187381125231796246805730150241529488683658153934647490021406277632", "1329621817856758878691393897046762061824", "1325298849875829849048030749044047347712", "70397172341128514808763258398310400", "1301400124160513708048742952570904903680", "403554214791300440815227994355085082624", "19179959916082935661796960873928982528", "70665192941289233551740128613892096", "7905043725994878671619826479077116608512", "1014870506471837523568928580218887602176", "110053608004537356170578685978753368064", "70440272655801445205843458874408960", "105560796397521839173261863631761180721152", "1414852850163769575862284500396685656064", "308936440320568827266548780893544120320", "70409298859255461082470129216782336", "20653776836877562708866589601108783395766272", "1325383896294573724269305802932894040064", "899441955740838503278231571362584985600", "70398955008143882591350286926741504", "401971600682996872317824443342198242885500928", "1329626215928716551394306971513892372480", "1396144949230629700667505397159121911808", "70396982591526069006130554014269440", "7133560209100993513138189407569276043264", "1029159757641106525548638430916872503296", "18951607293522054507954869236578385920", "70657671851439481362229317649563648", "67901611872872496032250433148605073195008", "1425449074639258122027465965251380379648", "108716270940746968886824693259093147648", "70438864446163477142469431179345920", "2129114992906690503934293300791197118234624", "1326124315402992730277198884018807898112", "308079510968856586756378897913066029056", "70409533297943641628724730756333568", "1125488137817467141334398484757100480986549184633030864081497184272384", "1329621817856758878691393897046762061824", "899402788056929660421022782786142994432", "70398943089812921884146065786011648", "40172234996385657894942303666654008049664", "1446408369344672385269554771857560829952", "18910289746730773750558892733870637056", "70656272485742028579641561735757824", "678499141470375794289519790073212601106432", "1327892596017401149080048588825510805504", "108559851961921222453790262634561404928", "70439120167949391297545544025505792", "20265393144948802949813309842007006572969984", "1329709060683267187015364745324549636096", "308039621026124297767816375157592686592", "70409523219805562500232377907806208", "266109069929364485388555574332366407073792", "1331932251289444637011339417877831745536", "18902734925487185446081575952100360192", "70656569136253457341897676047777792", "2911501428379853369530262214273585951801344", "1330229305763325095907712290790462980096", "108546531844528730176118967572170276864", "70439113604333397348646378920738816", "308018226310662886384719499230051756408832", "1335386277808424300602952335250402836480", "18902552234010007827516747164044754944", "70656559441390906104450750621941760", "687890553529165026677099591638498410496", "128878224125754503745764411819570495488", "70473899731134618312439155505758208", "4645865841169057303888760538638013431808", "329908895091075044235184844194109718528", "70420823652028450161122977326825472", "62618291030863823131749362853586713706496", "912509397689409395269429171483437957120", "70400646936177668675148664841175040", "3921317080213707171240943340812815413805056", "1396637356855347680585793499365740904448", "70396803761363097171424671411732480", "40261382887770004370543724050472216135991296", "1325342476664925666465792270232966922240", "70397184375714693591252405409808384", "3636254796650551167135356722842003570688", "336544330486558443925259264464120709120", "111882176740706852952127565940175929344", "70450128378675107741583599565012992", "30160558101601144249555369211813131452416", "927047813225357491040126780078079082496", "311213414645345155780673881365970681856", "70411142618811759819123253491793920", "700821871593586061774825733510370923905024", "1398926968082316068025210659566549729280", "900558523743695063211172098553843548160", "70398758429540252418751530541252608", "56027644576486179295682230872700058240811008", "1325330199731828000346612912744510259200", "1396174891060919409318478333777520099328", "70396994673013611104860299876892672", "17493922042104034431447143307170627452928", "948149326760089950453258367655059914752", "109220150617377180565454120259332079616", "70440616704976798603493587652968448", "222646852824823936594939057966948615716864", "1404950047667761030438444692520172519424", "308461699751971632767529789107348701184", "70409323556365612241108016950149120", "22284670068423310742180911289706425224265728", "1325377671841725260135678518202250297344", "899439089156380386530855116680684634112", "70398955025705182949521780065173504", "94334965289160652482822503854828643418112", "1417113112990662346535982560564943519744", "108667518789649599221644917432427479040", "70438884921181664118844427631329280", "2938557042705195541014134520214152651210752", "1325896833690070043548140730907174633472", "308067232029889857919492979685326848000", "70409533939323651415872769567490048", "897588331602796797638190196179609828982784", "1327258561452982028798429624188773859328", "108555612448902201848442099604391985152", "70439121952883501476958258849644544", "13493373502921665462714878270328941838336", "315231229072265062154658965507371171840", "70421523558900929837459595870601216", "186175603592439396811554085570757714247680", "903768839236941424124629177368892669952", "70400699465052896289983367061962752", "45251336429799269160583563093126868444905472", "1396183176555748461104884964897551548416", "70396804915634608296562007237197824", "75663864213523666464040647074757440700416", "910222438994261389853780783687463337984", "309294105146313318305266739341707706368", "70411241473769257548135192082776064", "2847425584233617624710381834091447533436928", "1396824986609174932467156768184548196352", "899686967904088409688081866848867450880", "70398763760701235752123513662603264", "813787122377605262188154913170857463382016", "1398539446251422756779541423731217793024", "308151580435310841115205166830781988864", "70409339730595958781438919457112064", "841058120174070771581884960360961906049024", "900365612530938888552967187566348468224", "70400720193591327899215266811215872", "108542485166009913447871247582440194048", "70435383866923252042324588061786112", "740923918597850995135772814671305768960", "527226297216701769986825039499363352576", "70415198402301807004835963786493952", "7213734077151002441740660618584670601216", "1027512216929645961974543227042119286784", "70400039034003769635220224957480960", "180001664687917963319790403460670550966272", "1407053576506085266134525771076004216832", "70396777493691842914862330741260288", "49773066100345652085675864587704048748010063516648578844205235830784", "1325298849875829849048030749044047347712", "70397184498804356558870425316098048", "19530785200105037404301481164663994693189632", "1329712342355577689796337122326408593408", "70397159929715199567587184503422976", "1824584433000257884926466103109035753472", "370601656143274097676254300987992309760", "115407976479178159347508835550758961152", "70448773138927089578516136129986560", "6778722429053347899868280935018288644096", "1036991050739689303001906710628809048064", "322698840237017802225787494442685431808", "70410575634990697406751639362076672", "63124544151479696577546964177322734780416", "1427717251799901770259700897738305568768", "912402764552600539642761807394028650496", "70398686990065322722873593793871872", "929540647747643056879176407158562269936356500723280693614541291913216", "1325298849875829849048030749044047347712", "1396140100097152526887968144809271492608", "70396994761465896512250189552025600", "27905178140869620353096978454264358172098560", "1329685174500090071786198799390672420864", "1325361795199230622244774438591822561280", "70397172163535659079105228258148352", "4720449521239393818046987416999557070848", "1111105348020250736784886553976437211136", "111097062045743705235438631827370147840", "70439849202120968340537444982063104", "53027521848456023637985776797342616256512", "1433892473035741050010768438742357114880", "309834757606602129120592005129356443648", "70409252333842101726365168376479744", "5160990984152472437303517098589526316548096", "1325639262830580947850547041305303711744", "899559553758156352408275279691749785600", "70398954287816530535208236844318720", "2030445883639764742721691838136344004335404730906872098591949088358400", "1329621817856758878691393897046762061824", "1396140100097152526887968144809271492608", "70396982603854987301282480255926272", "48214908899362855275975169208224413908992", "1437773129522866124898223091867250065408", "108787389779756543392933863250947211264", "70438834610475170188366561784365056", "902118971861865885383984975151347017973760", "1327248704869377106205675728730025099264", "308140155456803630079774489614582022144", "70409530130979465446992408861474816", "155409752181722130451699644499714630854627130704767835472241685954560", "1329621817856758878691393897046762061824", "899402788056929660421022782786142994432", "70398943089812921884146065786011648", "207252946956719387705230788111692092932096", "1333828141875361222828827071773124067328", "108599360808468209116549796318953865216", "70439103540501727480007616247103488", "44236407574305170690482817095657758016929792", "1329661783744926839956173035315637780480", "308037083788669562987995627408179855360", "70409523352365931449245471290163200", "840814477157560608950905138767896034375305457626742764175638921216", "1329621817856758878691393897046762061824", "108542485166009913447871247582440194048", "70439115308494970613435964598517760", "1659059541058544732350625505355971428352", "378267207977790182408123364968226619392", "70418902026447914944984203527192576", "17292629776320484119844668811960547016704", "948747885013325436974717222943365005312", "70400439476397538962074387018153984", "683399787085355154262936574907435783815168", "1398998159856381281462199127519065538560", "70396797773597194510132913310269440", "291527238659744858628422148622165394653698256099602390504853819359232", "1325298849875829849048030749044047347712", "70397184498804356558870425316098048", "13996269470860213582540416735303530708992", "961167589878801127664209419481607307264", "314966842503864947246247096447391498240", "70410952779328512748032591755476992", "158223768131887178952194229319602804883456", "1408569078355349941037275833046591864832", "904544555979493662732353595778294349824", "70398734178589841828671983307456512", "433178687947400886942961840352009429370182463043792043086562673557504", "1325298849875829849048030749044047347712", "1396140100097152526887968144809271492608", "70396994761465896512250189552025600", "68109573455090894895935574243341259243520", "1425357711618600822432638584162307014656", "309434398550136973041849961656541511680", "70409273035757011696798725822218240", "3542491991686503274313962576130727529676800", "1325794849413224348000694095456795361280", "899631195293188341587026776411479212032", "70398953849081530669341696031981568", "901128235549764025577691988455550527471616", "1327250851775188303702252287191393763328", "308140271175744025172380280426812407808", "70409530124937197532160697810550784", "45194828903343117591558127708443131248640", "917664840058405463680351449337496076288", "70400616422285518692100980669939712", "1586117358731891193101757770424905310928896", "1397370100147753055145906418172720840704", "70396801900721188130266521932922880", "348973836251744104885696045565779969572864", "1401748075524452114500527558168930156544", "901726789182539653636271605421480869888", "70398751299621611618986663643971584", "308034938809247809124381449224210874368", "70405795157317277788392046974730240", "2858698135596152992173888746835436109824", "1312268248166308982480127835097473744896", "70398992381155289780485902861074432", "51157275396438410399724581031777881030656", "1435311376385104498558126652159227330560", "70396708153233256990815777158332416", "32133519872279413016675764557120587478304011713366739339324149465088", "1325298849875829849048030749044047347712", "70397184498804356558870425316098048", "60601371522040861524867728309713799072448512", "1329650991007852834022254380984792252416", "70397160101680175041285314960162816", "8888236319531318191125577233181582557184", "1000659795350289762400922416687653847040", "319093598078012507126514877372217425920", "70410749213440599024263732507181056", "48745174793966676436671862764579072245760", "1437306877660746622251094332984206032896", "916309723429667817443510446666178101248", "70398663830045321623200831134236672", "111910779220972223508344946121844656608180985711768378709329410260992", "1325298849875829849048030749044047347712", "1396140100097152526887968144809271492608", "70396994761465896512250189552025600", "6757015706864849335422944270187161305743360", "1329883507662398663555270129827239165952", "1325558840629617267264192806781859135488", "70397171607703679312382247315701760", "23561341018405095741943092534455046242304", "1484080073494022666518459593757376380928", "312115456358108541933338496109765459968", "70409135415875308319306114205220864", "10425178153959295331045732229612429688722368130564377832105925672960", "1325298849875829849048030749044047347712", "899402788056929660421022782786142994432", "70398955248100310093784851758972928", "472334356928315272482679127075329133071314828498108067623019946704896", "1329621817856758878691393897046762061824", "1396140100097152526887968144809271492608", "70396982603854987301282480255926272", "292467683248748636238486809405336131207168", "1331331695437320922107985754171379810304", "308359711665713636955374370857230008320", "70409518675780430447780033118339072", "3860728774262373021837753147452354006688461947264552070392869552128", "1329621817856758878691393897046762061824", "899402788056929660421022782786142994432", "70398943089812921884146065786011648", "668586386874165751138644911850924034490368", "1332271313929491728657315998775822516224", "308176923841751784625692866616678678528", "70409516049535480695967110070796288", "4684984369759790727762911944408473534464", "1113088679558557104597665143578309951488", "70399668198690907009990842319372288", "91034667327543965204972870424382786240512", "1417885294260680994395275393902292500480", "70396750587576710231876153171247104", "95767197138779524242369309182600547461546222565874987250693854724096", "1325298849875829849048030749044047347712", "70397184498804356558870425316098048", "130604873909469225150277972773794266218496", "1411225823187472223157162829740783960064", "905639420699870485961608962334248665088", "70398727554826246579082864527147008", "1642859976805300739916360753981960386248704", "1326368834607242133203258453732165156864", "1397327581134214466781597743431119011840", "70396991744935065825571850762059776", "380405612626887459665119231501476904828928", "1329932213776943166649500574571682594816", "901534308844176073801767061403096580096", "70398942219870374326107198631968768", "131354805180729595615466677710494388715520", "1411138770465632246768004411749709119488", "70396767297504046447594586840760320", "899402788056929660421022782786142994432", "70395215903080417870757135265038336", "18530893672604365827363357285889137967104", "1509897626334724618055056860209133649920", "70396537596528859248690828530417664", "1759832932078097020739548359567034328023040", "1326297661031553152907230385067815600128", "70397181682762775494043591484899328", "3282169437128592152799121053967131462336512", "1330160672015461039783049361035148394496", "70397158673552728616433666135949312", "50512133280674775267815063208216322113536", "1435825893926706957635452123571281723392", "915707582554882662986731991625577267200", "70398667386585843175747404578160640", "470329134429121233958457354072102131600224034797368201571658104832", "1325298849875829849048030749044047347712", "1396140100097152526887968144809271492608", "70396994761465896512250189552025600", "52284651621068388778378256073265875791135173068016298771911708508160", "1329621817856758878691393897046762061824", "1325298849875829849048030749044047347712", "70397172341128514808763258398310400", "823548892064642210301909491448282733346816", "1327435029202202447483676614734353793024", "900386105236012912902755848709063311360", "70398949230226959920957670597591040", "2065842618600074233830493352932590672150528", "1330478142898679020496086899690825580544", "1397084279178281477282299961439416221696", "70396980204962468909125038965260288", "238713071729345736865636454235110417367040", "1337069237544928952491503409913527271424", "902804297224863194257045450277013946368", "70398922328445779077625109922447360", "21489974657034704873347054123305725329408", "1493145336881364557538024984217779175424", "70396574420227513600705008739811328", "387976228610609969647228940173677382598656", "1329841492622277335711512504239157936128", "70397171725436998096805372138356736", "2233907971681370071261229242338264372740096", "1326085569697155789611101955316487553024", "1397013200589402883530565206649348292608", "70396992543049238587542696804483072", "1396140100097152526887968144809271492608", "70393255624705907958635979215994880", "159965169224609793897341457670139387283528019182711471134520377344", "1325298849875829849048030749044047347712", "70397184498804356558870425316098048", "3938283249326672430350447875221560692285012695974470245673819176960", "1329621817856758878691393897046762061824", "70397160183456214833518243714433024", "220215128726002851949279829314929300602880", "1333323055671400879823333387147143020544", "1405047952159431896760214566884046012416", "70396972257401489349102625655619584", "631638044149431559795450904681315550887936", "1332426625972721905505141933538887598080", "1328085430116473767825800752063940919296", "70397164495240085624924306539544576", "1227902533123336395583439862287126381314334444991327034490983809024", "1329621817856758878691393897046762061824", "1396140100097152526887968144809271492608", "70396982603854987301282480255926272", "862580031173061656539230496199464869429248", "1327338219850318772350800116521665298432", "70397178753524889243210644470104064", "1325298849875829849048030749044047347712", "70393445341889307856368569208012800", "486929055020036131173677462064151470638717430410396741850256900096", "1329621817856758878691393897046762061824", "70397160183456214833518243714433024", "551687779953748378367495438582426657213927012479040619507531907072", "1329621817856758878691393897046762061824", "1325298849875829849048030749044047347712", "70397172341128514808763258398310400", "1329621817856758878691393897046762061824", "70393433185503852747705532844867584"], "dual_psd": [[["1119226118851742898581849916129106027400456297835463409085739696128", "26856883592176812374499728932730205905178977458212443842324463616", "-9778944202793190178437439279952494904143079855300917591678124032", "-1963616308209874999282158681030183670460925527215429103241920512", "85633877625658736528421080790297357366948416308390504335147008", "682889412415006358008333834781442236183792742136804018225152000", "-1219225800394827501543048787655889291960585899812049104672915456", "-881176759785661132760468132824832844501245096595478636474138624", "-377061221401140817499528896375720424649216563852585692785803264", "-128254680102650289659332265974110709529754495982714742015787008"], ["26856883592176812374499728932730205905178977458212443842324463616", "1177575514771014278488137158566505537714071374925176975776546816", "-475813301336755651479300954784567151296139276017373507370352640", "19053253779447965090908782678673777879826919427008172142886912", "-35323878545429141537113882001487968308446010629130403992043520", "36235970881955667528897660106646004540548987235027844620877824", "-25930061424620916078712969427899309822386685396978173619470336", "-20379139149839628486089227440708637173717312599017230713225216", "-10597529913762574596369877125059459697263277809935406868725760", "-2705260128012178586514589523025706662328892363986637590364160"], ["-9778944202793190178437439279952494904143079855300917591678124032", "-475813301336755651479300954784567151296139276017373507370352640", "213360498248688728837447606378794575417808575117365605696536576", "-5317026214982456959445742790349063871663464385965260024053760", "17472084418079586265464133026237345223164521490703623756185600", "-19106707697263827927860277692967669677666192964016303700443136", "8262307581733645406900993813035016501828890712485444647387136", "6751653632339699188538245900654708920519103247667457729495040", "4659079841029478521781677741473806924814540188941019726741504", "844268160909395149038213865267136210308383970200765272686592"], ["-1963616308209874999282158681030183670460925527215429103241920512", "19053253779447965090908782678673777879826919427008172142886912", "-5317026214982456959445742790349063871663464385965260024053760", "14613493104032185105535682751366699335997751631085294296498176", "-4270094163302391984743329593743433888898837935263428997283840", "-382737733713026457056189676782054644462344868220654613168128", "2201105067448008455166133240829026095224955600827081881026560", "1402870483806217862191590826585968806318781905721300590002176", "732086354192292453445588152496388076282172009556323181002752", "228487627644942548645538624055748321983652775100616034746368"], ["85633877625658736528421080790297357366948416308390504335147008", "-35323878545429141537113882001487968308446010629130403992043520", "17472084418079586265464133026237345223164521490703623756185600", "-4270094163302391984743329593743433888898837935263428997283840", "2718693775011556251170814566455352461088965376560500958035968", "-1629356490939617031629559831267264280095434717377540562878464", "-388210896689072202696383194359136215886008524095003767603200", "-162971432178413496641962127516300636691834393063475080331264", "126031545750468518441230123334864576796105468638834032902144", "-43435321858612250747630770781014066372002525388298659037184"], ["682889412415006358008333834781442236183792742136804018225152000", "36235970881955667528897660106646004540548987235027844620877824", "-19106707697263827927860277692967669677666192964016303700443136", "-382737733713026457056189676782054644462344868220654613168128", "-1629356490939617031629559831267264280095434717377540562878464", "2075242081825935445870894908141253465700192938650902280011776", "-424343996413213604259804113938602917697099935777747923632128", "-376310164449016088069606833033793399778631163481655162699776", "-434408238498565752005974863524806999844222742411382997647360", "-40547827244966233820575518597359315296733938244670787158016"], ["-1219225800394827501543048787655889291960585899812049104672915456", "-25930061424620916078712969427899309822386685396978173619470336", "8262307581733645406900993813035016501828890712485444647387136", "2201105067448008455166133240829026095224955600827081881026560", "-388210896689072202696383194359136215886008524095003767603200", "-424343996413213604259804113938602917697099935777747923632128", "1390568916274795233108835779864205178203588448583419365949440", "992955175035452871767547813440817540191591734573751823499264", "369869469323385214852079702011812917680749026740095179292672", "147111685155524432445096148404013702335651554556877503201280"], ["-881176759785661132760468132824832844501245096595478636474138624", "-20379139149839628486089227440708637173717312599017230713225216", "6751653632339699188538245900654708920519103247667457729495040", "1402870483806217862191590826585968806318781905721300590002176", "-162971432178413496641962127516300636691834393063475080331264", "-376310164449016088069606833033793399778631163481655162699776", "992955175035452871767547813440817540191591734573751823499264", "714045982204852581679764401373835169287773744955350375727104", "273453970138406346794124175896711891643714125082930706382848", "104954984875811445311157435620959917724283092997589161738240"], ["-377061221401140817499528896375720424649216563852585692785803264", "-10597529913762574596369877125059459697263277809935406868725760", "4659079841029478521781677741473806924814540188941019726741504", "732086354192292453445588152496388076282172009556323181002752", "126031545750468518441230123334864576796105468638834032902144", "-434408238498565752005974863524806999844222742411382997647360", "369869469323385214852079702011812917680749026740095179292672", "273453970138406346794124175896711891643714125082930706382848", "154922495813982738531283414360254562051755060052981536784384", "38323470847937140375345642467877902979894350818461811212288"], ["-128254680102650289659332265974110709529754495982714742015787008", "-2705260128012178586514589523025706662328892363986637590364160", "844268160909395149038213865267136210308383970200765272686592", "228487627644942548645538624055748321983652775100616034746368", "-43435321858612250747630770781014066372002525388298659037184", "-40547827244966233820575518597359315296733938244670787158016", "147111685155524432445096148404013702335651554556877503201280", "104954984875811445311157435620959917724283092997589161738240", "38323470847937140375345642467877902979894350818461811212288", "15575276666965458445059424293694506783956794150029675724800"]], [["107189433755932425979428808387904136434629334484099228859285635072", "-22662127212351431792942963263799769622833197537568593595160592384", "-380859200540910833940121820275364880577546884634866907822948352", "1155322725880650204414945552937848230765030044901514385289117696", "-454496131177224357011345182620045981115129340734770939992997888", "164221209106665638976404156995235694187294553335166695506968576", "-86747820988399018277468414354420599080590004832326317129072640", "-36888436497854748778706139461269908714932748121558789698617344"], ["-22662127212351431792942963263799769622833197537568593595160592384", "4908564722589871214029745805555961599722735198660281364943732736", "95895262317068607609232652499435459056939354067333349103370240", "-265817259411025758237855399750943866251544166023304582577258496", "104020213190677378600808842552224285175639050883950841023168512", "-19138285130610182132206794711981296974155566726226786169913344", "8844009819472004199836607304298716024693071576354556890578944", "830983322773139650002990119914194470106390001397569094156288"], ["-380859200540910833940121820275364880577546884634866907822948352", "95895262317068607609232652499435459056939354067333349103370240", "3367973615728428866293632008102563171614069167746637883244544", "-6930166484291668278919814918774811132300648330679685075697664", "2654137157171682292374242911693781471182277651177065785851904", "1458491245295776117312019426504797662476988832401347068297216", "-936282804383702482405037556455368607239348763560452464574464", "-782101007397556204159238134388447323533184482552662236069888"], ["1155322725880650204414945552937848230765030044901514385289117696", "-265817259411025758237855399750943866251544166023304582577258496", "-6930166484291668278919814918774811132300648330679685075697664", "16413987332877286600517968950820987785259611957899035932622848", "-6355988675209080244767841171499819025446673161875132965191680", "-1093344479717797113331411542023014534094607931234620494839808", "810112082505062402843084417247803536410420213350027663245312", "882893920028367824767934940296096750231518756303989750366208"], ["-454496131177224357011345182620045981115129340734770939992997888", "104020213190677378600808842552224285175639050883950841023168512", "2654137157171682292374242911693781471182277651177065785851904", "-6355988675209080244767841171499819025446673161875132965191680", "2463189459007403923245680976760188344912139666131364230463488", "356994617288985636952515829758443961430465237023605640921088", "-274129169904151540665121319505058657435513754257826703736832", "-314625651387362926738957063773233142631576196599516309225472"], ["164221209106665638976404156995235694187294553335166695506968576", "-19138285130610182132206794711981296974155566726226786169913344", "1458491245295776117312019426504797662476988832401347068297216", "-1093344479717797113331411542023014534094607931234620494839808", "356994617288985636952515829758443961430465237023605640921088", "2321224321325821149135722422389007163717160497502072466309120", "-1394255361770690939865681145001519010941999826930822159532032", "-982044278553712027865422360595446650640112777540402914787328"], ["-86747820988399018277468414354420599080590004832326317129072640", "8844009819472004199836607304298716024693071576354556890578944", "-936282804383702482405037556455368607239348763560452464574464", "810112082505062402843084417247803536410420213350027663245312", "-274129169904151540665121319505058657435513754257826703736832", "-1394255361770690939865681145001519010941999826930822159532032", "838946529554468750087530269146860269234287498120212938489856", "593925195199885216530314916605491851922813711020158644912128"], ["-36888436497854748778706139461269908714932748121558789698617344", "830983322773139650002990119914194470106390001397569094156288", "-782101007397556204159238134388447323533184482552662236069888", "882893920028367824767934940296096750231518756303989750366208", "-314625651387362926738957063773233142631576196599516309225472", "-982044278553712027865422360595446650640112777540402914787328", "593925195199885216530314916605491851922813711020158644912128", "426587648610841842489667900470672044468451305275705255788544"]], [["69766830566744816900143458817436957409002413556174142460336799744", "-193877293779054363451765045275388059837713354030798873846349824", "-3184628858740222973398336267792089940669695991792684841064988672", "2021446219179099151839898438213595582682486012253091377868439552", "286181587057503262230892466430617230732267033819701067649122304", "-10408225519281916217271535325048759296534146621844091830272000"], ["-193877293779054363451765045275388059837713354030798873846349824", "538771859603533553935368559748069894967559528967612894543872", "8849867763916120930587524344181428152523245238778295652188160", "-5617462041928484164689736158291439982348671309226879731367936", "-795279234808048432771275946567580441228848094288462961704960", "28923753312685748390474255887337334231634101026531483582464"], ["-3184628858740222973398336267792089940669695991792684841064988672", "8849867763916120930587524344181428152523245238778295652188160", "145367947569561698889928735799430366357689660944949110271639552", "-92272443992283206575144003836888542199819727623880176557883392", "-13063258479421644133668325572501315064753186876927608740642816", "475101636232006580053548356135299124365282419161932293472256"], ["2021446219179099151839898438213595582682486012253091377868439552", "-5617462041928484164689736158291439982348671309226879731367936", "-92272443992283206575144003836888542199819727623880176557883392", "58570022227457060103208525639186137686751369264102957324959744", "8291915835314057736241308665518626236219804334454710873358336", "-301571218778349544135103909431163642924402321237897241427968"], ["286181587057503262230892466430617230732267033819701067649122304", "-795279234808048432771275946567580441228848094288462961704960", "-13063258479421644133668325572501315064753186876927608740642816", "8291915835314057736241308665518626236219804334454710873358336", "1173908863358770276181572073371609110680293142372695073095680", "-42694249880118674932722251439330238941942738122540679430144"], ["-10408225519281916217271535325048759296534146621844091830272000", "28923753312685748390474255887337334231634101026531483582464", "475101636232006580053548356135299124365282419161932293472256", "-301571218778349544135103909431163642924402321237897241427968", "-42694249880118674932722251439330238941942738122540679430144", "1552760209690085012665692581570479616833476579830022537216"]], [["8829146116406545755693187462578941710311682128701068877269827584", "-1314939431160621037250226156298929547821578883480994442695933952", "1522425882635819732540731209181831649345044936038532882504876032", "416325351795163358517604292913291245421761670491085154319073280"], ["-1314939431160621037250226156298929547821578883480994442695933952", "195836118784807897586196544053690864745331846479211057414930432", "-226737421456574755748582951269220743859962700911379493712560128", "-62004027801737885600693247274680857834766488106205743469821952"], ["1522425882635819732540731209181831649345044936038532882504876032", "-226737421456574755748582951269220743859962700911379493712560128", "262514691405151338761585089904067302248783915422479579319631872", "71787745135696736062247625998738733756098438844632618202300416"], ["416325351795163358517604292913291245421761670491085154319073280", "-62004027801737885600693247274680857834766488106205743469821952", "71787745135696736062247625998738733756098438844632618202300416", "19631207396747713565686919952659021425023617949327240718188544"]], [["749920444170275342833820437707772047153160477788080504643256320", "-785396411367414169554787014071776755426255239265724368863363072"], ["-785396411367414169554787014071776755426255239265724368863363072", "822550615580700682040040116174225091984044347724167504908517376"]], [["688921413859103078507172522787649245877011863655932157949101735936", "44109922758935173167218732407676904598189233618710906244498980864", "9903243781833723241019170385048553630144109178150564184857772032", "-2026244593288386974870182316145848469233358191099961026830925824", "-122233097654548590878763089985678865384190670673555084118327296", "-366371295348587475687210094433251677677008708231898010524581888", "-73486100888121036733746144127276131792880964865118256869933056", "-48879388546828114103423032064514978733997548412141388919996416", "-2860173737308568058862604959234434847816734342868832442384384"], ["44109922758935173167218732407676904598189233618710906244498980864", "7840575686349362027749759094172839815541560305943829830759874560", "-35142851516501113690674071012253092159896050166729369848905728", "-642105052582171267302446603474321048496376042564527915255463936", "219694921999028700084499116993117475125466486454853794063712256", "46858846352138181805985086447526795566173326393627728827908096", "13684080112508363658225803594848325670852456051196968002650112", "4287315147192921134142139911435495101281166057257592984436736", "5916429315300814437806137245875774915268835879680329476210688"], ["9903243781833723241019170385048553630144109178150564184857772032", "-35142851516501113690674071012253092159896050166729369848905728", "309749331988434901353060678345432049998929274788741786810449920", "22648411579090830092667591829078406325765627611118715701035008", "-34610762688915656497846855759007631042574286498319594009133056", "-31116160314335757465612065610327290576830947650239215960064", "-5518781792738309639865177862827106915957923708893676500418560", "-4705354757185447640190204903569676472507399100590446849556480", "4698190144910200215413653026562911644467350277543470676574208"], ["-2026244593288386974870182316145848469233358191099961026830925824", "-642105052582171267302446603474321048496376042564527915255463936", "22648411579090830092667591829078406325765627611118715701035008", "61996612232789555433094332535327601460963565749027261493805056", "-22456842789742839322343064712835266842461796285326386710708224", "-8607520111940205075528838526748832059661119086175874208235520", "-1488658736242505523109849634866212546179767090009736183021568", "47293954245948788131513823886012623464810705045715194740736", "-1898638320215210772137621154716418455767159835172857888899072"], ["-122233097654548590878763089985678865384190670673555084118327296", "219694921999028700084499116993117475125466486454853794063712256", "-34610762688915656497846855759007631042574286498319594009133056", "-22456842789742839322343064712835266842461796285326386710708224", "10484363094570967961161815673536594419504015036505409860927488", "2435677898225320390994801771783569862895579607824027573288960", "1059425821849357095634697646106051588277382918124197331861504", "428929048330505872224190423192944442122464841465178116587520", "161074804646650688788517253256745241091091912484045505691648"], ["-366371295348587475687210094433251677677008708231898010524581888", "46858846352138181805985086447526795566173326393627728827908096", "-31116160314335757465612065610327290576830947650239215960064", "-8607520111940205075528838526748832059661119086175874208235520", "2435677898225320390994801771783569862895579607824027573288960", "5863461823991837273426669057527541856183545074216528601153536", "-901079837028687674269985725589086382942194787134183254786048", "-363912535383207046010296490573572848217263420870529959067648", "783668357599592467156023113519212079109814000336430809743360"], ["-73486100888121036733746144127276131792880964865118256869933056", "13684080112508363658225803594848325670852456051196968002650112", "-5518781792738309639865177862827106915957923708893676500418560", "-1488658736242505523109849634866212546179767090009736183021568", "1059425821849357095634697646106051588277382918124197331861504", "-901079837028687674269985725589086382942194787134183254786048", "473790453949078363103365354475342366093068246028383099551744", "80379992531887175523185301076095637881723368987763182403584", "24347480273604772491052407835560477285626158581130110959616"], ["-48879388546828114103423032064514978733997548412141388919996416", "4287315147192921134142139911435495101281166057257592984436736", "-4705354757185447640190204903569676472507399100590446849556480", "47293954245948788131513823886012623464810705045715194740736", "428929048330505872224190423192944442122464841465178116587520", "-363912535383207046010296490573572848217263420870529959067648", "80379992531887175523185301076095637881723368987763182403584", "133188901816821971741207553822644256961821729501790095802368", "-217300022557081828477232626865325467468085102773383171407872"], ["-2860173737308568058862604959234434847816734342868832442384384", "5916429315300814437806137245875774915268835879680329476210688", "4698190144910200215413653026562911644467350277543470676574208", "-1898638320215210772137621154716418455767159835172857888899072", "161074804646650688788517253256745241091091912484045505691648", "783668357599592467156023113519212079109814000336430809743360", "24347480273604772491052407835560477285626158581130110959616", "-217300022557081828477232626865325467468085102773383171407872", "462420866884978286907311152771937205716720240491474184044544"]], [["538422413253432895212020025334951550830940099928239432320340197376", "1426276895993072289488315769046654878457770616411629296300326912", "8538371906092530042443178567059170471872838695748715492625350656", "5514916784184983254144666956467817273067641158624690776011964416", "-567565329072997643957485433572187038425958306210473168693362688", "-320404510890037759478984555492079807696064909652633131872681984", "-192730976962542074441023578496883050341933212729423356097462272"], ["1426276895993072289488315769046654878457770616411629296300326912", "172261170801469003730576000833395783976162862487329535097307136", "-31549058686855127288262826521651907826943918228631041244921856", "25367181461262595443829585479503109199689297892168293154816000", "-31323056514218808829228768401880624911224370766191627692146688", "-24491218944423704067643224513318046435912980386235458242215936", "7691751177643647864788638195371273846921428326992078060912640"], ["8538371906092530042443178567059170471872838695748715492625350656", "-31549058686855127288262826521651907826943918228631041244921856", "152817292798603947336401780112834520374247295417358582290579456", "83997504480871786558815045637372795338378646740773981185376256", "586447151189561730139604094472235498764532189216216943951872", "2520019150630108853939825171167668758869065060864153157107712", "-5693383606011207758821180017743136545947308886277132929466368"], ["5514916784184983254144666956467817273067641158624690776011964416", "25367181461262595443829585479503109199689297892168293154816000", "83997504480871786558815045637372795338378646740773981185376256", "57174765788186500686380546728178112112706139873802470859735040", "-7717501094360437629648699717408035985010355511179963774533632", "-4791469506934009600167676827488192722092317609983726447493120", "-1450347590165761497081011832586451718276751890882556942352384"], ["-567565329072997643957485433572187038425958306210473168693362688", "-31323056514218808829228768401880624911224370766191627692146688", "586447151189561730139604094472235498764532189216216943951872", "-7717501094360437629648699717408035985010355511179963774533632", "5876013984772999264834756358924644196342987765297615170699264", "4522196557852076070989719394482729422674201673633343215763456", "-1248550425011453026619738598864560392623366719161899163844608"], ["-320404510890037759478984555492079807696064909652633131872681984", "-24491218944423704067643224513318046435912980386235458242215936", "2520019150630108853939825171167668758869065060864153157107712", "-4791469506934009600167676827488192722092317609983726447493120", "4522196557852076070989719394482729422674201673633343215763456", "3508309492822035381810630884036284135704175554431289846136832", "-1036301227220371257256670431360512625638762119038664441856000"], ["-192730976962542074441023578496883050341933212729423356097462272", "7691751177643647864788638195371273846921428326992078060912640", "-5693383606011207758821180017743136545947308886277132929466368", "-1450347590165761497081011832586451718276751890882556942352384", "-1248550425011453026619738598864560392623366719161899163844608", "-1036301227220371257256670431360512625638762119038664441856000", "468303116036027298862122252703618464614473499432275398361088"]], [["85388250630535914065270251021158199232225424090753099485417570304", "13052299689444094957770447880962545936873144469403213731234578432", "5462823574708002369780943264242251760781435981949527730199461888", "2126676901310852135552517741437895830640472831771569772401000448", "979653375809896096295566549566408044388758832843158142031233024"], ["13052299689444094957770447880962545936873144469403213731234578432", "1995151861351503457247209315691208987371185746652916150354051072", "835037723821812316479741676382892244372782904996606052933828608", "325080137531251241794332072075743866551992373529642114155020288", "149748113568609292224960121573949910882395994710809643954733056"], ["5462823574708002369780943264242251760781435981949527730199461888", "835037723821812316479741676382892244372782904996606052933828608", "349491190977901174783003783219432797006982996667815371187683328", "136056900410526328491008448383195573019958971913582845752246272", "62674589500288377730441609191788263218451987399628229869305856"], ["2126676901310852135552517741437895830640472831771569772401000448", "325080137531251241794332072075743866551992373529642114155020288", "136056900410526328491008448383195573019958971913582845752246272", "52966943451488557375059589385221804544909861350987598724595712", "24399214063311108932312417566445443679600794229030472394997760"], ["979653375809896096295566549566408044388758832843158142031233024", "149748113568609292224960121573949910882395994710809643954733056", "62674589500288377730441609191788263218451987399628229869305856", "24399214063311108932312417566445443679600794229030472394997760", "11239494071477291617246698205524802485886305438490765838778368"]], [["36482804375236713297563212242492798096247525167761670580065009664", "-9893720864109923655206907730389739006128313870530621843041157120", "-515364602311577887406790476832030563949471254937563631424897024"], ["-9893720864109923655206907730389739006128313870530621843041157120", "2691424162241318223165169759749573742968786901635276489147547648", "100460236855877896586250628687935308487867402788583792676175872"], ["-515364602311577887406790476832030563949471254937563631424897024", "100460236855877896586250628687935308487867402788583792676175872", "192039611216647007553943931446622620227680908090480700784902144"]], [["214240161008475268526668687913801842793521810959280907996889088"]], [["402011521825912405537608096007997315260063593707929715743731482624", "13428888908030141404344858621615307207937766414748486650203996160", "-425415329230752830596526682808016605576228112619214978309685248", "-98392640653267999640601845666429074912524985119681511593869312", "-1268065296948132297855344842748219677455043661615774052395253760", "817792067741731350655625968974632405430524112883778141875601408", "45287964441184570820416962476488906088854082546580292508844032", "-132232922020959080413873210733077034983100749296148857080512512"], ["13428888908030141404344858621615307207937766414748486650203996160", "2667281384710447275658613458268659783600727865722347487666110464", "442990137839513248898624203158479225471712863432891088053993472", "44744842305777852536053250157350663390868610489181238762405888", "-173910961553927965433887057097264751873974903469113254141231104", "2070729621757718425718728029902911321890254602775518601281536", "-7169438582033476471645447496780397677083354994524767729483776", "13786507888483347460795694819139614493017150953739294848581632"], ["-425415329230752830596526682808016605576228112619214978309685248", "442990137839513248898624203158479225471712863432891088053993472", "104098809700272657339268672877715020572264747453952618561273856", "9384775609155195187922557776752146868728263423418696921513984", "-34827609552445434109362470029758375316914779161109474800828416", "711742155623287539031186810214523540537274631989816553635840", "-1306882708412877614457097161505027574865778949794712925503488", "2359488905682177394841686807478909496580525014655734577627136"], ["-98392640653267999640601845666429074912524985119681511593869312", "44744842305777852536053250157350663390868610489181238762405888", "9384775609155195187922557776752146868728263423418696921513984", "1104253590791233374028988259118912243901531355006540969934848", "-1944923992101650927057878310541614532790797052025207693246464", "-1190140747014318621295029575792045159876770029825098789158912", "-233717552740328123341132229959909613801726558340696168726528", "526620995382943058435767890104880108196684152500625891917824"], ["-1268065296948132297855344842748219677455043661615774052395253760", "-173910961553927965433887057097264751873974903469113254141231104", "-34827609552445434109362470029758375316914779161109474800828416", "-1944923992101650927057878310541614532790797052025207693246464", "20501952202949591798809422506272202747119447680512315271151616", "-7593786367528480062658193876315710832629583757039003087405056", "-137227517564957091488642137805335515122408181867527106723840", "808711617945179077788980678595782107257733425123316824276992"], ["817792067741731350655625968974632405430524112883778141875601408", "2070729621757718425718728029902911321890254602775518601281536", "711742155623287539031186810214523540537274631989816553635840", "-1190140747014318621295029575792045159876770029825098789158912", "-7593786367528480062658193876315710832629583757039003087405056", "6822787271630248293402737704816951959807197184683127433330688", "571901844593710146228339453553139521795008682709118699438080", "-1576755037901614650841376518942254762817821104472750624342016"], ["45287964441184570820416962476488906088854082546580292508844032", "-7169438582033476471645447496780397677083354994524767729483776", "-1306882708412877614457097161505027574865778949794712925503488", "-233717552740328123341132229959909613801726558340696168726528", "-137227517564957091488642137805335515122408181867527106723840", "571901844593710146228339453553139521795008682709118699438080", "68869431239581023384852627436520531585187895929678845706240", "-172198445827754700104824348549449085949113152117451834523648"], ["-132232922020959080413873210733077034983100749296148857080512512", "13786507888483347460795694819139614493017150953739294848581632", "2359488905682177394841686807478909496580525014655734577627136", "526620995382943058435767890104880108196684152500625891917824", "808711617945179077788980678595782107257733425123316824276992", "-1576755037901614650841376518942254762817821104472750624342016", "-172198445827754700104824348549449085949113152117451834523648", "441491467764360220314924183579304192586147201537896997715968"]], [["575385354549837808262451417713177703704847191166829389018105380864", "-3438543573418402059444452360412580912304903310774714812050964480", "-10902424157306171619205165915273495696404375715623826054486949888", "-11576758797816922613831508521787050761990539296987479750702268416", "-515916992149599717424532568528839959414923786507440778953883648", "-616701567368805843337979657548310273203072951184690409765863424"], ["-3438543573418402059444452360412580912304903310774714812050964480", "591568515344713049712878816285614008417856663418709588859420672", "254449386229611601602795565120448849875258404512095817380659200", "240477827991575514655448559307139959142309934378568031418712064", "-38873324945297216953815192158342761797081725440767969797865472", "4687743266738695672430396097501668641474858441029077660860416"], ["-10902424157306171619205165915273495696404375715623826054486949888", "254449386229611601602795565120448849875258404512095817380659200", "269332004844695070453107194403166809635795542780666442284007424", "276141763209258141935175430003828416599949153365635981713080320", "-4133160499528308994972528724641387233626364762642735995813888", "12017549695640620508627424063978617884021325214913805311541248"], ["-11576758797816922613831508521787050761990539296987479750702268416", "240477827991575514655448559307139959142309934378568031418712064", "276141763209258141935175430003828416599949153365635981713080320", "284309318153102038103259327093857620365795039358896076379652096", "-2205840091161421481881782259417329511133585320494441269559296", "12708708422583024523035938631268290733270357634726488956731392"], ["-515916992149599717424532568528839959414923786507440778953883648", "-38873324945297216953815192158342761797081725440767969797865472", "-4133160499528308994972528724641387233626364762642735995813888", "-2205840091161421481881782259417329511133585320494441269559296", "3545407713973592485311289603100054982873822722164050964250624", "479318231817662476805148896858234101928499557941964093521920"], ["-616701567368805843337979657548310273203072951184690409765863424", "4687743266738695672430396097501668641474858441029077660860416", "12017549695640620508627424063978617884021325214913805311541248", "12708708422583024523035938631268290733270357634726488956731392", "479318231817662476805148896858234101928499557941964093521920", "662743826072653968165810143327840722512790507180409200050176"]], [["99732256137056343120254464227364192190766063441134606057155330048", "-7908477609097294149605494038538768030730010651773679630475591680", "-2410648923766504412193213693447220453356514265496719699342262272", "796471389639219994990976960944066536012442980664613766497828864"], ["-7908477609097294149605494038538768030730010651773679630475591680", "627119254252531722536587161364714859359546454661657126236061696", "191157442691385122879042667048364703818962429642262337212645376", "-63157862814134999699146893948763025055454205592120225179893760"], ["-2410648923766504412193213693447220453356514265496719699342262272", "191157442691385122879042667048364703818962429642262337212645376", "58268292112740004239042337747261757568221990400370687973785600", "-19251674158519324126387212676018265607862146967624286807785472"], ["796471389639219994990976960944066536012442980664613766497828864", "-63157862814134999699146893948763025055454205592120225179893760", "-19251674158519324126387212676018265607862146967624286807785472", "6360697121321072982033811927827383990491877663316480528220160"]], [["5008635390889382424415121655705887844074899600517634645622259712", "51773076148006861398297477395188647357659422470373724865429504"], ["51773076148006861398297477395188647357659422470373724865429504", "535166009229382086553541992364982000269730836290763757715456"]], [["218202801959267856844473922953271707726820501348881470317471465472", "-59726097034920982263885233326496117363888937528818099633440948224", "-5733056725047119766767768470935433293364748912589949709066436608", "1408118335086418333270480632765743931791375932770878715672395776", "733173859857772634781110363138634436621241762217084930066743296", "-495474745029576033569483866157447467416009941879736451670736896", "309099081273707416182990218149000673750205094203848183089463296"], ["-59726097034920982263885233326496117363888937528818099633440948224", "16348124932376858819373237987964124560493903878547690630733103104", "1569242462481252580804733153162573347209096837189411932100100096", "-385427737695696950529659815834311847212197831441253440841318400", "-200683092536580434926832007854674132225341544462329109404450816", "135620498152509079048393213866475872316005010450086237508206592", "-84606070846902153039581961280421350082470305213558765530382336"], ["-5733056725047119766767768470935433293364748912589949709066436608", "1569242462481252580804733153162573347209096837189411932100100096", "150630235347497959839323534306646249274616648919184690494046208", "-36996877300119667536378466005504751082096958542008886648373248", "-19263397583093352745515660388334635607628301228530546960760832", "13018095063752081283211320114609667694455144818077513306603520", "-8121264029106789534652340490388330756954615133392036551458816"], ["1408118335086418333270480632765743931791375932770878715672395776", "-385427737695696950529659815834311847212197831441253440841318400", "-36996877300119667536378466005504751082096958542008886648373248", "9086946766048758258592020967538170066618856333472628723417088", "4731357918421818205231495057861195142363868532798675233013760", "-3197424903730852185374995050113437712493053019421045633843200", "1994695209189488796684669445268074542259621446421373717053440"], ["733173859857772634781110363138634436621241762217084930066743296", "-200683092536580434926832007854674132225341544462329109404450816", "-19263397583093352745515660388334635607628301228530546960760832", "4731357918421818205231495057861195142363868532798675233013760", "2463505985954702386426297567184020137103375032121372962717696", "-1664823402878171254429052186819863407262591151888953948241920", "1038590542655998769327491228750754116955307331234444875923456"], ["-495474745029576033569483866157447467416009941879736451670736896", "135620498152509079048393213866475872316005010450086237508206592", "13018095063752081283211320114609667694455144818077513306603520", "-3197424903730852185374995050113437712493053019421045633843200", "-1664823402878171254429052186819863407262591151888953948241920", "1125078233449771318925685431433308442410247926717704373796864", "-701873610731887844553623202673049781286191095001260220219392"], ["309099081273707416182990218149000673750205094203848183089463296", "-84606070846902153039581961280421350082470305213558765530382336", "-8121264029106789534652340490388330756954615133392036551458816", "1994695209189488796684669445268074542259621446421373717053440", "1038590542655998769327491228750754116955307331234444875923456", "-701873610731887844553623202673049781286191095001260220219392", "437859831250402329909380681836755841065428490994946777546752"]], [["154575325071574800415662471239548358772810297382901126076492152832", "-55507914772592175765478108892210478098524750847440614824068775936", "2909780080735275355849351246835513161543780918849178826644127744", "-106347292473192371004035389191823121688608392624711938997223424", "-37472207977221247262016768603522757740237002682083368306212864"], ["-55507914772592175765478108892210478098524750847440614824068775936", "19932861865078828630111367278285987764619198468835531016586133504", "-1044900437075914312683302302085242477256614265149211098015072256", "38189254618513706740945893827799247350709657593858926642724864", "13456249409647479492679293788542051596532393225116316380168192"], ["2909780080735275355849351246835513161543780918849178826644127744", "-1044900437075914312683302302085242477256614265149211098015072256", "54774719796470076519749553697113150044314285314631934073110528", "-2001918696501765125331979140746154961627491381646371185491968", "-705389972835572065397678806679313277457265468844448384286720"], ["-106347292473192371004035389191823121688608392624711938997223424", "38189254618513706740945893827799247350709657593858926642724864", "-2001918696501765125331979140746154961627491381646371185491968", "73166571774258510889414511915220013477193544848546130296832", "25780750320431726162792167613670364857255282427620350754816"], ["-37472207977221247262016768603522757740237002682083368306212864", "13456249409647479492679293788542051596532393225116316380168192", "-705389972835572065397678806679313277457265468844448384286720", "25780750320431726162792167613670364857255282427620350754816", "9084026639037868985251518597500970427261368430676685094912"]], [["55045553811225502858051386444119108561472252542704421959379189760", "-412117050286457089584711969541404681363894948721969988984897536", "323104730405971776600621075765032714429733957670973023541264384"], ["-412117050286457089584711969541404681363894948721969988984897536", "3085452890877708659906365370959931658829927183923700847083520", "-2419032223477333395829900087586667333033879241452182900310016"], ["323104730405971776600621075765032714429733957670973023541264384", "-2419032223477333395829900087586667333033879241452182900310016", "1896550394764598967851108814513607756028810898975327879430144"]], [["18168298867469620916301683973412618240"]], [["27489157512501482257843062208584315607965915938881827340248154112", "-13428222221209468184530963351336733410755519325654086408594259968", "443036405535431317470172917520770131740437099251804091203977216", "-143817029407112131169669301036563727035190154113838741555511296", "-36412334969846780392832732266008820866621188762430689918320640", "157258901476575691033885635456736685195165617672276622180352"], ["-13428222221209468184530963351336733410755519325654086408594259968", "6559573604253944504071103118910955522522274891972008875080548352", "-216419557525911188546265461323557801877573655494559461348999168", "70253409155760663787241668382329992291314857333260360796340224", "17787119352270209450270264496895982334375942808411067580940288", "-76819650596071729115117131194339645530798719592448468713472"], ["443036405535431317470172917520770131740437099251804091203977216", "-216419557525911188546265461323557801877573655494559461348999168", "7140315469489766289208982409914017756097295558578859526848512", "-2317865861634123294252152845612761840245586536568390978371584", "-586849196628034913454898678823886854919883752334035253198848", "2534505410613168200748630693113347122801848922062693859328"], ["-143817029407112131169669301036563727035190154113838741555511296", "70253409155760663787241668382329992291314857333260360796340224", "-2317865861634123294252152845612761840245586536568390978371584", "752418037478224451552778421133038172245041323640578793013248", "190501067439354084135085071795036007065728193402736740401152", "-822742859540214364239282035981899582367450235437624328192"], ["-36412334969846780392832732266008820866621188762430689918320640", "17787119352270209450270264496895982334375942808411067580940288", "-586849196628034913454898678823886854919883752334035253198848", "190501067439354084135085071795036007065728193402736740401152", "48232039754341497891714245678803349063425511892986856734720", "-208306267478407419954524388821136129965139921523043205120"], ["157258901476575691033885635456736685195165617672276622180352", "-76819650596071729115117131194339645530798719592448468713472", "2534505410613168200748630693113347122801848922062693859328", "-822742859540214364239282035981899582367450235437624328192", "-208306267478407419954524388821136129965139921523043205120", "899640597656457790271285580883800422591243287414177792"]], [["2973681791649671393599512273916327362560", "-14114312134349680306495489428848377856", "247338028149063079570153914847199232", "393380045351510182855258967774330880"], ["-14114312134349680306495489428848377856", "3707675270703217311220997195948883968", "39218579221621118365026103364419584", "-238212754933697302390719829187231744"], ["247338028149063079570153914847199232", "39218579221621118365026103364419584", "783811877697310366530282613500805120", "-46239005271110670599894156290555904"], ["393380045351510182855258967774330880", "-238212754933697302390719829187231744", "-46239005271110670599894156290555904", "311775076492701637891369755163492352"]], [["8811330972722424156180403709619994624", "23712552047685448502510664944713728"], ["23712552047685448502510664944713728", "2906096625495917861588305202030575616"]], [["267523403337973973546558654757445042176", "-202373654222062168631126617923518464", "148696900934818451251893164939673600", "-49691990184749342515290008589434880", "-17054536658516809199260155332526080"], ["-202373654222062168631126617923518464", "2531221658188676660844856139608752128", "-17985028099345468855986707559874560", "9430673642027500135941837055590400", "-26976958150804670405835377677959168"], ["148696900934818451251893164939673600", "-17985028099345468855986707559874560", "447702759465073129518075608475631616", "1091155631917253807633922716073984", "-17772820108326159147918430960615424"], ["-49691990184749342515290008589434880", "9430673642027500135941837055590400", "1091155631917253807633922716073984", "77405252478515240150445368446812160", "-9989758312269760002593154033254400"], ["-17054536658516809199260155332526080", "-26976958150804670405835377677959168", "-17772820108326159147918430960615424", "-9989758312269760002593154033254400", "57721265333620443756136102065340416"]], [["9811759989575076242924536047494758400", "-202859377327636337577307137900544000", "150864328445560630740115898201276416"], ["-202859377327636337577307137900544000", "1387630591980801745552059431934492672", "9233813322130240751176691073679360"], ["150864328445560630740115898201276416", "9233813322130240751176691073679360", "385435069973380540788983878417121280"]], [["2612150438858942351979967948726992896"]], [["9721112771032834129184056599526768640", "-26796217357643955778974761917349888", "-34042961129235582664939322935869440", "1096879866658909406025056266485760"], ["-26796217357643955778974761917349888", "929339133434681783704098837693988864", "-3512729447359633474187827657834496", "10297046752233898074692660955709440"], ["-34042961129235582664939322935869440", "-3512729447359633474187827657834496", "122149542639966907792095480542920704", "3881636043294191528125369763758080"], ["1096879866658909406025056266485760", "10297046752233898074692660955709440", "3881636043294191528125369763758080", "66317508741760236441905406047944704"]], [["2872427038842961122825388066502344704", "-31066904066676966890215901061185536"], ["-31066904066676966890215901061185536", "334006817663764327005538974152261632"]], [["2857044498044854228573364228072669184", "5195977254271623064087771425538048", "-5099186436420017036534233599836160"], ["5195977254271623064087771425538048", "181408243542918315971063456586530816", "-5293405533872208607146615119020032"], ["-5099186436420017036534233599836160", "-5293405533872208607146615119020032", "62392291290182386694879147750064128"]], [["361160694458187011869719183147139072"]], [["356040741587279389135990550136094720", "3501619399734561918238211105095680"], ["3501619399734561918238211105095680", "66393912814874254778078702780547072"]], [["65606406877096680970191338867785728"]], [["353197328175547697658722411278761984", "0", "-582777146017909943432668162031616", "-304542719822390430685781781643264", "-210691094825171166744807724810240", "-174259048945749998987196856532992", "-166307223860806935745659232321536", "-164520508012913816478290244796416", "-165978990975703804372394126082048", "-165587064123919451208737011793920", "-165643838587633065449798175293440"], ["0", "5358680656137832435419560844128343579243332741932042209166622720", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-582777146017909943432668162031616", "0", "597697783048929324717604652925845504", "-9311290863343637536554926504673280", "-2629883712199001015101642055352320", "97135168886527968334975720226816", "209943273938093171070509955153920", "-138758634158198373226812436119552", "66294463749048589712371990134784", "-26343063230692666419192541478912", "9039250330012624144305385111552"], ["-304542719822390430685781781643264", "0", "-9311290863343637536554926504673280", "21942820127250532323773915903033344", "-1111390550683470646772685397295104", "-62946400123905344505283539369984", "3731956007433748999047535919104", "-8259901828705966692803291381760", "9251292902361439168562968133632", "-5012298147034616921102565244928", "1942715699943094112950859857920"], ["-210691094825171166744807724810240", "0", "-2629883712199001015101642055352320", "-1111390550683470646772685397295104", "1485200470671081247473496294948864", "-126991119593021114477178462928896", "-20978913502245450651985055318016", "6505618630730333298777904906240", "-96861896743159374195409813504", "-401482109966736587054615887872", "147541555237142543496040677376"], ["-174259048945749998987196856532992", "0", "97135168886527968334975720226816", "-62946400123905344505283539369984", "-126991119593021114477178462928896", "132999227551508986742904446779392", "-19666081625717339156153005768704", "-358098828219412044386314223616", "446739709873137839470578499584", "94793222305016255083706318848", "-127509720998874244162640674816"], ["-166307223860806935745659232321536", "0", "209943273938093171070509955153920", "3731956007433748999047535919104", "-20978913502245450651985055318016", "-19666081625717339156153005768704", "21303321430292378151136058671104", "-4720300557033262565454906392576", "226213481811003373961598730240", "201727090597509523394946662400", "-95660590706284214169907494912"], ["-164520508012913816478290244796416", "0", "-138758634158198373226812436119552", "-8259901828705966692803291381760", "6505618630730333298777904906240", "-358098828219412044386314223616", "-4720300557033262565454906392576", "4582349210692458509517042221056", "-1276006039756617836657379377152", "158704919904871817289983328256", "21348525545921149646925725696"], ["-165978990975703804372394126082048", "0", "66294463749048589712371990134784", "9251292902361439168562968133632", "-96861896743159374195409813504", "446739709873137839470578499584", "226213481811003373961598730240", "-1276006039756617836657379377152", "1457018974299505302544809197568", "-538326304097636683592396439552", "129370833203620336271013969920"], ["-165587064123919451208737011793920", "0", "-26343063230692666419192541478912", "-5012298147034616921102565244928", "-401482109966736587054615887872", "94793222305016255083706318848", "201727090597509523394946662400", "158704919904871817289983328256", "-538326304097636683592396439552", "718730003572436485039055699968", "-308555828306065021624549113856"], ["-165643838587633065449798175293440", "0", "9039250330012624144305385111552", "1942715699943094112950859857920", "147541555237142543496040677376", "-127509720998874244162640674816", "-95660590706284214169907494912", "21348525545921149646925725696", "129370833203620336271013969920", "-308555828306065021624549113856", "648630461964788458922025418752"]], [["5609748279044110323787846847591088128", "-25395626697734443049844657197416448", "-3821695586219199944070824823095296", "-2585966570708125978303387519680512", "1533867506981327578617512579825664", "-606420215715395464452564748075008", "206971210581926928246906556514304", "-63489985685119371292686212399104"], ["-25395626697734443049844657197416448", "123364272493098693687635354098597888", "-4674132319260736579543924222197760", "-446743946415100737456815105638400", "212827848541619722795369042542592", "-108376888367294785454227673055232", "48327760912599110520211232522240", "-17415628159232866126067297943552"], ["-3821695586219199944070824823095296", "-4674132319260736579543924222197760", "5926480233252242155348230861225984", "-310851684744383752016607116787712", "-59009632003126592162309328601088", "1706586097607859138835878248448", "7285664478582853817560354258944", "-3508251169724393894210879619072"], ["-2585966570708125978303387519680512", "-446743946415100737456815105638400", "-310851684744383752016607116787712", "519028195992960535657853684285440", "-75632400970545310781918148558848", "1023089974019426038582958096384", "1450778557060150012118185279488", "-114734769544711593375427461120"], ["1533867506981327578617512579825664", "212827848541619722795369042542592", "-59009632003126592162309328601088", "-75632400970545310781918148558848", "78415907418131172358303858556928", "-14940017226627134438469653233664", "301560480265843859340207849472", "744078930953060643537212669952"], ["-606420215715395464452564748075008", "-108376888367294785454227673055232", "1706586097607859138835878248448", "1023089974019426038582958096384", "-14940017226627134438469653233664", "17557156759612101703707343716352", "-4873616057904224337080166121472", "760144796122900896563266060288"], ["206971210581926928246906556514304", "48327760912599110520211232522240", "7285664478582853817560354258944", "1450778557060150012118185279488", "301560480265843859340207849472", "-4873616057904224337080166121472", "6997807865784771046215228850176", "-2518786941387088248368219029504"], ["-63489985685119371292686212399104", "-17415628159232866126067297943552", "-3508251169724393894210879619072", "-114734769544711593375427461120", "744078930953060643537212669952", "760144796122900896563266060288", "-2518786941387088248368219029504", "5305850982988056420879865741312"]], [["892999257349792305148890073639419904", "-7276031808124817421207063492558848", "-4501990976923760874777116728623104", "1339814899770698785698498658435072", "-412176987499381476034541506265088", "123365605348321928651676017754112"], ["-7276031808124817421207063492558848", "24890878826877841712356007629291520", "-1209877542385996150324589972422656", "51691074069701969145798783401984", "-69463126144885959753121436532736", "33682936859166137885657892126720"], ["-4501990976923760874777116728623104", "-1209877542385996150324589972422656", "2046955212748599961295674144718848", "-222478829654572525362840040636416", "-9034639519993179328720572252160", "8501816860068354684422725828608"], ["1339814899770698785698498658435072", "51691074069701969145798783401984", "-222478829654572525362840040636416", "265553517828474327782474268016640", "-43997028599421812938249674424320", "940211275820542496280225513472"], ["-412176987499381476034541506265088", "-69463126144885959753121436532736", "-9034639519993179328720572252160", "-43997028599421812938249674424320", "72797269924835201923811603644416", "-19641541542663451231580183330816"], ["123365605348321928651676017754112", "33682936859166137885657892126720", "8501816860068354684422725828608", "940211275820542496280225513472", "-19641541542663451231580183330816", "43650442260659404707467748179968"]], [["146732811187857839445387720146288640", "-6509552320600132024956994795339776", "763859885811207025029121973420032", "-236999758003192384889224146452480"], ["-6509552320600132024956994795339776", "6888092329122063991178312290402304", "-368734018827051380312194185953280", "-69988656077863121218663998291968"], ["763859885811207025029121973420032", "-368734018827051380312194185953280", "890100663833619566845693903503360", "-130951459642217434797719097966592"], ["-236999758003192384889224146452480", "-69988656077863121218663998291968", "-130951459642217434797719097966592", "359226082388326136086490989461504"]], [["18290157625224945015382302743592960", "-197028369577571601604234627252224"], ["-197028369577571601604234627252224", "2878152717755009343201483771871232"]], [["5611773633128303877323440507961999360", "-19885245633637879369182327408164864", "-3666571505634230805072763435352064", "-397868570667088688316076227821568", "-406798301233672146715043396845568", "318519962268953235410541713817600", "-144749174101713231169123199746048", "54606040463870722840795396702208", "-18474859381475555513487230763008"], ["-19885245633637879369182327408164864", "112653718650866270435378118787072000", "-1568090886459029268295419040890880", "-534306283649348684546075078426624", "-33404107374710330091016531476480", "66612981352023248106107783086080", "-38186416668735769133353736863744", "17209987723917301514891559960576", "-6564226340927344135270056329216"], ["-3666571505634230805072763435352064", "-1568090886459029268295419040890880", "4761390552111754831375258737442816", "-260844173275903562098324679950336", "-15855210264882429247041851883520", "3894444126043708118315317592064", "-4685441940440234759677074735104", "3609715045809249070344229093376", "-1736483562732550521686547496960"], ["-397868570667088688316076227821568", "-534306283649348684546075078426624", "-260844173275903562098324679950336", "376407174593976599912591692660736", "-29092106943275569350566387646464", "-6759154285625615426444918259712", "1415080516803255522914098741248", "346063818946107480637026861056", "-281519985760848299288772476928"], ["-406798301233672146715043396845568", "-33404107374710330091016531476480", "-15855210264882429247041851883520", "-29092106943275569350566387646464", "41566638592547675376297619488768", "-6720077698808901187438018297856", "-22734742712692316582971441152", "145966947139755776051993640960", "28758193103894436520291991552"], ["318519962268953235410541713817600", "66612981352023248106107783086080", "3894444126043708118315317592064", "-6759154285625615426444918259712", "-6720077698808901187438018297856", "8347259994483176760196890361856", "-1846289409779579656745984720896", "33908319437988877745132666880", "119218122818996780941084459008"], ["-144749174101713231169123199746048", "-38186416668735769133353736863744", "-4685441940440234759677074735104", "1415080516803255522914098741248", "-22734742712692316582971441152", "-1846289409779579656745984720896", "2296160065943129384169657860096", "-699519085588384508672613548032", "106408638054580593856075530240"], ["54606040463870722840795396702208", "17209987723917301514891559960576", "3609715045809249070344229093376", "346063818946107480637026861056", "145966947139755776051993640960", "33908319437988877745132666880", "-699519085588384508672613548032", "1084088353665159690751592890368", "-437079934873802995483281457152"], ["-18474859381475555513487230763008", "-6564226340927344135270056329216", "-1736483562732550521686547496960", "-281519985760848299288772476928", "28758193103894436520291991552", "119218122818996780941084459008", "106408638054580593856075530240", "-437079934873802995483281457152", "956816225982861690628529455104"]], [["924869001896434495155423631921643520", "-5384267121848778622869122817458176", "-479359663394650308759552283115520", "-721970839182011854845326399635456", "346565243006855955502827621580800", "-124968222092334430468327371440128", "40871377709946853803044613652480"], ["-5384267121848778622869122817458176", "24563998601571949038655817027420160", "-865565535367405715412171133812736", "-153891751548201908846733691977728", "70331771326144892808385211138048", "-32582546076232200546391391469568", "13410873847141639265502363648000"], ["-479359663394650308759552283115520", "-865565535367405715412171133812736", "1383502995229032949542654748655616", "-72684058601933484474797521895424", "-9820849263260776918059952635904", "-3114954130831307685068508495872", "3302700329506925527378958483456"], ["-721970839182011854845326399635456", "-153891751548201908846733691977728", "-72684058601933484474797521895424", "163318399845511647545382339084288", "-23696182472078093513316076879872", "-429821292879055269478285705216", "848766377188110042301898686464"], ["346565243006855955502827621580800", "70331771326144892808385211138048", "-9820849263260776918059952635904", "-23696182472078093513316076879872", "30996949073360502163041480081408", "-6005029533075434140844142100480", "12939557470023023966243782656"], ["-124968222092334430468327371440128", "-32582546076232200546391391469568", "-3114954130831307685068508495872", "-429821292879055269478285705216", "-6005029533075434140844142100480", "10558846961610433835334553829376", "-3273008935616612700543567003648"], ["40871377709946853803044613652480", "13410873847141639265502363648000", "3302700329506925527378958483456", "848766377188110042301898686464", "12939557470023023966243782656", "-3273008935616612700543567003648", "7819882621415198856367073918976"]], [["149927929429136216008796093183688704", "-537299354282808779603104376029184", "-998432046419675328235841874034688", "294003852737070356912066906816512", "-88360975240234396733567370526720"], ["-537299354282808779603104376029184", "5388458382738343714290129606541312", "-309963121622441769166196757757952", "37331344815453354916020460978176", "-24786001087743888573013109506048"], ["-998432046419675328235841874034688", "-309963121622441769166196757757952", "592720900941850699837778297880576", "-55505741953016227834062232879104", "-7441444770751801785154906619904"], ["294003852737070356912066906816512", "37331344815453354916020460978176", "-55505741953016227834062232879104", "115039203792323666802375563149312", "-20564230312956774819216113008640"], ["-88360975240234396733567370526720", "-24786001087743888573013109506048", "-7441444770751801785154906619904", "-20564230312956774819216113008640", "63274453594435311849294880833536"]], [["25507042265992931327059659793104896", "-1205962335324983963372596580319232", "167708423069583019595094166601728"], ["-1205962335324983963372596580319232", "1706741028176292625170991629205504", "-61314399531152744415569071046656"], ["167708423069583019595094166601728", "-61314399531152744415569071046656", "489837152938319229180495708291072"]], [["3077937672888749398496806665453568"]], [["935848431992080972061475028265336832", "-2330281695131521932172667482275840", "-486145770219222612832580750278656", "15506690806510792395513118326784", "-118270463566659563495386431619072", "76443268302478971873084468887552", "-33570267579524352990619434483712", "12442307452340359785411665461248"], ["-2330281695131521932172667482275840", "21610621088939072554878733689815040", "-220598774899722592189727413108736", "-99739747807751034640568634310656", "-22131554052019582539877889081344", "21955663033278288106740548370432", "-11292077512456455675267308847104", "4775674000772421526979635838976"], ["-486145770219222612832580750278656", "-220598774899722592189727413108736", "1102022691875001239822140818063360", "-60540255684534302361841880268800", "-5930336278279283360207244099584", "3189221050676532899314866847744", "-2453840005560005276355178528768", "1439330860684900458891275403264"], ["15506690806510792395513118326784", "-99739747807751034640568634310656", "-60540255684534302361841880268800", "101972709751121765201624558469120", "-6668102132636759602608784539648", "-1839194678967183279502338818048", "42858304824713174411127029760", "309194658955068595920403693568"], ["-118270463566659563495386431619072", "-22131554052019582539877889081344", "-5930336278279283360207244099584", "-6668102132636759602608784539648", "14945708005853167110033793613824", "-2528918824460903863121310908416", "-48428511704261502655612846080", "89742291308036338864630005760"], ["76443268302478971873084468887552", "21955663033278288106740548370432", "3189221050676532899314866847744", "-1839194678967183279502338818048", "-2528918824460903863121310908416", "3824606629383450933632731971584", "-849673732020045829279714377728", "-12527008066091645902979596288"], ["-33570267579524352990619434483712", "-11292077512456455675267308847104", "-2453840005560005276355178528768", "42858304824713174411127029760", "-48428511704261502655612846080", "-849673732020045829279714377728", "1572307536123103910908693315584", "-543540919281711671044542038016"], ["12442307452340359785411665461248", "4775674000772421526979635838976", "1439330860684900458891275403264", "309194658955068595920403693568", "89742291308036338864630005760", "-12527008066091645902979596288", "-543540919281711671044542038016", "1393929138230172465193201696768"]], [["154568161327407331848772987826208768", "-813593014375511677210696265760768", "47953177211895974544200932786176", "-172774346171995391327031632330752", "77659657274525264509172046626816", "-27657355482970044520532197507072"], ["-813593014375511677210696265760768", "5059868532166168167516402593300480", "-142788906212037502639296936411136", "-50723232690382071676598453534720", "23232206189604147816789096529920", "-10124611397701992681318192775168"], ["47953177211895974544200932786176", "-142788906212037502639296936411136", "351903128640060933860733275340800", "-20054860292110977623811770286080", "283959946044210827420311224320", "-2444157288935361770157242318848"], ["-172774346171995391327031632330752", "-50723232690382071676598453534720", "-20054860292110977623811770286080", "58875024663034814943903707299840", "-7689808461540846180166008832000", "-833321186959786747944893415424"], ["77659657274525264509172046626816", "23232206189604147816789096529920", "283959946044210827420311224320", "-7689808461540846180166008832000", "15932182183402649470567075282944", "-3287120097896362282288716709888"], ["-27657355482970044520532197507072", "-10124611397701992681318192775168", "-2444157288935361770157242318848", "-833321186959786747944893415424", "-3287120097896362282288716709888", "11093259395586391959236889280512"]], [["25041208202485672925574446123581440", "77400984172480959563803400339456", "-213926031315991463671840846643200", "63606380987474004063712599605248"], ["77400984172480959563803400339456", "1270056747689914992676717801242624", "-89073315153287214168517476614144", "17348160927662660085267688325120"], ["-213926031315991463671840846643200", "-89073315153287214168517476614144", "201083203556737767786708151042048", "-13110339624919024770924557631488"], ["63606380987474004063712599605248", "17348160927662660085267688325120", "-13110339624919024770924557631488", "83828061307611090582565466144768"]], [["4451973076400134099091192807424000", "-229027348932341196771164822700032"], ["-229027348932341196771164822700032", "551204004936809895599907442524160"]], [["156347394014519726455999376499146752", "-296657953868894525709429514436608", "-84450231835579681896144287301632", "21852997369230757158901233221632", "-32447139149769910322527832375296", "18356894591175608050134781263872", "-7672027083556881892234271653888"], ["-296657953868894525709429514436608", "4231220331310204908800359832485888", "-25633642070691916225859664478208", "-14151272267336404641847070162944", "-9477706785813865101964437618688", "6959891818977966096229146296320", "-3333850218168905251706397261824"], ["-84450231835579681896144287301632", "-25633642070691916225859664478208", "269417009814952526342855470350336", "-13695465494705530599623620558848", "-2763892250695581577536681803776", "1782378452802663595922922930176", "-1131222744175415968316983869440"], ["21852997369230757158901233221632", "-14151272267336404641847070162944", "-13695465494705530599623620558848", "29924800642247169932251277295616", "-1752498033945235846594710994944", "-324801470700528577988083580928", "-219089281121299194899698024448"], ["-32447139149769910322527832375296", "-9477706785813865101964437618688", "-2763892250695581577536681803776", "-1752498033945235846594710994944", "6406722724707387608607607488512", "-1037049808065232062547234914304", "-102378561874246784171491983360"], ["18356894591175608050134781263872", "6959891818977966096229146296320", "1782378452802663595922922930176", "-324801470700528577988083580928", "-1037049808065232062547234914304", "2294310239996551312473271042048", "-530758418792684759802682802176"], ["-7672027083556881892234271653888", "-3333850218168905251706397261824", "-1131222744175415968316983869440", "-219089281121299194899698024448", "-102378561874246784171491983360", "-530758418792684759802682802176", "1937304536611304683359791218688"]], [["25893874806727180184711970028519424", "-141906857726884899984808936996864", "36542141587684098672928344768512", "-41752948933853231719708736094208", "17561848266020301606148273864704"], ["-141906857726884899984808936996864", "1076727132483298698799533873168384", "-17476025073149652699792252338176", "-17135768197742098380404566261760", "7674677072565309573733453660160"], ["36542141587684098672928344768512", "-17476025073149652699792252338176", "101329402890666894551520615858176", "-7554171029286977364615101415424", "1611436611084044554189246824448"], ["-41752948933853231719708736094208", "-17135768197742098380404566261760", "-7554171029286977364615101415424", "25847093635458167513963665817600", "-2453914879270886984938747330560"], ["17561848266020301606148273864704", "7674677072565309573733453660160", "1611436611084044554189246824448", "-2453914879270886984938747330560", "14380496787621455757773423771648"]], [["4160623163063280605656879229566976", "48563165668277565246025662201856", "-46263950094299061314293596160000"], ["48563165668277565246025662201856", "343845349685742520459301283168256", "-30460106582198843993832971829248"], ["-46263950094299061314293596160000", "-30460106582198843993832971829248", "96940627429157092250945731952640"]], [["780194405751487607811067021885440"]], [["26107634149386658726439429978718208", "-35332195359119851025284393336832", "-17758278122189813535384895750144", "9055266557060197381183509626880", "-8467974625131779179313360797696", "4338408355792966910536249769984"], ["-35332195359119851025284393336832", "850087281971833990486905982025728", "-2848795782763749172683328192512", "-636210057409032008624106373120", "-3570862557123091979274828120064", "2203841786852669246111897092096"], ["-17758278122189813535384895750144", "-2848795782763749172683328192512", "70513896680890610226783607324672", "-2783598147678817559873880850432", "-1434006875927733617692761915392", "911907000198543328504946098176"], ["9055266557060197381183509626880", "-636210057409032008624106373120", "-2783598147678817559873880850432", "10093305525143013100098406055936", "-714546352608749964305180393472", "116702430608431258962797527040"], ["-8467974625131779179313360797696", "-3570862557123091979274828120064", "-1434006875927733617692761915392", "-714546352608749964305180393472", "3483631112213526951478951936000", "-428460519070036061682380308480"], ["4338408355792966910536249769984", "2203841786852669246111897092096", "911907000198543328504946098176", "116702430608431258962797527040", "-428460519070036061682380308480", "2468172257380140560304796860416"]], [["4339180953990146043423619937206272", "-29760097282770745835327154290688", "13053359007864574101766902120448", "-9886107400124495436046466547712"], ["-29760097282770745835327154290688", "241516912095489205762125868302336", "649654006711019666884685463552", "-6062318221086092440791133716480"], ["13053359007864574101766902120448", "649654006711019666884685463552", "36403592887329037964147871973376", "-4066105832322467980873845178368"], ["-9886107400124495436046466547712", "-6062318221086092440791133716480", "-4066105832322467980873845178368", "16834511202571885427659162779648"]], [["685397138415801522894485122449408", "15804698062094224445719204331520"], ["15804698062094224445719204331520", "127398617201135256960572374122496"]], [["4356940497404321811120264809807872", "-2949244654647425520187849310208", "-4468714673106575562083076669440", "2920431324446855694702291714048", "-2134404492600239095330973417472"], ["-2949244654647425520187849310208", "177583032045671506492184837750784", "-647499929935240816873151922176", "733051206582622847622946226176", "-1291927064404334805019615297536"], ["-4468714673106575562083076669440", "-647499929935240816873151922176", "20288031831234950328665352699904", "-293580440768076043172911775744", "-795132087757853934433880506368"], ["2920431324446855694702291714048", "733051206582622847622946226176", "-293580440768076043172911775744", "4430005830544686020599197204480", "-545148645040094898131119898624"], ["-2134404492600239095330973417472", "-1291927064404334805019615297536", "-795132087757853934433880506368", "-545148645040094898131119898624", "2896596175896325093391624830976"]], [["728209749950630921177964772065280", "-7135512435014451413481550774272", "3822915850554076738852560568320"], ["-7135512435014451413481550774272", "59620668591110239023324060450816", "1996810783432501287010542026752"], ["3822915850554076738852560568320", "1996810783432501287010542026752", "20900531504573207294236308799488"]], [["111594918004075140790553031999488"]], [["726690745954185766644137813082112", "253299681783907993647918874624", "-1231432164924803548308710621184", "842509248681857486698219307008"], ["253299681783907993647918874624", "39619765966346383549765898993664", "-375212913535680010408217804800", "496793964584314010584894930944"], ["-1231432164924803548308710621184", "-375212913535680010408217804800", "6798066904204198896706825224192", "249993887411827523240561999872"], ["842509248681857486698219307008", "496793964584314010584894930944", "249993887411827523240561999872", "3441748145925145789522004410368"]], [["122553697745165222137844153188352", "-1826492557361552458427794456576"], ["-1826492557361552458427794456576", "18903826008219902969631599493120"]], [["121068999384757240624541734010880", "247445135610615885657412730880", "-345657858940520160510114529280"], ["247445135610615885657412730880", "10019488032915962589987035152384", "-246802914134151071283695058944"], ["-345657858940520160510114529280", "-246802914134151071283695058944", "3191754572255541471933496295424"]], [["20730332282165296896823510695936"]], [["20137211638922352629963844222976", "98845422892226145535228116992"], ["98845422892226145535228116992", "3438561006508077152916088029184"]], [["3339707941371894785481063268352"]], [["941824509126039501873452134538510921193993701245695998872780800", "381603803892510516146281709900994325178339065955709026207531008", "48034610557001890126402665018696413261669338204103497884893184", "49215624158507632402560656713380551834960385948963195297202176", "-33391061010732628921106706961185498093351624876109602643509248", "8013523191059110610065315783704624982589883920395829229125632", "-1344525233390172367515539982110834397876944014738193005936640", "-168885263830731087817722729246684135139626572319998049517568", "507323732250882713389922096280644473060576073751989112012800", "93533352534962774061676960783943227498218044747160907415552", "136479982177714323822224125362111213164678991345178556497920"], ["381603803892510516146281709900994325178339065955709026207531008", "196168781443121645092135217739470173243304429242964856899895296", "25871468233649306330381834835425239465699525289602199712694272", "26351850328432968443719135786429655655185648240643773321707520", "-17800554238001105459814490957841921842887775821790699205951488", "4259914853951974888229898799343061360878199398112647259881472", "-705511155823594627059845967097226773044287654046076061614080", "-101734726060425351100654140255232797970842076077063506231296", "305959839912805978539903959558724805769228564424554329407488", "107052842724810460364791664337092789359656857013397812674560", "181339103660072404280484801451570529637133704686279705231360"], ["48034610557001890126402665018696413261669338204103497884893184", "25871468233649306330381834835425239465699525289602199712694272", "3438374448957346187219644220600471821383415329299581005463552", "3498895731530467123062083613972547753340722138731837185327104", "-2361808623165846015436589949755845611329092387613269142011904", "564953351006618155719974673776852209194299035153346183823360", "-93366001712850291731769015657515932294353174319938161082368", "-13750638004177814871307862757024497563446516773502484217856", "41360790870320506653639278841066371634368209466627241017344", "15436884437462961641681161985308161782071200215960257560576", "26401223206532790340552039845743171063921978894368395755520"], ["49215624158507632402560656713380551834960385948963195297202176", "26351850328432968443719135786429655655185648240643773321707520", "3498895731530467123062083613972547753340722138731837185327104", "3560898045799746412192771512393432600625228090888265280782336", "-2403871489808381824178260483337617060175287957755283042729984", "575047481059736187430065700170975357680400113323792251486208", "-95059201345028421780862986770636225619424790852179895255040", "-13963908739741001556223250006653376682662949298240269320192", "42001462418023611151029808742678588810491787544349569449984", "15557275486082763791968943106588500623944119686402540568576", "26578020726265989481023889443546211114794396998345997418496"], ["-33391061010732628921106706961185498093351624876109602643509248", "-17800554238001105459814490957841921842887775821790699205951488", "-2361808623165846015436589949755845611329092387613269142011904", "-2403871489808381824178260483337617060175287957755283042729984", "1622898770321345079162469988210250144640170439688999042809856", "-388241808207616801015603470871900898518066326751852978241536", "64191623068027805737694647764284314733185315423874589917184", "9411300954630262144627172410893724854909265190586131939328", "-28307441670485118813371086430229542586829214583100647931904", "-10424839468315099835825763424441096089242396582305001897984", "-17794908545148019825418801806507487143778933669409983561728"], ["8013523191059110610065315783704624982589883920395829229125632", "4259914853951974888229898799343061360878199398112647259881472", "564953351006618155719974673776852209194299035153346183823360", "575047481059736187430065700170975357680400113323792251486208", "-388241808207616801015603470871900898518066326751852978241536", "92880612996169814023396735428054048268663376578971405647872", "-15358770662398980868999242147628774166652952113154829058048", "-2248966890879107109569275739400587278379755735126816849920", "6764408699894134770281572005581760060276360273417140699136", "2481817450776222444546410609441356070722045470789708283904", "4234076079986165947326476681236192773315953821376120356864"], ["-1344525233390172367515539982110834397876944014738193005936640", "-705511155823594627059845967097226773044287654046076061614080", "-93366001712850291731769015657515932294353174319938161082368", "-95059201345028421780862986770636225619424790852179895255040", "64191623068027805737694647764284314733185315423874589917184", "-15358770662398980868999242147628774166652952113154829058048", "2541235473452956783828582446885881490737547301301849686016", "369941058024879262656540564495459852798594919843250569216", "-1112653013922049499943613400580028800587015176929400586240", "-401049559929409529085525854636507506818959399930638106624", "-682416628746434496366055423262337293348261568406836215808"], ["-168885263830731087817722729246684135139626572319998049517568", "-101734726060425351100654140255232797970842076077063506231296", "-13750638004177814871307862757024497563446516773502484217856", "-13963908739741001556223250006653376682662949298240269320192", "9411300954630262144627172410893724854909265190586131939328", "-2248966890879107109569275739400587278379755735126816849920", "369941058024879262656540564495459852798594919843250569216", "56981167471415452010784343629773033031792662620393177088", "-171452053650637285490794713194934446551260883217299800064", "-72204146407446773775050529636104304962875812828495740928", "-125502045140862699826175923790436482933143142656674627584"], ["507323732250882713389922096280644473060576073751989112012800", "305959839912805978539903959558724805769228564424554329407488", "41360790870320506653639278841066371634368209466627241017344", "42001462418023611151029808742678588810491787544349569449984", "-28307441670485118813371086430229542586829214583100647931904", "6764408699894134770281572005581760060276360273417140699136", "-1112653013922049499943613400580028800587015176929400586240", "-171452053650637285490794713194934446551260883217299800064", "515887949955542009425120686140695224603335857695652577280", "217486003352077235504458319861600217358701189861730156544", "378074162506318480675147002559768893693962715674699628544"], ["93533352534962774061676960783943227498218044747160907415552", "107052842724810460364791664337092789359656857013397812674560", "15436884437462961641681161985308161782071200215960257560576", "15557275486082763791968943106588500623944119686402540568576", "-10424839468315099835825763424441096089242396582305001897984", "2481817450776222444546410609441356070722045470789708283904", "-401049559929409529085525854636507506818959399930638106624", "-72204146407446773775050529636104304962875812828495740928", "217486003352077235504458319861600217358701189861730156544", "124383874619995253885352480505741824475627926706156732416", "223322884750688569112419412505340706848394396577852030976"], ["136479982177714323822224125362111213164678991345178556497920", "181339103660072404280484801451570529637133704686279705231360", "26401223206532790340552039845743171063921978894368395755520", "26578020726265989481023889443546211114794396998345997418496", "-17794908545148019825418801806507487143778933669409983561728", "4234076079986165947326476681236192773315953821376120356864", "-682416628746434496366055423262337293348261568406836215808", "-125502045140862699826175923790436482933143142656674627584", "378074162506318480675147002559768893693962715674699628544", "223322884750688569112419412505340706848394396577852030976", "402096388410042128405703171656504446519651705725617438720"]], [["8130384801554263039295659978504319344940649246048401752064", "-409341454335950090771081654911748768739097001039233024000", "-164442978712315510581611155202140535976800185563157102592", "35915356041025103474588955279534558774511656109147684864", "-109069108850070019417788245666398436396464482840811143168", "169217098869985838460567607355501710820952747642485473280", "-394572570034596913202975957716146159390952794599083474944", "-1477751433595050486716707877818648191349808346086464552960"], ["-409341454335950090771081654911748768739097001039233024000", "20609163075016898699552220473915025994070258446013300736", "8279230282995561392201191817943119994674741841913446400", "-1808234718732647714183576916257952556858237174763487232", "5491315445645175137898830600323213576902034888782249984", "-8519593480582686632932505011652435256353250318619770880", "19865592293757002204547961189293274587159164058123370496", "74400527864215621273665374309919629396258665163785240576"], ["-164442978712315510581611155202140535976800185563157102592", "8279230282995561392201191817943119994674741841913446400", "3325979508695530026923183390480197870679407715718004736", "-726414342377802880945049605961880180066700529089118208", "2206002493433592383064287662052958266128739662894727168", "-3422539580404280927103143356120870416751744584916140032", "7980518796878963923332401202340637994817054056862711808", "29888603487784472800451842694157247804645740908306759680"], ["35915356041025103474588955279534558774511656109147684864", "-1808234718732647714183576916257952556858237174763487232", "-726414342377802880945049605961880180066700529089118208", "158653351721681039438116046387214134912780679860191232", "-481804486877267597795912649330988890357649868851249152", "747503654806482319468683455803782043958962790397378560", "-1742994296420728986340310527411033332427269173344731136", "-6527854483290323551732386373780871534381884059217297408"], ["-109069108850070019417788245666398436396464482840811143168", "5491315445645175137898830600323213576902034888782249984", "2206002493433592383064287662052958266128739662894727168", "-481804486877267597795912649330988890357649868851249152", "1463162051453491295569165905210377756258924737748533248", "-2270047313432851943125466233560859977194295190720872448", "5293190868669379068815161789818715870547079484999204864", "19824034888645592141574159026815994005548111796822343680"], ["169217098869985838460567607355501710820952747642485473280", "-8519593480582686632932505011652435256353250318619770880", "-3422539580404280927103143356120870416751744584916140032", "747503654806482319468683455803782043958962790397378560", "-2270047313432851943125466233560859977194295190720872448", "3521902990926161192381119308205209414067561784384946176", "-8212209781530249748165459099302360671149774678458892288", "-30756331532563322364868486958526887193162966787166306304"], ["-394572570034596913202975957716146159390952794599083474944", "19865592293757002204547961189293274587159164058123370496", "7980518796878963923332401202340637994817054056862711808", "-1742994296420728986340310527411033332427269173344731136", "5293190868669379068815161789818715870547079484999204864", "-8212209781530249748165459099302360671149774678458892288", "19148849264052611293156120265468048771653014973690413056", "71716185058601805925768790158555193904549956437535621120"], ["-1477751433595050486716707877818648191349808346086464552960", "74400527864215621273665374309919629396258665163785240576", "29888603487784472800451842694157247804645740908306759680", "-6527854483290323551732386373780871534381884059217297408", "19824034888645592141574159026815994005548111796822343680", "-30756331532563322364868486958526887193162966787166306304", "71716185058601805925768790158555193904549956437535621120", "268591137171609101585456190313018721118296267807715753984"]], [["154079899980525113141011321557352448", "-9347664191663238604298613730312192", "972638463463048396570168582471680", "-578769561006012088917890653224960", "296169772697972663843874714681344", "-76720103248227074844373372895232"], ["-9347664191663238604298613730312192", "4959917572701798669834978072723456", "-1046599484274664697641591625482240", "160305413337403838948676238049280", "-26343689237038368585101359448064", "21220365732247784452634257129472"], ["972638463463048396570168582471680", "-1046599484274664697641591625482240", "412576660490966256765300423786496", "-122650201299442502350211133734912", "33497280515443315107618892021760", "-11261568833799069715671453532160"], ["-578769561006012088917890653224960", "160305413337403838948676238049280", "-122650201299442502350211133734912", "73164585015126006925986019409920", "-34153013331741010930869165096960", "13212823288962305922637336936448"], ["296169772697972663843874714681344", "-26343689237038368585101359448064", "33497280515443315107618892021760", "-34153013331741010930869165096960", "29777595603288318537442193833984", "-20786201891051189312430696038400"], ["-76720103248227074844373372895232", "21220365732247784452634257129472", "-11261568833799069715671453532160", "13212823288962305922637336936448", "-20786201891051189312430696038400", "56857813392164353172072298446848"]], [["26447896311880169402955982985756672", "-2227853104912879144506571091869696", "-49524939751140271795055435448320", "81141904175972491723395574005760"], ["-2227853104912879144506571091869696", "1197264089572108859264344856199168", "-357054775907318808722566631391232", "97733813991944114971254181593088"], ["-49524939751140271795055435448320", "-357054775907318808722566631391232", "232296278625070976821560323604480", "-111469471021241486281326127480832"], ["81141904175972491723395574005760", "97733813991944114971254181593088", "-111469471021241486281326127480832", "133841074880838335650400703610880"]], [["4774635438970485039399744636452864", "-896007981512606813030403702521856"], ["-896007981512606813030403702521856", "519219584099557208502031517483008"]], [["3826191613150649731549222991356078277518875232700698892173312", "368545529552733745322762434910207538102488074639018693754880", "4435635888292099789434490461365266415610275441741330907136", "10981801733517308573940867279553724047507833437344568967168", "-1477405612634714310395073840477469640443377761892312285184", "-14092417889252871724440126644568243620387000374706726502400", "29363525085592722891651757724764831289335977612238074675200", "48863235847253236076689269269290354376145059641155026681856", "43119681746194441606655861275708811949630532781469052436480"], ["368545529552733745322762434910207538102488074639018693754880", "35498955903429040907430104838617901138565381003272859418624", "427248277826737691529775218610749191505418773503364038656", "1057786526271106189207773473209582537725096473071248736256", "-142306316286205135899084866918148616174687398825635610624", "-1357406564747656565011340880240529005869651366580737540096", "2828346563985493186145924541146297011040834877664215957504", "4706593122281515872138826082254233697289117160465863016448", "4153363853675582832840665662271059902911487962194053693440"], ["4435635888292099789434490461365266415610275441741330907136", "427248277826737691529775218610749191505418773503364038656", "5142153797494663284835534264583062846188140632261787648", "12731007438277986079727984088216415081674070139925954560", "-1712730051062576665515986262883232305757269682320048128", "-16337089425301205240460976450561491637100449307278966784", "34040612401314210863693287763066859022938027673031540736", "56646280284871800577487754449972512821681884135732281344", "49987880164647457724598335646144550410351332619211243520"], ["10981801733517308573940867279553724047507833437344568967168", "1057786526271106189207773473209582537725096473071248736256", "12731007438277986079727984088216415081674070139925954560", "31519584356356004263458949051665612113774587860851097600", "-4240398066363461047631902095265621492796692604940976128", "-40447566366968068090150922671122534984027442353763516416", "84278165677544350896796562995368840384573580687978790912", "140245555473048057932726710341788590352117638487003365376", "123760606792806814893340639223407009771399869646753497088"], ["-1477405612634714310395073840477469640443377761892312285184", "-142306316286205135899084866918148616174687398825635610624", "-1712730051062576665515986262883232305757269682320048128", "-4240398066363461047631902095265621492796692604940976128", "570469951568161144189684931585868683624504462378270720", "5441498855837956731552457496554240946981205218433171456", "-11338124473194498456969781726347753932719966932678213632", "-18867538845703729565731775371065475206522938911608537088", "-16649782935045605988931723688528646364177229462802268160"], ["-14092417889252871724440126644568243620387000374706726502400", "-1357406564747656565011340880240529005869651366580737540096", "-16337089425301205240460976450561491637100449307278966784", "-40447566366968068090150922671122534984027442353763516416", "5441498855837956731552457496554240946981205218433171456", "51904416204028456736871907550524330852129330945096417280", "-108150115845084197447245998976270635503170031944520957952", "-179970374879785514194070010388908459151023793538716401664", "-158816033240579752971474359962167698054515603892238024704"], ["29363525085592722891651757724764831289335977612238074675200", "2828346563985493186145924541146297011040834877664215957504", "34040612401314210863693287763066859022938027673031540736", "84278165677544350896796562995368840384573580687978790912", "-11338124473194498456969781726347753932719966932678213632", "-108150115845084197447245998976270635503170031944520957952", "225345903349113013795901316682163994477625020537825656832", "374993465207713662788242531313576808032408019194848739328", "330915433582939796857881750545848651422863082114391212032"], ["48863235847253236076689269269290354376145059641155026681856", "4706593122281515872138826082254233697289117160465863016448", "56646280284871800577487754449972512821681884135732281344", "140245555473048057932726710341788590352117638487003365376", "-18867538845703729565731775371065475206522938911608537088", "-179970374879785514194070010388908459151023793538716401664", "374993465207713662788242531313576808032408019194848739328", "624018883230531350403964528094457486046762376648103821312", "550669540851309433749053703789692204840832575628013207552"], ["43119681746194441606655861275708811949630532781469052436480", "4153363853675582832840665662271059902911487962194053693440", "49987880164647457724598335646144550410351332619211243520", "123760606792806814893340639223407009771399869646753497088", "-16649782935045605988931723688528646364177229462802268160", "-158816033240579752971474359962167698054515603892238024704", "330915433582939796857881750545848651422863082114391212032", "550669540851309433749053703789692204840832575628013207552", "485941934403557302174243186848686973955298827095454515200"]], [["322527005240825978412109305489653760", "-5794111505113100966130506377723904", "-2478610877583358529514341939544064", "1424034502409818945557725899128832", "-893261153352566562946082781790208", "553341323592321980587560497315840", "511921543582906436684909564133376"], ["-5794111505113100966130506377723904", "5301035190448081771789619965198336", "-34171095853854996195358768365568", "-205211872623668499651591111966720", "46434454479598539726442901536768", "-16609304294011420887910220562432", "97491025721822363897755233943552"], ["-2478610877583358529514341939544064", "-34171095853854996195358768365568", "393778165547392903222684152758272", "-129780282030749425234810729660416", "26382988459232621903173153456128", "-9973404840253232519723880546304", "15118584798278618505219208642560"], ["1424034502409818945557725899128832", "-205211872623668499651591111966720", "-129780282030749425234810729660416", "84405345593405461707994282590208", "-31800773738867388419981988331520", "11986444174823630776807117029376", "257106263346587142913548877824"], ["-893261153352566562946082781790208", "46434454479598539726442901536768", "26382988459232621903173153456128", "-31800773738867388419981988331520", "25229839781644341620737914699776", "-16897114131621916882829827899392", "-11499382157534544188471511089152"], ["553341323592321980587560497315840", "-16609304294011420887910220562432", "-9973404840253232519723880546304", "11986444174823630776807117029376", "-16897114131621916882829827899392", "26828560293213113964882137448448", "24134722310409174595121314791424"], ["511921543582906436684909564133376", "97491025721822363897755233943552", "15118584798278618505219208642560", "257106263346587142913548877824", "-11499382157534544188471511089152", "24134722310409174595121314791424", "257189908478077794380144678273024"]], [["54742916766677858287187574730522624", "-3478520405742152414011933212016640", "752707718908348640495401363832832", "-432776925096332387655112858796032", "108134093863649276992797043326976"], ["-3478520405742152414011933212016640", "4151222130499184472296723155255296", "-818904464493932273232613652561920", "88201812789190417526070769090560", "-83094118485179936565838657617920"], ["752707718908348640495401363832832", "-818904464493932273232613652561920", "364053856681233653130651831894016", "-123705305060042368078842811121664", "50439641724081816627472091840512"], ["-432776925096332387655112858796032", "88201812789190417526070769090560", "-123705305060042368078842811121664", "117873835422395492350076416688128", "-92561453830274197003938257960960"], ["108134093863649276992797043326976", "-83094118485179936565838657617920", "50439641724081816627472091840512", "-92561453830274197003938257960960", "253700706094828946976264626896896"]], [["19490040493987627725564269582876672", "-675939045856392728309304995610624", "-481426533267510631264246447472640"], ["-675939045856392728309304995610624", "1261356573095894693427617833418752", "-482949798633022597708521341452288"], ["-481426533267510631264246447472640", "-482949798633022597708521341452288", "584863076400815754056766750457856"]], [["4421217125684820599833970689966080"]], [["136714615662786787279087332041056092722825460423615825575936", "40601594406747638288662468676231148799768734631996409511936", "12043730539664956288596242852216385913653572489295572238336", "3309792159949854135214526049815033002587418312191699320832", "-647033964249852280924483907945307614308585866985912401920", "-1360147844915976537111083399712300170822577664824954585088", "-11726905396829997365270505662728714508416142722759376502784", "3225446985151821721686130919367713367760154288381407264768"], ["40601594406747638288662468676231148799768734631996409511936", "12153108390345779004444518291200956647542188936026753335296", "3583086486271180310936910203113176499865951152567973052416", "979008551622203497923575389623552627817893510228148748288", "-197254646279822029337978287966231344687861651378985238528", "-387784944180478018558782106633988957593701035464848310272", "-3406665444497445764619967265617803234258751617311382175744", "1214286955921716052548555596439581965456618366518022897664"], ["12043730539664956288596242852216385913653572489295572238336", "3583086486271180310936910203113176499865951152567973052416", "1061400817551317078786888231276525618728174098060570263552", "291310966782903090078051001464713046710987400120455135232", "-57338771946964118500514149428862979838776123905395392512", "-118746736210094757620703008536232401888315089220366499840", "-1028015946222721080948986336245678580696685462392697520128", "301190980011462688784670021016186808953942592448448430080"], ["3309792159949854135214526049815033002587418312191699320832", "979008551622203497923575389623552627817893510228148748288", "291310966782903090078051001464713046710987400120455135232", "80291073050787368533714378871350280680106468107129716736", "-15453654013594564828319023211676834817354646467976888320", "-33596114210397696278049035086237097145328253149573545984", "-287043644183789002232779369051071216071132985495931322368", "67489312543100443826193727416480121782922820400493625344"], ["-647033964249852280924483907945307614308585866985912401920", "-197254646279822029337978287966231344687861651378985238528", "-57338771946964118500514149428862979838776123905395392512", "-15453654013594564828319023211676834817354646467976888320", "3335189298206409980114491862488681820123115210764451840", "5572412683248740685907605826356886671095347982167441408", "51431401191230643783170119486403079717985605624057036800", "-28992291156923822420125976312287972515575860920313708544"], ["-1360147844915976537111083399712300170822577664824954585088", "-387784944180478018558782106633988957593701035464848310272", "-118746736210094757620703008536232401888315089220366499840", "-33596114210397696278049035086237097145328253149573545984", "5572412683248740685907605826356886671095347982167441408", "16271881903416383721031325984794708938943540640415219712", "129560647174509627510893105378877492259983987729586192384", "11403249433751506123436011867056617121606166423879548928"], ["-11726905396829997365270505662728714508416142722759376502784", "-3406665444497445764619967265617803234258751617311382175744", "-1028015946222721080948986336245678580696685462392697520128", "-287043644183789002232779369051071216071132985495931322368", "51431401191230643783170119486403079717985605624057036800", "129560647174509627510893105378877492259983987729586192384", "1066549811855911620774322267999038655391521207126490873856", "-72034109472533244550743866805750021562350746243151429632"], ["3225446985151821721686130919367713367760154288381407264768", "1214286955921716052548555596439581965456618366518022897664", "301190980011462688784670021016186808953942592448448430080", "67489312543100443826193727416480121782922820400493625344", "-28992291156923822420125976312287972515575860920313708544", "11403249433751506123436011867056617121606166423879548928", "-72034109472533244550743866805750021562350746243151429632", "766456997143386322132873425894424254553801153742064582656"]], [["104188678201733260095039597713555456", "2917744554663723807232569668272128", "-207540507350798927789853910237184", "633674771924611204811292237889536", "-807072253470160768480594882461696", "-1616478630795135925323220316585984"], ["2917744554663723807232569668272128", "4779479774885989969261848623579136", "452983739926241713646493983834112", "-141219770517483500525810423431168", "-124042195029818630827282488360960", "-684465003217803188476577874706432"], ["-207540507350798927789853910237184", "452983739926241713646493983834112", "434787519481734382137463741087744", "-117238280184851257736501399650304", "-4999531269388293939659322425344", "-223156916467915291702068609286144"], ["633674771924611204811292237889536", "-141219770517483500525810423431168", "-117238280184851257736501399650304", "90881408164266870115998359355392", "-45072162985813742697502025449472", "22258586292440445009810084069376"], ["-807072253470160768480594882461696", "-124042195029818630827282488360960", "-4999531269388293939659322425344", "-45072162985813742697502025449472", "84095728258152900148940968558592", "43402274938264930049837450133504"], ["-1616478630795135925323220316585984", "-684465003217803188476577874706432", "-223156916467915291702068609286144", "22258586292440445009810084069376", "43402274938264930049837450133504", "756498736477274377863216192552960"]], [["63953628884899291278595856548233216", "-2751819291586790449952507178254336", "2741925754884157240264696201740288", "-2054854248220228755684532894564352"], ["-2751819291586790449952507178254336", "5107977509428614454354793652551680", "-749271928627187030182582026240000", "289292352910603908970450723536896"], ["2741925754884157240264696201740288", "-749271928627187030182582026240000", "622494977099986780390427612676096", "-381982015713565677730407049592832"], ["-2054854248220228755684532894564352", "289292352910603908970450723536896", "-381982015713565677730407049592832", "774321735087229989672816849453056"]], [["24587597316952259786682965656862720", "4528706995233738263986296141643776"], ["4528706995233738263986296141643776", "4935414805007487319904425389064192"]], [["158149811074801615031022877514137600", "-8330576833434002758599921052418048", "-181925182621894357521592100061184", "303018513969259201854444708823040", "101501160358273785665462198075392", "4761499586944814604202469249515520", "-6294075953897238841173620585136128"], ["-8330576833434002758599921052418048", "31174148521096905408708750639890432", "1352271686829812124801193073442816", "-43251320212224489308889565626368", "14751313880413598455347416137728", "-6672910122178608352713272404738048", "6938508366527016533825321437233152"], ["-181925182621894357521592100061184", "1352271686829812124801193073442816", "458810072882943528403158681255936", "21425743344256744953705626861568", "-32107691460123337061869392232448", "-283889526470576353106825391898624", "222171141295052603706419858898944"], ["303018513969259201854444708823040", "-43251320212224489308889565626368", "21425743344256744953705626861568", "44954342270192821104155400601600", "-14115042520194364884782673821696", "45828378768005381661198498398208", "-80504836315154093797506688221184"], ["101501160358273785665462198075392", "14751313880413598455347416137728", "-32107691460123337061869392232448", "-14115042520194364884782673821696", "21633297816246154861981540024320", "-11480841912818083106725426102272", "9914505012729732712000689012736"], ["4761499586944814604202469249515520", "-6672910122178608352713272404738048", "-283889526470576353106825391898624", "45828378768005381661198498398208", "-11480841912818083106725426102272", "2073252456529322226388391952384000", "-2267473471183058629536073998401536"], ["-6294075953897238841173620585136128", "6938508366527016533825321437233152", "222171141295052603706419858898944", "-80504836315154093797506688221184", "9914505012729732712000689012736", "-2267473471183058629536073998401536", "2695390246917026175945846338617344"]], [["630006482717145179106507137406867072145935199403159769317376", "109106275898923246007185473193193484880706653252893007675392", "33100730102053244000352735717373030752235312743391885787136", "16794284195309350374425769913417800684412367639693620150272", "61866068980044949945903578229472262561527847651995795062784"], ["109106275898923246007185473193193484880706653252893007675392", "18895328488034930790982195612201451515288415579528172142592", "5732476553883134694686636406779000265161937183720245035008", "2908480873142103827656746111810851584446391624895538659328", "10714137990781829698752811759421018317294205860017977950208"], ["33100730102053244000352735717373030752235312743391885787136", "5732476553883134694686636406779000265161937183720245035008", "1739122315953838989567123345589009321658622184170597646336", "882376743186145549027532463527814987001195220289888190464", "3250461872950099657753012607054909376485901497218044526592"], ["16794284195309350374425769913417800684412367639693620150272", "2908480873142103827656746111810851584446391624895538659328", "882376743186145549027532463527814987001195220289888190464", "447690602192499786278909448579165864207988910863226503168", "1649183576677522047135652291758997234517362619861476311040"], ["61866068980044949945903578229472262561527847651995795062784", "10714137990781829698752811759421018317294205860017977950208", "3250461872950099657753012607054909376485901497218044526592", "1649183576677522047135652291758997234517362619861476311040", "6075192233794961447232368117269188244352124406924828475392"]], [["147908645551913592925417848589369610609915727321997477150720", "88060509776484833552257999720471246258986671129052917530624", "41490014135809814885207214375311335398168790417566485970944"], ["88060509776484833552257999720471246258986671129052917530624", "52428668744536778162081661019753354318737457646412408815616", "24701948840107573223381309684321332035830271757119918178304"], ["41490014135809814885207214375311335398168790417566485970944", "24701948840107573223381309684321332035830271757119918178304", "11638408739166681414230740140903755766633929214507169611776"]], [["3074424444191852064905310621288510917037833398696802959491072"]], [["182553113656170240005189711321828082692053977701714284681101312", "10494064852349485581039314616960231327577211658698536647655424", "617779500963683732084476924651378334486495219707142173884416", "-52062959264486086937847096000494343568173725525355589009408", "147292026929378834513602128122928238810706963099630142750720", "113126200369586569453224785005938039045032815561272876597248"], ["10494064852349485581039314616960231327577211658698536647655424", "603251267095518124060432480274747340652873107184361496641536", "35513051613983657502986643281154039161622432585639769669632", "-2992838960587511927452381361777066480982942165761007812608", "8467081453029297199100979288376214700256038466055810580480", "6503059079092285692445928786077036516335435197758822154240"], ["617779500963683732084476924651378334486495219707142173884416", "35513051613983657502986643281154039161622432585639769669632", "2090632715965392155550574687587695014119063675970540011520", "-176186690815282597973542157368174073891595730886462537728", "498452165892627887365112530649558812063700102097917706240", "382831309806469159553669156474075464894071174296227545088"], ["-52062959264486086937847096000494343568173725525355589009408", "-2992838960587511927452381361777066480982942165761007812608", "-176186690815282597973542157368174073891595730886462537728", "14848016958399996276095219435244478131952895348124418048", "-42006726943321278209116419118429219882705557141327970304", "-32262855689664140195478113098955028972498283488807485440"], ["147292026929378834513602128122928238810706963099630142750720", "8467081453029297199100979288376214700256038466055810580480", "498452165892627887365112530649558812063700102097917706240", "-42006726943321278209116419118429219882705557141327970304", "118841803146815717595042129871328235682696364362863476736", "91275284313356659303622023275311104728990493769908355072"], ["113126200369586569453224785005938039045032815561272876597248", "6503059079092285692445928786077036516335435197758822154240", "382831309806469159553669156474075464894071174296227545088", "-32262855689664140195478113098955028972498283488807485440", "91275284313356659303622023275311104728990493769908355072", "70103089198266849707575582470111182501627811445258321920"]], [["161804377279773880566723699718615830281445570005300469173321728", "17212097200421519117296334376831900308752770957715762761957376", "1100448567785569658969681818397012122297196689835251879378944", "153545839745892361562900655179471614964146311759720848818176"], ["17212097200421519117296334376831900308752770957715762761957376", "1830953494691341580273210538822170955609896989905472681148416", "117061281228746889356404227602700695274125924441734323896320", "16333587279019862597201201924699644496111246013783672356864"], ["1100448567785569658969681818397012122297196689835251879378944", "117061281228746889356404227602700695274125924441734323896320", "7484266314052859464509244636253849225306178762749497049088", "1044281386440103474429420861274820656248378039044675731456"], ["153545839745892361562900655179471614964146311759720848818176", "16333587279019862597201201924699644496111246013783672356864", "1044281386440103474429420861274820656248378039044675731456", "145708820117429434180495016844883627789906372530387550208"]], [["7225754781119874423589324970765768956763948744301439023579136", "226967195440644283458548198741410924126711716112346669645824"], ["226967195440644283458548198741410924126711716112346669645824", "7129235542395167009700037098051055054972780601119843811328"]], [["196670492326624000710013963835894602592463786286101116244459520", "-10417687917891659421470483973202062151245065510843074264170496", "-2718478683845578438299286737129528758492744112231739742486528", "-391535908082990542243841115066242025750817461965557212381184", "-273366533551302010121410188747576791733607404797508477517824"], ["-10417687917891659421470483973202062151245065510843074264170496", "551827680251827983557803774427250200000097944026563821436928", "143998533815183243198336125829772447509587947912719209857024", "20739760453148235137737555715213398798923279623242056204288", "14480297476469989216173949259329382645803760510421243527168"], ["-2718478683845578438299286737129528758492744112231739742486528", "143998533815183243198336125829772447509587947912719209857024", "37576182716060451398204379392459509434541747154395252916224", "5412006689422631987450477308482889503522410734578772738048", "3778610027079135612098544376359978688876650458780316729344"], ["-391535908082990542243841115066242025750817461965557212381184", "20739760453148235137737555715213398798923279623242056204288", "5412006689422631987450477308482889503522410734578772738048", "779478230337552216899847700781085598032704361243976138752", "544224060698194083828089754056204897092674181794872950784"], ["-273366533551302010121410188747576791733607404797508477517824", "14480297476469989216173949259329382645803760510421243527168", "3778610027079135612098544376359978688876650458780316729344", "544224060698194083828089754056204897092674181794872950784", "379971905199419462254332671317385410488882506524824436736"]], [["20318201972434749659263197980992488292298359335394774481895424", "-211676298463082338911835552685400969495370808972347822833664", "355479650925635519758209590414971172635270226452230568935424"], ["-211676298463082338911835552685400969495370808972347822833664", "2205256911601743765932874422258372786175596616938384523264", "-3703409228285679549687489648623395166553358327820301893632"], ["355479650925635519758209590414971172635270226452230568935424", "-3703409228285679549687489648623395166553358327820301893632", "6219338817167449830861837978925774876458230614382778253312"]], [["6419309092201742031256231046283264"]], [["89160182955082307138554435546906624", "-8440961210796279335320764242984960", "-450845765300968592685033230172160", "-385456033959890818589455567290368"], ["-8440961210796279335320764242984960", "3292646228757237406014386303139840", "84036180755114795717583190360064", "37682790337690670301735920074752"], ["-450845765300968592685033230172160", "84036180755114795717583190360064", "277711296708129020492539678949376", "-24324432796312807997836982484992"], ["-385456033959890818589455567290368", "37682790337690670301735920074752", "-24324432796312807997836982484992", "127612313399980585918214468272128"]], [["6898898501141311297731400585707520", "-223555250988542508102827907219456"], ["-223555250988542508102827907219456", "817506147459938071937241533382656"]], [["5741749676313206162059857521278976", "-40997593580706723148799781371904", "27092711013058520854796387221504"], ["-40997593580706723148799781371904", "458541088394071459589434351026176", "3405096099979783793716962000896"], ["27092711013058520854796387221504", "3405096099979783793716962000896", "138899092513609052892610707849216"]], [["695744621679113276336392298823680"]], [["777778909700676093704449350959104", "16692388550477623784513019576320"], ["16692388550477623784513019576320", "125753280405922507939729610113024"]], [["137440317107743828272648028160000"]]], "claim": {"K_lower_bound": 2143, "sdp_bound_num": "941824509126039501873452163831002194720396490612468753545297920", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 250-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.1447242791709793, "theta": 1.0, "seconds_model": 0.010559558868408203, "seconds_solve": 730.406533241272, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q8_n8_R2.json <==
{"problem": {"q": 8, "n": 8, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["9540797234096591056474127221976137379872768", "25297682965939401405738570175629594984448", "12971174834624637953744746754409363062915072", "25125151729654175886508808403139694690304", "37412254504770330946211150083406619572436992", "25047134745081787905513125066501076811776", "22870174550913283543213852954245583702327296", "25063860964502643888733746073418141270016", "40120098752340863617076203134221937255907328", "25039542421235830506796193547690155442176", "34298921153258993754093698635940505074008064", "25044737074747819751590656876595719962624", "35128223693544868801151438168295750496157696", "25043872502102403507961208714547106414592", "34982580141197942627202903794871069050929152", "25044021181722778575522926677860808654848", "25230782859992959820185802761948058615808", "24889396045138685944205033483974099848921088", "3522348315045858039577655123775097415925760", "25256385666160531044201586057310661246976", "48133282738158986699494624503467820563038208", "10595184997965945637689175011105690764705792", "25089649682392306086603980262538261561344", "22832632087335749969858325539892814092959744", "29283180207984919057481059797704513993834496", "25057846933973715008713065906299505475584", "40207317272808326353521668460646996520206336", "22311255231710271153870705037706836997832704", "25052022545289814192299110851793532223488", "34297984836822076319309881835082264852037632", "39835863646460973820676555555603874639249408", "25042195492349084280992449450090046685184", "35128542778299017542370153055880076469469184", "34297071729232090994275930265492488823242752", "25044305192916990334864340761493475688448", "34982647238755509091531191832329619654049792", "35128313352453723188253664822930715237679104", "25043946801712577289765637348068790632448", "25076578424167134783319021574629525291008", "84165605383492046168295438246492088928567296", "3037556863121248318980626940754636123930624", "25238348697520428225675617723930332102656", "23479903206637758530330963917916239392931840", "9385371308530427354163599842138798415675392", "25103388888189361009554078295731726188544", "40276721525448607520479384194093137946214400", "28465779067121759286479064963115314720014336", "25045942209734911938176120781214167597056", "34303632477376340831587601447453493110505472", "22198770201108913769700424132723770801520640", "25054709189236196015311574198572462112768", "35125451914203886750527891770356628860174336", "39830657429784728006906613104276096950468608", "25041764769875562623364485781393606967296", "34983298589031076422250466654706886833602560", "34297479097991111910257437109175509361623040", "25044379323452253658664834227445658812416", "25030377154885217160867646639164792766464", "24448194366932989820185457936139160616173568", "2868734568130876055836940783311524315791360", "25256848181735642488045369361346710208512", "40436837394707729320487933484713893339070464", "9204844978539018349195550101512309000110080", "25092139111768012098268330927789543784448", "34274741788626066387806269009505722503790592", "28229095488157112616732243097302472859844608", "25048669857354732523839148977731716251648", "35143413998624878772300296209805099518656512", "22201958764364301980221843181931801698369536", "25054271915485724968832918704390511001600", "34979921109946530411886593781546593762148352", "39830802165551508098115311399641994804330496", "25041839045332984639943957897763109208064", "25036423070424118163768634190958717566976", "40698586927104889074879904508263540595884032", "2839270481618112644085655178958216699576320", "25246434196987904253787997755156893532160", "34322449799220730052176696276927399136854016", "9175091435583084798712510627025538036793344", "25094913203959623874398057248173361987584", "35137628564480793065892111411431367765917696", "28250114244944603063625268823220243465764864", "25048220316965505664489373644853314846720", "34997243300925397074442363256793868542148608", "22201806003385525578543927396873172127055872", "25054346516958447522587597692536256200704", "25023924622635682797877756795174441189376", "34588335648900701311912020693999434155950080", "2836955676297703020418274179439144080506880", "25249201124387761895245288990637622820864", "35205992911020302046053208458272191379668992", "9178549763424937563262892894482278649954304", "25094452739307706536780151761968826417152", "34987974629686135300865634933766012455092224", "28247565235612043176093005332446150490324992", "25048296692095581564333356114444392857600", "25026462996013829878134429732221380198400", "35417161779906419792046371247974197867053056", "2836846648718079013550057497752037039800320", "25248769796161629023124737731209839247360", "35048894521071215392798314801245603535781888", "9177810159622462982743117087516364984287232", "25094532914065791487083548019832553209856", "25026030759546758329712280798476684492800", "35259133181071148808418743036417386928406528", "2836782179963581664433515975927928845238272", "25248850469891331219281675207831151706112", "25026104998835286218490797423118474280960", "25101869073537390539486066992145298882560", "25043400279812209346586411560430236336128", "25063906128673129817584081205387407130624", "25039508521695161325086885649064719810560", "25044737573984588279608635482983261798400", "25043872339924057008816127058440626372608", "25044021147334506451729080039041124007936", "14376087998242814221792969591599002248282112", "3191994902161411705157669736768220195454976", "25275142050121768279521266869139629146112", "50490796731052273224002061868371065425625088", "10705212284151376098127070678597989396643840", "25089039056524360445010492713555204243456", "23889503024838248012926370293239523473096704", "31044601282699231523234604233600752479633408", "25056630397090300698905753746697636282368", "40344784393354271197249713272731180348735488", "22353519782869209668187682926293920293847040", "25051969360064178624454915235328156499968", "34287211140095884918259799363340842020372480", "39821330689535204955312559682911035407204352", "25042201237598399702227358103923360530432", "35129066037876552765079750969168409246302208", "34297570511318255808427329600035736717885440", "25044304926961820857416009315524687167488", "34982531200443312147048153439779896063688704", "35128196345778162127025273709443426247770112", "25043946861183216777035305754222718353408", "48819077396113840330507913138807910199984128", "2960205352871996072073437472830179877322752", "25243829431393113581228656056686927151104", "24008950636887929531379588790606740766851072", "9468772115320716241807846202588249785892864", "25102797490525266652462326832731936260096", "40350008974905622516654767368095199783813120", "28502366830294550404078186801931007033344000", "25045913921482584820270231857564659744768", "34299537211857896996455312404165273067716608", "22197055146433183638708906614111717929517056", "25054711374140789489617150469797197119488", "35124868091878617673625351381598584573001728", "39829906722145294303763126255588757156659200", "25041765066614122830207636505675830394880", "34983056989764667594815996650313092740153344", "34297246878558272001979948869063465876062208", "25044379447274188609339238109810492702720", "23173824189721141368433948078277286990708736", "2850342165472453577817697869858057245163520", "25258283122861605964865267380469486321664", "40479700100708512609351684127127267463659520", "9207064210856672021561082409349821046456320", "25092122624822374061163578205386158637056", "34295798851946178747055397827988219047706624", "28243377726790605877060932494652981567815680", "25048658617729525031456330563205027856384", "35141337062154638847657324060743513856278528", "22201129816244713276964331589041448154038272", "25054272971146985337191392423871174934528", "34979718434703097976381963550382610790219776", "39830539380400630426747671330872592972120064", "25041839149204819516262360623723925471232", "41759522087137342204061716812732354848096256", "2844311728326806269818553790926026962894848", "25246036321447170516408258713643915411456", "34332233022089199864673101047850457119064064", "9175790400700985425892625428976732244803584", "25094907975510041803532638505790190125056", "35129928226254121616954934844520411967782912", "28245136599270934038864861246737027057057792", "25048224230903195775006784619433108176896", "34996904907226034813616972254518555650818048", "22201669817298359931430253331234016557268992", "25054346690388740523807322012269601095680", "34465033091154163373008135309509258914037760", "2836123450062699248521008195802335291637760", "25249267066087695660635583899534316535808", "35193173316390794175782611177214797275987968", "9177678185626399846379599762653771890425856", "25094459254914032663642253656373522857984", "34988441486580123245565456016133503242469376", "28247869539215392292894820371263998507614208", "25048296452820882669825817034437435588608", "35409222735181868031692393056934189017858048", "2836795703664882353307633379185546294722560", "25248773831859155463876930395241250291712", "35056400719267640200521331436838941666312192", "9178324772760930358586997612184973986496512", "25094529066938564728011280437550776320000", "35265329585907094533704933596842547851821056", "2836822283098696322870931680855661542899712", "25248847292992578854559822082653349216256", "25037823262550509122994802265380435787776", "25063147693759023580646663079319088136192", "25039481651055401770625070644184433557504", "25044734563119824037638636216352442941440", "25043873911013258421510978672248840257536", "25044020813516856703200397975911607042048", "10628049052491168504420327071654854833209344", "25089465967203707831092146597339127087104", "31246617519082947391210533942326022044123136", "25056499647527452274850491335730245140480", "22355123557980419605467052976965115524939776", "25051967345856816029636764981928224882688", "39837957812391959036133216098528588243927040", "25042194664817503375960146868233887023104", "34293568930574289794019155495884362803576832", "25044307060859261408036240775012081991680", "35128726522955446409588193095877071638364160", "25043946591714541354337699079288671698944", "25203387549395357366856265761772617546596352", "9649120609023818252932851394547715344957440", "25101553681093175975073737645904741007360", "40496434862708540256858488004074366587371520", "28575351213302312196690527607311488866320384", "25045857709328056090669299837239979671552", "34321132510871006517932620934895533331316736", "22206097405648705992381353550981129721348096", "25054699858503929239398758609891503374336", "35120907590701132293633768861307073078493184", "39824814201923526572845225871801201446617088", "25041767079872991241175819459701489270784", "34983377379093543247711979041396595055656960", "34297554829101127132181319496988673129316352", "25044379283071964888467470376778306945024", "40702081363888047556054297338684497614340096", "9218520043610347557960766654992812068569088", "25092037644647600569722588229561411960832", "34315109892799105831833055732476981691809792", "28256472981528328992022611730521466416922624", "25048648322213098799872351899120933273600", "35134812874169232120682433917020051433586688", "22198525643754476297688081147743112899067904", "25054276288060934192722342798567711703040", "34979446873500632274563005650211195070709760", "39830187279610539705280500697563480788566016", "25041839288382936426757174798609308188672", "34411888032548103646105123659961718244638720", "9181470530701526680010938028933254981091328", "25094865516190803650473261551556556226560", "35125945065152837640442295446668845084835840", "28242561640043577089781042406664897036288000", "25048226256143312113693609891535578464256", "34999117547913953021817232537080500829814784", "22202560274106842788789138466857960714797056", "25054345556448121310044299343687984349184", "35170327600375813274862435103627528217034752", "9176123788370959155151216455954975298682880", "25094470878116895609911533655073381941248", "34989454442718158917057035186369923091791872", "28248529792272113460081962751471692422316032", "25048295933679972591410307014351506112512", "35056923680480788948713031578651234400206848", "9178360620097340162436335116949736986247168", "25094528798968415722868626585382119538688", "25062088157699135794934928041415804977152", "25039420012467231002238031171790919696384", "25044749975748832170616511157881268076544", "25043864784734681001329159782410729029632", "25044022544613212528638684916187599470592", "29846767016099640704172794297939011217391616", "25057442054490335518623296365816983846912", "22394875198775972045855382822193319397818368", "25051917513417304691958260647247214542848", "39832914787851548541279768869029000706523136", "25042196657768971268733585784012768542720", "34309267410118703838334952793430085249007616", "25044298692287262803276769432818384109568", "35125360107844209552795929804246566083493888", "25043948302872248050783374630703463399424", "28677591525464699917023977240968495863169024", "25045779445988386908230537502283377147904", "22203576053619677818604652120626594737815552", "25054703068590770859827282197374289575936", "39842694672032573496674705153995024497639424", "25041760013341644527246068987175848902656", "34293776913744597914769587344467954577178624", "25044381297697441731554257818025417768960", "34314405263331070185461249367055570569265152", "28255995202052878367307546165464218585792512", "25048648697676444152505422462666250649600", "35145144963502162729384425231843294059692032", "22202649600526156543229531861725635124658176", "25054271035769632791502419333100762824704", "34976602220313805506840996167603987333251072", "39826499004994896472500011417426976638500864", "25041840746429024182087883919866543996928", "35135681323564386342999064301496948137918464", "28248855551630067703404705139298293570863104", "25048221306549395298417015103577787465728", "34991560595958868082723949690599091757645824", "22199518878780846990166020141847472228007936", "25054349429849000606647201199092867792896", "34991181411311713847445237237233302246522880", "28249655427474242308553345050725024031309824", "25048295048676406392534582480166054789120", "25039320293860217939351322518997646180352", "25044724538402936142236503358986134749184", "25043867723211752529863556173254252036096", "25044013669821303005504860173167581200384", "22781136132957558562145611079880473269239808", "25051442363706081492906798337410899902464", "39882071825797465907149078812689289432793088", "25042177252913474887034199894207091441664", "34298392366734982741105736032238170483458048", "25044304488757894774993393685946586628096", "35142690029057848455112847958509723502772224", "25043939497529935300346213353532032024576", "22244054165378878078935009638125761447591936", "25054651621478444745100730264381867163648", "39831291550295313902757424476431027418431488", "25041764519230152354263362867636650115072", "34312683765714681744074627471723753304489984", "25044371219806386873697721977710852440064", "22198872311579171428597358458800805509070848", "25054275846467915138998632657651715014656", "39845894426229154979627190638642635961532416", "25041833082069429930141086341307578712064", "35009603315644681826970409170550430009131008", "22206779614753553473362895333689457207410688", "25054340184621561829185422542763143987200", "25044584057475916650924288426818372894720", "25043833062073272132995673841640549646336", "25044018417406694156396450314009838616576", "40061388741811156362060076045195822053195776", "25042106871092454791721366279277919600640", "34358676262845510042852752230846552975867904", "25044272403279471767851550052397455769600", "35134155958724988101603221490300187391819776", "25043943832609333416825664973824021495808", "39888370814005796308874094845142602642096128", "25041741990477919533583403641123268198400", "34303395935964838481175662568421673087795200", "25044376169095151469290470527906009317376", "39845402737063887839294151921844740796973056", "25041833276274755299395607098130845138944", "25043726843784716237361539814477732511744", "25043987259126249874647964521910996303872", "34564571299941428449566184488688246480437248", "25044163662302080649755433281302049062912", "35202682976730595465338782305819313393631232", "25043909082083226088288150477637981044736", "34368242844104706393322531192648128691961856", "25044341669446877652229909092089236291584", "25043880557332048500214821731641258409984", "35413364344383663442599467185775817504325632", "25043803087035337584579944201187120644096", "25431805853732233681668281064866766127104", "25135457337580756150227836379652364959744", "25050574719268825063818432609158720126976", "25064495845008069581073671522002709512192", "25039659670795232846546371380596854226944", "25044737794908450888011974049221507547136", "25043872516002303754067279786183197982720", "25290822784052742135777313068484569071616", "25096719479557690091653430342818444869632", "25058434349964682580738717928270296252416", "25052167267491015838231265728703420694528", "25042197846766122645936887479793942003712", "25044305099524859489863869416424014348288", "25252129594069617150359648675755819270144", "25104689306886100038625740225849367461888", "25046115740087434311987059347700844593152", "25054706183742234633781197254591493701632", "25041764816537236524148324483166296342528", "25258757682085720801366898286958645084160", "25092355699437385834780424643402816028672", "25048657234344838985466191201388873121792", "25054272283449397449717789553795390242816", "25246683296902531170664288382905932054528", "25094893858355342108005006110795742838784", "25048222081813445577266545081314936094720", "25249213796837653638820755486962696060928", "25094454421139232672574811291160814813184", "25248771726306595879016685081317559238656", "13185391848842157721615453985815097834995712", "25124361077739028306127979424880227516416", "34339949470523533891912239398132896220839936", "25048635096243386775634624432219170537472", "22395370868031999445568946135447143203209216", "25064443325628755411014554862032770826240", "39846251400248448158476649445727880572043264", "25039649823570319221259295524907917508608", "34299128638202051165942672355471842632269824", "25044736964122170877193496052121187909632", "35127980469789286383641903063482785526185984", "25043872625725494339825398390256268476416", "43063052261599980129734236835069294677065728", "10327525757351981952929343209447182605221888", "25091189585019381189315188733162008084480", "22878257167326139807594382963834923721424896", "29358268703684809972977393453457544470069248", "25057792092227243234545729852428091654144", "39874881666084314841790353998376751687794688", "22208513583927265754544315479672340799815680", "25052152679318158696438532084845424672768", "34296415684187172706304502412044966469566464", "39833746878522610631926183030700481693351936", "25042196328900528426015398723662769029120", "35128784119542752596949897762028913327865856", "34297301780850568849857406088486393982484480", "25044305070250362925853018020678249480192", "23892385564212363560924982708513654465101824", "9450588164504499620956810506537399926915072", "25102925541298672816844861590808800788480", "39892034223594068836123918756173891588063232", "28273086989484304587120108685998354220449792", "25046092401080543888298930664625024270336", "34311172983897364913824341972964746326966272", "22201927708990866866973520437142896211132416", "25054705167593312325576125140539533164544", "35125535053169914766971447283756089701564416", "39830764334258560910121954469388307155386368", "25041764727619485208639949469185357119488", "40093551663938589733236328108081701076336640", "9186939276021452684866643500274785949057024", "25092272427598047863971809201024401408000", "34309689733240302393918624906389109725986816", "28252797711117777055935491768928264945401856", "25048651210754067652460623424816402137088", "35142212639640388996524311578090297020645376", "22201479281650053352753531521976438114746368", "25054272526094929699946963786085481578496", "34409588489787150403146809921735071247630336", "9181306822568514538193664927872025081413632", "25094866739181865877705560932334862073856", "35136058613520106248355158266618285140213760", "28249099433368567723578308696785534213685248", "25048221114802850960940625581505725333504", "35174521362447306891437478792874542231453696", "9176409239138337356014834587055752438874112", "25094468743326590805956721672314993770496", "25044934510290637832874237955082679222272", "25063851260401162079143991328718096171008", "25039638525746223518215170927884607946752", "25044738410705939695023503199285888942080", "25043872217261762389942303148587547099136", "22511814092818585456777034694477544243068928", "28757571328919180297493649630231338747428864", "25058238844152972525963490506738843516928", "39865733250935033116070657903789392246341632", "22205675467672318701739707577159453320937472", "25052156291227725554751273093033399156736", "34286593554170691292116447660616210435801088", "39820497654357963044216070136469943346003968", "25042201567045656884563915779055881814016", "35129414710619972518157106146214884885397504", "34297902873343379292102537411969699542990848", "25044304749747686754868064849294987886592", "39980084449747106373902529009721668366499840", "28317287314455068864478265100716748121833472", "25046057768891600795129487406596066639872", "34316230053093717505295232616858223122579456", "22204045029206567057156596312114974643191808", "25054702471454144947508485983673669124096", "35124621256292380266637302191530952343158784", "39829589329735120481636139871739131237236736", "25041765192075864105420437234678916710400", "34292119645408257018102977143246252800999424", "28240882478232244982485778404922076960915456", "25048660580583034120336774191628683313152", "35141879381142902236247096862899800979275776", "22201346270398886579641306422436447221972992", "25054272695486056466735858277624527716352", "35130853736446308731768918140946586764574720", "28245734889341941893958461864027125725528064", "25048223760392903229858510628346925154304", "25062685831171208747763526462531004530688", "25039631764927573840918114137453667287040", "25044730544678408032000091221743011627008", "25043873868750062851560551423459920445440", "22241109264476038760088672776378030955167744", "25052111262808274280139087517425652989952", "39860478518714732957901409700212591156002816", "25042185771023755848562922259382580281344", "34293333640394777097680590905370448240836608", "25044307186346457825306847135917781549056", "34344323061812144378564726236654336940703744", "22215803147917496605573566010884943383625728", "25054687508340894748428299606148054515712", "35123140168470348241731112452994403877781504", "39827684892268316245929760358637249832681472", "25041765944921129757821551779061650423808", "35134916401256782643028919627283871993692160", "22198566970051399158126330521315300400431104", "25054276235417843507121367953551178858496", "25039552768685698296460802814204859908096", "25044731334983739273176812884573244358656", "25043865394836717172598475632732964651008", "39827951734144503562875305261944275883524096", "25042198619609922776731043683836121579520", "34309784351117175235439663534431224893276160", "25044298416845836176037024276564787855360", "39842827802138660547185718937865907926466560", "25041759960751166293314722803842528837632", "25044678259293978488896366769335265394688", "25043868520771876628767338264596439891968", "34299274580716426048015718782033337063047168", "25044304018394839723267624611306218192896", "25043849001591689164033619952650466361344", "25141918398035044040089260695414389080064", "25052321559086944433904699392096427048960", "25064682425585449960701228802932348026880", "25039658293571000663555016284281828802560", "25044737803270581110879807133630729289728", "25098525355758465092994467320354448605184", "25058626066678456301720886852355413245952", "25052165394501585853640414998153903734784", "25042197735862710975225069456138918952960", "25104880121803883041583367195543956619264", "25046116381882515027768582969585827840000", "25054704362047856003261997585960544501760", "25092353206395280271891916076624721739776", "25048654566024969655229438927124853424128", "25094888756435224596236028584516151934976", "25052182388942599905845739485865613197312", "25064682963157662427774489054655432097792", "25039660000175641266761518520884822802432", "25044737617688204456520058017884493840384", "25058578341228443449503132985687252402176", "25052158366612305352246443797802882433024", "25042197972232196711287187039759175254016", "25046117702542481450722521200141344440320", "25054705908071866470526112083748740661248", "25048656763818221106049841257927457898496", "22811190135721655118038766844202073020432384", "25063931990449244195035287013997078904832", "39866539675499604192959118714529034423762944", "25039641815913007771188829074309123145728", "34300762645697502933898360193636301543571456", "25044736092957768491246403619834589872128", "39829978660399078221216423106812049123966976", "22194577770894523282914601125987979515396096", "25052170423514694805493572623326016176128", "34295988723086970083693354455067990419308544", "39833170918577082964976337050580648986673152", "25042196556536579298676524476671247515648", "34331372440666661500516113191415226537345024", "22210383606361178489725076543666824696299520", "25054694403155180104256836723133556719616", "25039656252219868426093520097039068692480", "25044738638388181205400464703801541001216", "34297953284278611097750444282089355622744064", "39835821082146051162943995174715415890755584", "25042195509169671936035009271549078274048", "25044719788809528876371571075990316646400", "25052569799890526899840913306648552931328", "25064686818878282083303589823951023374336", "25039657627562122264361275830438700515328", "25058632059126370066424143053290616127488", "25052164129547219030974571740180990918656", "25046110804356279541637974223132171436032", "25064670065579089989857979215862875291648", "25039657158810246173765429183579542257664", "25052165341867392862071803823863208345600", "25039653943529240262252815971421574397952", "25064681556456762598106488896450178580480", "5905017228770069446329913826975162564608", "957570437457891735435240663182252965888", "19928380049857259368494086784891605745664", "23027481114277931917032890905008585834496", "928828795601026681601131744527128723456", "70378681281677256635553364902686696144896", "17330142025258725298290576356574473748480", "922473139628985449382914020564780711936", "286285829268884166606646613139833491554304", "81073549510242441974424066165872063938560", "843529393081644137421305766095873900544", "1539156186070379939168052578764561548574720", "208929491001131715813930635680389546377216", "830954862532828141226282772796635348992", "8877946007662617181540562177169546027204608", "652341702078271816745622831225998009171968", "826119520699907289173078066324886781952", "868531912273386388707851890095390017789624320", "1240966390308749425299619165150336595787776", "825052340086079695512714224071178452992", "1537886907342334119205984752754301738592239616", "1156228127784883109506686649735091866042368", "825132409132102811322455500322024456192", "1796233967227308707814872411448644889072369664", "1155010576821491152464930087923472012410880", "825133586925906882188941254871138435072", "24196808432710605278486821278507570561024", "19128394589142459756230010038062552186880", "7811294644867592574586829400493009141760", "1008032713414059095846296057729286930432", "63243757115549265378884002258814861574144", "17825330217413000821214878967705297223680", "12854423827019751134026376362740817068032", "939892814967372883626351991553655832576", "213966791434176615872449462281165527318528", "89654987211817917803932349011062903799808", "14872507502934118281951178130803595935744", "884492789501529016351562025971115622400", "1266385990871373890444471762138224675258368", "215222159532840188876126612103342998945792", "66498898877482080748136726652701556867072", "838094223828594174754321487201155678208", "7837836963604813832358594853012851428163584", "658765264993398487940688618207149251624960", "188379822921542238150296245626408945057792", "828704250934769841957431929215777767424", "2279705630641161185145451884960745781433729024", "1239869780763039298606400517918956271435776", "607851388725856586959732470656083471368192", "825624067499395968232550961291441733632", "1869307339452788587663809062779631500166955008", "1156074027534921416380026928213723793326080", "1240017844965258318215766223789821190471680", "825092621727707782459933939286002368512", "1579029734326174761592184632526682962987581440", "1155112747295779910214686895881556001292288", "1156205478318491851513487258262648911822848", "825132977726697193028604005448385822720", "54809215671565719550047233502326644801536", "18633538206860121246208064105806089420800", "6618028168163050792016508116181664661504", "1009445455259210339142339926100642103296", "176792660076020290310947441534228825636864", "98317316608626580087608617458533186666496", "11370132375608399933504679468745692807168", "900998387093298608917230791271194296320", "986342698260609859355049152234450539511808", "226133632671735534963584081775404255281152", "14104783479874134655806645737012657651712", "879257562706670005925173279601471782912", "6821858260982382932866179444460176747266048", "667115864344708737771546838110586785497088", "63771833483037655150685564075146548871168", "835889319947575817866907553311523602432", "182870053714778099280705401739144948966599163904", "1239204213232076613596223076772177464262656", "183958627562846596223635269430251385520128", "828216243673724876267273879372735447040", "850081497843133642697862674904297544160903168", "1156931899729495808719505130463340460507136", "608124080570172737183260005750020495114240", "825663481859991366553859033239878893568", "1558068727349484276461813267975899807653822464", "1155124115405349771749107018467342607712256", "1240182183560829477720408541104000924123136", "825093105983473371768934708117514485760", "155394594173298472929820788092374379134976", "106470631801629753445738201176056023482368", "6138272477628590071414657148186009796608", "966260746798159364231693290402819866624", "787231923551861720537482028729500100984832", "240053579513981837713604194170847239340032", "10830036366661729940754782246643607535616", "896149442438467788351578116230643449856", "5125378772547019279730225663883534361690112", "689431663780809284727979396865298423349248", "13943759073873084612878790476573731454976", "876966151602973104062647548631977033728", "345646942691292256599727452303779560138211328", "1243654502707884417900380667186274524725248", "63192756441979141595471826807684901896192", "835404061882839511087093569055929401344", "247390136864003748811245635036675585016332288", "1160780563263898201789867696847491545694208", "184095335158178191007697382688553506439168", "828253642772861181051896133135064104960", "778671238979480753518844248784326499416145920", "1155981938939258731217794798994723828662272", "608163979275603863646491284780680774418432", "825663966091721017159418018905559400448", "611978541460037898162389783911943941128192", "263021805779890825474361738368983098195968", "5962550229434072749171362728151531651072", "961069354971359990277461022449686544384", "4468857087372494174993760450069401329205248", "703330463521246270569764086897649360306176", "10708667925869213041935415154670888288256", "893951242015346475117631243492788273152", "26050803893771950581085740117971108548837376", "1301086454584308384653671321151595800952832", "13913354500396662961176831061560274190336", "876442050542951634882735621138511036416", "85537254648206019184379807177364670097915904", "1171178712514895240024070444488402397036544", "63227908002780627370699176273607456194560", "835438790001844818949766052745974906880", "251564174847713295590424940164153108850540544", "1159588979593512855217755278025665514831872", "184093062126815344037644734802209061994496", "828254250064586910777859476971765891072", "3534422737913283774159806305285005025214464", "733866328458691556839913343859913589260288", "5914899346767650022192097009992275591168", "958821536087370427005328615325969678336", "20479278554875067199657163731903068160131072", "1319008688403503320889034750498779208613888", "10688643977896778936321901683997868556288", "893421192073800132741244766743397662720", "19196787464250473084885305871142336682000384", "1229347849073446524903251010807368737882112", "13916008140243169015075662814108098494464", "876476504211695802894840362100190085120", "89208943925164817546923140092432652609519616", "1169399136239229585193644726202072135892992", "63225984438833700365230430484900878483456", "835439696903954213963046544503774117888", "10197220697570624118390136472709820238004224", "1410618232188737526794747418280346756579328", "5908438693629523665796220421067484692480", "958220906870547526034384925115474247680", "14669431816882701760694428753714795086086144", "1254134721981902920527890298285759943147520", "10690853873383751334844620970129862164480", "893452496541250812984162093014706028544", "19675220275142858100081953082634588674588672", "1226205023230830868515341754884317782212608", "13915762841971298562595742372030033428480", "876478105847576038263598210612258144256", "8128253097551538706391666556048628934246400", "1346794448377156216137546311720597599551488", "5909310227312827666825623505830250807296", "958251754159583723966292237711094841344", "15280537510504238788638940015948928437452800", "1248584520862036526488650414100558943092736", "10690542288388773617844282652707438723072", "893455325918721156517741241225596370944", "8466192958142438823681947666569636647796736", "1336482419354316891457759591002309243437056", "5909138746703742541801595355196221816832", "958257014831152106547089809952148029440", "44479322517630081600872366337079092707328", "14060008917300892878995349170356102365184", "953354883155019765672984494173826580480", "144149711840696696633112014313196795985920", "15390641938807653139001297202944862584832", "928702757553857972729327389425526636544", "949065650538538587002509556699376750952448", "67687283706128666944188818113895155630080", "845268667710779268185089391832369987584", "6608321037472991562140840223809386275930112", "189226001441498099809905211323961149751296", "831299131082256252658587981248500596736", "553809035302949053722131294765300251242056762214708984218601499131904", "607689356920279103323901958619938722676736", "826196400754596280362962676991932760064", "3729387212130880537383888925207669337051103232", "1239607711120580981129567664782079638372352", "825052941309585575395162998404754178048", "1600966667862907297112942435007144304574464000", "1156193878024135028851178506713114530021376", "825132426575482958333599464852392247296", "128055274996418123269204534087530580017152", "15599978588902859963230487568670978473984", "11655427432064718252381881350633035923456", "947015974845711531093037382596409950208", "693128197690073747090736220703427305406464", "69518031732579085822788821649765416566784", "14190627901547535360562620415692532350976", "887027645787404121971287691741385195520", "5713097246817343626615801231806835185418240", "190078872791205008245649771955294184669184", "63887740591497857021697485684255676694528", "838526151148559886473065112042628710400", "2850230631020216906804896740954007121915019264", "607818948224839104812616287666675986202624", "183970316247734718134517311921578651418624", "828791639134553708394405829427014402048", "1532871417923880155349575784336429329676238848", "1240198410570331022970196436488060170928128", "607930363966017622681108071900037796331520", "825623921817924644126958116733712334848", "1815982555513010771917851469840621282850242560", "1156095022535780809326595176227095344840704", "1240041999632048000903333867299219370409984", "825092611033659994398509191090067734528", "510042023080450021342025068632431581462528", "72114332980895033485955394480075712757760", "10911617132828415165930985947229449093120", "904008589567605271855242235900759900160", "4332889610649903159417620343018943393300480", "192114930818978168338765377052569235357696", "13950700770580571090584334474502243090432", "879863353684525146132519791705779601408", "194156418242915890820902687505966622442520576", "609597333049286348959955348171177175547904", "63201772102551038667687651333559994548224", "835988155310589353789818609891780067328", "329629227008829965305868427740177124701503488", "1243871981834779640662347519127815597326336", "184061162784308541205588588718021547130880", "828214166479289812847301795878684065792", "871907495332757237227377905438095256724701184", "1156892486327545643937402224833833887334400", "608113190774001322999602254296723008520192", "825663501934701771998092995484029288448", "3790875507263440517499855905453943019274240", "193340612368757766149736077431793860476928", "10713259260773030715956993611193470943232", "896958461861198047374769142818639183872", "22731091989851062932752301887455568148299776", "624381470725690044354885220602423445291008", "13914439817243532904191980873485274578944", "877082384905590809477279178747021361152", "100352361254587643003798732765117298360975360", "1254689280017602724936429411280739828236288", "63221008907976997459651368576251626258432", "835399126529639002184093732550960218112", "258617485477750329918454896674821062482984960", "1160544162573183734372350199388010977427456", "184089388013824794261756586423480204918784", "828253763155460052246294063832566333440", "16650854205533185410408489431060001880801280", "630707655242229623121040598106196825604096", "10689926799429905687351530431022425440256", "894082092922193011950184379352489132032", "20311044789493046713064908927669351821082624", "1319712721876113186659934760828961504100352", "13915454743300816652281538323905672904704", "876433717904169940589169397807846522880", "88719007724070255362149225980537842717163520", "1170603898133222764679567296871239847510016", "63226231900171509316477623096173865730048", "835439082635258491326342073222726418432", "15492121428388010017373390733319863682465792", "1346935539817027232516087679956969045622784", "10690440140721502724999570233556769701888", "893408645246902008154285134146623766528", "19507262525203558782855649652052090228310016", "1228096123912076246867250142475463958724608", "13915847584378023558591956398667238211584", "876477141128501446385164200173455278080", "15158596401500935379471678108454136387207168", "1250684280969653428116292632098699210653696", "10690602454845265378901734890972756574208", "893454252549334424691120796272458465280", "366734045669239302029670371886073739476992", "14453998437922627291076638729626707820544", "932348488310789005581300532689816780800", "4818727417715046169798211693821890503114752", "64020617817744242033107302886671342632960", "845873652784595878639319056932447191040", "395039955044966395344111883552669976221450240", "184044146433976193851996475487379261489152", "831401968416514052704976683329258520576", "1615227231239626095393259041792741893021368320", "607918071081686758196628304086666441654272", "826195978151429260306219435040276742144", "2528841205740979443669620830327441031665025024", "1239803350756341648434863003184364899008512", "825052854656634303637696036117573271552", "3990190075983193624446368009841283740729344", "64197720693066480858317463007149542080512", "13954559590077962750950775742288380297216", "887966620167428452355195821914043973632", "110387395128710406187394800588568583915700224", "184265517402730852874233785442516638629888", "63217388398116191198575910359503225225216", "838642870435444161879851048973518241792", "409761381067712941589140445516465299351666688", "608591918383112531693449734910786978971648", "184041065981010460626785425909167964553216", "828790203802834680238754670769292181504", "1075483508445871643376518806419140831483002880", "1240625291741765620011156992260904113405952", "608032918797805721142764713672286113103872", "825623732696977234384136213514388766720", "17665893412263381213883971133601285182324736", "185894195538343557391476756282387598409728", "13916882394196031867438069391673545195520", "879998222578881075825105312009500491776", "116570475435697436123105826372633079995957248", "610873881602734525428610412323809995522048", "63215468152672263831565811200860572614656", "835985759559323184022232592172030361600", "272172884243970208498445911342107163793293312", "1244863646596405148807872496057899051646976", "184082861944704355419594418328680609611776", "828213727188103223043844834850632630272", "21603618861179773121173734569048292594810880", "625277830649873180498411137816938833510400", "13914884350975532609890825629327666708480", "877080618707963497047194315965016834048", "89437369571317880786305462916024185038831616", "1256606678355412133911598861603180046712832", "63225869990925261346909602053993474818048", "835398277809733432595617926049662238720", "19348609589960259042519286722738712062459904", "1323991839102971121949076385164727693606912", "13915928984281031661979303043099384610816", "876431836740013635793959101795888267264", "47516656181786899466306933472429353876848640", "63265327016836583326374614805149485367296", "846007099559530172239927528915849969664", "281234155152130313298242983220770330824933376", "184078850568006578564940824106650805731328", "831401260345141868008588516908465127424", "683471016230422569561012116659099576991481856", "608230147939479054785119852237306963427328", "826195402029483952443249184475873017856", "109559204893889528378805877847270732635045888", "184267842576262393667513620503532771737600", "63217662074126277191249628949123254190080", "838642822272187830184801193710428618752", "239407482698339728243679114492692619220484096", "609235783528723430943578754368809012822016", "184099903131486039504928221904580043079680", "828789010991040811885772676806983286784", "81676774786932137984620972529448698565885952", "612244562552060788773868269288381808115712", "63230117127334482717812268473736887271424", "835983198283726780725835920577398833152", "138052561577558155355702462502466468186161152", "184203898746674128012418179439011028795392", "831398711199292928851153026780529426432", "10683068219332587091838002392512082214912", "892816449176093050190105313796587257856", "41043870475521372281872530229353246621696", "21031553150527944267423280572107759550464", "913911601836102124814520917547575934976", "181114642221173992563618113247770943946752", "97029661050865820045935493741440495779840", "842088600808878060428897385053176201216", "915255652769632050365195210911278107197440", "230233347015548390805524696950547943522304", "830649169659760498677157551073354842112", "6019846794610188968131454024578828953714688", "675922101212295807499374846590433902985216", "826083024643048845577770974903292395520", "126513341408494642039128812300379433771991040", "1251453782343108129499728818057281013809152", "825047743311051610284582316318125981696", "1807891773910730910234392673320510575964323840", "1156098316316456880646471778824980740964352", "825132475250465349097598251648212271104", "1550408266440692063334884557993129264539500544", "1155128346776365740308492838111363763011584", "825133526826967868053025440183470784512", "51789180004178277571612661615946838835200", "19010421179892305039371470081686155296768", "13459491033930279024181196881439366316032", "936813501974576949725289105168558718976", "150789886861833588859161260044738151579648", "108745921590243248872471461747652011491328", "15318619157856407380218014969451520196608", "882963545365112593464069481208280514560", "636848082682268372107239967989418445242368", "258680197145891330486273663514141316349952", "70139711893868902980505533318954336911360", "837546298200187195767101664730112065536", "4897109137284070463943925665690546815893504", "693781736175054600499824652757033396731904", "191138503314105681594238200472472804917248", "828651638259840704190461184882543427584", "108625633758256092776070086706975443196575744", "1253495631611428824674222002214836755234816", "611108106985935923385133438494218595074048", "825618091283530844102640164037088772096", "2026880720472661061349100618236963739223982080", "1156018446790468302541658249780431893299200", "1239953899842600055793270114681420712509440", "825092650040283001331676978985650094080", "1627800968113633124189677445034107253565685760", "1155087430346817011859689897715628700073984", "1156180113447978096623114702263558080561152", "825132990645433319493305764807268368384", "126173863038141162204214257888173829914624", "126551522775777091844937819230472532656128", "11671267726987307514580017928317586898944", "899159990624368038316168977928662548480", "512916315363149399723971391442875412643840", "286830911487946267215670968095403677843456", "14293444171508644842278152405865908404224", "878534704454665694100668808950517334016", "3737273851503666997873510022318277898797056", "725687882013069143269469190581660531294208", "64267695308222405355832520141912882020352", "835804793487936820031498019975225933824", "81808020204022484493067664006464155087273984", "1258255375023195446409314360943824777248768", "184373034822453117703335972549211897987072", "828207862730803924311229730761362898944", "1773493783048301699172198663399306323893944320", "1156112655548795781268190142888567147331584", "607897653638172184394351713823357424107520", "825663899413163108545244460373793308672", "1688685316967503427394129714665983673857212416", "1155057879206713634531379366670162861228032", "1240105833877380387750581030569003962073088", "825093139779756282362250503408729456640", "449349162038507321436625296555213875838976", "311471223025111988167667960912476668690432", "10943238650069586222106815427123691388928", "895383019146966129329215119132614197248", "2509528501952273290880522829920360074313728", "801862642015284361524714436850350517387264", "13983413150628227657905734201786467614720", "876809770959711055898900337545606856704", "49426420893341364766102388012753324402016256", "1271063313328107486174745955836587667357696", "63262072518882049338139249451921951424512", "835391961192870204863119916732048736256", "420997803990342904958284490194223220266106880", "1158538915129306901015706004668969253863424", "184038859798203695421979062096028093120512", "828254786267147172750180508868781539328", "802850726154406791824088770908100575218368512", "1155930256758865622192719010336110725300224", "608149674227598303147978825696027021934592", "825663992458970253917618852849533321216", "1900642128898421771390190119519725817954304", "893304085096255934569809005607688438022144", "10743454684284766862818650340268879904768", "893709670989761808685187575021804978176", "17362808059434273072218124407946044657106944", "1334435409072073406448257192956696612306944", "13917073775392077309690452453856741687296", "876427296276862507200750860541114712064", "110639459601729627206768128537910166981443584", "1167551727021444104051647061146932124581888", "63217305916978557395272704276724306673664", "835440641301636860231290331856661118976", "249779103533548629050044440347675418865696768", "1159627180453542715138117626214045947265024", "184094024908432623475428253618586603487232", "828254230576105035887965198409963405312", "13614283000482933977666267645444394315677696", "1363284337262002713351053844091826996248576", "10691457759391836391757271800327239106560", "893401538850934663520291870482108514304", "20234618801041877423198742777236543024136192", "1225323194274816289944898936181130287644672", "13915490752188718495523058760356521312256", "876478556719276882909932373686045638656", "87457389010204383950626708245364236517113856", "1169706221110115351998664882596187731918848", "63226881901139637098800369471077769805824", "835439540211174281102922588173618905088", "15078848843999179289354167153315116396576768", "1251230258968840453375751512592396840861696", "10690642329431815708069887121207681089536", "893453974043230523191049223199308906496", "19474355779119181308682726347178393062080512", "1226993748794951731801681206478779224948736", "13915864358715619763430328097330096504832", "876477703128296829885472692480549847040", "14967547053385787197993046867917151479529472", "1250721599136840879096792476656233263136768", "10690698692317536764796444731913820700672", "893454233505403512335332690435986423808", "90736192873661587015527449903781019385856", "16422836998611109419796161781863351844864", "925193895032488514038045080133537103872", "424718601749737078218302210730314409443328", "74222565819475550040896441680848433971200", "844340271060942311586568121724646195200", "3322635682803495362744802275291570641043456", "194740280200723277635026798462721408892928", "831195732937691477167301050038604529664", "63934473069771060183039946925820767945883648", "613520797155561924683755060281962399793152", "826185724328577308775965674778663059456", "1436849234824412240972945564562550970808008704", "1240265470095097237179942153919153947279360", "825052650082783766066103270454805397504", "1656741890973512603688609477299570538694311936", "1156165768406065587683863606427173691326464", "825132440892465332289811734677757624320", "340908601529258411526466796775662419968000", "77554525269117493791868565878215878377472", "14497283020268556873946807038320891133952", "885856361136076671403981828225379598336", "2198184184077642109605485946694853715820544", "200759294505253044000184489393529548701696", "65050928616278443672122176306785267220480", "838329403204631779823928963179267227648", "44837797212503917262041954987743625107996672", "616038564562275626703161319027129754583040", "184716287960103664468560206951203471360000", "828776560839651683072722748778091642880", "903919736165228098308192346854969243535933440", "1240896978405190683165601993119272989097984", "608098170636224750634618953679075054452736", "825623612399578619252898888533478998016", "1697308018136721949190523201394905406521737216", "1156146485121902317413458257535010766585856", "1240101207406572842477014533112418841657344", "825092584822237291221856584306578685952", "1399116973214407971919575122150720274432000", "211807243892075357768956248806976728858624", "14045527084498333012327047930349011075072", "879488863552635323631338291235752247296", "28821702818716898418226305873313641827139584", "620778113506229088547097980934708285931520", "63320011690247934827214939063813574492160", "835967507111154895243446780453655150592", "289067034214769171357503072752891659829641216", "1244530971404292704310661945359920747511808", "184075585780828996019838532061857599979520", "828213874479658825949699060471875764224", "850035654329905074167932879983474463760973824", "1156931984646724039207120470229896082227200", "608124104032149782439341741350063370665984", "825663481816741365336372141285854674944", "13378138355079560558392703833245861501992960", "636606613828517243519066350201596628959232", "13920397126567240122653987612094518788096", "877058725607217661977502419791881699328", "90617411813876721667778687474637567458017280", "1256376806311958530337182740989858403057664", "63225287951353378687734221644021731688448", "835398379423859597347380837312576356352", "264862186857388160080451745751726343256539136", "1160421387210426477403901257509475176153088", "184086298543348371348055799668617649324032", "828253825695866315919002749717236940800", "18903021172319610848213492063913941724561408", "1326130907228524272762207143704443406516224", "13916164915103952743361671633125916016640", "876430900927738402038947794357617426432", "92289823637583940678017946339012100784914432", "1170006594377938971237581445758566786924544", "63224488570208417906056632839015231389696", "835439387022681780770329957865646718976", "19721699933066490970299267685548277886877696", "1227256030829158644253422771146532862296064", "13915739646014105151014999337319425638400", "876477569323187633851666746116711383040", "1303021951404749568656749004026694082756608", "66400864602530587648022973758426111279104", "845473216204304499676162216727077191680", "28897931662816039730776456380454209841004544", "185136987474578625984812937361867575132160", "831379799099662378533667611236750065664", "491410031636419581105493188753344835870523392", "608441770514719305773092215706390372548608", "826195011691897033599324574507679612928", "2073798001142452559121652279225274251094261760", "1239936738816328403433092962783115991842816", "825052795591916443282941475269325619200", "18908909938794479460303910244204000376258560", "185765694644406445324097859090362312687616", "63393023372330143155400012430948169678848", "838612047702572457222795113726627282944", "194295444690861455462288447466924715804721152", "609595963529857957645272521042069735604224", "184132778965294923258201218310413278511104", "828788344829236696614649298508077596672", "1123284623992835387450350042775842315495800832", "1240564393548920121337879597779648553943040", "608018290688419532760150166113996412813312", "825623759668707817068400757906364956672", "68849979021677264934126087116841564386623488", "613100757333839146739777752591923140362240", "63239237790148562336316000315646215716864", "835981604203931673741682679213730037760", "317318547374935325200376638985427752067268608", "1244054109456188966422756106146838770352128", "184065150228255144288139476677834416586752", "828214085747212547534261525509031591936", "99570793789855359986720518402727555513712640", "1254812426470047469378451972223749339480064", "63221321538875714784110357950132635303936", "835399071941924418139317877671964180480", "99043120876320142955382509909064401350033408", "184300754822518347520767466610869609168896", "831396739146208034496704910331658371072", "1063951292170806973945791423553179886108540928", "608036644808725429948566037216929582678016", "826195759183908290526887849683304054784", "333461169947577950760759975352217122220539904", "608798813110609067226259632596527060353024", "184059981730763070963469507282830287175680", "828789820238284057794779392764259860480", "13905927547263476264367047955401486106624", "875852056258210221803626803141466390528", "105711252033254918794329233793424971268096", "157041076774291864631144168781329194811392", "839305084717947605849691679380585054208", "559589951277372548431623277905475834740736", "274048618068495263459895193885550984560640", "830170303124519781437713720088316608512", "4161294355375368515275648749814394136821760", "711608153374774936721572284956719395635200", "826032397697950440154474633925182357504", "69547376789616933411191184107998737548181504", "1261676377521774582524851726483818907959296", "825043336197734409803136199207365378048", "1187240644642743199029901042144762416754327552", "1156484924559651539737659396711304984002560", "825132278378615472949366412577117044736", "1546378909591124946597075049298505372308340736", "1155130589289855957156054344556935517306880", "825133525682714517410909290064406118400", "130526793837504265266344636613229948174336", "122455536495567489650888216168710382026752", "15564076959977251869273886413156513742848", "882161636908871225549869486007209951232", "444873230161599609531464120183521785413632", "313658674814928597920103042066089248817152", "73639544685506431845606624500236591038464", "837071243663557813072901455361393819648", "2646358998808064166782172195668913555505152", "788830208251248896610360489294215509966848", "197701417219092031761188391929946298122240", "828532398736184237320225244446426398720", "52176303215120568088890684080139136313327616", "1269342919842242603753338058574554038534144", "614850424998036983813685115251881496543232", "825611302249311969088447600828686008320", "4038435916425720180760108790749170563169648640", "1155690127247973805334076910158335361155072", "1239576180410918319639445344486447393013760", "825092817340340902686886659554761768960", "1766415939019334751047503103866820970850287616", "1155023113996207209029632698028347770273792", "1156115675359969704141575785943473244340224", "825133023467338113302204065036193759232", "353464054464557691795663961805633741651968", "383602030589092178755470345647133376380928", "14475417144537741793399972157102099529728", "877856405235310388103901994607582380032", "2115731535798948426157010761580437213020160", "852567358136875597198238138103869242081280", "65126036949240424426645189956316281438208", "835661558839294602126975408828449816576", "33481230523074600578271792248817770714628096", "1286823277529839834854914637844753885954048", "184974763260450341362913707901100796936192", "828195760567615324735069821415127515136", "416961477016291750921970554276187543158474172270812413217983311118336", "1155359494896908518083783987594972826173440", "607689356920279103323901958619938722676736", "825664283807627101276282194921812656128", "2869916749400603795714294120466756359478575104", "1154732790251881902073918153112701471031296", "1239731117028329516606330546003616882229248", "825093305709028535102768523386162249728", "1914776737788535402475010221613237474951168", "890215498568214953147775459298275571531776", "14007657143986621798704829011077835522048", "876714625274963739428685313310931812352", "19671728955768591001369760871709147723202560", "1322505378342574602812708707730228489748480", "63384783149425205281098795029594550304768", "835370605029017531113121067616679493632", "472421074413382629767094032454242864122036224", "1158191985188885935078334981203539760513024", "184030102926175900351483234258111285952512", "828254963636508257231008072102634848256", "1368384343417808118864868117700901104707960832", "1155242839483772565221155407995692768034816", "607959347165702389335754952999347905626112", "825664343390508475131569861743777677312", "7725573661567823566076705023271560351318016", "1475939081074453280031122800915799647191040", "13931003163539516943902333740225065385984", "876372113167880732355249968278931505152", "119832417695968367222053754235700708548542464", "1166607292766879300832916500794822059098112", "63214534997889864338406033813608851308544", "835441125253717412454274667257691897856", "290950657488922549536972887565817808798351360", "1158865849714945506537409449217383083278336", "184074826911971953315698777212413966024704", "828254619217756564430332795616118177792", "23864468684315989383309171017170130648956928", "1214140116862840825630041132956896230113280", "13914035314904853453842194318662624608256", "876484331391257234459300604175462694912", "87848889525790808865714396169802104990334976", "1169636505943581901401362037723787188764672", "63226678196141639218382691660188981657600", "835439575776732142402580601024746094592", "18990881161574094064302660017735177877848064", "1228965024347499104689869590354826499194880", "13916117517927784658742845613520269082624", "876476698867036857177444045090075967488", "231149987919655016810571689905329100816384", "86946720900613788929859785925466938933248", "842936965050893827833989775088670474240", "1498309017121790335219160836994250424975360", "209705537100490815674069053428006454820864", "830942632535801976070974544124917579776", "24417299897501560768021030538285637169053696", "623199327311635690314535721176277817753600", "826168446091327132321603059285892268032", "789215923844888680104328243726427451992047616", "1241144612396576094831325366404075403345920", "825052261319483094672785175657637216256", "1423029852729707277220717609171970388006010880", "1156298294747949883764643258882413903740928", "825132373399344917888178554949100109824", "1179131123758627766603474065069086185881600", "217963303382309397168498896364287763152896", "66758305596192664967566502238981732696064", "838053182076965749527734718330476429312", "11294086083936272192515060837298783354093568", "642246033407922991126672198993675148066816", "187004375883174743479781822156770503557120", "828731065508948785961004817218759819264", "434797514908472509791248336506636476344172544", "1242737683768289970837158140345554825117696", "608539875133240632323387381765219769384960", "825622798758503473340305820911092629504", "1427999316113062153864930649147954606884519936", "1156295025062107701847979648576615964737536", "1240272104954281246607924694755211573460992", "825092509179531906865615748832933445632", "5835798639614698115429419162065143053942784", "678324137975147931980846910249285848137728", "63872722645588903995737748702804125417472", "835872014264499460320067201958095618048", "153721595921767364747981754508553954068004864", "1249266527486228515483644176957629884530688", "184178849108840997976443916028779379556352", "828211785212011109882134121551675523072", "829709084599537224177871566490543221047820288", "1156970561894742431729871536262721111588864", "608134762460099834047143446601344074383360", "825663462169243508321331340143398748160", "60788591119714575953281030039730213049335808", "1264982916904638435495844790298368884604928", "63246941680373991768287703961766436274176", "835394600330299649938125770331242102784", "246568277813561441181020536361548068046241792", "1160798717785391856004275180320056290574336", "184095791788140155675933414869319041417216", "828253633530041872336685181787638333440", "80243752026333696295481821798107368677965824", "1172237516054282553831743460708006395641856", "63230991300071128724070472072537571328000", "835438251725133626137038508292833280000", "4690904011263246510432140606755962754170880", "191467010796725322914734962862796587401216", "831256388454085768358449447665062117376", "160875019064468306476558890228015686844678144", "609993546770999433365189045252788372635648", "826192157727984649638645661267543457792", "947444639673783237690087498101603340812025856", "1240818725914206636495443581816862985420800", "825052405364624662665737943426275475456", "68603446753835301770300647080001424968384512", "613120377452317994176178911184678327156736", "184453048789019585126912998902906717470720", "828781867694206187745475936488708374528", "445319019801559616456688275401056676365729792", "1242653766918502616706474566879282695503872", "608519752570745089129912925504050833653760", "825622835799523487618990131560948170752", "162863106026851883225273654344423402475880448", "1248696924192902658838574618056164831657984", "184166463691371181213651662007684556652544", "828212035674844566001777278827806851072", "205371897558445219363197435096339050934566912", "609492828131179068795455428927231539281920", "826193077039157699225885606247703511040", "63181205364769420999858485594925991723008", "834843269912720711904360011481812566016", "324638294005076984435113307433427714179072", "424509653010773900531149310047125329936384", "829279919423934789762011725372910993408", "2517405703611650802356603283006832345350144", "801061715676044667680358468058540324945920", "825925337357847029136613798987740217344", "48594758943765231453941430042020306577522688", "1271622972706455639329080456669848947130368", "825039116130148171229842628970945708032", "1412475291226425127236582593452322940455485440", "1156305315566223885202668059067149231063040", "825132369824208841049314241629202153472", "1281433846055915259442964940241349998922432512", "1155309021384113188264597888907418582122496", "825133434651121649689041243520945356800", "394499722433162541006669547443051491753984", "344690383450848684409980903327543389585408", "75229625557718520482402486796597027930112", "836870177156826309606173973366660136960", "1829500040427955918368380878490574700675072", "909934507907158359276008714303896715001856", "204523530996490806528381499903968498679808", "828416594571249161941638481648287744000", "23361609983746511560447428506129583241691136", "1308609861718786110595957811355699837403136", "623918927224694998495278167003456082018304", "825595189089703996462504125500374384640", "116012418681600864233043805658626286650176271560082803707944196112384", "1155359494896908518083783987594972826173440", "1239195815921281814582321648772523141103616", "825092985915083841383208365130898210816", "1785910032006213819815787090202568570813022208", "1155014870171805714308720171137387341021184", "1156107415932223783631681261021635717103616", "825133027674589086894019556565204336640", "1312778259455778844525717357726576295280640", "1131433743175897671717163916607259653701632", "66375726909355213561774936805317780963328", "835459724860073426034224737866116759552", "17441370642677179173186172899962553148375040", "1333973602645376006696335948241801224126464", "185919380115636111525684727189327862300672", "828176920837614322719415299844771676160", "2340798725454255983671697205845177626988414761842608969244300892176384", "1155359494896908518083783987594972826173440", "607689356920279103323901958619938722676736", "825664283807627101276282194921812656128", "632426461214329370292308419675757737000021524480", "1154270468322292378307085665326488654708736", "1239198244044349555416587655063352895340544", "825093541844735067366630701946028163072", "15628298113175556112131528817275564705447936", "1345915904393361899566487747610485591113728", "63437667602411975036200212224748390711296", "835361427000395773116487309552468885504", "783393793795841262135861224344581447415234560", "1157065951015548738994133745517833874309120", "184001650225908200086130374882102857433088", "828255540059504428376918205040158572544", "3475156342180285157782938180926102423082106880", "1154651877634815382768801821194122212409344", "607795640179318823679890558389209471647744", "825664645415104384026059243861097578496", "96492357730525446446787989161691237907955712", "1169360938063278029704854833833551306162176", "63222602220526038265827396944799712935936", "835439716400671744883338032489615589376", "381017000045039302495900972152428561248026624", "1157775774528217964797046401483298928852992", "184047302206052281596067460889850494844928", "828255176566282014723213786420065861632", "113041761329749807086193823647708183856676864", "1166176175573478026745829694203480877563904", "63216538298737496051503011371305628860416", "835441346429873772467539232538306281472", "675268607581088919472615364380354360115200", "252836945288783586752338487991439250685952", "830381336692228365614164779966209720320", "8282861084693238686606479675577157566857216", "655803766292760024161690843109299941539840", "826113997777581761829712554489177702400", "409684067272550392953842195364553406021632000", "1242955457374779341950168247954376497299456", "825051462284454762055728937880847908864", "1620563293786445635376340732325255006461624320", "1156183781066058588705176012864981705949184", "825132431718054375561177915724578947072", "6803895128732179792541291677749558502227968", "667288144971208977897703449004632468094976", "189070380912160120669144161240264610938880", "828690936141529878360638742552381489152", "94039336759004677007248629119548276281966592", "1255743272149162163834582555625224295940096", "611641833032842490297343601477047946313728", "825617117951397910575429245628172992512", "5788266410983082993958944356827674933033172992", "1155590154988026909270306585703426910322688", "1239461169135134370799056894447605344370688", "825092868301572250209123700690623922176", "34031976571490168366507286176195132728016896", "1286023386954150831188113078725992748417024", "184958226557017405068040242952497400905728", "828196092102311270500464479763234291712", "777979452085608624148172560062093612128665600", "1157077844746224658702197151355671379181568", "608164401644334825172464258092734487724032", "825663407536686767754636126687290458112", "244141733848729383573321580915121723472347136", "1160853035701400777994344412509022611046400", "184097157942848526039234574194080196067328", "828253605877464064205757675753879633920", "18108106728052259909425858922442263709614080", "628790931053207999294132545623110014992384", "826158706623447487670642556176607215616", "605389771603496707192147120451768038694322176", "1241737576753330987317251065694793964191744", "825051999417275886435134528281924075520", "272538802795361885945464636379928310317056000", "1244856002042794169891104690457623136305152", "609047371271210535069140186059297207091200", "825621865384951303069425902357565145088", "183958442509351428398913767724611262218240", "827663078990301998699507981171254362112", "1381433020718612293298527278783277184319488", "1084961574829406082534332490503689649258496", "825702571171717923956323319080372142080", "26562760946391197123044050247765738653745152", "1299835234671571560545291049683693642711040", "825027498054479105762642998041010765824", "140027766729830130573705515299911611849555533095748487043715918987264", "1155359494896908518083783987594972826173440", "825132851845968598431813148591012184064", "969765335806755960745243983853515278412414976", "1155643872895763117805118917277625658376192", "825133263894183586243850660872519155712", "1551513546510700691860139959345029832507392", "998955398400345837315653867909403453161472", "208703850187221906253104800214281235726336", "828349390118710011909104513214943592448", "16152116825484039545829203609029670747504640", "1342167344383889068046779335678483872350208", "631446189088012926301812707790626144387072", "825582166421537469604759974527734120448", "852630977557426529913016975774297311877713453217019460009953524187136", "1155359494896908518083783987594972826173440", "1239195815921281814582321648772523141103616", "825092985915083841383208365130898210816", "1466778967811751974429475619551623012019077120", "1155177417971714770407536026517250563375104", "1156270271412020276265950205908929841463296", "825132944729108503472349934721192427520", "8963962907149465562939932514643429361188864", "1437985792636639230852813750677750123855872", "187812735375232503205957638493826671706112", "828139732295345429203645642616101404672", "1123952704877915940703812744632954268061532160", "1156548360873424549159804435429978877722624", "608018095063424681195660220708948688240640", "825663677268752521044684030029686898688", "1376224643271046759426560571637065366751936512", "1155237283260006567119534495236814668824576", "1240312632301439856335387900421795427123200", "825093048249809132946463486805316468736", "308746162666715563975230798378718907705851904", "1159699207101186597863121245265800181317632", "184068114750822296208979691140791691902976", "828254193834615207326873018460094332928", "7156782909642445955311825910429596459482507897825991729067354750976", "1154268361614296970247188262322203497857024", "607689356920279103323901958619938722676736", "825664841585348645036889049645853966336", "848629819343336315418876269743400319847497728", "1155840484195391330694268649386774158639104", "183998328034321220849591915591539571556352", "828256168659784308808459066890289938432", "2715225633048899895400012282950013272719360", "782911182848950546870676141850542387232768", "825945079890532359813891518822690586624", "78132584280328578948554356291644262828736512", "1259166405081981997326263694582163647234048", "825044411651986101988634081863139328000", "1317793771258838108416278695769742783815876608", "1156373331004469772885939239086504999387136", "825132335191684966871209294780264611840", "93624962663356067785062813512203261586702336", "1255817491776748708974649246500338523963392", "611659440555149851332152422245029141020672", "825617085870335326073890479522556411904", "764796992497052234975145916142792916737196032", "1157107507976290533859396185656206410383360", "1241206935808828563616500380786328351014912", "825092095773376107272292010941000712192", "367405066253994603763243791826192070881574912", "1159004154640831339011942949964475143290880", "608696142622069420000527742156812037652480", "825662428307961631775004424735083724800", "90415062170042770560907903686654685110861824", "1256415791829324432924340424476057076236288", "825045595152071610510803725158182813696", "607689356920279103323901958619938722676736", "825074653760793939685974591300500979712", "9618734383409917998340536676446400914915328", "1422452478305381825496294119756448764264448", "824982360444027622946405562990733557760", "912290762628220841405614087422256313666633728", "1156824541209298515015046719518548114276352", "825132105544860117210745526813426974720", "2493030226451221319816837764712674411876974592", "1154803033272530342593235896248010903912448", "825133692866877687258670381999782363136", "9133378098758356984220779204790239807668224", "1433719607642611046797429605871860479688704", "651003904952273760633108866675104983023616", "825549739797208985368787952363437555712", "24300095759977709831112839360958161477145507638907112999681624375296", "1155359494896908518083783987594972826173440", "1239195815921281814582321648772523141103616", "825092985915083841383208365130898210816", "551111449927353556204009834528297680134668835005672797775727991717888", "1154268361614296970247188262322203497857024", "1155359494896908518083783987594972826173440", "825133408905902979401612432610949070848", "373648765075925313906520585354566041172180992", "1158943063202946807520829898515311868510208", "608679291751992758916379962440362770825216", "825662459313431354212257549213132390400", "129464749218503413572808919540123037402031880992612631562301340647424", "1154268361614296970247188262322203497857024", "1239195815921281814582321648772523141103616", "825093542921191253581848640632983126016", "848129746478196068681413803902090801192108032", "1155841412410981759294752150418442342629376", "608125081691582993776839621480195257532416", "825664037791153523138208478780421308416", "18341352892633327396932515241097912377147392", "1328986025618738129122730051695725915406336", "825016011958932903730423784171076845568", "465000922354792454358285516311122333539500032", "1158237296625178213072082491254610883248128", "825131387670345862401873710290344869888", "14340048337197309083996850246710622930460398480109633616624991862784", "1155359494896908518083783987594972826173440", "1239195815921281814582321648772523141103616", "825092985915083841383208365130898210816", "1239195815921281814582321648772523141103616", "824504171254742323130286436271765061632", "85594186488373843055964744294191010750136320", "1171168046602056647700992045038467893166080", "825124897594776854374158559060854571008", "41667245257127934234717974595937845931439363964460116894265221578752", "1154268361614296970247188262322203497857024", "825133965966589463346939467806200037376", "19091887154649063659927452494605931444963079373639151053507611590656", "1155359494896908518083783987594972826173440", "1239195815921281814582321648772523141103616", "825092985915083841383208365130898210816", "590144630495245951832545493230392033062944768", "1156530428256265999551017850158592437518336", "1157625844435298740876310179804233005531136", "825132255215510179821241527392146554880", "78789862993131163869198989958442731114196224049151981408804562534400", "1154268361614296970247188262322203497857024", "1239195815921281814582321648772523141103616", "825093542921191253581848640632983126016", "6756661077487384392565015403730362971983250127237489130743198121984", "1155359494896908518083783987594972826173440", "825132851845968598431813148591012184064", "1155359494896908518083783987594972826173440", "824543980305165336421857300955824914432", "2853098092279844815417648545047924246100268862939746129229375340544", "1154268361614296970247188262322203497857024", "825133965966589463346939467806200037376", "5829446783554377941630286268272196852021920359046804163005186572288", "1154268361614296970247188262322203497857024", "1155359494896908518083783987594972826173440", "825133408905902979401612432610949070848", "1154268361614296970247188262322203497857024", "824544536570270583315630281711922708480"], "dual_psd": [[["4512646079677104277278152956044949140938515627863689691330934472704", "414639936332809744410837717110489151155674999279563803057232805888", "-112793097412683486583518021376202334547976084038354344882521243648", "21068683228764599879231122596324855129040348817703009688829820928", "-3293145072320225750198792492512847712927044789540339191881138176", "-23335504504812125297654003358280748584637406441815977505062912", "-1097384844237526429477478122861132723573906125978915069870735360", "-333592895694395900554034864122413409398744238045372992997818368", "45388909217142128234641124267794434269599328308123469097205760"], ["414639936332809744410837717110489151155674999279563803057232805888", "41052921023195489796781370095271991443304400253975075908181032960", "-9712436832543662552461058749942742246025820502214129457871978496", "1636142073435926994807169150101035565125164478050304299523637248", "-250123911458220309410194920349500016563332930598688129804140544", "-2907481157628505873413481349336564176617739773895976874409984", "-110342127289101887201861303105716918188434598764467638803365888", "-20366524281129890872142363495910600211302448560321972408418304", "-4001180756879731964192475786141501019703984719270648332943360"], ["-112793097412683486583518021376202334547976084038354344882521243648", "-9712436832543662552461058749942742246025820502214129457871978496", "3554376789970747149125890777804766342777401951188032071999160320", "-712271114397369194169013115324375114426657260579278459890565120", "85589111305757547710676035474854458741834299160800949792931840", "12951109114159664523674943189069725410662109475036636781740032", "25307615730022216568204985827039267981307429787351449797132288", "7923022961034943799294447717823342805621039301461922713436160", "-1328434869745503446947925246569482854264113414183476319485952"], ["21068683228764599879231122596324855129040348817703009688829820928", "1636142073435926994807169150101035565125164478050304299523637248", "-712271114397369194169013115324375114426657260579278459890565120", "152947003232649544032560871492045757945104132759935006292312064", "-19021903452815885730923030748069547728890848637250949479399424", "-2565674978650838401055122736117206486054526700299913103671296", "-4153672450750550824345948102575098053619693660297232618881024", "-2058641688446700130890891995851124127266297080320791068803072", "715957165134236320694995305564392586710441158755565151715328"], ["-3293145072320225750198792492512847712927044789540339191881138176", "-250123911458220309410194920349500016563332930598688129804140544", "85589111305757547710676035474854458741834299160800949792931840", "-19021903452815885730923030748069547728890848637250949479399424", "3451155674505938283631645129118567854428473200815693136658432", "-172271150082865479656391882531328152653833890105016302174208", "632276121018046399578676687500959437251909682084982189719552", "463717604641971907417293407563382571975688844179507997835264", "-200789412217556183457341114337833787448059413208545974288384"], ["-23335504504812125297654003358280748584637406441815977505062912", "-2907481157628505873413481349336564176617739773895976874409984", "12951109114159664523674943189069725410662109475036636781740032", "-2565674978650838401055122736117206486054526700299913103671296", "-172271150082865479656391882531328152653833890105016302174208", "266020868634794455122213950922060279849227685543455156600832", "7617708868674025170490351715222181915949769494720222855168", "-57802653196080059394167266985333953616574115706095150301184", "35959518711973532241244649364175046466489209739691996217344"], ["-1097384844237526429477478122861132723573906125978915069870735360", "-110342127289101887201861303105716918188434598764467638803365888", "25307615730022216568204985827039267981307429787351449797132288", "-4153672450750550824345948102575098053619693660297232618881024", "632276121018046399578676687500959437251909682084982189719552", "7617708868674025170490351715222181915949769494720222855168", "297477720891213715856211745428231210098551622470654230528000", "48122546219415079622435050628173951376176327812979724648448", "15202766699054561469460543527897038075638525361971838058496"], ["-333592895694395900554034864122413409398744238045372992997818368", "-20366524281129890872142363495910600211302448560321972408418304", "7923022961034943799294447717823342805621039301461922713436160", "-2058641688446700130890891995851124127266297080320791068803072", "463717604641971907417293407563382571975688844179507997835264", "-57802653196080059394167266985333953616574115706095150301184", "48122546219415079622435050628173951376176327812979724648448", "72642723251371928902849227800003426545328142024432141991936", "-39101290570245522796332365328362071355377888304098688630784"], ["45388909217142128234641124267794434269599328308123469097205760", "-4001180756879731964192475786141501019703984719270648332943360", "-1328434869745503446947925246569482854264113414183476319485952", "715957165134236320694995305564392586710441158755565151715328", "-200789412217556183457341114337833787448059413208545974288384", "35959518711973532241244649364175046466489209739691996217344", "15202766699054561469460543527897038075638525361971838058496", "-39101290570245522796332365328362071355377888304098688630784", "27432802611964695124544576159362921342954288344883244564480"]], [["951793598831049207289459016213091471851135910624043723289993936896", "-121864470876114596776043742065453636237704451096283870209081606144", "-1476056815830541809711869166399365085632273344591927869748281344", "5028331300039245444010889137903493350697443967602828444205842432", "-1612932413676602230520758610094200410891819453679994790068879360", "-696843827405230470596667601399332416135968727056526871751557120", "-38308579844068677973485998082301882549426444720038495607848960"], ["-121864470876114596776043742065453636237704451096283870209081606144", "70117601976419281140839916165242478819007006836590357673152610304", "-7892698596476128284963239591524355461602871283691459723036459008", "-399319071480813208125356478700390164447669416322011715407446016", "364429303235439446388236004019896394329529086154194161032495104", "295965368635629829947575082222999739486943757648025240473698304", "-10624140639231166727794827817805173091970360149489363852460032"], ["-1476056815830541809711869166399365085632273344591927869748281344", "-7892698596476128284963239591524355461602871283691459723036459008", "1201952651454728242411598015330107047630920839338725897727377408", "-46443898253605882071562879074359891385769220883826530850963456", "-19671400897346754901244333550904076242190730018427421356720128", "-31210733095616770513006556066330521998058082942218791293026304", "2244863739346419774314641629622118855872020943204468310147072"], ["5028331300039245444010889137903493350697443967602828444205842432", "-399319071480813208125356478700390164447669416322011715407446016", "-46443898253605882071562879074359891385769220883826530850963456", "31341042616585012167606516633132939842373971728468824169644032", "-9710578257795928991675186883428394339702194296184897854767104", "-237048568403680921603010584860647607512457410711912062124032", "-93123039391653161119647099602808338535277544773326722826240"], ["-1612932413676602230520758610094200410891819453679994790068879360", "364429303235439446388236004019896394329529086154194161032495104", "-19671400897346754901244333550904076242190730018427421356720128", "-9710578257795928991675186883428394339702194296184897854767104", "4169383972598982903886037812917945359320947166870565063491584", "481678693359983165386725024236837113135488241017307831205888", "-72327488206578066628499159673404459958562720165536401981440"], ["-696843827405230470596667601399332416135968727056526871751557120", "295965368635629829947575082222999739486943757648025240473698304", "-31210733095616770513006556066330521998058082942218791293026304", "-237048568403680921603010584860647607512457410711912062124032", "481678693359983165386725024236837113135488241017307831205888", "3016098572673299553491174493641121782290512942010655785877504", "91534515822364463011813551320277543212730495287394205433856"], ["-38308579844068677973485998082301882549426444720038495607848960", "-10624140639231166727794827817805173091970360149489363852460032", "2244863739346419774314641629622118855872020943204468310147072", "-93123039391653161119647099602808338535277544773326722826240", "-72327488206578066628499159673404459958562720165536401981440", "91534515822364463011813551320277543212730495287394205433856", "14663719802016194726969786380746316474949474700798581538816"]], [["224916458099995669614997884151619946268043811094825063925583708160", "-12672704752307798924610650461538421664962723888641017476359913472", "-3659501022151625802422211039597948269521459095388960189518446592", "1785023364716680523076338744134907956365321828203079680695205888", "-1272900800829550688112345636198933191854032349832576015336996864"], ["-12672704752307798924610650461538421664962723888641017476359913472", "714031543515435446583398121752396143154873076941015526290751488", "206191118187882618702136421097924803155827343913749753905545216", "-100575450405538687437395876732948224116416609327704836774297600", "71720389713398926326936967586700674308057306293185977413271552"], ["-3659501022151625802422211039597948269521459095388960189518446592", "206191118187882618702136421097924803155827343913749753905545216", "59541875433477012774988472440279103750600443846078255394193408", "-29043205121258987507250243526168624681052903133267468847415296", "20710719976136123769366278558764183677293492216663211035852800"], ["1785023364716680523076338744134907956365321828203079680695205888", "-100575450405538687437395876732948224116416609327704836774297600", "-29043205121258987507250243526168624681052903133267468847415296", "14166630754819452671743065021512865056926753700887175647723520", "-10102229466183139748672497216126261212611092581331039665782784"], ["-1272900800829550688112345636198933191854032349832576015336996864", "71720389713398926326936967586700674308057306293185977413271552", "20710719976136123769366278558764183677293492216663211035852800", "-10102229466183139748672497216126261212611092581331039665782784", "7203903451263456764535571127230810763249004838423982193508352"]], [["61097137653721030769209668269930911807224759998519881328855351296", "-1442201539392919584558845045479175957612610131062126431128518656", "-1033109931094959821927651527079859300487771525514897637402214400"], ["-1442201539392919584558845045479175957612610131062126431128518656", "927030643892398269072365460074518928265173746741419230296539136", "-298300605397383955044565217611436011701229347971359463603961856"], ["-1033109931094959821927651527079859300487771525514897637402214400", "-298300605397383955044565217611436011701229347971359463603961856", "134074448801272703728006460299764410305257368393904359250853888"]], [["3675910807457986688301184627080001748992"]], [["4578806064537367267814931996839112080982878066111441996471309697024", "157067561136215803698598533603851022162979097724377437157126569984", "85788600428646148572982486756018663387170299371139812842079780864", "-23384136120289214439032673302334658241477470156641158900020674560", "-2262592858155976982699775754098267119977785744743044640139116544", "163812042251802972985964383976192835190645315775746826427170816", "-14359843545303735608878411378268746339797291495634464420134912", "-301163191418333391563295106046121368871036640593935675816935424"], ["157067561136215803698598533603851022162979097724377437157126569984", "71655035020949802001604858814969501727303176465547890227169722368", "-9544332995658440141749434405809008927732341714851746703218835456", "-160622984540424553708095154846874238486386259101553342652874752", "42314935144586235958286248086337947826374422059324720594026496", "108918425331808283656727099464609918405750121032431168196182016", "37787371356481941670706781426667971760733204725369834634739712", "-41073338854709437650444532251173927418326457075700724695826432"], ["85788600428646148572982486756018663387170299371139812842079780864", "-9544332995658440141749434405809008927732341714851746703218835456", "7619170629869658358528409563895073339989184192235152457292840960", "-1562224689075331811636992255172999379190485779105087070029217792", "17938916606191130032852345230154959633343489965224447078039552", "-40643790450522198011359107161980813851328676192829612377505792", "-15655900719490998078822828233574096251623501573307315490127872", "4882322541818886512194932163351435071560165628200662090121216"], ["-23384136120289214439032673302334658241477470156641158900020674560", "-160622984540424553708095154846874238486386259101553342652874752", "-1562224689075331811636992255172999379190485779105087070029217792", "400706685066954062219541400570213013347264402868582271332384768", "-10022532580268294663631359429570141873718605741568145796104192", "6811937755844301976161401679113452369467297385006171592589312", "2685030121585638533592489992360983322826487068091994471399424", "-57014912697568416273183804344003653842784227608840110080000"], ["-2262592858155976982699775754098267119977785744743044640139116544", "42314935144586235958286248086337947826374422059324720594026496", "17938916606191130032852345230154959633343489965224447078039552", "-10022532580268294663631359429570141873718605741568145796104192", "3214775557884958160549893334663402999852018837442867943702528", "-443592371319656633048775931515628852088015556117738324754432", "-108885709263472268207711024913019873196002830276331789352960", "200434041714319252392995020457168155960997576251111804764160"], ["163812042251802972985964383976192835190645315775746826427170816", "108918425331808283656727099464609918405750121032431168196182016", "-40643790450522198011359107161980813851328676192829612377505792", "6811937755844301976161401679113452369467297385006171592589312", "-443592371319656633048775931515628852088015556117738324754432", "327580608047936609619582983846897348693900335630247687880704", "113325786892462718620248490020802585658959756111765349335040", "-90056150589669757111383030452621054315671070214329701761024"], ["-14359843545303735608878411378268746339797291495634464420134912", "37787371356481941670706781426667971760733204725369834634739712", "-15655900719490998078822828233574096251623501573307315490127872", "2685030121585638533592489992360983322826487068091994471399424", "-108885709263472268207711024913019873196002830276331789352960", "113325786892462718620248490020802585658959756111765349335040", "40416961443312243636246518451572339899630573285328111534080", "-27385028304540357453241720720535682907733034851985438801920"], ["-301163191418333391563295106046121368871036640593935675816935424", "-41073338854709437650444532251173927418326457075700724695826432", "4882322541818886512194932163351435071560165628200662090121216", "-57014912697568416273183804344003653842784227608840110080000", "200434041714319252392995020457168155960997576251111804764160", "-90056150589669757111383030452621054315671070214329701761024", "-27385028304540357453241720720535682907733034851985438801920", "40190246613050006573284424286538030099775703670121153167360"]], [["4572118082469211985547664070868108569959227678833356555547456831488", "61909876987373985426619840801875454217103408221498213619703218176", "91724781033419986136054579621531574818271725929120836576262225920", "-12185764461768524870892125713305435249436600205146224500502691840", "487643864837572903200837799227706940342358710971093741855571968", "998783335504542580640922224749857241183976105736987563779948544"], ["61909876987373985426619840801875454217103408221498213619703218176", "9832628340003508388781021635126893861976397461219684166899073024", "-2007430999819492261366385873632859471823687296851739439121039360", "368503274491825408166699481970758426835568737076096415710576640", "74214564616977046953861067168407200757581678768009088210042880", "-19130411764147173876953391809164122189128474714677452744949760"], ["91724781033419986136054579621531574818271725929120836576262225920", "-2007430999819492261366385873632859471823687296851739439121039360", "3016947933467301552701350069546690461585614063379469494548168704", "-438598163535054826173030313316507166961640477557377868903743488", "-20105688663615170588566884134055159068650554593097522392072192", "32992944885834681750618606865977605040255203099758379984224256"], ["-12185764461768524870892125713305435249436600205146224500502691840", "368503274491825408166699481970758426835568737076096415710576640", "-438598163535054826173030313316507166961640477557377868903743488", "64801766424757043992567686604313973416877162650146107817984000", "5384845144079248490811150036078661686852849609551624101953536", "-5165935622673064478606058536502520147095652332244856815484928"], ["487643864837572903200837799227706940342358710971093741855571968", "74214564616977046953861067168407200757581678768009088210042880", "-20105688663615170588566884134055159068650554593097522392072192", "5384845144079248490811150036078661686852849609551624101953536", "11102428281055237266240907780929795192403336902205500418949120", "-2374248155126970189760966145115040430596600654977255384023040"], ["998783335504542580640922224749857241183976105736987563779948544", "-19130411764147173876953391809164122189128474714677452744949760", "32992944885834681750618606865977605040255203099758379984224256", "-5165935622673064478606058536502520147095652332244856815484928", "-2374248155126970189760966145115040430596600654977255384023040", "810702649266310504738248733530303682609087067972889019940864"]], [["709633135798012011039182509301278725758106254232604701221262983168", "42989911254798245354479619667749961408576530677173864361415933952", "-856391191908974035839021499379635147733692573593280095887294464", "3130490859461292275001549090700762851799691609513448478211047424"], ["42989911254798245354479619667749961408576530677173864361415933952", "7671385292869482296702058395771006306860030806559485174185197568", "-1008200352160721593218271709765089333697896888821807910653788160", "-121625864191438946344066941369449461337684786761936433605246976"], ["-856391191908974035839021499379635147733692573593280095887294464", "-1008200352160721593218271709765089333697896888821807910653788160", "184803584576168013807557239559054666148744552728003192618483712", "77903639771875187670226414587665936946130248960014798032994304"], ["3130490859461292275001549090700762851799691609513448478211047424", "-121625864191438946344066941369449461337684786761936433605246976", "77903639771875187670226414587665936946130248960014798032994304", "193265581411140650523745535423721431266125163969484854057238528"]], [["1259625316413324701008795639007722499294790878600226959326707712", "-202446200106668219242806432770174659141444943493124462009647104"], ["-202446200106668219242806432770174659141444943493124462009647104", "32537027799924588064730979759510671398930005223796886267232256"]], [["3651380650738835764505125257250579652820039948001023033584417505280", "-137717027412190835580763469450983952345660264003526657255237746688", "-17365575105974533224137052439572907326838735692095813780282277888", "-3733882369747483843942536225609793040171701441033270092239994880", "-2240708233826646133503452286714472865162233889467891891667206144", "851348496620339581215976974582551986074945364311868851114475520", "-40686975081541859775148688488687495029652710433169550149156864"], ["-137717027412190835580763469450983952345660264003526657255237746688", "115941778378301518409574092486117220324172547523839214548720549888", "11141601045954836021892262488442098105956281210497350471629406208", "535922707839146460391155528370432042810051500080181422619361280", "-214360392680270762853749884532491154780111915163059336714911744", "-117624880895171844726442818065573673896903400112270623448760320", "65246930199401406937976366053375364862381551109481682681462784"], ["-17365575105974533224137052439572907326838735692095813780282277888", "11141601045954836021892262488442098105956281210497350471629406208", "1075562930798483889516509464310588627048726209802582798603649024", "55169199580605467282226765819833805072379553830649800744239104", "-17643463015338975314826039321918617449556445979768663176118272", "-12146300533812455089070207252749807467954731032940269296156672", "6226394817348498292696751011180072173497392500185399134519296"], ["-3733882369747483843942536225609793040171701441033270092239994880", "535922707839146460391155528370432042810051500080181422619361280", "55169199580605467282226765819833805072379553830649800744239104", "5227753216730479957343050060473587444346304088698319752134656", "1225105379070626224180798751088758619683875378427037327818752", "-1175660947929267499604288445378975049690461880486100947959808", "268901290859414640431559474205320250479224372047073121402880"], ["-2240708233826646133503452286714472865162233889467891891667206144", "-214360392680270762853749884532491154780111915163059336714911744", "-17643463015338975314826039321918617449556445979768663176118272", "1225105379070626224180798751088758619683875378427037327818752", "2181592788428656595512832746476510541152513381009688258150400", "-291661505869903151674592850104337765131725040561329708990464", "-146971062626075283522126732889335823234364920889487310979072"], ["851348496620339581215976974582551986074945364311868851114475520", "-117624880895171844726442818065573673896903400112270623448760320", "-12146300533812455089070207252749807467954731032940269296156672", "-1175660947929267499604288445378975049690461880486100947959808", "-291661505869903151674592850104337765131725040561329708990464", "264530151296188128485427927982190001118012091024471213735936", "-58682747855793329621406020261773772717784348511794976784384"], ["-40686975081541859775148688488687495029652710433169550149156864", "65246930199401406937976366053375364862381551109481682681462784", "6226394817348498292696751011180072173497392500185399134519296", "268901290859414640431559474205320250479224372047073121402880", "-146971062626075283522126732889335823234364920889487310979072", "-58682747855793329621406020261773772717784348511794976784384", "37106677787112003158512108716629597480719015213091807821824"]], [["2319104943748741195006118863118377349205757623129040587963896954880", "-27942733156066275793896277204880728653612042033080905545465987072", "-21507412389090479817766662214788847700537883528342946219508629504", "-6834822766043835046133865968232992066366365689695555608727519232", "1540716304926872026474817343839051231839030876883486104522588160"], ["-27942733156066275793896277204880728653612042033080905545465987072", "52296887525554135604589561940402792102288789906986708430166687744", "-1254311974691815880522983860235938985387640818205155637074067456", "101448793278992562885592511466196171413121545811994257894932480", "-53329226542295958575193699238455775494468230296850658339323904"], ["-21507412389090479817766662214788847700537883528342946219508629504", "-1254311974691815880522983860235938985387640818205155637074067456", "442590179291843883648446933550455090691129651401029794861678592", "6988283270544882182078537251488234221058361401585749180022784", "-8178993555773851098426947754713815480904646050822076300787712"], ["-6834822766043835046133865968232992066366365689695555608727519232", "101448793278992562885592511466196171413121545811994257894932480", "6988283270544882182078537251488234221058361401585749180022784", "35816583905426229862257249456733121773822752440273049095241728", "-5983488946887413818852496592840337674664773880550195707510784"], ["1540716304926872026474817343839051231839030876883486104522588160", "-53329226542295958575193699238455775494468230296850658339323904", "-8178993555773851098426947754713815480904646050822076300787712", "-5983488946887413818852496592840337674664773880550195707510784", "1177367564596856995101930131899348485113357595242361490767872"]], [["9011443184887073402810969080076745834496", "3186959609855482368405088784103365410816", "-1845843363828239166134190300627503939584"], ["3186959609855482368405088784103365410816", "4450355397706964512430683162249443409920", "-2090828993954459008668881752687514746880"], ["-1845843363828239166134190300627503939584", "-2090828993954459008668881752687514746880", "1396432236152254409131674432659328598016"]], [["1306001876404812083427010864389591924736"]], [["3958808622172303870345134323820147434317992309110643067099558182912", "6517116902638431644697479072907414941691749112037428400412950528", "-2194416764592831854554234396009644423976634915239665889045381120", "1986052058712158109915875660213773387452193725760254024530001920", "-952792080504495498174693179164358493111985929135088983078862848", "191854097763040392364302178965540594179709103165936418812854272"], ["6517116902638431644697479072907414941691749112037428400412950528", "2177921361885573658188989804457284446168445713355871403617812480", "-1000301937359077142153082399233987249195248037945657975430447104", "130472492787259904400487334106491859671042054171186950851002368", "5335498364330654886887545903225470691182748461233526592765952", "-422205500596450826132441682090443426347587438793618104516608"], ["-2194416764592831854554234396009644423976634915239665889045381120", "-1000301937359077142153082399233987249195248037945657975430447104", "459592709378909521268403147791088631073692475880974671786541056", "-59601402344943580559854088334743046089202949927862368167002112", "-2647004099454190386827532092129266599428984604704961315471360", "233077480339377845456491719096368804106329613906504369307648"], ["1986052058712158109915875660213773387452193725760254024530001920", "130472492787259904400487334106491859671042054171186950851002368", "-59601402344943580559854088334743046089202949927862368167002112", "8462518087973682328720195318363559817065916148578987827789824", "-72766055250749045408733560541529342784011940625893736579072", "52929981325760380870241920337561223021182882090031656206336"], ["-952792080504495498174693179164358493111985929135088983078862848", "5335498364330654886887545903225470691182748461233526592765952", "-2647004099454190386827532092129266599428984604704961315471360", "-72766055250749045408733560541529342784011940625893736579072", "251308720373824681748993832020350323532373161588721954324480", "-48525943033386606743778238095313464932648425117772412878848"], ["191854097763040392364302178965540594179709103165936418812854272", "-422205500596450826132441682090443426347587438793618104516608", "233077480339377845456491719096368804106329613906504369307648", "52929981325760380870241920337561223021182882090031656206336", "-48525943033386606743778238095313464932648425117772412878848", "9549087074776793505560747025799082444264702163283936804864"]], [["12693832161168293333622270554665608282112", "-232746540895014016182559126093285031936", "92690551615863501110844114088532901888", "-46390411915090701330739719722198106112"], ["-232746540895014016182559126093285031936", "584815351570997563336972640593234624512", "37730757592831306420053947554755248128", "-12839160769077103045757898255585247232"], ["92690551615863501110844114088532901888", "37730757592831306420053947554755248128", "81616865253993180848744416874128736256", "-10294641882717118297215518936462786560"], ["-46390411915090701330739719722198106112", "-12839160769077103045757898255585247232", "-10294641882717118297215518936462786560", "35081958617074920024919632208600236032"]], [["3152627358635854755886883079142076579840", "393374772263589834165500246673906991104"], ["393374772263589834165500246673906991104", "365718776063561068591331327970010726400"]], [["10695373663482231581853759832397396836352", "-170117032097053760833724129833274834944", "-52390317890229642267524925041502322688", "14159449395887717715430258450213371904", "-10028955582829484901707508297993551872"], ["-170117032097053760833724129833274834944", "580814384713564310777136142116009803776", "18100349681568704007828724241582260224", "10559902191653498092482338281322708992", "-6851689993859316680594885119095865344"], ["-52390317890229642267524925041502322688", "18100349681568704007828724241582260224", "47059628028117664986200996965689327616", "843375943590889873121747971952607232", "-2728008102776151651256717241382600704"], ["14159449395887717715430258450213371904", "10559902191653498092482338281322708992", "843375943590889873121747971952607232", "9435479616794885233876050194571722752", "-1305595042662786454710282271573671936"], ["-10028955582829484901707508297993551872", "-6851689993859316680594885119095865344", "-2728008102776151651256717241382600704", "-1305595042662786454710282271573671936", "5589579444278377110247971316649951232"]], [["2682806981420320684373508397499993292800", "-111727665053314268416090566777813073920", "17128948758290308302355625990917455872"], ["-111727665053314268416090566777813073920", "147056724014979163757031607475583844352", "14836124785946037629719235761067261952"], ["17128948758290308302355625990917455872", "14836124785946037629719235761067261952", "48902546884853169407915960040649916416"]], [["224235261624908218520231699289085050880"]], [["2453638485917431069042125271677024600064", "13122213923504111995215980402726404096", "-12150960844928728064138352804669423616", "4974655616769796547131602593193656320"], ["13122213923504111995215980402726404096", "97055339686754784769035720769490911232", "-3645411314606569449832805760105447424", "3561355231820244835181561663744638976"], ["-12150960844928728064138352804669423616", "-3645411314606569449832805760105447424", "15064184652670617705072624401811243008", "1401005613812917949425114482447745024"], ["4974655616769796547131602593193656320", "3561355231820244835181561663744638976", "1401005613812917949425114482447745024", "6776405234213178547439941962373791744"]], [["326978596420975818384620247006505336832", "-14910120922701571363796431946205102080"], ["-14910120922701571363796431946205102080", "35703820964003444157431627062221733888"]], [["300726215040091003152645480596599996416", "4427506750450125681041833551902801920", "-2893223455619348292287355397049679872"], ["4427506750450125681041833551902801920", "22458858208881266506855388898251505664", "-1670726399980034908836526430716166144"], ["-2893223455619348292287355397049679872", "-1670726399980034908836526430716166144", "5282670869484229173323774478868545536"]], [["49272575191816635937718269066537336832"]], [["42941480008475069475366225231734636544", "1013856694889881182771529692133457920"], ["1013856694889881182771529692133457920", "6948065608430299417747707023893463040"]], [["5974265690550379747163238222910193664"]], [["7379196083133452647158394040818906169344", "0", "-8736054832144349036834141979122073600", "-2940986073386628542021242015157583872", "-1197191526836438144826698297618989056", "-614571419486484602638351331338747904", "-608191292214234552285389369573900288", "-609788801249014167429203645863821312", "-615146734381108187719778118016172032", "-612531594754456325491529486358806528"], ["0", "21416423394599447770496304196742783479457003470070253625252174102528", "0", "0", "0", "0", "0", "0", "0", "0"], ["-8736054832144349036834141979122073600", "0", "445975663151779862990715991404400607232", "2637616757813135176849065651688439808", "-1643448184845908442983465589397258240", "-923862548341592951878657472045514752", "441600951498540384759115327354175488", "-106467326944000588749758162886721536", "17688910297291781866956774354976768", "-1888206335680858100795225631883264"], ["-2940986073386628542021242015157583872", "0", "2637616757813135176849065651688439808", "17216350555823812855930032487760134144", "-1205750337423964785116371028449165312", "-146888151846521140316765543941013504", "32341715168219413862623568256303104", "7390701661800343241490650238025728", "-5835529879621698792041054822465536", "2061703287324676114369680754343936"], ["-1197191526836438144826698297618989056", "0", "-1643448184845908442983465589397258240", "-1205750337423964785116371028449165312", "986551965081659923638382417527439360", "-113387355653202893666578981397200896", "-20323935517814770794998345146302464", "13258771016158347893593429797502976", "-3996023973344920252143676608741376", "919546728423890287201116431056896"], ["-614571419486484602638351331338747904", "0", "-923862548341592951878657472045514752", "-146888151846521140316765543941013504", "-113387355653202893666578981397200896", "83668239696931928523697118894882816", "-18289406855155508650332880428335104", "1529641118986203667457766745702400", "437217698610872058553566039638016", "-255130491135331368164144841752576"], ["-608191292214234552285389369573900288", "0", "441600951498540384759115327354175488", "32341715168219413862623568256303104", "-20323935517814770794998345146302464", "-18289406855155508650332880428335104", "14781680949302274923896990121066496", "-4915047528219785407044843282104320", "1198339216724052086510166827073536", "-238194367295526482788140078596096"], ["-609788801249014167429203645863821312", "0", "-106467326944000588749758162886721536", "7390701661800343241490650238025728", "13258771016158347893593429797502976", "1529641118986203667457766745702400", "-4915047528219785407044843282104320", "3227706569775225601281254519472128", "-1130554405873655705111130061930496", "308684437633787627958837067120640"], ["-615146734381108187719778118016172032", "0", "17688910297291781866956774354976768", "-5835529879621698792041054822465536", "-3996023973344920252143676608741376", "437217698610872058553566039638016", "1198339216724052086510166827073536", "-1130554405873655705111130061930496", "766945743165543405727458353217536", "-275122026366669680777826859483136"], ["-612531594754456325491529486358806528", "0", "-1888206335680858100795225631883264", "2061703287324676114369680754343936", "919546728423890287201116431056896", "-255130491135331368164144841752576", "-238194367295526482788140078596096", "308684437633787627958837067120640", "-275122026366669680777826859483136", "329441765483664735833454272315392"]], [["3809244336050147246218464434238848499712", "-18004875615816301920089234183586578432", "16861879277125651621787299955655835648", "-7666041243065869918961493208880644096", "1832957693707796512657041812346634240", "-312878440547237540314555805014687744", "40118387693561441130875997474783232"], ["-18004875615816301920089234183586578432", "92538133824316292140318083464573222912", "-2384095500157260950014435059124142080", "-1304057450044622347245107227159166976", "290061316816699113337924622785445888", "-26070620565943856196137900079841280", "-3566499879864812237655788356632576"], ["16861879277125651621787299955655835648", "-2384095500157260950014435059124142080", "3616727411290376870064253679484010496", "-380834807657286534432447114797645824", "-51604043284277434718854988882247680", "33276503405449910912362537983934464", "-9651448573102119669212410913226752"], ["-7666041243065869918961493208880644096", "-1304057450044622347245107227159166976", "-380834807657286534432447114797645824", "334968522107352444285600371040059392", "-76811079005946762262819075847618560", "10966149571168102916518561397604352", "-752712182768948462994083828203520"], ["1832957693707796512657041812346634240", "290061316816699113337924622785445888", "-51604043284277434718854988882247680", "-76811079005946762262819075847618560", "54563812486226588283929184224411648", "-16453987999011678671839456609173504", "3767495671248133366131226069434368"], ["-312878440547237540314555805014687744", "-26070620565943856196137900079841280", "33276503405449910912362537983934464", "10966149571168102916518561397604352", "-16453987999011678671839456609173504", "10945879751521588767416592986275840", "-3528223239077141392463388867559424"], ["40118387693561441130875997474783232", "-3566499879864812237655788356632576", "-9651448573102119669212410913226752", "-752712182768948462994083828203520", "3767495671248133366131226069434368", "-3528223239077141392463388867559424", "3649827425771613932374481654775808"]], [["483717250637817141662621020182970105856", "11735105208720924484204073603378970624", "-6240094197907838795854731567341502464", "991628660313186725961546593298546688", "-105107697011184946282101539868770304"], ["11735105208720924484204073603378970624", "15406162964917225981623731038046912512", "-1518928174050174284801005155189260288", "-36736901791417321831901434608615424", "50608794799905423658266381671989248"], ["-6240094197907838795854731567341502464", "-1518928174050174284801005155189260288", "1240204882111844792224792803155116032", "-258426450282456446253144788994883584", "39880974468109154519564077135560704"], ["991628660313186725961546593298546688", "-36736901791417321831901434608615424", "-258426450282456446253144788994883584", "175956372476158515730180730093830144", "-46432310926309514130049199778037760"], ["-105107697011184946282101539868770304", "50608794799905423658266381671989248", "39880974468109154519564077135560704", "-46432310926309514130049199778037760", "42918501191597462848954046552735744"]], [["81983074354297234194644282926870560768", "-4955551501266863439914459463109574656", "113998783347578651791610311549648896"], ["-4955551501266863439914459463109574656", "3801378723592904234058344668921331712", "-607080181397953702064013861260886016"], ["113998783347578651791610311549648896", "-607080181397953702064013861260886016", "539926694168915791419393570590687232"]], [["7358486680948128859508407975010107392"]], [["3697600475930135323569386417114952237056", "-9834811547716832895217422752844611584", "-5272339056201489633820349782762192896", "1924766434684703289389702735319793664", "-1165336754178586241325518511514058752", "427886431765299839416222390903898112", "-115556276031399755957476791829921792", "25773710635817495120721415203979264"], ["-9834811547716832895217422752844611584", "72054061710392348735635890457685262336", "378185347836529123600311569226924032", "-178467573968963494671467197228908544", "-275972204800062133528687475096027136", "114187819867424824845970642726551552", "-27019020893647781360093043913392128", "4560852372549061772469885351231488"], ["-5272339056201489633820349782762192896", "378185347836529123600311569226924032", "3349432381251425170078235149064994816", "-267041194374881067908752703053889536", "-51106015769093481155330420957511680", "14885346255791690473644336670048256", "-117686976407627461503707795947520", "-1055295128700156796798603272126464"], ["1924766434684703289389702735319793664", "-178467573968963494671467197228908544", "-267041194374881067908752703053889536", "212459758672612071760628666702233600", "-25955492717538305391613808765566976", "-5513178071998888783421363256819712", "3678322865736297324973471060459520", "-1173791869738219674623743413452800"], ["-1165336754178586241325518511514058752", "-275972204800062133528687475096027136", "-51106015769093481155330420957511680", "-25955492717538305391613808765566976", "25849764917612934384020605439574016", "-6664209246424436107574474218405888", "886960644242000904634234260422656", "26262904048756363895585795735552"], ["427886431765299839416222390903898112", "114187819867424824845970642726551552", "14885346255791690473644336670048256", "-5513178071998888783421363256819712", "-6664209246424436107574474218405888", "5833242138882133762164798783488000", "-2061115880239169176964819157254144", "534083664253072546763156236533760"], ["-115556276031399755957476791829921792", "-27019020893647781360093043913392128", "-117686976407627461503707795947520", "3678322865736297324973471060459520", "886960644242000904634234260422656", "-2061115880239169176964819157254144", "1557866075639561726212076736610304", "-578132788275869611379982902231040"], ["25773710635817495120721415203979264", "4560852372549061772469885351231488", "-1055295128700156796798603272126464", "-1173791869738219674623743413452800", "26262904048756363895585795735552", "534083664253072546763156236533760", "-578132788275869611379982902231040", "603004025433698238272480294731776"]], [["527955555562709400969025611906139815936", "-7814294272175807486041085203477168128", "2210076778044413809533054490511409152", "-1186454998195554359787571008843546624", "317690356126007026168747467808440320", "-62264622673864049047522128041082880"], ["-7814294272175807486041085203477168128", "15983690460130824281178308992768671744", "-302559348753723336600786694876168192", "-305592215274827787825083846536200192", "68513059993187142947255613978050560", "-7139611437655676445119540323418112"], ["2210076778044413809533054490511409152", "-302559348753723336600786694876168192", "746725471122090200704671762979225600", "-86498799732534283461601415231700992", "-11902783230462838405548535470620672", "8069859202718630575907255189766144"], ["-1186454998195554359787571008843546624", "-305592215274827787825083846536200192", "-86498799732534283461601415231700992", "102524296794552002901492916746715136", "-27041717879068855127264454978306048", "4771301797345146640603854384660480"], ["317690356126007026168747467808440320", "68513059993187142947255613978050560", "-11902783230462838405548535470620672", "-27041717879068855127264454978306048", "22554359599230463825684951380000768", "-7265824378788064305205015297916928"], ["-62264622673864049047522128041082880", "-7139611437655676445119540323418112", "8069859202718630575907255189766144", "4771301797345146640603854384660480", "-7265824378788064305205015297916928", "7150397492391640691647762803982336"]], [["66809044270700036168876925707532369920", "2166052205402891122399701711624077312", "-1022527625950345563139116336767041536", "161756620616875764255935710617403392"], ["2166052205402891122399701711624077312", "3120788659396634291434309790698831872", "-322102722963225146347963601989402624", "-7902455994177995960773457429397504"], ["-1022527625950345563139116336767041536", "-322102722963225146347963601989402624", "377246515636471556473354108035661824", "-87496598192180575724882288497917952"], ["161756620616875764255935710617403392", "-7902455994177995960773457429397504", "-87496598192180575724882288497917952", "88835916093652253666042088687403008"]], [["12422405351816552310554817985754693632", "-723746584543449876160555487516950528"], ["-723746584543449876160555487516950528", "1153948019357738899629966602956439552"]], [["528322310502953544853951651096731582464", "-334669695598376036880936929442398208", "-965486508586179533227346446237302784", "466879935230883379282045694365401088", "-238100132338841662098912553878945792", "79158906154914731226538302427365376", "-20057389154308066292059079075430400"], ["-334669695598376036880936929442398208", "11768256701071988325708344588054298624", "-1919225874806426165248124587606016", "13612780726020879617224812592627712", "-65351998883553421594496407913365504", "24932696641009888355976263938080768", "-5907180347894781517386035977256960"], ["-965486508586179533227346446237302784", "-1919225874806426165248124587606016", "725328888113454479140466270484299776", "-48048578922289819841341596706537472", "-15647222125248577973050118932267008", "4337041006353072829800084433534976", "-190420937378928060821736593031168"], ["466879935230883379282045694365401088", "13612780726020879617224812592627712", "-48048578922289819841341596706537472", "53812100923159916339430941901455360", "-6507609749207444505995379786907648", "-1845401957805088373277668801511424", "1176710524913633748569167742631936"], ["-238100132338841662098912553878945792", "-65351998883553421594496407913365504", "-15647222125248577973050118932267008", "-6507609749207444505995379786907648", "9358060038928145919073503563218944", "-2827890568575624095013044976877568", "511113019806653147532092243968000"], ["79158906154914731226538302427365376", "24932696641009888355976263938080768", "4337041006353072829800084433534976", "-1845401957805088373277668801511424", "-2827890568575624095013044976877568", "2912893553404334320066710470656000", "-1110225315722555743477495066787840"], ["-20057389154308066292059079075430400", "-5907180347894781517386035977256960", "-190420937378928060821736593031168", "1176710524913633748569167742631936", "511113019806653147532092243968000", "-1110225315722555743477495066787840", "1179747433655194143949279962595328"]], [["76128892625150909026598002675161235456", "-1332855168400506714583305407789268992", "500192829129534195029152690543263744", "-217022545781670866956548923373649920", "54023178386582744601012003319840768"], ["-1332855168400506714583305407789268992", "2808348949766040104048430370942615552", "10554123242344294407833680978378752", "-72508569876058252188812711756300288", "15278091768889334694149146359627776"], ["500192829129534195029152690543263744", "10554123242344294407833680978378752", "198348721079544799543321224410038272", "-24474778584989392989001499814133760", "-3292283617599081608965406786060288"], ["-217022545781670866956548923373649920", "-72508569876058252188812711756300288", "-24474778584989392989001499814133760", "40728597861755551940741932381110272", "-12001843063821137573088393867296768"], ["54023178386582744601012003319840768", "15278091768889334694149146359627776", "-3292283617599081608965406786060288", "-12001843063821137573088393867296768", "14404876466653350888242076245295104"]], [["9245468787282214362965671571833749504", "455676663538474224139765481996288000", "-168646403690336218242635023081537536"], ["455676663538474224139765481996288000", "770655258394719924023731078190596096", "-79432253848166251924377927875035136"], ["-168646403690336218242635023081537536", "-79432253848166251924377927875035136", "176081185777807170413586463422676992"]], [["1880677263897524796178647829421490176"]], [["75518405840774507427503710082066022400", "86715504864908422163622188948652032", "-202843134158616054643011079192444928", "100451484103991002763719980957564928", "-45380899673263384671934839735189504", "14202718343219586604377238635806720"], ["86715504864908422163622188948652032", "2011974680879394596271223903822544896", "-4028980862015310486723870343561216", "16117418424883695851852204018237440", "-16812382465784539829009356832112640", "5690952689920323490476315243446272"], ["-202843134158616054643011079192444928", "-4028980862015310486723870343561216", "162056346180901291692049555393609728", "-5527253326761582988209331017613312", "-5455671733160600219735958732406784", "1370529015550175531297976914804736"], ["100451484103991002763719980957564928", "16117418424883695851852204018237440", "-5527253326761582988209331017613312", "16404798519109144138454663688093696", "-2116155620973278277999685388992512", "-665571315343410117474475770380288"], ["-45380899673263384671934839735189504", "-16812382465784539829009356832112640", "-5455671733160600219735958732406784", "-2116155620973278277999685388992512", "4616177404950140057210372386455552", "-1619836925918390421835107341959168"], ["14202718343219586604377238635806720", "5690952689920323490476315243446272", "1370529015550175531297976914804736", "-665571315343410117474475770380288", "-1619836925918390421835107341959168", "2289153455507932562255940964843520"]], [["11075397096653661528711065925035491328", "-262108659245021881163316227542614016", "102564307368315227837211614086430720", "-38762661130061853581516924868624384"], ["-262108659245021881163316227542614016", "520905033411766063665280341122220032", "20708369416291258663265495404249088", "-18583114181453803310806687515934720"], ["102564307368315227837211614086430720", "20708369416291258663265495404249088", "66675467713626499528460244843757568", "-8714612024984042571366090460364800"], ["-38762661130061853581516924868624384", "-18583114181453803310806687515934720", "-8714612024984042571366090460364800", "26411542129257382807817230194049024"]], [["1254455793169291520428694404945936384", "89130649615675511121946793574662144"], ["89130649615675511121946793574662144", "255737882448737581137645205844918272"]], [["10786818013119232919041920384987299840", "41582172430987669068323010163769344", "-43361870287670240627852270398078976", "20850397266157035218025635353985024", "-8515318678495928178793339886239744"], ["41582172430987669068323010163769344", "361468942583021301694973720142020608", "-5212258347984332815800008867577856", "6623470382423801084966103074996224", "-4320256740749137879716133850841088"], ["-43361870287670240627852270398078976", "-5212258347984332815800008867577856", "39428552202746023533212849393369088", "609878597784824615320194882994176", "-2036377586657380033697669107941376"], ["20850397266157035218025635353985024", "6623470382423801084966103074996224", "609878597784824615320194882994176", "6744737372605780114028508362047488", "-953924366573566954928386223374336"], ["-8515318678495928178793339886239744", "-4320256740749137879716133850841088", "-2036377586657380033697669107941376", "-953924366573566954928386223374336", "3909126957425668696291612555214848"]], [["1619201222818659236896687731658194944", "-52060485891414800876395657328328704", "20188772508318957167744339759071232"], ["-52060485891414800876395657328328704", "103442242358204990453955598993063936", "9860538932217546439950562207203328"], ["20188772508318957167744339759071232", "9860538932217546439950562207203328", "35124175379841405733903648566542336"]], [["166522902144768838043727472992714752"]], [["1534453454743544900354575790277394432", "12114285296823682044386100801175552", "-9170231711957252787138853880201216", "4193804831430617313851458635956224"], ["12114285296823682044386100801175552", "70423935996032949114649939313426432", "-2688648626025967019162499196911616", "2284178031503575919457389428867072"], ["-9170231711957252787138853880201216", "-2688648626025967019162499196911616", "10705338367656941711930501328011264", "1082432442026056234355924718845952"], ["4193804831430617313851458635956224", "2284178031503575919457389428867072", "1082432442026056234355924718845952", "4863108718467370082084460498518016"]], [["238783019363535332719584457495937024", "-10322766144444812333072900008443904"], ["-10322766144444812333072900008443904", "25262857375066364217454639154462720"]], [["217498631166121598747633203632144384", "3040271921567718923081546538680320", "-1908937314570074915450315935318016"], ["3040271921567718923081546538680320", "15883850809836009074801731354755072", "-1201999000574096023438652155625472"], ["-1908937314570074915450315935318016", "-1201999000574096023438652155625472", "3780722464770973064977503855050752"]], [["35586310827473502149831690247208960"]], [["30636591200131444792440863840010240", "707046512366298582914715585871872"], ["707046512366298582914715585871872", "4982724129684168665917789585801216"]], [["4275657092680109040778044573220864"]], [["166847685266783859132014355689729149380620860860616728674503229440", "59666036884304213127371982488952862174951822164673307891061489664", "9671794740374412622724336463246321329895471629271777519704473600", "-4223980309372101491616456086838138744054506535473023020974473216", "410335084187524486020319083517101590086186349967889988570841088", "-63577802280945089314179298733790595908194117470378667966201856", "2679778964119563857874821913047583854598222926906545617764352", "10267190740242235431034470255994620667327697193759886245101568", "4718720946161364867547376619872749688211370678107673586565120", "5694068143409854206555555371736591078846058716162765795360768"], ["59666036884304213127371982488952862174951822164673307891061489664", "29370132082192429943780638227819175511143593458296558756084842496", "4632522300869903355969350821801951785911896688643552341345173504", "-2094708486254835556935054930180406885945385797916316176698310656", "210863827150237404918137107619499566623877153893828018216894464", "-33439702901721208672318737783617054924044367777647931680620544", "1713319603565701810419732691576562885712389430976872286519296", "6003092660567447922899791589359362482526757523162165164376064", "4730462686718278434693662327956513226957939824394120680439808", "5177459509664993633528310960969499639889391782123371044536320"], ["9671794740374412622724336463246321329895471629271777519704473600", "4632522300869903355969350821801951785911896688643552341345173504", "732172866667529565856482969564014764160784259923847685953552384", "-330216563501156192775566972040844671893174022493761984197033984", "33156281374673349489571075977556682713793366290136944756129792", "-5249526290076412663147343606636196376995418611857739481088000", "265664590541198199949608137805268281404766824054415463284736", "935845336593971850425836872934584041482325122847239294681088", "718185395712566355344721878453343516897241193054569817440256", "789074071773388064883061020613704413617490582554649705840640"], ["-4223980309372101491616456086838138744054506535473023020974473216", "-2094708486254835556935054930180406885945385797916316176698310656", "-330216563501156192775566972040844671893174022493761984197033984", "149418489587421003338551128457385773151477960924940954276724736", "-15051465741501703133553530035541369984624004518425978392805376", "2387957604409523395802949687721712536698112684222869772697600", "-122747913331113922661165847217788240242093329319093157756928", "-429476278518503565442727977523563760749635731231172286480384", "-340753936047224542756443091718286499539768745416058053066752", "-372587840012029270413539385862682063132514178860343650942976"], ["410335084187524486020319083517101590086186349967889988570841088", "210863827150237404918137107619499566623877153893828018216894464", "33156281374673349489571075977556682713793366290136944756129792", "-15051465741501703133553530035541369984624004518425978392805376", "1521034544891650801562741532859009133386988428810182295814144", "-241803206800656551289067815470186344605292215256122440810496", "12617411505631252883304299343903310384892649106128748150784", "43861613096120261957755543387101310936711399632648965980160", "35896017595061870063217590388860393739431898997862594248704", "39078656988445588936553532803781895857467134028452951228416"], ["-63577802280945089314179298733790595908194117470378667966201856", "-33439702901721208672318737783617054924044367777647931680620544", "-5249526290076412663147343606636196376995418611857739481088000", "2387957604409523395802949687721712536698112684222869772697600", "-241803206800656551289067815470186344605292215256122440810496", "38488887982341693123912678890799436585219512160183906205696", "-2027158975647288570498324758521264209182013328660296105984", "-7018930469162072196910730254763304254977931423259945861120", "-5852777587166563268907808895452814997061604405114296074240", "-6355290939031589815541680289988434159190227784208689922048"], ["2679778964119563857874821913047583854598222926906545617764352", "1713319603565701810419732691576562885712389430976872286519296", "265664590541198199949608137805268281404766824054415463284736", "-122747913331113922661165847217788240242093329319093157756928", "12617411505631252883304299343903310384892649106128748150784", "-2027158975647288570498324758521264209182013328660296105984", "114001978476936793975601466616407197181429823330156806144", "384032147406851973483129091493457638673615259314379816960", "361793312473664307290829856881134337830403085122605678592", "386688628531393714366402837946263369678055690623944491008"], ["10267190740242235431034470255994620667327697193759886245101568", "6003092660567447922899791589359362482526757523162165164376064", "935845336593971850425836872934584041482325122847239294681088", "-429476278518503565442727977523563760749635731231172286480384", "43861613096120261957755543387101310936711399632648965980160", "-7018930469162072196910730254763304254977931423259945861120", "384032147406851973483129091493457638673615259314379816960", "1308472208754294325019109958419325378727959750206403117056", "1173553776558439507663951436257492238766851967145402695680", "1262075348829649116121629798879655556210795797293855408128"], ["4718720946161364867547376619872749688211370678107673586565120", "4730462686718278434693662327956513226957939824394120680439808", "718185395712566355344721878453343516897241193054569817440256", "-340753936047224542756443091718286499539768745416058053066752", "35896017595061870063217590388860393739431898997862594248704", "-5852777587166563268907808895452814997061604405114296074240", "361793312473664307290829856881134337830403085122605678592", "1173553776558439507663951436257492238766851967145402695680", "1286174596931257824411764034439994413991208275614501961728", "1350959987408374756939423112819462395438511636760775098368"], ["5694068143409854206555555371736591078846058716162765795360768", "5177459509664993633528310960969499639889391782123371044536320", "789074071773388064883061020613704413617490582554649705840640", "-372587840012029270413539385862682063132514178860343650942976", "39078656988445588936553532803781895857467134028452951228416", "-6355290939031589815541680289988434159190227784208689922048", "386688628531393714366402837946263369678055690623944491008", "1262075348829649116121629798879655556210795797293855408128", "1350959987408374756939423112819462395438511636760775098368", "1422647560983600992939297454706001055161008271505527668736"]], [["18088850089726522512465219712237538133141097107859481491931136", "3116393104708898332288323359937698085161582092674051960995840", "-944811611664555925816722600461194856260422777461118160863232", "88606519717251795748741330032850029725129039302556894887936", "41722383498480056978121692324940389388724275265186991964160", "15270783694249282670424869740766132413052696310756585504768", "345350618631520264220996563513356536869268976765843695206400"], ["3116393104708898332288323359937698085161582092674051960995840", "536900131014574440743304609755919415822591343646750627856384", "-162774547703979484890193093217895506330593651917927663796224", "15265356598644423368615470020762048717990175132533051621376", "7188038355214725470644842606646185134190896419756755124224", "2630889457992021598074078651252108750699504926743454547968", "59497883020296149605564244685853389472539748808994544680960"], ["-944811611664555925816722600461194856260422777461118160863232", "-162774547703979484890193093217895506330593651917927663796224", "49349128170571925325011127910647392857740666819337235988480", "-4628070235685699930431904165061338320549862246805198077952", "-2179231526611738681319263939723271739904126222731606753280", "-797619178774598207770282031306938368278683092460375113728", "-18038254115661761931762181272698437557046484849890772910080"], ["88606519717251795748741330032850029725129039302556894887936", "15265356598644423368615470020762048717990175132533051621376", "-4628070235685699930431904165061338320549862246805198077952", "434030648574103411198579516766770285582288581829710577664", "204373145764994594047033766494281991968303923926126297088", "74802488261587615347154842930928464839497624935188135936", "1691667311484780987151313116456471496001451350543451553792"], ["41722383498480056978121692324940389388724275265186991964160", "7188038355214725470644842606646185134190896419756755124224", "-2179231526611738681319263939723271739904126222731606753280", "204373145764994594047033766494281991968303923926126297088", "96233717243468996756878951196802999559020192230266634240", "35222443132284100891330308437481965871578701577412673536", "796559807865567952412335359040144209734829488986990313472"], ["15270783694249282670424869740766132413052696310756585504768", "2630889457992021598074078651252108750699504926743454547968", "-797619178774598207770282031306938368278683092460375113728", "74802488261587615347154842930928464839497624935188135936", "35222443132284100891330308437481965871578701577412673536", "12891744554231936311237560080540432691407027957745582080", "291548360986878745425160320363493258514199071818038378496"], ["345350618631520264220996563513356536869268976765843695206400", "59497883020296149605564244685853389472539748808994544680960", "-18038254115661761931762181272698437557046484849890772910080", "1691667311484780987151313116456471496001451350543451553792", "796559807865567952412335359040144209734829488986990313472", "291548360986878745425160320363493258514199071818038378496", "6593401415654990278535447471975400311466921043792047898624"]], [["328956994112407555332459328903739080704", "-22575968856207747329892801622107488256", "-2079116132980872186097555316406222848", "1434912990265363479470388916831387648", "-506554460048032853028105672672149504"], ["-22575968856207747329892801622107488256", "4034305944223964915591998524025208832", "-691017891881178402134030465558904832", "115295929478549794876405660893839360", "-18839995363959535320058177370718208"], ["-2079116132980872186097555316406222848", "-691017891881178402134030465558904832", "447848548082019249212848591106736128", "-157438363550705390408731990951985152", "50852694835555366491287543470882816"], ["1434912990265363479470388916831387648", "115295929478549794876405660893839360", "-157438363550705390408731990951985152", "68871851094082488994978615703633920", "-25066232910136904594086162400804864"], ["-506554460048032853028105672672149504", "-18839995363959535320058177370718208", "50852694835555366491287543470882816", "-25066232910136904594086162400804864", "21346230948775179381417559392780288"]], [["32926000205436404333388776745734242304", "-6786081160988465375261816876229984256", "1384503953218056080237945485241876480"], ["-6786081160988465375261816876229984256", "2099358361345389858706345515712249856", "-521658099273210642273972719752052736"], ["1384503953218056080237945485241876480", "-521658099273210642273972719752052736", "165549226893905905490570101794013184"]], [["1779695971609263400920857760183091200"]], [["36475036198758924866912054596520594346258242535908330308632576", "4171465924342654960663081093571796804215142414482681060392960", "280877822037488319957668543090552462512238537050131640877056", "-189597319317102073730586483424096378153773222491773273636864", "16752335523282613383271080523901912916983483229986640363520", "-166151151108616014642726553501479953925909435385875087228928", "-391490858098776513214083325507202646687327040377376947044352", "-318630050137886381819149166359558258969484619445429939994624"], ["4171465924342654960663081093571796804215142414482681060392960", "477069518536735540690805922410723213631592211654461475520512", "32122579869374591365026419653843196362655906395636388331520", "-21683289156130167294111540423532411390051393480684948422656", "1915880121618800542731327842187121175604819858691345874944", "-19001869151358972230878902927544390795296563353483105796096", "-44772834915137887857588706085561716446896159322302868094976", "-36440111789855046861551650995338720334863411013579989581824"], ["280877822037488319957668543090552462512238537050131640877056", "32122579869374591365026419653843196362655906395636388331520", "2162913574166851617097167159713116106736069012692915978240", "-1460003543896299598007549227280137466108430028500130332672", "129002189063789580575115260059063244324810451313047371776", "-1279455164844979074489870461742037229283893455606136176640", "-3014694734534991499587088149172787528590169422028645335040", "-2453626475673528370106898573725705416188858300340155449344"], ["-189597319317102073730586483424096378153773222491773273636864", "-21683289156130167294111540423532411390051393480684948422656", "-1460003543896299598007549227280137466108430028500130332672", "985527287659121790469403730900113379102193069218978594816", "-87078677323509197561735544487097606781970912266690756608", "863654053144331308845807610199586062779441743744387252224", "2034970351453841137929173932857185867363657437995578949632", "1656239709559838788839907334880827480112209467836681158656"], ["16752335523282613383271080523901912916983483229986640363520", "1915880121618800542731327842187121175604819858691345874944", "129002189063789580575115260059063244324810451313047371776", "-87078677323509197561735544487097606781970912266690756608", "7694049814107804665235667080988455045765248583645265920", "-76310269187501785396557705937366418214480064330137075712", "-179804789594470034666028241549002481671851442691614179328", "-146341116116338618436512235197007501931947577550005338112"], ["-166151151108616014642726553501479953925909435385875087228928", "-19001869151358972230878902927544390795296563353483105796096", "-1279455164844979074489870461742037229283893455606136176640", "863654053144331308845807610199586062779441743744387252224", "-76310269187501785396557705937366418214480064330137075712", "756852025157344818193637478132697483450083692798978031616", "1783319867515986182351240560241409656958213208432139304960", "1451424182822529555124532103371525870988522935788624674816"], ["-391490858098776513214083325507202646687327040377376947044352", "-44772834915137887857588706085561716446896159322302868094976", "-3014694734534991499587088149172787528590169422028645335040", "2034970351453841137929173932857185867363657437995578949632", "-179804789594470034666028241549002481671851442691614179328", "1783319867515986182351240560241409656958213208432139304960", "4201917474180087670896623927267525860489922415147387715584", "3419893843690871196173457417287846730684091357259473354752"], ["-318630050137886381819149166359558258969484619445429939994624", "-36440111789855046861551650995338720334863411013579989581824", "-2453626475673528370106898573725705416188858300340155449344", "1656239709559838788839907334880827480112209467836681158656", "-146341116116338618436512235197007501931947577550005338112", "1451424182822529555124532103371525870988522935788624674816", "3419893843690871196173457417287846730684091357259473354752", "2783413518704785131615584568207411696244715688130672328704"]], [["978159670115019088301254329049763047477363037436556538281984", "268243079578106369591201156016978448187947361092323514515456", "-54645661977301698809664033410796148333003967747578080002048", "-13250531380222051802018028046772135450208540785910560587776", "-21917483158468498240615443936688117481421188327943689994240", "-232598728986071697069412011404317569048977753524263580598272"], ["268243079578106369591201156016978448187947361092323514515456", "73560945048046597175228758191374430948871815433849147490304", "-14985611349783016207526332259026803577167108975813086674944", "-3633725098336094476781029055493821564582741511728888020992", "-6010484135312541669598800671944042295095589105821833756672", "-63786109032526976720607158192248931337496321079885279789056"], ["-54645661977301698809664033410796148333003967747578080002048", "-14985611349783016207526332259026803577167108975813086674944", "3052823035104671294239326711465551793072891477635266248704", "740251393454097463587117447043752721663150183830087794688", "1224437494882649040413066331153349572674014132314879033344", "12994311571880986249114244474498125316937460168483040919552"], ["-13250531380222051802018028046772135450208540785910560587776", "-3633725098336094476781029055493821564582741511728888020992", "740251393454097463587117447043752721663150183830087794688", "179496852326373002920911083892637157109351427682259173376", "296902752423462399969930960276024907656543820452936548352", "3150872860120369763500777577796028882462586241576809267200"], ["-21917483158468498240615443936688117481421188327943689994240", "-6010484135312541669598800671944042295095589105821833756672", "1224437494882649040413066331153349572674014132314879033344", "296902752423462399969930960276024907656543820452936548352", "491101895404524463054705477535641329227523079717213175808", "5211806293990783451604941317923363217092210000223147130880"], ["-232598728986071697069412011404317569048977753524263580598272", "-63786109032526976720607158192248931337496321079885279789056", "12994311571880986249114244474498125316937460168483040919552", "3150872860120369763500777577796028882462586241576809267200", "5211806293990783451604941317923363217092210000223147130880", "55310160885670440290988613445487028207860759504958972231680"]], [["833588664788427607528225975856950935552", "-44839685451387747241897036168313176064", "-7578615629927646103287775745676410880", "3727427881394485858067411467056971776"], ["-44839685451387747241897036168313176064", "4905150471728163570310785020484124672", "-580146334102629174976421657074204672", "124724935407446915563263947941347328"], ["-7578615629927646103287775745676410880", "-580146334102629174976421657074204672", "788411653000320245295726305218658304", "-371804792229327432842886611961118720"], ["3727427881394485858067411467056971776", "124724935407446915563263947941347328", "-371804792229327432842886611961118720", "277844245944182988254188744474624000"]], [["33114424967203150012519778345317040128", "-7856190161717060314172327209792962560"], ["-7856190161717060314172327209792962560", "3605824329987520131567405051053867008"]], [["15966628665525221597902720324063994381925823454046660799234048", "4919721304380945071184429657559727154310341385062376640872448", "588467778924720949536018779470949124498547818418957883277312", "-4093636529342442874149039368352218790501298133816123064320", "-319621283657146514457698387182727723146660014079381415657472", "-466064279947100586385975435059760028300243018011504180985856", "-52500235846899922340741546111206088597711866391738575749120"], ["4919721304380945071184429657559727154310341385062376640872448", "28722919278908962320321662067787010265076166345519080438497280", "2389638617690558278250992952846132316217715883372346039336960", "-1600031364284210440504691213197058428243641057229015718297600", "-17193676943382979756172658697583230267905502989284301340672", "-518393847022561053663445994515240850304113352659824482975744", "-643446039158553228502614348092699540741095832243318011461632"], ["588467778924720949536018779470949124498547818418957883277312", "2389638617690558278250992952846132316217715883372346039336960", "200931402952854136218065476772892246372184542615267979558912", "-129918471467110434750271785997191516728485211430192999825408", "-5181942865102552631203676417692980030813899206772469530624", "-47597760616571524465377165447988158225364363966269657972736", "-52848619420512019425416925685555037786468099998632512585728"], ["-4093636529342442874149039368352218790501298133816123064320", "-1600031364284210440504691213197058428243641057229015718297600", "-129918471467110434750271785997191516728485211430192999825408", "93949769679665361056072358397364919188796317287908414324736", "-4694890428369837084339839138986227158176824946899940278272", "22143187588244100871704589608708641258196814423371200593920", "36873769282138959717610066850883516995069129451527062159360"], ["-319621283657146514457698387182727723146660014079381415657472", "-17193676943382979756172658697583230267905502989284301340672", "-5181942865102552631203676417692980030813899206772469530624", "-4694890428369837084339839138986227158176824946899940278272", "6641084124563860764542450250686638454581118705168816275456", "8209914864730811108720192747796550129854543535912643461120", "-823214065421849861880023153197252203389419351449242959872"], ["-466064279947100586385975435059760028300243018011504180985856", "-518393847022561053663445994515240850304113352659824482975744", "-47597760616571524465377165447988158225364363966269657972736", "22143187588244100871704589608708641258196814423371200593920", "8209914864730811108720192747796550129854543535912643461120", "18767219108090777642341545553231954045305994049839119204352", "10173362707651171967489464515694257365623677754991490105344"], ["-52500235846899922340741546111206088597711866391738575749120", "-643446039158553228502614348092699540741095832243318011461632", "-52848619420512019425416925685555037786468099998632512585728", "36873769282138959717610066850883516995069129451527062159360", "-823214065421849861880023153197252203389419351449242959872", "10173362707651171967489464515694257365623677754991490105344", "14634584454254099673385826817511714473707215119999716818944"]], [["556447848692420956877183913972967296129638416536899658379689984", "145324719734797900200199947575418873605493833048700064892977152", "-33098319973235301336746866585983967366636817844061882692927488", "14841154671900105706805813496246165627678022119046836859699200", "-7541628480252471476176552385041963151183130312986971034615808"], ["145324719734797900200199947575418873605493833048700064892977152", "38062298183231234704520435030487852148834385451302386092998656", "-8706690034244334912111799143829955121073060863040050549489664", "3933554493581936963037566394787934082336458028198245177491456", "-1897875616215046445459562050206740927919409238956910414135296"], ["-33098319973235301336746866585983967366636817844061882692927488", "-8706690034244334912111799143829955121073060863040050549489664", "2004793449576644342555930216788564374294638706102595622010880", "-915948006034553347483576545192092546637824791609010770935808", "407245769093315485917736191881926080513528960220297374466048"], ["14841154671900105706805813496246165627678022119046836859699200", "3933554493581936963037566394787934082336458028198245177491456", "-915948006034553347483576545192092546637824791609010770935808", "426354311933517064240742368202417993529722263743045153325056", "-163108802257924209597652378524629768294439983579835777679360"], ["-7541628480252471476176552385041963151183130312986971034615808", "-1897875616215046445459562050206740927919409238956910414135296", "407245769093315485917736191881926080513528960220297374466048", "-163108802257924209597652378524629768294439983579835777679360", "149611749101202316005084983843833723430553258344259029827584"]], [["445400385709362774297085894472220772238147028843643196913221632", "-14690836350470939730202286387244555817305066124541973374173184", "16060733635612785905143854674787645829046980616425146226311168"], ["-14690836350470939730202286387244555817305066124541973374173184", "515504277467638267405144943368132259857147558076424384413696", "-580877815464232674126878806845531604667315069977144781176832"], ["16060733635612785905143854674787645829046980616425146226311168", "-580877815464232674126878806845531604667315069977144781176832", "663634985286545305652551493762881073920731987028938888052736"]], [["5652844206799147358007163885392300283751443576135985727012864"]], [["30869054123415790798156669664140292791136073726497014437690474496", "1243639430548694012957203158965232135615612964184725776043606016", "102018148145776010753859452255289892793771287989368263098236928", "32841310582677899896160517779450986815614766393728798426136576", "617938912186448333445838647130379085817649528560411098480640", "1540794230265524866196319058418762572944078030860745642606592"], ["1243639430548694012957203158965232135615612964184725776043606016", "52046397950124811333403028659118476998216073839330037650685952", "4314824811374046296059571118333376004379202526213761602158592", "1057863515635175115096774528435279337787400795616245404663808", "166967693706522441566719919301165789986469054376196767219712", "322077513939724510774338468806640041863356203495281823580160"], ["102018148145776010753859452255289892793771287989368263098236928", "4314824811374046296059571118333376004379202526213761602158592", "358965406221355505733600426168263798921065180748546234646528", "79955086588885804217394111893635649864446604297204731478016", "15078889428578930420325230849421721396512285005536993214464", "33812102153259403108419145201042069596008888182090286235648"], ["32841310582677899896160517779450986815614766393728798426136576", "1057863515635175115096774528435279337787400795616245404663808", "79955086588885804217394111893635649864446604297204731478016", "72863133723118432395411615965527298895375738149263885991936", "-13472209050644044657834023698243326924946154307987970195456", "-37447942680556569667793108883172047619082904697081935429632"], ["617938912186448333445838647130379085817649528560411098480640", "166967693706522441566719919301165789986469054376196767219712", "15078889428578930420325230849421721396512285005536993214464", "-13472209050644044657834023698243326924946154307987970195456", "26495142076553051933545730354109973344376493745741460668416", "8035440237531743528825856893456093950112485373002700029952"], ["1540794230265524866196319058418762572944078030860745642606592", "322077513939724510774338468806640041863356203495281823580160", "33812102153259403108419145201042069596008888182090286235648", "-37447942680556569667793108883172047619082904697081935429632", "8035440237531743528825856893456093950112485373002700029952", "42390666995080216325172127399938520685446709190930554945536"]], [["1319586169291628800049641718359510320703536884719797036193415168", "170049437884440182216270435254110818503108077126137299278495744", "11147111236287051358161187726869359469901788424929494295379968", "-6748191559613514576143377944705216177742629120139616057294848"], ["170049437884440182216270435254110818503108077126137299278495744", "21913545320300685076178696661689924017708388835202318016184320", "1436480651190442280432049461534740404701396446474848083902464", "-869610646241320489776670408018871928818296980794177457487872"], ["11147111236287051358161187726869359469901788424929494295379968", "1436480651190442280432049461534740404701396446474848083902464", "94164437159007516635913008624227359546592768495326850973696", "-57004872974052054496103459778500711589639370159506652659712"], ["-6748191559613514576143377944705216177742629120139616057294848", "-869610646241320489776670408018871928818296980794177457487872", "-57004872974052054496103459778500711589639370159506652659712", "34509371487035608397815632722824334118513680323840359530496"]], [["211621503070126527221282660528433397760", "32730631552568513368892003834969194496"], ["32730631552568513368892003834969194496", "15777287399591117043887085947401011200"]], [["4591942650798498231912509476084763527088410082292282936126341120", "-269656645856134998106972292082267781770911239451800119835361280", "-59529404476484748323048968191549682431965892636617778739019776", "-4241659027160368087562846060883116654405447512128775102922752", "5202511706921337189168846356693884199056415013419034404192256"], ["-269656645856134998106972292082267781770911239451800119835361280", "15835281967586542831328329477595937249452342242266313897541632", "3495797043142661517598186503905244961547685295033078895345664", "249086635681429131189382105802389209555653016712443196342272", "-305511624077389756609239169538428296828576753993263223930880"], ["-59529404476484748323048968191549682431965892636617778739019776", "3495797043142661517598186503905244961547685295033078895345664", "771732198508336247740608953665867853522393246946955756568576", "54988368775741187329234140226527943599540513156322446802944", "-67444749912351985824037113818247931439057547716770033303552"], ["-4241659027160368087562846060883116654405447512128775102922752", "249086635681429131189382105802389209555653016712443196342272", "54988368775741187329234140226527943599540513156322446802944", "3918095819328764403740146935545228213245104083196025241600", "-4805652514352085839838197134219206375847652991428242440192"], ["5202511706921337189168846356693884199056415013419034404192256", "-305511624077389756609239169538428296828576753993263223930880", "-67444749912351985824037113818247931439057547716770033303552", "-4805652514352085839838197134219206375847652991428242440192", "5894265263950325047900149053780095654939703297902880227328"]], [["975992852169685270256529641006331731895001604050696273987108864", "-19229251557420327806464433517687738996158492917122010189922304", "5833666430650012839382016728537564684243900333538689031340032"], ["-19229251557420327806464433517687738996158492917122010189922304", "378859450288540877850142510980109309042868950515822704459776", "-114936332830380648555793450857899511882943835289595030798336"], ["5833666430650012839382016728537564684243900333538689031340032", "-114936332830380648555793450857899511882943835289595030798336", "34868763586166249389844633391101102114941064725007433728000"]], [["9910584661783739281328189975094624256"]], [["889233184007933523506705449869635485696", "-124488895377276605151130719563706007552", "-9743535395202906605799005800301068288", "-8897452259026631314360568383788810240"], ["-124488895377276605151130719563706007552", "22179442526131527496838185235196674048", "1746950799354646377631915654122569728", "1526442746532931607426947032297766912"], ["-9743535395202906605799005800301068288", "1746950799354646377631915654122569728", "631377343435457331135321820127821824", "103064583407481836115097378696986624"], ["-8897452259026631314360568383788810240", "1526442746532931607426947032297766912", "103064583407481836115097378696986624", "282534621172584506370177488121757696"]], [["15423902721288644641374824286132371456", "-1007253008155661763766583927662182400"], ["-1007253008155661763766583927662182400", "1316472531167172637677876817183113216"]], [["17115710416234391219916000590672429056", "12515900797003120804906091279286272", "-241989601965345938508344855256629248"], ["12515900797003120804906091279286272", "784461619296024436965538324933509120", "-31714354339207337749763645289529344"], ["-241989601965345938508344855256629248", "-31714354339207337749763645289529344", "190338941401151002292454785319698432"]], [["1399415387402164939029463239892140032"]], [["1495406355344460593680990908994027520", "44616363623529798307291584467566592"], ["44616363623529798307291584467566592", "213903101939831767428209411920756736"]], [["195814434413115862905475432691269632"]]], "claim": {"K_lower_bound": 12033, "sdp_bound_num": "166847685266783859132014598000929546277461204211383459658793484288", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 250-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 0.7921567493369776, "theta": 1.0, "seconds_model": 0.006524085998535156, "seconds_solve": 47.144442319869995, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q8_n8_R3.json <==
{"problem": {"q": 8, "n": 8, "R": 3, "lambda": [1, 1, 1, 1, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["1106507934034341813144699140257100070912", "1235000348989091911323937329045831680", "1460621496410619317045643693590740729856", "1230716900723707356390289523941048320", "5827910614783176450160872420335566192640", "1228987785076780477990247603246202880", "17910106115655021733221070949593433243648", "1228637202691749772944230886122979328", "24057775366219913803589908524995159523328", "1228590563204055630673203727641346048", "26272607801743507008833708462835182338048", "1228579983231716833904479086156185600", "23821371189303893499537806124767447613440", "1228591804224437904431553763916906496", "24626645480114419691270322346940847620096", "1228587658977380654057244747500617728", "1233623471902375873948837789248258048", "2271186418945480621989070183899531837440", "329015380467449095800561064736332972032", "1234293894157907702031434565225021440", "7222421615194328281969061188484330422272", "1301074581503626621941132062401226604544", "1229890173653921057952672334548566016", "17867339551832787337515541517750904029184", "5800760742279354553116510619845412257792", "1228813176110119353673233631572656128", "24059721195947107533210682547951676424192", "17184221663833225637517022917657022693376", "1228615660054350425478228574864408576", "26269330606761616378545259709376780828672", "24054452499054547550424353246816971522048", "1228585281112171834372369917730095104", "23820643093899242812329386069334188621824", "26270447225666381616011173890872158715904", "1228585897030862708355183330333818880", "24626610150692191330516902633822513790976", "23820854819437794131660482851696956932096", "1228589732328682622652406018881880064", "1229680774036266339255845033986752512", "10921575981397129541373392269698884698112", "301134734082582871499035141673398042624", "1233762828969321891398881631337971712", "19652507295828741673643621873628336881664", "1254005034287825536716959113318429097984", "1229757721444165021912496093964271616", "24104344515174896771484573683532414582784", "5729374788967061986688196042553764610048", "1228791309330693547854398481395351552", "26274444064626371211902622921243548975104", "17183721104105412316116795111468909461504", "1228610371637366740953654922890444800", "23821160308020641932207490739209014083584", "24055916218440763680295608846603826233344", "1228591186419822751849918838771548160", "24626666954115587557476383701093146689536", "26270769383854622417774811460031366561792", "1228583823079933533231165988298293248", "1228728671199173415731467229912367104", "23540230952752476759287646377414372622336", "295149418519502489664870488703061983232", "1233688123204870674250689995239063552", "24347890403592543078218728035722528292864", "1243376118149687237095253057712961880064", "1229742881724986747428704041291481088", "26272215617268458999449702814294206316544", "5726688682980599976802682982342888259584", "1228786140457130610102816141066895360", "23820911100589143064589450502325869215744", "17182150895730524013834666781129287139328", "1228616289029440151299037074294833152", "24626995884093334778441484065640877654016", "24055972734107473655447015774122831511552", "1228589113005656640634796850305564672", "1228552923690353894748989103456387072", "24663807878207638255960111842731631837184", "293874866136160195782699083501926350848", "1233685177821525094674295391401279488", "26284068907168001280606649682796285526016", "1242634983255207708490755350426040664064", "1229738306438836943738504998394265600", "23824351565165391290140123826667013537792", "5726818961175805007252090225589271658496", "1228792045513324957100522193769463808", "24627172183868212119673726621135868526592", "17182395206544666849859586386622125441024", "1228614214430526736861578494616797184", "1228527824330329098423994089543303168", "26303716463406902051235803968653313966080", "293790484756078556778361527070814633984", "1233681330579518082584536456756199424", "23843102921585894507831696177782014869504", "1242665584934908436805490012792998068224", "1229744196688107852096232919295590400", "24630810074884241090127847845027624517632", "5726843969545302634790251627737195216896", "1228789970421169808260294910811308032", "1228522534114463794312852225606549504", "23875484686014749361249944224126008819712", "293794652216847928968217200677760270336", "1233687215340265769891847924491485184", "24648117820659999598351160538558718017536", "1242659811142951128534755714480845357056", "1229742125184044535872225026865364992", "1228528442633021688686856234667606016", "24748182320595998536226682557573793579008", "293803579121313459616776004652855459840", "1233684967439418262058067892333707264", "1228526369576697620077664481914650624", "1230346916602518369260451532822806528", "1228937746645787456404710591362498560", "1228637404432454846955089044390805504", "1228590558126567188291761193875406848", "1228579990403064795858459350513221632", "1228591806163554919093418960145612800", "1228587659069259016347956564778287104", "1713218883937921098264355484856834064384", "314191760015423646673810853174571958272", "1234512397122383810682785870859206656", "7512711147524292822888512873775501410304", "1310194475750679460371875204976124887040", "1229882081172184403523396085189967872", "18587634651373569219235578153735051804672", "5874669315690867870226472056090209026048", "1228809901217116676655052653120716800", "24184274156234158804153794463024470294528", "17247665670145058425861970412418646409216", "1228615336932657358880142759397687296", "26269330606761616378545259709376780828672", "24054452499054547550424353246816971522048", "1228585281112171834372369917730095104", "23820581407485734506230250436762808614912", "26270372198497956508025816906996245331968", "1228585897195276619822772898093858816", "24626669689705582849995432130978663890944", "23820910527611071761429761025816020385792", "1228589732183611524298650517917138944", "6139819354012767865163460175974960726016", "294804189575610029525994747305972989952", "1233871383544510564118506199635197952", "18529546596246586023049009080434813829120", "1249174400086625804536151897455529558016", "1229762385054435206647502640894705664", "24230556928974393612516138099843895656448", "5736477037079395959332221325461591949312", "1228790983041614833865984228198449152", "26269442975113772409484096581639014973440", "17181581859101849613767456874904898502656", "1228610382575727556826819695631925248", "23821197394406602209286860926757990563840", "24055954037528770889291573099247255420928", "1228591186318272983002289988096229376", "24626618210414707581599437349861493571584", "26270713915267308231140890168789208924160", "1228583823200826115192628905768910848", "18205741444337790088010223016630787506176", "294069067088506261527850085687196909568", "1233707068058947504295395047577223168", "24054452499054547550424353246816971522048", "1242602023666162393155069566597577310208", "1229743639411990635979851513339052032", "26269330606761616378545259709376780828672", "5726551595283283170361988249181061382144", "1228786146767723388491180433033134080", "23819783748486745694705193848244451409920", "17181564347142632760892389898698467835904", "1228616292032411887221775944264974336", "24626149620835032016144715290528219922432", "24055165258422236676513473995134851874816", "1228589115109187566764251614294310912", "24054452499054547550424353246816971522048", "293786189569607691280110610471828062208", "1233686741059323921958988620463341568", "26269330606761616378545259709376780828672", "1242602023666162393155069566597577310208", "1229738338717156327449103963049164800", "23819725015699135920380563702991539929088", "5726551595283283170361988249181061382144", "1228792057825025504055905708977160192", "24627730733540383481656155295508814888960", "17182667098583656801642766407009130512384", "1228614213042679895943984202054107136", "26508849630647156083546361180283381743616", "293815879333157880412319571147917099008", "1233680882832080123553558279179206656", "23833258458577774898383860112398946926592", "1242638833625063657966165890271711068160", "1229744222887948214784476393527836672", "24631573170121964078750043224436383940608", "5726885221272678936802906458265816662016", "1228789968520738419826097848173199360", "23951211123469858843878758120441761497088", "293806082909512276026938720227159965696", "1233687013792988827019330434176647168", "24654150303659859694144709034805429272576", "1242675140802045607255775845315935993856", "1229742110169185856258530677014659072", "24695638084057382006081080469020857073664", "293796158076822276647632714570045325312", "1233685098288713273867071245831372800", "1228866924507174718468157531865743360", "1228629730006938021821498441825517568", "1228590441987481549553565638202490880", "1228579979218083112783910226131681280", "1228591804785379484732741700980572160", "1228587658924187917994201063813545984", "1261019779410667767713179569765115494400", "1229927103387931285014264421942296576", "5868854516979661791584850752646770851840", "1228810155884594133394376080024928256", "17271193158802643944382479498187355717632", "1228615217713228731763872066573434880", "24054546717185409513574619489282711093248", "1228585280865550967170985566090035200", "26271121402820402195710230685531280244736", "1228585895555973208425335737192284160", "23820862361958865489625421757081028919296", "1228589732309339809538571952086581248", "19125444936041102056366900925863485767680", "1251803791068320953381184644790821584896", "1229759842107987866945784746646437888", "24132869211798943193585181726000443031552", "5730984890306339471349589474143260114944", "1228791235291240651376049305690308608", "26269330606761616378545259709376780828672", "17181533789474176309251494769545174843392", "1228610382822348424028204047271985152", "23819725015699135920380563702991539929088", "24054452499054547550424353246816971522048", "1228591190235192638553688514144239616", "24626171084694995080524941432706893348864", "26270205095528183822597882210083009462272", "1228583824313037869238087746498592768", "25077114687864600931539468926590300192768", "1245225270385012317029325428209204854784", "1229741075589812243172717030264537088", "26269330606761616378545259709376780828672", "5726551595283283170361988249181061382144", "1228786146767723388491180433033134080", "23823694846095437053616384444604436447232", "17183599179886119114727672406683737391104", "1228616281625978431979048008394211328", "24627133221359363504814842218466148089856", "24056103776220621648433166094319984050176", "1228589112662321707864242164689010688", "26281787203273072279780113896351878610944", "1242629882942245852724022766034237784064", "1229738311434118430386152748280184832", "23819725015699135920380563702991539929088", "5726551595283283170361988249181061382144", "1228792057825025504055905708977160192", "24626122693400981968095768697558731325440", "17181884321802714669530883389786404421632", "1228614217041806507229177511982137344", "23819725015699135920380563702991539929088", "1242602023666162393155069566597577310208", "1229744258938116155692718383266004992", "24633377118055727263795054728886639132672", "5726982731967518667750514413231044296704", "1228789964028370074138135834965049344", "24653009958138809984909087039516156362752", "1242672243507370623123214387007216156672", "1229742113007743680713679979224760320", "1228617044603241707163812748956008448", "1228589815604328780986522089342107648", "1228579984092472017470095058546982912", "1228591805447870833881558488719556608", "1228587658106954063934711741712171008", "5835978618860798823718268437277387522048", "1228811605256087862816376601861685248", "17181533789474176309251494769545174843392", "1228615673792583439578874516225392640", "24054452499054547550424353246816971522048", "1228585281112171834372369917730095104", "26269402038872939239272034048602403766272", "1228585899318150359066061728877903872", "23820423932322270554204620107310417575936", "1228589733474744299647074476503334912", "5782692894981221820263262856557266731008", "1228788879404303232285132872078065664", "17181533789474176309251494769545174843392", "1228610382822348424028204047271985152", "24058500960549930240501719427432994308096", "1228591179678852381678746560609910784", "26271299986901661148211854738085447204864", "1228583821919364746401121980580364288", "26269330606761616378545259709376780828672", "5726551595283283170361988249181061382144", "1228786146767723388491180433033134080", "23819725015699135920380563702991539929088", "17181533789474176309251494769545174843392", "1228616292187154392132448478627364864", "24626584206955007059573971602294712565760", "24055579925948330333774144589203878445056", "1228589114030825735668002390456401920", "23821441868430759824696315974951366557696", "5726650820475559709989861728437374287872", "1228792053255285905912607428587814912", "24625402622224630725579460116256762363904", "17181533789474176309251494769545174843392", "1228614218835852423537287207246102528", "24628894195937778952883142984677741035520", "5726740391557777561479670759176250851328", "1228789975189173240820392375852466176", "1228589021523822018756577941939814400", "1228579958182773851489362586244218880", "1228591796298720231038044894543216640", "1228587657666905065594986722119122944", "17181533789474176309251494769545174843392", "1228615673792583439578874516225392640", "24054452499054547550424353246816971522048", "1228585281112171834372369917730095104", "26269330606761616378545259709376780828672", "1228585899472892863976734263240294400", "23821903272966833296546790350970872135680", "1228589729538481830981841883660025856", "17186861664733532046585088842023967916032", "1228610355587667559749837999491252224", "24054452499054547550424353246816971522048", "1228591190235192638553688514144239616", "26270150026250808707856222390302361518080", "1228583824433930451199550663969210368", "17182427042004928331555718224452249452544", "1228616287622250497267608714936844288", "24054452499054547550424353246816971522048", "1228589116970933328970780543341821952", "24654528474257522180452681137292469862400", "17195707402878008844357808722303164350464", "1228614146421195828620999642346160128", "1228579915285250068283860950970269696", "1228591746471633649801488829853466624", "1228587648614468528320643461919277056", "24255130243321324022803405382220775424000", "1228584761941396452509100098512224256", "26285791679827928250753706944360081260544", "1228585863490424768966911507285671936", "23825498355422092559694023031195382579200", "1228589719978296449469354370083586048", "24054452499054547550424353246816971522048", "1228591190235192638553688514144239616", "26278405550078771042704293610059244503040", "1228583806382250112713907827256590336", "24057784029344115763309638353464865062912", "1228589108281174537580826035553828864", "1228591660608886237492066325522022400", "1228587605586380756596761875777060864", "26429342033572830436204698304176304685056", "1228585551597234714949501466489913344", "23846621349209357969947020352363696226304", "1228589663859959902958268080222896128", "26300749314211767041979061483354992934912", "1228583757585168329789015819416502272", "1228587357974194383128414312458092544", "23885433694703170993232980525615830532096", "1228589561009386873424076412920266752", "1238486188966772909028667471668707328", "1230835973026062225560611786451845120", "1228985722262475953156194218603970560", "1228640439871102581264440130441052160", "1228590571869635905670865651935215616", "1228579988120612848426039468667961344", "1228591805452706537160017005418381312", "1234831476027274222373344135862026240", "1229938478789938058702859369801842688", "1228816093156243721482720380297674752", "1228615673550798275655948681284157440", "1228585277195252178820971391682084864", "1228585896450578314940161326474854400", "1233884293387703141871327435055693824", "1229768788473373728301481157772443648", "1228791439256369233477825145417498624", "1228610382667605919117531512909594624", "1228591188378282579625618101795553280", "1233712051662210734465827105834795008", "1229743639411990635979851513339052032", "1228786146767723388491180433033134080", "1228616286393981864539145473435369472", "1233686217565429809153804872496185344", "1229738302666988386540861973310996480", "1228792042466831891671656673509900288", "1233681055548894120256399211101159424", "1229744187331022008279003107069788160", "1233687188787419067876132731245035520", "1302054123842631886220490942627702636544", "1230843202078471401386355910563069952", "6131020890045212728692752961874226577408", "1228974972232959962836812829550444544", "17242078971056750489562096349066192486400", "1228640468227666606145182052349116416", "24057743666081353896257265296938102685696", "1228590563286262586406998511521366016", "26271508899523530561101909599263802785792", "1228579985635061363298361885472063488", "23821311657896405581428653036591516745728", "1228591804384016112620684814978121728", "6820241047903934613998359929906769428480", "1287398748265981920299290121528940691456", "1229902523895023142650565631877840896", "17968743075217671804849610059226103676928", "5811408098415791316448602053634372403200", "1228812699188883515702024209986224128", "24054452499054547550424353246816971522048", "17181533789474176309251494769545174843392", "1228615673792583439578874516225392640", "26269330606761616378545259709376780828672", "24054452499054547550424353246816971522048", "1228585281112171834372369917730095104", "23820549145777958697791982345666231795712", "26270332959641277043412922978045226123264", "1228585897282319278835026198672703488", "19866586029648978426963438882037551857664", "1254867872949236070770060171354480574464", "1229756892217766831846052579504029696", "24268067645761289888939723852257937063936", "5738576973980865159601634576317171105792", "1228790886724076933529248621007994880", "26271125870021117399990641559913375989760", "17182301759145369825472796254151934738432", "1228610378895757361919888487826325504", "23821914694498741352893697836266752573440", "24056685546716487991121771385302246490112", "1228591184413005891289634408759296000", "24916235503511506641725529778578568249344", "1244826156812941216372014692298192322560", "1229741464965475927930940136328527872", "26276165726824372382120724471695336800256", "5726876343123243913369764400917829910528", "1228786131815728851497446800267149312", "23821131210368764293429808783883637882880", "17182265414018098031850568591800157601792", "1228616288444320054605556553737043968", "26272721654514515907029174487736869978112", "1242609610277706190308112342788857659392", "1229738331284680388458363796955594752", "23823645131374197302915716546898128011264", "5726778141875739708094189980623531147264", "1228792047394413532420885189612273664", "23835569989023676669219983714773073133568", "1242645116854105932956590915071464439808", "1229744216732097941306784635923988480", "1228950077771354481356087378237718528", "1228636927646618700780718090371465216", "1228590571869635905670865651935215616", "1228579990403064795858459350513221632", "1228591806410175786294803311785672704", "19721231099215615343265652875406283374592", "5983369320257548755169622734641385439232", "1228805231745974118428323867214741504", "24179512234360305061776448506413694582784", "17245243518169527738587125200239303065600", "1228615349225015092721692207810084864", "26272980943571238389755644827900607201280", "24057513198328678202554467385818442891264", "1228585273128425721637358847970508800", "23821344523005867098504116240118819323904", "26271300351985034013941922369135970353152", "1228585895164281242870195884587483136", "24054452499054547550424353246816971522048", "5726551595283283170361988249181061382144", "1228791439256369233477825145417498624", "26269330606761616378545259709376780828672", "17181533789474176309251494769545174843392", "1228610382822348424028204047271985152", "23819725015699135920380563702991539929088", "24054452499054547550424353246816971522048", "1228591190235192638553688514144239616", "26269330606761616378545259709376780828672", "5726551595283283170361988249181061382144", "1228786146767723388491180433033134080", "23819725015699135920380563702991539929088", "17181533789474176309251494769545174843392", "1228616292187154392132448478627364864", "23819725015699135920380563702991539929088", "5726551595283283170361988249181061382144", "1228792057825025504055905708977160192", "1228628902303786364469487687495057408", "1228590019516264627025254245382225920", "1228579986476473733750143791067561984", "1228591802778562624172457270968320000", "17181533789474176309251494769545174843392", "1228615673792583439578874516225392640", "24054452499054547550424353246816971522048", "1228585281112171834372369917730095104", "26269330606761616378545259709376780828672", "1228585899472892863976734263240294400", "26271861537102803250413276755154880692224", "17182616448653186732565857555110032310272", "1228610377285468170193202427117699072", "23819725015699135920380563702991539929088", "24054452499054547550424353246816971522048", "1228591190235192638553688514144239616", "23819725015699135920380563702991539929088", "17181533789474176309251494769545174843392", "1228616292187154392132448478627364864", "1228588401499619061362483852033916928", "1228579975455905962143184234446061568", "1228591804862750737188077968161767424", "24054452499054547550424353246816971522048", "1228585281112171834372369917730095104", "26269330606761616378545259709376780828672", "1228585899472892863976734263240294400", "24054452499054547550424353246816971522048", "1228591190235192638553688514144239616", "1228579982985095966703094734516125696", "1228591798174973103079949373687201792", "26269330606761616378545259709376780828672", "1228585899472892863976734263240294400", "1228591766476938112784372412891267072", "1230889910537801404311206744381456384", "1228992168298467467865080402223824896", "1228640776745535771798547437365231616", "1228590571869635905670865651935215616", "1228579988488126297588886737778638848", "1229942319382853062912157843562954752", "1228816549390340934208395364312023040", "1228615663236243182703932562691063808", "1228585276803560213265831539077283840", "1229768761190335831238529943003463680", "1228791439256369233477825145417498624", "1228610381028302507720094352008019968", "1229743639411990635979851513339052032", "1228786126917161430418969384357724160", "1229738269948620004490537989063049216", "1228981051451843586796456307123552256", "1228640452163460315105989578853449728", "1228590563885889792935854582175629312", "1228579986094453174751920971860410368", "1228816549390340934208395364312023040", "1228615673792583439578874516225392640", "1228585281112171834372369917730095104", "1228791439256369233477825145417498624", "1228610382822348424028204047271985152", "1228786146767723388491180433033134080", "17181533789474176309251494769545174843392", "1228640776745535771798547437365231616", "24054452499054547550424353246816971522048", "1228590571869635905670865651935215616", "26269330606761616378545259709376780828672", "1228579990403064795858459350513221632", "24307954410071386551934822381755742289920", "17310479941865264036002448185438825873408", "1228615019357515952673975597482901504", "26273593156696269213373327062210346745856", "24058026514424481620627162453330911821824", "1228585271788935913504349722396065792", "26269330606761616378545259709376780828672", "17181533789474176309251494769545174843392", "1228610382822348424028204047271985152", "1228589917458746935158259316686848000", "1228579981079828874990439155179192320", "26269330606761616378545259709376780828672", "24054452499054547550424353246816971522048", "1228585281112171834372369917730095104", "1228579990403064795858459350513221632", "1228992372336131599143733992433385472", "1228640776745535771798547437365231616", "1228590568929528312368087499049795584", "1228816544820601336065097083922677760", "1228615673792583439578874516225392640", "1228791430561774738809412120930680832", "1228640771208655517963545817210945536", "1228590571869635905670865651935215616", "1228615673792583439578874516225392640", "1228590571869635905670865651935215616", "1228640704326043473603801355766464512", "215102352704855763742518603228905472", "1702404914184616543719017276243968", "1145500342987374816218844039313620992", "420466837604591006104237422766194688", "1705251766793557674336299784339456", "5263764979057551088446271820568461312", "507445528579879939455805365910765568", "1700905956811570209747092857946112", "28272846299502403652794360145788272640", "714773312453690073859710904835244032", "1697159504630416415808509104357376", "166835720187106161984642524150178512896", "4359287855805296815889137372873359360", "1690364207646801026792246130769920", "7893053764979698084024071944267301388288", "14204537203171896656960600261213028352", "1689439345317904147181056691273728", "318825529942488142464176965930578668945408", "35475122997483015490363946727272087552", "1689198067843795878454498267496448", "451488351906874817459353944421615620063232", "34979653971255413438619353580763611136", "1689200343817837087997944290869248", "744582899862984576504753365822889575579648", "33098713303763332814169491363829121024", "1689209612684267195024376221138944", "1382071417355314243697189418801561600", "395610588364728737334264427096047616", "254751237340552555821919858591793152", "1709762421881869060742880920862720", "5156924177729734086782457135889383424", "508461068397003189893156033911586816", "327077884184157931167486358367240192", "1704055750620534061499585774223360", "22353845124394314269083275827989184512", "719590353128400717580533233497407488", "472612591914366770940042072586977280", "1699226807438029971595102347329536", "130707179577003084290774344218426998784", "4391001124020124951895521727126437888", "700886812792452388346546195515047936", "1693792425010615333252726836428800", "3845478855553253428703692311989432877056", "14231494541259375726159043929659408384", "4252981977295163279076528425801875456", "1689909646874403580673243901591552", "358406335867015704928397348624648502247424", "35474687085960757847235826360613076992", "14179581245879465986493704827737997312", "1689318875257877822817917456089088", "983925244677375544784636600602940130983936", "34978187504249790483856960406694133760", "35472454991963412573086008987051098112", "1689199210564988882303040605913088", "646015825691378223439023077000073332129792", "33098937795736647887136857130461560832", "34978837929982496482736640469936111616", "1689204978897573627806532621041664", "4775215131487116962096920585710862336", "512500317302617268248151815775846400", "225248817117380853701681905947115520", "1708078748046190221236409624166400", "17972342501911538050139001668652498944", "725282270013962600695869599419203584", "312925503842616098697866908954263552", "1702350180101780352573578676273152", "100752235880839558716257222411681792000", "4435300846706929206158033926053953536", "464963248997018870537215643085701120", "1695871920772214301518992213278720", "2002681666113728515050744308974875574272", "14280123802711536880787747308002344960", "697391283400055464628902217060974592", "1693340083318073154779223154491392", "297664005084917652029030894487997018800128", "35475403617599683323131474219810947072", "4248344138393016541218125111552376832", "1689789488880750656353793206124544", "1048697937142955988648568985477019491893248", "34978110702149939615600277629700145152", "14179211994609108849752072543503646720", "1689320017332992062228856458706944", "434780907528822570651419358735238520897536", "33099761727059090854618420444447899648", "35474070303182900739948523360601767936", "1689203840072628120230626936750080", "15137938825418578462805097762416230400", "730804295606296197395415233458077696", "218202904135920143248622461705519104", "1706379917580782142090431457918976", "79310515435508164516612183659737251840", "4488722834293911192164449288298954752", "308767660281238480912535790989344768", "1699006696461999631060824611618816", "1231785671680308234848621819740091842560", "14344134867575083404086180154393493504", "463001305722029500897102472601927680", "1695424107960765160745239826137088", "21171959073470306024443054023687064780800", "35530703783050632599104902518647291904", "697171472677656136213211914671489024", "1693219997261704603538974763384832", "162642044011617216874423080319773694754816", "34984467662441562631820916334903951360", "4248394475680143578096911144200437760", "1689790618384630170460557297057792", "187416146962662345393415263923242685956096", "33103087968238158161595725268243185664", "14180093082072886028137570003046105088", "1689324638660311960205499868119040", "64188745651951822148351851533793492992", "4549380828689039073132359942733299712", "215825604027385579036054115837804544", "1703042202537448393311510834708480", "790014396549918381260439407769495273472", "14438153370126742782363489449998811136", "307690034076667763912092174006616064", "1698563658743140584887412789870592", "16229773410323875128735215243181890207744", "35548870446417681308894959173669748736", "462840537969519495278601480083341312", "1695304582951639860747136810352640", "16055392452807087362773117277898931175424", "35053308311528160439917269842804080640", "697178788787231434127632167723859968", "1693221096198001021935704738889728", "68715718668822883239268947026972908716032", "33113191163169439570302607340114804736", "4248546167997511517023446517262843904", "1689795230802320254788076952354816", "536507682404955114988768001822279335936", "14563920884506597570289965232732241920", "215188628421328053522349014302851072", "1702603934855590973921305024266240", "12892778755654704032314511270530378629120", "35569035269532331746033966526624694272", "307577581054210063505475347209519104", "1698444954241354760722834067030016", "11182295410530682468883823585761354055680", "35086691252976428221017651934864080896", "462846495942814818447855768024645632", "1695305647922905646914302292000768", "13225652688514174272032153209168411492352", "33180275798290094864650375683435921408", "697185266192430116196916176619569152", "1693225713250988957104960524255232", "10026376558468254191244396210243384639488", "35597111152742797103977045494694150144", "215106967542222681944925725813374976", "1702486334305845068771378199527424", "7480338367569067087046147935315475562496", "35141259362493267725074806819312893952", "307582890404953240476967788395626496", "1698445941498111077830145031012352", "8760329505825699094463080698501308350464", "33222760350590632666451853136787144704", "462851792507958527175030057518235648", "1695310243593313295554983902576640", "5355723504660586366552077441516429115392", "35206871710950625615239880837106237440", "215110992230361497069954923830968320", "1702487236825047513076134154600448", "5833607696290518834849697236177595138048", "33286092219990124495354558747590524928", "307586460624026539513680597469888512", "1698450516671382155480310944366592", "4025135915577407710768283122147222618112", "33371645052962818632560048488329510912", "215113848341788853023672750665891840", "1702491764273787766940486185517056", "4246050630195158022631328509136470016", "331589521318013940604516181590671360", "1707107466744008474065806991294464", "16043511969266868985639049502119690240", "476575717256342607780501223142064128", "1701275331848591134274178821128192", "90696831059152221040151850002602262528", "702548713677383819521990179556425728", "1697229626438478939733488868261888", "2134701548593291940015944549230597636096", "4256754901453005446351022497801961472", "1690379995893932793962338390638592", "122591258255138001401319890365973033916563456", "14179021923181401251063486044511928320", "1689439706904488226121741705936896", "5777217718719584261472758408363015560757248", "35471393974349265171024014752624934912", "1689198076299488213937777375444992", "1166150945853080238618766150939857932779520", "34977993198810856255409532367659859968", "1689200347691063047666591424577536", "13100623229775352611711083296831045632", "479777220724643772436948292078665728", "314964839163584901976783079648264192", "1704397253761217862593253518344192", "71449666065285337352148502343101448192", "704017756695993132085438434437496832", "465844928616841012560375457207287808", "1699315567474158091995969000308736", "1208351882684489186132553764285511106560", "4263272176706061989726951101073195008", "697550962461672171210787702981001216", "1693812000296681533931596067897344", "3761095757758148042906852364989494709977088", "14179073737156909837376433430657499136", "4248288304284601628088071257682083840", "1689910388752275081390919916716032", "1825209743670345913892562004317702570639360", "35471865546973285047457246820113055744", "14179130432852249280017324547522953216", "1689318881656684407106286720647168", "1158183627705606409082319316533890424766464", "34978000416030299508847286129747034112", "35472262579015641995606759166655332352", "1689199211001217486158124082528256", "58720392205292642946000067773362864128", "705524746561426043004130107307589632", "309189741585734260556810151620771840", "1702462082538169929250202990936064", "754458774748452902586323217715698860032", "4272340637506718292112276510335827968", "463111437587570728101869796745805824", "1695896654242521342916892622323712", "23493632407613899798867275211078136496128", "14187582859736893880479701453466763264", "697169204036477267070853761254555648", "1693341393049593748080100062003200", "194363242352646983947016799663177601122304", "35477650835950537545111835055566618624", "4248376364341733746111353918180032512", "1689789483782365742285652492288000", "306083796993782912108094673831346485329920", "34980941444235121033375663638628532224", "14179677142329160538340136401235869696", "1689320010730828571271913097134080", "502352804375537027977470456836797759488", "4284516689357007919495516742427344896", "307758671623460315593765822358618112", "1699037347288905665784790397222912", "19050690752369801419526841160495269937152", "14189581284050657675572559260797632512", "462838583494311221029156215909777408", "1695426290652720642543866532069376", "16773898151655481628551696635224632852480", "35546344798663979790930432397232046080", "697177492045040282691794210891235328", "1693219961756592202083547224211456", "82796502817820583250295819152155750694912", "34991726155884087675249292782717632512", "4248501496051095907396776743179124736", "1689790601454060885657341147480064", "14513058071742625949398395102035473072128", "14192886501110281074355231838210883584", "307576761847389066405078432714063872", "1698567111937918286788773613142016", "11494230919530280528549326123217776017408", "35580979023660595542218312399535996928", "462845976046683944815808443983069184", "1695304509993734031557732434182144", "13645536617110180300341576635832355258368", "35066829193713105289619634116412571648", "697184135334204229002035056269590528", "1693221064662037649332214001827840", "7736094532774737747303692847087444033536", "35634566119377443476575603601690329088", "307582472290704971839779941216419840", "1698444805097510463397443458301952", "8972637342215534463191899374880414498816", "35113824048628793938104370984936013824", "462851213887047039942755942949453824", "1695305584627847085391730081529856", "5906976443070769835896961429168701046784", "35185286511654316688427744303213707264", "307586259187970772045708991228018688", "1698445838780441969406595223781376", "56100070312904176911162978226977898496", "466677442558233532469550580026572800", "1701404154690552251410758802341888", "627461498882776554005510322104718852096", "697923952944425079278915870116544512", "1697256796641627000523297665318912", "19676369146690903018326505560590198373147615844932810820377498353664", "4248283505700181535018946613156511744", "1690381334435430707630203335606272", "214868183192469316253793189327787003340624909432507694456108075712512", "14179020283220334207755966871897112576", "1689439706927804910630910579179520", "7303956077019356765778607807642134602842112", "35471348450003761260957689443312992256", "1689198076402789980750550864494592", "433327004466306536523375340589949124608", "698271915529176240082008798570479616", "463322203610558027707926617408929792", "1699349319677177671591292366225408", "25937600862939815740054785104032139575296", "4248979440120384228316274914916040704", "697167254667771654873602131039879168", "1693814263995816514970937416744960", "327573548137237677814776897979259247656960", "14179634048649909545447229756161392640", "4248338602170418352086863228306456576", "1689910380793611818229670967508992", "429595877789195599004077375025332231340032", "35474105236767611839005173273350635520", "14179488284106869955716511886880014336", "1689318876577484106874803940491264", "15098891752866072978965550649121666236416", "4249479155850814867775584770948333568", "462841526542012117110087254215229440", "1695900275859023916838253227933696", "17923632521805178844322959650801347198976", "14190245897446640475032722673791664128", "697175633278071295693311449856212992", "1693341355120726749291827116900352", "87936313024112960316229505782062717599744", "35485490091225133699310341176220975104", "4248488754064835531495987157361754112", "1689789466002360786376258909896704", "13859838792412728332345676409509538430976", "14193540690296763379473951995562295296", "462842794966324869892851422730387456", "1695426234142226977379077729550336", "13638421831774953745480241875342738849792", "35563671143051773604513187291614674944", "697184153903304818282739179756453888", "1693219922462075846030408753872896", "8544698923964955094478729287627521916928", "35619039702397770043757466851821486080", "462852409659753737164765228322258944", "1695304423681566084623330099331072", "9702666151082231964128135360411103920128", "697198610876568602774934520453922816", "1697261090764437441807246096859136", "238100630839827142540950620705970798460928", "4248359306567668598439746898495537152", "1690381322434716883037717436301312", "211917133319167099258712663718423399759872", "14179969041186962311688968548827267072", "1689439693459320553581503076892672", "25192369195215966497371933845264864903168", "4249000030477244058781959276722126848", "697167808994109871130288350713348096", "1693814260723511690247452636479488", "69572453299132204414966691990603707711488", "14181910588050643239999126597267357696", "4248542933303710193830914856140668928", "1689910348463700580693721128894464", "12034166339299457577665576422481017700352", "14195746142475302017550327380998881280", "697188904962433090661561708232835072", "1693341276827727386080441060556800", "34950498172140407058118730645317538021376", "4248799953466868781905720139342413824", "1690381252680051268759829279145984", "307570243474112209235240951375462400", "1698363856244254800510967930159104", "1952243672800632833073034904595333120", "606648203616874369498451279737782272", "1699974163346441816570344088010752", "10607973639098660357953447742758977536", "746187425354376781667104855146102784", "1696989871586075270175000641929216", "79932690392780881675046079811616243712", "4486746268176199883626559490731540480", "1690345587751257264721501314088960", "721549535517328031944137436806959333376", "14463234300909160046231599839627444224", "1689435751274414023020016429957120", "1570601051611093119137236030355603393085440", "35471977301207604790937449566547476480", "1689198074976635302923918009958400", "3448114007368543758631323998111020150161408", "34977298888872634411074011285577269248", "1689200349310244455480521027223552", "827804864877979156901818847811237056610304", "33098565387061534926805165582420279296", "1689209613069730359188611011706880", "2513318118730357191430844941800046592", "567294595311755673726577882586677248", "350457944164420355150365442418147328", "1703463677685088451670476016582656", "10362352311919675886625707439438168064", "747433648759950030242768398135066624", "484465664729672218042167969984806912", "1699077346686638453314239382683648", "54154168012713584224255719584202489856", "4609922474820511499624658083191455744", "706240232498860365359375912458518528", "1693761397754727363928781129515008", "478885037273029461800524683749500125184", "14611647812793942012812386731605098496", "4286308190039581038778184414818992128", "1689904426103164002956907942772736", "33379616288149950516568238099798683549696", "35508910076851015486544247937522728960", "14185045818403776965101015458287452160", "1689318797725179463348544279150592", "10429592292836386634792074718106099371737088", "34977061386458991458581301397874016256", "35471296824098424580453373507857809408", "1689199213191214942588922050379776", "624296462013189906804052202680324875878400", "33098996794367973849747906828808749056", "34978903820757948507690117368578572288", "1689204978744096717113269151596544", "9361794980106071791645321257539338240", "753240366517968184057583271019544576", "318018344462995047078273542076235776", "1702201884960892180610428400828416", "40898159341488755823082674150214467584", "4740724809945434239881187676217409536", "468124912576062612125970171728756736", "1695830146328121305990327422681088", "315388056821367660698830928372519927808", "14846479060316135897593197892907040768", "698692939826306601149869063302807552", "1693332423474355113314248957100032", "10237317923287669938720495106422036496384", "35594507222893242125856049165768851456", "4250047190827541160941623608594137088", "1689789219553859961616649320136704", "16218655735837847883298501394317189752815616", "34977019517494131284484626480638197760", "14179032679120146647659174839529242624", "1689320019878347596495595228889088", "1032873965041685847295685663243344692641792", "33098302638819250576757448390102482944", "35472394386234459047571519601301782528", "1689203843872657399414794569646080", "32918394203759718914923390099288752128", "4877786222502092719322434857737388032", "310471104054722316448415173817925632", "1698955404196579692963054103822336", "221378664913141692055215318762965172224", "15149314489317370306156392996910661632", "463796980463448573045035143423590400", "1695413457229847026204817760452608", "3722310806082252698838174348161918697472", "35812445256130745323298756902558629888", "697279109088191921457353843724517376", "1693219362457885291692096265125888", "714925351742450790202090020390285676118016", "34978655379117898795188560250305249280", "4248308750319897112959324743064879104", "1689790631946971561356998997966848", "420037360755210431627503963379026081349632", "33099850176370994075438463293539221504", "14179498934458034267170488563059916800", "1689324647093277906989968808476672", "164001586520191051010171139041724989440", "15520905020458228516405328810816307200", "308148147637659508388010420359659520", "1698549718824052106887690761273344", "2024046446505879056866865505325769818112", "36103892661344857763288022660583260160", "462933195382951179876753396914454528", "1695303340081745115156131660955648", "22081402666443140987784207966465526071296", "35032435467844468371238013363673890816", "697170527162265505776358826874765312", "1693221144929576498193470463148032", "99861026136070888597780315002908362932224", "33108215198238036954589771045080662016", "4248464243683798644861409026899968000", "1689795243762559919118638888517632", "1203799711349551607504897058173909729280", "36548103010731455068260777517769555968", "307648847618132608172005612190695424", "1698442781649065446256481709064192", "17650623642071606783736879820377837010944", "35046392948526185711720755789075316736", "462839475430109526145644280728780800", "1695305742111390591464914137645056", "14115827789539444111953853023752644722688", "33175027200972756652630899415280779264", "697182948536562816599032763915436032", "1693225726921354481297045359427584", "12526742930975191284066187396435324960768", "35074879527991912035094773355761369088", "307577795469293430356105773096894464", "1698446096853343039655015859879936", "9288341627155635057997227670834547523584", "33215599525370469182399675611649933312", "462850402339980035920649479392329728", "1695310262243414275933109615591424", "6121251125567100118061801542346766024704", "33277169726450024918959429739039686656", "307585698517189854451448862696538112", "1698450539908376730250758924009472", "7569133573462018787110042704273211392", "492970867628814137747096909754925056", "1701073374392798517802892301172736", "33490682831592679476134160928662880256", "711969000383511695674735475510214656", "1697175377166182092003360725008384", "304869089922285262725809832555079270400", "4308318980127861570110796897877753856", "1690371961975922805418261116616704", "9478419292315110278859717191995435778048", "14200262835225714479962019941377376256", "1689439405801088616059934529814528", "35324114757578167849744742790582944422437549059719216776254047911936", "35471176185763234389049335364364271616", "1689198076793565807208014005927936", "398167459691769477253179845776720823058432", "34980016899374670772839926031911485440", "1689200342971648043848739739140096", "25188209979087641866891758897689788416", "716993146221714088538464812990988288", "471490871078652046361403287406641152", "1699241342357586416859360132071424", "199341763496244140728126555405548519424", "4340792556520197532589795830837280768", "699595177374762388295900256912015360", "1693799982326149221419295740788736", "3970813821889681892995211134289403969536", "14229832305613213437135864436080246784", "4252833515667634348778872887234789376", "1689909670315050210017445331075072", "146821801649279254560674506125825493212754012877624592493171416498176", "35471176185763234389049335364364271616", "14179020283220334207755966871897112576", "1689318883220378008746497992032256", "443905865006571169022557461069254992330752", "34979700263244634287582912245003190272", "35474010806764279292817764685239549952", "1689199207037085971694236278456320", "137475480508970457666256813814324396032", "4383750683682204766408720050141790208", "464390765018533890625141352349827072", "1695879545936053484410009372590080", "1839802781953533196779385134107211071488", "14289144077353819645616230539894718464", "697412783903972146885848531459899392", "1693339956561787761118103092592640", "827190890232012509137701440690206837571584", "35472697307807084683515489784671764480", "4248305324127410259531073291785601024", "1689789495021597971515408100884480", "313672346699288778099931989481094496911360", "34980844726973151995980607606625402880", "14179661250481841453244573601778106368", "1689320010956321570828938656088064", "1069613664989016983681960448487434747904", "14369505422945364956035051100764635136", "463027693497164403152369687971495936", "1695423754150442939564963714301952", "23558840070535905468156879688701159931904", "35524663606914759125034932268074795008", "697169146781750450122016047170060288", "1693220010981359827896011520475136", "102236435696359601909651577249830231080960", "34988914430492190992298335903867207680", "4248460044155972093790250066176376832", "1689790608011657042932202232348672", "17905438946860583250306798667057149771776", "35541585061464810846187630993917083648", "462839302698788419607427798710353920", "1695304599523899588662618629341184", "14463117100223746514346918264138941595648", "35061735792354245577746548120975572992", "697182121708673452648013532072247296", "1693221076539084501654551067099136", "10077188679762020069192252006529901789184", "35098768506176507993612620110124548096", "462848596843118364421186672610246656", "1695305619737166146001645481230336", "124058863675823213170487639825973248000", "701088280338319605640013180131344384", "1697238167581445634728468252983296", "1874412091173072900151219421747865452544", "4257933950576255391678331389999054848", "1690379810018046253350950545653760", "2665542686227914410988258986850577691967488", "14179095707144750715335390483850461184", "1689439705857008310640218526973952", "589034169561003273113305590245255026835456", "35473312360839371976355994064989978624", "1689198071949303239499296075153408", "1028617869930648049402145096759639015424", "4265902061501458525116760483665281024", "697621330996810279903098862624047104", "1693811585425570393436448637321216", "1298278984877650918223769908616513181450240", "14179175139620564197823773069843365888", "4248297407157524096753660626269634560", "1689910387311953304115678126538752", "640435318939346137215126549681133724893184", "35473140902565510525128618179154673664", "14179334208861311864559034700377620480", "1689318878764234936348629027258368", "20915061688064671497471600083900611690496", "14188639236608811901637014609704517632", "697171754657185709686237656537628672", "1693341378002363246226334294212608", "144266196753806005122737930560439859544064", "35479899738494636698459767308086673408", "4248408610851861291010195728210329600", "1689789478681029349165718250192896", "16746098371168380521260169694458224312320", "35546469849177048203618901332265533440", "697177540131273683683284264004091904", "1693219961472659917301009805737984", "97009656367188992213926701590098804211712", "4248469556284134424957024689696276480", "1690381304980555214446329373655040", "8216225827325566294790687620873116924840028440630880174853060558848", "14179020283220334207755966871897112576", "1689439706927804910630910579179520", "10061126716166319847462004599859958130402032896039596172991646400512", "14179020283220334207755966871897112576", "4248283505700181535018946613156511744", "1689910389511690641417394737643520", "462827339052820634554110505620865024", "1695223738735400133665542515982336", "3916926701906102138432534965815083008", "848095576914923720467971729434607616", "1696526258126264830310288310927360", "28178418530922427759090845162756112384", "5002475352550323903357594531847471104", "1690279937060891255845131296702464", "312647284987334058705665074706790744064", "14852608198391981438592107718278905856", "1689430577818925420416090689765376", "6082018253149206532581819706889214099456", "35679262606648692050725528051864567808", "1689197607641803425178088372174848", "379847553733251879643072722986156723011584", "34980165113641469900149076875498487808", "1689200342626029846883717580062720", "454328177984163265302517338505746948554752", "33099653310828537275318500112826630144", "1689209610236015321561644530663424", "5335576791349261427058528105573384192", "801928848037979828469733020290514944", "506787971079443320778820125512957952", "1698814919406837181718878689951744", "25760720762688292425305142024300658688", "5087235988928881845601706465216692224", "716539848324846416647152191412371456", "1693703010545988537724632941199360", "173628651570235969857396074689356365824", "15439886265996422554010492264624685056", "4354836071026837767800446358703308800", "1689893941941917635436046677180416", "3130506449116173551315456429961374597120", "35877699610868828251098283116920307712", "14243533599226733002377058451799932928", "1689317971611800676538392411897856", "169829249194630672890032231797196375741734625566708751733292489768960", "34976944086504752287077309971701956608", "35471176185763234389049335364364271616", "1689199213464817050690182119948288", "1329544212092948164683891094117173908471808", "33098065974810170636845446711228760064", "34977864265605240096251918578897387520", "1689204981168441610256473263177728", "22006919895638903416456614455730503680", "5264572828373479248729561670514376704", "472770164118093492487704080969367552", "1695769786684596541749739258904576", "120654455519422579262795786962451038208", "16067198661641738869062443113641934848", "701200091469524123463123404937232384", "1693317749999680616939062544039936", "1530262386259075606312651234524937584640", "36312901994218839648412619262662803456", "4260110337910145656472302507215814656", "1689787632528521269072357698306048", "98000028262702202010200722422638032453632", "34989432076874978464140726534334840832", "14181072055162572758837260131026075648", "1689319990933782831366822302842880", "11194486397153810908473241769477177977682007215341430389027719086080", "33097242042298144662863088289331544064", "35471176185763234389049335364364271616", "1689203846635241791893537019658240", "91448075348326326002729987107270426624", "16780897786496595395152974218656743424", "465181667346359012721441752685215744", "1695395009301639921073638223118336", "864337689302743639959948224261062131712", "36989158055720933561960245602342141952", "697711269004146290569800028394618880", "1693216815698922735825503396036608", "19703562955303609548510577063167088656384", "35039144115363264341592730066673991680", "4249199675272460307035975873149796352", "1689790491023291571181763942154240", "181430346589885359825350625173940156531869222524723257108212771454976", "33097242042298144662863088289331544064", "14179020283220334207755966871897112576", "1689324653887582684218670859681792", "577020591320179109842671214398051188736", "37794517879873356671478362396971499520", "463198870159009730069567101051338752", "1695299779192809475602153033695232", "5484289617303201570470806248034163228672", "35201447008369467935319944030045863936", "697237147253650284564865725560258560", "1693220752001826664067667576487936", "272925079455775965279125456019431056474112", "33101256185267177486189506346881122304", "4248349634445427596194488777661480960", "1689795261894086030096641686503424", "3007120606813936159755868770175375376384", "35388561678301456632793406092584419328", "462898583972135304840320026662666240", "1695304949190345221124781066158080", "19056408972109358934969464609050336428032", "33154825466562632589192624147550699520", "697174021286712014989852863243485184", "1693225779578692244345383020396544", "14009778837884827725896805218575309602816", "33175617400791987429241825685260992512", "462842629507901494156244055744315392", "1695310366524186690186511988555776", "15579509462516391893270643582938644480", "729805703845966409684386205508042752", "1697076504920395817110830359511040", "91145794872235053047279937376850280448", "4455975445952210325549749071306031104", "1690349985363548586473007192473600", "1334483588339395996368698389245663903744", "14331291676510424649841124762296778752", "1689437568120801154139896844124160", "64282187763878192983197150361235125960704", "35490760133503500737212240956074491904", "1689198032405091755664425114140672", "2030742530696437449849790367690641465409536", "34977546530029706220666548147204390912", "1689200348732640005044527547023360", "62074191629867715194238617380641046528", "4560391226057867811521245642020093952", "705067047710347459130603952161161216", "1693768156868429562286236202172416", "661832583912530417195896290672975544320", "14489440278446635705990798198886629376", "4275729283721900599676632152166891520", "1689906074538451586643245276332032", "15335081772889690725942564196309861924864", "35553413856588285462800543791599058944", "14192142526695672138188187097756598272", "1689318697124311130871312938958848", "7224022959911298485877208825411782068666368", "34977113437093818492654056024500600832", "35471350356102593937508133652444217344", "1689199213069909153560208038952960", "389440001357310465525572966562756820992", "14714766403314016443242420011131731968", "698398741325632240461128206129299456", "1693334152237686866423610081280000", "5643285497527307787850970796478280237056", "35695542448225777753823885253763137536", "4251484036577989413149305597576871936", "1689788992493920175993906213683200", "2620636193007699454514163285585950561796096", "34977410920835900546262203595610914816", "14179096999592837355500065612126748672", "1689320018965455125775856938516480", "2402464509847939518869810572779300323328", "36002738449722621480091500832073187328", "697350873942323091603278822398492672", "1693218939321747362459531652104192", "269953438445954047110441807477528141496320", "34981476516819370735365590055536033792", "4248350362402527728782675585334771712", "1689790625363697536331534217248768", "19200804962893167369971900404607834128384", "35040775746476854396141788386247573504", "697173829483377178211246521060425728", "1693221125450700200071722015129600", "345024077690534817008200450980813209600", "4301244757759497163557104459305713664", "1690373052766727336675211804147712", "5299645205296003159309713118044476145664", "14217057536534202190727183808826703872", "1689439168362567892710428654960640", "1587659216679154064737394234079836060516352", "35471968693650933431499267141875531776", "1689198074996115064665755296464896", "2341025311024388728575599085464999428096", "14265422473556266788311569046337224704", "4256006926688352295540663104514818048", "1689909169620831201470083198091264", "721993895334984087842163475486875307737088", "35472918951410933349341222959287631872", "14179298746192633662799155735820238848", "1689318879267757262584604948168704", "207117293102799451215496776075350925901824", "35477252065956422318971421151425724416", "4248370646093592749244606457774604288", "1689789484686994071660368903536640", "445611008282270885953201826984008739717120", "14179471463756164373801157746090835968", "1689439700522800220333774905278464", "697148516278882001893726051721281536", "1693139310502740218969602123628544", "10167576638482731667969801686351872000", "7297281475089023717288617694080270336", "1690100351641878822357047141466112", "97300283894466146207879703742862327808", "16597710849104145299928741606735216640", "1689410373437200394059026612092928", "2157833057271476040805091230141846126592", "36064008327699543963669691406246477824", "1689196754453917000455543083499520", "1922131958362544486858684535093622366113661776245811585057667678208", "34976944086504752287077309971701956608", "1689200350137839181603426350923776", "290722487803787028965132693569005286326272", "33101010420048657005401645043815546880", "1689209606701619157038894441037824", "15273179238898202316204499853497073664", "5885297865498408714538089853684285440", "730492028016751548613177547895603200", "1693626549339597523646063465988096", "86663201947301988903690894343065829376", "16952654634212718739040427041125040128", "4467271925321038586094646935345430528", "1689877437331565326587792138960896", "862324518489626636165735842314341842944", "36992853943464922503270630255797207040", "14416060527607626719388898057915465728", "1689315573801884800578817286471680", "65522041420304451938122669825092315250688", "34995625434144545248945353392119611392", "35490389351689534638843946843531902976", "1689199169916333937287031370547200", "2662001628421003084306367923222994848055296", "33097653552586024117443810934701162496", "34977403666497598927376875653345312768", "1689204982242779985109317549293568", "66917705517692497499954558919054983168", "17991110296596770457572122139503362048", "704487869416357538614020610048655360", "1693298666456292608622963590168576", "558268668418313915161085069443804954624", "37877852496557909295758973269333508096", "4280859766854117316625533762745139200", "1689784383767940089649731704193024", "13815594802098337538924372994028394774528", "35065719976685921663746003433137635328", "14193587239202063709660044351659573248", "1689319813490567089634724045389824", "213546248903520680104063204287409995971346909807104834459773721116672", "33097242042298144662863088289331544064", "35471176185763234389049335364364271616", "1689203846635241791893537019658240", "390422589028812371840408098634823892992", "39015898912266971921642516701150969856", "698395589220807210061603244234244096", "1693212789397453524958820085792768", "6897556376526934887582750090161073160192", "35155213297028042686687332562389434368", "4250901684447523928840623249051090944", "1689790221969412688735521420083200", "218292773349890777073820602661392286220288", "33102260960363918186350501894798966784", "14179941329173827416682737427107807232", "1689324640814301372204416791216128", "3680384989019821522232115728153873219584", "35312540706221469948374912146893438976", "697280597053433516256776138881236992", "1693220495773600001190202101989376", "66691569799951457542151128792518254133248", "33113675473621015003162304632431050752", "4248554140539299755846133085672308736", "1689795229541153255956702327472128", "13902403264524060493206503083559484391424", "33176224179462066358271323640025841664", "697183477175645217684078279432077312", "1693225723803412010982362107084800", "38497915497842431665736659947246059520", "4775235524885782260947219804386754560", "1690307115778170937343731061227520", "296237561911536231613813668176933683200", "14891796485646383132206156509570138112", "1689430072125786341846029745258496", "9777333053206755086689213873273519996928", "35600330587240639956736337640574418944", "1689197784956334680251988797554688", "569762254126506390324977162972031851954176", "34979091406223136200032146752272334848", "1689200345129769526520167601799168", "181524959504592056026149746600965046272", "15380391628161393341828259378194546688", "4350089976478171921692545247403311104", "1689894657401985587265389308411904", "2852245788653476253550295571159083646976", "35917858832794342674148962479693103104", "14249858861942757534474295447457366016", "1689317882676653296275081513664512", "112438680360449253414865125487212071223296", "34987827950472759460359746974564483072", "35482369854956498303645014427755872256", "1689199188087705015464246800023552", "1370198293636024466634498057694043176960", "36413844034161352539846074706048319488", "4261496224032962044025474874907557888", "1689787414552348561154556513222656", "24104106758431269765462717166369323876352", "35027772123373550039982295300838522880", "14187365871401727244048033520308715520", "1689319901659510508052435007700992", "8328131142662450359933263334139936899072", "35124461736391858994409612451621371904", "4250451714099631933102279939426615296", "1689790293079987779407356459220992", "1063067489084212551974527289833226764288", "14370694252529952154192226234264453120", "1689437022054084978180983497949184", "20157407417147862073753525173751394598912", "35533705175266943572120353705826451456", "1689197935237974152043784549957632", "6665565982797475846582772402452734935040", "35660947882335652360432051006191173632", "14209246252229487196266936548653531136", "1689318455080007347198006216622080", "4248283505700181535018946613156511744", "1689709003467850262371586778595328", "34024422214576219895528459212754518016", "24309559177985352745005884152993546240", "1689355824098358527162157769949184", "534675939647218675728841930283367268352", "37991593521649897386693444146565218304", "1689192740138404218922378031267840", "4362532260149346438812734212733804641444178354094081286671807021056", "34976944086504752287077309971701956608", "1689200350137839181603426350923776", "547713220643376809575491450547505182277632", "33099242164968928291928512924284354560", "1689209611306811921552336582868992", "61568973642625286365149829979195834368", "18421367065683200761132533509317984256", "4563142114327573391439230579660292096", "1689864007079487322492937502195712", "450407719407079219830854930937948405760", "38503457532153234759911501408455622656", "14639890043940894069971603884454445056", "1689312547210937765862237427204096", "10426712972067709885475216043809301331968", "35094670962389137473271426843269922816", "35592259340668027617419764815164866560", "1689198939803089072583883280613376", "45785474369586575928471937830143957746257169135694348247953322278912", "33097242042298144662863088289331544064", "34976944086504752287077309971701956608", "1689204983314462028815547659976704", "266645192234261203069695165372569747456", "40913848166767126401520311585774501888", "4317064471265126645867613334768975872", "1689778789971954515672071317487616", "7070177818531148068168588411937828634624", "35150839137898717048011469235253411840", "14207513005789420166805092024329437184", "1689319616414998139087613870473216", "37224788412053825795184065785837063680250095746664284540697646727168", "33097242042298144662863088289331544064", "35471176185763234389049335364364271616", "1689203846635241791893537019658240", "4014613749603579311829838674212155293696", "35284355711580404886821718157367967744", "4252783821915899609159489134178336768", "1689789924691720225608485572706304", "1527700913955522983957705750552159101643361900889882063725878312960", "33097242042298144662863088289331544064", "14179020283220334207755966871897112576", "1689324653887582684218670859681792", "38290397693161597450315108066497132494848", "33125875202974987351877499372911460352", "4248754901047319223162956501730983936", "1689795197783828954468696971018240", "96955630533270831885133537243379531776", "16607781445611828777196687628307529728", "1689410269165577564866184176730112", "1397146317500946722597144837384453488640", "36395188310042805539535485351948713984", "1689196034497270713218760150351872", "538917486703366131822362052564754569887744", "34979214315346557516214124463460974592", "1689200344843180910591016007892992", "806829928017133845603260373470940233728", "37102329442123560091746199643703214080", "14432656044199379501000241088517111808", "1689315346177031924442792871329792", "18931705818677716723064519262336714801152", "35041684742186605509380124605815980032", "35537761109365356599475161896329412608", "1689199062744587791801868068323328", "7850265429892230068592686507295571443712", "35133481701181618488730179689622011904", "14204676536316618555876361994216931328", "1689319656525008157151304198651904", "3967526582361347704274042271328978862080", "35791162607615006046788447119555428352", "1689197357607550700394521301090304", "14179020283220334207755966871897112576", "1689238433044005422506508032147456", "189574986385323772634005395847086342144", "43635830507662065601296717399864639488", "1689183025415940737767159659233280", "7826577238038541198117508349516530581504", "35133957610232224729395178461561094144", "1689199985559931083670000446210048", "605955096600270449581901693937692251783168", "33099049911023917213443750677943681024", "1689209611807677916641698328346624", "360820596487085246721223285766919028736", "39338416332689343887099428366387773440", "14758998652775320719951075237924175872", "1689310974068471089239164675162112", "7015003139217364931061739852956887416832", "35152213717794262060225128031772999680", "35651446775060249216995246209914372096", "1689198806709092711006519989108736", "16048779924700855637005087377785345588105266169388526344036862132224", "33097242042298144662863088289331544064", "34976944086504752287077309971701956608", "1689204983314462028815547659976704", "1740032683609390219585129006047642517504", "35694449437946910706264424797410689024", "14295510238576756211084260232453423104", "1689318379970473289251119739961344", "314004476470984269254650073625137347901904332985439891754804314112", "33097242042298144662863088289331544064", "35471176185763234389049335364364271616", "1689203846635241791893537019658240", "981964760074041095597267539015858618376599032526004842486598467584", "33097242042298144662863088289331544064", "14179020283220334207755966871897112576", "1689324653887582684218670859681792", "304945972733118698553349763620625448960", "40140274580001056988412712416268255232", "1689188719810433460980616563523584", "10407599718355668286342084628947570524160", "35094887893411548853412754861957578752", "1689200075973179173071510296330240", "13269910427925431465858073933079608557568", "35069380260747289100167703667608125440", "35566246654266216419598741366361817088", "1689198998437467063419295017992192", "35471176185763234389049335364364271616", "1689117638122648860669555903561728", "269271823586427942869528820752544581942998990463335989307559116800", "34976944086504752287077309971701956608", "1689200350137839181603426350923776", "1615403459914955933667912846679674834418253762275626827005296640", "33097242042298144662863088289331544064", "1689209616516762743778272664879104", "2166436536165560707856498278752833241088", "35550910687688316518263144802376744960", "36061614849682827173869546425246810112", "1689197896374964033362859911020544", "2061521096891679608266249159116131719562798784391565438597566824448", "33097242042298144662863088289331544064", "34976944086504752287077309971701956608", "1689204983314462028815547659976704", "182943429867227594794169126491988575327597969436072121007905701888", "33097242042298144662863088289331544064", "35471176185763234389049335364364271616", "1689203846635241791893537019658240", "1796671246470142216118940658638503542784", "35671381603819237934688325771366236160", "1689198761981493716411854700412928", "34976944086504752287077309971701956608", "1689118774685875970856080883318784", "79094816794531943304229812331506751123836387589864758874434699264", "33097242042298144662863088289331544064", "1689209616516762743778272664879104", "6557075692708293137816743573242719189560465414526982285391036416", "33097242042298144662863088289331544064", "34976944086504752287077309971701956608", "1689204983314462028815547659976704", "33097242042298144662863088289331544064", "1689123407415054593816303308374016"], "dual_psd": [[["13996195621172622146477969150084986646579649993988476326106890240", "-39557302060603535530423023546510030200466390038126009255985152", "-84216263227852858324379660675843834626227515626009297170726912", "103009145349843868956853014375948109528248449324176374365159424", "-50587222630604180004202044631488185464148120834070542924382208", "4008252616571721612716804474107085985929870005134934025437184", "-36648771454645324045737370172960128921167783098404411935817728", "-18419402940708529539172647035972281556073241063060589344980992", "-6876564594253454679446040370141066784517225649692715624955904"], ["-39557302060603535530423023546510030200466390038126009255985152", "115942454549435484840080652423293341224201865807158273936195584", "5093647023890026187275270569874453013018677524165558943088640", "-23740755012142354443815710778637770351042818552819421798203392", "5071181955357546710660025201044625458740182156663699642777600", "6927434690684719795542530744158371214596698946275797454815232", "81229526033467484636063792667173632666468318862537383739392", "-428999796941580225652117943110493762305656480022017561591808", "-547120816305151316204782196160739211705027386762585998098432"], ["-84216263227852858324379660675843834626227515626009297170726912", "5093647023890026187275270569874453013018677524165558943088640", "10825817731780626413872458409389580062161262266078076478685184", "-5334050378441833048888054292865156563023464077041237451866112", "1112507907555788751901406917728029382066207501704285556572160", "435530532729252963141476236339875449664999552260592656973824", "220894825565191450201051776927479355341182078610663354138624", "35064458458433268251866302076499143786165649374056001044480", "35023048989777829134778848013146987630378094878214187909120"], ["103009145349843868956853014375948109528248449324176374365159424", "-23740755012142354443815710778637770351042818552819421798203392", "-5334050378441833048888054292865156563023464077041237451866112", "7866893062156582943315024553833030236196604144446805748219904", "-2065549263783516474355059813592240924530951198461323355619328", "-1448320897164695953377157637887733157644284214586154581753856", "-266831734378414018407379604774267505272210500909005153501184", "-13249010741220144440835103171112167128635225841991319289856", "60553434933186752095940811993415285421149019264748863094784"], ["-50587222630604180004202044631488185464148120834070542924382208", "5071181955357546710660025201044625458740182156663699642777600", "1112507907555788751901406917728029382066207501704285556572160", "-2065549263783516474355059813592240924530951198461323355619328", "656019870334841003685764085803063137487218064080740013834240", "295977965939441501919006257238525752197450726908359513997312", "132139193657406111938832261043066518616143668164916043317248", "40677257670961820254879408592613604830713081622278365511680", "397858415583623327396795582021726572822666538542946058240"], ["4008252616571721612716804474107085985929870005134934025437184", "6927434690684719795542530744158371214596698946275797454815232", "435530532729252963141476236339875449664999552260592656973824", "-1448320897164695953377157637887733157644284214586154581753856", "295977965939441501919006257238525752197450726908359513997312", "419745232194311595918817514944137807022217167576667240005632", "-11799932734593963855851789073219518821820354023761974919168", "-35068714937154429637140399505954519549105836061296089366528", "-35649944448697407407973333111771616842372334353809431068672"], ["-36648771454645324045737370172960128921167783098404411935817728", "81229526033467484636063792667173632666468318862537383739392", "220894825565191450201051776927479355341182078610663354138624", "-266831734378414018407379604774267505272210500909005153501184", "132139193657406111938832261043066518616143668164916043317248", "-11799932734593963855851789073219518821820354023761974919168", "95969922790583479651758837507370383749440839600556627460096", "48311331041119058039696905422107010967177409261457515741184", "18114383900191143246689357019600973281235849357968717905920"], ["-18419402940708529539172647035972281556073241063060589344980992", "-428999796941580225652117943110493762305656480022017561591808", "35064458458433268251866302076499143786165649374056001044480", "-13249010741220144440835103171112167128635225841991319289856", "40677257670961820254879408592613604830713081622278365511680", "-35068714937154429637140399505954519549105836061296089366528", "48311331041119058039696905422107010967177409261457515741184", "26563773216981438380359475479301701943515791129526216425472", "11320035940110225898259925154373466222873563462572854738944"], ["-6876564594253454679446040370141066784517225649692715624955904", "-547120816305151316204782196160739211705027386762585998098432", "35023048989777829134778848013146987630378094878214187909120", "60553434933186752095940811993415285421149019264748863094784", "397858415583623327396795582021726572822666538542946058240", "-35649944448697407407973333111771616842372334353809431068672", "18114383900191143246689357019600973281235849357968717905920", "11320035940110225898259925154373466222873563462572854738944", "6188086041586674485627330348353935024156192900601427787776"]], [["20424218651138100741652405914778556551575602203507000899583082496", "-4861366499343761054106315223834476943133880276486311519151194112", "137244945076449307749686100088926281763720700679871071361433600", "109568742939863211662500426337469701810600936024866324142358528", "61071162158179493407531073335523610647545016016486202439892992", "1197648127141684716037261543029276249414637059354521677856768", "-92349207841400733780850643802569739682830477652315700570619904"], ["-4861366499343761054106315223834476943133880276486311519151194112", "1171961680273925522068395447455401075542574430897778167438639104", "-38743089423979704436058549432068173037087434918756612768268288", "-25514415235083229533287460792532301983998162449116274156896256", "-13602944706540404002499934313819535750601028732683585348173824", "-2604300166246789694380278815740497741632289550482908903374848", "15997095256894824655016751185038668887427142534985082501857280"], ["137244945076449307749686100088926281763720700679871071361433600", "-38743089423979704436058549432068173037087434918756612768268288", "3406581269124308939941134262336341273831300353535939956441088", "505216097247480900240410480353392359056700843158942628446208", "28824661648039133702040204272673595171890519916688560881664", "956315574595630643287680712980444701422942749517147289944064", "1826054621745642098133275854790858727822589857000507438006272"], ["109568742939863211662500426337469701810600936024866324142358528", "-25514415235083229533287460792532301983998162449116274156896256", "505216097247480900240410480353392359056700843158942628446208", "609286904048723378909908261939501647813021133398731753783296", "363111798111870851193371093048555493128335184446445483720704", "-81768377664394988211810750437127153888978690892178942590976", "-722967646023377391378366685599615596827851259757742807580672"], ["61071162158179493407531073335523610647545016016486202439892992", "-13602944706540404002499934313819535750601028732683585348173824", "28824661648039133702040204272673595171890519916688560881664", "363111798111870851193371093048555493128335184446445483720704", "241212257449258358666574868389777656497631780805560561041408", "-142058461044409479104261420557036500868719465229146824638464", "-651899653926575921992508294699429697352739156265258864082944"], ["1197648127141684716037261543029276249414637059354521677856768", "-2604300166246789694380278815740497741632289550482908903374848", "956315574595630643287680712980444701422942749517147289944064", "-81768377664394988211810750437127153888978690892178942590976", "-142058461044409479104261420557036500868719465229146824638464", "362023001544605501256385145167655803046586673242469350506496", "928455115545187358802210387793600528876734794467615170363392"], ["-92349207841400733780850643802569739682830477652315700570619904", "15997095256894824655016751185038668887427142534985082501857280", "1826054621745642098133275854790858727822589857000507438006272", "-722967646023377391378366685599615596827851259757742807580672", "-651899653926575921992508294699429697352739156265258864082944", "928455115545187358802210387793600528876734794467615170363392", "2827030482069455033224357088345684430148137437051637890809856"]], [["2537286678916385564120677728282166264379169045974892178885836800", "-584245135346774773309018533611302379277039670383998778738737152", "66487334827994010775293428900785614790775267054997030158991360", "-84203935838840938058216581512523122246216933529302746160693248", "-40760623743451160483854125191020320777264032569920353917206528"], ["-584245135346774773309018533611302379277039670383998778738737152", "150132731599847488302459710975064367083183837388921768865955840", "-23623934099970293742838047389482610898169546799835709024763904", "33777550152665284607405107230574753553175939930417627767242752", "19190959855563046906184113902758017295492401983451069472047104"], ["66487334827994010775293428900785614790775267054997030158991360", "-23623934099970293742838047389482610898169546799835709024763904", "6172867454651090922279562689479483077309297737927892542685184", "-9873965062902427047764689945662226922324667583073382500925440", "-6293239031476858675225352616197259615622819703949318068109312"], ["-84203935838840938058216581512523122246216933529302746160693248", "33777550152665284607405107230574753553175939930417627767242752", "-9873965062902427047764689945662226922324667583073382500925440", "16063490371406521352165118348586067957037539038285215236620288", "10395144413188527188723089261369562692776713114777895099695104"], ["-40760623743451160483854125191020320777264032569920353917206528", "19190959855563046906184113902758017295492401983451069472047104", "-6293239031476858675225352616197259615622819703949318068109312", "10395144413188527188723089261369562692776713114777895099695104", "6816941402793794168341565146936560396785594230738662887260160"]], [["282105076717918249979979141578364691794577179814323620103061504", "-36295176827702031337612626335412802085237596154725084107374592", "91668812422409317954129543073420080170281625788412245359722496"], ["-36295176827702031337612626335412802085237596154725084107374592", "4669677966381971295716676134428776417479726131790170541785088", "-11793959169985641321350927019359091539913478144089591272964096"], ["91668812422409317954129543073420080170281625788412245359722496", "-11793959169985641321350927019359091539913478144089591272964096", "29787380180106936598367324779155455511112607346157996958810112"]], [["94433267509630399362696084941963264"]], [["128161224002725128795530453893357433615755084561317775102758092800", "6078401845738467378964311764026620902596782926369669343564791808", "-751688553837389831257406143947114295162274452667926059927207936", "825613430427276213086219363343137464780734965545125875269238784", "-366602570684555938033043681085108858002637680856529722484457472", "-310489269788927197836014111866040223653166382587643945602252800", "-68269399708468581138538758991799039574273022187517598349918208", "-44361597111190249754901196216986297860176320738987302063177728"], ["6078401845738467378964311764026620902596782926369669343564791808", "997258212291581241098537095867334719550342347634627802350747648", "-78842189284794649317625303036550492979809658892206429058367488", "34614441648432850409401455279641421978934200056528504730157056", "-21727695915141289086820879354467166759453037528052314799079424", "-11619463635665629002138320002539505352625372485127278302330880", "130720545797163226818210878679564517799091999520668726067200", "-3078417698621807984791060350164918542831675941048363450892288"], ["-751688553837389831257406143947114295162274452667926059927207936", "-78842189284794649317625303036550492979809658892206429058367488", "25015938630306678936290896326095716502919498475960123242053632", "-15145481419122439124689695478435706717926701239766278169690112", "5347486634139238619063807038611081712113902762212216652431360", "1350938127551065976403002733558681952699139505126224026402816", "384058469662840142244048733626955493328133747657864298627072", "322418426345498044875180764236669184773015720635859334070272"], ["825613430427276213086219363343137464780734965545125875269238784", "34614441648432850409401455279641421978934200056528504730157056", "-15145481419122439124689695478435706717926701239766278169690112", "11574546701187326524947209497800866440778598624474813974970368", "-4059999590118116894417558194689908667205080922486771673989120", "-1854749161273124210647807547196925065076883648967532838125568", "-572531203962364191795628479078649421321342708936350514544640", "-281220056928429312924243931531932848885308224332796058927104"], ["-366602570684555938033043681085108858002637680856529722484457472", "-21727695915141289086820879354467166759453037528052314799079424", "5347486634139238619063807038611081712113902762212216652431360", "-4059999590118116894417558194689908667205080922486771673989120", "1553746637979299423502970946243822490954131832249332925464576", "823300569855116318023630042677193024025399377834501226889216", "205473818267855299860636323171294841568118595746992834478080", "133328840233593302125063128993522216015655260257681565286400"], ["-310489269788927197836014111866040223653166382587643945602252800", "-11619463635665629002138320002539505352625372485127278302330880", "1350938127551065976403002733558681952699139505126224026402816", "-1854749161273124210647807547196925065076883648967532838125568", "823300569855116318023630042677193024025399377834501226889216", "770205324592253786102111673736277617403868685778651849949184", "177200757566635703349649328094616052386837358395219253395456", "103158149574795674011712006153797201799340435513694924832768"], ["-68269399708468581138538758991799039574273022187517598349918208", "130720545797163226818210878679564517799091999520668726067200", "384058469662840142244048733626955493328133747657864298627072", "-572531203962364191795628479078649421321342708936350514544640", "205473818267855299860636323171294841568118595746992834478080", "177200757566635703349649328094616052386837358395219253395456", "54355655142949478748894449179634223775520275739943244922880", "19030866226010075446103048372993095326155042808508117417984"], ["-44361597111190249754901196216986297860176320738987302063177728", "-3078417698621807984791060350164918542831675941048363450892288", "322418426345498044875180764236669184773015720635859334070272", "-281220056928429312924243931531932848885308224332796058927104", "133328840233593302125063128993522216015655260257681565286400", "103158149574795674011712006153797201799340435513694924832768", "19030866226010075446103048372993095326155042808508117417984", "16695059244038853990983162165202048783015530717670291800064"]], [["59067847058011639149954419386864535439552315501859957935888662528", "788210734594181291645740900619491835686832763350792947122569216", "1909593338038022430338079336890553710643526720881027786960011264", "1097720811323019159226298095303753906959886100119559222323052544", "112840726859841825887933395222721728767507424059752751046852608", "95176636120240264850395653995057874925894092447593090452029440"], ["788210734594181291645740900619491835686832763350792947122569216", "10518009256699875023577768158540135982879593421890312118206464", "25481916858639805344288628018675698808837858818620769330790400", "14648160888993868160208338891896280608687831884331743635832832", "1505764584969305175366101121364142524445191430038474834575360", "1270052152042376977996174169493969849531511775400629911945216"], ["1909593338038022430338079336890553710643526720881027786960011264", "25481916858639805344288628018675698808837858818620769330790400", "61734884515053598616627728052387372969092349200333056579207168", "35488010021245784260286527765427660713982209404017652506034176", "3648006673737325187291910455376048635057484297762296297422848", "3076947600503892580520426637256888049990515283583705829867520"], ["1097720811323019159226298095303753906959886100119559222323052544", "14648160888993868160208338891896280608687831884331743635832832", "35488010021245784260286527765427660713982209404017652506034176", "20400116808527373836056555950409842198550534701400434835193856", "2097039597824042320859258922660020079581723893769793028751360", "1768768956794662374654779009474052057945268773782912178847744"], ["112840726859841825887933395222721728767507424059752751046852608", "1505764584969305175366101121364142524445191430038474834575360", "3648006673737325187291910455376048635057484297762296297422848", "2097039597824042320859258922660020079581723893769793028751360", "215566171317401860823632201165059519917613242317423178153984", "181821436446377126337381912742290182223057326408503778082816"], ["95176636120240264850395653995057874925894092447593090452029440", "1270052152042376977996174169493969849531511775400629911945216", "3076947600503892580520426637256888049990515283583705829867520", "1768768956794662374654779009474052057945268773782912178847744", "181821436446377126337381912742290182223057326408503778082816", "153359103375953602803074077593611951164685743624622190886912"]], [["832235232210585438039132983330199970408436012815662434329034752", "281928107337430894973764542424359677047374118091056587009425408", "11377437776291427702175121921888148520833540595762354028806144", "66574050767167220602217308950816165083219886508451699632373760"], ["281928107337430894973764542424359677047374118091056587009425408", "95505999542631455539421135639417443367946950106348718703771648", "3854222189199011987696413355174824766711583521485551000616960", "22552633443214090696719455745754762304886583095982524903456768"], ["11377437776291427702175121921888148520833540595762354028806144", "3854222189199011987696413355174824766711583521485551000616960", "155540267154453648484856429192879467542676534757501840654336", "910129841664107230981583044812077512225484985924586544562176"], ["66574050767167220602217308950816165083219886508451699632373760", "22552633443214090696719455745754762304886583095982524903456768", "910129841664107230981583044812077512225484985924586544562176", "5325542663913412235034214336433922201941882867189290786357248"]], [["1444137057752051548208133472549522683872214061588201084656025600", "-655611248174847690649509585545855539545220313631872251603189760"], ["-655611248174847690649509585545855539545220313631872251603189760", "297635260051044221117261524441161469630389577905321643369037824"]], [["7836682097487354024077895826938760867430444282939489046254059520", "1263624778872228218003019512786134816174099478717506722077868032", "-143241951389211049189091406430551374022031815508173201592025088", "79927133951703094986499134397036920152401079340437736353955840", "-242152883533095258113720297134199963131921228815866795508367360", "2761885629484997021428943413991014319801851318161680795435008", "21136500225426556115918803068128945644540697093712364871614464"], ["1263624778872228218003019512786134816174099478717506722077868032", "203753012042155805609278854037568728705807009185112412693463040", "-23097029699271957753629999128310778435439090711343389550313472", "12887840250403211798589235717995863538461265468560550785974272", "-39045910003914600277420922238192613180202906911011934966906880", "445339886754797118903126542223354961363349777235587819896832", "3408152211769686790530878927939026288249166823779642887897088"], ["-143241951389211049189091406430551374022031815508173201592025088", "-23097029699271957753629999128310778435439090711343389550313472", "2618232612034599803575908806643681425902640764881925042077696", "-1460939526928065461022747443661239981373492363677906803621888", "4426165453735363658713594305820640553638454124752584449196032", "-50482829615877359738542416196185318862990379152636504965120", "-386341247503115880514070916730422014727828911982754079440896"], ["79927133951703094986499134397036920152401079340437736353955840", "12887840250403211798589235717995863538461265468560550785974272", "-1460939526928065461022747443661239981373492363677906803621888", "815185133486754713454677225681961543799815079011535258910720", "-2469742388190845662672554629502604453299980879108386280439808", "28168758145479615259233811147466713656468133727633747738624", "215573359206382832303000261553818953411641007607029358919680"], ["-242152883533095258113720297134199963131921228815866795508367360", "-39045910003914600277420922238192613180202906911011934966906880", "4426165453735363658713594305820640553638454124752584449196032", "-2469742388190845662672554629502604453299980879108386280439808", "7482505768888300908101746518825276779469570400886840669241344", "-85342056861390912139462707510068453321811765386998655746048", "-653116256818176718694381799343313981519779281773184600244224"], ["2761885629484997021428943413991014319801851318161680795435008", "445339886754797118903126542223354961363349777235587819896832", "-50482829615877359738542416196185318862990379152636504965120", "28168758145479615259233811147466713656468133727633747738624", "-85342056861390912139462707510068453321811765386998655746048", "973372676786452673360332559905952078897301176850789171200", "7449146909880276295939773013790244237501486842315469225984"], ["21136500225426556115918803068128945644540697093712364871614464", "3408152211769686790530878927939026288249166823779642887897088", "-386341247503115880514070916730422014727828911982754079440896", "215573359206382832303000261553818953411641007607029358919680", "-653116256818176718694381799343313981519779281773184600244224", "7449146909880276295939773013790244237501486842315469225984", "57007753564827793652161973082240678736591940956365019676672"]], [["34358975648409397323033020398769475197521297805834828914112856064", "1491497790656505555288881034605343208831208253398494585424969728", "-502887288381367335713826695346751876841903845488539226989395968", "-182623515027977525845730005196312780474205762644783062679814144", "7042888884645488662633760365066719098235475785605831140048896"], ["1491497790656505555288881034605343208831208253398494585424969728", "64744819004411167669119270912459487615282902328341991000113152", "-21829966272721904027234296624530132399794712497331116229787648", "-7927552089253371140177907591420751001258814743801088402522112", "305726611840196013499414182181152122002659834198890601512960"], ["-502887288381367335713826695346751876841903845488539226989395968", "-21829966272721904027234296624530132399794712497331116229787648", "7360394774378903177659942952589724868612947853793766951354368", "2672927307463110321014817943589136424575812014045096528838656", "-103081632287678644020207322643200050382483226026500255907840"], ["-182623515027977525845730005196312780474205762644783062679814144", "-7927552089253371140177907591420751001258814743801088402522112", "2672927307463110321014817943589136424575812014045096528838656", "970673531785511456037918668375688576227748884647440591880192", "-37434093997065190282620246305986583278983345325914848231424"], ["7042888884645488662633760365066719098235475785605831140048896", "305726611840196013499414182181152122002659834198890601512960", "-103081632287678644020207322643200050382483226026500255907840", "-37434093997065190282620246305986583278983345325914848231424", "1443648505387245049818833094722366003547545342510503034880"]], [["5788835105436547461223421422453930317370179707983855174641778688", "-51515254724938522932740538965491309937097695454067971814588416", "-76358211977513614916040476483582197425976772396358892842385408"], ["-51515254724938522932740538965491309937097695454067971814588416", "458437910398066331888188643663783106569332921269793882898432", "679517151329502946405167098465056039615619668111059027230720"], ["-76358211977513614916040476483582197425976772396358892842385408", "679517151329502946405167098465056039615619668111059027230720", "1007210678868215648892517893013005354884571875039888552230912"]], [["1212878543590966804643224780160368640"]], [["28711240506013682720996881954574028750059012362276950830263304192", "-4916511879773280887196554021789268738395953863830206233553403904", "-596731920473272880380033136189760441480097207335704508380479488", "-45578746745013340874270785912126892537504796428907574458318848", "-19767241987032910804912912070771520601034249500624315670855680", "28983632600675474403324778104657062204557926367623535526936576"], ["-4916511879773280887196554021789268738395953863830206233553403904", "841903332560251461557076272866869440214616242861022854810435584", "102184354431925939273698771441924676972012510259715457639514112", "7804903093271070515781447276506735412354044693513633531953152", "3384941867602151635931076982836198025157489530963607821484032", "-4963156293102636064021606731211224225883860902790119192264704"], ["-596731920473272880380033136189760441480097207335704508380479488", "102184354431925939273698771441924676972012510259715457639514112", "12402424229532549285795898244269149408495015314334323446906880", "947304700130248854101242963048068162449119146476639342297088", "410840634730199076351864111164656344542843823902754357641216", "-602393294029571250286281951245714888736305656560220521889792"], ["-45578746745013340874270785912126892537504796428907574458318848", "7804903093271070515781447276506735412354044693513633531953152", "947304700130248854101242963048068162449119146476639342297088", "72355708713141110723891935697099781895508749250904580947968", "31380257365948936143852326279204250091230785799939178889216", "-46011165897899927989080951535125769747679220783441315364864"], ["-19767241987032910804912912070771520601034249500624315670855680", "3384941867602151635931076982836198025157489530963607821484032", "410840634730199076351864111164656344542843823902754357641216", "31380257365948936143852326279204250091230785799939178889216", "13609438285749930449606118453672453610791263615107563782144", "-19954779702423738987069150917085472550267182424814574895104"], ["28983632600675474403324778104657062204557926367623535526936576", "-4963156293102636064021606731211224225883860902790119192264704", "-602393294029571250286281951245714888736305656560220521889792", "-46011165897899927989080951535125769747679220783441315364864", "-19954779702423738987069150917085472550267182424814574895104", "29258608960312466217848020924325510944516797365546418962432"]], [["16704281174095444587980423620285683313630249693434694781259218944", "-3186760660810177977765228390160597515616776080513418979595780096", "287677929850007236565578304848386296083154347533651989640511488", "-19824770169183337610961217018400609906969292555613417865478144"], ["-3186760660810177977765228390160597515616776080513418979595780096", "607954535932747239611606573930754941542646834532056256856719360", "-54881781519039636145874910380111927313460781056233416708587520", "3782072214081830475493989903205938529354028160120078070710272"], ["287677929850007236565578304848386296083154347533651989640511488", "-54881781519039636145874910380111927313460781056233416708587520", "4954334188957828915765063164946755898337777151185698108211200", "-341418393439589126637960894867171508708853708356150034956288"], ["-19824770169183337610961217018400609906969292555613417865478144", "3782072214081830475493989903205938529354028160120078070710272", "-341418393439589126637960894867171508708853708356150034956288", "23528190657520112819616835102523441734795620487427180724224"]], [["1871232010071770048117443785989816320", "-33496471570438022078549898372841472"], ["-33496471570438022078549898372841472", "248794254774445670591616139095179264"]], [["13099452584156602784707927688999862272", "-353834011182457452841437647666675712", "11833838979600696376462923295358976", "-20545965800075488599092999934181376", "-8142826978513359219295360812843008"], ["-353834011182457452841437647666675712", "435655341785344624696235026525716480", "-18876617274439585437574554808483840", "9316734724009208110147862198747136", "-2349012269524676923085761500151808"], ["11833838979600696376462923295358976", "-18876617274439585437574554808483840", "42822953215346543630292178826166272", "-4341482217427794576742738212945920", "688752428857823429868690610323456"], ["-20545965800075488599092999934181376", "9316734724009208110147862198747136", "-4341482217427794576742738212945920", "8396816064828570154331620304224256", "-757303900132018549945099882594304"], ["-8142826978513359219295360812843008", "-2349012269524676923085761500151808", "688752428857823429868690610323456", "-757303900132018549945099882594304", "3617232041700187448914949770838016"]], [["1585899656075296891292843607284776960", "-4286871846591637994300239018721280", "2429896176841485456796983029137408"], ["-4286871846591637994300239018721280", "103326227195056328062344722963759104", "-976577936838690525618099911131136"], ["2429896176841485456796983029137408", "-976577936838690525618099911131136", "25783174001352429221620962362916864"]], [["218315848572216407166623256466685952"]], [["1467683285077202130320390081409449984", "-13391354477967636854707531336908800", "-2653513951717878693513936131588096", "136130385905026663274350920073216"], ["-13391354477967636854707531336908800", "76040529893303982029400190952144896", "-214536014634438321011491583557632", "-803847931043444049852623564570624"], ["-2653513951717878693513936131588096", "-214536014634438321011491583557632", "9251695520740222979920143285485568", "-6377248112378636486142838439936"], ["136130385905026663274350920073216", "-803847931043444049852623564570624", "-6377248112378636486142838439936", "3992505740441645933370600580972544"]], [["226807001654639182029545863181762560", "-1767394614687344564670730663362560"], ["-1767394614687344564670730663362560", "30165804997515433789688145149689856"]], [["223026436916367435552619563690491904", "-639648879543922950906545807818752", "353493700846687882161177740967936"], ["-639648879543922950906545807818752", "14699064121525869063873565571416064", "-108314627591995608025972615413760"], ["353493700846687882161177740967936", "-108314627591995608025972615413760", "4267386438259528742764525259849728"]], [["28933704604284004443368946975899648"]], [["28979672400703510630280346959085568", "88608730533201761962859245338624"], ["88608730533201761962859245338624", "4311118072501235553945179482226688"]], [["4375275422413251153692150625992704"]], [["9440934278585437612067260632924160", "0", "-31665639102875908839144039645184", "-16648068160406977205782718709760", "-12464541119945671920677682151424", "-11280045970433167205965343227904", "-11105650814291264200790692069376", "-11126924981725482638586691977216", "-11129103044908649311552021725184", "-11127663722677425075750753533952"], ["0", "119525784526588314411109275273265128699345625345014218031628288", "0", "0", "0", "0", "0", "0", "0", "0"], ["-31665639102875908839144039645184", "0", "21419504029858017863538672784113664", "-305642216661349160801209329647616", "-45823481504252600360984020779008", "-908178698943867467913200926720", "447238272404847973030636290048", "815719197511407229225888907264", "-479438141475361900014178664448", "162741027308132444552023769088"], ["-16648068160406977205782718709760", "0", "-305642216661349160801209329647616", "785098812030447625431646847631360", "-34198180117902062197467202453504", "-5092456672414404373238949871616", "420207397072054053696165642240", "394314574577847761080386846720", "-180902866437137940192312688640", "48988519289016750530659090432"], ["-12464541119945671920677682151424", "0", "-45823481504252600360984020779008", "-34198180117902062197467202453504", "48826651794435294726621994418176", "-4593267383059576013229723222016", "-312239960213256347213952450560", "200415150194605546259917832192", "-36876733578519507278682390528", "1473054878997996809685565440"], ["-11280045970433167205965343227904", "0", "-908178698943867467913200926720", "-5092456672414404373238949871616", "-4593267383059576013229723222016", "4927195075945508199377382932480", "-695934846570405640369600462848", "3553042963535939021328875520", "30539054666432778137849823232", "-11477942514606406835233619968"], ["-11105650814291264200790692069376", "0", "447238272404847973030636290048", "420207397072054053696165642240", "-312239960213256347213952450560", "-695934846570405640369600462848", "774412759103031174985999712256", "-160501620847219397945729220608", "22921028387887917905471340544", "-1334170996156475201787265024"], ["-11126924981725482638586691977216", "0", "815719197511407229225888907264", "394314574577847761080386846720", "200415150194605546259917832192", "3553042963535939021328875520", "-160501620847219397945729220608", "189892208616426282840223645696", "-48213700949602076990728306688", "10351169887401739241767567360"], ["-11129103044908649311552021725184", "0", "-479438141475361900014178664448", "-180902866437137940192312688640", "-36876733578519507278682390528", "30539054666432778137849823232", "22921028387887917905471340544", "-48213700949602076990728306688", "69697285747037692460487671808", "-18129002704907455952444194816"], ["-11127663722677425075750753533952", "0", "162741027308132444552023769088", "48988519289016750530659090432", "1473054878997996809685565440", "-11477942514606406835233619968", "-1334170996156475201787265024", "10351169887401739241767567360", "-18129002704907455952444194816", "53769367131396951161920552960"]], [["176260282114207950041025663129878528", "-824295122072012472691599966470144", "-122634982566757090207538117345280", "-299842013021188979112737243136", "-2612202482999419883082934648832", "2442963597470020878457995526144", "-911800262910114267349003534336"], ["-824295122072012472691599966470144", "3851094455862606928901435184644096", "-101407496412547503040893487677440", "-13959997648651048120983012507648", "-533557672656050890227132137472", "1312372109731244406377895952384", "-451161019460639232698878001152"], ["-122634982566757090207538117345280", "-101407496412547503040893487677440", "193645960039327450981417609068544", "-14284186034581163285128994095104", "-1388361956653545713462600007680", "689510084457974869933021986816", "-140582491372971144623945678848"], ["-299842013021188979112737243136", "-13959997648651048120983012507648", "-14284186034581163285128994095104", "17565723627079916320720324395008", "-2305794736593210248127919947776", "77929212746647238475364958208", "57758598893452451168093470720"], ["-2612202482999419883082934648832", "-533557672656050890227132137472", "-1388361956653545713462600007680", "-2305794736593210248127919947776", "2920852288886498617588812087296", "-581987081683731114410173792256", "91775571572496861838037745664"], ["2442963597470020878457995526144", "1312372109731244406377895952384", "689510084457974869933021986816", "77929212746647238475364958208", "-581987081683731114410173792256", "817433873876367985845664219136", "-187357583184252339442025496576"], ["-911800262910114267349003534336", "-451161019460639232698878001152", "-140582491372971144623945678848", "57758598893452451168093470720", "91775571572496861838037745664", "-187357583184252339442025496576", "474562161502105869585517379584"]], [["24019222242985435653250227128762368", "-289905149323875145826276678303744", "-26277580337518562203311726919680", "-4196551451183179941932596985856", "2673398761335494767392501792768"], ["-289905149323875145826276678303744", "768116427788336941714591014977536", "-35986552526449254506535690698752", "-4819886590284310635935438995456", "1711044582974032511144678129664"], ["-26277580337518562203311726919680", "-35986552526449254506535690698752", "60961329062088435326772865662976", "-7177514239212652132291271720960", "430744588132840959238358433792"], ["-4196551451183179941932596985856", "-4819886590284310635935438995456", "-7177514239212652132291271720960", "10822181969089232435490519515136", "-1919049646497381198333447503872"], ["2673398761335494767392501792768", "1711044582974032511144678129664", "430744588132840959238358433792", "-1919049646497381198333447503872", "4354252199345336904961610481664"]], [["3175190514643048442742276660133888", "-66002799769741973967272394358784", "-9776992267945047893388740788224"], ["-66002799769741973967272394358784", "194503877543428777618260206026752", "-17691612054260525778504725299200"], ["-9776992267945047893388740788224", "-17691612054260525778504725299200", "41553352348445270580915068731392"]], [["408397806167207211854676717731840"]], [["176637485539028303624238113528741888", "-510292230734482294819507761315840", "-112978116969598381569602075230208", "-12236427989722898244273791041536", "900752343191838526807304306688", "-139914954175235381620295860224", "312082878070901317949739499520", "-172987311148841614209762459648"], ["-510292230734482294819507761315840", "3460246860919399455199820165152768", "-49589480069409128195490886713344", "-9293714934605259387773908942848", "-597257249130496076246608248832", "24929679616890243610040074240", "195241097215962394881800798208", "-99589965506588774998231482368"], ["-112978116969598381569602075230208", "-49589480069409128195490886713344", "152789816608096470927918055292928", "-6429542805452365815138912043008", "-1178872498687128782802285232128", "16135092553721928000387153920", "120090329815070332097956675584", "-49620046523859248823761108992"], ["-12236427989722898244273791041536", "-9293714934605259387773908942848", "-6429542805452365815138912043008", "11499980698006486174165060550656", "-1103821823024432762866156699648", "-111968499197619018577649598464", "64055253791634066439307001856", "-12940994028664508171285430272"], ["900752343191838526807304306688", "-597257249130496076246608248832", "-1178872498687128782802285232128", "-1103821823024432762866156699648", "1446039929403444510460548743168", "-215212301821060614157231980544", "1327625904585839306564698112", "10168319848249884918390194176"], ["-139914954175235381620295860224", "24929679616890243610040074240", "16135092553721928000387153920", "-111968499197619018577649598464", "-215212301821060614157231980544", "304746692531108607230350458880", "-69464255847547587998179655680", "11608223677644648671256510464"], ["312082878070901317949739499520", "195241097215962394881800798208", "120090329815070332097956675584", "64055253791634066439307001856", "1327625904585839306564698112", "-69464255847547587998179655680", "106153314887439733829973049344", "-28407043164186037608073134080"], ["-172987311148841614209762459648", "-99589965506588774998231482368", "-49620046523859248823761108992", "-12940994028664508171285430272", "10168319848249884918390194176", "11608223677644648671256510464", "-28407043164186037608073134080", "71851899460699092032415596544"]], [["24949382544524993027670277238030336", "-147983345042619440373666261499904", "-25828254646902024326746571014144", "-759789628120315891264155287552", "-351325403533161303061097873408", "411937392909043691907664838656"], ["-147983345042619440373666261499904", "668319439987552384789601362903040", "-16713716345852714824985303056384", "-2581653532000668011152696934400", "-274566434226527982599729577984", "305971009557661832632833409024"], ["-25828254646902024326746571014144", "-16713716345852714824985303056384", "43041925561668174089943972315136", "-3022049470799973256405482209280", "-452301668125052911825673256960", "198329011928699941136346644480"], ["-759789628120315891264155287552", "-2581653532000668011152696934400", "-3022049470799973256405482209280", "5222693733272062689645189660672", "-741094871557032034647941316608", "32992437118989672610634137600"], ["-351325403533161303061097873408", "-274566434226527982599729577984", "-452301668125052911825673256960", "-741094871557032034647941316608", "1287312793923275714112595689472", "-278640864874340635989646508032"], ["411937392909043691907664838656", "305971009557661832632833409024", "198329011928699941136346644480", "32992437118989672610634137600", "-278640864874340635989646508032", "661747865967859799562949492736"]], [["3462362152275902121076420453072896", "-41252116203113375308011989368832", "-3637180794426717489567138578432", "-860322803690444427675031306240"], ["-41252116203113375308011989368832", "150720148034184808693727284428800", "-6199424247925369438698112811008", "-1261665647675400279329737801728"], ["-3637180794426717489567138578432", "-6199424247925369438698112811008", "18487359143184141456318606082048", "-2346891347548945737245083566080"], ["-860322803690444427675031306240", "-1261665647675400279329737801728", "-2346891347548945737245083566080", "6271139872679884084878021492736"]], [["462737104286836905625541937201152", "-7977747895054731566759215628288"], ["-7977747895054731566759215628288", "59240966192233608842821037457408"]], [["25276107997102829538470376081719296", "-56022173751115660226787861856256", "-12550885311440318282794138599424", "-1582562175822369636929446608896", "134506673405461886178600943616", "-79465867553546064055020552192", "72090060012349759631491334144"], ["-56022173751115660226787861856256", "583606383145316658956016547790848", "-7297622303875048881341828431872", "-1548543475495062258917736185856", "-101631106887929797444479483904", "-27151111505814263371256561664", "50224716922643904496150773760"], ["-12550885311440318282794138599424", "-7297622303875048881341828431872", "31244848595074099765961354641408", "-1167463427727934241120989478912", "-243570884897420455810693070848", "-21138277215826563280891019264", "36389276650824533522241290240"], ["-1582562175822369636929446608896", "-1548543475495062258917736185856", "-1167463427727934241120989478912", "3022458356901892524636310077440", "-274393498362020196988152184832", "-46002600092250630244393811968", "23076399213113092583905558528"], ["134506673405461886178600943616", "-101631106887929797444479483904", "-243570884897420455810693070848", "-274393498362020196988152184832", "501143091416618935757886717952", "-80861874569959080799674302464", "1434321567936898136904040448"], ["-79465867553546064055020552192", "-27151111505814263371256561664", "-21138277215826563280891019264", "-46002600092250630244393811968", "-80861874569959080799674302464", "158171108315403029446244958208", "-40013438896314347169517666304"], ["72090060012349759631491334144", "50224716922643904496150773760", "36389276650824533522241290240", "23076399213113092583905558528", "1434321567936898136904040448", "-40013438896314347169517666304", "100254369700087687134780063744"]], [["3575930711033651926764207374073856", "-17203122914208483569037314359296", "-3328106668268313942933110784000", "-36029200633724300764989358080", "-119083802261728254482286903296"], ["-17203122914208483569037314359296", "121621899140921503978203979448320", "-2681246295509397886415717531648", "-411332859163739134275633545216", "-107051118016046741084885221376"], ["-3328106668268313942933110784000", "-2681246295509397886415717531648", "10698748849587906927005249044480", "-650996681755345371585956544512", "-164523849930198204176731734016"], ["-36029200633724300764989358080", "-411332859163739134275633545216", "-650996681755345371585956544512", "1989884320277770426144503365632", "-311751769640102817954934030336"], ["-119083802261728254482286903296", "-107051118016046741084885221376", "-164523849930198204176731734016", "-311751769640102817954934030336", "940417576679991281832001798144"]], [["499541483607681238566832034545664", "-5270194995921200719930274611200", "-389891445274383728625949081600"], ["-5270194995921200719930274611200", "33229402005244256222572638633984", "-1087445539144373129888713932800"], ["-389891445274383728625949081600", "-1087445539144373129888713932800", "8617837215378684760999730348032"]], [["67239731449786112621492211548160"]], [["3617959669972497101922621924048896", "-6022482785983625481679437561856", "-1565834118140634561210390413312", "-253864486259992168954767343616", "31028120081035689090781020160", "-21494738851679969683437518848"], ["-6022482785983625481679437561856", "101078713622099104550310165610496", "-1038404839919329958623589695488", "-252838138934521487438135689216", "-11984717988723385693554868224", "-13895813661267523132496805888"], ["-1565834118140634561210390413312", "-1038404839919329958623589695488", "6865841824514075361033861464064", "-216435032538303964980533264384", "-48392745090816058321469964288", "-13331872492805997432663965696"], ["-253864486259992168954767343616", "-252838138934521487438135689216", "-216435032538303964980533264384", "910647993829951819332425089024", "-72180738008110107020826247168", "-21608546186816673351808843776"], ["31028120081035689090781020160", "-11984717988723385693554868224", "-48392745090816058321469964288", "-72180738008110107020826247168", "228818864208019154238013702144", "-41444264049932770324298858496"], ["-21494738851679969683437518848", "-13895813661267523132496805888", "-13331872492805997432663965696", "-21608546186816673351808843776", "-41444264049932770324298858496", "140263906768765679370504241152"]], [["513248929625733464143186848907264", "-1954732067231985691006636916736", "-473438112767536216504868536320", "11797524561934053674695262208"], ["-1954732067231985691006636916736", "23565882704686796601967161376768", "-452846195940051265593385418752", "-57464591734926616540909404160"], ["-473438112767536216504868536320", "-452846195940051265593385418752", "3177583757780250043778389245952", "-147129154366394446942086103040"], ["11797524561934053674695262208", "-57464591734926616540909404160", "-147129154366394446942086103040", "1252130440956251025625166381056"]], [["72118690967117944272713561407488", "-697133124412832090327246438400"], ["-697133124412832090327246438400", "9705112117713157499845703892992"]], [["517714337716718200311169876492288", "-635705935342252708258253897728", "-188680509439520635876689313792", "-40644001052847141200007790592", "7527112163307447856176037888"], ["-635705935342252708258253897728", "18212015192566858159547844919296", "-146622131290855138717308289024", "-44497117995440108666984857600", "628252421260580783822733312"], ["-188680509439520635876689313792", "-146622131290855138717308289024", "1671904565921016177421973454848", "-44217191162878760245711077376", "-8296696601685019509689155584"], ["-40644001052847141200007790592", "-44497117995440108666984857600", "-44217191162878760245711077376", "341520567212247062638898446336", "-19833817331967670824806121472"], ["7527112163307447856176037888", "628252421260580783822733312", "-8296696601685019509689155584", "-19833817331967670824806121472", "181710345283996370429328490496"]], [["73602937257743703916314496073728", "-211954475421485470308710219776", "-69325259649398930600462647296"], ["-211954475421485470308710219776", "5131874169818996023727354806272", "-89694872845590224039627980800"], ["-69325259649398930600462647296", "-89694872845590224039627980800", "1399279051324980942915856498688"]], [["10402358429244697047578777223168"]], [["74050829039556650288067674898432", "-63913329670925797640428847104", "-21138913259562224786230738944", "-6882128987893870278066831360"], ["-63913329670925797640428847104", "3493848835624469583291467431936", "-20466749323264870247682801664", "-8917693697140481442346696704"], ["-21138913259562224786230738944", "-20466749323264870247682801664", "487404096367520604874948476928", "-11539675309188954908662956032"], ["-6882128987893870278066831360", "-8917693697140481442346696704", "-11539675309188954908662956032", "201544710668730471164913123328"]], [["10544985294200612321889185955840", "-20373913206021851430485229568"], ["-20373913206021851430485229568", "1488964769863144124148237729792"]], [["10587791992118956981279359238144", "-6112537318392621730409480192", "-2038537881669435374971125760"], ["-6112537318392621730409480192", "752634672820589524845422706688", "-2619777668853522943927386112"], ["-2038537881669435374971125760", "-2619777668853522943927386112", "213083648292623918428606955520"]], [["1509346008732406247484408463360"]], [["1513422286323575792895761842176", "-582572638230389378898722816"], ["-582572638230389378898722816", "215703586946212972635791294464"]], [["216285766892461363894968909824"]], [["59914978123887260309696417427749526895535952778720724259962880", "82599977041032130790247538296477053965343261023283481059262464", "1292461714950416864843566282964915217683462612038488697077760", "6268207475833874296234204163068867906602196269952703951536128", "-3059451311538049232892717977057458943420719292426517334720512", "548437302390256020695794981532489572848032021794037333753856", "-86884040306512400262347254379451241504357846768535904190464", "45274870621638983759266496485937728559569156285293913964544", "32376526367584161517279420857763004764903661826843351187456", "19451841165092724749692009540964435197519351379899319320576"], ["82599977041032130790247538296477053965343261023283481059262464", "155644660890303188669161002367166807576947501499766439472529408", "2277353725192202040227664064376953252812129997349020418179072", "11973892462016964090574503458033753247576437308082244806508544", "-5816981981511035531771782746437964885509046115884204073943040", "1045636827708979176673112166961266458823062888183969938931712", "-165885478773230692934228692524953184570878112141372068724736", "84623160440750340675641578085404228762112066842341280841728", "107124802129007398993111335512115070132559871871293520347136", "93815814678893265640820771400303933326342574819733407793152"], ["1292461714950416864843566282964915217683462612038488697077760", "2277353725192202040227664064376953252812129997349020418179072", "33759231185634521005200198044025501511936128360487220936704", "174748874165516631678727024787159199992926278263693438353408", "-84968663831428495724603373804162348375141073912122354696192", "15265704459966857590844722180270389957071383720212280901632", "-2421192148382292212327290387473501643623020408404602519552", "1240092647131412377849231335111888971875048912464713351168", "1439752688995391862688493656328701359051305013842800541696", "1214441290253921329853131737153711761895447210986949312512"], ["6268207475833874296234204163068867906602196269952703951536128", "11973892462016964090574503458033753247576437308082244806508544", "174748874165516631678727024787159199992926278263693438353408", "921626033244449518314934973337304331079811784956169106227200", "-447654075035358490928837762450027329101212798060172631080960", "80476602201783629954222926572857730774613194978167885922304", "-12767903360855028949341870927286479867531439680980290371584", "6508178067321285120510274851486144240365379334569069641728", "8372549352956470636734402276306416732546739333576456667136", "7380131730465565788828982838381733529635330320273923637248"], ["-3059451311538049232892717977057458943420719292426517334720512", "-5816981981511035531771782746437964885509046115884204073943040", "-84968663831428495724603373804162348375141073912122354696192", "-447654075035358490928837762450027329101212798060172631080960", "217448199914257003539489949476675692534062460517384970043392", "-39090200543693768488817429749355409696424238246793616293888", "6201691858502132220563150881601381807891663353095057833984", "-3162033986399398162438495549360918990739863961439374934016", "-4045630715833932723535524511985916402594982031917869694976", "-3558287842884984654736297882828302460661656967646344642560"], ["548437302390256020695794981532489572848032021794037333753856", "1045636827708979176673112166961266458823062888183969938931712", "15265704459966857590844722180270389957071383720212280901632", "80476602201783629954222926572857730774613194978167885922304", "-39090200543693768488817429749355409696424238246793616293888", "7027305345919047759334993688145540292241913144099649617920", "-1114899267114833774314370337015652396614446704972456263680", "568359757944791361222309661078949151317675800621303726080", "729535152032406090009535334543486997688381094221460799488", "642485449742906599093857464977296197551142104717485670400"], ["-86884040306512400262347254379451241504357846768535904190464", "-165885478773230692934228692524953184570878112141372068724736", "-2421192148382292212327290387473501643623020408404602519552", "-12767903360855028949341870927286479867531439680980290371584", "6201691858502132220563150881601381807891663353095057833984", "-1114899267114833774314370337015652396614446704972456263680", "176882450101252831168193406094050789689227967042399764480", "-90164866494895534297764661766790155325064430635894964224", "-115924642409335942883314077333366331801548516849793105920", "-102159452339516043000322090346684739441477564804221632512"], ["45274870621638983759266496485937728559569156285293913964544", "84623160440750340675641578085404228762112066842341280841728", "1240092647131412377849231335111888971875048912464713351168", "6508178067321285120510274851486144240365379334569069641728", "-3162033986399398162438495549360918990739863961439374934016", "568359757944791361222309661078949151317675800621303726080", "-90164866494895534297764661766790155325064430635894964224", "46017472355034220540953254825613228722676104440053760000", "57686539288345538824078289819712321765124290204823191552", "50317198137195453399195812610283232157654177110904799232"], ["32376526367584161517279420857763004764903661826843351187456", "107124802129007398993111335512115070132559871871293520347136", "1439752688995391862688493656328701359051305013842800541696", "8372549352956470636734402276306416732546739333576456667136", "-4045630715833932723535524511985916402594982031917869694976", "729535152032406090009535334543486997688381094221460799488", "-115924642409335942883314077333366331801548516849793105920", "57686539288345538824078289819712321765124290204823191552", "110981690104481346027423886428080389686710727496498675712", "110743442183334087234091464196811644430583882215818526720"], ["19451841165092724749692009540964435197519351379899319320576", "93815814678893265640820771400303933326342574819733407793152", "1214441290253921329853131737153711761895447210986949312512", "7380131730465565788828982838381733529635330320273923637248", "-3558287842884984654736297882828302460661656967646344642560", "642485449742906599093857464977296197551142104717485670400", "-102159452339516043000322090346684739441477564804221632512", "50317198137195453399195812610283232157654177110904799232", "110743442183334087234091464196811644430583882215818526720", "113780052375720500160475678991127584842475853355790893056"]], [["680216351105384147018559535697273516931005106765168640", "-1954925966324838271449792132208733737815787678296178688", "-564867948208866916057044031685413163641138902617554944", "-180790060157740465745970268334242420800139528763342848", "305482255578639811201557809119429298608690336486129664", "-223945414747926845696969663627847040854123549764354048", "-5351987113022799171882893657858857355304262313734832128"], ["-1954925966324838271449792132208733737815787678296178688", "5618411741500479118151382164203475308462402852356096000", "1623417340238363958295002950233401865371810846503600128", "519586426408970946183184603415486438547468453895208960", "-877948894806325751436803850565070101252193980006793216", "643613911395494922032158717834471373635884960840679424", "15381486436898680587783023046767006402010527854407712768"], ["-564867948208866916057044031685413163641138902617554944", "1623417340238363958295002950233401865371810846503600128", "469079872007166105917967368552532846334260261261672448", "150132395629576539056753519434391990357282782024040448", "-253679780914571299532133091596146367808466559912902656", "185969635592965790546625191664742936159611411937361920", "4444418271423049723352933838118934751933548021862629376"], ["-180790060157740465745970268334242420800139528763342848", "519586426408970946183184603415486438547468453895208960", "150132395629576539056753519434391990357282782024040448", "48050955844746530599653406535073805918865610395090944", "-81192043198367904629767825161526286962440572218900480", "59520922921853243782130737452813362922713974619242496", "1422468117025516774726767539838713606016058322086526976"], ["305482255578639811201557809119429298608690336486129664", "-877948894806325751436803850565070101252193980006793216", "-253679780914571299532133091596146367808466559912902656", "-81192043198367904629767825161526286962440572218900480", "137190775143474434413694608011299919719843453707747328", "-100572928469771361951077384262104412516507965848551424", "-2403554534461228829992186734465493769203091081896394752"], ["-223945414747926845696969663627847040854123549764354048", "643613911395494922032158717834471373635884960840679424", "185969635592965790546625191664742936159611411937361920", "59520922921853243782130737452813362922713974619242496", "-100572928469771361951077384262104412516507965848551424", "73728819816110421575465385838780081432638633667461120", "1762017293179948422346370459105823225656346713098551296"], ["-5351987113022799171882893657858857355304262313734832128", "15381486436898680587783023046767006402010527854407712768", "4444418271423049723352933838118934751933548021862629376", "1422468117025516774726767539838713606016058322086526976", "-2403554534461228829992186734465493769203091081896394752", "1762017293179948422346370459105823225656346713098551296", "42109787586573925907384954552981352433405996863533875200"]], [["3133517464825539361479353429917696", "-65324828918830560975051693228032", "-46157591124093675811368391933952", "13420564483174874544095323226112", "-1353221996518011698369930461184"], ["-65324828918830560975051693228032", "83132573414360183551521275772928", "-20344340153307433743651805593600", "3474539035984421447827151912960", "-262112817122029400506559889408"], ["-46157591124093675811368391933952", "-20344340153307433743651805593600", "10615860213168760185534164238336", "-3214640148091566407932975251456", "629193404728323872197659590656"], ["13420564483174874544095323226112", "3474539035984421447827151912960", "-3214640148091566407932975251456", "2059566014704563391826405359616", "-979157548934161947427453534208"], ["-1353221996518011698369930461184", "-262112817122029400506559889408", "629193404728323872197659590656", "-979157548934161947427453534208", "2212773438241819611739054931968"]], [["577566380001892268461022680973312", "-79254393182235426010062137589760", "10044554809325104453343390990336"], ["-79254393182235426010062137589760", "26244531280701182449551744696320", "-6480695384747480154700762841088"], ["10044554809325104453343390990336", "-6480695384747480154700762841088", "5867273286251461968101864636416"]], [["33097916744415832681228567314432"]], [["385615828544644977683999512646152788637958341256170426073088", "44239706990466677536355325369273297099482750385961050308608", "1494802655486305761163504095668594816798963528066490433536", "343108465932648478451366052724202742407895553369496879104", "-1184793063914339894814857062994917132304581261075815596032", "-1528129547863256059703270868834340884651605616080965337088", "12895177253968631740288041362231258907541671320024497782784", "7835552521084903506960279050494742364352709709133917454336"], ["44239706990466677536355325369273297099482750385961050308608", "5075392475430389215030469834985318641103179031176552644608", "171490967414034621866708481154739807787335824858845020160", "39363057414152603839790349326125404692549177882622033920", "-135925172443587282422970849204315667150958901822985601024", "-175314389183891774319228736272514463307707673776442310656", "1479396905097881194935003349094583828726422455565145866240", "898932362163333212756493301724473691717568595389063364608"], ["1494802655486305761163504095668594816798963528066490433536", "171490967414034621866708481154739807787335824858845020160", "5794458664422323715196031028719734546756535718867107840", "1330026954369630075392197539400992660679072994910273536", "-4592736311745743211791913480123137106092774956965298176", "-5923647156015593490688795011435893441354146578293587968", "49986913853997189714492351352394025158605959332477534208", "30373765412910418163728004803450793407659968009886236672"], ["343108465932648478451366052724202742407895553369496879104", "39363057414152603839790349326125404692549177882622033920", "1330026954369630075392197539400992660679072994910273536", "305286792398942927437510584839613876583900081157046272", "-1054190467599613046581563868974196321101741533498966016", "-1359680143039072952874445527024439919502322072188616704", "11473710771254080610178364175832693189850701650838159360", "6971820672897717255409535996900030331729520674014756864"], ["-1184793063914339894814857062994917132304581261075815596032", "-135925172443587282422970849204315667150958901822985601024", "-4592736311745743211791913480123137106092774956965298176", "-1054190467599613046581563868974196321101741533498966016", "3640241142583208599961809648734427879600558047710150656", "4695132188696782166446049826574778709886011917473939456", "-39620045230272914184493654122994771411691086770432114688", "-24074500037913012328719539127009039701882334498560933888"], ["-1528129547863256059703270868834340884651605616080965337088", "-175314389183891774319228736272514463307707673776442310656", "-5923647156015593490688795011435893441354146578293587968", "-1359680143039072952874445527024439919502322072188616704", "4695132188696782166446049826574778709886011917473939456", "6055715928119382397687054048620266205708346676903673856", "-51101381032760715793862277563779630781736674689307115520", "-31050953941632612712599332619725006710530026364538454016"], ["12895177253968631740288041362231258907541671320024497782784", "1479396905097881194935003349094583828726422455565145866240", "49986913853997189714492351352394025158605959332477534208", "11473710771254080610178364175832693189850701650838159360", "-39620045230272914184493654122994771411691086770432114688", "-51101381032760715793862277563779630781736674689307115520", "431220878662708046676977432162030613521737492444624191488", "262024614040117215812865257832989442376602166589116121088"], ["7835552521084903506960279050494742364352709709133917454336", "898932362163333212756493301724473691717568595389063364608", "30373765412910418163728004803450793407659968009886236672", "6971820672897717255409535996900030331729520674014756864", "-24074500037913012328719539127009039701882334498560933888", "-31050953941632612712599332619725006710530026364538454016", "262024614040117215812865257832989442376602166589116121088", "159215153440133825431718755654576033155128992635134410752"]], [["3306145790096942412789824976038099775634320508235573886976", "371397335157265494502344730411759396941554063090676400128", "-94229075587392208933687647504470992803216805410115682304", "-173827104441504943723902754709198572929305455989197111296", "-65499841700577321231034193575548012651157541904000745472", "2364442842375452010871643495051511111005291969522547294208"], ["371397335157265494502344730411759396941554063090676400128", "41721082287140656835605253056937572850102503038789877760", "-10585264470888274738985011552619221766314976050849775616", "-19526943899768441841831642012506832538413941771464605696", "-7357953401112372695945976221158160393895574061763788800", "265610722134598993234430514414328879303660135509196275712"], ["-94229075587392208933687647504470992803216805410115682304", "-10585264470888274738985011552619221766314976050849775616", "2685640395124294233043104433303164110279602909946576896", "4954278608226713917403605161150958053855858363920809984", "1866823160991019184731357918331556698290067152115335168", "-67389424865541714761678712726684556463402953568151404544"], ["-173827104441504943723902754709198572929305455989197111296", "-19526943899768441841831642012506832538413941771464605696", "4954278608226713917403605161150958053855858363920809984", "9139301215640548574322699752990415575267519735737090048", "3443782744938917588745532577745850979439654027619467264", "-124315223526641603450577039608441790576182579743797805056"], ["-65499841700577321231034193575548012651157541904000745472", "-7357953401112372695945976221158160393895574061763788800", "1866823160991019184731357918331556698290067152115335168", "3443782744938917588745532577745850979439654027619467264", "1297652776127240957938740783257141003993626992424517632", "-46843255475770807893428816300664429538000077441174863872"], ["2364442842375452010871643495051511111005291969522547294208", "265610722134598993234430514414328879303660135509196275712", "-67389424865541714761678712726684556463402953568151404544", "-124315223526641603450577039608441790576182579743797805056", "-46843255475770807893428816300664429538000077441174863872", "1690968974086463377369764138185575556948042600070527320064"]], [["909787938183519818668471320838144", "-13229567199628323991755375509504", "-15337112363941809131918733606912", "1802128340990870750440110161920"], ["-13229567199628323991755375509504", "63550965820741525233334348677120", "-16783957660777785395821020184576", "2113606685316467510757818368000"], ["-15337112363941809131918733606912", "-16783957660777785395821020184576", "10464563734778616461590515417088", "-3774978389406169953384848687104"], ["1802128340990870750440110161920", "2113606685316467510757818368000", "-3774978389406169953384848687104", "6875264655734362912405457993728"]], [["341862073708762545621807820439552", "-49146261050341515406198079225856"], ["-49146261050341515406198079225856", "29920047896780715986609921589248"]], [["49393392325277672861215113008135866608411283544242770673664", "5257915753623048519020037415657370590888727530464945897472", "76913629188873423313014336065766009585803324030187470848", "470385848786893245153184562270057898884122021485537656832", "812808302104661893392180171892873256691872424137146236928", "-3700095824608959799513169607629758595326070239534025539584", "-2365504837283118804628150561553748569678102331620337909760"], ["5257915753623048519020037415657370590888727530464945897472", "559703975992137236769929705071820884227766969754154172416", "8187438917280838493794079433419117126715112553850077184", "50072470186507915135591610067966699387421523424921518080", "86523265058767730027713001068411480068606661187474554880", "-393874387043671145349887545207884647492276996858477281280", "-251807469859836485098061125766311489589621770946139389952"], ["76913629188873423313014336065766009585803324030187470848", "8187438917280838493794079433419117126715112553850077184", "119767160676997816687282995534409957071254394410893312", "732468070041293851422855378971923165761776854971187200", "1265676103759377224541490702455976194625847638716579840", "-5761657274785540116573167441692331398481467510221701120", "-3683479780071116259648204270734342069998645184827490304"], ["470385848786893245153184562270057898884122021485537656832", "50072470186507915135591610067966699387421523424921518080", "732468070041293851422855378971923165761776854971187200", "4479604180288949872670126242729222089303759025671766016", "7740580370926883546626152292543669418697259588480139264", "-35236954440985358835364638065330072109766790472112537600", "-22527304732732110674571408670683761121738896807842283520"], ["812808302104661893392180171892873256691872424137146236928", "86523265058767730027713001068411480068606661187474554880", "1265676103759377224541490702455976194625847638716579840", "7740580370926883546626152292543669418697259588480139264", "13375419360135016293430492212528946143256447453407215616", "-60888075575360889068186555783862848950506528054326591488", "-38926299245668332966932521729111072141008831726116405248"], ["-3700095824608959799513169607629758595326070239534025539584", "-393874387043671145349887545207884647492276996858477281280", "-5761657274785540116573167441692331398481467510221701120", "-35236954440985358835364638065330072109766790472112537600", "-60888075575360889068186555783862848950506528054326591488", "277176935350566523089975282644018434622741071861165064192", "177201730018537669547954868032271683905927785077891137536"], ["-2365504837283118804628150561553748569678102331620337909760", "-251807469859836485098061125766311489589621770946139389952", "-3683479780071116259648204270734342069998645184827490304", "-22527304732732110674571408670683761121738896807842283520", "-38926299245668332966932521729111072141008831726116405248", "177201730018537669547954868032271683905927785077891137536", "113286674022310690476632205213210895769262851382208102400"]], [["1959423099868768199550411001036800", "-10180071766926445539940429201408", "-4143211830633053080800798441472", "2797790730197559680837953257472", "-27288763369744646098540388417536"], ["-10180071766926445539940429201408", "86504088339791558313958812155904", "-3494961637084029590479143174144", "-3397475993499956150910473732096", "-3149275409707455211292818669568"], ["-4143211830633053080800798441472", "-3494961637084029590479143174144", "9535072490604344617775866576896", "-3590620749592759260063123636224", "432573922522988122716187394048"], ["2797790730197559680837953257472", "-3397475993499956150910473732096", "-3590620749592759260063123636224", "4706006242639415319979465113600", "-3639339249131373864919138041856"], ["-27288763369744646098540388417536", "-3149275409707455211292818669568", "432573922522988122716187394048", "-3639339249131373864919138041856", "21995473054965527502856527020032"]], [["584401487952258489257689381601280", "21269770006468343757884383821824", "-12591880788785752445948111355904"], ["21269770006468343757884383821824", "71321787861768788037229948698624", "-19662366098021277600182534406144"], ["-12591880788785752445948111355904", "-19662366098021277600182534406144", "29361785630203222730824803680256"]], [["337983022208876135786187340120064"]], [["3231404633324437503938848792510464", "65887315506329216408200633384960", "-618958534847403798472402403328", "-2623750746891288628274315395072", "8020800746916291616764858466304", "-22081057673881461834736352624640"], ["65887315506329216408200633384960", "396557466399421298820566724116480", "-15999349366431858560566508388352", "-2870482814017428352885044805632", "3308724062133311975072418758656", "-18552200698849756869987416408064"], ["-618958534847403798472402403328", "-15999349366431858560566508388352", "9298275635593954473553359273984", "-872556327821459145648548872192", "-735456338822878401762328313856", "762838262188648927809813610496"], ["-2623750746891288628274315395072", "-2870482814017428352885044805632", "-872556327821459145648548872192", "1972712421389835928491071111168", "-877860781387361672058325958656", "676361085976152880985449431040"], ["8020800746916291616764858466304", "3308724062133311975072418758656", "-735456338822878401762328313856", "-877860781387361672058325958656", "2581201785147147895810623012864", "-1738215948156289480212969684992"], ["-22081057673881461834736352624640", "-18552200698849756869987416408064", "762838262188648927809813610496", "676361085976152880985449431040", "-1738215948156289480212969684992", "16898620568928029029235238633472"]], [["3323813470451407491076435476480000", "170753413685781161240511121457152", "207026742665008789963961008128", "176145298923308812872554704273408"], ["170753413685781161240511121457152", "75538238708901839545212375924736", "1709182246916015623509978906624", "15235359064640543461686938435584"], ["207026742665008789963961008128", "1709182246916015623509978906624", "18976380032327479374293780922368", "-4837736440221093292287952158720"], ["176145298923308812872554704273408", "15235359064640543461686938435584", "-4837736440221093292287952158720", "70957082856637204420642335621120"]], [["503723007246733542302977959657472", "96806802725681929398123965186048"], ["96806802725681929398123965186048", "321955928233953924681337113935872"]], [["27882670866936635469369746195513095286248710858648014437744640", "3076733647428843467181402462860757243725608531974160132341760", "84078024345265867593337673979565794367450930098238245568512", "52745993643424029214335297881142249555253940008634418200576", "75126674527428508269194321331830006289000768458069601419264"], ["3076733647428843467181402462860757243725608531974160132341760", "339504417722261793135489651611793016552821759177691970404352", "9277650901771081952276060303133402741814234339322338738176", "5820295128262950780215243726104531037931338944432457121792", "8289907679255610296842057631492390223392072249166146830336"], ["84078024345265867593337673979565794367450930098238245568512", "9277650901771081952276060303133402741814234339322338738176", "253530739990396658844414224912801541894379740610298904576", "159051439470449724748643358677226308813639302344649736192", "226538641152420190468644415764308473893517237658419462144"], ["52745993643424029214335297881142249555253940008634418200576", "5820295128262950780215243726104531037931338944432457121792", "159051439470449724748643358677226308813639302344649736192", "99780249127109227035471889658225248408001451391799263232", "142118060209728016485668948950218054962466982289238654976"], ["75126674527428508269194321331830006289000768458069601419264", "8289907679255610296842057631492390223392072249166146830336", "226538641152420190468644415764308473893517237658419462144", "142118060209728016485668948950218054962466982289238654976", "202420250645459865602234934717062015630290180075457347584"]], [["3389062191258989898071063909232465683433574874498390697181184", "393105842696158042996165523560510814831340359595286048276480", "-24459148518359840456917563112684492469509829295736151343104"], ["393105842696158042996165523560510814831340359595286048276480", "45597334849865935285138818564572105588088468379913383051264", "-2837078119941044166749849645816712598438285874333340401664"], ["-24459148518359840456917563112684492469509829295736151343104", "-2837078119941044166749849645816712598438285874333340401664", "176523743879997306383626007249833086867513549810906955776"]], [["1198785843689403859138763277991936"]], [["6365429370499177894429367733951979803796915889778751856181248", "-138603034849952128651356769251007725384314672013521249632256", "-91959248250808577196836829444068117358847989886137929826304", "-9879480486357865537456109104513071930272622643448297553920"], ["-138603034849952128651356769251007725384314672013521249632256", "3017989856057507472168432481958244877161853681976962187264", "2002352103560091916579818180438592634288954004767607095296", "215119184967517517329929865642895327567220712635361132544"], ["-91959248250808577196836829444068117358847989886137929826304", "2002352103560091916579818180438592634288954004767607095296", "1328504778962095395388138086534940861391898505169655037952", "142725579965512454260177354057886692722805914959521775616"], ["-9879480486357865537456109104513071930272622643448297553920", "215119184967517517329929865642895327567220712635361132544", "142725579965512454260177354057886692722805914959521775616", "15333472260752100213238846591497078061281296008098086912"]], [["1367921175554505533581978759069696", "-5357029100472175238008841175040"], ["-5357029100472175238008841175040", "58481702728858648714119504461824"]], [["485777789088133951326721511784448", "-13884432219694028240392244166656", "35909406887413820578089402368"], ["-13884432219694028240392244166656", "23844556317401808507870247911424", "35410786451374039643749089280"], ["35909406887413820578089402368", "35410786451374039643749089280", "5849974286529848000581365399552"]], [["46048194244692398122372855496704"]], [["38896398947700711527414725869568", "-8957268788473895703097114624"], ["-8957268788473895703097114624", "5692223023674592382800239788032"]], [["5761079982729544950324289077248"]]], "claim": {"K_lower_bound": 856, "sdp_bound_num": "59914978123887260309696417917596799823631744314315061596258304", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.1651619507427078, "theta": 1.0, "seconds_model": 0.8246521949768066, "seconds_solve": 304.7615261077881, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q8_n9_R4.json <==
{"problem": {"q": 8, "n": 9, "R": 4, "lambda": [1, 1, 1, 1, 1, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["748285881063681168631747331652530995200", "622063377152727449117976571989196800", "1165748969068700962642818244740183490560", "620581975372506880475724964838768640", "4627524837191988126294188005718658908160", "619952353652538666431238264575754240", "35705531200216540098464204430745345720320", "619805565724778553767668385159577600", "433593511708086864787322752326433473822720", "619785810213404123007409617339678720", "21141229458837840947808002071176434071633920", "619784065781803451888293149325393920", "122091769500246606114698592848712868823040", "619790322059962616584298789370593280", "262816189900948105434015822354538939023360", "619786952657975065384837969619189760", "182888372037626833775927126390392592793600", "619788230212095607892742881515929600", "621546674326870781772436963590144000", "1421681228056025517791290618209254768640", "246169588123514531344697373790757191680", "621818527990493227267563595392614400", "5761734181422734567436540496489438248960", "855898442337985986606155526099802521600", "620318564131124538308900500568801280", "36289265722934440719081704273164149719040", "4515149789305487181185986820132831232000", "619879897757066191706858008011079680", "429276619022112138158939696091035452047360", "35643077249622808032871558204991912017920", "619795701683145836095843637007482880", "21141229458837840947808002071176434071633920", "429276619022112138158939696091035452047360", "619784942436779397072753941733703680", "122090396624505354145308371132407087104000", "21141229458837840947808002071176434071633920", "619787193920883034236295969347993600", "262815459815332012391081027104270901575680", "122090566672227471160309074637747881246720", "619788637378311654098402377570713600", "182887690629793789496828410387836614737920", "262815035912971296072675170322111717703680", "619787591435035336638790425567559680", "620251786705297891831335363092152320", "8029881131230960126519232669266728714240", "223304676507763310257004923381339914240", "621594788394579843898776688388997120", "42221196943038391169832473407010321203200", "824804115901403735605485710084061265920", "620260898679013930523480925205954560", "431062186590079476436265947075207338393600", "4505183806775528528617546934658143354880", "619870200759967525105440642658467840", "21153391014742696086356049487791285778513920", "35643111790566363051543576104514260828160", "619794824970141451569880850371706880", "122090396624505354145308371132407087104000", "429276619022112138158939696091035452047360", "619788070595201792534590759832125440", "262814671640894814489968510618399806586880", "21141229458837840947808002071176434071633920", "619785509219889258636565559472291840", "182888992598231067100230743333308496609280", "122091055478298919163829703750189810974720", "619789276136029112238520835443261440", "619869309385110800293307314549555200", "57552721879759027650018717921544922726400", "219060578336791087585642707557799690240", "621553386863305675584789216126566400", "455897035641841187928193301491743845253120", "821932977928904722529829032958980259840", "620252630574205609067169416982036480", "21141229458837840947808002071176434071633920", "4504987964898998069696621019618261073920", "619869327548012314183431507746488320", "122091554425575168993149516039238419742720", "35643175923545529797897610513374899077120", "619797953205935099487053660773416960", "262814671640894814489968510618399806586880", "429276619022112138158939696091035452047360", "619786385894208016934860349956423680", "182887527234702022479551971046349802045440", "21141402567905733899566356600405839629516800", "619786147996949529890518015420661760", "619794806807239937679756657174773760", "437089851057325192080602481321872027811840", "218551229670453735623486948527696773120", "621547558177373205303145040204267520", "21210763622101555904202070130732120722636800", "821841199391622898933108835719997030400", "620251804848856592607625558213263360", "122107504837006034268530390067874627584000", "4505011254175825462644445184695499489280", "619872456112633785035782285437173760", "262824767818747320182603313920945191649280", "35643262935082729463254602168660205240320", "619796268427570071431987258594426880", "182887944159913835141807989803003590737920", "429278987541058423781642123720231768555520", "619787024651925475074978807828971520", "619784924273877883182629748536770560", "21524134655919920149036039387752379019427840", "218549280816112209756234544010735124480", "621546692277001351410387177953034240", "122110802919066864847637546031192358256640", "821842019561561246594617775128062197760", "620254937243355059999107954916720640", "262877288063730676606689870516568845189120", "4505006358509207381239889506188625182720", "619870771044126560273205912120852480", "182889685688732043082650118355315368919040", "35643159717900256480270515797157425971200", "619796907243315968913607710694440960", "619784047599559124884334958052638720", "122154380244007779208972410167982167162880", "218549445610690239425471270630593658880", "621549836896157706744956358576046080", "263116972761943761688373265256803792322560", "821844047802521611754454410449398005760", "620253248847883979657083912559001600", "182904052206232139997411367128814017576960", "4504997999621149476324912772870569984000", "619871410150014654462336335358197760", "619787175738638707232337778075238400", "263734051444355607914795459583863999692800", "218549874235049441594014872079360327680", "621548139138765079307277247520440320", "183015329293763060468262953536930373959680", "821843673845594544428109530812026716160", "620253888804855850854910251132518400", "619785491056987744746441366275358720", "183416927656545712113641011325274339409920", "218549994503400138246852060064430161920", "621548780565790747156487439856435200", "619786129814705202886559824147906560", "620522508582239420671566582393077760", "619936004449239208065708645175787520", "619805392645286811181053602703605760", "619785819111098155371048732217835520", "619784065781803451888293149325393920", "619790322079305429698132787446415360", "619786952657975065384837969619189760", "619788230212095607892742881515929600", "1205391902687319485214890450974723276800", "238751614198997991384012496985401589760", "621867333176914846682654569314385920", "5579876045152428846938155024880857251840", "851774601901136639860597775458086420480", "620320740758541424934869974751641600", "37873562979558974752566273527547565178880", "4538772671206040990500081675024560291840", "619879454825988698022136069761269760", "437266145964424227810118807115912592752640", "35697233392635156580275951385392174858240", "619795685338468754906115262937825280", "21141229458837840947808002071176434071633920", "429276619022112138158939696091035452047360", "619784942436779397072753941733703680", "122090396624505354145308371132407087104000", "21141229458837840947808002071176434071633920", "619787193920883034236295969347993600", "262816102686586809732142847035721499279360", "122090705485038798551848293959140103946240", "619788637358968840984568379494891520", "182888107068227771671446068352013282836480", "262815895806008852485839510232945246863360", "619787591435035336638790425567559680", "4624909615691789687831481035005813063680", "218824502497859985034682437227994152960", "621630215898023804582458443002019840", "35643077249622808032871558204991912017920", "821841094810448380104554759211240652800", "620262580362528860365107635253411840", "436395329206421070364279147402379824988160", "4505759304936224939982493432322268856320", "619870189850620928903065727894814720", "21141229458837840947808002071176434071633920", "35643077249622808032871558204991912017920", "619794824989484264683714848447528960", "122090396624505354145308371132407087104000", "429276619022112138158939696091035452047360", "619788070595201792534590759832125440", "262814671640894814489968510618399806586880", "21141229458837840947808002071176434071633920", "619785509219889258636565559472291840", "182887757724004758376315806284266403266560", "122090505094831914474056434389392126115840", "619789276155371925352354833519083520", "35643077249622808032871558204991912017920", "218549240726661977538622148015711846400", "621557513091541931767092748568494080", "429276619022112138158939696091035452047360", "821841094810448380104554759211240652800", "620252682896515081988134212080762880", "21141229458837840947808002071176434071633920", "4504987964898998069696621019618261073920", "619869327548012314183431507746488320", "122090396624505354145308371132407087104000", "35643077249622808032871558204991912017920", "619797953225277912600887658849239040", "262815644385259405620626160918512460103680", "429279214338962611813815056281863538606080", "619786385894208016934860349956423680", "182887522042405163944742789259927182376960", "21141333284046389029059704269215843389276160", "619786147996949529890518015420661760", "429276619022112138158939696091035452047360", "218549240726661977538622148015711846400", "621547574270593716013031439288238080", "21141229458837840947808002071176434071633920", "821841094810448380104554759211240652800", "620251804906885031949127552440729600", "122090396624505354145308371132407087104000", "4504987964898998069696621019618261073920", "619872456557518486653964241181081600", "262816845266167218624462235959568965304320", "35643117226252136830171938287175440793600", "619796268466255697659655254746071040", "182887525936627807845849675599744147128320", "429276683337632991338158115797075010519040", "619787024671268288188812805904793600", "21591743561225041644816203759560835507159040", "218549287788190511011471482444652216320", "621546692218972912068885183725568000", "122090396624505354145308371132407087104000", "821841094810448380104554759211240652800", "620254937765611014072625902963916800", "262814671640894814489968510618399806586880", "4504987964898998069696621019618261073920", "619870771392297196322217877485649920", "182890544851602853764356917077433217187840", "35643192352297308755692287259477719121920", "619796907243315968913607710694440960", "122218168341081625071228197558580475330560", "218549649702436876169679832059803074560", "621549835252018592069066522131169280", "262961747830413287348787858171396001628160", "821842532326229038911588974495237406720", "620253249718310569779613825970995200", "182923395783660057770592538584632178769920", "4505009732995105188774567708204497633280", "619871409917900897096328358448332800", "265107296244332725349501050052715982356480", "218550812296493610480439315915478138880", "621548131556382338684350001798184960", "182985224762225467717658923185645803274240", "821843066640957035108383438112701808640", "620253889133683673790088218421493760", "182954627936041975135459344709166605271040", "218549336434282294769601939244937379840", "621548785904407166574670908783329280", "619917164085038819019566840650137600", "619803905357043675371107554668052480", "619785815416620850628755099735818240", "619784065762460638774459151249571840", "619790322079305429698132787446415360", "619786952677317878498671967695011840", "619788230192752794778908883440107520", "825747125619690612905818487437393920000", "620334980531356754133739435374673920", "4504987964898998069696621019618261073920", "619880089715143533395454912469401600", "35691419064697692182049666459248634101760", "619795687079321935151175089761812480", "429276619022112138158939696091035452047360", "619784942436779397072753941733703680", "21141229458837840947808002071176434071633920", "619787193920883034236295969347993600", "122090396624505354145308371132407087104000", "619788637378311654098402377570713600", "262815174482393708220395209247265380106240", "619787591435035336638790425567559680", "35643077249622808032871558204991912017920", "821841094810448380104554759211240652800", "620262580362528860365107635253411840", "429276619022112138158939696091035452047360", "4504987964898998069696621019618261073920", "619870204454444829847734275140485120", "21181048353286919321963201011409648898539520", "35643190212503095570448659609213709844480", "619794824950798638456046852295884800", "122090396624505354145308371132407087104000", "429276619022112138158939696091035452047360", "619788070595201792534590759832125440", "262814671640894814489968510618399806586880", "21141229458837840947808002071176434071633920", "619785509219889258636565559472291840", "182889466314189769986962187878959687925760", "122091266577618073969665500754434441871360", "619789276136029112238520835443261440", "473682961108725683433602242584031726141440", "821988622719652340689947122999828152320", "620252598890677728607080568785469440", "21141229458837840947808002071176434071633920", "4504987964898998069696621019618261073920", "619869327548012314183431507746488320", "122090396624505354145308371132407087104000", "35643077249622808032871558204991912017920", "619797953225277912600887658849239040", "262814671640894814489968510618399806586880", "429276619022112138158939696091035452047360", "619786385894208016934860349956423680", "182887514253959876142529016580293252874240", "21141229458837840947808002071176434071633920", "619786147996949529890518015420661760", "21435965844871395181522887130600311210639360", "821841534051381359184481880548017438720", "620251804655428461469285577455042560", "122090396624505354145308371132407087104000", "4504987964898998069696621019618261073920", "619872456557518486653964241181081600", "262814671640894814489968510618399806586880", "35643077249622808032871558204991912017920", "619796268485598510773489252821893120", "182888071939094338146877697828247746641920", "429279691543495766528621419840267427512320", "619787024651925475074978807828971520", "122442619327089599510410591727326435737600", "821857008896083645239922959101271736320", "620254928713174476798314803479183360", "262814671640894814489968510618399806586880", "4504987964898998069696621019618261073920", "619870771392297196322217877485649920", "182893172883980018109260442195994450329600", "35643292162034968325207848083640654233600", "619796907204630342685939714542796800", "263017796809019487077958192899079693926400", "821843079317463037390632417083460157440", "620253249408825559958269856757841920", "182927316292306805209950361195361442201600", "4505012111107631216924476163118763868160", "619871409879215270868660362296688640", "183302166051044884298190085435103064883200", "821849449261729184220744349889530429440", "620253885516577621503130578242764800", "619801481567160820174310667630673920", "619785766866159934905419929422397440", "619784065781803451888293149325393920", "619790322059962616584298789370593280", "619786952677317878498671967695011840", "619788230212095607892742881515929600", "4504987964898998069696621019618261073920", "619880089715143533395454912469401600", "35643077249622808032871558204991912017920", "619795701683145836095843637007482880", "429276619022112138158939696091035452047360", "619784942436779397072753941733703680", "21141229458837840947808002071176434071633920", "619787193920883034236295969347993600", "122090606588009571146654659620871769948160", "619788637378311654098402377570713600", "262814687704563220582034416770144786186240", "619787591435035336638790425567559680", "4509424407340038396587887740212320665600", "619870120545321542035850622224302080", "35643077249622808032871558204991912017920", "619794824989484264683714848447528960", "429276619022112138158939696091035452047360", "619788070595201792534590759832125440", "21141229458837840947808002071176434071633920", "619785509219889258636565559472291840", "122090396624505354145308371132407087104000", "619789276155371925352354833519083520", "22122532411807880339621428238494928260300800", "4505030547817960936227391178189706362880", "619869326735614163402403588561960960", "122090396624505354145308371132407087104000", "35643077249622808032871558204991912017920", "619797953225277912600887658849239040", "262814671640894814489968510618399806586880", "429276619022112138158939696091035452047360", "619786385894208016934860349956423680", "182887514253959876142529016580293252874240", "21141229458837840947808002071176434071633920", "619786147996949529890518015420661760", "122090396624505354145308371132407087104000", "4504987964898998069696621019618261073920", "619872456557518486653964241181081600", "262814671640894814489968510618399806586880", "35643077249622808032871558204991912017920", "619796268485598510773489252821893120", "182887514253959876142529016580293252874240", "429276619022112138158939696091035452047360", "619787024671268288188812805904793600", "262814671640894814489968510618399806586880", "4504987964898998069696621019618261073920", "619870771392297196322217877485649920", "182887514253959876142529016580293252874240", "35643077249622808032871558204991912017920", "619796907262658782027441708770263040", "182921472524451801111429047507528712192000", "4505008566756552978807661642894729543680", "619871409937243710210162356524154880", "619785803114591710230332323512975360", "619784065723775012546791155097927680", "619790321653763541193784829778329600", "619786952619289439157169973467545600", "619788230212095607892742881515929600", "35643077249622808032871558204991912017920", "619795701683145836095843637007482880", "429276619022112138158939696091035452047360", "619784942436779397072753941733703680", "21141229458837840947808002071176434071633920", "619787193920883034236295969347993600", "122090865716074667399475388149525632778240", "619788637358968840984568379494891520", "262814695736397423628067369846017275985920", "619787591435035336638790425567559680", "35643903514425241591685806702197693480960", "619794824738027694203872873461841920", "429276619022112138158939696091035452047360", "619788070595201792534590759832125440", "21141229458837840947808002071176434071633920", "619785509219889258636565559472291840", "122090645124587818084691555691977150300160", "619789276136029112238520835443261440", "35643077249622808032871558204991912017920", "619797953225277912600887658849239040", "429276619022112138158939696091035452047360", "619786385894208016934860349956423680", "21141229458837840947808002071176434071633920", "619786147996949529890518015420661760", "262977645669838459959225766612503185326080", "35646073215051387419595248154020067409920", "619796267576486294423291343258255360", "182887514253959876142529016580293252874240", "429276619022112138158939696091035452047360", "619787024671268288188812805904793600", "182887514253959876142529016580293252874240", "35643077249622808032871558204991912017920", "619796907262658782027441708770263040", "619784065452975628953115182036418560", "619790321557049475624614839399219200", "619786952329147242449660002330214400", "619788230192752794778908883440107520", "429458567732017830186107036308712435220480", "619784942069265947909907978293084160", "21141229458837840947808002071176434071633920", "619787193920883034236295969347993600", "122090396624505354145308371132407087104000", "619788637378311654098402377570713600", "262820929981202117227160432565913575751680", "619787591415692523524956427491737600", "433662861708369452801837356194258474762240", "619788061542765255260279660347392000", "21141229458837840947808002071176434071633920", "619785509219889258636565559472291840", "122092918377056195355836456560130323906560", "619789276078000672897018841215795200", "429276619022112138158939696091035452047360", "619786385894208016934860349956423680", "21141229458837840947808002071176434071633920", "619786147996949529890518015420661760", "429276619022112138158939696091035452047360", "619787024671268288188812805904793600", "619790320435166315022242951001538560", "619786950994493137595114135098490880", "619788230018667476754402900757708800", "25814374773112436188648473313843400052572160", "619787190632604804884516296458240000", "122122127075126414022643841822687294914560", "619788636565913503317374458386186240", "262888775209233800725940638322486327377920", "619787591028836261248276465975296000", "22541603757993275483135574888109274635960320", "619785508098006098034193671074611200", "122108133186055555395047779690424460902400", "619789275691144410620338879699353600", "21604867645407029831541017131105597972807680", "619786147590750454500004055828398080", "619786947570815216446496475677982720", "619788228742041811241359027753451520", "122582858803108511903059002404576742604800", "619788624728111877650967635983073280", "263016496138656424108258155400213466972160", "619787590313152176036418537169879040", "122275047438148083053016470390580487127040", "619789271397039899349191306866851840", "619788224157795103262701483783618560", "262953287144941581706438924126562958704640", "619787590661322812085430502534676480", "623168982136840116639285567647907840", "620703775557945270282556566562406400", "619953977733156143275218704825057280", "619805568220001445452254136940625920", "619785819111098155371048732217835520", "619784065781803451888293149325393920", "619790322079305429698132787446415360", "619786952657975065384837969619189760", "622014870058398726998629944561500160", "620337195438200793037191101609410560", "619880075111319632450786365223731200", "619795701683145836095843637007482880", "619784942436779397072753941733703680", "619787193920883034236295969347993600", "619788637378311654098402377570713600", "621632440050732511898561189479710720", "620262580362528860365107635253411840", "619870204454444829847734275140485120", "619794824989484264683714848447528960", "619788070595201792534590759832125440", "619785509219889258636565559472291840", "621557513091541931767092748568494080", "620252682896515081988134212080762880", "619869327548012314183431507746488320", "619797953225277912600887658849239040", "619786385894208016934860349956423680", "621547573883737453736351477771796480", "620251804906885031949127552440729600", "619872456557518486653964241181081600", "619796268446912884545821256670248960", "621546689298208131879951474276433920", "620254936953212863291597983779389440", "619870770986098120931703917893386240", "621549825851411418745743457281638400", "620253249408825559958269856757841920", "621548143490898029919926814580408320", "847812056692835032336935999797062533120", "620705889650047359883210261612462080", "4661603798162259624030297917750205480960", "619951746462292210068204666444840960", "35794308980350515445770597669753763921920", "619805539031696456676751040525107200", "429276619022112138158939696091035452047360", "619785819111098155371048732217835520", "21143355875990596199060465790587373323550720", "619784065781803451888293149325393920", "122091877240406420711989114916982226944000", "619790322059962616584298789370593280", "262814737355901930321147217602811086766080", "619786952677317878498671967695011840", "4839327304387632155246907187756101795840", "832331518971703351937840990775190487040", "620331293965262575398212166368624640", "37249470650047390605254793442484740423680", "4529677764927233964496030948386416885760", "619879624810630342395311160085708800", "429276619022112138158939696091035452047360", "35643077249622808032871558204991912017920", "619795701683145836095843637007482880", "21141229458837840947808002071176434071633920", "429276619022112138158939696091035452047360", "619784942436779397072753941733703680", "122090396624505354145308371132407087104000", "21141229458837840947808002071176434071633920", "619787193920883034236295969347993600", "262816931425843214936452096228019310428160", "122090884294761864344339491729069068779520", "619788637358968840984568379494891520", "40980564145136203294913048543756959088640", "824316609805646266129489391093400207360", "620261174526871746910127484504637440", "430358582560108573985316537315718374359040", "4505106827425179069432397236830994432000", "619870202210678508642990498345123840", "21141229458837840947808002071176434071633920", "35643077249622808032871558204991912017920", "619794824989484264683714848447528960", "122090396624505354145308371132407087104000", "429276619022112138158939696091035452047360", "619788070595201792534590759832125440", "262814696466564169359524911034732956876800", "21141390027129616684953873897283194621788160", "619785509219889258636565559472291840", "444710232871424325692098388611796639416320", "821895703296830311690818818392593530880", "620252651793271594943065306158858240", "21141229458837840947808002071176434071633920", "4504987964898998069696621019618261073920", "619869327548012314183431507746488320", "122090396624505354145308371132407087104000", "35643077249622808032871558204991912017920", "619797953225277912600887658849239040", "262815867735153961032027371200097959280640", "429279810236156767097775059739271998996480", "619786385894208016934860349956423680", "21908699764024758344026070362397530726072320", "821842214145928381627139602329202851840", "620251804268572199192605615938600960", "122115449943625615087248851414024108113920", "4505022069770746609859274042546522685440", "619872455899862840783608306603130880", "262826016160493605731179566228520954757120", "35643285894770400796863952880497726586880", "619796268408227258318153260518604800", "122426358189143606292542745167461582110720", "821856276194036713325931974591439175680", "620254929119373552188828763071447040", "262814671640894814489968510618399806586880", "4504987964898998069696621019618261073920", "619870771392297196322217877485649920", "263331835441635705870943949607466853990400", "821846141961313188781985736418677227520", "620253247648629566599376031858032640", "619948718596355809835647871483904000", "619805119776222214324842747081523200", "619785819111098155371048732217835520", "619784065781803451888293149325393920", "619790322079305429698132787446415360", "619786952657975065384837969619189760", "42272461473619571117986771525665155973120", "4596088831381746860125101256625073684480", "619878399075906131848687093316321280", "429627503166792180933156130839286020833280", "35645494456493347221235864265076894597120", "619795700948118937770151710126243840", "21141229458837840947808002071176434071633920", "429276619022112138158939696091035452047360", "619784942436779397072753941733703680", "122090396624505354145308371132407087104000", "21141229458837840947808002071176434071633920", "619787193920883034236295969347993600", "262814671640894814489968510618399806586880", "122090396624505354145308371132407087104000", "619788637378311654098402377570713600", "429276619022112138158939696091035452047360", "4504987964898998069696621019618261073920", "619870204454444829847734275140485120", "21141229458837840947808002071176434071633920", "35643077249622808032871558204991912017920", "619794824989484264683714848447528960", "122090396624505354145308371132407087104000", "429276619022112138158939696091035452047360", "619788070595201792534590759832125440", "262814671640894814489968510618399806586880", "21141229458837840947808002071176434071633920", "619785509219889258636565559472291840", "21141229458837840947808002071176434071633920", "4504987964898998069696621019618261073920", "619869327548012314183431507746488320", "122090396624505354145308371132407087104000", "35643077249622808032871558204991912017920", "619797953225277912600887658849239040", "262814671640894814489968510618399806586880", "429276619022112138158939696091035452047360", "619786385894208016934860349956423680", "122090396624505354145308371132407087104000", "4504987964898998069696621019618261073920", "619872456557518486653964241181081600", "262814671640894814489968510618399806586880", "35643077249622808032871558204991912017920", "619796268485598510773489252821893120", "262814671640894814489968510618399806586880", "4504987964898998069696621019618261073920", "619870771392297196322217877485649920", "619804180798702416367240154374471680", "619785816867331834166304955422474240", "619784065781803451888293149325393920", "619790322079305429698132787446415360", "619786952677317878498671967695011840", "35643077249622808032871558204991912017920", "619795701683145836095843637007482880", "429276619022112138158939696091035452047360", "619784942436779397072753941733703680", "21141229458837840947808002071176434071633920", "619787193920883034236295969347993600", "122090396624505354145308371132407087104000", "619788637378311654098402377570713600", "21141229458837840947808002071176434071633920", "35643077249622808032871558204991912017920", "619794824989484264683714848447528960", "122090396624505354145308371132407087104000", "429276619022112138158939696091035452047360", "619788070595201792534590759832125440", "262814671640894814489968510618399806586880", "21141229458837840947808002071176434071633920", "619785509219889258636565559472291840", "122090396624505354145308371132407087104000", "35643077249622808032871558204991912017920", "619797953225277912600887658849239040", "262814671640894814489968510618399806586880", "429276619022112138158939696091035452047360", "619786385894208016934860349956423680", "262814671640894814489968510618399806586880", "35643077249622808032871558204991912017920", "619796268485598510773489252821893120", "619785788065883107667481820523397120", "619784065781803451888293149325393920", "619790322079305429698132787446415360", "619786952657975065384837969619189760", "429276619022112138158939696091035452047360", "619784942436779397072753941733703680", "21141229458837840947808002071176434071633920", "619787193920883034236295969347993600", "122090396624505354145308371132407087104000", "619788637378311654098402377570713600", "429276619022112138158939696091035452047360", "619788070595201792534590759832125440", "21141229458837840947808002071176434071633920", "619785509219889258636565559472291840", "262814671640894814489968510618399806586880", "429276619022112138158939696091035452047360", "619786385894208016934860349956423680", "619784065143490619131771212823265280", "619790321440992596941610850944286720", "619786952599946626043335975391723520", "21141229458837840947808002071176434071633920", "619787193920883034236295969347993600", "122090396624505354145308371132407087104000", "619788637378311654098402377570713600", "21141229458837840947808002071176434071633920", "619785509219889258636565559472291840", "619790313452410780928169645629767680", "619786952677317878498671967695011840", "122090396624505354145308371132407087104000", "619788637378311654098402377570713600", "619786949795238724537406254397521920", "620720250566901221024409671109181440", "619954612796396296673043530215587840", "619805584525992900414314514858639360", "619785819111098155371048732217835520", "619784065781803451888293149325393920", "619790322059962616584298789370593280", "620337111393677813428469462162472960", "619880089715143533395454912469401600", "619795701683145836095843637007482880", "619784942436779397072753941733703680", "619787193920883034236295969347993600", "620262580111072289885265660267724800", "619870204454444829847734275140485120", "619794824989484264683714848447528960", "619788070595201792534590759832125440", "620252673844078544713823112596029440", "619869327548012314183431507746488320", "619797953167249473259385664621772800", "620251803785001871346755664043048960", "619872456093290971921948287361351680", "620254933007278988069462376311685120", "619952921731617006621927753394421760", "619805583829651628316290584129044480", "619785819111098155371048732217835520", "619784065781803451888293149325393920", "619790322079305429698132787446415360", "619880089715143533395454912469401600", "619795701683145836095843637007482880", "619784942436779397072753941733703680", "619787193920883034236295969347993600", "619870204454444829847734275140485120", "619794824989484264683714848447528960", "619788070595201792534590759832125440", "619869327548012314183431507746488320", "619797953225277912600887658849239040", "619872456557518486653964241181081600", "35643077249622808032871558204991912017920", "619805584564678526641982511010283520", "429276619022112138158939696091035452047360", "619785819111098155371048732217835520", "21141229458837840947808002071176434071633920", "619784065781803451888293149325393920", "122092307065230741296661694674279711375360", "619790322040619803470464791294771200", "429276619022112138158939696091035452047360", "35643077249622808032871558204991912017920", "619795701683145836095843637007482880", "21141229458837840947808002071176434071633920", "429276619022112138158939696091035452047360", "619784942436779397072753941733703680", "122090396624505354145308371132407087104000", "21141229458837840947808002071176434071633920", "619787193920883034236295969347993600", "21141229458837840947808002071176434071633920", "35643077249622808032871558204991912017920", "619794824989484264683714848447528960", "122090396624505354145308371132407087104000", "429276619022112138158939696091035452047360", "619788070595201792534590759832125440", "122090396624505354145308371132407087104000", "35643077249622808032871558204991912017920", "619797953225277912600887658849239040", "619785819111098155371048732217835520", "619784065781803451888293149325393920", "619790322079305429698132787446415360", "21321015955774540527126469743646818718187520", "429350132636002982980870141679205026365440", "619784942301379705275915955202949120", "122090396624505354145308371132407087104000", "21141229458837840947808002071176434071633920", "619787193920883034236295969347993600", "122090396624505354145308371132407087104000", "429276619022112138158939696091035452047360", "619788070595201792534590759832125440", "619784065781803451888293149325393920", "619790322079305429698132787446415360", "21141229458837840947808002071176434071633920", "619787193920883034236295969347993600", "619790322079305429698132787446415360", "619954611983998145892015611031060480", "619805584564678526641982511010283520", "619785819111098155371048732217835520", "619784065781803451888293149325393920", "619880089715143533395454912469401600", "619795701683145836095843637007482880", "619784942436779397072753941733703680", "619870204454444829847734275140485120", "619794824989484264683714848447528960", "619869327161156051906751546230046720", "619805584564678526641982511010283520", "619785819111098155371048732217835520", "619784065781803451888293149325393920", "619795701683145836095843637007482880", "619784942436779397072753941733703680", "619794824989484264683714848447528960", "619785818956355650460376747611258880", "619784065781803451888293149325393920", "619784942436779397072753941733703680", "21141229458837840947808002071176434071633920", "619784065781803451888293149325393920", "619805583655566310291784601446645760", "619785819111098155371048732217835520", "619795701683145836095843637007482880", "619785819111098155371048732217835520", "57743743616739825178171106477998080", "44062442730733912382047388958720", "435593902202223324090086889608970240", "93472491181051582537262657238466560", "44074822277151192228300206899200", "2641250803798224718647940319501352960", "121321383965060293968927777116651520", "44061561026394758996512891207680", "16789796417011196322815760576880312320", "192611987445227590023648870452428800", "44049099426646230001620851097600", "144844972343999155612060951877706055680", "318508901627707428294325576673525760", "44041035045092782351881771417600", "3903006347028160284044333550860343705600", "2000137510551157266777118955368611840", "44030784685185715715483263303680", "5784620372760790314276483696555553015726080", "7927955641126170190188949471336857600", "44029334741808092560826711408640", "218644554983334490414083204044050848730626607067195159138655849676800", "16560501967811517607349981418199449600", "44029079814372034785969662853120", "3289980605309457218140941494666112868024320", "14417362890854067737593520653105889280", "44029114616737274009234480824320", "4089856609993978525948836551906627074129920", "13800092169703956455342453843684229120", "44029126645268788664831650037760", "436925886070413131401552242042470400", "93411383365862358170541520123330560", "66537247624951423690081843795722240", "44083236931900578411411874775040", "2398540081625527638572076694776053760", "121887922581764098918809837313720320", "79509390536862429464023332122787840", "44069977841774385045069244661760", "13065418671131067921195785420789514240", "193243924732039287363713223528284160", "117032424487334921328911459423354880", "44055606011136674095028545781760", "102654599136601697876684780523749376000", "318797017626055637926496469359001600", "190781315834917189571423811120660480", "44045112437697397418181163745280", "3467525042622851631802577471115330846720", "2000266246044209182422458648871567360", "317839179780274157801075943533445120", "44035915651772184491906043740160", "3500375484048567325706034496230061296844800", "7927962731601830515203790127360901120", "1999114185329126954218800960944209920", "44030059949504547817194152263680", "8891384796536309622973891882410557382328320", "16560532812364222068002997074059591680", "7927951844596183459307143141282283520", "44029207277684235303776578437120", "8498726402705502709039964248507892965048320", "14417324168979408294272456614855311360", "16560534237445978229722805310251335680", "44029097215628441373896909783040", "3775982273495290982858125011881429921955840", "13800096040316917412208472804137369600", "14417354759077406242439227583275991040", "44029120631039924825180484403200", "2217073996726956902100763443399229440", "122397020161675042785317997835714560", "59287898260376510427178205184000000", "44078310748080308129812076298240", "10862082203958784292313532588212879360", "193825439483110852058937492819148800", "77507438006944019137492899059466240", "44064064794113446429677976289280", "82538302467604006100951999983072051200", "319038492067028702273099155353108480", "116156661137703032160094354208194560", "44051646183616537499205190287360", "3102328899559726558321302706803619921920", "2000402084837206517554579722668605440", "190439100154684654996042628569497600", "44039997533945372217620158218240", "2256443830960659599687827141007181726351360", "7927972630383155585321475419689451520", "317810093450596118430817383748730880", "44035190809247474918691589324800", "10304907193678795599616499078834886404997120", "16560528581413995613523427959116922880", "1999113431423643029424891957702819840", "44029932481469980816517608243200", "3560529977909186490398238476469259154227200", "14417358090103252575792036220596387840", "7927962428248492450945198304243220480", "44029224678866854915408987422720", "3027866760123950134033784113566398703206400", "13800108501711495055509559173678366720", "16560592543706144485714747139523870720", "44029103229414583355779047751680", "9407034815498820907760332032662568960", "194361894454692468357620203845058560", "58100384509337011278961302558474240", "44072434087876433503394345779200", "71185751034609718856943313989434081280", "319235280276918672585331123358269440", "77041583761629129744434992502538240", "44060129834427634672728291409920", "2798169504142892800474222786991766896640", "2000542303055863768956039141418598400", "115998231428385348683438572060016640", "44046534300408173904130273443840", "1229331403979640493955911695315648695500800", "7927995903249695074997446289223843840", "190427440152197130951330538413096960", "44039272622208478879847712030720", "113423329927766907395389303139224623513600", "16562920255785925078976787772593930240", "317810939273127960163885243296645120", "44035063294874686804856816271360", "634569104914320678653680955952378559856640", "14417627277321401653042860104173486080", "1999119341523475895833834034760253440", "44029949880734139044484230676480", "1730844897906885109695384727797298416844800", "13800155634034724524991326560127549440", "7927981088937301825587331982457569280", "44029230692579209920996287447040", "64157277493451528649251751787851939840", "319392192581233202012505853415915520", "57795761779819344217180460978012160", "44068522299293426685519801876480", "2658104051198379738539795420312072355840", "2000617672714018085406221543669760000", "76960522983629208600002729575710720", "44055019695764751616506892124160", "702529801352914873300237509092080562995200", "7928034242388111434885190401182924800", "115993442147858363385514998513008640", "44045809240285671237438721228800", "79754773374620497926423365203372120473600", "16563941350452775543539949657443532800", "190427865229858120567272252679127040", "44039145077656817461424219750400", "111538872753934078860913715971994828144640", "14419163504583883017021431800261509120", "317810954437893441409739734741155840", "44035080700779672899358853693440", "599432092657091114197862190312335773532160", "13800363315362590495171748906171105280", "1999119710700406986469521309900472320", "44029955894963002884135396311040", "2571207555825986293414074090432076185600", "2000668562746208366304961121998602240", "57745040436302229064738101893529600", "44063413177119929066985923543040", "528705089893063532924226594491350426583040", "7928063657178098960270570286502379520", "76958305987761353402479271152189440", "44054294391850079271670771875840", "49324837996754941563565867920015501557760", "16566063918788342570503775511568711680", "115993695770823911976897768692121600", "44045681644083126412628667924480", "63187798110028755411300073750071953326080", "14420589997939860158207179569349263360", "190427984536329406695372384349716480", "44039162480684111480427577344000", "98733266780635435020149315457785045975040", "13801974720808719161757756051947520000", "317811071732712163699104066526248960", "44035086714344453952356477829120", "461484248377101714455940822773844777369600", "7928080974024967251295687646977720320", "57743750850951929752086386835456000", "44062687620927584770098871664640", "33481462520442824689718627769597988700160", "16568697127738051071213638028770672640", "76958471639612860276838792492482560", "44054166728796533923737541017600", "38048721067740930611819964407156016414720", "14422764739200354427995833382626918400", "115993776546411475347673733325127680", "44045699046962846479042349629440", "60786085621222903819837218608076438896640", "13803179291187762131522314201013944320", "190428007128735123653482136909905920", "44039168496462501822270339809280", "27424439569531967411520772741895678853120", "16570508222719322717642418525485137920", "57743865205663058738683011095592960", "44062559896925997002629498798080", "24938123795713149639249889629735286210560", "14425639503424651995764576544683458560", "76958532221303532804920765967237120", "44054184130200514464254463836160", "37110907880265592882940132452676319313920", "13805179192934605773826866641192878080", "115993785521476760166648840506572800", "44045705064438337275666384814080", "17856725902842659853025919611106544844800", "14428949466688357563594369121659125760", "57743930352257626131588530464358400", "44062577286892996217446540247040", "24575188735672639645954495921648734044160", "13807799289739475042518445523971604480", "76958535780381145750376411918499840", "44054190150110975478608151183360", "18804263937815479621077663673501467279360", "13810180600232138115715636311978147840", "57743920951650452808265465614827520", "44062583315731681363475618856960", "2400741356892823951107274966963322880", "79506974464762006686991677338419200", "44078473052200762520494378844160", "11807792651849447825791279661611745280", "117144184321399060867025851876638720", "44062131653622503524359851212800", "87152540511229942903498172845428572160", "190844403735199250896859973990481920", "44049192728949589250894360739840", "3063324243863955449838132901965390151680", "317843023893581148714517540110336000", "44041047802934770705657182289920", "2419914771353973341339360999821731629629440", "1999114695089623756199986251159306240", "44030785181107983393089087078400", "9938550380233933868909761716435455500615680", "7927951099781821698015213233677271040", "44029334741955666513416387297280", "139604827686930807824298064038897882161479680", "16560503932286960261444659996765716480", "44029079814372034785969662853120", "8473079888170304966361595694661256567848960", "14417324243004354080915167251026411520", "44029114617032421914413832601600", "10747991114637043595052999968922009600", "117258892773894273259806922647797760", "77513309324436592309268834093629440", "44070606877591972945915521269760", "76846865649928132909168807959267901440", "190900464159363298964787213788774400", "116168769274484777510873865010544640", "44055729306960453480388366172160", "2792282433343384905790396935048517386240", "317846225206522740696535080967864320", "190440398289558350623321493140930560", "44045130641018236330996865433600", "1650125605820582699638938127225069429063680", "1999115465513870080208129611152752640", "317810109853301638962047752045854720", "44035916209823086209765416632320", "5460249440320794082599402931022818569093120", "7927956286595843798829465261519667200", "1999113775532288324531717726577623040", "44030059949725908746078666096640", "10999432731438205429312777640548800607027200", "16560526900987763536081011123997900800", "7927950489844895779487751908779622400", "44029207277758022280071416381440", "10087930922375244215674274775482646040412160", "14417320316026435710336877897627729920", "16560529153825864091212933016919736320", "44029097215628441373896909783040", "69642198816543021266468735393244119040", "190949536876233095817905574405734400", "77043431773994025444611156544061440", "44064215668483698797373027778560", "2565769862093656903543653160283988295680", "317849419401309106787641329922867200", "115998667028536672225075239573258240", "44051668938118074277625297633280", "1012941951139187245859836495811918230978560", "1999116989011859365115320057127239680", "190427446341897327378209922676162560", "44039998157223960980116273889280", "109920561034401812941775841808798344806400", "7928516614486713322162407150232535040", "317810967745748863727530410906746880", "44035190792497831299763375964160", "797603882270877513715448768822976058490880", "16560845817591944811735354044275752960", "1999118054201234730839760094573363200", "44029932479256371527672469913600", "2838995013079702092786125558093805445447680", "14417372927240165299526268256832716800", "7927966914678594512944214004643921920", "44029224678793067939114149478400", "2474015770186008107912386968511158681600", "317850879551585443888488077580042240", "76960688712851967929698243219292160", "44060156320631710586282594795520", "575305174704847557792531321816179256852480", "1999119990300770546939963495908638720", "115993446325905995973658582890577920", "44046534990390189237159890780160", "81334826303787757420956393834798404075520", "7928717611112452469337600474847641600", "190427856409535340658969130104258560", "44039272599924812038806652846080", "118119867580323027630201053573772811960320", "16562824089276709535399226192565370880", "317810903682351830709328783784017920", "44035063295538769591510357770240", "653007289856347805454503654238897265704960", "14417618028013712506129328203722915840", "1999119163704994940357889723727872000", "44029949880807926020779068620800", "402792088705393588247080327710100747714560", "1999122965534912464430211526557696000", "76958309469467713892598924800163840", "44055020421090728594763884789760", "51395749252703540462057110076911937126400", "7929167873038745044689473468922593280", "115993684784106063319186861625180160", "44045809205310644473685535621120", "65971193744757071558311457925627987886080", "16564660132482935713121886898067865600", "190427960241756135719870801117184000", "44039145072565516097080401592320", "98312370110763100951957639913995134566400", "14419414287714981487751940479479971840", "317811076065502301197919635510394880", "44035080698418489657924039475200", "34568883953451555142957862812229503549440", "7929763368562364344346332963578839040", "76958466068882683492647346655723520", "44054294339387539126040993464320", "38353853532040909158750268488731936686080", "16567655582495179743379330519510548480", "115993773761046386955578010406748160", "44045681632793719039518462443520", "59850489544506160454478009456055340236800", "14420773511022367599335860116054343680", "190428016568027923204473197911080960", "44039162478987011025646304624640", "24538710903130110660899003132837080596480", "16571685743296109151163039525770362880", "76958536089866155571720381131653120", "44054166707619671727119050997760", "36818141519971322300927400459871966986240", "14422947469324472647351939816205844480", "115993788306841848558744563424952320", "44045699045265746024261076910080", "24818648720479710021551410183605300756480", "14425679673882585534113756481249607680", "76958533381872319634960650516561920", "44054184129831579582780274114560", "71550215793982536253787498056872099840", "116181770585004867260348524973260800", "44062268942556041415377108336640", "2648115167292677362860350126265351536640", "190441105308063287483619160589598720", "44049214259841698132016837427200", "1019848763769829010917073636681566786682880", "317810147919957846987355965263708160", "44041048434182352907995795947520", "120460363874906168985038130723766640315499255727989025185408032440320", "1999113043600240097053230537470115840", "44030785181919640132332304465920", "3016821664171101057742994475759946208203584851897218441801717273067520", "7927944775687759756217210339799859200", "44029334742103240466006063185920", "28878493848627764107748648096329692862218240", "16560511464513786480200348708414423040", "44029079814372034785969662853120", "2541815950985961896492621054597042012160", "190441678164816466791306174136320000", "115998716391395738729438329071206400", "44055753800252086646664631418880", "719578418333410321481898966041755983544320", "317810189081464153226103870613094400", "190427461042435293892048460300943360", "44045131333066287000281945210880", "110163855839265071178755660490185323315200", "1999149321607176673017807685979996160", "317810965579353794978122626414673920", "44035916193368590496016555048960", "1190033604508497210141786757384020405780480", "7927997591625823342225636333505740800", "1999116401880110107798142463623823360", "44030059948471530149066421043200", "3147032055787401384531115556766563633725440", "16560589113954580019353212323207577600", "7927964747664555743893741574144655360", "44029207277315300422302388715520", "523458059978657608928971846140480926515200", "317810241693915822854578636849152000", "115993448647043569633738351989227520", "44051669690745232484972329697280", "82847807738284893517883696352035120087040", "1999161283260834707303719768581734400", "190427848362925085304025930562273280", "44039998135678163902023594147840", "133541764200477547220377110377764183080960", "7928415460201022619122433742570782720", "317810804956633697700602604788121600", "44035190795596884304146569625600", "610042141582833002998555744600718479196160", "16560951539489524215535633076563476480", "1999119594740242369034702845347102720", "44029932478444714788429252526080", "54490951400306374336350837057018648330240", "1999186387891776077059308418467102720", "115993669774083086984004354787246080", "44046534958219067572610547056640", "72541222440180794810606862602833231872000", "7928811306132408019003725912861573120", "190427910569412059394163742406082560", "44039272597047119963307973017600", "93531391432470843749124792334988932546560", "16563434660105299429428336031055216640", "317811128677953970826394401746452480", "44035063291259124966409756999680", "38317473704101585018218081918647229480960", "7929585419207935340201190950185205760", "115993774070531396776921979619901440", "44045809192397923622088895365120", "56743933141747925586206011016285068984320", "16565336498451273893796637589561671680", "190428049682923974088277903718481920", "44039145067769362637915935211520", "36616457782132362024730418169359011676160", "16567995164322579006520695711596544000", "115993790318494412397480363310448640", "44045681630432535798083648225280", "532748638735310084155798932036468646871040", "190427478683080853708654705450680320", "44049214988930810901310565253120", "50643373755233914908295598419871080120320", "317812043206157992897823426614394880", "44041048397805373594640689397760", "1031385488933627329975893648573093547868160", "1999116918449277125848895076528291840", "44030785180074965724961355857920", "1288672578610274184124950077149142298132480", "7927993548900511298464702494387732480", "44029334740627500940109304299520", "44195003090224453087927647052443125022720", "317812334122067224961154486978478080", "190428231195882234306515847232880640", "44045131291893154227762372280320", "150590333436180788406176012931975358709760", "1999139582539459483827444505714360320", "317810719538770987009667101957816320", "44035916198090956978886183485440", "401696221677025897268281343189426928353280", "7928101246047480260765197033474621440", "1999122992595508010683974834632785920", "44030059945224903192093551493120", "74513826641632539533157046973665829191680", "1999166678764467493272977036468551680", "190427897261556637076373066240491520", "44039998133095619731704266096640", "82431043487674845840949575077347637329920", "7928707332496306282861694967600906240", "317811274135908586858059931928494080", "44035190786594873196176340418560", "54702281776671384971156430797456120217600", "7929093931015598220985187048871690240", "190428073513269730331763533131284480", "44039272588266469784222257643520", "80515467012787134659100492174862539816960", "317811303227499510064393037964902400", "44041048411972473043249574707200", "218267105671512243592330842494942891212800", "1999131353700561783454149091409264640", "44030785173065202976951751147520", "76204432008400400234235228945601611694080", "1999165488813947543319249409970012160", "317811374099566759152161987777003520", "44035916185547171008763732951040", "76958294768929747378760387175383040", "44054049594406636086230585180160", "604709584215420522437413405395517440", "143523658913595309030105265188372480", "44059085702743776484132124098560", "3640864924337092945346515800088903680", "200936974515156674981994579697336320", "44048682067069313964537666600960", "28454047920794401330518562753405255680", "321399840099559839800085762319319040", "44040980269626077784113157242880", "430022324284100230018849661899505664000", "2008450044079690832650981513856286720", "44030780673535388517733906513920", "17932801732691505170423191501660005335040", "7931451205316287893275340901177098240", "44029334634005320194068474757120", "32949539402429469444814539666733316261806080", "16560510291159400181916191430971228160", "44029079814372034785969662853120", "3589255529592662595041609167250368726302720", "14417357622877601811131812699114045440", "44029114616737274009234480824320", "999261774702737772039807201519554058087326011516438502596685447823360", "13800045605247034381799201967219671040", "44029126645711510522600677703680", "656823492672427990630523378639831040", "140870868383087897155294677958656000", "87172009355305356427835889659412480", "44067830771588514231637207941120", "3527195962665228246976982907051048960", "201294988940913074434988139903713280", "119937625111637434739476879418327040", "44055204300965773453830134169600", "22336761631080259179435418661934858240", "322397152758344032348779425845739520", "192064819185803493171455892306001920", "44045044484762170307893749350400", "273504155893682659044206346078183751680", "2013832666752939906433910768475832320", "318179771437917654873978680062771200", "44035909120960699612094429921280", "14595884313438116634675622329363002818560", "7932253282432133576080662141012541440", "1999386887948816965888103140577771520", "44030059817278286296844556042240", "15226906607342432827234326796497927977041920", "16560519978736548862080451733398487040", "7927948903405392622164731724080087040", "44029207277758022280071416381440", "4780339873660585393916500101374882611200000", "14417343193409818274562924108903874560", "16560559338459813547191436319957975040", "44029097215407080445012395950080", "6916075849847630878713383630704448309821440", "13800073141327612599829850742167961600", "14417329765783697155912131857822515200", "44029120631261285754064998236160", "3437091991826306135346907705245696000", "201596594462384366986745126301204480", "78720896776126244787012851812270080", "44063678643328450104662045491200", "18064315148191457743209642768633692160", "323501491523224642068906382039449600", "116743045790146640613346177072496640", "44051562270263189910291067699200", "194359597471804854814105214343645757440", "2019888889004738433467019908591124480", "190614168242357848656499263657738240", "44039988180117961273603632660480", "11341584003954847093314457622459575173120", "7933490409551012216856077621557985280", "317818954625397323151343894753443840", "44035190639168494559090127667200", "9197650909612746989422006217411343490744320", "16560531785299531349645367244058787840", "1999113478117193886220163312737320960", "44029932481469980816517608243200", "2890050696959257461039048525032723912591565169173496746212493518438400", "14417299711326879956036435605066874880", "7927944775687759756217210339799859200", "44029224679457150725767690977280", "8501884674303842312193080446251542280929280", "13800068005172418044146839674903592960", "16560534225453434099145726503241646080", "44029103229857305213548075417600", "14973047747486913071695791579212021760", "324702003064392244248810294828072960", "77355887607795896949920779185684480", "44060027452858203272530247024640", "147527757085888558005376040938399334400", "2026574666398542436727994371989831680", "116084694267231701386853450577346560", "44046521843100539999229809786880", "8730316904309603771786179696562515476480", "7935150634922786095598682275032596480", "190431564349438010181064272893706240", "44039272401585419758282258513920", "3067610112048857781286713226800452106977280", "16560591370216358495633751875549921280", "317810081690165745219746553648906240", "44035063311329182518605677854720", "1527128638508391626488158626325716402994129470064360856827893561425920", "14417299711326879956036435605066874880", "1999113043600240097053230537470115840", "44029949883759405072572586393600", "2529925805281032959612602502022521400852480", "13800120881092545096154493701733744640", "7927969619306780967896828954542080000", "44029230692948144802470477168640", "116984293922063183161099439763546439680", "2033869284851188003185132747337236480", "77008955221271180181776803571957760", "44055003835327984017385598484480", "6937878264440836442481359234301312368640", "7937014437735138834817673519683338240", "115995362192859295003499996915957760", "44045808963436936179206754140160", "1132499558255711828008686010991094729277440", "16560744135015342343661225189761351680", "190427442628077209522082292118323200", "44039145100235632207644630712320", "103240419299499141991162292467097791365120", "14419313337012398807814796819845611520", "317811027166870749425572499832176640", "44035080699377720349756932751360", "541608385524310695786277780999809427046400", "13800397235906150383276308569637519360", "1999120422496586762446816502077194240", "44029955894667854978956044533760", "6308773654597154695749393294563978772480", "7937919993504498670753014944492421120", "76959233591707040425690995275857920", "44054294087921523913233279221760", "680015975888305094355540097819433521643520", "16560905277322085484990103129046384640", "115993442766828383028202936939315200", "44045681680533892702278612418560", "71124942991414118316732298143768049090560", "14420222745947502171937890940716318720", "190427920472932373677170757226987520", "44039162484078312389990122782720", "105667023659444809457842631719131996487680", "13801848117764098980741534227449774080", "317811004574465032467462747271987200", "44035086715672619525663560826880", "688667850492342937156038012997920809287680", "16560900210336790624377469180921774080", "76958303357138769921055532840386560", "44054166783915405215981485424640", "46535876219794276101111608699411182387200", "14421767725310661591727073998248345600", "115993712018786927597456152382668800", "44045699056260005492191930613760", "59392552326919253691285765019902368808960", "13803252834246045669286556309158625280", "190428021210303070524632736108380160", "44039168495650845083027122421760", "30491130815084586648597310475397790433280", "14424119952297697340173769945540198400", "76958488970773410272101068429066240", "44054184144367613912863349145600", "35486295308495494972860160465630868275200", "13805414307265198878416562016128860160", "115993802078924785608551193410273280", "44045705062003367057936732651520", "23950954905930455623267012973392916643840", "13808001490513358965201521062738657280", "76958542047452594632591788484853760", "44054190148044940142352688742400", "3447668634609310329782511957474017280", "120031773855960195609695181990789120", "44061732954255383617728919633920", "17896326090649213379740322278995394560", "192475462311192536719774072260526080", "44049106572103227417432541102080", "176443212078057630003580568736639221760", "318383522132073575961486036377272320", "44041037443243298910409799761920", "12144449172970359491392078423168741539840", "1999442174292943011433261384052244480", "44030785022318410406597830901760", "9621967603651754806897051896971869154181120", "7927951307871805176641364533371207680", "44029334741955666513416387297280", "3672065433401620907623253035786454559621120", "16560576653701228349768331840140083200", "44029079813855525951905797242880", "2705491202459889836241101076364656849715200", "14417376540129484327668096855032463360", "44029114616589700056644804935680", "15044175622665718770716796504307138560", "192868719961412361359949718722969600", "116894703038994403619923667787448320", "44055625550223144873295553495040", "134149814371078423974302506235430174720", "318564750364124758562977874674974720", "190698109087859167227909024188989440", "44045116874508282026786755706880", "9292994432201089339495715296405094400000", "1999543186215529196655008953663488000", "317820917998299629757484582997852160", "44035916002334108868681117204480", "5561736058808460136726935518968276592885760", "7927956076552236195706080156167700480", "1999113762166404462872425056184565760", "44030059949725908746078666096640", "5983808016432872937021803504675949442498560", "16560547800007563630479568138267525120", "7927955279434907774607019451539783680", "44029207277610448327481740492800", "2960946000671167346449829030514929958912000", "14417369911714943665919802234246266880", "16560594590833427575222099496077885440", "44029097215185719516127882117120", "110783839611769267630915064320701235200", "318724386136525715817081680481484800", "116114998265680882834958879513640960", "44051652177922917739250110955520", "7026087275103501389840564013324136611840", "1999682007554251806306629330770329600", "190432571877887483566356046314209280", "44039997883105344044793310740480", "2139944382523356295792440619160886155673600", "7927974146801675270565422569913057280", "317810095926476197001569137453957120", "44035190809247474918691589324800", "5017274938419098036318130482458642423480320", "16560556629189351944918661831862517760", "1999113840137284124737271299823370240", "44029932481248619887633094410240", "1971438135462275663511917961997646970224640", "14417405147066882153776547103642746880", "7927976657266703688852364834709176320", "44029224678424133057639959756800", "5407439678868199000233743040914443468800", "1999852382591893255993302819526410240", "115995911064524213157029396443299840", "44046534635032111401220350935040", "905045171206667665012034394663549004677120", "7928014222905366439632359892619100160", "190427450674687464877025491660308480", "44039272621618183069489008476160", "105480642269485058581155521739382031646720", "16563102381311733799223616350202101760", "317811006431375091395526562550906880", "44035063293620308207844571217920", "553596313537235221168084457070057876357120", "14417675190610710593572299801939148800", "1999120262705607629064158397710991360", "44029949880291417186715203010560", "539971608536815988622774391940346040811520", "7928061176675088055312491041154662400", "115993447873331045080378428956344320", "44045809239400227521900665896960", "76130450864685781639310840549510920273920", "16564105123846329681024581862351175680", "190427886893808808061350097599856640", "44039145076476225840706812641280", "110051169367655612165636792929979140669440", "14419188703182210493782583102490542080", "317810966507808824442154534054133760", "44035080700558311970474339860480", "49282679791449175497265500784857930792960", "16566068678358308612952678040653004800", "115993695925566416887569753298698240", "44045681644009339436333829980160", "61172200392514127835022402353342846074880", "14420698437019111727838338302743674880", "190428003414915005797354506352066560", "44039162479651093812299846123520", "36168722129798261527878088607048033894400", "14423048916847210156115324053330329600", "115993794960769559717639901507747840", "44045699044306515332428183633920", "109373045905763271577547450682546585600", "190759538457973595971014173770383360", "44049197252091236124460347555840", "6747298293998672063022823941266944819200", "317825018984164772386420626491965440", "44041048148626754646972951429120", "2995810996771201390542466138946039363665920", "1999114377616032118842575832691507200", "44030785181255557345678762967040", "559797951106856331374433786361057231785158008365177481497317631590400", "7927944775687759756217210339799859200", "44029334742103240466006063185920", "3643063045324612517192439333757137778114560", "16560577248279960655911598692835000320", "44029079813855525951905797242880", "4958275293036798077489290825548095815680", "317830420735526194124059272869314560", "190434724500873295924333908401848320", "44045130944504069831665330421760", "1456966597189892556077891478451656515911680", "1999115786604567769852497669799280640", "317810118209396904138334920800993280", "44035916209675512257175740743680", "9026804071266460386470910497445389071810560", "7927951738558881969269165689625640960", "1999113486337889459599612494961704960", "44030059949873482698668341985280", "3186950491394471356647409753913462284615680", "16560588022381607566359198910340136960", "7927964497503953742678644459537694720", "44029207277315300422302388715520", "787957867144968732942364707130825255157760", "1999118115537295114807367993005178880", "190427456554902651482560906710220800", "44039998156633665169757570334720", "103321137448387709501000048746537502638080", "7928553142306081263293069447984578560", "317811026238415719961540592192716800", "44035190791391026655340806799360", "769977607251082750713775233468531505889280", "16560858154960404769132844751645573120", "1999118233973339810812938211263774720", "44029932479108797575082794024960", "76844966080574293315072208782717637099520", "7928762770623486832662236112051240960", "190427882561018670562534528615710720", "44039272598522859489204731904000", "125518629690817989340085321039063757619200", "16562687192528548939116580361679667200", "317810853545780239651605771253186560", "44035063296498000283343251046400", "66403347963255816409660394156960168017920", "16564633064324349531849485575331512320", "190427956682678522774415155165921280", "44039145072786877025964915425280", "887450699131630095934864439132722330337280", "317810162465753308590522518281912320", "44041048433887205002816444170240", "1228392677921473715075892590535742177935360", "1999116297003377404590204896516505600", "44030785180370113630140707635200", "73838211258296133565761203525947129174425600", "7927945626906936456709963662502133760", "44029334742103240466006063185920", "97728057579936315468089895737702052003840", "1999153938059668486208958452056719360", "317811082255202497624799019773460480", "44035916191154981207171416719360", "2740778750193290233957750161296353331773440", "7927967708043417189959479082562355200", "1999114501758206683429175483317616640", "44030059949356973864604476375040", "151503449463648505315182677767264602685440", "7928359654676449785158933145955860480", "317810715515465859332195502186823680", "44035190797293984758927842344960", "4499451176708466192687907253119660358369280", "1999113931822218284310422179220029440", "44030785181476918274563276800000", "115993422959787754462188907297505280", "44045564536182753064968534097920", "984380763275925648100546320279797760", "236100871007151930724532197282283520", "44047243960081919193720276910080", "6816172489234368014691351529059778560", "333352922106019608858925051957739520", "44040763877364603012077691863040", "89150233627430802976543970447767633920", "2044969630063173181188994303776522240", "44030763435421986517693354475520", "2543678981578900512234763245833441771520", "7952731242189578980700366481307729920", "44029333980031349292919774248960", "154638397812124629404047446792043128422400", "16562275651471089525166403505912545280", "44029079801902035792142050263040", "102602911051906043800606939557591079388919023399418501005346896609280", "14417299711326879956036435605066874880", "44029114617327569819593184378880", "1470374075555215719639538064030981978849280", "13800175125381300260120673606445301760", "44029126644457131925588432650240", "1172651438140196467295658837603778560", "227346273558779386420699126164357120", "128726466612119196021487432126955520", "44054099480010421595088629268480", "6842083901328333045716816707662643200", "333291193154415673054857704043970560", "195879074926471892453622630234193920", "44044847802108868531495781007360", "57533914660511873641530545493277409280", "2071076079126757295338007659680890880", "319575342405710365338702536182333440", "44035882506367284945522103418880", "1074330273424511150983262559188822261760", "7986883420501409142251811463023820800", "2002839926770875773791384894816911360", "44030058145560551360996089528320", "136850180088153958005945935558641157406720", "16562506228364582386576830254505000960", "7928404080533925553873855765303787520", "44029207263738496784052206960640", "374040478900907873202748495620759302292111360", "14417300267045900716487200323435233280", "16560502701020191500341512480311214080", "44029097215849802302781423616000", "3080137117464636813724008710663956793917440", "13800107434355724621035711351740170240", "14417367195171584332845444469641707520", "44029120630892350872590808514560", "6698632122629406317483640966422200320", "333639234425730579698443370385899520", "118037356048090895723439212357222400", "44051380003002511974908091432960", "41856930393513425458233324526349844480", "2099380754643434719507442576696279040", "191297716177862382780901509814026240", "44039951822249474778860110479360", "591958350210254819600711614426251264000", "8035562973785086343304729076244152320", "317980766077417324453551269027512320", "44035187534360106024899106570240", "81843224898959153934485026351887050342400", "16563853567544305424121502096372531200", "1999161875383029747990068865647247360", "44029932457931935378464304005120", "513517143187236086103771612959756156197233130763112705684644844011520", "14417299711326879956036435605066874880", "7927944775687759756217210339799859200", "44029224679457150725767690977280", "10459129402145210396848168098634074685440000", "13800063813410730958294950661576458240", "16560528188987003160059274996838563840", "44029103229857305213548075417600", "32777185215885129023961446915191603200", "2128960409326687311772297540864573440", "116405363446337969084426028790579200", "44046475803421532929915099545600", "377188645083933775956938626893223034880", "8098155962796516607436082564594401280", "190523598382688661807940941989806080", "44039267481912562276257158922240", "39808325893906199416838184564330332160000", "16567394102962514640472391893364244480", "317812586042865219535145426485248000", "44035063263293860950666176102400", "14333316583825544826260355071793522467143680", "14417314213117441725230643000775802880", "1999113322426891132970312800445399040", "44029949883611831119982910504960", "2441220704468489905824286600455791240966820420088995207653246789222400", "13800045605247034381799201967219671040", "7927944775687759756217210339799859200", "44029230693686014565418856611840", "261057125073656124249152507985317068800", "8176246086761866233917383223971676160", "116044984245621524742163710879989760", "44045801811560471825744162979840", "21964794266418183830794331976403192381440", "16572997288677536291349608051182141440", "190429061544163584972385246123130880", "44039145013683509013799722024960", "1918235939482945774536841112878961645322240", "14417408071352054329428044202576445440", "317810101497206373785760583290716160", "44035080717160381636812877332480", "1610048871036593808502990938103507876577280", "13800163889160505247065025359474851840", "1999115525805418556028701613490176000", "44029955897029038220390858752000", "12198103833405257753026863520368725852160", "16583015553963545669675798394065387520", "115994525964362757732095182975795200", "44045681524326863886106684293120", "810402532188978489204037444839132553543680", "14417556203895468050261990322764513280", "190427455316962612197185029857607680", "44039162508944523401350510018560", "86524282975940948062120379281293925416960", "13802246971483580768695693189998182400", "317811215952726740445393719855677440", "44035086711614335829447473889280", "713196304337547565959823970914524148531200", "14417591163670348105325764605923819520", "115993441838373353564171029299855360", "44045699095219528975866365214720", "59806007137319092744217645173472640368640", "13803230656724327189802228477276979200", "190428016877512933025817167124234240", "44039168495872206011911636254720", "43386464545877016868406588297246649876480", "13804436418214458896350554137391267840", "115993733063767595448846058877091840", "44045705071964608857739855134720", "6147716242372620689757163396886691840", "196514507691727016963147261269770240", "44048899376281543152524266045440", "36312307797753584361224980237438156800", "320616122543608975469216156300083200", "44040995021339739576999499530240", "571858066503639210761889069747520143360", "2006126099863847935568762062472478720", "44030781791703227289708114739200", "89826159490242587913950318324532841021440", "7928644547968705098908684625924587520", "44029334720557443387913383444480", "84501425697454167187185545260690372873420800", "16560505213322787164442684562310430720", "44029079814372034785969662853120", "5377219221758183087456334715461493315338240", "14417338366817004792679218247096074240", "44029114616958634938118994657280", "26937007347380876835558603601225973760", "321604423927362199945558240442449920", "191783195099763800961055199330304000", "44045059316977423238448288890880", "358618233110107201705492555568271851520", "2010319545555586290959481868753305600", "318091944234405504775675525359206400", "44035910803672694015873750138880", "50874743557935525395319116462170602209280", "7929180400682457602872003248154214400", "1999191601456908714305979785171435520", "44030059911946976883121638604800", "34544192814480049263098186728653967903948800", "16560509906933760488717653652841431040", "7927946595169475309012239342003814400", "44029207277831809256366254325760", "9440763668004885244773953432758156630425600", "14417321728496677721836919388383477760", "16560531017447879169777145628149678080", "44029097215628441373896909783040", "247283381276635531101758773500271656960", "2015406190769638925786070270471045120", "190574167459580944859150448202874880", "44039990315808203151393093058560", "29059682720082808026549304705952073646080", "7930108235639361644603166391365795840", "317813524401414997850060080765992960", "44035190743429492063696142991360", "6666019626604150557122701027794246508216320", "16560543109452754778190370743716413440", "1999113643130732560338000897575485440", "44029932481396193840222770298880", "72497410444840099217353069594610007256596480", "14417302578454039380308468389946327040", "7927945642651986331370838096221306880", "44029224679383363749472853032960", "17903629218440019418067291813235665141760", "7931456921272305536132444291208314880", "190429436021025468798587994038599680", "44039272515438724181217206599680", "1532661710958105311027824947692769399275520", "16560680906976379272608472967560560640", "317810114495576786282207290243153920", "44035063310738886708246974300160", "1515732247820039999829847043887030798909440", "14417436846707325937689115697369579520", "1999115680257781269993176248929484800", "44029949882505026475560341340160", "687585046309315658781863681531603834634240", "16560900837508163027331022791376896000", "190427463363572867552128229399592960", "44039145099128827563222061547520", "87855305559327590306081158404246979215360", "14419666018566551283893018881677066240", "317811198312081180628787474705940480", "44035080696057306416489225256960", "64257061431886082319979453949499660042240", "14420535233967745064862973361525882880", "190427974942294102233709338741964800", "44039162481200620314491442954240", "240522280600077478089531662533782405120", "318230537192533679389280621234749440", "44041040371922175028822647767040", "33663712687802455790592487095085113016320", "1999231767601394928270178150829260800", "44030785124365798622358707896320", "10377026085077096890117877797394681042042880", "7927950832560858530398529816195235840", "44029334741955666513416387297280", "1823848090141723932144717030723469990669531799507699258406063455600640", "16560501967811517607349981418199449600", "44029079814372034785969662853120", "23096125493626051702368852417697881784320", "1999286094232505517827687864315412480", "317814421907943479747570798910504960", "44035916127034098806957243105280", "3441079715323794776711833295473661014179840", "7927963041028811897206257346286714880", "1999114205000767890987977004055265280", "44030059949504547817194152263680", "312786675965468578555095671245231040090110874374276305470643052216320", "16560501967811517607349981418199449600", "7927944775687759756217210339799859200", "44029207277905596232661092270080", "1178993603060383872078050131238321966284800", "7927998086182869036733299136124682240", "317810134302617414848221319884963840", "44035190808509605155743209881600", "720460219902477949407852654091170993930240", "16560882636346564798043181400467701760", "1999118590712842069253364723650396160", "44029932478961223622493118136320", "79194805576652060212255574392834181038080", "16563965674601207770093715947907973120", "317811324272480177915782944459325440", "44035063287495989175373021839360", "1770727676510529212606809318469930015784960", "1999115300558359845431794020542054400", "44030785180812835487909735301120", "1230523128434202748485207442946689817640960", "7927995853732093503582411215119319040", "44029334740553713963814466355200", "291997384050188559698739588369242149355520", "7928160031100299523490093233571102720", "1999126730304000062396593016112414720", "44030059943454015761017440829440", "190427410596378693012981478556958720", "44039027989531353760780655001600", "1986916659991994904660662323532267520", "378323395054108909278007323336376320", "44040072264804667819131461959680", "19371347215791672789897238109937991680", "2229161336599612586411393073744445440", "44030685100806768676296850145280", "505415197230867789426580319670317875200", "8054284310805067811995500148099645440", "44029330906508638707740041543680", "34903469488433861952978469163053539655680", "16568363089174033970619441405776363520", "44029079758884228612251528724480", "3532100478032124303841041891406219743068160", "14417358559978868737047517478466355200", "44029114616737274009234480824320", "31916553904582171364914570744404054135275520", "13800051572098680924197094398739087360", "44029126645711510522600677703680", "2600784069056114180816708679027916800", "362052000309424757299719709875240960", "205471905405790321007158235108474880", "44044385429672507544062719426560", "19313275507969917693212124117404221440", "2229932890814393078509252660565114880", "323127276176174114901812451685171200", "44035815805597045558634604134400", "227657247065228087047295855272667381760", "8213989046389076388932487658057236480", "2016823253595110856547558166731161600", "44030051434487483392895377735680", "9471001610742479742423526178247168491520", "16589509523322209308350191473294049280", "7934586624895326596598198676676935680", "44029207073220523990780634726400", "1627527393291852533550668542161257498605280391100821013305608141537280", "14417299711326879956036435605066874880", "16560501967811517607349981418199449600", "44029097215849802302781423616000", "56018537457529454958356500561104110899691520", "13800049004862496016807367781405163520", "14417303421858719582812286490016481280", "44029120631482646682949512069120", "18431974387076850266796527467175608320", "2242311760072941544510025627766620160", "192415322100886518784972680069120000", "44039892933527776655350290186240", "143086923503169040543063004873647718400", "8392969693248118369287456486850560000", "318517507167890520584733517613629440", "44035177258269278371703114956800", "3577459414355600763190712930154168975360", "16637519100690602988700294727451279360", "2000230788636776147751415869037608960", "44029931939726000859817421045760", "1908650900926773991045098893061326666465280", "14417408615523415660919912069679022080", "7927977706053373534045574503858176000", "44029224678424133057639959756800", "4446134534647541936567782122551201884235126651746254954722721760542720", "13800045605247034381799201967219671040", "16560501967811517607349981418199449600", "44029103230078666142432589250560", "104323425657585349564469139742245519360", "8579970200741375470187846290825543680", "190775644057884698711172026267074560", "44039254032981753945029561548800", "1766601283922867631177890430828612157440", "16717212724500933526674248963362652160", "317867232739504403703821300599357440", "44035062214338205943249959649280", "315348012327095209096739112788615831224320", "14417958881592388377628398884959027200", "1999125716837306963064263833414533120", "44029949877635086040101037015040", "105568223011862757443738001590673518163394560", "13800047409215813817299364512614318080", "7927945371059547400027671113603481600", "44029230693686014565418856611840", "1048948866046501540787608147992520949760", "16826148332430481171709042843336048640", "190461987344873467935925864287436800", "44039143253052467642671532605440", "78413042977037342272227447030371655352320", "14419951014569144232101300144261038080", "317811336961365580590885682198609920", "44035080693400975269875059261440", "3973528291588733507110745560741296860037120", "13800093532908053465907302235321139200", "1999114049368493577079628485990809600", "44029955897693121007044400250880", "50478263177262620779666430778272561233920", "14421418670688710464434163137663467520", "190428129065828993263006006892298240", "44039162472936478969469593190400", "956650337474343846031713610184163065856000", "13800244679042407508964314570513448960", "317810154419143053235579318739927040", "44035086731979541286822746521600", "813751393290492770452863410061826515271680", "13800279638024232226360894932564049920", "190427455162220107286513045251031040", "44039168525977292340205517537280", "14246531201658812704100570528187678720", "325061484449095196872217925380997120", "44040912290127539207684082892800", "110316996854620818334866916614686638080", "2036008639537630861162844734441390080", "44030767607927922038189429882880", "2962815189003661630817235246586905231360", "7949215403965295704305729865085091840", "44029334087834121659678010900480", "1507054584679816173320619466489295473213440", "16560683947453829823060796507957493760", "44029079813117656188957417799680", "92791533418271901324655478323037679302737920", "14417301951379381042924084769870315520", "44029114617253782843298346434560", "71285043570824395256745796145428561920", "2056793599933324082026883367504445440", "319233285646030374023449544585379840", "44035889008106701165167567175680", "1380928790855460842746683383732691271680", "7973722102227279443381430698366730240", "2002011271856099158519347552410664960", "44030058546223832641966127185920", "605346405308562732642047047147983281848320", "16560955026960043013577818151132856320", "7928048605722816935255639570157404160", "44029207274732756251983060664320", "1376261799679320273792909738316023314434695758768408547215153005854720", "14417299711326879956036435605066874880", "16560501967811517607349981418199449600", "44029097215849802302781423616000", "795430104150234606103278138816001474560", "8007757010846701550438907395482583040", "317937078863945933717513171097354240", "44035188372358795805373640212480", "180857703759609947330605713367422751211520", "16562018493432359062595978987632066560", "1999135141081397911492474331599994880", "44029932470918443206355782205440", "30145718594353913154980827584286429701734400", "14417306606459470644441729693363732480", "7927946860649585296383862932661862400", "44029224679383363749472853032960", "72192356232997038541215093068486085181440", "16564301721200682657136754816219873280", "317811447756999096632026660507484160", "44035063285134805933938207621120", "2903870909042199409451397781568045721845760", "14417371291495831515040386976862699520", "1999114419860735959456027630286929920", "44029949883095322285919044894720", "842620609905580929000027408181684013629440", "14417546396586306195465281930998579200", "317810168655453505017401902544977920", "44035080715832216063505794334720", "743238454484866941561854831601962188800", "2004504625922551938085570507104583680", "44030782573476241133516134809600", "279611311200929415636511890204994641592320", "7928169566642937128919128660036812800", "44029334735167264694291296419840", "49880787150976403603958146011980656573153280", "16560507465928773962208598478322401280", "44029079814372034785969662853120", "106842459817914611479780320243355578531840", "7928533090230696171229952181660549120", "1999150449409238088222899494862192640", "44030059931943247459022721515520", "8204433873354010696661047150326978497740800", "16560535394958600587776918163596247040", "7927952436466921929513650263362109440", "44029207277684235303776578437120", "1798103868446355290425348997118715200798720", "16560654491134822542273822753848033280", "1999115266205523755262613437882040320", "44029932480584537100979552911360", "4039576894082733756762195730557953774714880", "7927960334853200393146922550322790400", "44029334741660518608237035520000", "317810048884754704157285817054658560", "44034946221211470458001488609280", "5501666670607857411061979502901985280", "3140124248472370094748071961003294720", "44030432798785114448068698439680", "84738839328425685695147247123667353600", "8746218124651927436351204691919503360", "44029311865041536061860130324480", "6011509398696045922958794326723243540480", "16606248850755505870526132234622074880", "44029079491922948377527846174720", "116355012650140626476394207985848087617964330423714520042435006955520", "14417299711326879956036435605066874880", "44029114617327569819593184378880", "5841632793954865614633987136005661041623040", "13800078206011112699896238919269744640", "44029126645416362617421325926400", "8366703123855321983228853527720755200", "2626737095781125455265318131225067520", "330358758313476396107017480380088320", "44035684440872260427566220574720", "87600804581181447335442741008007168000", "8716824557927778372569186131739934720", "2045799655571001416510467302783713280", "44030037819609765374577243586560", "1688293996045934567210601338712254054400", "16724553370802179762691864595718471680", "7965348714100323126341715813350768640", "44029206129632671132393002762240", "253192112421260444152331149455405997563692146984857828712836916838400", "14417299711326879956036435605066874880", "16560501967811517607349981418199449600", "44029097215849802302781423616000", "14412512266981495617269968761557192225587200", "13800058818864271208990639507405537280", "14417314133425051696234570928388833280", "44029120631408859706654674124800", "74847892206621042328976134310335610880", "8867161092185014196433162452808499200", "319165249389926279229289632607764480", "44035164902935245706268690350080", "941174030917385607401682802022012682240", "16857112623840729794559351376387768320", "2003368324377597943855165133700464640", "44029930421854111498706068439040", "91191896695457684898565808052400690298880", "14419579424834888589874939024071720960", "7928634066910676863046155257123962880", "44029224658206501552854363013120", "1703058429971912151929705235052861486452387579735526921259734825697280", "13800045605247034381799201967219671040", "16560501967811517607349981418199449600", "44029103230078666142432589250560", "571294955824608229610644822308453089280", "17054883027060271057881583080670494720", "317986944017183378121864701993287680", "44035059917792355742713780633600", "29899525510637097790543562788179856588800", "14424254965752201921123027122084904960", "1999246715301827410679543188464599040", "44029949818900652909410033336320", "7020284580872231911719979650254833063034880", "13800072732594628691403637401971589120", "7927953728663551999193891718656163840", "44029230693390866660239504834560", "12195503141716239130477936245939099402240", "14434363750858022960809222764484362240", "317818331013102533143245930249584640", "44035080559182465389564838543360", "567679183526701209484036420782508694568960", "13800381086784909774409655046541148160", "1999120083610501008075170213674352640", "44029955894815428931545720422400", "101336350171394520165555950258330680688640", "13801925159782532306165356267202150400", "317811045426486328884866683408220160", "44035086714860962786420343439360", "42304436408405993411688950237579182080", "2098267512613791569364009296509009920", "44030739354378189910676684144640", "429045191313131109246602842110311792640", "8077196103021166171771718513763287040", "44029330223757747051604542750720", "44632280564259441918417530640056702730240", "16566648909404245064940786009935708160", "44029079770985292724604951592960", "18597871504276915230939048102516454840074240", "14417310887797725260458863795822919680", "44029114617179995867003508490240", "227813588949055434480403297429534801920", "8213785663866025276561299676940206080", "2016810991934421426696335928128962560", "44030051440316654520187575336960", "10493676176892990118700597947531725373440", "16586678086689801718915794183483555840", "7933938845631803724961536246483517440", "44029207093143007590386879692800", "469469887788588899428882966762948020412244034626890689149622414213120", "14417299711326879956036435605066874880", "16560501967811517607349981418199449600", "44029097215849802302781423616000", "4352799244168359162518962319602231541760", "16623748076172943957952850117399674880", "2000031599461522796566504743465123840", "44029932036239365853465452216320", "1980942307625427086404289965860205803601920", "14417404641213633600789829424743710720", "7927976504303737584653108051108167680", "44029224678497920033934797701120", "230931364221884965968234471921269468037120", "14418199855441358055951131368677703680", "1999130349557104604989806981257625600", "44029949875347689774961060741120", "3528525271790651572733913696654537523200", "7945797515560883001414107429307678720", "44029334192759201950937567723520", "13615751662114273470878355809886417400627200", "16560522109966383370538027723626905600", "44029079814298247809674824908800", "695276237524198001554983045268467414466560", "16560896425083663938860883729071472640", "7928035175775558242944767549977395200", "44029207275101691133457250385920", "1999113043600240097053230537470115840", "44029815418210728127234430730240", "22426619360790086958379077356759285760", "12262982987016860828012685120126320640", "44029248301177019897418157916160", "676338098984027355458469312135482572800", "16976172682697810625890718499366502400", "44029076948116940612989715742720", "25563800343696629602255506303514403510010045121042903194721918648320", "14417299711326879956036435605066874880", "44029114617327569819593184378880", "3301536103739749014695474013710627981230080", "13800103288107676792035219810822389760", "44029126645121214712241974149120", "49884629837214163998748481229045104640", "9425973232364817853660518507903713280", "2082571534140689200042696614850068480", "44030021087527446804535313694720", "726437359498055911070524114388165591040", "16946836896863680833255420031055953920", "8015420746171003034128756885621309440", "44029204609325811553551997992960", "48976023498134715191725590614642981574544315912677610192109568000000", "14417299711326879956036435605066874880", "16560501967811517607349981418199449600", "44029097215849802302781423616000", "328615117924044627918667452856308843117831946573885217672497673011200", "13800045605247034381799201967219671040", "14417299711326879956036435605066874880", "44029120631482646682949512069120", "371985310791622779620966214434260254720", "17332114468136023116285298128935976960", "2009914670766552802530733868156190720", "44029927270043419064703276810240", "89375411709934755120506850625476813127680", "14419625765688891067497173144033034240", "7928648077451813980198313521179525120", "44029224657763779695085335347200", "195585740922556559141511764493957470155691259647725141785118664294400", "13800045605247034381799201967219671040", "16560501967811517607349981418199449600", "44029103230078666142432589250560", "12500149824559101818432217597496031969280", "14433947395432407952918426830828994560", "1999432807148836375043013205693562880", "44029949728659180900823227432960", "32544571763892037976503770722401072505131742851078393750078976163840", "13800045605247034381799201967219671040", "7927944775687759756217210339799859200", "44029230693686014565418856611840", "232265838911950968921540401093842493767680", "13800865581950679036106500597822259200", "1999130250135045199883056871532134400", "44029955889871701519791578152960", "115204554311812562935873575894877470720", "8513834919713505869984901747777208320", "44029317914835722475623185121280", "3294412257978340004292647607483425095680", "16644169639734332471460254619701084160", "44029079225994685810931894845440", "62923285060934258967127108244695394685217372801813957580928665518080", "14417299711326879956036435605066874880", "44029114617327569819593184378880", "1223063158047723477378121596387773644800", "16787812056170177737981626163648266240", "7979669314380640467289923908743987200", "44029205692887558443247210332160", "276500637225632724249952341666674119802880", "14418051497554171558951107665162403840", "16561493888332318495736533479032094720", "44029097208840039554771818905600", "80066399739132916020209018058681750650880", "14419896255780903053264605420757975040", "7928729855732123545901070408650588160", "44029224655255022501060845240320", "71409820041997627725573674628112868966400", "16564343370029822485818407687867596800", "44029079787292214485764137287680", "7927944775687759756217210339799859200", "44029090218261905381824974028800", "179957430309246696769637218092696207360", "18238931471253236453892596346409451520", "44029069042063791549988495687680", "66543523236574779043402401041010665717760", "14420424036061744695316337069779845120", "44029114588181714183132196372480", "288021773478992447517198512430268809216000", "13800706841305640547748325746834145280", "44029126638996895679770424770560", "711941197311141430378101947861135523840", "16954890577168685453261100704291880960", "8017221942196864292415346107324825600", "44029204554944810024256433029120", "15837443801979768966496805479201202863539122231435785744070737920000", "14417299711326879956036435605066874880", "16560501967811517607349981418199449600", "44029097215849802302781423616000", "69811187292030655834908976400808875370527966003769110026715324743680", "13800045605247034381799201967219671040", "14417299711326879956036435605066874880", "44029120631482646682949512069120", "1155754024525478895820136104773896110080", "14599418210065681264998018249759129600", "7982702468912945405655468772499128320", "44029223002131605591511540695040", "7949542739106064566599348114938397970618653081466343353814446243840", "13800045605247034381799201967219671040", "16560501967811517607349981418199449600", "44029103230078666142432589250560", "5992250950504137174635542101374820497294836787689536482014018928640", "13800045605247034381799201967219671040", "7927944775687759756217210339799859200", "44029230693686014565418856611840", "376958959471678423887688655722701127680", "17321465893899238402506503449907036160", "44029074671788721917239133470720", "89629941927709642955380762915667831685120", "14419619159112386411267462350849966080", "44029114595634198788910828748800", "33168989829289573825231492297960414248960", "14423569088825941602702252558495252480", "16568774369896571685477838159054110720", "44029097157410517077269771714560", "16560501967811517607349981418199449600", "44028962755466213698081924055040", "932837547661118917951572769997269600402194680962962302735556280320", "14417299711326879956036435605066874880", "44029114617327569819593184378880", "1803113430464864694402172514346497262054513844315837175605147729920", "13800045605247034381799201967219671040", "44029126645711510522600677703680", "2370044616390497280563581589812433387520", "14505538852327444236317557728372326400", "16677031424611159863717046929724538880", "44029096397921170074502810828800", "622978539338722755793384670029713421603870465955612897984863272960", "13800045605247034381799201967219671040", "14417299711326879956036435605066874880", "44029120631482646682949512069120", "1520256059164196003617442835726839316480", "13926462345578090004418755580982722560", "16742886110726047119475126400062586880", "44029101954892141815043235512320", "977808259852717749703953642564794449920", "14633056905897924455198595270542622720", "44029112634745303753592458444800", "14417299711326879956036435605066874880", "44028980156796407262304008929280", "492972228115022701660657078345263686286239272053874129472889815040", "13800045605247034381799201967219671040", "44029126645711510522600677703680", "9151602453712764620234333700354076973360872637017171841809121280", "13800045605247034381799201967219671040", "14417299711326879956036435605066874880", "44029120631482646682949512069120", "13800045605247034381799201967219671040", "44028986171025271101955174563840"], "dual_psd": [[["1183643321456364109042712349604383797792370563342792562573312000", "-301924728059929609352114073440221522869346099888409009643847680", "309344801054763453403357468225623601607142423732893063797800960", "65011761460846162954516564638689345221404200397020759599349760", "-82408721889944400414596314439910126592349922992792903048232960", "-27815171696169212450632467166173764970839240670223207476756480", "-32247058658586585691903883487327224644645872763457830807142400", "-9597330390530918637301415374831230950335253024905225127854080", "-2403659623722086710772699232635123285018196901974595935928320", "3418622863204027058758873934756782045865944441895744113213440"], ["-301924728059929609352114073440221522869346099888409009643847680", "395741060062138320262570675457546409084233001400739306793861120", "-106362716182290967723623717896236512394704457053011137108377600", "-5248807082288898531065943967343874052975228797784873154641920", "6006841937798522342882512615154687653485290028809501760552960", "21231779031263345502159374491371166673404452226029687731650560", "-4953764287115741681319942192023672811559703584048466645483520", "1761572108480101026138163886549107840636733679264746459627520", "748387548739511776388311481687357337052554125163362758164480", "-425946939610090147023355424677996450788567209305370378895360"], ["309344801054763453403357468225623601607142423732893063797800960", "-106362716182290967723623717896236512394704457053011137108377600", "83212097121330209963334959795704550183562774975556580875960320", "16014462838353047830542532558618127863506473155257786433536000", "-20244195404810570613307824068282587890176449500712519335936000", "-8487206733762823731848628697426672633400195620101739102863360", "-7292498088531837746827023928560858835582373777065082345226240", "-2449122678744799046602681056506269630656668793957759791923200", "-639846859124369229629142779934964232800820073941388566200320", "855031167676436461679998013723771811328650795038867435028480"], ["65011761460846162954516564638689345221404200397020759599349760", "-5248807082288898531065943967343874052975228797784873154641920", "16014462838353047830542532558618127863506473155257786433536000", "3973852078120120506839003621709396132298468007093815801282560", "-5060235232144812201788282414992299865350600367395030108733440", "-1025027514272038632021415539490520024927089221389341226434560", "-2239855270712036825415419320419979277529413972320160223068160", "-551548558666154836100046231020451430968109621181308049817600", "-127211230409450066773557145180493251346230827916699694530560", "203631620504811522444778159138631149374764363381180517580800"], ["-82408721889944400414596314439910126592349922992792903048232960", "6006841937798522342882512615154687653485290028809501760552960", "-20244195404810570613307824068282587890176449500712519335936000", "-5060235232144812201788282414992299865350600367395030108733440", "6444795402965207046771296439396591594937314113263908327260160", "1270645913318538680381223339352755713989060485622520736645120", "2865968266210475360429340063346198432670123862855245962936320", "700533969011899062002327333180095111080243681136942063288320", "160978216815531334126295459431440828392883065959365413437440", "-259027719951212797990899480660687545417389958761613843496960"], ["-27815171696169212450632467166173764970839240670223207476756480", "21231779031263345502159374491371166673404452226029687731650560", "-8487206733762823731848628697426672633400195620101739102863360", "-1025027514272038632021415539490520024927089221389341226434560", "1270645913318538680381223339352755713989060485622520736645120", "1280658907978142399205783254286713931651472967355157991915520", "173240218277648246066740887460320669523768689243394922250240", "195083831026600157088108482693304508719082919045596950036480", "62484374299392240711384318619477135884869822496446758256640", "-60551140141215308565948549428910972123248029259245195100160"], ["-32247058658586585691903883487327224644645872763457830807142400", "-4953764287115741681319942192023672811559703584048466645483520", "-7292498088531837746827023928560858835582373777065082345226240", "-2239855270712036825415419320419979277529413972320160223068160", "2865968266210475360429340063346198432670123862855245962936320", "173240218277648246066740887460320669523768689243394922250240", "1423504950140528087251108876464155898772638237826294606725120", "289856543400665191226838345558028286197729058375749242716160", "59892032115574828136042419104601692505186805367379549224960", "-111582029883811917577673657120225862898159780692018163875840"], ["-9597330390530918637301415374831230950335253024905225127854080", "1761572108480101026138163886549107840636733679264746459627520", "-2449122678744799046602681056506269630656668793957759791923200", "-551548558666154836100046231020451430968109621181308049817600", "700533969011899062002327333180095111080243681136942063288320", "195083831026600157088108482693304508719082919045596950036480", "289856543400665191226838345558028286197729058375749242716160", "79296738927983155162220862028959917263517465275535626076160", "19198238859548429094028106991784774594482993698016382156800", "-28680041030973389714627075270542937877518193998751407800320"], ["-2403659623722086710772699232635123285018196901974595935928320", "748387548739511776388311481687357337052554125163362758164480", "-639846859124369229629142779934964232800820073941388566200320", "-127211230409450066773557145180493251346230827916699694530560", "160978216815531334126295459431440828392883065959365413437440", "62484374299392240711384318619477135884869822496446758256640", "59892032115574828136042419104601692505186805367379549224960", "19198238859548429094028106991784774594482993698016382156800", "4938584242317033424761252013553577202045148607163913994240", "-6752993397021274265235361960707979944071939035787113267200"], ["3418622863204027058758873934756782045865944441895744113213440", "-425946939610090147023355424677996450788567209305370378895360", "855031167676436461679998013723771811328650795038867435028480", "203631620504811522444778159138631149374764363381180517580800", "-259027719951212797990899480660687545417389958761613843496960", "-60551140141215308565948549428910972123248029259245195100160", "-111582029883811917577673657120225862898159780692018163875840", "-28680041030973389714627075270542937877518193998751407800320", "-6752993397021274265235361960707979944071939035787113267200", "10498052978157734544535130044268103537028281416988418375680"]], [["69290441950850092405690788353779292995975695167198577492995604480", "-3248663571616807185527189697306019563831414374711125452552929280", "-1281966998312268323572377670653498621197878483055308988838051840", "-119056999781483499768923087275997836543908379985457423423897600", "429541385385645650472608256276258313622890671340545701817876480", "786454058687445855638934817967848886691308850563787162176716800", "199159466660127607620193512746094869373913751949949074092851200", "-266660955914599139336466915315542912005248396482054868267171840"], ["-3248663571616807185527189697306019563831414374711125452552929280", "152312710157574485366545625051558816900724242884206219189288960", "60104674904312924701325036659293124523716546727504894251499520", "5581955133298878335725369717853271940072329443630235380613120", "-20138931314567016864335205438681610131467642815796081086955520", "-36872685168040651400345015258398916873050012061137188767662080", "-9337537560235619444205686046232193456357554000087551238471680", "12502326570044996976200491258852538624766687124353908924743680"], ["-1281966998312268323572377670653498621197878483055308988838051840", "60104674904312924701325036659293124523716546727504894251499520", "23718125306914784032172391604214917164772099138627058427494400", "2202715704226508776432505031162152932766040682750074578534400", "-7947097247039187460839465400657217406695675635561984803471360", "-14550464978145174531345541327387876009470452932267716284252160", "-3684719803647084630741476372573498238270404079358672487055360", "4933588754757895816264058678975632374614715798356886804234240"], ["-119056999781483499768923087275997836543908379985457423423897600", "5581955133298878335725369717853271940072329443630235380613120", "2202715704226508776432505031162152932766040682750074578534400", "204567452564707748611062867035176403084195790151944178237440", "-738051413530773735637659966334340316129704443335716099850240", "-1351309907356555898658393439131677935303795596015666966036480", "-342202010999646677924177023637426968578695753299372749619200", "458185176428436839525283763128722445254140002406385980538880"], ["429541385385645650472608256276258313622890671340545701817876480", "-20138931314567016864335205438681610131467642815796081086955520", "-7947097247039187460839465400657217406695675635561984803471360", "-738051413530773735637659966334340316129704443335716099850240", "2662788641035015687231868157098639675822515681432056480399360", "4875341481446920850596100171181322411744041302842888452833280", "1234618091807509094088886929560481724641781172498559601213440", "-1653069502905836668562737900467219188339924999104236953272320"], ["786454058687445855638934817967848886691308850563787162176716800", "-36872685168040651400345015258398916873050012061137188767662080", "-14550464978145174531345541327387876009470452932267716284252160", "-1351309907356555898658393439131677935303795596015666966036480", "4875341481446920850596100171181322411744041302842888452833280", "8926339174812671504031276071046691503994674237438143684935680", "2260481625907176011512089808138528430304256727602261257093120", "-3026630876755977274518166143001466951814395407821589551513600"], ["199159466660127607620193512746094869373913751949949074092851200", "-9337537560235619444205686046232193456357554000087551238471680", "-3684719803647084630741476372573498238270404079358672487055360", "-342202010999646677924177023637426968578695753299372749619200", "1234618091807509094088886929560481724641781172498559601213440", "2260481625907176011512089808138528430304256727602261257093120", "572438160929638214746949149866099078015753083239581414850560", "-766455693798324905955259902001908817154947986617656147968000"], ["-266660955914599139336466915315542912005248396482054868267171840", "12502326570044996976200491258852538624766687124353908924743680", "4933588754757895816264058678975632374614715798356886804234240", "458185176428436839525283763128722445254140002406385980538880", "-1653069502905836668562737900467219188339924999104236953272320", "-3026630876755977274518166143001466951814395407821589551513600", "-766455693798324905955259902001908817154947986617656147968000", "1026231950717344121716778817730241819350640726929408933232640"]], [["6220570535128122839262807174704679817109913900912972860888186880", "-1382718339807719838917575083207064364376816201873957020510453760", "-26561999165596942503028612626828641883592684455279090582159360", "-14731230508320267271288462771852871621188778393360669658316800", "-269942287909747528091388959218232036822781856428723010661253120", "307393575044720828116866173427554082362556758409617947534295040"], ["-1382718339807719838917575083207064364376816201873957020510453760", "307352837885831974011674993601340345298934339350636276880506880", "5904243538566639775714834875491871812025558216120605280829440", "3274481412398275605914402760799092277674933609236483014656000", "60003202290636166641754388566954572616010610349945964514508800", "-68327934126486318215284033442183685550569800474363953655316480"], ["-26561999165596942503028612626828641883592684455279090582159360", "5904243538566639775714834875491871812025558216120605280829440", "113420432368530473054732939886860495111925118897697587200000", "62902740232678654892681396414945749773001118288635609743360", "1152660641934246841136622044972611981484653053935075941416960", "-1312578619234250747829269640252003624854923935073447559823360"], ["-14731230508320267271288462771852871621188778393360669658316800", "3274481412398275605914402760799092277674933609236483014656000", "62902740232678654892681396414945749773001118288635609743360", "34885731310945763773711793510657498838051431580676946657280", "639263238747270598253418477040391784090341225547778133852160", "-727953422469657691881069686802510381057807270980299102617600"], ["-269942287909747528091388959218232036822781856428723010661253120", "60003202290636166641754388566954572616010610349945964514508800", "1152660641934246841136622044972611981484653053935075941416960", "639263238747270598253418477040391784090341225547778133852160", "11714172902702753998577305605532077929437140293246714967490560", "-13339375298092256746563306212541810261002747568322503801569280"], ["307393575044720828116866173427554082362556758409617947534295040", "-68327934126486318215284033442183685550569800474363953655316480", "-1312578619234250747829269640252003624854923935073447559823360", "-727953422469657691881069686802510381057807270980299102617600", "-13339375298092256746563306212541810261002747568322503801569280", "15190055228081779553557829848343126243048581627829753437224960"]], [["24000296687297811055837756868642782074758797732671620382720", "1568279548580088929551727535675303191691260123247091384320", "-2818229576830150049412671416916116919225624739271126548480", "1090478339642769720401577164990366895877646129718281078046720"], ["1568279548580088929551727535675303191691260123247091384320", "102477930774758361721485318158591217692224060654658519040", "-184154882172161349949527679597407612210835381510251479040", "71256405723369249860243247977594687318029957625157821399040"], ["-2818229576830150049412671416916116919225624739271126548480", "-184154882172161349949527679597407612210835381510251479040", "330929990208153630165349346536606078948723882004054016000", "-128049179962862393537168737409788367996548417842358800875520"], ["1090478339642769720401577164990366895877646129718281078046720", "71256405723369249860243247977594687318029957625157821399040", "-128049179962862393537168737409788367996548417842358800875520", "49547012885861838317784275051692684575272539661200828693217280"]], [["1175913103134583689957948013726924800", "-209597876150518331952508291692625920"], ["-209597876150518331952508291692625920", "278256358056559134589402698240491520"]], [["403367272959322645902076090219562656609361798935902843253051883520", "13626624041788832518178037411975008113075939962453480397445529600", "3605705130888010845539176351417649128861017299563103090355732480", "-217338045382052871826590272754868582461798278741723968060784640", "-95821461041381444055829797129335270480439920809921565310320640", "-636585255410304257411501967730325277883447720058425680876011520", "-426550014265104220750498966614193940506229562235488246599516160", "-207155547359926079325301038157267311799985760344485064878325760", "19302448823143169801989611799889118247630717817744364719308800"], ["13626624041788832518178037411975008113075939962453480397445529600", "2973675013368939323915688321407219444884956677535047019292262400", "-93633520827980855842422283636237467482045831618040029616537600", "40224794978674966424275549169474519003808309254409641420390400", "-29047233056354067063191517471108476504916813936426941310566400", "-126799085098067878126868483565894733368411823955591582523064320", "-81151925196818477664757051515428838259650784323742599342981120", "-12382059440740960228641938872184415775016403820186355556679680", "-23163250182046992908914014635514274863892427300283907791912960"], ["3605705130888010845539176351417649128861017299563103090355732480", "-93633520827980855842422283636237467482045831618040029616537600", "50699031965322843007475858062818447428388493446180111132917760", "-6020202575531435718743232936485501591469795318338794196828160", "1355886179368195137740008560283154602512545570881858122547200", "3335292890665353719420400941147235251303756774338866110791680", "1908166922336841633123637343977147130297044729235379238993920", "-1390261296836504436775568776536210132950208564575566414479360", "2213982988216762157700080504012884649089929030890065672273920"], ["-217338045382052871826590272754868582461798278741723968060784640", "40224794978674966424275549169474519003808309254409641420390400", "-6020202575531435718743232936485501591469795318338794196828160", "1017346564433809079285401107376822144156641681900132284497920", "-436848875137991926604451573150845554339096275078566652149760", "-1649772891781141439113140007341261472433611267488378393722880", "-1033319613469724975552594698718580511899670433738910093803520", "9722800148856101866986075719111133069755732803331460956160", "-461124628631061890861694703958924537689210032018976533381120"], ["-95821461041381444055829797129335270480439920809921565310320640", "-29047233056354067063191517471108476504916813936426941310566400", "1355886179368195137740008560283154602512545570881858122547200", "-436848875137991926604451573150845554339096275078566652149760", "287814720439983075814021567750860546502743802073839734620160", "1232515491533546380863067146287816667355708891275230592368640", "786722414858786823131204691938395745887293383736614946078720", "104499331276672521547868416324720692852428626388332000051200", "239980946094567056213116715171382040749029560636854081945600"], ["-636585255410304257411501967730325277883447720058425680876011520", "-126799085098067878126868483565894733368411823955591582523064320", "3335292890665353719420400941147235251303756774338866110791680", "-1649772891781141439113140007341261472433611267488378393722880", "1232515491533546380863067146287816667355708891275230592368640", "5415828085618513135597732696164794629426290318348554160046080", "3469268658439645550414384723731671043167398840179873126809600", "552481291381749537188843869050779648041660657981515607572480", "967257335488677742741409383946332893904375159428385729413120"], ["-426550014265104220750498966614193940506229562235488246599516160", "-81151925196818477664757051515428838259650784323742599342981120", "1908166922336841633123637343977147130297044729235379238993920", "-1033319613469724975552594698718580511899670433738910093803520", "786722414858786823131204691938395745887293383736614946078720", "3469268658439645550414384723731671043167398840179873126809600", "2223414473557842597305284086274193522041025334701313711144960", "362031677607103178361977896150853246884057485080082084003840", "612008474689931605334193329442263261610276340311059689635840"], ["-207155547359926079325301038157267311799985760344485064878325760", "-12382059440740960228641938872184415775016403820186355556679680", "-1390261296836504436775568776536210132950208564575566414479360", "9722800148856101866986075719111133069755732803331460956160", "104499331276672521547868416324720692852428626388332000051200", "552481291381749537188843869050779648041660657981515607572480", "362031677607103178361977896150853246884057485080082084003840", "117920955302604827846671840025775608729012959229028964761600", "41102434621058743928174502880252859080256178399796443217920"], ["19302448823143169801989611799889118247630717817744364719308800", "-23163250182046992908914014635514274863892427300283907791912960", "2213982988216762157700080504012884649089929030890065672273920", "-461124628631061890861694703958924537689210032018976533381120", "239980946094567056213116715171382040749029560636854081945600", "967257335488677742741409383946332893904375159428385729413120", "612008474689931605334193329442263261610276340311059689635840", "41102434621058743928174502880252859080256178399796443217920", "226587678575535268522898321858604929093648080744978380226560"]], [["129675939530475635750812237391197411566868288458640157550386872320", "5406755880514103524361319533704344045933073885497197694749245440", "3202304771992147389378830703897934102594295131508802073625886720", "3399017088837035982219969632688542098420467696809719512768184320", "3864158326325208053051627130734199990244324571220442673200496640", "1699409997983486772519552844378177956671956612445030435939942400", "640652822901918900987862852633399841944290273580999367542702080"], ["5406755880514103524361319533704344045933073885497197694749245440", "225431250063190621750049570079828212586812835687977788070952960", "133518062177585924115340366527299388206747811153650041969704960", "141719857203876826946546972677099298372191557420958467458334720", "161113625470870906495118300296840466577680618473225743142748160", "70855819770962999387834932068971247576876845008524598868705280", "26711612270824204743568525239048116148979673597099643733278720"], ["3202304771992147389378830703897934102594295131508802073625886720", "133518062177585924115340366527299388206747811153650041969704960", "79079865469674656984408166821742197730251970653076248686755840", "83937611580655986087381671973442522514536162549038739598868480", "95424121798757374444815971703712860683655257570790160371548160", "41966372218454090246446552080248828955078797974017090256896000", "15820711223664654882701937557215858915627829325104237720371200"], ["3399017088837035982219969632688542098420467696809719512768184320", "141719857203876826946546972677099298372191557420958467458334720", "83937611580655986087381671973442522514536162549038739598868480", "89093761048023947025301712470319464249375972909356861955768320", "101285868702455406049525181074027858773078926313148390110658560", "44544297461819188240778018318497851963479674795015178110894080", "16792551501379682500351790359554287979325574219938745831915520"], ["3864158326325208053051627130734199990244324571220442673200496640", "161113625470870906495118300296840466577680618473225743142748160", "95424121798757374444815971703712860683655257570790160371548160", "101285868702455406049525181074027858773078926313148390110658560", "115146415171330012851735662879633930870510704872501509105909760", "50639997807803885713975613904985524919280012358677188092887040", "19090541767915261278229098139104682510400422920984807006535680"], ["1699409997983486772519552844378177956671956612445030435939942400", "70855819770962999387834932068971247576876845008524598868705280", "41966372218454090246446552080248828955078797974017090256896000", "44544297461819188240778018318497851963479674795015178110894080", "50639997807803885713975613904985524919280012358677188092887040", "22270857274702960467689982399490981029878599396606063442657280", "8395788890505768063902142786334254958345136171422125737902080"], ["640652822901918900987862852633399841944290273580999367542702080", "26711612270824204743568525239048116148979673597099643733278720", "15820711223664654882701937557215858915627829325104237720371200", "16792551501379682500351790359554287979325574219938745831915520", "19090541767915261278229098139104682510400422920984807006535680", "8395788890505768063902142786334254958345136171422125737902080", "3165090154567488816307382620396183256023840086128447654461440"]], [["3615782555735677173404275309082050560", "1030420248512964491111045743257845760", "-2140355425874413417091779880319713280", "-541325370605555849431367094097674240", "147496158517832994071874272766197760"], ["1030420248512964491111045743257845760", "521719113947841609085943763204833280", "-1043662265332232928356576804921671680", "-255310040137649807298160868940840960", "56466327371769192681997494197944320"], ["-2140355425874413417091779880319713280", "-1043662265332232928356576804921671680", "3286259768117724867522545414307840000", "768354573986408180563511621808291840", "-141787224715062983263145687997480960"], ["-541325370605555849431367094097674240", "-255310040137649807298160868940840960", "768354573986408180563511621808291840", "8165123527702359548648945449256878080", "-61434568224653702398456485516410880"], ["147496158517832994071874272766197760", "56466327371769192681997494197944320", "-141787224715062983263145687997480960", "-61434568224653702398456485516410880", "128272035381145559978997190754304000"]], [["104005759429907842646435156641211327326240619144678504933621760", "-258984684636631773852699471786806151607205647238887565269401600", "188371822652079623714264829257329056612619120966232171222138880"], ["-258984684636631773852699471786806151607205647238887565269401600", "644897621477759407334172660882989712882528057611750803651952640", "-469064572494700341221185068949839403743855942199834014740643840"], ["188371822652079623714264829257329056612619120966232171222138880", "-469064572494700341221185068949839403743855942199834014740643840", "341172871231040629212100547586860806827867807675111262629396480"]], [["1982071022672163837764869576643941277465045192292033890101493760"]], [["72677429303748501448392683226457847090733268128961481909899100160", "17818715503608899974963648825765526376726316541402232120944885760", "-1567731808588995123311784153828611523764668353351827623646330880", "-721533532508674764649887093592111517692379188327057185444986880", "657349528399331642148570634383041898167585694613459363210199040", "-352874525724172938964332059584337561345683083369273467590410240", "-170000552875870028301233110673094645340419696371229183222743040", "127044672166254907079849354622710640110467990434833006875115520"], ["17818715503608899974963648825765526376726316541402232120944885760", "4368710137937914895085933493035092978199268200795881752473108480", "-384369223716677871352930499848191389335739930148796428755927040", "-176902249642763587975750833820924690251327848370584247966105600", "161165912790135505806209787774774123289375466491089654990766080", "-86516141841930174823227446026301360127523094044453737647308800", "-41679948178837311932507376940716357038847463696299068321955840", "31148224301089819092257551559307387122625253213980754748375040"], ["-1567731808588995123311784153828611523764668353351827623646330880", "-384369223716677871352930499848191389335739930148796428755927040", "33817693432573790425456687303924335358563118006259246967029760", "15564269137118317296046883479789750183735784871891323993456640", "-14179749819239332879656911834087668135329498691702611435847680", "7611890289988673882865223899654627766624112105650863954984960", "3667098255599289510414558430606246074533977003362300890972160", "-2740492826657065498102296824041913655924100136804777868656640"], ["-721533532508674764649887093592111517692379188327057185444986880", "-176902249642763587975750833820924690251327848370584247966105600", "15564269137118317296046883479789750183735784871891323993456640", "7163305630398723553670389649031653865672057173439467288002560", "-6526093889983229091058587736141773240119439171727003452702720", "3503299518396058643127848170187207120245538719927436165775360", "1687746809704890441920372758465674084660721530149003486822400", "-1261285545907393319650295710276766723867860838813314056192000"], ["657349528399331642148570634383041898167585694613459363210199040", "161165912790135505806209787774774123289375466491089654990766080", "-14179749819239332879656911834087668135329498691702611435847680", "-6526093889983229091058587736141773240119439171727003452702720", "5945565309979074300405280803124415381734523770577515897159680", "-3191663564481069887734307292562066276917037815091628353781760", "-1537613318620985674947774650660613711386797434182382177484800", "1149087909880543897615300875996621539330417606417271289282560"], ["-352874525724172938964332059584337561345683083369273467590410240", "-86516141841930174823227446026301360127523094044453737647308800", "7611890289988673882865223899654627766624112105650863954984960", "3503299518396058643127848170187207120245538719927436165775360", "-3191663564481069887734307292562066276917037815091628353781760", "1713330150749258390218726847405538709471098073982570971791360", "825412580544118942117331466297362001154635271475751372718080", "-616846645044144185830933449407919798327025951185923588751360"], ["-170000552875870028301233110673094645340419696371229183222743040", "-41679948178837311932507376940716357038847463696299068321955840", "3667098255599289510414558430606246074533977003362300890972160", "1687746809704890441920372758465674084660721530149003486822400", "-1537613318620985674947774650660613711386797434182382177484800", "825412580544118942117331466297362001154635271475751372718080", "397650113040127704756260221120577045117987464392130607185920", "-297171552641626560483798327320225568985954512251684860723200"], ["127044672166254907079849354622710640110467990434833006875115520", "31148224301089819092257551559307387122625253213980754748375040", "-2740492826657065498102296824041913655924100136804777868656640", "-1261285545907393319650295710276766723867860838813314056192000", "1149087909880543897615300875996621539330417606417271289282560", "-616846645044144185830933449407919798327025951185923588751360", "-297171552641626560483798327320225568985954512251684860723200", "222081998227731888314354265408569770627831075299733694054400"]], [["272558121287542858557239912875521020539809878858758967288062279680", "25882371991494397214109362763219455180580145872555019386885242880", "5511746086604545298774772059497916729638072232180571260426649600", "-1336398131774978601143116476824716457197046080419164187776778240", "-1395839743111200259339531450147973062391899267493578875517009920", "132046953468592762569272106884468585634762671938641049493176320"], ["25882371991494397214109362763219455180580145872555019386885242880", "2457814049867795983205713999185303158728390166867974594536407040", "523400520455093149187030649842254204746448928012509814131261440", "-126905606084829679441363919637673505853303941338097471245516800", "-132550236628620543390180669031116831763534273095638326695690240", "12539301173169163278725161427341254658776558560013308406005760"], ["5511746086604545298774772059497916729638072232180571260426649600", "523400520455093149187030649842254204746448928012509814131261440", "111460061361191197477716299617860635507077794828095930656358400", "-27025014474566009467290037349186470177535352465033163733729280", "-28227059260889762804671136525918506596104282325988250883194880", "2670290195685439774187901656707509614186910566321292501319680"], ["-1336398131774978601143116476824716457197046080419164187776778240", "-126905606084829679441363919637673505853303941338097471245516800", "-27025014474566009467290037349186470177535352465033163733729280", "6552583933932771552114682904184639945041483241131516174008320", "6844036112881481066995719323847245380477685973933641045114880", "-647448335380312345412084187077210753234964506297273407242240"], ["-1395839743111200259339531450147973062391899267493578875517009920", "-132550236628620543390180669031116831763534273095638326695690240", "-28227059260889762804671136525918506596104282325988250883194880", "6844036112881481066995719323847245380477685973933641045114880", "7148451784319628735357135388183430861573748732466195196805120", "-676246169945409107632376732483134210491558318729767398932480"], ["132046953468592762569272106884468585634762671938641049493176320", "12539301173169163278725161427341254658776558560013308406005760", "2670290195685439774187901656707509614186910566321292501319680", "-647448335380312345412084187077210753234964506297273407242240", "-676246169945409107632376732483134210491558318729767398932480", "63973136584478008070268793579017084114207490405351009812480"]], [["7758886211106092024510469915184988160", "915087970797275333147359649590149120", "-265676094464691087872601969446092800", "-8856985612111778814543735470161920"], ["915087970797275333147359649590149120", "1187153776954660560013896007632814080", "-52458006270327231271839925587148800", "-6225407338920026766055002372833280"], ["-265676094464691087872601969446092800", "-52458006270327231271839925587148800", "32943681803012490623990626879631523840", "-63459945829707995160688646758072320"], ["-8856985612111778814543735470161920", "-6225407338920026766055002372833280", "-63459945829707995160688646758072320", "91820686664281185198052316754739200"]], [["4034633645722736160099162095332884480", "-2873299663395613199012837158111150080"], ["-2873299663395613199012837158111150080", "103578211265403882879629936822656696320"]], [["33832282604267094861703692903438653251092930516239626332662661120", "-10663437668254273735056882120596073223660982858147611186581995520", "-1361862374073737583999961085174150198438038990750677636250337280", "-176851428991436784233442043599752675321170871274699352461803520", "-82610541858270280949549758021102556575457820798284222787747840", "161014536765804829709305339699344676741058851587246456601313280", "-107996380356414580927164172973402296386471628299506869768028160"], ["-10663437668254273735056882120596073223660982858147611186581995520", "3360958651084411699800621940992043078737170026044755995420262400", "429238981848788480543484557959552434668836253044626527575080960", "55740968224060380978852343941390168651715437892803846796738560", "26037627261226255444508861894223491888980413261313032396472320", "-50749412818762731795312118116735826422303648122127550041292800", "34038870028310181568801503986346131390167441898720136831959040"], ["-1361862374073737583999961085174150198438038990750677636250337280", "429238981848788480543484557959552434668836253044626527575080960", "54819509153776006605379441164086656309666796151091104086753280", "7118860697688611404645778420931775388727006487923565233438720", "3325350227608711605156755657509983515246621768928656590110720", "-6481372890654603286509133949576231473694459459908686651064320", "4347215015430473515341269809070978335562761588125424680960000"], ["-176851428991436784233442043599752675321170871274699352461803520", "55740968224060380978852343941390168651715437892803846796738560", "7118860697688611404645778420931775388727006487923565233438720", "924455151375700239730807766288953693319254094142706789908480", "431829934393765777584668048031858887515968249049451279155200", "-841670993604059404412205255444484464417799159441355754700800", "564529281554468679266811840669420192326787944196729565347840"], ["-82610541858270280949549758021102556575457820798284222787747840", "26037627261226255444508861894223491888980413261313032396472320", "3325350227608711605156755657509983515246621768928656590110720", "431829934393765777584668048031858887515968249049451279155200", "201715672156754989253112889886200093598541411543100497592320", "-393159937946482754864678506287195891741315307213435007139840", "263701967861016381692046927596340895467728458495841418608640"], ["161014536765804829709305339699344676741058851587246456601313280", "-50749412818762731795312118116735826422303648122127550041292800", "-6481372890654603286509133949576231473694459459908686651064320", "-841670993604059404412205255444484464417799159441355754700800", "-393159937946482754864678506287195891741315307213435007139840", "766300085428963639414788836197354555603633379088397573816320", "-513976173552019601257565684082054481763412034037560576573440"], ["-107996380356414580927164172973402296386471628299506869768028160", "34038870028310181568801503986346131390167441898720136831959040", "4347215015430473515341269809070978335562761588125424680960000", "564529281554468679266811840669420192326787944196729565347840", "263701967861016381692046927596340895467728458495841418608640", "-513976173552019601257565684082054481763412034037560576573440", "344736366343083998366339222495854376206581782120329799270400"]], [["220364295968408868040211953130914195642617153495679592897225687040", "-15074514277628435856641854297873480590632365134581979140220518400", "-3750247606482369852545046743709804052760179936283061714671370240", "106488074110049284701370063146144714361273627073697633817067520", "27976321171361266887130765282656174189109265912366890588569600"], ["-15074514277628435856641854297873480590632365134581979140220518400", "1031205984199003488478920720214113784327333733199714629462261760", "256544105024458548555056749551561422406773661352648252210544640", "-7284555724032627756659249815664010527487619747045738996039680", "-1913783043119029941372399748033684580373707972930439468810240"], ["-3750247606482369852545046743709804052760179936283061714671370240", "256544105024458548555056749551561422406773661352648252210544640", "63823211687355158061416067616118095192487164867674592751124480", "-1812256578567431739568708206054550447889132012833222825082880", "-476112207969119300580299695336388858439515011501159046184960"], ["106488074110049284701370063146144714361273627073697633817067520", "-7284555724032627756659249815664010527487619747045738996039680", "-1812256578567431739568708206054550447889132012833222825082880", "51458925675024026893506316759600454693396119351224371773440", "13519179906755609805851057487830999513631050692270950973440"], ["27976321171361266887130765282656174189109265912366890588569600", "-1913783043119029941372399748033684580373707972930439468810240", "-476112207969119300580299695336388858439515011501159046184960", "13519179906755609805851057487830999513631050692270950973440", "3551730296614655890774167252666094254458235272475747287040"]], [["972492100061753015524753135479627448320", "-443889524373779089447181974433043578880", "-2330593870804010384082695222533816320"], ["-443889524373779089447181974433043578880", "298087887050481634010509006708439777280", "820561449264485901914221472592691200"], ["-2330593870804010384082695222533816320", "820561449264485901914221472592691200", "186831619086203141153306428676505600"]], [["563862566345825739619232179208658616320"]], [["43678056577472946826981956601144934400", "-1284516374551611373107371954594119680", "-361922842620791005999704015403745280", "10911025242895645884452665263390720", "-16647243244131506377507081625272320", "-2354155910387899314486062497136640"], ["-1284516374551611373107371954594119680", "6081400923469418932296968601631457280", "-33263894514012192546345381475123200", "-44969439577641506951569068659834880", "1919780081763210914560756489912320", "2625935742492689305242038886727680"], ["-361922842620791005999704015403745280", "-33263894514012192546345381475123200", "7037853764410826657757223477334507520", "-16101306735046498474311571828899840", "-19976361115379310600574202932101120", "-4651014385027494649199940222320640"], ["10911025242895645884452665263390720", "-44969439577641506951569068659834880", "-16101306735046498474311571828899840", "13383375954414395031532984703385600", "335205071047556581118581596487680", "-1456336492561072425015043487170560"], ["-16647243244131506377507081625272320", "1919780081763210914560756489912320", "-19976361115379310600574202932101120", "335205071047556581118581596487680", "6154405597451823853982089960488960", "-649376767115130072729514263183360"], ["-2354155910387899314486062497136640", "2625935742492689305242038886727680", "-4651014385027494649199940222320640", "-1456336492561072425015043487170560", "-649376767115130072729514263183360", "3234629080270502151162645782200320"]], [["81803888038146573247222208038203260501576997377278749009028055040", "-777678526647414530248070896079387746603618759235502489615728640", "-241745515869996604280430106652739609799000680274323680998195200", "10523094727278846677624606139568857128201360151642718076928000"], ["-777678526647414530248070896079387746603618759235502489615728640", "7393094696507239402163744494898283379213657687398361061130240", "2298182899542993899329470185010990804109096047435448949145600", "-100039069041134600229401484583645932626227985987420553216000"], ["-241745515869996604280430106652739609799000680274323680998195200", "2298182899542993899329470185010990804109096047435448949145600", "714402406105670385060914408619531851246800502199414014607360", "-31097677927100435239430586664911798972914489760925939138560"], ["10523094727278846677624606139568857128201360151642718076928000", "-100039069041134600229401484583645932626227985987420553216000", "-31097677927100435239430586664911798972914489760925939138560", "1353670654231568648310790315622571611358189439286582968320"]], [["236312787448436707501242732123846082560", "-250879997430664732600291181734133760"], ["-250879997430664732600291181734133760", "150814383754675126272600967930183680"]], [["17797236695443223552977728129403453440", "-128335282975692689117921467611217920", "-47460165033163368932789511436369920", "2095802775949198510490429549445120", "518068002920615521455803769815040"], ["-128335282975692689117921467611217920", "27464993448597677988615554092373114880", "-47507622702509413102404533212938240", "-59551142728024185117271259715993600", "-17117284125288006456444511416483840"], ["-47460165033163368932789511436369920", "-47507622702509413102404533212938240", "23241962759091460758151770364968960", "-969287862689840388249504857456640", "92260266792831029318163911147520"], ["2095802775949198510490429549445120", "-59551142728024185117271259715993600", "-969287862689840388249504857456640", "11617229183286656404793144912117760", "-449335715029432524709131410472960"], ["518068002920615521455803769815040", "-17117284125288006456444511416483840", "92260266792831029318163911147520", "-449335715029432524709131410472960", "4366188831303705546109721782517760"]], [["269355537740323804500568144866139176960", "-273700075176127894401115088958259200", "-191596044253079667300024528918282240"], ["-273700075176127894401115088958259200", "74362067807841100621834988027904000", "-1507645083884323577638984530001920"], ["-191596044253079667300024528918282240", "-1507645083884323577638984530001920", "43706047491148423746688365814087680"]], [["157810431128342259114098497620541440"]], [["191295850607174939876596596433464852480", "-184519478860748587496080743868661760", "-141600657247622362835496984379392000", "-32878484165701397903853103727247360"], ["-184519478860748587496080743868661760", "48438776441259087129455531749539840", "-668834244425102878745929816473600", "-346508082576251705562184380579840"], ["-141600657247622362835496984379392000", "-668834244425102878745929816473600", "14950057779802218542051131926773760", "93299207970801281022812466708480"], ["-32878484165701397903853103727247360", "-346508082576251705562184380579840", "93299207970801281022812466708480", "4315619599668917584228230962872320"]], [["148995224677245069994686668687278080", "-1369806650210093400630830322155520"], ["-1369806650210093400630830322155520", "46513896046534020466282142493573120"]], [["148982662061726402000288368369336320", "-687591511900354894032000610467840", "-163377136684687481347623616512000"], ["-687591511900354894032000610467840", "22684907691543611251518308823859200", "129716309076478825880124213166080"], ["-163377136684687481347623616512000", "129716309076478825880124213166080", "4581191162476691414961791497666560"]], [["47013490308934006551195670869442560"]], [["45882789262746178702759172914544640", "-31249629896690564603359726141440"], ["-31249629896690564603359726141440", "4580985819172674953238218570465280"]], [["4566426594963067507432036226826240"]], [["202967212482929555116349995745280", "0", "-1005754804180283185246733598720", "-572085534064257282254328299520", "-491321887594834252503900487680", "-478375581272811443450460241920", "-477706917145033475832164843520", "-478041618070016957536196198400", "-477844299831842278468671283200", "-477939305305788030769928048640", "-477902641070317195345440522240"], ["0", "2685231022288217427584782594405295560188715685116490368942080", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-1005754804180283185246733598720", "0", "9652022582296858801087312570613760", "-107923109711758109260060840427520", "-20111602892449887246344666480640", "-1848052863910657266097512775680", "445173332657614947433945497600", "440178240065626632216001904640", "-300597336650656979449817333760", "119525022406955306535710883840", "-38136452784642121321509027840"], ["-572085534064257282254328299520", "0", "-107923109711758109260060840427520", "312745787406151155399278733557760", "-12627664794706908326516867727360", "-2030734173417669313073239818240", "245070249832534335751842693120", "150043570810290355266398453760", "-93705737489064067301784944640", "35582573378873811914918461440", "-11240949990037859506166169600"], ["-491321887594834252503900487680", "0", "-20111602892449887246344666480640", "-12627664794706908326516867727360", "16601713486568933513144806932480", "-1306255695940260518274992701440", "-59175520459361148094497423360", "47451264003704668976924590080", "-14026053577385966323409879040", "4481623965815237668104437760", "-1563776907136442588068577280"], ["-478375581272811443450460241920", "0", "-1848052863910657266097512775680", "-2030734173417669313073239818240", "-1306255695940260518274992701440", "1480820419165374459897005998080", "-159022962668251354491283046400", "-5315464648801033641327329280", "7872098411713964906122444800", "-2204672966592814579872890880", "403417675319080043281121280"], ["-477706917145033475832164843520", "0", "445173332657614947433945497600", "245070249832534335751842693120", "-59175520459361148094497423360", "-159022962668251354491283046400", "186536340096388463302059294720", "-29678246960374992857624248320", "3665129678619154410116874240", "-128997311155885358786396160", "-47428746505935749576294400"], ["-478041618070016957536196198400", "0", "440178240065626632216001904640", "150043570810290355266398453760", "47451264003704668976924590080", "-5315464648801033641327329280", "-29678246960374992857624248320", "37313034830264306479409971200", "-7323706832782732747947970560", "1348973651078483649251235840", "-155409694820780441547018240"], ["-477844299831842278468671283200", "0", "-300597336650656979449817333760", "-93705737489064067301784944640", "-14026053577385966323409879040", "7872098411713964906122444800", "3665129678619154410116874240", "-7323706832782732747947970560", "10198968601054708306641438720", "-2035441442770441446908643840", "459150824630130394333178880"], ["-477939305305788030769928048640", "0", "119525022406955306535710883840", "35582573378873811914918461440", "4481623965815237668104437760", "-2204672966592814579872890880", "-128997311155885358786396160", "1348973651078483649251235840", "-2035441442770441446908643840", "4511273078029527818365593600", "-837570539985832608015191040"], ["-477902641070317195345440522240", "0", "-38136452784642121321509027840", "-11240949990037859506166169600", "-1563776907136442588068577280", "403417675319080043281121280", "-47428746505935749576294400", "-155409694820780441547018240", "459150824630130394333178880", "-837570539985832608015191040", "4557668105314600283457515520"]], [["88839147693743614530680857338839040", "-286447564660262766832864576143360", "-56259423025363192099443855851520", "-4528350813782955748030226104320", "-1386524276070930962321799905280", "1817702176746322301179228323840", "-782215202074164483468306677760", "245824185086257437670983598080"], ["-286447564660262766832864576143360", "1698783393463434775870991436349440", "-36482047018558881735101078568960", "-6846838422046440259392488079360", "-202598966848072799181864960000", "721064334014189090918639861760", "-302845060314974367975242465280", "92709461012764682507947868160"], ["-56259423025363192099443855851520", "-36482047018558881735101078568960", "70685082390336520016006668615680", "-4732540727009641393553827430400", "-351201346965655069763504701440", "245105856475815172750253752320", "-79069757814145918737108172800", "23018655960434888154493747200"], ["-4528350813782955748030226104320", "-6846838422046440259392488079360", "-4732540727009641393553827430400", "5334243253047256118034778030080", "-504904172129683614821284577280", "4192747178857696020293222400", "9306309483653856427471011840", "-1272765721209108310460989440"], ["-1386524276070930962321799905280", "-202598966848072799181864960000", "-351201346965655069763504701440", "-504904172129683614821284577280", "693323998675207831858603622400", "-109612052342192172215036805120", "14931819628148169627036549120", "-1203125868129945437963550720"], ["1817702176746322301179228323840", "721064334014189090918639861760", "245105856475815172750253752320", "4192747178857696020293222400", "-109612052342192172215036805120", "142898070278558529622006824960", "-24957985112653594120684830720", "4189908778347074341670092800"], ["-782215202074164483468306677760", "-302845060314974367975242465280", "-79069757814145918737108172800", "9306309483653856427471011840", "14931819628148169627036549120", "-24957985112653594120684830720", "47309527135895492907255398400", "-8459081223730518384401448960"], ["245824185086257437670983598080", "92709461012764682507947868160", "23018655960434888154493747200", "-1272765721209108310460989440", "-1203125868129945437963550720", "4189908778347074341670092800", "-8459081223730518384401448960", "36467892357528440823213588480"]], [["12358091421472529772213897957212160", "-109123563379228874848642510356480", "-13659466661249425863938125332480", "-3288144038585802449528102584320", "2032473893229958484189239050240", "-618441416828061443697640734720"], ["-109123563379228874848642510356480", "319736369526001413786121933946880", "-13465282044779462031661407928320", "-2001523881090549568986824048640", "880618552581586597331714703360", "-236265416414689845010539479040"], ["-13659466661249425863938125332480", "-13465282044779462031661407928320", "18883093872377984372964033822720", "-1741587479898947156828089221120", "149076113756044303097502105600", "-23424980178537198159239577600"], ["-3288144038585802449528102584320", "-2001523881090549568986824048640", "-1741587479898947156828089221120", "2486156391939925454928079749120", "-337530313226605707442803179520", "37776600194506110612799488000"], ["2032473893229958484189239050240", "880618552581586597331714703360", "149076113756044303097502105600", "-337530313226605707442803179520", "552548578561354410166446981120", "-83132586788101767692078284800"], ["-618441416828061443697640734720", "-236265416414689845010539479040", "-23424980178537198159239577600", "37776600194506110612799488000", "-83132586788101767692078284800", "301832322849707320374082928640"]], [["1665185608918867383861720656117760", "-25912976772803435285237528002560", "-6613781098078223067763986923520", "1851454327819870465024768081920"], ["-25912976772803435285237528002560", "67336151521478173627845810585600", "-5607005091590752291107121397760", "639632488625426888429446103040"], ["-6613781098078223067763986923520", "-5607005091590752291107121397760", "8002555260657320572901035868160", "-785032027568065456655868887040"], ["1851454327819870465024768081920", "639632488625426888429446103040", "-785032027568065456655868887040", "2573812033011120855518847959040"]], [["221728111465791423145793845985280", "-11179032105769003462826592829440"], ["-11179032105769003462826592829440", "22088532235550469434949972787200"]], [["88945952208572999619832193388380160", "-157158963867357038318192940810240", "-44310052053656190776139401134080", "-5274494993945823765305543884800", "143605880260382060214422077440", "-152456426185780728958990417920", "249346390461704647258102824960", "-135145817374718915306009395200", "50325768481827411806209966080"], ["-157158963867357038318192940810240", "1536756481848158476759050580131840", "-17376205126034103198955654348800", "-3677809844467266799265057341440", "-408565245450954684138132602880", "19451351985076273615806136320", "114115136032577654634420633600", "-65905025514007699324781199360", "24680466170489676140547932160"], ["-44310052053656190776139401134080", "-17376205126034103198955654348800", "58424990886620528576861967482880", "-2153291219559149961764363304960", "-443913084159064495432358952960", "20066251324810727934520197120", "48266726970333079284964392960", "-25853826667530189131124572160", "9372608262446389037849640960"], ["-5274494993945823765305543884800", "-3677809844467266799265057341440", "-2153291219559149961764363304960", "3656684630792871454371427123200", "-300141615298552232414218813440", "-20686954452952629026582691840", "16315649284715339126774169600", "-5687210149989270035064422400", "1917563248590325784861736960"], ["143605880260382060214422077440", "-408565245450954684138132602880", "-443913084159064495432358952960", "-300141615298552232414218813440", "387452505022180123829962014720", "-41864107886766554771788922880", "-1549281492536809821325885440", "1952403724802805333477949440", "-455932419750438419538247680"], ["-152456426185780728958990417920", "19451351985076273615806136320", "20066251324810727934520197120", "-20686954452952629026582691840", "-41864107886766554771788922880", "61998285970874552399962767360", "-10984365658204012026223165440", "1564133731730432387512565760", "-106020217370055504737894400"], ["249346390461704647258102824960", "114115136032577654634420633600", "48266726970333079284964392960", "16315649284715339126774169600", "-1549281492536809821325885440", "-10984365658204012026223165440", "15986044231277045502426071040", "-3267347091621281048506613760", "613295681261778421396439040"], ["-135145817374718915306009395200", "-65905025514007699324781199360", "-25853826667530189131124572160", "-5687210149989270035064422400", "1952403724802805333477949440", "1564133731730432387512565760", "-3267347091621281048506613760", "6228999840977784874368368640", "-1295883452971756125631365120"], ["50325768481827411806209966080", "24680466170489676140547932160", "9372608262446389037849640960", "1917563248590325784861736960", "-455932419750438419538247680", "-106020217370055504737894400", "613295681261778421396439040", "-1295883452971756125631365120", "5394772795549051074386903040"]], [["12618343865416504164148592026583040", "-52132904646910302285940276592640", "-10345755050504593712828425175040", "-478913545588694416858797834240", "-374052528921141469415127121920", "333526917596020014196520386560", "-133485055530023324377468108800"], ["-52132904646910302285940276592640", "284888901436736909433916757114880", "-5594383414907861388921290096640", "-1121176392345079688327363297280", "-152137836453380412346151731200", "173126772075813105502362009600", "-67092870689642794183179632640"], ["-10345755050504593712828425175040", "-5594383414907861388921290096640", "14697909837339860069050283458560", "-941909977157558121502164910080", "-126028703306095221775458631680", "73894754865076477849805783040", "-23976625780416855239861207040"], ["-478913545588694416858797834240", "-1121176392345079688327363297280", "-941909977157558121502164910080", "1357368154009736215743178997760", "-140665969825879952313884344320", "6639406434224071230640619520", "74849508753483610718208000"], ["-374052528921141469415127121920", "-152137836453380412346151731200", "-126028703306095221775458631680", "-140665969825879952313884344320", "240761829762418274079756779520", "-40220614924642078831222456320", "5383349478649023793319116800"], ["333526917596020014196520386560", "173126772075813105502362009600", "73894754865076477849805783040", "6639406434224071230640619520", "-40220614924642078831222456320", "69542761962144835885164134400", "-12644150203621949863046676480"], ["-133485055530023324377468108800", "-67092870689642794183179632640", "-23976625780416855239861207040", "74849508753483610718208000", "5383349478649023793319116800", "-12644150203621949863046676480", "44925033684758679770639892480"]], [["1769139800657720844266100196638720", "-15482509872266805577836040028160", "-1476835266036512092025373327360", "-731809342256787602763814010880", "368299855408505276924889661440"], ["-15482509872266805577836040028160", "58741039154716560344547223142400", "-2096194408677388487834845839360", "-537347315090154077034224025600", "211293995800457605322763141120"], ["-1476835266036512092025373327360", "-2096194408677388487834845839360", "4705377675000175290787194470400", "-501049572364015039979999723520", "61195909991489003065693962240"], ["-731809342256787602763814010880", "-537347315090154077034224025600", "-501049572364015039979999723520", "900888002613788722508228198400", "-120879987410052674674847907840"], ["368299855408505276924889661440", "211293995800457605322763141120", "61195909991489003065693962240", "-120879987410052674674847907840", "384955764775115011030693969920"]], [["240810280097358644371630168473600", "-2726744048725391384757676277760", "-1207701291096150853606786990080"], ["-2726744048725391384757676277760", "15425597422572535334200682741760", "-1424554513388640379960515624960"], ["-1207701291096150853606786990080", "-1424554513388640379960515624960", "3358759350769216596779823267840"]], [["33266038005178487052973690060800"]], [["12720667037303676192625721616629760", "-16253997973312074591090203688960", "-4944642001915612596118549954560", "-717490220386362178375746846720", "30881405599145785240489820160", "-58444309823449425186096414720", "56437039615706792401399971840", "-27215413609028161206736650240"], ["-16253997973312074591090203688960", "253324496270838367262870140354560", "-2379795258890691175576019927040", "-551113768966356303067113062400", "-68498719191593082568719728640", "-16531134999399352783255633920", "30401584830287333773572833280", "-15289346231430438159227289600"], ["-4944642001915612596118549954560", "-2379795258890691175576019927040", "11384785462311905721975916462080", "-356408936604639552521833021440", "-90839318882951617993789931520", "-6072172300584461506550169600", "15461932198096633034881105920", "-7389654700315672687379742720"], ["-717490220386362178375746846720", "-551113768966356303067113062400", "-356408936604639552521833021440", "873250343328061256344472125440", "-71573371728359288860028436480", "-8967449878569537472624066560", "6343355081306965457570365440", "-2366708115071866504158904320"], ["30881405599145785240489820160", "-68498719191593082568719728640", "-90839318882951617993789931520", "-71573371728359288860028436480", "112413806698610972162795765760", "-12802194897082744730175406080", "-91217452344038627392880640", "348586905275779293627678720"], ["-58444309823449425186096414720", "-16531134999399352783255633920", "-6072172300584461506550169600", "-8967449878569537472624066560", "-12802194897082744730175406080", "24754828390051708641481850880", "-4802084124277652127993692160", "719259322467759859140526080"], ["56437039615706792401399971840", "30401584830287333773572833280", "15461932198096633034881105920", "6343355081306965457570365440", "-91217452344038627392880640", "-4802084124277652127993692160", "8943401577743661290291527680", "-1909046709669515405054607360"], ["-27215413609028161206736650240", "-15289346231430438159227289600", "-7389654700315672687379742720", "-2366708115071866504158904320", "348586905275779293627678720", "719259322467759859140526080", "-1909046709669515405054607360", "6690577965150644395386716160"]], [["1808001214370967363792257427701760", "-5862003928058860705861525831680", "-1357871525220244738047108710400", "-17274038805018471250368921600", "-102054797608772499441576837120", "67194061558637724581316526080"], ["-5862003928058860705861525831680", "49577624738358901199383560192000", "-809450411843488834157449052160", "-166226525728907730345032417280", "-58569103080125737987158835200", "43040630377102230452793507840"], ["-1357871525220244738047108710400", "-809450411843488834157449052160", "3291069034606360034424630804480", "-186590640319625460093183590400", "-46984465160422730510421196800", "24027517543411120508114042880"], ["-17274038805018471250368921600", "-166226525728907730345032417280", "-186590640319625460093183590400", "401341232477392146537790832640", "-48802583930173072121612206080", "5309757447545556810848010240"], ["-102054797608772499441576837120", "-58569103080125737987158835200", "-46984465160422730510421196800", "-48802583930173072121612206080", "106476697326063539002398474240", "-18026989445329894851980820480"], ["67194061558637724581316526080", "43040630377102230452793507840", "24027517543411120508114042880", "5309757447545556810848010240", "-18026989445329894851980820480", "57568947622482533562588856320"]], [["254640038467410625525378071920640", "-1979963444676359993397230960640", "-106811694035364870601184378880", "-157231872067917812019096453120"], ["-1979963444676359993397230960640", "11488603402670722425890537472000", "-301980140004170864048587407360", "-150030555968263566570427514880"], ["-106811694035364870601184378880", "-301980140004170864048587407360", "1444407946545534105219917414400", "-182075592808903532649507717120"], ["-157231872067917812019096453120", "-150030555968263566570427514880", "-182075592808903532649507717120", "505835923370952689729572700160"]], [["34786183748238257132477381345280", "-217120734909011125065398353920"], ["-217120734909011125065398353920", "4783308504271898919712063488000"]], [["1818979266639350077068186400849920", "-1569427499023706018877014016000", "-607544461721510118687894405120", "-107222351024715213490020679680", "12828365219113140083239157760", "-16423635048783308561527603200", "11951629547369496346236026880"], ["-1569427499023706018877014016000", "42576133271912440437625596149760", "-320100134096197634797810483200", "-82945004946669220311324426240", "-8350843993647336141933772800", "-8209626346343602773169274880", "7896320942037617274551009280"], ["-607544461721510118687894405120", "-320100134096197634797810483200", "2329047518629420465251239854080", "-57822440270786255295810109440", "-17424461525188938242363228160", "-4774096465914603063780311040", "5019536151199458773434368000"], ["-107222351024715213490020679680", "-82945004946669220311324426240", "-57822440270786255295810109440", "230005652827939870383978577920", "-17518597178658461415616020480", "-4339265830112403136653557760", "2715414149420873813647687680"], ["12828365219113140083239157760", "-8350843993647336141933772800", "-17424461525188938242363228160", "-17518597178658461415616020480", "38401834285714372523670896640", "-5063504297740538660276797440", "370606156487267801038848000"], ["-16423635048783308561527603200", "-8209626346343602773169274880", "-4774096465914603063780311040", "-4339265830112403136653557760", "-5063504297740538660276797440", "12969924426330142256847912960", "-2628215117359107986992988160"], ["11951629547369496346236026880", "7896320942037617274551009280", "5019536151199458773434368000", "2715414149420873813647687680", "370606156487267801038848000", "-2628215117359107986992988160", "8599585184952784006858997760"]], [["259101580413624218258679288299520", "-638655563226382682655534612480", "-191552633844935342085415895040", "12105012010733101877852897280", "-24191021218739136370877399040"], ["-638655563226382682655534612480", "8973116420839892605961251061760", "-121662138803510922623896780800", "-18789143977916431359415418880", "-19005810874516972781709557760"], ["-191552633844935342085415895040", "-121662138803510922623896780800", "816415940184653399058284544000", "-35028859380474657937041653760", "-18717584778009887162310328320"], ["12105012010733101877852897280", "-18789143977916431359415418880", "-35028859380474657937041653760", "153260293086362547715052666880", "-23336927523393421426116526080"], ["-24191021218739136370877399040", "-19005810874516972781709557760", "-18717584778009887162310328320", "-23336927523393421426116526080", "75595937215386381004245565440"]], [["36658615923564058512770790850560", "-267532998255338776986050887680", "7202430578144202680979947520"], ["-267532998255338776986050887680", "2507416112778852375448466227200", "-32046087567182404571407319040"], ["7202430578144202680979947520", "-32046087567182404571407319040", "687910372186575747211591680000"]], [["5000428314482523117868343623680"]], [["260069518960356863814891019960320", "-138055701822531317391540879360", "-71517633636761978635592663040", "-17148159404051098434766110720", "4179294337339621166284800000", "-4052810473462441038242119680"], ["-138055701822531317391540879360", "7349640644062174567531146117120", "-42698372143889771262231183360", "-13277150595446172352071598080", "95247770776238970749583360", "-2876868022547419078317834240"], ["-71517633636761978635592663040", "-42698372143889771262231183360", "508420265582310370391799889920", "-9605106892680750889477079040", "-2703982775905372339961856000", "-2304126428997162650063339520"], ["-17148159404051098434766110720", "-13277150595446172352071598080", "-9605106892680750889477079040", "69349393303309389543789035520", "-4151822413047384871883243520", "-2344771099445458593636679680"], ["4179294337339621166284800000", "95247770776238970749583360", "-2703982775905372339961856000", "-4151822413047384871883243520", "17441757635154306025539502080", "-2998862834360773855503974400"], ["-4052810473462441038242119680", "-2876868022547419078317834240", "-2304126428997162650063339520", "-2344771099445458593636679680", "-2998862834360773855503974400", "11227831329735423973207572480"]], [["37105744542619172664119604019200", "-63876126867773523641845678080", "-29093498759265412435924746240", "5185111174526023326970675200"], ["-63876126867773523641845678080", "1729294036020814591036363898880", "-20980232301004764431001845760", "288122204444462487573626880"], ["-29093498759265412435924746240", "-20980232301004764431001845760", "240273817753747380062964940800", "-4619160934273943783111393280"], ["5185111174526023326970675200", "288122204444462487573626880", "-4619160934273943783111393280", "98932656069210840628655554560"]], [["5275163690484531070431406325760", "-39248060075777768898428928000"], ["-39248060075777768898428928000", "719957181095238410118742671360"]], [["37172369049001044448554453565440", "-9506690413994506398046617600", "-7766555033454842754744975360", "-3046700849554100960593182720", "1175973146297160612509122560"], ["-9506690413994506398046617600", "1319719431957811352516218060800", "-5531152023291261089910620160", "-2496776550257449859536650240", "572739232367014993440276480"], ["-7766555033454842754744975360", "-5531152023291261089910620160", "122813232161993084598988308480", "-1880902041844282962550456320", "-40661051157033397596979200"], ["-3046700849554100960593182720", "-2496776550257449859536650240", "-1880902041844282962550456320", "25847291207465802744720261120", "-654070926988000117566996480"], ["1175973146297160612509122560", "572739232367014993440276480", "-40661051157033397596979200", "-654070926988000117566996480", "14226687449481354998458613760"]], [["5309945893580055723370767974400", "-4968883458008388780121128960", "-4897004317772630165689466880"], ["-4968883458008388780121128960", "374705712485952547811575726080", "-4907286680493268422906347520"], ["-4897004317772630165689466880", "-4907286680493268422906347520", "103551818774372215487877611520"]], [["759205290921884945811655557120"]], [["5311685556723947100051225968640", "-248481479595634109070704640", "-674330321921368592587161600", "-603235094521766336475955200"], ["-248481479595634109070704640", "252418157632549820206436843520", "-610078393851254786783969280", "-613393495122229265946378240"], ["-674330321921368592587161600", "-610078393851254786783969280", "35539638213107371611877539840", "-613415040919307358626119680"], ["-603235094521766336475955200", "-613393495122229265946378240", "-613415040919307358626119680", "14880763393983743165005824000"]], [["759277395389099564787459686400", "-10253143078025501390929920"], ["-10253143078025501390929920", "108459096969363210004420362240"]], [["758851567797423003217271193600", "60839427990430140554280960", "-10154268529790418545541120"], ["60839427990430140554280960", "54224528867364731619115008000", "-16971004547812727193600"], ["-10154268529790418545541120", "-16971004547812727193600", "15494175262063069845600337920"]], [["108469363873712314493087907840"]], [["108398380618049239653557207040", "10141577169867706419118080"], ["10141577169867706419118080", "15494191292283669899143741440"]], [["15484050113448182034388838400"]], [["7527861498326331021607767737699350856440280285859223968153600", "-39080173334226402169883058101406014090957802200973234615091200", "4695597284719791216025899115309781718835013330994838949068800", "-1473165180582655795489373748860634364529470856770469285068800", "1046690463280064737961509026887455438612966034171048377712640", "-487433610693860411536808157726107958639565047243426936913920", "106994003818519389662716277621870670858364617535634846515200", "-20451993960231856139730233630500365377894315018382532608000", "16279661546845519050468907363455195606406309702064972759040", "6561336194594150443333989755253074158952318230649104957440", "4542887758202924823402330789282201549958491167579483381760"], ["-39080173334226402169883058101406014090957802200973234615091200", "279525808998870561667810226142184402557000364524017176018944000", "-33564042313587204442982874777110755174950943895608489641246720", "10544590905410999824920296645004481762905002696164568381521920", "-7493865125459446220128958153844322047121535989331378244157440", "3489592014611071260185515841074881315848860078988675745054720", "-769303596717424073244427383766874576601780284482684421406720", "147029243825966523302405488771843172249927415304982699704320", "-123463602988026217438634066164427891700567044391255932928000", "-87284247585274109778380447960770358756972092447412421918720", "-92766244233946812882653882700363940413741618769287299727360"], ["4695597284719791216025899115309781718835013330994838949068800", "-33564042313587204442982874777110755174950943895608489641246720", "4030204576471710898286817643117737106278310840568503578132480", "-1266139460863739784315679730903471302571706889636394230087680", "899823836867843753267812733985569353669688192105960555151360", "-419011868527447470538978758868631987978256538198879544279040", "92373247450594101423215880755808417412120518759424657981440", "-17654372784329795928220930479644792398558521891795857571840", "14823434019753566564990504692733040419308844740385880145920", "10472318591094416060864201909275541828658791714114701885440", "11126456412496324049206847718346586147454579019410497863680"], ["-1473165180582655795489373748860634364529470856770469285068800", "10544590905410999824920296645004481762905002696164568381521920", "-1266139460863739784315679730903471302571706889636394230087680", "397775612876811272131584095414428683888814036811750666403840", "-282692638230756711997308237906145844995749979565656343838720", "131638591500189461674446900318384846898469909254193440358400", "-29020835152604424036381090196649423593622467579573646131200", "5546458065337409454933324756031911690569608873571317186560", "-4657939520946599474285204119470505109847670004112917790720", "-3295537500150392729426117553444733331114313997527904419840", "-3503767956678882983684723562782102169533878694985534013440"], ["1046690463280064737961509026887455438612966034171048377712640", "-7493865125459446220128958153844322047121535989331378244157440", "899823836867843753267812733985569353669688192105960555151360", "-282692638230756711997308237906145844995749979565656343838720", "200905079402805645341009127065666460426111678614824361656320", "-93553410842831391583004682724847683877737509830131502284800", "20624695839539247060978511997863233605576739610191672115200", "-3941788640026069190670408859647663852813236318760106721280", "3310445345742464871656840954202536526178571805999287500800", "2342803810278939965858412952097197144334642270189739048960", "2491145230873311488965754888689523817878946414291478118400"], ["-487433610693860411536808157726107958639565047243426936913920", "3489592014611071260185515841074881315848860078988675745054720", "-419011868527447470538978758868631987978256538198879544279040", "131638591500189461674446900318384846898469909254193440358400", "-93553410842831391583004682724847683877737509830131502284800", "43564059233294287989112108793538512692794537253866339041280", "-9604083831173671799812754620728115182859271385375383224320", "1835531049407075580510587754347079659661682940454953287680", "-1541526270071521409186460921398876034767026685324867665920", "-1090862449791560128622580988286976134300192209789727539200", "-1159896052422806048704614321371315443825303806464999424000"], ["106994003818519389662716277621870670858364617535634846515200", "-769303596717424073244427383766874576601780284482684421406720", "92373247450594101423215880755808417412120518759424657981440", "-29020835152604424036381090196649423593622467579573646131200", "20624695839539247060978511997863233605576739610191672115200", "-9604083831173671799812754620728115182859271385375383224320", "2117409875731133911234751209756729324632173878255638282240", "-404678311648797866089111819971465767416545400993756938240", "340060287695893944638375552132485456536360974753748418560", "241755940009212966531766056482920740534169533255176601600", "257600816082911327718827200247222042218445595129405358080"], ["-20451993960231856139730233630500365377894315018382532608000", "147029243825966523302405488771843172249927415304982699704320", "-17654372784329795928220930479644792398558521891795857571840", "5546458065337409454933324756031911690569608873571317186560", "-3941788640026069190670408859647663852813236318760106721280", "1835531049407075580510587754347079659661682940454953287680", "-404678311648797866089111819971465767416545400993756938240", "77341920911089911700791247936527898184096551291022376960", "-64990722532966711639885548068099755668968427104942899200", "-46195334219522819024173260818215335265425546345968517120", "-49219142259532692206125233235665487995769958318869340160"], ["16279661546845519050468907363455195606406309702064972759040", "-123463602988026217438634066164427891700567044391255932928000", "14823434019753566564990504692733040419308844740385880145920", "-4657939520946599474285204119470505109847670004112917790720", "3310445345742464871656840954202536526178571805999287500800", "-1541526270071521409186460921398876034767026685324867665920", "340060287695893944638375552132485456536360974753748418560", "-64990722532966711639885548068099755668968427104942899200", "54999415096610160482717119562724860187457803944510423040", "41235618976981584420292667014752732088329785062603591680", "44981379138889269077536958056690048089768460156898119680"], ["6561336194594150443333989755253074158952318230649104957440", "-87284247585274109778380447960770358756972092447412421918720", "10472318591094416060864201909275541828658791714114701885440", "-3295537500150392729426117553444733331114313997527904419840", "2342803810278939965858412952097197144334642270189739048960", "-1090862449791560128622580988286976134300192209789727539200", "241755940009212966531766056482920740534169533255176601600", "-46195334219522819024173260818215335265425546345968517120", "41235618976981584420292667014752732088329785062603591680", "42675727765176671243528586920598535191042949012776591360", "51999362449439293121931470158080606050743155090360407040"], ["4542887758202924823402330789282201549958491167579483381760", "-92766244233946812882653882700363940413741618769287299727360", "11126456412496324049206847718346586147454579019410497863680", "-3503767956678882983684723562782102169533878694985534013440", "2491145230873311488965754888689523817878946414291478118400", "-1159896052422806048704614321371315443825303806464999424000", "257600816082911327718827200247222042218445595129405358080", "-49219142259532692206125233235665487995769958318869340160", "44981379138889269077536958056690048089768460156898119680", "51999362449439293121931470158080606050743155090360407040", "65187847992423329541772794916617759085768226150491176960"]], [["32302974429766527623220421018381701748015219492006133760", "2583120589482397861101836381200993783901910114238464000", "-4873868046291354985579777624088786428500859773832396800", "39238278963583367242690501332033708123115340766904320", "3937757140474907971563783563523192881474046724921098240", "-2456136628274284297753228196362475798313559455506104320", "6482086752107898142842691030304498784374525744539238400", "81606872329620683868000834538016142180626389088662978560"], ["2583120589482397861101836381200993783901910114238464000", "206560296616503149021191019781793709155814960938352640", "-389740855851166316288151377083710505009258174611456000", "3137705058927565960547861981509071165708247593123840", "314884363607366494829550151693396083112582852147937280", "-196405972114780073332888608645187723047254409640673280", "518342723781861171931148963246330805596994449147166720", "6525726991990444414126289400863779529194033452763054080"], ["-4873868046291354985579777624088786428500859773832396800", "-389740855851166316288151377083710505009258174611456000", "735368496306969892099004595651973331275821007817932800", "-5920265777626022099575530634940370699930851113697280", "-594128220072859245052904438759922762469415512273059840", "370581534400154077881998247297507482127622878863032320", "-978016298872931249899374753877498086800466863110225920", "-12312832933384800561404217143084641789835492692454277120"], ["39238278963583367242690501332033708123115340766904320", "3137705058927565960547861981509071165708247593123840", "-5920265777626022099575530634940370699930851113697280", "47662562448281543599442852639883248546722432942080", "4783176035529973804118560720145016358340336623288320", "-2983458207616145684009194258212314369731000837079040", "7873761866677615377018360854164532827050235102494720", "99127503839538295780696919281878027953068652950978560"], ["3937757140474907971563783563523192881474046724921098240", "314884363607366494829550151693396083112582852147937280", "-594128220072859245052904438759922762469415512273059840", "4783176035529973804118560720145016358340336623288320", "480015589000148754797550499271180723687327372043878400", "-299404922199882090384122594817698472082821472069877760", "790171302917852193757821865026600901312475413689139200", "9947939776458245016800829331302346502094067043771351040"], ["-2456136628274284297753228196362475798313559455506104320", "-196405972114780073332888608645187723047254409640673280", "370581534400154077881998247297507482127622878863032320", "-2983458207616145684009194258212314369731000837079040", "-299404922199882090384122594817698472082821472069877760", "186750825372651943851853765797421691741702239837224960", "-492861446369871301749911312086334118184167143382712320", "-6204927929577450182035643497326340193412329415361167360"], ["6482086752107898142842691030304498784374525744539238400", "518342723781861171931148963246330805596994449147166720", "-978016298872931249899374753877498086800466863110225920", "7873761866677615377018360854164532827050235102494720", "790171302917852193757821865026600901312475413689139200", "-492861446369871301749911312086334118184167143382712320", "1300730022654957235110990540286296249259438026668113920", "16375669279586465266620708970536150255305785473458503680"], ["81606872329620683868000834538016142180626389088662978560", "6525726991990444414126289400863779529194033452763054080", "-12312832933384800561404217143084641789835492692454277120", "99127503839538295780696919281878027953068652950978560", "9947939776458245016800829331302346502094067043771351040", "-6204927929577450182035643497326340193412329415361167360", "16375669279586465266620708970536150255305785473458503680", "206163108165242212757315299311696404269433106004488683520"]], [["1006312792354807052662351236956160", "-66475832684575577867139258777600", "-665528170807686371794810306560", "1489459473907837812332046581760", "-352426054934055444941478297600", "-20704063586720065690408058880"], ["-66475832684575577867139258777600", "20837611204161254071623053475840", "-3062565734200631134718106009600", "191280323304067147831254712320", "94738454106328515583452119040", "-71566444016728919115112120320"], ["-665528170807686371794810306560", "-3062565734200631134718106009600", "1289132305348412071041375928320", "-319910294963586275734663987200", "56012177747975977670226739200", "9797285957884371853513850880"], ["1489459473907837812332046581760", "191280323304067147831254712320", "-319910294963586275734663987200", "230493126191683812083776880640", "-104547449171907162680674222080", "37795878075080805153484308480"], ["-352426054934055444941478297600", "94738454106328515583452119040", "56012177747975977670226739200", "-104547449171907162680674222080", "130019335560669339133484728320", "-98018124642173644641109278720"], ["-20704063586720065690408058880", "-71566444016728919115112120320", "9797285957884371853513850880", "37795878075080805153484308480", "-98018124642173644641109278720", "353063137590343179339772723200"]], [["105919619815053411407363341025280", "-10928408938526058319867375779840", "879059529400397949678208942080", "67014384958697500958565335040"], ["-10928408938526058319867375779840", "3862177076587595166549635235840", "-829317823205171853517022822400", "166138444149269246035435192320"], ["879059529400397949678208942080", "-829317823205171853517022822400", "631857716674291852521221652480", "-267339135666484012999476510720"], ["67014384958697500958565335040", "166138444149269246035435192320", "-267339135666484012999476510720", "509625040441786552868143104000"]], [["8972525331671964780309113733120", "-1257642507830545225830157516800"], ["-1257642507830545225830157516800", "1440636532446052899600948264960"]], [["9944543554244815730133328050187578330532364632912381870080", "781554383753038453603185439197533210876267182640238428160", "-190647225318252831358927756168281554817246227700708802560", "-142764859783192729033246355685813096968304995693966131200", "-38774288445461658713017653261641037308613859031950295040", "86241741733491719785058573979288504544496987860327464960", "-153993040030427575565275532187304358327937076779401871360", "-1503101487098765979387353996392617970305050564203275878400", "-707583226128515840136205552962283083851853998703582904320"], ["781554383753038453603185439197533210876267182640238428160", "61423357586167025539340188829557063778653919774181949440", "-14983209021617970655403933126030959977631602243513876480", "-11220072736452041089884383474692292800031493055819284480", "-3047320869595873052827987341113841363552147983711600640", "6777848671147616490402297979684478470841363571859783680", "-12102509767968674835770228908384593996047513340629483520", "-118130666335742359322453828478106474065222945771481989120", "-55609869797875781284507716843250564211357136120352604160"], ["-190647225318252831358927756168281554817246227700708802560", "-14983209021617970655403933126030959977631602243513876480", "3654905257671103875383087717614794667494194479292743680", "2736950594278132085784593330284669026107304802768650240", "743343368702075877064560377284011244881921538932080640", "-1653343733517605736480011427004161124252063913434152960", "2952206467796310408952536334921043196115992548695080960", "28816016172486937347150046012322771592945932799018270720", "13565105125972124865234002403610728674077236617533194240"], ["-142764859783192729033246355685813096968304995693966131200", "-11220072736452041089884383474692292800031493055819284480", "2736950594278132085784593330284669026107304802768650240", "2049546575741501290881843686345791264193273541867601920", "556647554803713176279712545586901203691704332404654080", "-1238095051711526836916500682000192334531468956679536640", "2210739452003043036375070129728075996179028857805864960", "21578674966330284800606388644938674440206704433441013760", "10158135414878574762554293783893533684221505209085460480"], ["-38774288445461658713017653261641037308613859031950295040", "-3047320869595873052827987341113841363552147983711600640", "743343368702075877064560377284011244881921538932080640", "556647554803713176279712545586901203691704332404654080", "151182951359302732820819574811039554924876204060180480", "-336261000997481732079857671503383725909786976169492480", "600426808949378220270560634314204734269614007535534080", "5860670256574265079482332878827617174950936347399946240", "2758903509187845909026116971465506546565207555566469120"], ["86241741733491719785058573979288504544496987860327464960", "6777848671147616490402297979684478470841363571859783680", "-1653343733517605736480011427004161124252063913434152960", "-1238095051711526836916500682000192334531468956679536640", "-336261000997481732079857671503383725909786976169492480", "747911452813894216899882064970205773007230435359457280", "-1335468834202105509757883512815305106933957895156531200", "-13035298155466036763465978319981494783405897109859860480", "-6136351005942213803050443347793062734553871941032673280"], ["-153993040030427575565275532187304358327937076779401871360", "-12102509767968674835770228908384593996047513340629483520", "2952206467796310408952536334921043196115992548695080960", "2210739452003043036375070129728075996179028857805864960", "600426808949378220270560634314204734269614007535534080", "-1335468834202105509757883512815305106933957895156531200", "2384609836385164242099424570023168992246937681305272320", "23275796039305798237103791548866480564281599351655464960", "10957053128854461652511678815010892884281803071679037440"], ["-1503101487098765979387353996392617970305050564203275878400", "-118130666335742359322453828478106474065222945771481989120", "28816016172486937347150046012322771592945932799018270720", "21578674966330284800606388644938674440206704433441013760", "5860670256574265079482332878827617174950936347399946240", "-13035298155466036763465978319981494783405897109859860480", "23275796039305798237103791548866480564281599351655464960", "227191330421006242850939047663232565178273395479057940480", "106950046891386113076590679997254577599077847691039948800"], ["-707583226128515840136205552962283083851853998703582904320", "-55609869797875781284507716843250564211357136120352604160", "13565105125972124865234002403610728674077236617533194240", "10158135414878574762554293783893533684221505209085460480", "2758903509187845909026116971465506546565207555566469120", "-6136351005942213803050443347793062734553871941032673280", "10957053128854461652511678815010892884281803071679037440", "106950046891386113076590679997254577599077847691039948800", "50346606575494992324446635517044026351564725395174932480"]], [["37317134978189816192468310987377489751391025142568058880", "-874850447164113488903729754298813108766905488019292160", "-3550692625519104761718439321286042377507962618610974720", "-2607309621278868601266789594721131862702850908587294720", "4893618612077726702786746804007299402251542634933780480", "-4919367236656577805922733539966738533994347135007457280", "-97212360291277187779653106709206706805263401791227166720"], ["-874850447164113488903729754298813108766905488019292160", "20509701651816777738813116662673831190111662144225280", "83241251853691768296938855672769825004863070540922880", "61124895826120059839979861076201542365228258379694080", "-114724360097016746044042003496208247156670088106475520", "115328002250677103873344274101603410923871940273766400", "2279014102245750484645498097766026040701985210645872640"], ["-3550692625519104761718439321286042377507962618610974720", "83241251853691768296938855672769825004863070540922880", "337845285504479947313829008964746074208376257280737280", "248083221022477457087942293762590962327359174591119360", "-465623513920957631866428577832747731657549282950512640", "468073472940127260859481297047188289345915420472770560", "9249670720897549615933362586313850088364938427388395520"], ["-2607309621278868601266789594721131862702850908587294720", "61124895826120059839979861076201542365228258379694080", "248083221022477457087942293762590962327359174591119360", "182170026321327159052392279260708266083422943502663680", "-341912070623770161235223514277235036333931312174858240", "343711100389543262710470846100031459881119030139944960", "6792127060204712624459863583745765974432244738167930880"], ["4893618612077726702786746804007299402251542634933780480", "-114724360097016746044042003496208247156670088106475520", "-465623513920957631866428577832747731657549282950512640", "-341912070623770161235223514277235036333931312174858240", "641729412894901301312594164096366628173991241370828800", "-645105983699388607357332742919410046034011754143416320", "-12748036952017801278523323778056876662651066462439997440"], ["-4919367236656577805922733539966738533994347135007457280", "115328002250677103873344274101603410923871940273766400", "468073472940127260859481297047188289345915420472770560", "343711100389543262710470846100031459881119030139944960", "-645105983699388607357332742919410046034011754143416320", "648500320917832668225353905884230711514700742362398720", "12815112963373631486756656938643060104146605629961666560"], ["-97212360291277187779653106709206706805263401791227166720", "2279014102245750484645498097766026040701985210645872640", "9249670720897549615933362586313850088364938427388395520", "6792127060204712624459863583745765974432244738167930880", "-12748036952017801278523323778056876662651066462439997440", "12815112963373631486756656938643060104146605629961666560", "253241386267309292191202063395817209342399828948415938560"]], [["221689064295185826650889104916480", "-11275119192184975818377448652800", "-1320504837061776297639259668480", "574483967332508972101675253760", "6705307058492516895471697920"], ["-11275119192184975818377448652800", "6046718121889418470486588784640", "-1032785327696774034760925184000", "9653726016805135149044858880", "125835275174956881794700410880"], ["-1320504837061776297639259668480", "-1032785327696774034760925184000", "812322234017449307037782507520", "-275866303379868735327971573760", "41026588295823162620919152640"], ["574483967332508972101675253760", "9653726016805135149044858880", "-275866303379868735327971573760", "355967036438638544171260968960", "-225386774645359088419869818880"], ["6705307058492516895471697920", "125835275174956881794700410880", "41026588295823162620919152640", "-225386774645359088419869818880", "795244044736983267170152611840"]], [["28468462198744170858023800012800", "-3116344799286187722493290086400", "115300695582835040592655810560"], ["-3116344799286187722493290086400", "2409193218061840158696501411840", "-732444434435602807613722460160"], ["115300695582835040592655810560", "-732444434435602807613722460160", "1329152146500851706184807219200"]], [["4443958943039657654458169425920"]], [["1912032350419028840427470238268541681101019454750704271360", "277963098763352099254073229017555004155650503125772533760", "128283821171242014752138839383547462606031986065124884480", "-41692265341270284817596181505411434854949121259649105920", "-34492976996945279971267658520553705136783235868734259200", "41708698995379105200124789525754834144160459696195502080", "361900399750637101158398986828469644213275417035302502400", "91050510282751572974364103924108998280585512026426572800"], ["277963098763352099254073229017555004155650503125772533760", "40409088401246171318248314803292846621615165294111621120", "18649354152479442031633681973048425859473261984701480960", "-6061043510160087961019654135853326243941631646372986880", "-5014441711481888505536101680049647867876975106452357120", "6063432564623048132323371734275091268887489069564559360", "52611534808151753059249262888819138096705975880568012800", "13236534401016589332018408519525783282116712165330124800"], ["128283821171242014752138839383547462606031986065124884480", "18649354152479442031633681973048425859473261984701480960", "8606935322348833082165830281673021171610135875100344320", "-2797255553804493891376593386491125874815353257596026880", "-2314234323373326708297852527872202734212892993907589120", "2798358135538753746847763403618925375798903839790202880", "24280952230351808041483958184001072618426933371123793920", "6108844014120918600750201280608147876498696810843340800"], ["-41692265341270284817596181505411434854949121259649105920", "-6061043510160087961019654135853326243941631646372986880", "-2797255553804493891376593386491125874815353257596026880", "909108566550113396607871731056145642056598742200483840", "752126578324792548120578047520657450358615427566796800", "-909466905815388610992862011884274071794531384216780800", "-7891313915378398445726860568230082399790088010402365440", "-1985375421778092575575543871648766297352895579270676480"], ["-34492976996945279971267658520553705136783235868734259200", "-5014441711481888505536101680049647867876975106452357120", "-2314234323373326708297852527872202734212892993907589120", "752126578324792548120578047520657450358615427566796800", "622251742681579000708064054577110429691569236601733120", "-752423040700560965665286766518420162113437440330956800", "-6528666819391589885606217173908569527165212585556705280", "-1642547081410419173640349097381281093664662186123591680"], ["41708698995379105200124789525754834144160459696195502080", "6063432564623048132323371734275091268887489069564559360", "2798358135538753746847763403618925375798903839790202880", "-909466905815388610992862011884274071794531384216780800", "-752423040700560965665286766518420162113437440330956800", "909825386325652336771667326976765307650286720905379840", "7894424399356372152000011756090703536654718202620149760", "1986157988345070595019353263440829040711460783525068800"], ["361900399750637101158398986828469644213275417035302502400", "52611534808151753059249262888819138096705975880568012800", "24280952230351808041483958184001072618426933371123793920", "-7891313915378398445726860568230082399790088010402365440", "-6528666819391589885606217173908569527165212585556705280", "7894424399356372152000011756090703536654718202620149760", "68498788376131798463752493996626455749726086792241479680", "17233608030536674437292013535087377788108410501732433920"], ["91050510282751572974364103924108998280585512026426572800", "13236534401016589332018408519525783282116712165330124800", "6108844014120918600750201280608147876498696810843340800", "-1985375421778092575575543871648766297352895579270676480", "-1642547081410419173640349097381281093664662186123591680", "1986157988345070595019353263440829040711460783525068800", "17233608030536674437292013535087377788108410501732433920", "4335802906751354631027311685721891835342255233338900480"]], [["514278668460362985896757921054720", "-16980668776372590230802687590400", "-208984588585140973710700707840", "-891367603169894445578830479360", "491768053828656723205061345280", "458977754360339445279463833600"], ["-16980668776372590230802687590400", "12208255182422555553551257436160", "-1379970689202800080848735436800", "-151756458136223861153621606400", "48312604760714157725224796160", "336609451762446129897689579520"], ["-208984588585140973710700707840", "-1379970689202800080848735436800", "963889287478778233134073774080", "-199344963554653687272167178240", "-26529820443045148550328483840", "-68885117384320924176277831680"], ["-891367603169894445578830479360", "-151756458136223861153621606400", "-199344963554653687272167178240", "250327385360065465934319452160", "-107202717786062683009796014080", "-67578341179702188801817313280"], ["491768053828656723205061345280", "48312604760714157725224796160", "-26529820443045148550328483840", "-107202717786062683009796014080", "263067679624864708164625367040", "22768498926181550865383424000"], ["458977754360339445279463833600", "336609451762446129897689579520", "-68885117384320924176277831680", "-67578341179702188801817313280", "22768498926181550865383424000", "1927172928799797289807002992640"]], [["65839144648120617986475499192320", "-2545925240559223119237296947200", "-869813664731985298597965987840", "81914697916902656257566965760"], ["-2545925240559223119237296947200", "3834782666399400314946642247680", "-718639795504020097765296046080", "-102806088337265194368793313280"], ["-869813664731985298597965987840", "-718639795504020097765296046080", "1043741855456506760133397708800", "-473556875562212222800358277120"], ["81914697916902656257566965760", "-102806088337265194368793313280", "-473556875562212222800358277120", "1848301570883252457231341322240"]], [["15220938748359294117879962664960", "-1718714386162980242100521533440"], ["-1718714386162980242100521533440", "3765114061191906490716468019200"]], [["1023579580022759475392691484753920", "-27351047227971094623181634273280", "5294906497484197091775055134720", "-747290241839862681661310238720", "-763152557519026174708364083200", "-47047161659032549132358123520", "67878011341084698607028797440"], ["-27351047227971094623181634273280", "27262263715778596572013610926080", "-2470919251469963140511217745920", "112719185610775460990083399680", "-158029876445659053310806589440", "-93804974478926710391156244480", "217347484058052593144404377600"], ["5294906497484197091775055134720", "-2470919251469963140511217745920", "1902483596681383931118417346560", "-300567722690442904009892167680", "-41213334278388242077439754240", "6935652289610690196532101120", "-43167685647323837805877002240"], ["-747290241839862681661310238720", "112719185610775460990083399680", "-300567722690442904009892167680", "213863405888996452219874181120", "-50054063584460645581895761920", "-14386350365119271956544225280", "3869355685188016533389967360"], ["-763152557519026174708364083200", "-158029876445659053310806589440", "-41213334278388242077439754240", "-50054063584460645581895761920", "115308502835222844805868421120", "-7230550794810165421560299520", "-12683313600521126934887792640"], ["-47047161659032549132358123520", "-93804974478926710391156244480", "6935652289610690196532101120", "-14386350365119271956544225280", "-7230550794810165421560299520", "209159152780641633191641743360", "34884336002845939533533675520"], ["67878011341084698607028797440", "217347484058052593144404377600", "-43167685647323837805877002240", "3869355685188016533389967360", "-12683313600521126934887792640", "34884336002845939533533675520", "429978187989870607811964764160"]], [["141347684200594396275062152888320", "-2046638877058383043905139507200", "251996960321209712306930319360", "-695024751880463604235559239680", "-807883719539132006227362447360"], ["-2046638877058383043905139507200", "8830890680518328091875160883200", "-565504973038776249463634657280", "-395296850122967752077182238720", "-58378871991096300744852111360"], ["251996960321209712306930319360", "-565504973038776249463634657280", "893094997605663326964610498560", "-206447709698710994966481469440", "-107735872961978664060274606080"], ["-695024751880463604235559239680", "-395296850122967752077182238720", "-206447709698710994966481469440", "659941677371582361529252577280", "58581874720278658897265295360"], ["-807883719539132006227362447360", "-58378871991096300744852111360", "-107735872961978664060274606080", "58581874720278658897265295360", "2883578243818532831420397649920"]], [["43540745459252416353480726282240", "773913017344756635977782394880", "-1422469201352401843696277913600"], ["773913017344756635977782394880", "4253189177207294335787917639680", "-718201040434096680587262689280"], ["-1422469201352401843696277913600", "-718201040434096680587262689280", "4276611423135637952432292495360"]], [["12660992414183231571325873029120"]], [["224027533029395901682263691100160", "-5614996204595200550433277870080", "1713816763215198356013506887680", "59071137860919608186241024000", "-69142698864129048059345633280", "-112531650993007742305613905920"], ["-5614996204595200550433277870080", "72466968779635211988670642913280", "-1683778753380427154933258649600", "-449032549717112148054434119680", "-204929752216457381601859338240", "81256475587054355967576637440"], ["1713816763215198356013506887680", "-1683778753380427154933258649600", "1392824876321841552060265267200", "-154601959020000439442457231360", "-63457813151467018009203179520", "19288404958697426010494730240"], ["59071137860919608186241024000", "-449032549717112148054434119680", "-154601959020000439442457231360", "341388348513890569938775572480", "3009552058468701849145835520", "-27917998735060254324314603520"], ["-69142698864129048059345633280", "-204929752216457381601859338240", "-63457813151467018009203179520", "3009552058468701849145835520", "351176013756870739346919260160", "-21743338390437599168566394880"], ["-112531650993007742305613905920", "81256475587054355967576637440", "19288404958697426010494730240", "-27917998735060254324314603520", "-21743338390437599168566394880", "273432323826082817659652014080"]], [["253594142036968675980140158648320", "14245299344155703401184294338560", "1724614983083325842831903293440", "-947688453680656713642179297280"], ["14245299344155703401184294338560", "8993354519081014959674574766080", "201267330335400807007204147200", "-380140595526715649373587374080"], ["1724614983083325842831903293440", "201267330335400807007204147200", "1918760040289262676231208304640", "-14238604341300876505818071040"], ["-947688453680656713642179297280", "-380140595526715649373587374080", "-14238604341300876505818071040", "2785496173021518838781926440960"]], [["38841239980860558685479496581120", "4042723543517513099163268546560"], ["4042723543517513099163268546560", "11320149483065206060770498969600"]], [["14493095013827557268703484821392898013360391930958085588254720", "1761861262921708720814945912715367486916585951081728070123520", "39114077307686073007600151886596166648604164149577032663040", "-32231019250389515033918171410556510239419902081507650437120", "-3583216544966218895310382666270228817731644488599228907520"], ["1761861262921708720814945912715367486916585951081728070123520", "214181657321812165892048368000437280392416110441501619650560", "4754924850598725625553653864336848029272621443955839467520", "-3918182018924618255602482344330161160957210802684061286400", "-435595738606068551040682066694029495047178913460875427840"], ["39114077307686073007600151886596166648604164149577032663040", "4754924850598725625553653864336848029272621443955839467520", "105561375411669255855739775442436961805008104093888020480", "-86985324905581516684002916027603784068407201984550010880", "-9670412621753344705686029270468166044234032248017387520"], ["-32231019250389515033918171410556510239419902081507650437120", "-3918182018924618255602482344330161160957210802684061286400", "-86985324905581516684002916027603784068407201984550010880", "71678175084607216382308413975673440047956101373529948160", "7968672069625786564584228667904924968457033309898670080"], ["-3583216544966218895310382666270228817731644488599228907520", "-435595738606068551040682066694029495047178913460875427840", "-9670412621753344705686029270468166044234032248017387520", "7968672069625786564584228667904924968457033309898670080", "885900547527619631501952136136286700043890397537894400"]], [["3424103894925871064702914532474880", "322210911130072826352430523351040", "-34530330999295616782900207288320"], ["322210911130072826352430523351040", "38839689474467321893200876011520", "-3301602655558085853092102799360"], ["-34530330999295616782900207288320", "-3301602655558085853092102799360", "3119252357968507311286816604160"]], [["32747669879230545325623277977600"]], [["591898065503010490887369659194685242576733871260194308096000", "457758354041142211010547469438274462168339364343531438080", "-6776845941571207298514356852283033202982023710908948152320", "26204933280976301487266977415503035527851760906529669120"], ["457758354041142211010547469438274462168339364343531438080", "354018238793162483995422760087459921550361722722713600", "-5241033928988660240166299341751555566080214842086522880", "20266204310472862920657675686739096755910389394309120"], ["-6776845941571207298514356852283033202982023710908948152320", "-5241033928988660240166299341751555566080214842086522880", "77590456182284241381518496910300435934113894611057377280", "-300029356580867681099766714784963937574630622848614400"], ["26204933280976301487266977415503035527851760906529669120", "20266204310472862920657675686739096755910389394309120", "-300029356580867681099766714784963937574630622848614400", "1160163494835626773039496289016168262867020799016960"]], [["39905769108001213674156353126400", "-232251838181375464127940526080"], ["-232251838181375464127940526080", "2815356151336986309651392102400"]], [["25696602190688183492943607234560", "-144599145047456994902723788800", "-234810156021341860626557829120"], ["-144599145047456994902723788800", "1146565485319220478916370104320", "2694318157750274466014822400"], ["-234810156021341860626557829120", "2694318157750274466014822400", "346938505405944234668977029120"]], [["2774707383599353806132406026240"]], [["2486472637091154003065237667840", "-411004230860786396202270720"], ["-411004230860786396202270720", "339768526524441942453003878400"]], [["343386093971015127357124101120"]]], "claim": {"K_lower_bound": 429, "sdp_bound_num": "7527861498326331021607767755992051409151645183188108321095680", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.1711499278426898, "theta": 1.0, "seconds_model": 1.9947643280029297, "seconds_solve": 755.0325770378113, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q9_n10_R3.json <==
{"problem": {"q": 9, "n": 10, "R": 3, "lambda": [1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["41546811393998073975680047747816940915516243968", "51968433335483807787515676918220753622532096", "95247287742467248995520837753815105537778384896", "51794088661629479477422104831906142775934976", "345775080833523553963669396046884126125373521920", "51748008110594150689996247181174504901574656", "1032588055853865930305102742733094739700273381376", "51736885498426018500198063882809732981850112", "2661058115490883551378208716326125335525432754176", "51733439756834435633723191500039697205297152", "3245364416266596321111817489466618810200955551744", "51733070076714410803326445589905178714177536", "3337649826570525725314661619768125793793929641984", "51733023205668087508923320679130492810821632", "3306154019000588646602327892399335555773312794624", "51733038476281997733076271896688986739965952", "3311328586090406022690011370016529940196481826816", "51733035946183314568116636631362639486779392", "3310595560983758557636881732574987345590818439168", "51733036304227265194454317867226782647713792", "51903510323930251653302406397218170276413440", "165771003103168961477759338740039197114209665024", "17472009500807009362513367929881810049733492736", "51919766593669632605988405414304208360833024", "431907271564624481094101891168885590698533847040", "84026068823549894170071818451746698101268676608", "51772144211002011105988417576893468708438016", "1078707971005826782372970646896328505889466089472", "316669584377226019887254474611618009393812996096", "51742746608503567121371075496075189345583104", "2692036682464555356021741717931191304254344134656", "937902686290550998977969686392363510586377502720", "51735287623100302047448462160635080011153408", "3247428793422363000001492313820084770844572647424", "2642658044769269165949750302046894936255224610816", "51733258155332880535205188726351863224467456", "3337617976847798912233110463321469584593410588672", "3240352383603470978866165051979548080044043665408", "51733047282776848753308632919735076455972864", "3306157475531050411678595912887282240552609775616", "3337624328663468870137477824631292663740992847872", "51733030843613657345374855787125127497383936", "3311330204970474369096902138292186726230944382976", "3306155089108878933206700532338247505067517149184", "51733037210904057346568542923856589579354112", "3310596176428283658014995129893790518932880228352", "3311329741975108105290790204311015296441602015232", "51733036124989076225784049872001929626779648", "51765939097449581547255255665936971532861440", "723756214340029828694263934985748520648442904576", "16085078376683950116376883992947189974327885824", "51907232803323603689310157738909494568550400", "1236379392582552613976317817175144043053982941184", "79205407557688571063492465081687996738228453376", "51768106575060608819369846465995262291607552", "2787839774543641700978302918665205217534364614656", "304481286855132841293561979521105826990738374656", "51741225045139077387235035657906791949271040", "3248541699141247779439023493330816021016201920512", "931928127071440360099947114705427662746744258560", "51735117300620938772725989102126987627986944", "3337622176920155424480888323899879890166506061824", "2637972621928309569607728295954037757334440116224", "51733235884454576801959619931152934271713280", "3306148349120751208227028180739004322841328877568", "3240349603843129434699835370068673053465855918080", "51733054915312283898392370602985765721866240", "3311329899190213920749607529945247254629496913920", "3337621585943394656513613857057905178934887055360", "51733029579157021646664249663999256163254272", "3310595649475783149021871055273038576694478241792", "3306154102020181579340818566352413119702793977856", "51733037390233636000699014832495595547000832", "51740264765890758550912896412875041647099904", "1624104468821971086485011883940052324991847366656", "15714796724216921872053603894264467117626621952", "51905169121460251110130707837850769780899840", "2988593490301529602442042223309353319611454455808", "77845633491485077459412391477495882835434668032", "51766835759667422824437562494385946303135744", "3255052439744032035130857031128780038086743556096", "302731325230473480310356970863800957775212707840", "51741087209645797951960219376029267298091008", "3337727190098952199620558986211077171366890307584", "931261453185828952850756370903981470056695463936", "51735095285269819763542104631820365334577152", "3306169669146248326787712155490034115171382722560", "2637981729043535186245457217030652388016239149056", "51733243512834574051332707371959836886433792", "3311334912403507653464982793793910760805373050880", "3240360586022695020864441732465147884485883199488", "51733053647396269325740183575344188112240640", "3310596532772377066020489543501550563598635368448", "3337621788408079904482537328083537083186272010240", "51733029758196229085179942775357923552919552", "51734293398702665350430381482301822043422720", "3322755220231141516431809555363010827649586036736", "15621517334160222137902291186007363340845711360", "51904321101820147285175260147932049713397760", "3269284304255552871532216877317631646462132617216", "77593494200678992652707825045176437164694568960", "51766758773755634630035097559102567305183232", "3339066304783240761044416121241933750437788254208", "302615552519186756240717456520629085032419426304", "51741066515911977822490718408125076643774464", "3306211375294280391387144503569839313934054588416", "931257721882091273851662866538259096776816459776", "51735102929216645611880363387344376855265280", "3311337190207148842374585162071899661951968477184", "2637976880004935824669509117614385143832339546112", "51733242249573491324962350103120543762874368", "3310596359126019380666434654966907629755260993536", "3240355809890008155848242216287172722264660508672", "51733053827701701257558849330122874916175872", "51732434030298911005889551779946082395488256", "3262358922228241579163154685839793399406058799104", "15602982548302307689074810562740888268500369408", "51904336112051493687823608507684286302781440", "3341610373507339089606148453054390180990817402880", "77579208980594700609209400275160460493517225984", "51766741032344449373061710857271843965894656", "3306366228269565994701912334569836792967157776384", "302605452755674232023242304140693490429430071296", "51741074445371550289826799601907567251423232", "3311483654516934392792330750312354302419936477184", "931265392395259757877419218232442850977698021376", "51735101640326836875395778193745486677016576", "3310608745745786897743228101138896560610206547968", "2637980133642867080633583870485787026832515661824", "51733242427411520591599281592223491321495552", "51732245433458656489953259561146034327388160", "3361734006261307739622595640666485789681927585792", "15602999005121371834291523132762811005080174592", "51904311700830757498809357902071819310989312", "3307188201399779552736571907014593459236372480000", "77577625367355606192711533864050266617436700672", "51766749379245603202248247105979954705203200", "3311966823896169559558740059996903564549357043712", "302608999627490575995132134125141222898050007040", "51741073076167559001413598407201223037943808", "3310722769947923632235381858501140374235859910656", "931263236257435481406161284438987448175124545536", "51735101826083324844520858903635184351969280", "51732221364747842787592424312444328786001920", "3314533281949207741837762445456046561726895751168", "15602661964638660233728152498150538802106466304", "51904323113044562133691122378653402205782016", "3313771145369049313504381080629280195473880121344", "77578395501175542156370485021725602061125419008", "51766747769562034025701301564679122459820032", "3311112390515850751471765976626095783479626170368", "302607992478063540555865674964536561797049614336", "51741073284755503860843033206604058285047808", "51732228996331074261498476054327010084782080", "3323671193920683622718804037530912848090394263552", "15602748818700797847490263859881223155963920384", "51904320878373633985576920079729591704354816", "3312826086727334753085932267947308285688027283456", "77578280122708299569419558510955843521553104896", "51766748000257686510867285729678071292755968", "51732227731254715875601294282544437971124224", "3322214596464428509193517946647199788379427307520", "15602732995024409038767751418422534418101960704", "51904321233760073970779889771862286911143936", "51732227910337023434524747193553993269772288", "51782109292874695745195176439954092188499968", "51746463725505752345977206042391425792868352", "51736774668473675057253405749653016506531840", "51733428183230804025059600472631655333363712", "51733069552483724489699546351444661331034112", "51733023213319903830469713271746170762297344", "51733038475435682501098900242514750262476800", "51733035945788164107576743247614839034478592", "51733036304076969370164758418811829773926400", "92925100236781286339197050608945007374886764544", "16138575337407692079640237062090788621860732928", "51932517340797338452124813097754012894101504", "435380411883354099197954180205126502657483079680", "84156675550051325206988273160995291496164884480", "51772094705346303578353169905603878452199424", "1191344628298415742674182140518806058772285358080", "325709732416203355899002098778542626319957491712", "51742511950462151204324695452689562276462592", "2852679307267170406980941073150979694929461116928", "956671969852742636239592312120604638547984515072", "51735231634432708454578636087939001600704512", "3246662365772893309978669803229632462816492388352", "2642150478306984880458629270983541554384006545408", "51733258349884130298307439362981703878443008", "3337568526116344450302889293576995930817549041664", "3240305773063050433471903893971729834371675324416", "51733047294657547477216398795743756300582912", "3306150695153000806778469847232957724647871217664", "3337617418605271382463066740545099443355697283072", "51733030845273804262698750717060247432724480", "3311329283196053044114431419180719861861512642560", "3306154170212900833096465135999974829735171588096", "51733037211129065328109053642622254398308352", "3310595477749495303579127145147944941426061606912", "3311329042987274241834929279115034577419603279872", "51733036125159694073758518123009626523828224", "383136006723236243322081456255755992348972023808", "15773423251302736633533949372641329329662328832", "51910542655372219577586544935642336103235584", "1193569422686875845378266012097250132899705913344", "79023831577826664274143693498102023174876037120", "51768184319743123942244843257789640607793152", "2952135448566589871369446071199515577827746381824", "306343335756361695080624079630948353808625827840", "51741171601625300470691639940906266094731264", "3260606831122376553209755539293920561051767668736", "932918437364189262055332706707928939469570310144", "51735114251911420931682509724694179248865280", "3337720514522887001385286232752742467970709585920", "2638034052301903787922077166916526341511733837824", "51733235860829570635912394236302860492996608", "3306153334607013562866950793750704455099357331456", "3240354392862515565351321159564944689222484230144", "51733054914091615598535099953682034079039488", "3311326837479679129669008780138659781390809169920", "3337618475420284790221441964541262934551245619200", "51733029579904341289580048028350359474798592", "3310596172272452329193455653260037744966382911488", "3306154623415179837957209376362347742909075292160", "51733037390105999430888534984632396243009536", "1041032710233926769661040520448061750653592010752", "15630090770339713336533041454498966320361504768", "51906098243291044148488628465204861301948416", "2885779594950730293447122112643759052912106405888", "77773458377595238479784659057593376029974462464", "51766867706316883719464837032683617935949824", "3271775759727681518759324572681395691278999486464", "302875305242834846751155315924054373282307112960", "51741083005749026605572880279540174973566976", "3338048683692571462728097446469523556759169400832", "931286478742350602325287900631106714111274123264", "51735095208037454277093342834426583879516160", "3306113426126861417724518698873124685378895216640", "2637945922416507565561535859365428113574918619136", "51733243526605577504668306078612881842110464", "3311326384149794237212912615977521390429992386560", "3240352419435636214739615352331587979903827443712", "51733053649477870453558707649108165091393536", "3310594769026395598994542366804481312910819196928", "3337619995748731073143100083982856657280400621568", "51733029758626913376607483714516428466946048", "2709005948076674055161173003405481846862407270400", "15604895965766129289096698397775644155113897984", "51904504794245964612002135479748350430937088", "3268881757387999666585345755345982761940719501312", "77593267415900931078105188711937651654050971648", "51766758874696393923577348266663627546689536", "3337568526116344450302889293576995930817549041664", "302603245376603986245038278530186310970849099776", "51741066875713644848288611105670789114888192", "3306193747428833394703195507218826168159420022784", "931256323325862450593444869345045803170061615104", "51735102933532956291576227367271854497595392", "3311359512267847513404637635675622328969080078336", "2637991046709389179460962535732926734458561757184", "51733242244125168659262677267656510158143488", "3310596509437779600016291394675217620377186336768", "3240355953890760004710791505932319766558044848128", "51733053827664979004233487809648267295195136", "3297119466006597969460442932655370703511209639936", "15603769335496354414893691021913651303436779520", "51904327405877441589459379750529775416901632", "3343356435988521355291722293383783214998532128768", "77580149607182796149854232623917877137709727744", "51766740613528774374645112263292594331582464", "3306606189112122518428941833063153605494827909120", "302607462604215857748432996876042939353215795200", "51741074386612102403366425022162086800654336", "3311456316275440488457078326602218867151079473152", "931263230299877142673036620705152447969253916672", "51735101646999511950509634970211351718264832", "3310607925356237109261538213955957508533636825088", "2637979612751397002170466504580225815648682377216", "51733242427611849000516598969828767199920128", "3365428021631915396993730449342181399682801991680", "15603078495289943988002615439539648603701116928", "51904310821196953671770236328415165719511040", "3308989269116592912592753776571242354678303817728", "77578615866902622137058344290431741000733949952", "51766748938206032477767930495323659281891328", "3311766192214998550038472852842031632699292123136", "302607324626211634677913131840931276679060389888", "51741073125136941302311357319187664633593856", "3310725836032947757444138746034156882857161654272", "931263478853175457116426103271684261115462680576", "51735101825334618708761060913376194021294080", "3311918204221319552284158657488420621599830441984", "15602603971261544932547113714053481285954830336", "51904323754829717665207675464184381724164096", "3313369784410135545950076072166858641279870304256", "77578175500982266793890589680845006826364731392", "51766747867521081037100471059075952902406144", "3311082428997048799750458779637545541371076542464", "302607742224459350738651793366008707210123673600", "51741073292071788914141516329511077606850560", "3322892912240870547737194143406043342329641697280", "15602731663169760080540572588032609307213168640", "51904321068223128058351410734039363397615616", "3312755083015201543313810901822194683090042880000", "77578241184749928575927972842885442353452023808", "51766748017595502226513807782623668120584192", "3321042073934488574245452485833760746081271939072", "15602707123633930786943011935661012218063880192", "51904321520063240353101270374122757218631680", "51743963865583983245953909300779382393012224", "51736458227011366422880013850784889315524608", "51733394018895704988457426518233296219930624", "51733069270147353748142352603817749528969216", "51733023212310814338606785535985998238842880", "51733038477670233596651211620003063837753344", "51733035945862836650746437385796754207670272", "51733036304205635906087923703063745149272064", "81995468588703720146493901302526547608633081856", "51772934197130942991311590667144676023205888", "325875801057569104490319959859779312730578616320", "51742507761564340602081538031215852593872896", "967604057480996835978848394993756635870321967104", "51735200025130821433100341197631954702303232", "2651378222350133049436716097933123816021213315072", "51733254824504077117893599886298453467201536", "3240449031923241105616656755238386972300264079360", "51733047258142951165804765149968814013677568", "3337620108541037269470028937171856660899179790336", "51733030844627540141069896515309709429833728", "3306151732135600210426954018536093924695608393728", "51733037211726009918572778294220811292114944", "3311329737817947548473465811804358715414824353792", "51733036124990106191896735308390645698134016", "1272046758221781865837637641302153719824603152384", "79347937686346671009438838704670389443202383872", "51768045797921586043821377858902011487977472", "3026670315922044118908367202240611189854520213504", "307128184913053595119584244003984032468314357760", "51741149269481522456578258435709264770105344", "3260647161001532522563561584953272543796074119168", "932921738881432155877930684337314183400680062976", "51735114241758371519560791994250318785282048", "3337642654317786078079293628819052560164755341312", "2637985413986375751508518349015335624896992509952", "51733235879534864436555118756113025903624192", "3306194520713866082556929148373102521551278833664", "3240393955904059240406128005589936464464743235584", "51733054904007534301882049329113353624223744", "3311331067521142341882446140174530019809623539712", "3337622772900794982580478594288236279823482224640", "51733029578871879489775412313000091485995008", "3310596142522335941533361043863480025301850783744", "3306154593744152516046317261403566543331223666688", "51733037390113248807758590171522205514465280", "3095458798314362452030656769751479366357012709376", "77915698970605053245210340712704316986999439360", "51766804803452905629785685504679297614348288", "3280593331702306531388820092556623045987795992576", "302950683985204517622421541852739283094465413120", "51741080806450937718877248257330744890753024", "3337973123827175475868117148993193401857842610176", "931280597358496007395480881504860151432689483776", "51735095226187834027486159933731567461990400", "3306128026175093673849546330655274684473208209408", "2637955217433313431598913390691508008135379910656", "51733243523030763197943442034223382030974976", "3311327872581420919281836991282908991141858770944", "3240353844745382293472874098633324829670295732224", "51733053649114569714349548529072969307127808", "3310595063003776058769676481702065992752947003392", "3337620294545559938635392925061419785933987774464", "51733029758555132661369560224656677647941632", "3377813163230775147173587700716018966341030510592", "77652710171131274822098807280273304166741311488", "51766732437219758981190948244732275628965888", "3341081010498382720389610376799977371293754327040", "302632091387629416249107681725120698200790925312", "51741066032441091224114764552376773494439936", "3306147605853009735186157239434950908230351454208", "931252662503587711404715813972613799857461657600", "51735102944831248792841636097630392763285504", "3311337661628491371461278814390304046858415112192", "2637977179193056181420986568779006475855953133568", "51733242249458452032991638284934717946986496", "3310598285770220959129606971898435924859585298432", "3240357655646200046313509575950991050481571201024", "51733053827231204814467890561323614167105536", "3343277428501481938104926384589047245081847791616", "77580107065551030790919176288377610020952473600", "51766740632470286941824115905637911030136832", "3306563190454688824476152654271054359571818610688", "302607102478323417422813949683352954292662173696", "51741074397140574463561984316292955272904704", "3311463375210496574031529465597062356585668411392", "931263788571253073789099845785638026812114075648", "51735101645276576714393185552733348202283008", "3310607767928454814477134348657116420700886794240", "2637979512795196330889260564297121129333388214272", "51733242427650274659336017173561636015833088", "3307203298219726059560316261200104193373723688960", "77577633674249139171226247954750553672042676224", "51766749375546757207107302241087761839816704", "3311948596689794631430933466556709780729035227136", "302608847462760569036809993450781537763678224384", "51741073080616141098427026698741122305359872", "3310746262231706776398100687412715156742168641536", "931265095013061786899223094891756386227467583488", "51735101820346809737675549540174634627891200", "3312294010922217118354502583898238483981045596160", "77577585574529691964758125193276154062045184000", "51766748130199122411130854569979959115251712", "3311307683382684320782590272780245758182009339904", "302609623561021233219581522363909046297618808832", "51741073237070251617976470678333777036443648", "3314149731418560052046676997318018847511446290432", "77579005702227208087722358996328741738215636992", "51766747677183343412831826424345966615199744", "51735941397598631392490338819906984763981824", "51733329532168219744817505748976149347696640", "51733067622286902182471993349691829374681088", "51733023187082309391433363912580188449275904", "51733038472450167267155134341146030353940480", "51733035944639197294794881823833264666705920", "51733036303989976847724096176134118516457472", "313340605543403547245186523997806118432577421312", "51742836431536214300216105331045830930464768", "960366128496993659591493288652550708883577896960", "51735220872547311343289062483937835932975104", "2658758626546445832288979025434003587731269091328", "51733252022497628172723099969939400734801920", "3240758351201222184914691875036795118931698253824", "51733047179312989396337120117170015572066304", "3337579436781283867745871205455182232282082574336", "51733030854399026722522917195903062228598784", "3306151280221343133481793259017510052933358583808", "51733037211836652047523948441670195418759168", "3311328333949812116247211896829820579148059377664", "51733036125332767994770928568482723283337216", "307822322187597785476881024724424045381168398336", "51741129613372128043417708452174777039192064", "934547474456147565618650530450339854563437182976", "51735109250913060333852752318755947029725184", "2638191850961987809493970476453544128091539898368", "51733235800148126755018481090875597351026688", "3240330081777111627171467568138141364027012415488", "51733054920288287873263256589885887066669056", "3337619527024392147504000737786276797682773131264", "51733029579651682679322059055764547817177088", "3306153517120651208102179470426644288072910372864", "51733037390376840904443547622695926237233152", "3240305773063050433471903893971729834371675324416", "302603245376603986245038278530186310970849099776", "51741090952656026951393968237328930464333824", "3338582753131990900491943381087963925814211248128", "931328043848492336679393692149639384764608675840", "51735095079770901732381322090852215167123456", "3306102720218860926981547680843185563619200860160", "2637939106565848897647779236979543507616229490688", "51733243529226960103696513084401673754902528", "3311331035521972185354273873824730754150748389376", "3240356873552041123394192216094959356846798798848", "51733053648342570498810556823561477055053824", "3310595268418682843383220732637697667296556744704", "3337620503327068929573182853094168792402640240640", "51733029758504981234498030898959964327378944", "3343234016385686313260377565258406188367237611520", "302649745534146577250013461264667539139402399744", "51741065516426286135054562858029170217189376", "3306325826227785208681335350351590338780689596416", "931266801907899566642015969561455302768995598336", "51735102901193723758747581444845475165372416", "3311277672007863317158550972852152202608435527680", "2637939106565848897647779236979543507616229490688", "51733242264101004888065401837285543128334336", "3310591174954066970074104397595099065622867214336", "3240350843368173924070660590962313870791378206720", "51733053828967608838211764916192520154644480", "3306102720218860926981547680843185563619200860160", "302603245376603986245038278530186310970849099776", "51741074509906889679902072920897588769587200", "3311531640195888776516620375320050835224772214784", "931269187369371511160363402969263485436469182464", "51735101628614854523562138224642258674647040", "3310639273461216706011515604360198392674051424256", "2637999516635082759175666180173245516789607038976", "51733242419957101236957178596722128122281984", "3312045553633708503510547288240183350056500330496", "302609656863193094100210247265807835277947830272", "51741073056953145028454211254014944202457088", "3310686712795563350236543484953501780810538156032", "931260383307723570578949709393083484029476405248", "51735101834888148615137340401249707412684800", "3310872594268273875801406730128947727816324022272", "302605989464427846047288005183448608323783360512", "51741073343314900636954890333925840261218304", "51733239472235126919420623018199367687340032", "51733064043073808260734735804829661344563200", "51733022865510766079968470562722425421692928", "51733038462238885155585432322570915086860288", "51733035944083253278432288966939366767198208", "51733036304032363914669227596746664529887232", "939954020890188777752962356507159451404504924160", "51735281395140509029758781983741212218097664", "2656847182351620114227113860224970475929719537664", "51733252746692907681401874975446242722578432", "3240305773063050433471903893971729834371675324416", "51733047294657547477216398795743756300582912", "3337661294297305905271735730315875615202160410624", "51733030834732814152825937657589599016321024", "3306184304870959989779881816010365612190144135168", "51733037203750823851724415807717083707342848", "3311330075132148354824212130984764981577026371584", "51733036124907748516963157529462156761759744", "942273303566289010085422718911058280129232896000", "51735085768788547128101649171631199228002304", "2640132859694696091134146587596403942210259648512", "51733235054327124147258683817522966399287296", "3240348889865591462777478146136460115662411399168", "51733054915494270987687635786438136175788032", "3337629472137783119785146343370788559739936571392", "51733029577262398982379389426956042906894336", "3306156731245120293866479412938912617766888407040", "51733037389589907180270617089548050950520832", "931689633457641681490268534550131958648777211904", "51735093964417508406984200441052397307953152", "2638081143794646975929561572173328034006957031424", "51733243474602311176611822887156861756243968", "3240305773063050433471903893971729834371675324416", "51733053661367680416155613923940102490292224", "3337616342758371531056266048312226463066175307776", "51733029759504563346859246914208911576793088", "3306102720218860926981547680843185563619200860160", "931249101255942131957185286117837368618429448192", "51735102955822294479876727726801167589572608", "3311491118201250580875772730579995743689308635136", "2638074569679136233205073298156981657398350446592", "51733242212004487012729629520481921812922368", "3310636474357617060184143910984897073131219320832", "3240394240928922995070380601996267617436215279616", "51733053817906168928782749423069881528483840", "3311277672007863317158550972852152202608435527680", "931249101255942131957185286117837368618429448192", "51735101690605385333679241020127648508018688", "3310544129528461508734185956807595149204813512704", "2637939106565848897647779236979543507616229490688", "51733242443190324139371367142172127066587136", "3310928510985449309593989416637040482339124150272", "931279514248819002144504695588670125683266027520", "51735101775846846540532470440515194358595584", "51733065780857550840713746980758420006633472", "51733022255294626499398142641702187722342400", "51733038424327139812316004215502622007754752", "51733035908336060949133819695095491183247360", "51733036301007709968443415112606733909884928", "2675470726651748767263942018777129294977216544768", "51733245734803326272509994010536307094192128", "3245760982377625349997253720233687745191561134080", "51733045906480035443968431166304303632613376", "3338081624881291691687103259705237608073399369728", "51733030733763928861591123110182830672445440", "3306280806527700745610110850681844894293985067008", "51733037180124074666101876297439951961718784", "3311341496110976844022633678410298348220748660736", "51733036122120145232980023943402109641162752", "2641504160256742382916117999840146752138150674432", "51733234528073822072805130304636865508016128", "3240748096205905476292947506292421249013014069248", "51733054813753109182345029608338298176012288", "3337757189998880222632365784328830327305319481344", "51733029546579629257317725142766683716321280", "3306166187977881045840135972793571664565758853120", "51733037387274464130791241823376729001951232", "2637939106565848897647779236979543507616229490688", "51733243529226960103696513084401673754902528", "3240548970723985614999102033064012916759646437376", "51733053599382061752114395517385512381841408", "3337665229756257612628956024314703009586220105728", "51733029747759622079419672980666769291083776", "2637939106565848897647779236979543507616229490688", "51733242264101004888065401837285543128334336", "3240305773063050433471903893971729834371675324416", "51733053840455692402780093867256392953364480", "3311164919146507765147076312272623097648492052480", "2638333253968838428192288778510838556148650475520", "51733242291623640509001861620050011543830528", "51733017461020249395605980096772279002726400", "51733038223147622359189141963628097696694272", "51733035790432552061287574308756671174803456", "51733036273165586782168184388496299514658816", "3266558790289389321777316407267698794479042428928", "51733040656633582678354501623284706855354368", "3340510306341752710129452759391336935810448490496", "51733030150860470271294454477304169920200704", "3306589714561979888493529288683566768443407466496", "51733037104502615793974394144166902876864512", "3311459459048279988482879127511028008056441012224", "51733036093329066730190192115765002580787200", "3241362973304177487760424878490369566830049099776", "51733054657095461513296440545467829036515328", "3338250148193900170311641555235512216662516432896", "51733029428174011889537329516928778922622976", "3306304310908787879411349038890967732411709784064", "51733037353457547138909051740493161452011520", "3241041087181389547893046540016162462407799603200", "51733053473981073003299544468063238037176320", "3337713446786347741721014641325340528889819037696", "51733029736175989350859141238465082488258560", "3240674016135311115389927585444879344769479737344", "51733053746602407229195130875632197105090560", "51733036429854767259897450657728999146389504", "51733035350444022140721488400616329796648960", "51733036178043581428161049426817887617679360", "3343495333767300692760783838202106787360957005824", "51733029435589450988222414458334118498271232", "3308188296455497076456615463755519636392204304384", "51733036713391365435383234855560508252094464", "3311816210072875851567222981915469915096549949440", "51733036006269675720365910337124794017775616", "3338601070655088151218482561754910082738035884032", "51733029343905829045090580351709123729948672", "3306864226451854580194231339290115900197071486976", "51733037216401144946295745459109449485516800", "3337902375613930703889385208946257698106571227136", "51733029690791087192512986620054553065684992", "51733032944792816788717532881673955445833728", "51733035759927174192095347876439256889032704", "3317681620139384845483863736643035286634401628160", "51733034398507072572139817925117028392239104", "3313489605725813475349676895541845497872090398720", "51733035598154556351125853178529590315843584", "3309698648829672083006059932930386314265607798784", "51733036523301453503459209068823127441539072", "51733033476925363504785842962195375487713280", "3321780276528400859088570455813866198669476233216", "51733033582254174579180624007374867418578944", "52070976560135203063324223495338668817645568", "51797800643500064581630211558583035857207296", "51748485215142909262665415923633371069022208", "51737091203948675928190460487383549973889024", "51733446954109915281579681735745528680939520", "51733071364136913970046855251271634932203520", "51733023213453997495525105663123243898241024", "51733038476244998181182110451032801715159040", "51733035946071800929377809576199726376681472", "51936386296331142177830317974504148666679296", "51774163513581632174028549933284540368814080", "51743031598185381831045271375951554924249088", "51735302869669574142797386619279294628626432", "51733259930484387894630689067431642202636288", "51733047282264717910816428241530408361000960", "51733030845019878001840533515072939071897600", "51733037211018066672426569305653699323887616", "51912109339363824212046793420563084453347328", "51768729550821010540637128523966654537793536", "51741271667032002789605270806683391681888256", "51735119279422495762879399402091975148568576", "51733235894723061646864620801470588270936064", "51733054914594595588256907100894647847747584", "51733029579539059846308032299875325091774464", "51906376552587615881067899601962862561460224", "51766947723267774213029377603236510981685248", "51741090952656026951393968237328930464333824", "51735095301101785408361261552294269070344192", "51733243509251123874893788514772640784711680", "51733053648576967017609007866331976832122880", "51904517259502589599687548018935240564146176", "51766764714370846683234649548237626335559680", "51741066752418897185834220339104083917930496", "51735102912216421096707121676884870799818752", "51733242248522529749210633664942183261667328", "51904335050305340840584251563921785804029952", "51766741296434613901665084789274380777553920", "51741074390645964683698936638568580260036608", "51735101646232424881046527653630659191111680", "51904316072386918003219803376177284034592768", "51766749134286306549232968583171304633401344", "51741073112928237985594537085541712834592768", "51904322341730313673716489197826134354427904", "51766747838274123687203562232925593951797248", "51904321339787479368144196613772852624097280", "90230284291317970645233438184438448335760654336", "51795654738154320226882026438977815591256064", "342051997005232295796413485445402517228505530368", "51748092406207607246921554155479264693059584", "985106857885029750352952855673025923405525811200", "51737010441687764861001870488787587684106240", "2657863277322396751986895957313899585237722071040", "51733440965773996382788433927267077484183552", "3240494598911020571196540811147776670724222091264", "51733071316008578228319269415009459141345280", "3337646097839758062406482459133891449510460129280", "51733023206563880728390850412131897485295616", "3306154740373286573074064575231879073446454362112", "51733038476105398158831976688192977274667008", "3311329153387634659746902019013633776063902384128", "51733035946044863354122959701417921433567232", "383551182353819423615851824371429048552112783360", "82014467813571238390423870659345439347225657344", "51772926624251303549293357147004026690207744", "1043700621241330935762510312152359326413911752704", "313581872946314113659547921184221052068025073664", "51742829857509986194688940814835810528395264", "2709644939249487223545090322528921953953782956032", "940030937701348870008642076138214855116926746624", "51735281162145774110672618138284008262336512", "3240305773063050433471903893971729834371675324416", "2637939106565848897647779236979543507616229490688", "51733259966999261504611122638388161893367808", "3337588678391453474889796665589480691544916754432", "3240324767901915997378089379042760447741690642432", "51733047289815835237807190861064691951599616", "3306153714499710144198014811722310379691696979968", "3337620495699294075761443116435671976983882891264", "51733030844534526278278150182974888832139264", "3311329938059498973492117485398373311347333005312", "3306154823031329490959058131755121116979681820672", "51733037210969222510236525341527279478505472", "1177166821072240830091635498666494668920361844736", "78950996139714645643527300434716231344433659904", "51768215605968409863056022309143166826053632", "2840319896394718655440212747781227630843840692224", "305096971428185818790203687423860860193173667840", "51741207301894710906006600712836648687108096", "3245058179176073461460483256042058876309452357632", "931641221827264510678175347859751129227768889344", "51735118185081044961565294196800761270108160", "3337693408346656583153248853763118362336230899712", "2638017119460034310764950619310002333355505352704", "51733235867341531383366065803960221630988288", "3306170443701358364613932913203898114661110775808", "3240370827722574855147038196973304609832955805696", "51733054909902545347837144499929788020948992", "3311330266061793055371635656951159216715581095936", "3337621958663909279588218053808794158019557457920", "51733029579067493823023130962518551499374592", "3121557395551798460988206410384048132566489759744", "77932099662164241684835831933387799207180500992", "51766797565371357019769919513106622237900800", "3260427984134071591254235294500126157271237394432", "302777752289495322788234139479651342648669634560", "51741085853641891977804828071276890334167040", "3337966343683069998226136276969938928562444697600", "931280069600275641082356394799259910811229880320", "51735095227816566978373149053810847221022720", "3306134603992753615084234982434893187786377003008", "2637959405148917264780903625029958417518589640704", "51733243521420173496272219447453023836569600", "3311330414715341349979809845211969899637776580608", "3240356279072930740033137538635566017659006877696", "51733053648494094359619087369209129860071424", "3263423781688107606480435989299482416848543154176", "77590187139052186466464824808456173177238716416", "51766760245770328303652216357252796075999232", "3338016913114073360674114736524895427240786919424", "302606930794487791095450790249124657011949043712", "51741066767966671411714711080629945503842304", "3306287538669395611471424804529914999685299306496", "931263764394319673018513680438059725093947310080", "51735102910568079175597852133251188913078272", "3311351317354607810104307774993708018047811321856", "2637985845809268595414939132350819292580566532096", "51733242246125362850097794734543120728326144", "3339571150012006001026155484011658337228332990464", "77578109208102366314488676295170649046221062144", "51766741522033003709232101398686289249697792", "3306773611243410159984075356750444568381195550720", "302608864730751077684935028688881996872976171008", "51741074345620283014192456526807179108286464", "3311474677124391954794004155600530202147665477632", "931264682404388083125536786796459116734760091648", "51735101642518010551971529846401334939484160", "3308305265794873371692245917260471736670326095872", "77578239822417146095208672686475070102082420736", "51766749105645999239707781789974711710515200", "3312083512581682210769340650655581053705384886272", "302609973734277516730774692568315423538458656768", "51741073047689352512392596448721021037445120", "3315172493591930128594654306507750083979598888960", "77579163221978060978924358665516245802276618240", "51766747427724956709200276094781533007642624", "51747245362742368221805351551533575808483328", "51736857898264689805580455611007439554478080", "51733421722740711576942373997253938221416448", "51733071364136913970046855251271634932203520", "51733023220358890314968271213075786257924096", "51733038476356551434002194638364511597232128", "51733035945853329271244725665285528933629952", "1122214621982033144786545558184142009358604042240", "320315105462596466535584389409979940690263539712", "51742650386589518175288425006180135413481472", "2782726473402663155358503848988074452081272946688", "948674326404678034302570271071711046383945383936", "51735255220462104583936904472843272685879296", "3249180869642203701159618599716222341119284871168", "2643818189111897835581055499905984062234405371904", "51733257710927657853037665922553024018907136", "3337626943691920282681290919636906806245937119232", "3240360835434716158959755147548567302543828320256", "51733047280622555786383271316229022902386688", "3306157658129758648644059205429065725384104869888", "3337624514754723666027807573227829199459093315584", "51733030843568972661716810700722368709394432", "3311329120842151796951129328900369808629805613056", "3306154008366100066325108451232427170000416014336", "51733037211168679409366185811419026373476352", "2795111498031286964959968544152133448777064251392", "304567826486309835316195041097910740376912658432", "51741222546843569007532533806848905660334080", "3252541607652339028153499949746634502061827293184", "932257021740286445704161502821536555936774094848", "51735116287387259413164628635448960763297792", "3337568526116344450302889293576995930817549041664", "2637939106565848897647779236979543507616229490688", "51733235897344404631811570675090583411752960", "3306137169858710682526095831188525350527566872576", "3240338865129948161484613723256888659869792468992", "51733054918049458456935174938167522118074368", "3311327019060198721863226514036127058047560318976", "3337618659896195264234152698591447940263657340928", "51733029579860013132653317131466771634585600", "3240305773063050433471903893971729834371675324416", "302603245376603986245038278530186310970849099776", "51741090952656026951393968237328930464333824", "3337568526116344450302889293576995930817549041664", "931249101255942131957185286117837368618429448192", "51735095323391123596661761911823582162321408", "3306164306266902636890259823502337235178202595328", "2637978314823729754998846346943788239020590366720", "51733243514147662002762867371066437547327488", "3311330840431179244002171207732968516804574969856", "3240356686734363227807405942956492262685490020352", "51733053648390186624481629690455196969205760", "3338177694464497049655718311756809103689553805312", "302608252081981874706889824158924858525170532352", "51741066729338109268097476379184063534071808", "3306109785284316529116030825670387215066738982912", "931249661806196385096750218049843664370672861184", "51735102954092268323215251651108541890035712", "3311333244818531699505097068513407575508664713216", "2637974376058240331376911261854684294247906017280", "51733242250536509640323233126570070479208448", "3306280721976837161727397091143581596921546932224", "302604736513536754438354149335418700621957562368", "51741074466311632870509378292218826869178368", "3311448790621185908885073435686188468551762837504", "931262635115112847049664729217950535655134068736", "51735101648836377284321596505148871434829824", "3311610076811405475980886852879345784180189429760", "302606021147651931030474545164795702845944889344", "51741073163245093260453646719150353165582336", "51736567124648009580315633537587034426703872", "51733376281021779889177142564772732859318272", "51733070154537461855400305156227627090968576", "51733023195197927376338259937468472686018560", "51733038472260534660177242649115882908811264", "51733035945773269213024061552147252771815424", "950109544980834214524637775053274909996337856512", "51735250958590363002224179135291175334838272", "2646042863067877683248289613260000492090111819776", "51733256859833620797293129697686756077338624", "3240305773063050433471903893971729834371675324416", "51733047294657547477216398795743756300582912", "3337603634628259463513483553849645309252184571904", "51733030848585422613551228631963994240843776", "3306151913149204062418905132640087490142792581120", "51733037211681681761646047397337223451901952", "3301370824865762018796977117704682597656041619456", "936226002139307163401369058498313837927710326784", "51735104116188653354696790062178622796464128", "3337686959176334371967965587169110477665791377408", "2638013090746683333374597101724952474707113803776", "51733235868890877715413762057770770351783936", "3306141809301067368497837129724066348232230305792", "3240343321742643246223262596333609696019250937856", "51733054916913524676886909997920085730131968", "3311330218067357811565678234013397691173179490304", "3337621909904503324208041546014891669285817548800", "51733029579079179976993984952313599232049152", "3338273861048780014026461646900152726793993846784", "931304004825009200457781014913528930906935394304", "51735095153951992609999478586674635234869248", "3306216442432360071102879357316599545093089656832", "2638011506660237774384454550853179834747148304384", "51733243501382618528870882958838620129067008", "3311333640866665341606028605757884510748312338432", "3240359368409143274510589103970201576469166030848", "51733053647706645652389814117866896537681920", "3306102720218860926981547680843185563619200860160", "931249101255942131957185286117837368618429448192", "51735102955822294479876727726801167589572608", "3311292337704007829109003735607525294828406439936", "2637948414228016071335744253449822406329946341376", "51733242260521278435264653403965243592278016", "3311277672007863317158550972852152202608435527680", "931249101255942131957185286117837368618429448192", "51735101690605385333679241020127648508018688", "51733291387298880809161212568441999331426304", "51733066266703301610454774355873203067289600", "51733023129633691453771492798319892656816128", "51733038481035687483932132152301623760125952", "51733035945736982714592528485529409642561536", "2637939106565848897647779236979543507616229490688", "51733259966999261504611122638388161893367808", "3240305773063050433471903893971729834371675324416", "51733047294657547477216398795743756300582912", "3337631290043159275067490761533476481550392492032", "51733030841941190448779992752694211477766144", "3306155722584381796407197745597193451112453111808", "51733037210748968218446870483017227296571392", "2638379707389109883076617538554990560501901033472", "51733235727917435168095226925762245480677376", "3240415013721888072947479029233161148830649942016", "51733054898640301660515726043176312252661760", "3337625387272940072205489477047595686315006361600", "51733029578243758617362324644558475047731200", "3306102720218860926981547680843185563619200860160", "2637939106565848897647779236979543507616229490688", "51733243529226960103696513084401673754902528", "3311277672007863317158550972852152202608435527680", "3240305773063050433471903893971729834371675324416", "51733053661367680416155613923940102490292224", "3311609452226444062587799455537513360820338163712", "2638149668553060236654438897296686013824221839360", "51733242183125187950980164352934403563847680", "51733065513172844192919457184305590940205056", "51733023117487103016465855805347279314878464", "51733038443591824054390692090892004479729664", "51733035940635124803567733598361943732649984", "3240879951166019716581243527622223010192422862848", "51733047148327409634145937534698131403309056", "3337575726305136577950887956377156198593655209984", "51733030855290462393052162390336821985804288", "3306158119462260689723241382407574522762736173056", "51733037210162085604622457402293050484457472", "3240305773063050433471903893971729834371675324416", "51733054926484445164935070507895382018621440", "3337583425622364192824259184239127119289850527744", "51733029588325106542408633149480178236260352", "3240623482667069639401267410754761789623465148416", "51733053580392497304370490554289711277408256", "51733022744345473355491219529826197749891072", "51733038324606890362305995628570106321174528", "51733035910527076169384542819076152357814272", "3337749932351549521189808683515802264790758326272", "51733030813438700527948368774741588256489472", "3306273304378849429500665798260286646162141741056", "51733037181960781543588809303702284590383104", "3337568526116344450302889293576995930817549041664", "51733029591904793381128124450631681000341504", "51733037949904228215312809109443428302716928", "51733035761963219126468169956086946096742400", "3306434086800298576085965338084442861431796269056", "51733037142598923141820801025659356588277760", "51733035009052009027144342847150473485484032", "51799732815249513196064068974380493471481856", "51748982643945863203401261306386541254279168", "51737162434152731049015597501769150644617216", "51733448553427152832516509949800680148434944", "51733071341660003106993834072489606537805824", "51733023212167649048943509877954464320585728", "51733038476141288516450938433122852684169216", "51774645948693901270625298376533628336209920", "51743129471314323515489718909345586323914752", "51735307915367869819956226312963072047710208", "51733259960803064598858051588209870169440256", "51733047282404436775410333400876623117418496", "51733030844582855457411851428906950641844224", "51768783133956518323843195509292251926757376", "51741278770717472447911698444588373856223232", "51735119383785198623575241114655792149037056", "51733235882701891390819064254908555002380288", "51733054913259957576622867201962603232362496", "51766953581926522747623385269456340202291200", "51741090839889672120972622500555500195676160", "51735095278062314977375706444429281856585728", "51733243513686950237742420247959979476123648", "51766765834618361677544164992034637866860544", "51741066711931959262282401335064035049078784", "51735102906461525056158502987102618879262720", "51766741755192850118997992123688438797959168", "51741074323435724070817070753745327890628608", "51766748764627229999735335530912040949383168", "51748623683234878400009092479239250969100288", "51737114791673633963516499961127255140204544", "51733446315148768374721566699398829728333824", "51733071350101922279213727771756901534007296", "51733023211749165894543165646785365174910976", "51733038476284612262439242619829573690327040", "51743082547066526777245634097518918401785856", "51735304905160267904750930093332865633746944", "51733259966999261504611122638388161893367808", "51733047286222560769216503226015896400035840", "51733030844975589458995059750358148003659776", "51741279613996918922224285995253027800350720", "51735119394776283924691589875995363747299328", "51733235882265146144959182093924143976153088", "51733054913506911759179829142241679725559808", "51741090806280372528959062114335814567591936", "51735095321661097440000285836130956462784512", "51733243515662464855954344373686201105776640", "51741066832118427652977173609160823986454528", "51735102914053286430519083211822390516383744", "51741074428754077027759968906362472020049920", "948839055302551284807838431942012451053830668288", "51737114301822067682973010545114093178585088", "2667162489181620543027835922371541967536062988288", "51733437454968795592579919126460968948727808", "3240331839554859393123142475497116914056081440768", "51733071357492681805275619372001852169125888", "3337617101700701837391811191866198684268046057472", "51733023213530135759701313691550639634513920", "3306158033995559016744720586438588160857140625408", "51733038475298974306680537127997090176172032", "2745432575092954717970888695231183294145104969728", "944301278794143245723531409027642034110731386880", "51735268286074845099129933855196262355173376", "3245073652233671868205719206681932071033265717248", "2641098211161097187445991112425385600881484890112", "51733258753458525217529978805415716698718208", "3337638308883049788786793281289657852923597553664", "3240371547861416894531426720782889223800867520512", "51733047277892115621654179449742717741957120", "3306152969628919708240535327696265650382623997952", "3337619736582170287980181535594849127355146829824", "51733030844716909508385986688115227005812736", "3260615405915186711382773373702515701845107671040", "932919139325713843956391832694867272191868665856", "51735114249752691187656349318282887234060288", "3337568526116344450302889293576995930817549041664", "2637939106565848897647779236979543507616229490688", "51733235897344404631811570675090583411752960", "3306164203475707880849037998041581553108736016384", "3240364833411746652567343035284491090740939587584", "51733054911430420847843475118252486331203584", "3338564143198340690021739670708795661353714974720", "931326595651496320085863406185243033516977946624", "51735095084239726624917144920647264913850368", "3306178162194693660678392981512641590491697119232", "2637987136047102656721611293512563561663062605824", "51733243510755112083902068435310885593939968", "3306587544090176289226421367705738467283935690752", "931287563737142905035918605361578737147345633280", "51735102837120244942049212081857018105692160", "51733408847595325959891325705933972742078464", "51733070150604972009004794759772073116041216", "51733023208435170698815259801753812048281600", "51733038476538934664110031143504849770905600", "3240305773063050433471903893971729834371675324416", "2637939106565848897647779236979543507616229490688", "51733259966999261504611122638388161893367808", "3337693588405210120173737913185726554971987509248", "3240423652351371189189501003299429287235143335936", "51733047264611613722444391257131303382810624", "3306157122173732310201807465694376660336788897792", "3337623968547691024092284621658980085529759973376", "51733030843700174498840432443777277491150848", "3337568526116344450302889293576995930817549041664", "2637939106565848897647779236979543507616229490688", "51733235897344404631811570675090583411752960", "3306102720218860926981547680843185563619200860160", "3240305773063050433471903893971729834371675324416", "51733054926484445164935070507895382018621440", "3306102720218860926981547680843185563619200860160", "2637939106565848897647779236979543507616229490688", "51733243529226960103696513084401673754902528", "51733066219520672830578704785296364639617024", "51733023225200562940296222015586053834932224", "51733038473788410160183573267438581219065856", "3240305773063050433471903893971729834371675324416", "51733047294657547477216398795743756300582912", "3337568526116344450302889293576995930817549041664", "51733030857020369707469867069523057369415680", "3306199175106714651119511727394213429759117885440", "3240398426874908982113965023289468389879948771328", "51733054902867956026358128229336614214565888", "51733022986068339183880056994107374222442496", "51733038470370744913805752536665875833421824", "3337568526116344450302889293576995930817549041664", "51733030857020369707469867069523057369415680", "51733038370149813090786850468310959152693248", "51749113027931462583053553625632403638714368", "51737167343938916884754650741932771371909120", "51733448571236811870016733265284627972489216", "51733071351111764438620541018724212724989952", "51733023212712897263366677049273233786798080", "51743138258926607721453688957215956040417280", "51735307957942945194733996198618565271617536", "51733259966999261504611122638388161893367808", "51733047283169424298566812712511086729887744", "51741279613996918922224285995253027800350720", "51735119332785673886411972816172380369977344", "51733235874111221343478639261809381239422976", "51741090765211147225008657361152014435745792", "51735095288571693050405328033200106236805120", "51741066795487167872263285726279388232679424", "51737152307781263493588497605419586650374144", "51733448542783047269131381854952034280669184", "51733071354565993481998694741296338643714048", "51733023212374989150243339649436768838615040", "51735307843131394577169430851205391468986368", "51733259939154919929785492512825108267532288", "51733047280996512713450598989670550347972608", "51735119394776283924691589875995363747299328", "51733235893764717793092079373939080647671808", "51735095323391123596661761911823582162321408", "51733448571236811870016733265284627972489216", "51733071334090940601193590580490385242456064", "51733023211880407345748044522009070728642560", "51733259966999261504611122638388161893367808", "51733047294657547477216398795743756300582912", "51733235897344404631811570675090583411752960", "3247058488323530908428195306710318948141743734784", "51733069646470429888958530487576385191673856", "3337695876477137576521815399645624996784244785152", "51733023194604983808081505634918389761703936", "3337568526116344450302889293576995930817549041664", "3240305773063050433471903893971729834371675324416", "51733047294657547477216398795743756300582912", "51733023225200562940296222015586053834932224", "51737167587578668491094856722120946950864896", "51733448519139897853868389626793038937325568", "51733071341587350881968253674916326735347712", "51735308012571951670756970934431022187544576", "51733259966999261504611122638388161893367808", "51735119300915511689749028904468577995718656", "51733448571236811870016733265284627972489216", "51733071364136913970046855251271634932203520", "51733259886023444567525885154037022328881152", "51733071340520424831469912972712867128147968", "51733448419668979431290770910267406062452736", "4076808316085254261325637607691771380236288", "132252115904300282179027625716809304375296", "17234274470000540696618650468476798193631232", "10950210300367368632468484819795594027466752", "132171339026106125289299999434985630072832", "68046006431555927172615723650095052092342272", "14374107185764456941483868487185434784301056", "130671628831852299187424611322745094930432", "269597706475870703919478111149766760216920064", "22872454523868079799799759649585168069427200", "129609984683066280004402425173686144204800", "1353508547762562314098693050415273880796004352", "101197942919617864928142435850742896621780992", "128433945583864998396739636673226051944448", "14506358234338049211197318366730719629978632192", "307584485025211143082241217212565218387820544", "128204562674215605643780192419426735226880", "148075116272422423083674419604907678016605257728", "1209122600218470992565656448843766338806611968", "128123904621158292370511573638894502019072", "42519516252023442682721061715454198795916047024128", "4816953659317567564613424346527660439003725824", "128103460089646258928081149629080300158976", "249253116738963718356687084942155414678302317608960", "8191546986528249360883699816574368049879056384", "128100652880481793482845474829558322561024", "509960626785581314821555225150721629955138598731776", "8207355237861480996735193954233905651954745344", "128100645129845315540730059496120104517632", "577833653228575635234829897245086802822222472806400", "8182774610458297925558064824936725040448143360", "128100657138245097593434396339380192018432", "23152359105440844878180198263663957555281920", "9420257142391930249753254688462452411072512", "4948099857258310344571866474218387566231552", "134135256806063808359985151916562341429248", "66837121869432998491810018626579557188108288", "14429237276056250016477360784575223012786176", "7441328169128724444367930696640200974532608", "131787804492590100026492289695085016121344", "216684118483227726654768037570981529120669696", "23356338761110202821623031784172861404479488", "12554854517449091911098040741813539913596928", "130216383462429530110419031648006689521664", "977001873803188474627368586212075000727339008", "104200261491899607552868969580635780758372352", "21548750498578037338461312020593807657533440", "129039271582121390037897992713902456045568", "9301961741261522703667213078798795836210806784", "311277229062345195850935094577751608564645888", "95120868418913363615610387849199767607312384", "128324031835803533731422787598349661896704", "122973184172051262381808548695987654526301634560", "1211141337557195520581297462055511534199635968", "301937589870006784518195580384690653253074944", "128164709018133207855131796515921122557952", "50399802429302999357922701056200591925648996433920", "4816868337109823976046533869272391787009277952", "1199357893257734268028279224410448145581867008", "128113736828719459278774436737416907718656", "908107667215781548084712004617660551271207711801344", "8191351672648049899957549411038666937736364032", "4816433563109076257330331718956234637911785472", "128102056677504580401594601343658710007808", "397424008408503635103669660832931546706076181200896", "8207392641302430548098735196874298308469719040", "8191446618653174391216234368882714332486434816", "128100649012880241355183534056473863651328", "482448021503528722765376072724903209886546273501184", "8182797520822480013576546963466573457729257472", "8207362770574166563820775049152002038995877888", "128100651130320014386272427180063608274944", "62120438011604402986719111314943005750722560", "14669700767662992436529709327785168103014400", "4363150954083207013984505183729095492501504", "133455258393752739759741702012696256315392", "183717205421288216513459599620112462550925312", "23817012462413965204890272160702481049845760", "6949115349071790381965106054333287056277504", "131315065094323295593996233691598562525184", "771337964399659536817106725490687899387035648", "107250155322495723490679146368974841867927552", "12052690124046916985468154439450489052463104", "129650966744305248920131285774680966823936", "6175791960088301078950853390238044545722875904", "316640869737035031812456115142597431410032640", "21155952822010218229286147521919577158057984", "128932148051319775670712162837120373751808", "95307855333232921237087226493290579016139407360", "1214613737476156395407257961509611854956068864", "94251132610603829479457093770911915526062080", "128284699758821788331279243026079925927936", "17125850270116915925235921140454170705738428579840", "4817762946832761957983913045556009423102541824", "301203351901436845701206648973591933377052672", "128154556755721546642352072177664131072000", "1090394514749077451341387872738328498157869382762496", "8191339320433628990716534352675012199877443584", "1199330672113456166420800370303615815674494976", "128112333134067778155945422272155632009216", "208100862384265190610144227037083209615323932131328", "8207546844831871101626429008277852617277702144", "4816519494122940294592369757014513340360163328", "128102052724486330363268620297744509042688", "433280007072564071857618667035978566623680694059008", "8182813270364758620874530118876893022743691264", "8191432646622062875725200147684089418085302272", "128100655018607326359282631906146398502912", "164103224201416408315176033451571991822729216", "24191860607366913703115965730109002463838208", "4180668456635929900178065332486548238630912", "132979086260753536760471100653579106516992", "637513671095988655409937737832011299712663552", "110474647311343125814424902640841017249497088", "6766917935941674343596128350977173563113472", "130749592163428900042296876814873187581952", "4328166129932698578213455929503023243703877632", "323726236125649139431908769966293571770253312", "11899883925718799779267651757419216219668480", "129546245527632739713600345908653204701184", "69218990140420146718120229845367871343456944128", "1220476046144674632887019945305532503643127808", "21090151803541116635120806851352677570314240", "128893280739371210801732154092185601441792", "4716760505939597781040437334824240879106560884736", "4821331205685345573683329804056563727609102336", "94159898226702416436180063887847026172362752", "128274564790871154616185150866011862335488", "56247989785202135936489347906674413322273697038336", "8192470837825309145405414515898796741629050880", "301199667408424182482020695775608692497448960", "128153152522631568923871320202886869155840", "62031009556379424099401143028174215028485948178432", "8208309178216200374253272842441249382983532544", "1199352541668593723047637515016792915291668480", "128112328991673372991694239712182756442112", "268267067486817751702663450131534488572168918532096", "8182908329162249300975537681037538303714263040", "4816494492064362308654665480069852316922019840", "128102058744613741389559617856203946721280", "540820074580332230957870935121616185522651136", "114006878214523299283608356800416538236551168", "4107773522526694433619928729521301359689728", "132405711334295521207283354148183176380416", "3185954089660430738021258714956504344781914112", "332646214085230324491295298340815459009429504", "6709946725018046825488513815130251638865920", "130646320589748033279274922803222817013760", "50393664045843282508614192750125531996763455488", "1228568307121769411137679235362192032201179136", "11870051316936638567624247066701044264206336", "129508075958142567509547275809003948474368", "1102810993572127587287041301763914730141908992000", "4837535431793569842615153071697790380521029632", "21084130948024554662953912013366726420856832", "128883103535286950634753542901350566723584", "11676227487065763223093867384892635266905578405888", "8197028284436458587202637687693692328447311872", "94158777869787749220043165983593324456443904", "128273159337606077066895741586076550037504", "16765661744145712639928589198503198407825603690496", "8211242764802951628242885212537402644789985280", "301203465710486426941205454412197140375797760", "128153147939697255703398385966263817994240", "76429348041760160831964699356858788478348599230464", "8183534878261131109236116952503784479762939904", "1199348173136683022006019262665194143999852544", "128112335044923513303717352613931275780096", "2434324462809921548230917779112874152860581888", "343727305360835548914536725256396716906643456", "4083647275898757136264635213518115004481536", "132303020659755816552034095758321272225792", "36230668822484534801820692439241820450156707840", "1240389469953258192053430971442936306414387200", "6697082286087071019143723399075613047259136", "130608780791538195096219356554953704341504", "585202819695641269340165938477977117374575280128", "4856377572075072173255513699543211549340467200", "11867496685790434920533615165704171694325760", "129497878493739893598747483890510163083264", "1741174983656453611837121284926596852196868882432", "8229995421009351662537344349960897172837761024", "21083983162043238555580768983641059307290624", "128881688138572392791071965600587467194368", "5384774320356536459014011130838101055785788243968", "8219751313556897726672565485946626583432265728", "94159665039346958679224075436830302282973184", "128273153788504468129290178384066915598336", "19785669631667245806059068771342720659095921098752", "8186044195458283096411735372693535055432122368", "301202639757433898682596066992641947564244992", "128153154096446775353826469720796277243904", "26470322312320692677657339533432633421356597248", "1256248006663369670667661559778545868788989952", "4077436299606536391827709606898339726491648", "132266040275599538329045230572426722541568", "328942684931462698517574562759402178512624287744", "4887978229286775270264034280431028670906236928", "6695980889294557162335961040135774204329984", "130598518858840935664780037794534399148032", "993940572929121337943559302090932352897001717760", "8259344820315650152220471994444767498057285632", "11867397718303919503703409634318640222306304", "129496455771034719514021268359690772807680", "1271656450372843379834658780302758201227586043904", "8260536342500583221353514929139333573199790080", "21084077426459826884864375362955923016384512", "128881680676547326162342002608968239677440", "6144354333027456012372960272408079789191472349184", "8193570408650433031620515143607975617601994752", "94159461495189847401997888358779317007679488", "128273160184738590650896759860266803396608", "201836629234277911357154358109789206761552478208", "4934151191807914467727489447725275367056867328", "4076890663386765292949422111167842690793472", "132255660808033922360297423170758068142080", "551536182077547788540933350388907530780604891136", "8314766624974866819692528268190763238807306240", "6695925879113468466984070631379558815760384", "130597080789983456558241883891931319107584", "708351810468107443481150842863479684047331917824", "8303429723715739380762155941136733365784805376", "11867454845745147401999466871154095930998784", "129496444991438099158774420536760186437632", "1355709338498919324040799802043337034685227204608", "8232346733547854078778618654778481743715368960", "21084055753161166951976543964294939404140544", "128881687562111908510280579350171215724544", "327730384030194529841997394511729847914974937088", "8401258443240740842302022473150960981956886528", "4076859030250353229654929485244595037011968", "132254197842098055576042968814788246765568", "396814131878817364260908353490979952081789517824", "8380556434433456774386586046982050844063563776", "6695957575839512958502320310607490624520192", "130597064687139122007178398802668846841856", "758510420515876028281787903587599524878287372288", "8271894276098404658695246237728648678023888896", "11867441698050247888372012794293718974726144", "129496452690755585388812356306733130317824", "238780392951456011445866646065678013879860330496", "8499358231882786490516408895512212877258784768", "4076877922511525463291289008910632304508928", "132254173811950085049549123666695317094400", "426237603398634066849211590013162373093248729088", "8342819270697532397374132448701447256770871296", "6695949776103261260028038235731861344092160", "130597073892703675796633075889758294507520", "258826629876757889582960755672310680185636651008", "8449794240458957916108848140956900072171241472", "4076872531378124311289880350024857244663808", "132254185883216041926516949786319237677056", "49532006318823521692726889662514919983022080", "7742491461727106356802913062861050598129664", "132835609428342836664209661979796927676416", "156289526889187352357480315997522682988986368", "12842394865670493741767885974845138325733376", "130813464042629262131001340143629194231808", "670776583522630591317936175713440733299998720", "21767933596951454573167289179281878870392832", "129647262097411567582563659343074561097728", "5618338595219628539781820010348495272992047104", "95762914049974671040805236177720789824438272", "128443197330911229973359960225881310363648", "94631540934011914672435354452606694429527375872", "302159783979763194906730278992533188144791552", "128205522041569017383685908643424738738176", "22764544704249508315458745754983831997395868057600", "1199392541871033804335531840321523379582533632", "128124014761004587619047805825590568681472", "6485520551795854762112485081224247903703967169533238686014692144070000640", "4816408017779961712186669722441983155794608128", "128103460475598357726254876880204235538432", "1170455564265838675338339278357617301430939024359424", "8191335111304005473966565998528040268835323904", "128100652932297597491733954903571211223040", "540629545222388949402275252665297282730693268340736", "8207347744648023858291547159020485022712856576", "128100645131670743357926635542815679971328", "131750969379487097782712643045225644527976448", "13041992457536687916856102669713925040242688", "7054361160977932990336096659322618070958080", "131915960319713848281008355759443364806656", "523915435938162639230085633349861292575293440", "21967768329715697928499753359090643516784640", "12142292187173238204618742305695869953900544", "130262288626196396389457760743263620300800", "3639870578818162666979122778248851600990797824", "96658427809345397350623354897610204237529088", "21206565593071314202968474560251214644117504", "129051741229904082434561990209712397746176", "66841851222661315411767637632415212919114956800", "302561435624548658061149592616688264935374848", "94290843118183867951544792888162345184919552", "128325555773300763442108097639531759534080", "9272597787607022992353983918429279350647443947520", "1199484495784212645540286018074550248641921024", "301207838550133300176500171623043463200636928", "128164840822194900017600207677957710282752", "873800636472753167357481490053996052649608929607680", "4816434566071520287096846114572710031598288896", "1199330999098706210574528009697897989699272704", "128113737135594459910788321420095239749632", "527030487114593831630914538868428028810387827720192", "8191405098792926723573576604882144930973089792", "4816452034205504386722332055178079602353373184", "128102056664438297372255437048699611512832", "561000278351623997932848904214091997927367805763584", "8207343220370504402778338222091209176642486272", "8191397389572523964583662572696200507463565312", "128100649024919667629045310788954235076608", "422807256958186570037325593325920064056066048", "22190268919660416690942598726643276826279936", "6803590575009007657357590486967575208001536", "131368162575672729257158293772945424646144", "2535661634169026089991174733243929442037792768", "97789277763393348376927658896544738433826816", "11923057626764839497123543093764500804861952", "129666131819505519443061221577126834077696", "45253987399780536142420301330383492890950107136", "303216177759032842581332553889917976365236224", "21093555296558998904065813863920711864680448", "128934472474817695529449771781276565504000", "3325251516799399943421046780574568979710223581184", "1199762075080973018902276966155803063287283712", "94160684825502169229581749748272858707001344", "128284867481597846632634997601754048102400", "64788005737765382254392545351830651767869396746240", "4816766101203049441874801965494685008232710144", "301199454807213512759932494224448045516324864", "128154557461218321039478245664281753288704", "79579991940595453940714922414428909532426144841728", "8192121011591869705251427971819538999484088320", "1199347428017816156851972887669730795384209408", "128112332942877500482625770916128646758400", "345890387318675409100337510970702139423976954265600", "8207417894119067008970634336619253241984581632", "4816475085585457777076870247776530055823360000", "128102052755899807185217486228768929349632", "1877932577381847476180020898958766481942249472", "99128227618291977527795620817661930871193600", "6719804322403128742566025865249332662370304", "130767307051057092755407000217991235239936", "30816824601791756884822972177708702249456238592", "304170966396663942691954141715335264950288384", "11871827750374682232924993851043589417598976", "129549578479104427236176314371574956294144", "948007881759886775613121456554299156115077726208", "1200848552271996599243697504693084892598108160", "21084196771289031753856876490279346851807232", "128893503228429164516674393970175926861824", "13474742813175564018350426794680627846923358830592", "4818130208792442035577861064299160940377538560", "94158676522467674014838496171016821237874688", "128274567058233138852447779523942823231488", "18177141456742519561697582108590558257711817949184", "8194970735729252473413163219178694195942522880", "301203045518585762105204468054675735707648000", "128153151911100470608179198314863273181184", "83236032350454396386796515293002705595816560558080", "8208032476854422990339851887046812038594560000", "1199346634081889273416435645197577595295629312", "128112329059079655433336453093234711724032", "21448403023497727681888849070490552367793045504", "305487995841110191038742893762568373953101824", "6697935575378053708916214307259330525659136", "130650882366944966916983900414154480025600", "509568867833978007236145162275951568912977494016", "1202158772880813309177824313489402616333991936", "11867532407073253600938106272388638830493696", "129508375870466803827823872829717208891392", "1851535376001599318407346917287731351562114564096", "4828969640092733753632625264926412255493357568", "21083967944525269862799777569459946855071744", "128883109626178498430809006334325448245248", "5588321112078914593693751814701916764785854119936", "8203302063217377926937030055926878145586659328", "94159605067843745136667036791749965072302080", "128273157802439023186515221190921819258880", "19998664249935998808685610335343271434116193583104", "8210592683384994009235067135762451897341968384", "301202590922077126620467279052943040060588032", "128153148098056314187258326933842383863808", "282537617625925081217918480903446026490593935360", "1204442026770082726941300898757358996783366144", "6696003276441813562595987672781117926146048", "130609191250885207698373639619725538361344", "1086077769222737495663497352977105723668987641856", "4837862392296562271767077283676576931869884416", "11867385697757664466109208995172123819376640", "129497891709353394573066733961345981480960", "1283224926427609093216378310166969888068006313984", "8243901519481679573210516229276618620397420544", "21084074274992966826070335413448481930477568", "128881684734056764326113894355741200875520", "6072158378406313708805821130798083818465605451776", "8218331173508270735474522215341297844344586240", "94159478651406850205899681634889243358658560", "128273154134412308155772075073351891025920", "581152539169159364157631550307722923427103768576", "4856658463552444672996087275223191609669582848", "6695921736365706002568575668626029256114176", "130598541361210680587629826334527988957184", "710208068623217778216054229207725956844169986048", "8286855316570974640388431258259312807921057792", "11867454326085727995039334250997080622366720", "129496449030741153164776224580591727673344", "1343335335189311743489735575896577710729279307776", "8257674122652142176320600336256236246811017216", "21084058773583378561577141304679189931098112", "128881681373525834544682564616690400755712", "401954842334612288336992227592470738346157539328", "8361677075153693520406389307792081601658093568", "6695956130785331092782955819995535941566464", "130597069282163840694400439069440454164480", "752036659720320773279297109763400167155692470272", "8297779544437024015945450797239900885665972224", "11867443296394761674039960603544134591971328", "129496446366614839567541647197165383057408", "422039029600471987027656964625898489455447113728", "8369990996247239703353641213313052467244564480", "6695950822561508254433691465275324414033920", "130597067256094187263587906394125624147968", "383340702392421360108409504044769761342521344", "12246372668307611297878283223044129208401920", "130878346783946663255521355580877379207168", "2219781726858295801751112916402863923838058496", "21285903682351407688714595583291312603922432", "129664750493183489921997097144719354363904", "43802935393333254569620372676944897973701050368", "94360854998222420563037702562556038812270592", "128445757142236223714261166468812677054464", "5194237679006482564660940643735067228375491805184", "301215521109873769649507679050380820239876096", "128205692568487985709184451592628249559040", "67600053044193079040838320583622102585778624237688038745039172143362867200", "1199329352964781491697796061133940682521575424", "128124015482115572871692567404575914459136", "735139084300519183150567377188521612977051313111040", "4816439573629290071645386514591506567111114752", "128103460453275375635307642350428586246144", "624502658780345304289773622462284290816919581229056", "8191385227488963429236870709840449022539595776", "128100652920041036051411194625021863526400", "1535643717041321257551126766613953887837618176", "21377228005637293235841033635896105283616768", "11959678877795027475818446259480157424189440", "130283629921890979440037386188558547550208", "28020976686922145486501679535540939366724534272", "94475481595532584094060041118818778371588096", "21099603760876879149355871516960111313551360", "129055722533801808737608469188254191583232", "2333020569128952070395872658261126900255849185280", "301236944885352821108779373237022695322812416", "94161818828356575320325726541384958351507456", "128325795079658645844895021699571128467456", "109594118905191967811176889267042748040387921707008", "1199342477817212232327119705331222189757693952", "301198882323748614439998824219120120933384192", "128164842443793077179919058676617406578688", "95051802303439077870487484105160463002584813142016", "4816652084290595321187542094519790964953841664", "1199344485860858714844399916280483727095627776", "128113736981702441567769596369885554802688", "373666155999095524381930537532071813791123771490304", "8191457353382453204948423927996567659825070080", "4816470100162418324180350665166396312231346176", "128102056651658703243020054567432447066112", "18125972113563531429331864841186203114661740544", "94649690253224506765833405721922808219435008", "11875030728192162114362222703690240065798144", "129671835226576174839477681944996861706240", "802275343238824590950508765600654619147627397120", "301311175725393428911526799336111801465044992", "21084281951167455535348855495764981535735808", "128934819105576346946677989038256287645696", "17425231351598116942132206483098768693765569773568", "1199411905091352808798959663198375873846706176", "94158527355805612681723362795796813897007104", "128284871486263950055896586556270494875648", "20111326236511463383071743271677262330698104045568", "4817561762830276748363351628413331688011071488", "301202565509244611002946589397911914734944256", "128154556898081825900530364402682128498688", "81463311905572950020803173434817173560010039361536", "8192101515397702634554815774902864255245090816", "1199347010141245443293358055141616555296555008", "128112332947645541996349186241988808146944", "477505438118580274969380236228501696779305091072", "301388162378932873283800058531507061500411904", "11867550965890661212590832854310742428483584", "129550087941800970410267895969681250451456", "1958710640433428462370872430803572435589628166144", "1200064158883266028546948839290440646798606336", "21083954807510960481395270314910042755694592", "128893512271237088790263339415898656079872", "5955568039173262124594612970321283777986985721856", "4820306312925112799692954980278865106697191424", "94159507235505819063504154790080004222877696", "128274565516505656188260245378891662753792", "19148713414689798096798347366827057511834943750144", "8194783281749623126769941617634982807052746752", "301202792281015746157326492410364493895303168", "128153151956942978186980893709798819758080", "1024519550196094411005890963460500975464092794880", "1200734964685901547033542949809156842328162304", "11867393489154042865681969837600942711635968", "129508392414381057648315457245258664902656", "1318953673163499995527987158071674030156154929152", "4834060501130694935282132883525531007115591680", "21084064890856991769738743060486920643543040", "128883106003609336961368037894791490437120", "5865055658843570152584386719245327034394339180544", "8202733920799539073180546268370470589620551680", "94159530209743940513346005958266790332071936", "128273157941364360357220624285836601458688", "750378435300835930349640405159914070661893455872", "4847522513079839845289614139510758017108803584", "11867443710240216353449214507267591589855232", "129497884801635653384228377916369618862080", "1323565680100162519094618717778105929515019534336", "8242287620736983657110220913980343629947863040", "21084063716435754935294472896858752506920960", "128881685128585039103684413052487372636160", "737462953703132155063261455932503449421796605952", "8283283321777620136425784729613213397361360896", "11867446997276603678951361914540705326301184", "129496449903379445873463253115006965776384", "14709628201628867023423763209241903592711913472", "21113991141172801177721129575887895688904704", "129671181967365210366851149945656307613696", "1476399098566985744739703997003153341491559006208", "94164023919089205997360082329147822051426304", "128446122617138892107877182995900112306176", "108204578011673111994092163543638980688429377912832", "301198892954040113865464817693630852606459904", "128205695580994512317668984175901995433984", "59693377540185305944043096935226641922482509971456", "1199353449771766890246838745806295818276175872", "128124015207114157161629229407096363024384", "242421938600660675851919386047310418619111070236672", "4816503711458625634018760003080859399313424384", "128103460407904415617075731138233057148928", "787843557496398076636491552954779006389188558848", "94169273074670928765898087642795871817433088", "21084292101363703068602898614206740379467776", "129056295785568089226673628724330009460736", "23007576999648914173479331497015397062362684981248", "301201997649502793468848812973395578741325824", "94158403907244514364383582621491782072926208", "128325801422366345203190799351211460919296", "19782588927059889101124137480413261577289780428800", "1199402067315296599960276522968876873458647040", "301202640471492291324306034192574012054306816", "128164841763337884615892368212866965176320", "65242986830341932904093528730843869837962206248960", "4816763603873862914611459160838794640955015168", "1199351400044605329380668781438335458870296576", "128113736902808813610771928768880884842496", "1833997901732302189087215497860807354973589340160", "301247528514118114520168260609388188023128064", "21083970240362201333745133702533135298723840", "128934830762423898945927098599570493407232", "6407327963144630815492563569045864570298388447232", "1199553886529295869465738746211837629834461184", "94159402272701165241825613906772180298891264", "128284869862232877381449192762748402925568", "17034476524533417790642270415823931487369740419072", "4817770216792450327574346739249118707712000000", "301203380317253058218125783942980318040948736", "128154556750577456058716420493405279223808", "1432330695812967847572239077056970412676108779520", "1200334425546227454397905786031161015007182848", "21084038212421210871519756656507359162531840", "128893509154157739526974688874800353378304", "5485395237808929510957258469277889361944516755456", "4820640743357712114430584930448435603910426624", "94159634836873487358070430228014905541263360", "128274565279691592213275216567475321700352", "1287487494232800963123639889486354072942185283584", "4834493547611405440406570474933084157789601792", "21084073128069606811776817427086799724871680", "128883105695813009126522565859552882851840", "13379781282993037560445025241666714622454017294336", "94158681192274528580558870092151590435684352", "128446132558815309206949382632734722097152", "13804983470070132234022588000460525033840336437248", "301204626240104517229573683385998475752636416", "128205694542263166392998280038036566704128", "34576309894188390656537872548578430948499173408768", "1199370954882270266838842271354027050281205760", "128124015007346479471520426793407751389184", "6459043571767191316155683066247779196111129935872", "301212100657015551204091779736487952864247808", "94159391193618372057402423899284016329654272", "128325799588581507913186430608748268486656", "12671574011879962871561075744572900057386647027712", "1199442876908068391393169738721850497578303488", "301205214060296731704694695004063124185677824", "128164841297370297669709170164565347926016", "4774021776861374561363209191607894810348295815168", "1199630724095323731805815973442546363021656064", "94159875680955947016296886335263825264115712", "128284868983499485339571746816016651386880", "7198701825331484932648275448842016736206143881216", "301210657374145518790142739740648331651579904", "128205693449611740835004758450597884067840", "6695844588201692285416516867810465381613568", "130595029580322605459509185662200823414784", "34135140467157173896671476409556324757536768", "18191690031973281452632056746996790785474560", "130422817917013967993215806994829994360832", "150831764763346206586591727393704761198903296", "24509780313166931758067202559748152898879488", "129560939601712806849382189207295985975296", "721331704384505120979802188880549702193381376", "108294026916932829363349354963211126061400064", "128423265710726208926913265010101429731328", "4703153841663708101144645881570815524326080512", "321807136600877310234383272461845679076016128", "128202201002994345285642475739045118869504", "70267007242954053944853201879390895093609136128", "1220155171072835857239922445788451290751172608", "128123781862753440986972625174874214629376", "1860734080349382142991166039173558120808041152512", "4828907379437847228155415296657046260330528768", "128103451656232049703254022461242298335232", "132688200334761652967428016323231022605608505311232", "8191783490994915182307356562284952685499121664", "128100652822645874369191084525104658382848", "426053758908633900559629696269883969707121278189568", "8207381251691702197944825629585337391224193024", "128100645123508090730998494730749676093440", "522939664111568355713228504699214534964278768697344", "8182786774340343414792276921066062136391761920", "128100657135264021317493607825707741741056", "48046430384019565118693396155600954642661376", "15759875691974976780288275737613698483617792", "7780093671654329797666056768469998227161088", "131686254577780158148007753584581789351936", "146249853880129927027821195781251107462840320", "24635196570167627624231713354974986124656640", "12915247119188366822221406379572921783812096", "130178707266561152430163499598893656571904", "540271418486646436595702162036237660288188416", "114031289491494964611102417989911480853594112", "21939918381049722609866478164224739429580800", "129025496203973632103440419841126543917056", "3085170542800029985429031722172155084964626432", "333784679742680588995970766460671801081987072", "97122142717392836690992366760311682618097664", "128320464726015482643049474681377107476480", "39768746299008742969072702555640272656321740800", "1236622913790315662125111861010850299380760576", "303496658633465814279376214179410845726932992", "128164429551388022648644260581258658054144", "1352529031025944870447319334330958449541048696832", "4833620727520674660427116477800374895395209216", "1200393779281395531492349417604908392791408640", "128113725019238847360091802343623582810112", "496022123528403590707576104789179284547891223330816", "8191413057807356036639676235615853543696629760", "4816454785878293644922203100528394941581230080", "128102056662491798052076095119415561945088", "1074488077935222265043237780157045501745183248613376", "8207285839437445449075481783665632345348636672", "8191340231389894014926234814221308969015574528", "128100649038898410390329189131477139324928", "683357441137783430371162139844668842042929534992384", "8182756716771102706035952099875403713434615808", "8207321721163235570738313885389127488823623680", "128100651140320118806599031140596815233024", "131516558210318824239871214313001986864185344", "25109012539846440744154770858634891455627264", "7055034448986293850102255434025776734797824", "131277821504353621275716628157032636088320", "448217613208486502557071911087949603718299648", "119198245108752290933475670771205140499136512", "12190005310810611052247781807339243055349760", "129635258429964966283714458965125709692928", "2321009775826623628998684526888721086999953408", "346113264746370798704312776990391948485328896", "21277005194371409073995431701574767056257024", "128927677741802999550816860247670424338432", "23396763570201769654890359634894976324059791360", "1264129225004101307895482950059718669779337216", "94538479559523002919849379064621538234859520", "128284169046309988065228551386056777269248", "774679050957222407077328548586328050849598668800", "4846540388023518999007895521240807661268631552", "301315206994309568242805668916035340629704704", "128154536514209613930510755507035437006848", "21603912863498257288868857309533834410195538039947400520196199112803090432", "8191277785333351046258897198333872812278677504", "1199329352964781491697796061133940682521575424", "128112333149119917085521482749181339631616", "1815605981149497901506244181547904903750152710258688", "8207260249933751194297335638048605333817917440", "4816420794697406034833648955926624727990272000", "128102052794304596318211682618194792546304", "528129972239550090133178733757538408094187548311552", "8182785515985443458584266191996671864382423040", "8191404833741834235449095999713149466565410816", "128100655025409229008614020723971576561664", "398500535139759115418733873037587959836049408", "123288790565295938401378196628774983483523072", "6810274904707818988647101496313999196684288", "130733510512727460001648911947357745053696", "1857611625233999777125751202713766769268359168", "359486076283048263762424791347205497642024960", "11943556822829663416453433404397280942882816", "129541088873880321096993332146002693455872", "15047454440499153557691580803205864040060420096", "1303198352390719190639238356627599825989271552", "21113310755247414715987101054790502786793472", "128892416686145070082353951042046999396352", "434547857698341850813725590885722933598277861376", "4870390071481121587578990973074337818484932608", "94178425188062288963797668716269307883945984", "128274530413886952538953246844934986661888", "41594682143630167150835429857120094498472790589440", "8192891218694991143862456862207814751500632064", "301200235607662043586648015022808581298716672", "128153152419770877789689863896706536439808", "105171486344850801991625591605036719596947661389824", "8207863663637655426562325303649279173986353152", "1199343029744960591865170178536364136682487808", "128112329100205904626972106188379461255168", "297438594272503939123092019454619203310146920906752", "8182883849323612821497996879490295829230518272", "4816486010892782620520726117865593306695598080", "128102058750613125834370776425556860731392", "1534707357001198527198534281672217062184845312", "374744535191515483276667275752002422656991232", "6725186209244840767162544055748159221006336", "130640556614750936922875627908538705117184", "10494627775482628801609215791008199543147724800", "1354073270963129238829086191483514992937926656", "11880690633068864166423912124732242988630016", "129506810613329473378056553737715797983232", "233628458923805322178679799165299900856443863040", "4917791603573602907923999972678803014285262848", "21085630724237534227141410722511644973334528", "128883047498149506811406081521513681387520", "7336609461286511767699146815409061491333597757440", "8200433517181125956177214934700136161999847424", "94159227005152621606236693090217165609500672", "128273158504068591980107098739728285958144", "22115528479647458279198935166721442185733677776896", "8210270037119626093878199900271858315155210240", "301202156700426625025526313152383495266369536", "128153148176661871441940393200008430616576", "75639784582296833270641477471498456998918670516224", "8183544024845901466814917934979635565853409280", "1199348369593557309724348425049500347910848512", "128112335042681910959729711051899337179136", "7764894065052843180068424122772453368002510848", "1418410416045199204839602840469556370415288320", "6701623550465290303519234167995446914449408", "130607054754409106831636387103609913868288", "144975910787427961353542867236791664803233923072", "4981917924245791365335041501882479364903272448", "11868227520747122851274414645400893755752448", "129497791477693936784519797423187091783680", "1342773214686956478802210574093875159280765632512", "8241553478343220974873958715813957027657416704", "21084058912114771455718506759041909620998144", "128881685308102157549785112262465541898240", "6770786469897322872440596239469103172862208901120", "8217183626549745173449235225697257223356416000", "94159327993741996472430038388668686705623040", "128273154414011160558968992312927893585920", "18718284149477915417692227793286892809365548433408", "8186237331318810968489227902493303088099622912", "301202901227771156316080516417685707720491008", "128153154049113876823772918150126526005248", "90699462502026458064306985497743084195369975808", "5086517020458429514010453098221992856336203776", "6696338942232509342985286303540186689044480", "130598382660549821488405043565588195049472", "705615433355576097598226001373559128561746444288", "8287484707936291433249449998703969368673353728", "11867455616780314659517603922808105217294336", "129496448877058799431116174475465922183168", "1435346583052255789362594092994909457912592072704", "8254421422125595029793971367353967689016016896", "21084037560308783198512618562164316033777664", "128881682166176979953349348105670593871872", "5760056264338501659865386427653476289634977710080", "8194299446781752938032131516747537913235898368", "94159557765772370087749121806480532612055040", "128273160006074689735876379409775138439168", "389821053018368414752293036532630953779364102144", "8367094862801541961407039040526339685727862784", "6695959602782399109035655798199995143815168", "130597067961413436344269859852268930596864", "814099370527026571731641448594687186541037486080", "8290805689020057587150737125300030596053991424", "11867429019685236000843299409966749964042240", "129496448066540843224762127050483764822016", "1306910700421778851606134451622140946334917591040", "8234213719236448396457837287875788100633362432", "21084067996609835883102374333220250737180672", "128881687104626100384258293850328665161728", "456886418477305318843544680883173042800807641088", "8357349370575848819510783459447279560624701440", "6695942719794331309351342134663916415877120", "130597070338403629491420944543903821856768", "725862903645076645272466683280752404977242079232", "8275953631027448348454881435801310478712438784", "11867450049243032824631219681768918415835136", "129496451696381626403802101363956175077376", "409739113484957750290449936702296081667935174656", "8349399682877819144153251255471076920084398080", "6695954011651921215351522993854542459699200", "130597072281494604555784416347008297598976", "98854795528699604103964092452829575887454208", "13486243830709776272601626888043310035763200", "130749881085214967869351352331330434105344", "358398642879823875769349690490635619045212160", "22401557460556359224834271169967804456632320", "129625425264464153037687290838567595540480", "1960907928082282387372667141067281738967810048", "98907306306669098609662010892687940207509504", "128437720684676677315509691259390632394752", "20148416748038167816578735894606931305466691584", "305768985581061904009321781559069008159834112", "128204879956848305978303217549053119168512", "765559631432257259227238950605383488417640218624", "1201211176095797101315753599918691114958192640", "128123994039291366975623056122393932070912", "140051741236965483574270958791779263631037204267008", "4816573660733008141140952199595040648391032832", "128103460358423830145331300472968416591872", "487913767343967011961470900140105221705689519357952", "8191415305859960883249276114711890793341124608", "128100652912685053080267840698014064705536", "596537301812604669203317944745884745347376374349824", "8207336067420672327675511832740786393225101312", "128100645134515448570174525234379162124288", "290705371315120098444678758417353459950944256", "22732421837811656299844446166902498333294592", "12372322435323462608954017317455105074659328", "130236311934953942956758913235071117819904", "1414202852527210071773736561242384057606602752", "100874254432619927664287795902920272235200512", "21402812976076848000558076236557949111107584", "129044540671420054049375657787864379293696", "11572698133904000594301139480108170356168065024", "309246696458867982306732237316577428018036736", "94930393133755642796195489482376510865145856", "128324379191731287152411965382137135235072", "375569158091539676837231413017727425880292065280", "1203171518616135601181397987404644503280156672", "301439802508747598887013912135133620491780096", "128164798856800585030953063050368425918464", "84583347002009900454274728147133654880067120005120", "4816682292894826196073958180710986911198478336", "1199346358809826376711439978327346732156846080", "128113736960331247983530779003985252581376", "286797955928021579626834961085366371286660197384192", "8191511744281775600661699628684944686788378624", "4816488904603937232062381080784009162217488384", "128102056638356817496399473651131560755200", "455352026268398561057519237928488340195319690035200", "8207371078928377399006777660319841524975140864", "8191425139984057729311737168054524286571905024", "128100649018133030086038195893718071902208", "1077570347793879114818005229443869573120000000", "103173293436323285215109178327251006911414272", "11999405183644497880771357486074519508484096", "129657160200065175928142044896736984432640", "7437702170375442823105286743018223894481862656", "313910198547479335449976974326559977060171776", "21143664011384872272032340582570646264872960", "128932604740778744080492019257081828737024", "193127533805297174764892969862098504936784396288", "1206823774647030904645303268754306031692021760", "94203947061115811453619815560700211681558528", "128284787217590658911239601655987103072256", "21469986915675252257050845732312852212012655050752", "4817488735316561714776601489416509849155403776", "301202280042555699719541438512687732423131136", "128154556949759936280879287250268920479744", "98430255018718560528964424306482846979552830291968", "8191959512877015515427610550469366309225234432", "1199343966443360679873835622885590219303682048", "128112332982374744499458374068996556193792", "252799955221656428894086942606565711856790413508608", "8207489608532268155335042358514413061606998016", "4816499782939302207792115225054700049291804672", "128102052738429452125277553591634695815168", "5202766476985261663823825550349050554380976128", "319706470666061055423049526610507191411539968", "11894386540590701673065018416324089252675584", "129546897340961525796403663885336389353472", "104824278303680749651450948330367231633458724864", "1213210092221299295056890837678635689655140352", "21087969365953443741724536952308655324135424", "128893362263880930469448380377001445294080", "5682388234512799882306198514466856219193672466432", "4820493881755381602054485782606445873767383040", "94159578804214496143236587838672345478725632", "128274565383681947759096998308465982046208", "25282126716408088670281551658510346402438104219648", "8193932576943444301182287501178590283190763520", "301201642896458969037735308804476543833210880", "128153152165012090165795047528236767510528", "68448282633408835396473408428515605978841924763648", "8208207346950953595306583313222134181392285696", "1199350367605982416423819977771767644481912832", "128112329016479614444415162488239060680704", "63277249286517547594399729541938992925802233856", "1222500085785684136450535471097503615339724800", "11869482074101776329631416877810938615431168", "129508143723406930383581142010694746505216", "1231505161131653835684037973727719523070349672448", "4835318916029227293405924486963466866618531840", "21084088823784679079253014197270759044284416", "128883105109318808660841830113659068612608", "7625080057766886052014420681760397620272661790720", "8200086766755376563054002876050988981110702080", "94159181287144408680815493476936290454732800", "128273158588914972486275929818929928601600", "17737318451788480193231862385382522242892067504128", "8211022466920513153151672659815484774076645376", "301203169279436784881381817297586060005474304", "128153147993358748521757273464625770266624", "685056010054248240898381597707631683097258360832", "4850510393066860837602213175428006394026000384", "11867461606854697514278096958932894544297984", "129497882670646606071422064235312989601792", "1500825648356701857152443430779947229010016075776", "8236229873452972989112885177043853303691083776", "21084024048213140667377998386959390605312000", "128881686610820992646902247806560270024704", "5626563212752578187514992744271133166218472587264", "8219212157478188622509714630940337577178169344", "94159594284675247115089377047826291253837824", "128273153919814281066953711851029166817280", "842505180113982270517354670533857727934940315648", "8271699592484262072464592220611828806253019136", "11867423186976998658415204275642696552415232", "129496452738469540359522988029843204997120", "1303892967395228314949039667491257082847470551040", "8259209916208953543456698200843678108763553792", "21084068783839873383836256103695391823757312", "128881680999485030390601298781078078619648", "733137224678834414235785614374198370152724037632", "8300140413336186760424790461929196557883670528", "11867448124081081017022651069748210959384576", "129496445791783763640314152367855736193024", "941933346000901908838834233214559138116272128", "21566459860761584794005612299060632824578048", "129654476049257625822845456597004389974016", "6650044135803137233018881046420166780957753344", "95510350241926550482971756504487894510993408", "128443652892482744492662238747394628911104", "174910494949855966972622760549597821014315630592", "301717616036513434780048402450943456776814592", "128205601760902217752509976174801316741120", "41939718215241123765399935388172139077441607958528", "1199363650573163828852215084130512426005168128", "128124015090702278016157902585465585795072", "213277107200341705396925083666286718715787208556544", "4816516788526070136245314885558354662383419392", "128103460398653875428055687631747046965248", "521574110425825605428845537927478301070708306870272", "8191406430686302962234865443338157479593771008", "128100652914855564541433043991427406626816", "4326617406850276698128688485008830570898128896", "96252718513881909137657224889794619575894016", "21186972569027779290584062579847129984925696", "129052467490377341517499880103672316690432", "90152446116248629562348907701887148410624016384", "302207726300592117441708700202756585105129472", "94256462947366917558525402263602639090483200", "128325619475422235277286795051932256829440", "13638925329943797330092515670332605490812076163072", "1199434824426579510845174908142677746736168960", "301204706254387557806795400916763963358707712", "128164841389311741709688478792570892189696", "141258126614207078780150157231610017971777742831616", "4816572246045903741427483113522391508905361408", "1199339535763774307460684517441699646978129920", "128113737038185606539198165837459899809792", "379327852855692831634759248370619282759748228743168", "8191454673163202486547181189955483108131209216", "4816469173533672282501294595170910314929586176", "128102056652314184635803835927901897752576", "50931022646978317087884698078324445926725255168", "302989889069402745462803656915377822239817728", "21092459425769511878316556463330953474867200", "128934513421675087969463420176297969582080", "4325457300416732007784764638913979876466770313216", "1199661985963670111270566128484236913264295936", "94160068274219926722091810609766480878764032", "128284868626013252571944669147058902401024", "36486651139334204422600768201018165393908553482240", "4817043890026096903443068022898764961720303616", "301200540954034776451191335732814486058303488", "128154557264589707491583659570647481188352", "82203909734387150111971042055091374720170705551360", "8192094093445456918738876721979139335429029888", "1199346851060523067919359337818152026838663168", "128112332949460680645895022179778459336704", "1223385827476776146682330792785942447726901854208", "1200506252643421468509976017704882364548644864", "21084091219473180679575772056837762272198656", "128893507173145979057369204196711617003520", "9225556309715330866931795315160839519232438829056", "4818923844757085618190963741795812949350154240", "94158979572848069367664731249759801095225344", "128274566495796171109595519022163893944320", "19126025445486192212735446105361632539449038471168", "8194787441875400884210071215585697459488161792", "301202797901183662525138562000094178553364480", "128153151955925582484967810235241343221760", "1541267331608301755578991316415286047854301282304", "4831506310759915556533747834441091110758514688", "21084016276301819643913351674936396682887168", "128883107820173006003685990402183823097856", "5780439339323178746629869800666551862180821598208", "8202901858145394197492983205658854273866268672", "94159552338133761161594019825824650223419392", "128273157900297384796520676459127695736832", "1321919725981032510099552337407356725803492573184", "8242351530328747334669753646920892899787800576", "21084064134628617348186439533015153147641856", "128881685112958976543893232943005417078784", "46270113610571991337714586856925060555215994880", "94350017461221507802148364459905700144873472", "128445777225594463006923757688286842191872", "6541853286148834010844531367442173748652139347968", "301211922846743712847707772780763330155380736", "128205693220353541812789436931991498915840", "16657454700408855571497769680974183699956375919657567318453959124735492096", "1199329352964781491697796061133940682521575424", "128124015482115572871692567404575914459136", "634928994788860964442723702062042783156970010443776", "4816444554089309540172020264210686542025326592", "128103460449752165642504320493077961637888", "2897971631840270864500514906794653834822478200832", "301229362538113268197043523208260226625044480", "94161077954290714168181139912555946915659776", "128325796455682822097010260155434797105152", "131908059701650118783589902454321623244102298501120", "1199340257559833085369763318126041661588897792", "301198742292743876917235125665979005761748992", "128164842469147603968535623836907377524736", "112496288288545704152026925106249123790576930521088", "4816614235956379309974103785187586630003720192", "1199342139219809975251169390056886774509076480", "128113737008478769692336362105053600808960", "11404236676514891282108590187259450759500340920320", "1199455493996604137722852124339494842814955520", "94158795979317419406424315693176849365467136", "128284870987638600596851985113507300376576", "21655564017385478271747247714228159092645034983424", "4817479472060076185859485053851299822813839360", "301202243831635072341056943172817484903350272", "128154556956315215645157652487195689222144", "6099327728220981242552594290348775525597090676736", "4820214358432219473053184530613268517658558464", "94159472147381199368844258709209499712880640", "128274565581625457937176173126373649416192", "1536637687126732027160444755681157019578938018403980764945861959961542656", "301198054537382947035754943438051754570153984", "128205695732898440061073255402015626887168", "79730946890733237784793506748479269448391529070592", "1199347393795724519624097154253014831915335680", "128124015276226091281500970027416117313536", "23697540662593541681904430228798624221561758941184", "1199390053934465181522810225208346608282894336", "301201882842709114009802410653675748432281600", "128164841900513785233033441429064440086528", "11867256026284755891594843781577080225923072", "129494425456342268550498955309619481673728", "75034073765519643655918891371411560451801088", "29323222395351461456837871319951150409580544", "129448614677618480750261762330542687125504", "391030324615264945834837650158249501066788864", "124021809426879567872787420651440427241570304", "128403955498788245953488696618524533063680", "2346769176854984729327768747124647163794030592", "345547657964650602133006075104754931104481280", "128198692145719657971259526871378603016192", "23335229258185188999766568343094607128777719808", "1264309358432857833592108155832945050608730112", "128123312010423479512176322173904611180544", "613172602460558442937648001882616996276673183744", "4854539931953995690717513088243214881266860032", "128103433712345904102280523409973508571136", "61269451551663891499326271218092611531301934071808", "8192373045722323227639894024522940853524627456", "128100652678487914559228011222208941654016", "418762261738765342311920817021503996100113307009024", "8207384004615150348885223118138187735747264512", "128100645122837454244140024378946108784640", "518600590843003195867842778744225604763177063546880", "8182787845649751187672051757348670765805862912", "128100657135001469830304251698117991202816", "111097511812638424942021864736853340790456320", "26022122411188324442644632128187267979149312", "13286498216856147842049430110398640243605504", "130142054049064027078836951905401391022080", "365742873572752990205811091902131097604980736", "126802447357872979113866496147776515826778112", "22373476254136586499665406821835306281467904", "129010794076348044916027522870258004131840", "1614770908227128540799452676547786983874756608", "370261805209408940357695588008032854733750272", "99988386387092037416131409424371186451611648", "128315604900320515941030554251309669679104", "12971537452775050487001040225157021932541968384", "1321514663034505789641929031756143622986137600", "308358104888487913817019645976194001749934080", "128163576277740301301835697304510853545984", "308849962154055496339989310128629044073470099456", "4892708103340038997405028919106427008992673792", "1204004756632202935715781170584602773991456768", "128113684011671737189863938094181140922368", "36511641870980257843489138520544951772678694371328", "8193115886407801366132470470042255954148327424", "4817043454740024713952780993373908937224486912", "128102056246125839066400422867866866417664", "141782015483910235475329791805452010573551685071003355326671247470638399488", "8207223150024948885565639786969742017025802240", "8191277785333351046258897198333872812278677504", "128100649054170591348499496530422404218880", "403549188073546046857815050686008245743305162227712", "8182824655747404614652135444053871653665374208", "8207390068665262346796105316244972201679257600", "128100651123669944357403898484177302978560", "313479706268386166453115849628794233129271296", "134581437485580127115573375339756244462206976", "12334185576039541948851172376652114470895616", "129619145157988897634435594912195810426880", "1293711956357135463371416661763282438126043136", "392602585883845081896279520528987354380107776", "21433023567813959250326024102615166383816704", "128921991111837370428633984365864931033088", "9099353333901123534059887659208055169138819072", "1381403597340712900393349472284609122098216960", "95142531633141375617184285115482696283324416", "128283063865202717015865593054702564540416", "141337144814437336646594591112015885893497782272", "4986329355285456981875481116289729158828785664", "301841296704654729425952503391558414926610432", "128154441513303886147483371535588843847680", "10878364693980243326998465337669969185879384653824", "8197450366872531509080761364044793196876660736", "1199461592463645868187095200533882538741989376", "128112331640366517815063707987984913530880", "120035113699086107664440553884817443693908243280149950604073012286705369088", "8207223150024948885565639786969742017025802240", "4816408017779961712186669722441983155794608128", "128102052803342976070518456777665742372864", "552148839613250321361894078148617256164791838310400", "8182780000832151756182036132928897183173836800", "8191399306963679785626561094217358084952555520", "128100655026760860058753419570347593695232", "1140224852684705989749651607611949939899236352", "409323645108301505253203829010909218597765120", "11992067314840011690182858104519595923603456", "129535405529484284946591916938247729577984", "6892854564792435452476567170783129179934162944", "1451965609643920554938460277199073236859486208", "21148416217248020866526952186178471412629504", "128891110542817402041468521127188000407552", "78312153200975791334687148825272202354302648320", "5132042428124296600502287507917029202397757440", "94271365020844133058051801492048598473375744", "128274358167170822733436148363802802388992", "3919286827608383465655285572379134920606586241024", "8208433344664938129230486355040207818159292416", "301221203453105702134567692874760192796917760", "128153148624248686680874093286917262016512", "276368122044454777168487148032590784110695662223360", "8207466884764402185314588391482845808430153728", "1199334557606794204588761609225377957172740096", "128112329196875771263714419514931696107520", "390576375785894372043180084402482303081456261398528", "8182830166849639703208520697377589186757918720", "4816467412238254312735230689269867711513493504", "128102058763769457516772665796537710804992", "5392576700698413857329412115560062239467634688", "1542354883675043075335799703567335222807625728", "11893429482970653333912617316644951011885056", "129505298579260071974685324108737875542016", "48905178871211403388902947432657396736697827328", "5342568891493096758299326946351484704399556608", "21092821277454784615347106349430791731150848", "128882778944088591536747643624033559248896", "1641608431466555129617509400376959281399857152000", "8232355492644846518955584864499188220358033408", "94163419513512878293260745706800300098060288", "128273150723696233352776548015276040388608", "29938413325194165513673523393999375940724864319488", "8209473669503653890761577522764879749930024960", "301201084797530035674574007148373172071432192", "128153148370705503587284367112029333356544", "80760289898622979324765435084115338874972222259200", "8183487888448765333615973777121124472892424192", "1199347163850054535916015777991688322694512640", "128112335056439634275894184044814934212608", "34072423283910443267904543349905357263257731072", "5609331660405267851156424901007709582529658880", "11871390772807130672236521142417314119942144", "129497414973519233905033443253287710097408", "625158143907978177657381212711067288855203807232", "8300030840709126715655719603383261716115619840", "21084438939819295625782323824797649383456768", "128881671108330739736218866465257405022208", "7018962000283810044054544033634328985061778522112", "8216831033052607902240920932897094236102459392", "94159281694547357694721306866836435290292224", "128273154499935954275581406237707370233856", "19158815462881644541629789139361752499094779068416", "8186155011124039797118868538217562208921976832", "301202789782861976960362009459261457733517312", "128153154069288279785774397988976352821248", "348517329615392071894382574719176198127863463936", "8388432929335988436975791428171314120567554048", "11867660128317053573630780574066417432788992", "129496424526399090625693544895696133423104", "1414313250829983046271426688586489372591733604352", "8255127440674660872796822153792450673021812736", "21084042166196812320762467107293225962962944", "128881681994074121351989435829381521997824", "5885593238327804555706953019304725934637030834176", "8194050810118230862981266323068160211152797696", "94159524934829538671893811471974700580601856", "128273160067004001587668674966006504882176", "767097632370989447553653561970198677551960817664", "8295982358226334422789716416130138240035323904", "11867439619530461766352707648004851138297856", "129496446804418177803765488725356607176704", "1317329356823813339471421543916388089381473222656", "8233803426280545247837399404231225785066717184", "21084065306437226295560328900158615977984000", "128881687205146418726063773776274389991424", "730138869095471134217168714009717447599534899200", "8275401068770821930305714040506169644174802944", "11867448912953993695652318144563079400128512", "129496451831679152484087846426808055496704", "214880950765408729594412160080793063026327552", "23377484051859941067449074369956188457533440", "129594120051692524571412803760057906888704", "960185272589635709447677449389536595561938944", "104395262739366670421499485848275542136061952", "128428953563226846309062837177448245755904", "6895953846641910579049061850443186758018400256", "314954480236355876262432354773345899089231872", "128203312249016782825796041700423831126016", "105619250767711434123603828028936328199838629888", "1213104415016102921952194156231861577866805248", "128123860058333351116297872319015697776640", "12662243321790154068908453438772259745390884028416", "4818240758853780881025342232646436544598507520", "128103459179580266597124146635797384134656", "416884627589202717962191571892536672653211192000512", "8191438737178819160174428026422214585141428224", "128100652906954714472149008044177422811136", "362730329947510599198357648210110268310639481978880", "8207408852819496900643287651751878193473126400", "128100645116784229079026508684668480520192", "749015237591609119048666312847707799287758848", "107696439159392075330401085534046980417781760", "21694394623275547768456562316787469846052864", "129034084182715710151667719795950965751808", "4528064967915868750549012270484898672661233664", "322660823513989998160116642890686216263434240", "96157549129324068180259357024939885125959680", "128322165475443614716457188015746007957504", "48375726901511420773719588797488391304618442752", "1229818982771752334510732925981000338220515328", "303085130089299435120967637365957018282622976", "128164503039431821672161517508673985839104", "2721292626156114185478126949895548358595868360704", "4824947678844851071978741758346477076821835776", "1199858155009392738474456966796952780721356800", "128113731123005802701216205693106966757376", "528911665712884871131331652934147210087886690975744", "8191404645970498787217803376566746471043432448", "4816451877650984808077979052847454084478795776", "128102056664549042230887054768877745471488", "389065549914944169892398447442919164906961157226496", "8207396282631490297197710264804174873430589440", "8191450245846606797842382138554369176762318848", "128100649011993183572560562597128984068096", "3216953125079133414402578945747432968697151488", "332311870977328653313794515382867335432896512", "21222821020201915077025133644401948324003840", "128929672351318865386580869100771968286720", "27760810762600624876529139969913842648100110336", "1253482616282375273652603245528834496526286848", "94478466888455869112248820446434699526537216", "128284279619034673554137427054498792079360", "933387621565532317270612403455714969776264577024", "4841390254850505741658906340743860161536327680", "301295280545361675433308940755840723840925696", "128154540119037318724963210717007301312512", "144160693941139019283331357263426697937818453278720", "8191743244000504323603308019824919704586158080", "1199339330739056834058808888716152392132853760", "128112333035269397536548408062404760436736", "375273599919267493047439049093824998149273990201344", "8207402645691603259936808725701439121570922496", "4816469834235827504627587994053114407807877120", "128102052759614517676939773227853473120256", "18161875044904058474875916470418241633564753920", "1284127408809504804906419473585169055898140672", "21108231947879115074348511161240759140614144", "128892606011558781299519980579078537216000", "417625752784141942476848389258214333745100488704", "4872602933151515527556406664505781150185160704", "94179252246431270007847114441923796750303232", "128274528879586686381978219421752837013504", "26565404361483484458614319083541774292931074588672", "8193804294103116578289421076948694854591840256", "301201469553974411586806068746507819505680384", "128153152196391818010100641663905502855168", "99530212022308332437817416979412094600395429511168", "8207899970311781338590381678037055430484557824", "1199343804940722626963848424103786256334323712", "128112329091360735399156142063610052476928", "199770936987685950221552510701815931267499163648", "4935398770732143775084991793042373635198681088", "21085953259314777934560616338860172919177216", "128883035448104464367892417444340687699968", "7306304393676417643064628897086403151069523738624", "8200471535922170445077830787276920049671077888", "94159232017577624328604967453415477293875200", "128273158494766220909959807429320510537728", "21852598888468131231222981500853238167153043046400", "8210306710916289573364470172179267907783491584", "301202206058167750302049584207262971934539776", "128153148167726808908029524479066220003328", "1503882548931116654505196557176346452519513227264", "8236138000172370560006089779695936372129923072", "21084023446146291040781128834304693321596928", "128881686633317731832513963565672675934208", "6226626439667769659525239949199684553571905306624", "8218055245689290779566371437707199020768690176", "94159442429549408817621108604931001846595584", "128273154201634758314969138905525088419840", "1312640474400733729980174344874612679101523165184", "8258861293846807582702900647959051141621219328", "21084066511856323257385492618585667595665408", "128881681084379411900900838518976017334272", "2724983315958448362481830115930887897938395136", "97527962008846057643455482129932130650685440", "128440079578082268241841311506793167323136", "23109635934302250204365370368219482302181277696", "305175541664519000430402192803750965722218496", "128204984488061896235114019944502329868288", "768352979068436031701437738765905984559549251584", "1201204324031420352143627625093254533852692480", "128123994117246751835258178672111250309120", "505702118899397022198111900142213931239723115741184", "4816453890649125651239228882815734516314800128", "128103460443147442421129536537534885003264", "305536661498272052539851392441785090897368034836480", "8191497395085948164317488893775686644562657280", "128100652892609542063699566947598965145600", "13585309664877032008435152450013709251070918656", "308027285630735563244418782939896863715753984", "94815170208235700375920502737549873328947200", "128324589993789367087955669766729841508352", "301353275225106114969357956156267028126021713920", "1204121530168058970652657838972772958693490688", "301499398640070114548277232500740534545940480", "128164788085491067148820035003321033949184", "77303116083923612280341880918384375618117759401984", "4816708125108208260274341705834840627001425920", "1199347960406320781549853450587370445609107456", "128113736942056361253118047953488281862144", "317826642580981299149599962550038682311190925803520", "8191488902817189257627405738478535690214703104", "4816481007689034576075670494314218259765788672", "128102056643942924605146273163965294968832", "145836180831470057931297127968443712185974128640", "1209274196773110584410767477701135254085959680", "94218850248494128445575613998687531541987328", "128284759584943934451525558661714293030912", "20816996324263242604379365747333208264414288936960", "4817522643267877455214343039314709382265044992", "301202412590739053989438604766581638888947712", "128154556925764691229451552117087094702080", "129115293049339955302894580707630207741743192866816", "8191797485883017319546004497980700109909786624", "1199340493428656829867794214824742907677769728", "128112333022002753186495413201175733862400", "7884450151481344962002307843113549672700381757440", "4819352036112409995250184422092102759857782784", "94159143037337210038691056625077991130529792", "128274566192420820924012306303479512563712", "24792106201120972656809431433589545569093110726656", "8193985066727918717350709026342956643425189888", "301201713821894348009445761714518369551515648", "128153152152172657835266199746709171470336", "6699464459998139560996624606088418334420561297408", "8201305328661704882661977897218280485053005824", "94159341934010318451240903956325589390983168", "128273158290776689555726200492387289006080", "130080157846586915682027867655323363470429126656", "301897091331963480046172703670437673598713856", "128205569374778257693377003808569323159552", "29240372575292198365722124596876197218556131147776", "1199378546930862007568640467919416545255620608", "128124014920708113663103019154370430238720", "1166459450614875054658759427630888078835042169651200", "4816427905211082861032223063048319730582552576", "128103460461529718636561544904935592689664", "12104233533409565598457392683518162003856363356160", "1199448198443744188228091770025267286669000704", "301205549644389802373412550902825071224553472", "128164841236610863469626212492649105981440", "450633093068510154380964113364690696338948556324864", "4816459496542825090598963081676872275969703936", "1199332544906845228578154866433463623427817472", "128113737117955689394917874792632688836608", "33064494238841203856144965952675016826596771233792", "4817109712040639167782723918390117785537609728", "301200798299129852970030766982904642797568000", "128154557218001914674413929701628610347008", "1937794290772550575768768504492201358296627059631767989136050477556826112", "1199329352964781491697796061133940682521575424", "128124015482115572871692567404575914459136", "21083727858028719576726287282179373445152768", "128879669883570824464747139847551891537920", "195198265409543750870248753968782411294572544", "181902583105595474653133367008192187896692736", "128361668082342732251812600530852768645120", "1213140233808384364932373546157376739697754112", "400678339712458577219992453436614641411162112", "128192148277213308647376595491350858694656", "10330834799061377683115292451306037266022924288", "1356848932334580136207609522700346509735493632", "128122426495351658914840117361382573211648", "195063476837174316319208654145953593809908531200", "4938343069592804641772425931276010868778729472", "128103376346646722585220541504899996712960", "15775132603363989790723756085265513887402261741568", "8195533336893477920421426093556527641401491456", "128100651906086893785737179677750884040704", "236613994770858195810846182258160351390350016774144", "8207507836686811409525912764734865918312579072", "128100645092671316255261132657339565867008", "256525238426264953730641594910421736010452459061248", "8182919754111245664220837024199767940071948288", "128100657102674441011932649902070418112512", "306016692443876019330496909387404948606550016", "136005408139260557222547391062637954449014784", "22643826672977851508023344171952001188364288", "129001912992784802484752209864104398028800", "1097475416421490651538496170850933749856600064", "415128542077943549423855611675977921868070912", "102994437110315190492149568252305464375640064", "128310798990014161712073316093356507398144", "6252781965567018901696156886311948827351842816", "1483964632475386714289590171973790804478001152", "316441100659762302819039311134144569542705152", "128162215620548625587225270097250640461824", "83618742105636956163996301636451473253784879104", "5110787447808874788685541596946034675427573760", "1216781441603159509850218709737046333475258368", "128113540869381577542901495456664570036224", "6894249365548999151835711115041341515744298401792", "8201021681028295062112638680791381036786253824", "4819775172426321397830500120457452709086232576", "128102054315310832933004894792767883968512", "212409494760587945786928762320629628315656545660546579228176108359283376128", "8207223150024948885565639786969742017025802240", "8191277785333351046258897198333872812278677504", "128100649054170591348499496530422404218880", "1091215746997046232821583151583071508885871565733888", "8182720094262187858439104817389946656161529856", "8207284878439919600259077558450799534569160704", "128100651149295510501389334083492636524544", "877871295706930843551789113154354209632550912", "458514644899528034378934887853493857709719552", "21602553757308559476138971373271128605720576", "128915905671348782692010355674319534686208", "4838474416988642672896661406358938369935802368", "1594584521851014044984406278105250342272761856", "96026724553470857436727253271355080241577984", "128281471240416174951195735840507761262592", "54483974419633329969001825089418845151979110400", "5283469077426824367232215225845312577075150848", "302872392290874857425498158245763097477251072", "128154256276500031925956883571104062373888", "1700524805480409429839023625317087327028038860800", "8230925426095913851402283473461019110891585536", "1200175801109701230390264133298266295203004416", "128112323497529646057259672374772892696576", "148834987349420385177085030868530185926598849458689990741317249416837464064", "8207223150024948885565639786969742017025802240", "4816408017779961712186669722441983155794608128", "128102052803342976070518456777665742372864", "37409291586869656182268557619791924526041649316108866363374141962727718912", "8182658734804868785711627179447874495835013120", "8191277785333351046258897198333872812278677504", "128100655056480704947434276712673731149824", "4333045658945364716717748707692031727020015616", "1658334175486357138461298072721227729728438272", "21186818652310400600625521550418744117821440", "128889686718851235283751326698187719180288", "38441283592168997791759589597065589944498520064", "5506307557851167287517014784284546398890754048", "94389215359162589445442243839163151048245248", "128274140241884671948647560566139915337728", "798366165463869020599000896865429427711071223808", "8276191938899556621011424877852818452152057856", "301311729829197345124763289958345938114183168", "128153132243563512399942367016161460092928", "568679369003710302885509827054186374518398502567936", "8207341598992227981022769193516889235680919552", "1199331882323166609644459639028412456762343424", "128112329227401915876879261465788578529280", "27013881844093074638403339476810903739003225252034217625600903405232979968", "8182658734804868785711627179447874495835013120", "4816408017779961712186669722441983155794608128", "128102058805784639536977512640877309198336", "26870740448820128994295010420828475471748399104", "5868255144238456507050752002613297981641719808", "21100283882748110282349259247491233129431040", "128882500424114846104297258389789453844480", "466223568050417891478193167686121292534598598656", "8337767526739266706735925567666614406312099840", "94177038461036835386583709471036325868077056", "128273125454714886597572378124780583256064", "28314448838888207373997442169922492471216879697920", "8209602784621046395825317669933601231183282176", "301201258598801589165828832495302410873339904", "128153148339242643958992973001161927819264", "113202091675004732914889724193617090116622582022144", "8183250249883305149197768654634433577987604480", "1199342059497981732120607850488663680462356480", "128112335114681400667525581894880034029568", "277070647197532908588336191249556925067357585408", "8440821035539154512008926565267821098535223296", "21085332349206597619127196962103785219424256", "128881637728032223334614515321582842281984", "5978456477650470190684663370292739418932429979648", "8218505511776182095506563043495144267322490880", "94159501536065253568175988181247594300702720", "128273154091941767905110813352865352908800", "21480092402124330901904370791558632274612820377600", "8185777037031846588148162200899515972667310080", "301202278054604121854696896996213150850220032", "128153154161924485031805496701281313488896", "1157159765659215614242974827221463654264964382720", "8265849167499246630152064574110878278675857408", "21084112015595654772535704501825028860411904", "128881679384102043625615923613062683164672", "6522206498287025856029050246138851530541681868800", "8192937466602522245516505793109245402034470912", "94159377900505052780837405426235721484599296", "128273160339878204723722127228593990795264", "1475702411159227045050810639218541531315673497600", "8228283949633905100609672118550993913690193920", "21084029090802998616452191059498064676913152", "128881688558373142144030165346277952323584", "532117041234624058377425260301785278942543872", "114401310749447399120123008284414898971082752", "128415136048044198953075194487482808795136", "3029888189207529483423406401624377764247240704", "334444873919462491748607648345559722184671232", "128200271108646902921971255559309202817024", "32450873502859799928791415219509818230233366528", "1245355587380054932819304017911193535302860800", "128123509619044472211366662798239533629440", "991364907849767542852552637708742990830634008576", "4839922103704459370512404926614037297155276800", "128103443922163456443181301398245105205248", "912543551490695935400944483866330354200141220544512", "8191351313477773690910114356807900447576686592", "128100652928335129742539845801422383742976", "723118415734506064371446961349784197190051226976256", "8207316301125626854588661750991968694129655808", "128100645139330761501296511790228684406784", "2310408337913732056476261849641555975785676800", "346350256279314861667398442259418763216551936", "98158348484883960544504591303458283180785664", "128318675001045022101644852269624368037888", "18409501270494385683213094496189581195443437568", "1282907303479971815414022912282112843040423936", "306207925808870135649073617532230784277020672", "128163950330909667822536338377829880168448", "295081737083648444389716386147167157702119915520", "4896327263624392134225113428558161094668976128", "1204223796657378257426746897390266740620918784", "128113681532086144426090909780980139032576", "49685636942988088248838398841589253294157698433024", "8192628439153370086321164378454759731107987456", "4816874954234390964871202288475192742595526656", "128102056365295985832480103202384221569024", "108624389213242074891622822004002997796574594041683605498509111211428151296", "8207223150024948885565639786969742017025802240", "8191277785333351046258897198333872812278677504", "128100649054170591348499496530422404218880", "11581752181778804262677765923638117876897939456", "1337870319808365791954649336958494154111844352", "94929784379982904865635176078510412821168128", "128283451503541628693924532689972594999296", "144402469007399257057571525178242453335001006080", "4982597865313882339493492965181437429051031552", "301827613648535736391225308551616437912862720", "128154443979983889928637870907620216274944", "7217403844614382539233864626659239931847261552640", "8200584908841571797901112489421403461519409152", "1199528680865458507984719854014570249286844416", "128112330875065427710733122489388124602368", "47288139232680002234730743969048534698880687725795937843324496780141264896", "8207223150024948885565639786969742017025802240", "4816408017779961712186669722441983155794608128", "128102052803342976070518456777665742372864", "87614756309117557964687440866749997296052600832", "5096580106625229138727895299059797110162456576", "94259317376016747641777762311213819688386560", "128274380476054860216860302621733675859968", "2184759402543617562152589672398070719598739587072", "8222104769792633586074017922039987586474180608", "301239584408666675005730926187389033675489280", "128153145297430579802690253996138073948160", "209554578300246706227087065037716482165789771694080", "8207544599217736498653848115451650623479480320", "1199336217043537692650055957617592693111652352", "128112329177940947644409717388141895090176", "892086295733959574529525435140202619476316782592", "8267188419960765071917888560089769482116923392", "94167957815540791860197247793444589488046080", "128273142302388888515269670246485631959040", "38857560000509592578165356787563802772206520369152", "8208956988738307343449501959966118749457612800", "301200389243197366248800936571179193948176384", "128153148496620529785172943628144738304000", "12792299749793330433747597672147610513051821801472", "8212492081839539749803063212106753688689704960", "94158711623360625152134718634125275240071168", "128273155557914839683631077667556783292416", "8909197989078069558616692070791838544999481344", "311737119215220652832824594348819178728718336", "128203850845859959489903015388423152205824", "104220795889365938015452768532784526053102059520", "1213291403256248793601714674736452865726873600", "128123857972829422686869679283122101813248", "4386543724681655917389668107580247153080503631872", "4821702228148898257480585435700228522302767104", "128103456734498955083258094584335458893824", "4673952031813121868616075655453533161943212061636386486128106660742299648", "8191277785333351046258897198333872812278677504", "128100652946317588801983084393535090196480", "54597537710134837547372393731321771860265271296", "1226266415857620784256684257170016459208785920", "302868890336490023857482845820242666538926080", "128164541734167746044552588470051202400256", "1209493773572379041231006464747986349932639420416", "4835664448470061328338132147397693196937986048", "1200519783744103767459762352010405463090790400", "128113723584132179620221835048785136320512", "269806418700837563432371040644012047600953910624256", "8191526478708386778417774328554404178057756672", "4816493998685918523045161371467320327457996800", "128102056634753383790669434809062021660672", "488390129297287581742612688761821003848645345280", "4864379578625645353308518535694198715925397504", "301383922854097534264227205111905365734195200", "128154524086709397536115318608812880953344", "100176353282487519380205934073444907257419832229888", "8191947629227994401149834338181858386180571136", "1199343711723816277170834872828581932267732992", "128112332985281153285539394433637041569792", "239175675699564388303751951075512214334542824079360", "8191558329454633701516426627324635706575290368", "301198433841766830997216206653164580784570368", "128153152745944572996676799097581957283840", "396693489625283098118339845360233631047357562880", "1202966298946214965387886530177258903262199808", "128123974100649854820138149232308440268800", "68956809996107652219533830697914325309264578478080", "4816744451652088962100923614731500491003396096", "128103460237616111149627871126527666028544", "33368573703102178828171309087046093183043361570816", "4817103316753292662677368973561485365511979008", "1199372460668755185499389156417681323875893248", "128113736662504196356148828078010257113088", "94158018565983082052647825844581606853967872", "128271152055777208575962869927360262569984", "604823204723634937352006214586299061328936960", "599988414958579511471522311853534824810676224", "128178525450896847303578766794338496151552", "4925177483622319491636408286416290364363112448", "1585386660305709273842344065100712014461796352", "128120682539014985197103062767225117081600", "72262962616643957235648875320766465600428965888", "5160351253008252073303050189346098640444194816", "128103233381843824211065388237223205273600", "5269655738106058734680107998288651121851375812608", "8204030324528950872300215153775213261164118016", "128100649832304510630532194705994544054272", "5580940510964561502282020392137296249160961146866431121106948615034634240", "8207223150024948885565639786969742017025802240", "128100645162023829635550733519998785945600", "1296073706284022069664483971524172524571931535474688", "8182710395699128941857266540907668782419279872", "128100657153982744610838916529002114973696", "1026699841574812500560685022116615124970110976", "426242912700389101637801657234634911380406272", "103665080063414680496853031797104106815881216", "128309764876941791845101587355979996987392", "4183021037636031625114973174038408463275524096", "1681413646148431163439159026995347792425123840", "324568586489016453376060894428116929535279104", "128160915832739617823186721483866064814080", "35694080463078345648709193458653281925900271616", "5567688291085146891412409345863766703997976576", "1241028186862470142761963127247621021082058752", "128113277328252149143699654362970076479488", "1110957717763028529169029456818432850274163884032", "8252122066882082705087820013153621541054840832", "4837379828514593473405443727851159425013252096", "128102041924414524488711443475353437208576", "103683609283678172005481270693238670446331080300914771492686495487056936960", "8207223150024948885565639786969742017025802240", "8191277785333351046258897198333872812278677504", "128100649054170591348499496530422404218880", "1263708216218127546138990884858838439145767409171005466269740039428636672", "8182658734804868785711627179447874495835013120", "8207223150024948885565639786969742017025802240", "128100651164333578743350899891553938964480", "2980189880012044524058110490885478905859276800", "2007023653016065991624818309441970125588660224", "97229964021161744111993522036600787148210176", "128279350534182413284206305141436872392704", "26526334457473938235788652172670103561288286208", "5884941633412857832784573605748507396037148672", "304657341332433955464153134081231699144867840", "128153938574843834497828853001822685626368", "640221438014384652667186971083048023828386021376", "8297438908612940471760267245863753665078099968", "1201580278053892995432676813724653561407602688", "128112307513042076055877670506477014482944", "51037225332047215471641812946042737108853206243424877631234368455596572672", "8207223150024948885565639786969742017025802240", "4816408017779961712186669722441983155794608128", "128102052803342976070518456777665742372864", "1208111178013927944512666130688203524840694170517504", "8182714157152324007880266358275263207653244928", "8191333324498880099747427426673199765067399168", "128100655042897702239812517808547131555840", "25341548063680162614368566143610680590322368512", "5946621314344711322672035694730152001996324864", "94509172980139494048941384756899831579934720", "128273918978790521797815075521755334311936", "340732748353912121077164671615638516987473166336", "8393048204047655604780872786904309556362346496", "301464540613592189755394989206353295381102592", "128153104614886631950310811783946947264512", "130965671584092030942058540589947240847175535558656", "8207737504148732568211798555077780701049782272", "1199340336026615889314033655176525595986100224", "128112329130941963492677373505244799959040", "77107742367644093419656514961637877675005372524737587577272780381780705280", "8182658734804868785711627179447874495835013120", "4816408017779961712186669722441983155794608128", "128102058805784639536977512640877309198336", "170668450524652654225175785100038138152049704960", "8604240607280893873727893591545526535382368256", "94209994349262146298200475303994870042984448", "128273064337696243031253775294686109368320", "10743125779297835417198298092981630998154456334336", "8213497861051585366603530985898412814500888576", "301206499268782128067127324463311771911847936", "128153147390552807554379242041254738919424", "113227804154928729156521681814022598086047052070912", "8183250115548643195630106644222386101051981824", "1199342056612471889783740795057875452289875968", "128112335114714325157759876513138569379840", "2637371389438158733039297294423825206756929175552", "8232842893629396589767428601170243534307983360", "94161380265069794969186128144221073326473216", "128273150605369198102388117947659233263616", "16376967305201964861864288488322152396029763256320", "8186749197561658023722037359605742927379169280", "301203594142786387179373820237206025786097664", "128153153923678722245185082345933577912320", "4748668561358151498143160221839693989081337823232", "8196783005047550970961435771082808591403450368", "94159885596318375908102404671858241204912128", "128273159397672637798594237417149679271936", "1481648494518787429630364525244741527734845440", "378050300920997181951871657797486686786027520", "128194603170560284695746869123484074639360", "12103766946199465436733300472681610747756675072", "1331238118050951347812891551848187269891489792", "128122659244041131684462323529215746506752", "234221830861206501663971075117632142849427374080", "4917529368383631451007622654309986007238311936", "128103390411729630647407935327395871981568", "33474141343487628084533374273936451370226349506560", "8193282719650911612714835342816638406519422976", "128100652456095089814188395589672745566208", "304773574425554299870421921245782669180245846786048", "8207444167630894807996517653441478684152168448", "128100645108181316496203120100218442350592", "9428026606075309079135420085902304388004708352", "1374131129313904543143605914834000512831979520", "311138009861931531463334851204826294340550656", "128163100341105762781160583803993472368640", "103018861565873967875065706149852180313999933440", "5052632117642920835769460204033862309144166400", "1213456219054433430490118769633133960131248128", "128113577832978211693833575729940691681280", "3282127577733784135814707258192531452737821343744", "8211772085041488818748529460054435628631195648", "4823486316114307906280143421117261207671144448", "128102051695728103216779082367974496010240", "131442262051765762346533574326083411689474374365820978873753804425981329408", "8207223150024948885565639786969742017025802240", "8191277785333351046258897198333872812278677504", "128100649054170591348499496530422404218880", "52210021119222189077624814867839766637586677760", "5305878743383284333096905949644442359272833024", "302945739472254708106552478817768935557955584", "128154243147703525221309659516901800280064", "1507258276788584764541201328744362605653046329344", "8236036980086558206472798934208653670016352256", "1200284422418956582775023635187530796059590656", "128112322259965242993624235438184196997120", "407761139942871913274091549050383599382820311531520", "8207388344451350754006029754243429796386177024", "4816464909077177261994769511707956257935589376", "128102052763098493795656231717282770845696", "957842996238065059264720069930716758960355934208", "8261932142560033236763857965508949693664591872", "301292797417776494621883976651354466588557312", "128153135668555876227111513215070185193472", "29599513230504051628237240853463027528991225413632", "8209499444008646857208707908663840794598178816", "1199377950020062672068972666403519607657725952", "128112328701768563980437315404018757926912", "8076642042439293746641203934036320592723456294912", "8215571548858545458020310553808941293030604800", "301209287380300948415360371046106736889954304", "128153146885849680855750571400304808427520", "33647167191586388518007761566764333751303405568", "1243658682519368107753321483197122512632676352", "128123527604466291495453062177992464138240", "672531918528917959863799176447707370746999209984", "4851150038638477332879531324763211176377057280", "128103436074535734651214678562338286600192", "60088908481651677494716300203843645477119540068352", "8192394566804664408670708780275340832122339328", "128100652673225970633141407798224683532288", "319532154414660107494763903507453557239128784896", "4890118299071311169293296773805894220057149440", "1203847865614565279134309411416411914924720128", "128113685788270338750766826131138229043200", "7702299246432711147885456536916083607711881625600", "8199998358534287124619423862460362430869405696", "4819421702471529267566252091569335505375985664", "128102054565024886750674907390331202830336", "2285642872931268538560686105406850897724110274560", "8220739237730187583576871472988677813068365824", "1199958999033701109454157910004070958518763520", "128112325968309135426614673497670528532480", "1644915908204971335697192533870389232856306024448", "4830552151224966599684973441536413150000185344", "128103450499103373118561756413138422464512", "301198054537382947035754943438051754570153984", "128151147880329465042683255530798486388736", "2394446827367132591925321069506502600127676416", "2402885428154905700170234576052992278616080384", "128117160084528713962803851391480685920256", "30342251471491162592255805157603164277331460096", "5725204086979444940469024524831322976355876864", "128102919631511119982520178512710682542080", "1086718622807036841556838872008237520742271418368", "8253489496576653155875249231876960387183149056", "128100637846019308782435004927599206989824", "4445911754504236313784532108804877743971844184478518853568177445795790848", "8207223150024948885565639786969742017025802240", "128100645162023829635550733519998785945600", "4751959487979407121211174946669107651167672685429797132436173556964917248", "8182658734804868785711627179447874495835013120", "128100657166643890606120096872989917708288", "4186870374366862836910772983437249856227246080", "1680792498266746186307175116046532405096349696", "324545434498924357372303588936710619874197504", "128160919442825688123299720815465056960512", "21841663424849437218946358207095735587954491392", "6178959453225752156746453714470328750277918720", "1269010954467490102536998127708742395107475456", "128112985699094803491351133861518679998464", "409003817341099016573973647171965895776441204736", "8358680311788388931420271019508412626405163008", "4873801656618371004711027306565285689388171264", "128102016573378136827131083621560764858368", "12529024297192912845438771530885308339188848085462158852211719115414437888", "8207223150024948885565639786969742017025802240", "8191277785333351046258897198333872812278677504", "128100649054170591348499496530422404218880", "156211169403664079776673464956634548491574642212864", "8183087381563586718698776370254409729503657984", "8207654374317331156798365154600475541807038464", "128100651059284901125281710827239886553088", "13019462559768943137288646410736826958898790400", "7644352910135883500116496628976684252713189376", "308331124306437251827565467212033256033615872", "128153296262568453479184034146596283219968", "250852978523745686603086755197219565207401005056", "8467782200955268865407362895071584241869389824", "1205090898616769767937055219634663079674904576", "128112267721307900359228521150795841798144", "633968025597579021595963969291202838918658591084834880085242836127055872", "8207223150024948885565639786969742017025802240", "4816408017779961712186669722441983155794608128", "128102052803342976070518456777665742372864", "8365228738046676774735889667098751119015108787253698743614071359328485376", "8182658734804868785711627179447874495835013120", "8191277785333351046258897198333872812278677504", "128100655056480704947434276712673731149824", "277137635906497111478438370509968268877675626496", "8440758879724178866421425438927757148032073728", "301525758031767690514792348124312353961410560", "128153093554442116982317235499515319943168", "7648651714739031976188518357533048455464042364928", "8216039196252162120903662203828461431840309248", "1199517440555837538418637373740311420149432320", "128112327110424967402108723168128758972416", "2390064640629582138182993324701822109820287069029938921066026624817823744", "8182658734804868785711627179447874495835013120", "4816408017779961712186669722441983155794608128", "128102058805784639536977512640877309198336", "1964684428960581002922322557645390040820552302592", "8241651617494059452018534177074840952696209408", "301244237108395473137047751509253617325441024", "128153140560053075383982802783287885430784", "22104601029131507165570199414425513897385827237888", "8185688904801105855741643680772199871384911872", "1199394428509099082815411679610238385094918144", "128112334517163150723877396460341565587456", "4260505702680751008548917734110753847984441524224", "8198404458560641131490662091108236382785503232", "301219349352680835127224128942264095803965440", "128153151071742786248173947813493282439168", "5023630487437486024548319093020336094139383808", "1575447981259241478482993058083003442590121984", "128120747856297358079574829895101611769856", "69008104690835830169878678774478638695111983104", "5177790990906317559310676847768946774741352448", "128103222670688402356914602283216479977472", "3232528252441506857135330712035767051372634046464", "8212087344719944084749182744595565965444382720", "128100647869864932302121611841158997082112", "12388251977026779966971146372412975545717109516718453258330267187872268288", "8207223150024948885565639786969742017025802240", "128100645162023829635550733519998785945600", "68286634342197530575482604395595789834886578176", "5181898855565251064090384585359596056100208640", "1220769935458200677750691311152670017847296000", "128113496798428286597606500870806841589760", "1051565134663214041618725665412732430385265246208", "8255585541670347975926723467454750231879483392", "4838569770264799316190176753193589835328126976", "128102041090136877591178292953364253638656", "15929908547332807923438750785088683529881190571152413295996158614473539584", "8207223150024948885565639786969742017025802240", "8191277785333351046258897198333872812278677504", "128100649054170591348499496530422404218880", "357467245413125923277548648344541138258908676096", "8383380987314878511490158294374727622764527616", "1203366738404339356661151408231512725212102656", "128112287235083782606746546729087919980544", "3779966736933006428867789049335821019530373278996841565606020132974362624", "8207223150024948885565639786969742017025802240", "4816408017779961712186669722441983155794608128", "128102052803342976070518456777665742372864", "18288713034973339926743521961141783510339207299072", "8210907868190172721871573198621523764148436992", "1199408007226921094090084976892535404593414144", "128112328358836995354226148884751363080192", "135113310533521297146587503427004098449537761280", "4994445912356385436706218064489930094253441024", "128103339018423176943825206825842211028992", "8122660130843250846277476200249341941907305005056", "8199546599099419057375442458339980647149338624", "128100650926070925449641739744691796049920", "5822490905648457360108704989534409897261150502912", "8202817787749971420837413065305720151158554624", "4820395484972081640067808082082705961868328960", "128102053877170432880088478889747656212480", "1199329352964781491697796061133940682521575424", "128110329491858886622583488854463378096128", "13248499803058169221263644297787404814714404864", "7567538672481368194082095050981860242798673920", "128102221819286049854150592617747119603712", "403809596265558892269819891971711849225672196096", "8360878202256030518069376547881284017433083904", "128100612308917608220241432161179962179584", "6815243159813913512331547501751541018829405552640", "8217118574767971144746082707145947416788729856", "128100642754219060308562050575859739262976", "40157022383962106979935566966975667948936799270461511721428788063502336", "8182658734804868785711627179447874495835013120", "128100657166643890606120096872989917708288", "20244480021940175778807711905534182325187772416", "6320016906011721970959763157187850815921979392", "1274854662366825429994845870219128291415031808", "128112926413585376907411122161508402855936", "169636855362777685543821232751593495595535302656", "8606879332079401046127693566608314770021941248", "4957153820666772185130391961015390436310646784", "128101959958787139026321438085003589189632", "1558289884123829208421746997365630723052090525730003016900651053725253632", "8207223150024948885565639786969742017025802240", "8191277785333351046258897198333872812278677504", "128100649054170591348499496530422404218880", "1081414263958455350359321404278555017105522492601914705204414114424684544", "8182658734804868785711627179447874495835013120", "8207223150024948885565639786969742017025802240", "128100651164333578743350899891553938964480", "98866902535050200485297406759463208934334005248", "8931245466192418654200512312035136490822434816", "1214056768114139839147898521882032165703647232", "128112167140595160109361184619771887353856", "2499191826119129762729433677760276745181976330240", "8234264068605504541653730295059899002568835072", "4825708055787629617290330070708955298461122560", "128102046237166294612318881545951381553152", "69319161481137683256627615823729856659477885878272", "8183624756423779137616996177670727350796419072", "8192245843226057489579712894656485767178616832", "128100654819752830129832853273638892208128", "3582829802086539366477931612475656974268960342016", "8226066681152183359386138984159427127586848768", "1199730955226051402974714143661622158264631296", "128112324675311960723810131871388569436160", "721256992226545639957861904974498852237146145984961282934778759057768448", "8182658734804868785711627179447874495835013120", "4816408017779961712186669722441983155794608128", "128102058805784639536977512640877309198336", "110952713561043885672776890337245704442994214567936", "8183262242732891271023213838679464582217465856", "1199342317104179199931475233235766238102159360", "128112335111742046235008423655970455945216", "25503940711177010373342160168038460622070874112", "5937749384947399576228707080278390987135385600", "128102817029381791112100545902627866542080", "610257735951119479055650691787514970874222477312", "8302722345724422103018457327510163596750356480", "128100626056410466403015171214778575093760", "35872291681598176828390113295040627536184704237568", "8209101310665361902136677834388623955572293632", "128100644704573958038442312487003551170560", "1809730940319726030244168519600477977543304019968", "8228522056526417096201347367638022638589181952", "4829260585465894838840417986612118878314037248", "128102047627853990917888501013598059888640", "4012297561411606908573191747443110266568419761030993579220465321011838976", "8207223150024948885565639786969742017025802240", "8191277785333351046258897198333872812278677504", "128100649054170591348499496530422404218880", "16384599484918032741006714825350140229354963075072", "8211336297216199258358974721865738309473402880", "4817824262798886926742031634617585545852747776", "128102051801784419901034155042091558764544", "718668553790482926054155775567403847676147531776", "8285717162949714345630473433586585751898816512", "128100630112739754203993810997776304046080", "4816408017779961712186669722441983155794608128", "128100053359743157084003144706335166169088", "99593940409087560781224732632936578931826360320", "8925359592476003033472661001933710303806095360", "128100488179705171054088096044476574728192", "3373582707808527287889174101691649965069600555008", "8227238304988003662904389695370436059028520960", "128100640297825709007979951873754654572544", "9863875563493286509559904365212508988940331515904", "8189452362063480995584392750580756061922263040", "128100655503020090535755297285123273129984", "158386870841911669740706485040822650593523793920", "8638008813794488049703586618074847925965422592", "4967464319669870807124632309379649719356096512", "128101953087722111936311639622561986248704", "1350689073704154819626597458084868714268410773504", "8257397766394251863256465369836380071990919168", "8241257034431911824440197202022970388685783040", "128100636904983149705267271485083688632320", "63955729228316753682737080905344987929083243397120", "8183705778945919977599556400000976504053825536", "8208276490478529917160355267438105024285114368", "128100650907753332205725302303969154957312", "97258283513568906537257831973385022011475209804634977511443722179444736", "8207223150024948885565639786969742017025802240", "4816408017779961712186669722441983155794608128", "128102052803342976070518456777665742372864", "2498730486052805235721680834834653460245619146752", "8209542741301696961887293236297992931903537152", "8218218550423000537912135225732889969218813952", "128100648489235027206463006789337910083584", "5079923433686787059839827910036802663283347685376", "8195860494701777598438976150705563507171000320", "4820978913738688265864485294295037811101794304", "128102055575394010273166163334436355047424", "205927820518548344847553610520940581848241668096", "8530603186845110887672037412189857815822598144", "128100573259332916183843735416134472564736", "1976170760923916467030820600500286255952400744448", "8241450670271843126009038880845561713276223488", "128100636858199811927849055732426919116800", "196637837199745944581560385679108347844266407625832527839394722285092864", "8207223150024948885565639786969742017025802240", "8191277785333351046258897198333872812278677504", "128100649054170591348499496530422404218880", "8191277785333351046258897198333872812278677504", "128098649654390210885969606156704959954944", "238636105532252284044793848203723078507104829440", "8499541157810854264023807041177553446304219136", "128100576397213720702343589536879662333952", "1750054897207113053217688476114935649738810195968", "8221097779007675186914176973298042819915546624", "128100647789922514048501288460558905901056", "7803707788985697121864443976049248912746413464150818033966998383230976", "8207223150024948885565639786969742017025802240", "8191277785333351046258897198333872812278677504", "128100649054170591348499496530422404218880", "1723407841961486837007546742985463995361614888960", "8221694952687538248535755366938622678567747584", "8246494656282322534663917580727959237855019008", "128100641642631745463153836566013752115200", "475549871833219723650551529694688046115094265856", "8325920611320325623789623663427975570960416768", "8334844272846407592517985785969956790005137408", "128100620549535424396414441419508025393152", "277284289125913596450788876699498587316247592960", "8457554822068455792160190571392577449649766400", "128100585981722768890118626866618674708480", "8207223150024948885565639786969742017025802240", "128098645762364946217892113378339312369664", "229803094409908610207098791154001132628836614144", "8484778454795113620426145181620383095831134208", "128100585758688043824952780617761677115392", "37476723444419427907424069248104346001572949393408", "8184445724705363099263443043084534069304754176", "8209020886328049894930525779683643949362184192", "128100650726467745086882080108176279076864", "8182658734804868785711627179447874495835013120", "128098651764487328144150577025308866641920"], "dual_psd": [[["11269725268221661384740702815803718621192530035180890401045097557786624", "385966013350661782960064363813169108616878352635785594259343461580800", "54863862332941088626906437769308025343705926961044770545967134932992", "-9386814582207631549493581645527734757106965154176287319644610494464", "-595109239322418756237560511017006702590942429732401135697663098880", "360025272139863817640557236868689233620127806925211891413773451264", "-304990703518397197081363751089549534077017767300548478614571581440", "-1047427819658198529773504619900409231196672987905249256545502363648", "-515474027465861061056888565433425124945751571091961998161882382336", "-81177826925635823737011231145197954101272155510194006162296274944", "43899186702750882875051184162171591936896421949900899841069809664"], ["385966013350661782960064363813169108616878352635785594259343461580800", "19340982549414432221507982409306247128111319487074465857290893262848", "1900068988751352039322605892545047748280650217940750490671553445888", "-727706537186205043539573973263676894859214498681708672378753515520", "55045300891487594697244278010569507067450962394864240901274730496", "20087791621493814104107427031277678534908959202780549310897455104", "-17465307945384090738274780563321507736861504280358079027214286848", "-36227031948707957374930696876963622724752861598004251857304682496", "-14074090874499649157023127640454719971083219938811838988791316480", "-3649278757352803765815631155239655414438441890706009194372268032", "384697275794926259656066013484875875619597263874662448448405504"], ["54863862332941088626906437769308025343705926961044770545967134932992", "1900068988751352039322605892545047748280650217940750490671553445888", "419098921825628520681334570548592910365841440214848960618507010048", "-116678390240508457847594725005482305702111226956720423817441181696", "4368218829160009975031601898672882847251461008562798907671707648", "5146640724452353539566279613431372690261630151321136134698827776", "-3270099715973909455514775329620378307803725364097187592770945024", "-5527325089303337265613038060325824060741229062224058427627274240", "-2306490216510148085825931388151180162891203380644600197257625600", "-236978581057529993962817558455282749028512404673136814108704768", "39398961679631568026601631420352623971305092799995552227917824"], ["-9386814582207631549493581645527734757106965154176287319644610494464", "-727706537186205043539573973263676894859214498681708672378753515520", "-116678390240508457847594725005482305702111226956720423817441181696", "67155848350667409324314892111842751818234325893293886561341931520", "-7903174146932806529967862302217084979483627898302150973270786048", "-2326946746448315297082840514339223874974307907767342282756325376", "1536163236413240561643694064956475946213152806446203936679395328", "1120374867086385808986020882167547023888420236180827693981368320", "133196600725498314884059236456482577803590088384950514046992384", "34651270929991928415460622199460513053491524186773985003831296", "109225548806634500263472127415644784926395733935492845463928832"], ["-595109239322418756237560511017006702590942429732401135697663098880", "55045300891487594697244278010569507067450962394864240901274730496", "4368218829160009975031601898672882847251461008562798907671707648", "-7903174146932806529967862302217084979483627898302150973270786048", "1350459397435594384152762209066038549393178469021492662096625664", "221136964979553832405958683592125698291425192576577730206760960", "-155102268308319108239644777875264886965580968803861231065628672", "20880685035381993284020600851229367781285415010063747381198848", "69811497882524779478299481466830261440719400511985156112777216", "7047341528462029256648898686463847103777426045463455594446848", "-21623744375744001193149804164599160273140410927249297325948928"], ["360025272139863817640557236868689233620127806925211891413773451264", "20087791621493814104107427031277678534908959202780549310897455104", "5146640724452353539566279613431372690261630151321136134698827776", "-2326946746448315297082840514339223874974307907767342282756325376", "221136964979553832405958683592125698291425192576577730206760960", "97665229519006184105779559650085500992292050638198154645733376", "-57106323423727544172262298819698209105207950949958052764188672", "-41713730079102737849586415743415197394746293201224348597223424", "-6058477920151180326425046902478360576125376243856511112052736", "-1087148157841277857916939435584699866723141777839609593462784", "-4166781934590368341886757128785861971741270974533438984421376"], ["-304990703518397197081363751089549534077017767300548478614571581440", "-17465307945384090738274780563321507736861504280358079027214286848", "-3270099715973909455514775329620378307803725364097187592770945024", "1536163236413240561643694064956475946213152806446203936679395328", "-155102268308319108239644777875264886965580968803861231065628672", "-57106323423727544172262298819698209105207950949958052764188672", "36902689479912930286611260796970252528154356314401657845710848", "34248752925100475355037709746326747292379307947825853590667264", "8178579236768436276837110745656272358384178421481856877723648", "1006782739213656527989486796228069566600898983675498900488192", "1947470874279329493122081824823405008120296383050516405420032"], ["-1047427819658198529773504619900409231196672987905249256545502363648", "-36227031948707957374930696876963622724752861598004251857304682496", "-5527325089303337265613038060325824060741229062224058427627274240", "1120374867086385808986020882167547023888420236180827693981368320", "20880685035381993284020600851229367781285415010063747381198848", "-41713730079102737849586415743415197394746293201224348597223424", "34248752925100475355037709746326747292379307947825853590667264", "100181609621462806934996124339897991133627018339822463843565568", "48766307766627658996272383622263019439288478276020346506182656", "6204692796234684398542402557147475005324014530173184189136896", "-3899278733084329561114450956687266567695404516491850707632128"], ["-515474027465861061056888565433425124945751571091961998161882382336", "-14074090874499649157023127640454719971083219938811838988791316480", "-2306490216510148085825931388151180162891203380644600197257625600", "133196600725498314884059236456482577803590088384950514046992384", "69811497882524779478299481466830261440719400511985156112777216", "-6058477920151180326425046902478360576125376243856511112052736", "8178579236768436276837110745656272358384178421481856877723648", "48766307766627658996272383622263019439288478276020346506182656", "27499377953314032296254163692367187260636246633888147254018048", "2476171318660934585460614344071057145017094004710261234073600", "-3236514647540168904697075105360657148512181447137126288195584"], ["-81177826925635823737011231145197954101272155510194006162296274944", "-3649278757352803765815631155239655414438441890706009194372268032", "-236978581057529993962817558455282749028512404673136814108704768", "34651270929991928415460622199460513053491524186773985003831296", "7047341528462029256648898686463847103777426045463455594446848", "-1087148157841277857916939435584699866723141777839609593462784", "1006782739213656527989486796228069566600898983675498900488192", "6204692796234684398542402557147475005324014530173184189136896", "2476171318660934585460614344071057145017094004710261234073600", "1424494207219823076582491119170659909009280104199727813230592", "-127074392812957213718623859039574867791500112424187721678848"], ["43899186702750882875051184162171591936896421949900899841069809664", "384697275794926259656066013484875875619597263874662448448405504", "39398961679631568026601631420352623971305092799995552227917824", "109225548806634500263472127415644784926395733935492845463928832", "-21623744375744001193149804164599160273140410927249297325948928", "-4166781934590368341886757128785861971741270974533438984421376", "1947470874279329493122081824823405008120296383050516405420032", "-3899278733084329561114450956687266567695404516491850707632128", "-3236514647540168904697075105360657148512181447137126288195584", "-127074392812957213718623859039574867791500112424187721678848", "648466602032875146581370804322389139787954292316124257189888"]], [["1447531272462525565384166869545248885025468209422128826284313292046336", "-118046762617687712368250151096592553610351684225896495642364293939200", "-23510422485850409683649693850281540087149931372683051120975423733760", "3222421923911377981077801251950312328222505530209946385837339967488", "1042339651208826255871415694982602343157157439245641859610573799424", "-350380575175329049231096896508688863374997426111727387523367829504", "-329537956404474825619706044575339853813812673906997610155543101440", "-75215233276180933308371890419820944293689650755643375355886043136", "-124411640849520984589057184268337274796377990687790126342474825728"], ["-118046762617687712368250151096592553610351684225896495642364293939200", "12537441951311570323089153163806329678824091087256198373301496578048", "1287352773956282598970797693946140305883162264297613494377825435648", "-217567253401991081535233519031751958133971412351188872885524496384", "-60003904835990936945088138338026268174839689809055507918985625600", "11956513049637420164414643543628366070504071845578680407852843008", "21708299716253964104794050503401102377076734599486838056591294464", "25440474677747189380831730858143933663435271967131241510529400832", "14292843192168641062958243560865755640416523564146245384594784256"], ["-23510422485850409683649693850281540087149931372683051120975423733760", "1287352773956282598970797693946140305883162264297613494377825435648", "519271689462449440645632859609080043723657945761768220675933208576", "-64921483899031545420774759698268404007446183985780393087906873344", "-20710953942050391076755022851907350007102578337558460123494481920", "8624354731426288967389090067667515652400684279276434396893151232", "6457799724789934042228961483066725503455328099754104794915012608", "-2816565623517193101025128106710979724511771662822646613016576000", "1168597101249293560676731581745248810178367736068368786601803776"], ["3222421923911377981077801251950312328222505530209946385837339967488", "-217567253401991081535233519031751958133971412351188872885524496384", "-64921483899031545420774759698268404007446183985780393087906873344", "15043258534461646630057735580476804307668976618353588413151576064", "-1465415078485650554897035413265461278506185235847561579302223872", "660228497819614545888034830629576432713276875719542948931567616", "-782019156550349796895994545546569436210017648924198239916261376", "-226686011807829942536429513440294380462979099501330905755025408", "-328972538820840769262725101414291609401550133552903912782036992"], ["1042339651208826255871415694982602343157157439245641859610573799424", "-60003904835990936945088138338026268174839689809055507918985625600", "-20710953942050391076755022851907350007102578337558460123494481920", "-1465415078485650554897035413265461278506185235847561579302223872", "3396434143239965935915352274712715930777935701339460665792790528", "-1384208049223049597897626376733795489203697814756553790687543296", "-300204738411032638647358533837421598161953877330658315204558848", "320870107174147711139060577315725957795578709443353089736179712", "13851328617520872794064994526010437711424016497919648000376832"], ["-350380575175329049231096896508688863374997426111727387523367829504", "11956513049637420164414643543628366070504071845578680407852843008", "8624354731426288967389090067667515652400684279276434396893151232", "660228497819614545888034830629576432713276875719542948931567616", "-1384208049223049597897626376733795489203697814756553790687543296", "582156886673741123629540157709094268661648129208884961558396928", "116801928455899878782585971944456262551849699104939733369749504", "-177139144397592346345294331339006016436925728542928080209969152", "-21155579338817878899256650800479214130303466082200603208974336"], ["-329537956404474825619706044575339853813812673906997610155543101440", "21708299716253964104794050503401102377076734599486838056591294464", "6457799724789934042228961483066725503455328099754104794915012608", "-782019156550349796895994545546569436210017648924198239916261376", "-300204738411032638647358533837421598161953877330658315204558848", "116801928455899878782585971944456262551849699104939733369749504", "84330070029859464762255036877444757140768202578865706206494720", "-18736593427503412255777748452821640513189776407853652200390656", "20445827679108764584144260530279983069210120462340576119881728"], ["-75215233276180933308371890419820944293689650755643375355886043136", "25440474677747189380831730858143933663435271967131241510529400832", "-2816565623517193101025128106710979724511771662822646613016576000", "-226686011807829942536429513440294380462979099501330905755025408", "320870107174147711139060577315725957795578709443353089736179712", "-177139144397592346345294331339006016436925728542928080209969152", "-18736593427503412255777748452821640513189776407853652200390656", "149973178168756303879515197604627605144642114692812213340602368", "39808052699173293188607049163508388313811614888669990063439872"], ["-124411640849520984589057184268337274796377990687790126342474825728", "14292843192168641062958243560865755640416523564146245384594784256", "1168597101249293560676731581745248810178367736068368786601803776", "-328972538820840769262725101414291609401550133552903912782036992", "13851328617520872794064994526010437711424016497919648000376832", "-21155579338817878899256650800479214130303466082200603208974336", "20445827679108764584144260530279983069210120462340576119881728", "39808052699173293188607049163508388313811614888669990063439872", "18493290264877475241984797227402848458367537940600391951450112"]], [["216249354447321331332129655854095612205509658340019282099020645793792", "-14840091893025299084296279549833177780309850221766274351130692550656", "-2563639664683832135409616146758160096954130473458092728283245314048", "1757488625620903269868102914244944745433267637814380040384004751360", "-588132513125266615468266161592294472549615767103070561727097602048", "106475345497953087974639443902609060621723805586850669195396382720", "368737996921529007404163854176039990677084277473204495427345317888"], ["-14840091893025299084296279549833177780309850221766274351130692550656", "1093280288948794068265935003928591671903871610132709712732616654848", "136450913706846899382731188000974070745635191173763253689380765696", "-99946153696456927735675884420415826633206178495506507558364905472", "32497931126006409624586995151808850498347604050102136053203730432", "-12138633585199186519082462761996342665141582826861331003515863040", "-16342442087712040943321955765456248624330483442582661623877468160"], ["-2563639664683832135409616146758160096954130473458092728283245314048", "136450913706846899382731188000974070745635191173763253689380765696", "51206012998942502039546445847039023168718155170638950883613736960", "-31728182970436964744305394485005758258373667594276447879258177536", "11117665604076864233515493827447710524100413220901164758356459520", "1285153067038047760590336751389046068606607811377822739413860352", "-9096453294480862343867978121439949814830902085988434548281573376"], ["1757488625620903269868102914244944745433267637814380040384004751360", "-99946153696456927735675884420415826633206178495506507558364905472", "-31728182970436964744305394485005758258373667594276447879258177536", "19984328866416500404669758931693245380149317073030973896519581696", "-6949322581157490196276929298188631149653533873114036875842027520", "-467865491930550700653014198645337009912938949875960438868410368", "5469668741576784681376907827468878597727298232777407627991711744"], ["-588132513125266615468266161592294472549615767103070561727097602048", "32497931126006409624586995151808850498347604050102136053203730432", "11117665604076864233515493827447710524100413220901164758356459520", "-6949322581157490196276929298188631149653533873114036875842027520", "2425133397116852521271002797006530729202186136036660832068698112", "217766567323147930105496625716419134925641780280324048413523968", "-1943903375924770255801529067609891821144236897769926780640034816"], ["106475345497953087974639443902609060621723805586850669195396382720", "-12138633585199186519082462761996342665141582826861331003515863040", "1285153067038047760590336751389046068606607811377822739413860352", "-467865491930550700653014198645337009912938949875960438868410368", "217766567323147930105496625716419134925641780280324048413523968", "364203326066938660705598737888728411449469891757930480838639616", "-396741388861832081789952403575808489620528760181869886851514368"], ["368737996921529007404163854176039990677084277473204495427345317888", "-16342442087712040943321955765456248624330483442582661623877468160", "-9096453294480862343867978121439949814830902085988434548281573376", "5469668741576784681376907827468878597727298232777407627991711744", "-1943903375924770255801529067609891821144236897769926780640034816", "-396741388861832081789952403575808489620528760181869886851514368", "1701404983103901921003880627616137321845820956677589391787425792"]], [["42293977514823922562108913566358998174261605332648762004860150218752", "-2017943421372129469008148531512253532515679052165049449470928879616", "1093940943628864646792666285453358014936962134884691570603268767744", "-417525781840219710343541567126753069217408052885745572747128340480", "-732594484762222237946114635029826562781946161624345503824093380608"], ["-2017943421372129469008148531512253532515679052165049449470928879616", "96280744709617282149248028516122255747848416798720756511177441280", "-52194450848037653697398933751361982704110554751387389898830905344", "19921120079624034976726644921362921535164606642139911862437806080", "34953776114844697229915649325028025563312164854792901361227792384"], ["1093940943628864646792666285453358014936962134884691570603268767744", "-52194450848037653697398933751361982704110554751387389898830905344", "28294969129544942600523866723958353356316581035463579091467239424", "-10799375575767975980265407577073278738695859986439753639229652992", "-18948681326488943089323660759773247927838489077285017541054300160"], ["-417525781840219710343541567126753069217408052885745572747128340480", "19921120079624034976726644921362921535164606642139911862437806080", "-10799375575767975980265407577073278738695859986439753639229652992", "4121810923084388015104046168919120217621876335196809892515020800", "7232166445328313934019984872662016386593844443859518457169051648"], ["-732594484762222237946114635029826562781946161624345503824093380608", "34953776114844697229915649325028025563312164854792901361227792384", "-18948681326488943089323660759773247927838489077285017541054300160", "7232166445328313934019984872662016386593844443859518457169051648", "12689624164951519748181718380874369325383930649473717271491772416"]], [["4185378159235271676314289122553973876613553010191531862284769951744", "846012824352818232410271568535653776260749335619869101871977201664", "-275339808144282724652161275473434437668227212988699598646778265600"], ["846012824352818232410271568535653776260749335619869101871977201664", "171009087288831259897935369999589892091133567466738953680683270144", "-55655904886613490286428830632100934917989484091233290851348119552"], ["-275339808144282724652161275473434437668227212988699598646778265600", "-55655904886613490286428830632100934917989484091233290851348119552", "18113538864259366145157347041490883299801089569941948382037671936"]], [["1308030191840866908936500456259732679688192"]], [["12351500836503016779830169673064182897492283313365182983774479467937792", "126668928875419750447147597861619717734020038780958877401430297149440", "31376600277398756911408242522948940282188880113658638041435791687680", "13239747070381886674425407772423465467643742696816867214220150702080", "-2241579470745309118812283382410061949345966773873690210442221191168", "-2606305363145365119507933690481396079793566859147923687651795795968", "-1199327760250487725000770555781846086094826109153436050080913162240", "245617166362914749423538521704205221597143885225464960987711930368", "103726452894402520399735671831225921707633831349195900008502657024", "-73286852245279189422543200128816200915277127231375295239132545024"], ["126668928875419750447147597861619717734020038780958877401430297149440", "34237912135622848147476020168795255400050077528340453397096384430080", "-1254984209010844982552578258872632767538899605098737155584001310720", "-913090506969655512588848727195684554010998354765798309684727250944", "238949933458547060956435267864640730202760589495812996896032555008", "-5096894755481788041173797377236399613671100399057468865162248192", "-8745102171474488064433392254797946191080488345277054240444907520", "-2711705521125596741092456926412936589279862895076238039984373760", "108694518979176995104672612468143371169632252729828486915555328", "-413010455538933109081763116520771123287733349364904049197973504"], ["31376600277398756911408242522948940282188880113658638041435791687680", "-1254984209010844982552578258872632767538899605098737155584001310720", "337132839034198887160552675214989121901585567203968213096677244928", "104904381827202353269388914955181017202801303591900181345161183232", "-37545196777511793433741672679934557217265589563114340894633885696", "-1241255119482566293303551150626846746867057896589945642825023488", "-474722057006286752746271402991888394284961311398165833356148736", "-2222484222704265385984325692691550608472784553136823391360122880", "460178355763836248250091728238732589696181627150814289604902912", "614133412410625156626334167849787973017554381468105435642855424"], ["13239747070381886674425407772423465467643742696816867214220150702080", "-913090506969655512588848727195684554010998354765798309684727250944", "104904381827202353269388914955181017202801303591900181345161183232", "50029137111951442118516089562669651918398585022056928429530415104", "-12979255152138441800506652330481917501836835635848803484388294656", "-2739929071175247782982209417538188838152057900865377528298078208", "-1081329235248091275344475864777320497364878456600649539847716864", "71343787525454890773734229460535587294013248963769800213921792", "159073446773277015388340954850879225220348122523298830726725632", "5182914480269908158341104669592584918972052209007617596456960"], ["-2241579470745309118812283382410061949345966773873690210442221191168", "238949933458547060956435267864640730202760589495812996896032555008", "-37545196777511793433741672679934557217265589563114340894633885696", "-12979255152138441800506652330481917501836835635848803484388294656", "4539602632553043945249586979427487265373411443379819331520036864", "-35879298533050892210925705019194993552577141144742581720055808", "-45124414665806028921699715960964902344407963124902225699143680", "242527588621882972952826171224711927618240503307619468643926016", "-42442727478518111066425662417182566669367685119184057279709184", "-70672429548623540226234535447363468289886718763022201946898432"], ["-2606305363145365119507933690481396079793566859147923687651795795968", "-5096894755481788041173797377236399613671100399057468865162248192", "-1241255119482566293303551150626846746867057896589945642825023488", "-2739929071175247782982209417538188838152057900865377528298078208", "-35879298533050892210925705019194993552577141144742581720055808", "790345080713827032877215207873649489997950534087265795178496000", "352085263656099650435098445292237514764017729670965670784794624", "-164449195538803376900541609804821991157649158049517348904239104", "-17192043271178388362296590905074953906561569691400863798525952", "44474939722559446378618317923216195503549307990155746508537856"], ["-1199327760250487725000770555781846086094826109153436050080913162240", "-8745102171474488064433392254797946191080488345277054240444907520", "-474722057006286752746271402991888394284961311398165833356148736", "-1081329235248091275344475864777320497364878456600649539847716864", "-45124414665806028921699715960964902344407963124902225699143680", "352085263656099650435098445292237514764017729670965670784794624", "158163160705043970394319297373264224331984069268010657965408256", "-71084940805183019017865368253144391095270844448875245132054528", "-7899747868728538531059928510493161110824558090207860533231616", "19458077189547666822738236839451527061514705148417307890941952"], ["245617166362914749423538521704205221597143885225464960987711930368", "-2711705521125596741092456926412936589279862895076238039984373760", "-2222484222704265385984325692691550608472784553136823391360122880", "71343787525454890773734229460535587294013248963769800213921792", "242527588621882972952826171224711927618240503307619468643926016", "-164449195538803376900541609804821991157649158049517348904239104", "-71084940805183019017865368253144391095270844448875245132054528", "58423541183918632560184129683062734496630226388365037845610496", "-355119814785172286515213472934277797921464891282713693126656", "-15408396637200988672307973504566856491385717627849637965594624"], ["103726452894402520399735671831225921707633831349195900008502657024", "108694518979176995104672612468143371169632252729828486915555328", "460178355763836248250091728238732589696181627150814289604902912", "159073446773277015388340954850879225220348122523298830726725632", "-42442727478518111066425662417182566669367685119184057279709184", "-17192043271178388362296590905074953906561569691400863798525952", "-7899747868728538531059928510493161110824558090207860533231616", "-355119814785172286515213472934277797921464891282713693126656", "1024029523875161419893114765855146025352206682824820278689792", "52193533398163294652143751150580872001997833407401388146688"], ["-73286852245279189422543200128816200915277127231375295239132545024", "-413010455538933109081763116520771123287733349364904049197973504", "614133412410625156626334167849787973017554381468105435642855424", "5182914480269908158341104669592584918972052209007617596456960", "-70672429548623540226234535447363468289886718763022201946898432", "44474939722559446378618317923216195503549307990155746508537856", "19458077189547666822738236839451527061514705148417307890941952", "-15408396637200988672307973504566856491385717627849637965594624", "52193533398163294652143751150580872001997833407401388146688", "4102507197105034436210927292967084899265053233775218662572032"]], [["2775027274507954239302025278388330623619711081808380090675718208356352", "-14561213291103850109250549932008070959948011751532962819986832752640", "14854497999285215262697365711264786715061918144568899729815288938496", "5894341638761349856937239992377055855082239686884043341623268999168", "-5635029014755899364599249049030091501589271223049865357653985722368", "-3134298766847918237062615270116359419790992596008525805460941438976", "277103559406196876311929111882036646455444860467667416772316758016", "378854517438852215008513931385330915014935244024981887650461908992"], ["-14561213291103850109250549932008070959948011751532962819986832752640", "26901856773759860443550074269874268324208226628951105238524558835712", "-5649196661383430679084175086500684599606395515152007082355533545472", "762530182852994734210487332499272767769675616947372587252969373696", "-161784756796430131604101720111088420376804528557985667705240289280", "203082328224519097075397173289894909386446539436986962686792171520", "55547749285181793043593954832942186562189877203178406253885915136", "-3235437219493600673221329392422268665941546971762425727268421632"], ["14854497999285215262697365711264786715061918144568899729815288938496", "-5649196661383430679084175086500684599606395515152007082355533545472", "1286569116535953641146787041609982214453998908970774348176916742144", "-148961116713646349365010229215590066531046910027118798139715223552", "18521099471669340807188313977430357344056760794218139274511908864", "-58437337646443308290919073430861560803887474863137598580002390016", "-17268750766464532787908855629806678831670651240458296323488088064", "5365498717056442335540304389318929659515989117612378314302816256"], ["5894341638761349856937239992377055855082239686884043341623268999168", "762530182852994734210487332499272767769675616947372587252969373696", "-148961116713646349365010229215590066531046910027118798139715223552", "40935065848623643503617935878849322382718852256944156430586347520", "-20442346905998382826176985968430755953225912615220582110896062464", "-225428040588482063980771954602668074136858709423423618660958208", "4449274357504962656007469721316601275014282106918553321954344960", "-200496151531393811449371237405641830339424238148356489839902720"], ["-5635029014755899364599249049030091501589271223049865357653985722368", "-161784756796430131604101720111088420376804528557985667705240289280", "18521099471669340807188313977430357344056760794218139274511908864", "-20442346905998382826176985968430755953225912615220582110896062464", "14407802362334766441379324786819544894601083894204873097254797312", "4514710396374649100100994838412451210801785749321004609202814976", "-2206294057099153898078804934488242068474330705572855611807236096", "-209615374340216140309925671334030445955839726944668231095287808"], ["-3134298766847918237062615270116359419790992596008525805460941438976", "203082328224519097075397173289894909386446539436986962686792171520", "-58437337646443308290919073430861560803887474863137598580002390016", "-225428040588482063980771954602668074136858709423423618660958208", "4514710396374649100100994838412451210801785749321004609202814976", "5006616902945336185461699039682153804748764958813976154192478208", "484444209566848204457194677295671579752488875814600836481286144", "-615063764931589251667658470520989031470264827969253884267855872"], ["277103559406196876311929111882036646455444860467667416772316758016", "55547749285181793043593954832942186562189877203178406253885915136", "-17268750766464532787908855629806678831670651240458296323488088064", "4449274357504962656007469721316601275014282106918553321954344960", "-2206294057099153898078804934488242068474330705572855611807236096", "484444209566848204457194677295671579752488875814600836481286144", "1105006854112405872803558488698962771728388984914003495305084928", "-390592634089015922080901656454260154214067019531674844085092352"], ["378854517438852215008513931385330915014935244024981887650461908992", "-3235437219493600673221329392422268665941546971762425727268421632", "5365498717056442335540304389318929659515989117612378314302816256", "-200496151531393811449371237405641830339424238148356489839902720", "-209615374340216140309925671334030445955839726944668231095287808", "-615063764931589251667658470520989031470264827969253884267855872", "-390592634089015922080901656454260154214067019531674844085092352", "241364146735807143663588717919480281723635593882221895116390400"]], [["650015562606705676629018546342784449397992220940215137530798588035072", "62709438419844048948791332904341680511227925556415017203980801409024", "6622818277861000793254471845407463370804488914938020435994693599232", "5379123680600101783112528105430479304469972585652470285525554561024", "-796736949816225688164493043040524685734940305377054842809539887104", "-2312547934242344479198157906984488189820297323847055860315111555072"], ["62709438419844048948791332904341680511227925556415017203980801409024", "6086343525059223370330058244537154566421089426916483904570384187392", "630012121411669227950946380435084812652111166189147352615782187008", "528736477128821834530488154225381675586612585264606162379348115456", "-87555926612927111456833853727066197405921956025782981466370605056", "-238599213320287955585816424678555951261365332280600607931899052032"], ["6622818277861000793254471845407463370804488914938020435994693599232", "630012121411669227950946380435084812652111166189147352615782187008", "69654175655827599283021981400938482280347965922469445489410441216", "52416219678520511543519416062014351092855448266893308034428174336", "-5508077688438082999593789532833602055008894833651427402867277824", "-19778859496590179940340586395579098829532657932286827510502522880"], ["5379123680600101783112528105430479304469972585652470285525554561024", "528736477128821834530488154225381675586612585264606162379348115456", "52416219678520511543519416062014351092855448266893308034428174336", "47139269443984985923742075616211829323793288599072096391283081216", "-9459414635056980350333083263876779001611381226863621909140996096", "-23292012683668201888410220492362775368585987363392699108358619136"], ["-796736949816225688164493043040524685734940305377054842809539887104", "-87555926612927111456833853727066197405921956025782981466370605056", "-5508077688438082999593789532833602055008894833651427402867277824", "-9459414635056980350333083263876779001611381226863621909140996096", "4105962828697913281611812130575679565160203494882167406421082112", "7370987617428064347872528108657184935936011858927995855799582720"], ["-2312547934242344479198157906984488189820297323847055860315111555072", "-238599213320287955585816424678555951261365332280600607931899052032", "-19778859496590179940340586395579098829532657932286827510502522880", "-23292012683668201888410220492362775368585987363392699108358619136", "7370987617428064347872528108657184935936011858927995855799582720", "14803482972057189907916614955428503795979338977551175898940571648"]], [["27549485475743172229603335564216659132280331891357555107024500424704", "-2086878114699415644482210500531589795799263480535213956907604639744", "-178866681088620990775763912523730706009665561156847028871117144064", "540475297302822519834452672049151650716484941196600712434412421120"], ["-2086878114699415644482210500531589795799263480535213956907604639744", "8701524126836735620984062965112971140452166132468157007383568056320", "6753491309551426472684951400373301215638033050361992807089963008", "333794001178267851151572176478088765303678545638761579227109130240"], ["-178866681088620990775763912523730706009665561156847028871117144064", "6753491309551426472684951400373301215638033050361992807089963008", "1166708096446577301723762997805930277580522323676252245348843520", "-3807142783463998785444556188699280777078793823123610374420561920"], ["540475297302822519834452672049151650716484941196600712434412421120", "333794001178267851151572176478088765303678545638761579227109130240", "-3807142783463998785444556188699280777078793823123610374420561920", "27039975739491962515857194224339635688663701406024057158526566400"]], [["10946204940538610521819152339564157760176128", "-499235832635999355682216526261824469860352"], ["-499235832635999355682216526261824469860352", "1113540809428113737375101641407572450738176"]], [["5290534619896627089191271501415617713637472695471753152945696461029376", "-46574779132560386508984804054946431992717668097839207500835803103232", "-16269925016189059403547849057677934031448361115396252776478866931712", "-936389495196449100742681988009217844421594994706434818794753884160", "-738065196711901734020733713711163365242193150725078769294586675200", "1695701116525815856409122222450627959237020745675406649297400233984", "1133197312892834285000485210613129881486220687104426843249479516160", "-110149975489816522960021246733884889430555987409303886108601352192", "-336184869577907891035846159576663532527528464797794724099878027264"], ["-46574779132560386508984804054946431992717668097839207500835803103232", "57695378719334381079755988999683172851467996621626838987257919045632", "7482632705040225024914583993257561903581869711209592260902904659968", "586449214368395409066231336863954945693061465938009772363347918848", "-181947866479705853833017774423145283258789039981444978509885734912", "-249523463613279676390927539053225006600294002556361393557309751296", "-33145114095654624720768875693189076312678393460527997699865182208", "13287808827007459381074916947531349219451369945298149727008718848", "-1702419882292395999706747837213168365356502515259627049442082816"], ["-16269925016189059403547849057677934031448361115396252776478866931712", "7482632705040225024914583993257561903581869711209592260902904659968", "2595237414281989454481019886088735463198529250596354385233458495488", "61874954372456028355450265847358454807401168336811549842416336896", "-91275510222388118411414451189603729982831615370346212092930949120", "19230778716172471669307309470957018366117386258532498080620609536", "-6230706153142653448785569574996387816008353159646221036085575680", "276422627891175750153926508029245172013853997253139428181803008", "-1587421920090321861038518531407678923993802095146305002781278208"], ["-936389495196449100742681988009217844421594994706434818794753884160", "586449214368395409066231336863954945693061465938009772363347918848", "61874954372456028355450265847358454807401168336811549842416336896", "6143595032858851896453534506155679593868596850629795909008883712", "-1119112637984966369097016720663775353722135010692885192443428864", "-3180271573003597617895434429126906794220518959103689165096615936", "-436516678937647282206359944550583866549900953256337376504971264", "159247250256263996446322368192266982466507991228835391980175360", "31470727468104266857755471536058279891168770630119555661299712"], ["-738065196711901734020733713711163365242193150725078769294586675200", "-181947866479705853833017774423145283258789039981444978509885734912", "-91275510222388118411414451189603729982831615370346212092930949120", "-1119112637984966369097016720663775353722135010692885192443428864", "3724090592379318109559395727551579358640835639664083756000477184", "-1821730034438450293025104400687757479340682830561173482059595776", "-91499239202367431375942923952386627168002464821202842931953664", "45787947375069481041286515006417641715528239877956717934280704", "149762014776929647706966277424764618740164707044946049530593280"], ["1695701116525815856409122222450627959237020745675406649297400233984", "-249523463613279676390927539053225006600294002556361393557309751296", "19230778716172471669307309470957018366117386258532498080620609536", "-3180271573003597617895434429126906794220518959103689165096615936", "-1821730034438450293025104400687757479340682830561173482059595776", "3355111336670711144866529720768670319440439788342115012960059392", "465650766620061203063340991084741118579712339901569834382524416", "-141462307172046842427159297813649496439966485782833376704593920", "-157395918413652196900782177396772025185643352737785902949990400"], ["1133197312892834285000485210613129881486220687104426843249479516160", "-33145114095654624720768875693189076312678393460527997699865182208", "-6230706153142653448785569574996387816008353159646221036085575680", "-436516678937647282206359944550583866549900953256337376504971264", "-91499239202367431375942923952386627168002464821202842931953664", "465650766620061203063340991084741118579712339901569834382524416", "252124969598334423032356744113340426512912981509176152800886784", "-28803035306822699580202797618504231516284914911437971389415424", "-70403784530823573479065347690130126624823312131886016725254144"], ["-110149975489816522960021246733884889430555987409303886108601352192", "13287808827007459381074916947531349219451369945298149727008718848", "276422627891175750153926508029245172013853997253139428181803008", "159247250256263996446322368192266982466507991228835391980175360", "45787947375069481041286515006417641715528239877956717934280704", "-141462307172046842427159297813649496439966485782833376704593920", "-28803035306822699580202797618504231516284914911437971389415424", "6619064576424651878940825086451791835169968694961920892993536", "8065901946322195162506245028396109612391401759576275382435840"], ["-336184869577907891035846159576663532527528464797794724099878027264", "-1702419882292395999706747837213168365356502515259627049442082816", "-1587421920090321861038518531407678923993802095146305002781278208", "31470727468104266857755471536058279891168770630119555661299712", "149762014776929647706966277424764618740164707044946049530593280", "-157395918413652196900782177396772025185643352737785902949990400", "-70403784530823573479065347690130126624823312131886016725254144", "8065901946322195162506245028396109612391401759576275382435840", "24294692020375606537450407184780835828503938969894994275467264"]], [["3333775369110488141245268271144569302301171391840409687380919651926016", "-88776245556283347233325613299334736904985847591256239585410422931456", "-20368674142391297263351804683244749458146100585719683633017260081152", "-20404662023910578328035302951361628344578610723528757182563270787072", "-4250922347231858230906435728694224823554894750101022875969413709824", "-718026743016920362371075748568999976030538509625249131567224193024", "120371367712414571329338215770445612465197436927316400913761959936"], ["-88776245556283347233325613299334736904985847591256239585410422931456", "28941693106229668466719368880629303396818040713731922243589320474624", "4401080278081874615719594818761495436091916066741402410482013306880", "2006703287383588522117778867141844744490244458186677626080908541952", "-93739203115849438993325315472418368838759431392900967101253025792", "10609555729640252296037815308466942322412026170261220477062086656", "-32238296795480320463287325519352333376663227750517813838140669952"], ["-20368674142391297263351804683244749458146100585719683633017260081152", "4401080278081874615719594818761495436091916066741402410482013306880", "684828851746343440615660205379980716605130206084496584071056457728", "337020787145569280743382130922615624047308788822692807073945616384", "-4332632560327772711703839356834934320627068755136522499232104448", "2550940606111444523432241633335683965207943992831075887605612544", "-4575602268834354790806292029664496979171949025731641084439691264"], ["-20404662023910578328035302951361628344578610723528757182563270787072", "2006703287383588522117778867141844744490244458186677626080908541952", "337020787145569280743382130922615624047308788822692807073945616384", "205525159412596095148713161490105195748494425300763733755795865600", "14793010554481235483107788587270451753042836323715191748847206400", "4314954550208161412472517524085558101015824565768675715172007936", "-2578114224057309438314114255190099714217867673980901075168788480"], ["-4250922347231858230906435728694224823554894750101022875969413709824", "-93739203115849438993325315472418368838759431392900967101253025792", "-4332632560327772711703839356834934320627068755136522499232104448", "14793010554481235483107788587270451753042836323715191748847206400", "7459947056065654386952420583678124638284270077072678242819768320", "1968897989407056301637307347000397880716077354787389540503912448", "-543929647986331289084892780853739620314931806157136172802899968"], ["-718026743016920362371075748568999976030538509625249131567224193024", "10609555729640252296037815308466942322412026170261220477062086656", "2550940606111444523432241633335683965207943992831075887605612544", "4314954550208161412472517524085558101015824565768675715172007936", "1968897989407056301637307347000397880716077354787389540503912448", "2432178727701595685310538814135393635341412895840346954564370432", "-1437415865647329468244764711187237481563645688600961169890476032"], ["120371367712414571329338215770445612465197436927316400913761959936", "-32238296795480320463287325519352333376663227750517813838140669952", "-4575602268834354790806292029664496979171949025731641084439691264", "-2578114224057309438314114255190099714217867673980901075168788480", "-543929647986331289084892780853739620314931806157136172802899968", "-1437415865647329468244764711187237481563645688600961169890476032", "923450379890050008537023244805713742574742738332677714944720896"]], [["299932625518723624228327223889829409330299724603721149515453939318784", "-21005513423984699820262398238815559740711955682008873463825643339776", "-10246849463560736033415405797047970669526066574706544630980551901184", "-1556548667224521053081454243169342370677428809927390113121299333120", "-659582682621337070689761327181654615762408592761166141986602745856"], ["-21005513423984699820262398238815559740711955682008873463825643339776", "11034832459412758802379635990186707163410687227690865743013418631168", "2051515321330346835099532300249329011256358835815719941483763073024", "-456355185976255019211192934989230330367139390364277796025082576896", "328357835619710069564340369021812515137627209128629325551921790976"], ["-10246849463560736033415405797047970669526066574706544630980551901184", "2051515321330346835099532300249329011256358835815719941483763073024", "864190726159291255380248623265544280280212877166051521709199065088", "-25276075417102473097658305458543672046693611092185179443326615552", "15828780981956144464748057433621666051175225588965378506683842560"], ["-1556548667224521053081454243169342370677428809927390113121299333120", "-456355185976255019211192934989230330367139390364277796025082576896", "-25276075417102473097658305458543672046693611092185179443326615552", "41500499361650076049703035312385663051091967719561423490851536896", "-13313487955398648738831608454454453112418764456164074845160603648"], ["-659582682621337070689761327181654615762408592761166141986602745856", "328357835619710069564340369021812515137627209128629325551921790976", "15828780981956144464748057433621666051175225588965378506683842560", "-13313487955398648738831608454454453112418764456164074845160603648", "16241773936666472287776040961250580630545145941089816059402256384"]], [["4650378343893263062461004518581409178766548574649257329487232630784", "-1644825989071419233102431506739646071736724280003523847950381875200", "344952446456340268442721588126657156457876822589393931002888323072"], ["-1644825989071419233102431506739646071736724280003523847950381875200", "581770413987389094633979269534897480272899454219961886934596321280", "-122008728530707802681302382045471839465329142131805290411291836416"], ["344952446456340268442721588126657156457876822589393931002888323072", "-122008728530707802681302382045471839465329142131805290411291836416", "25587636428006178108648641808608723368726129899749268379863613440"]], [["101984051443446051611867835493610008948983813145362823872816087040"]], [["2352244109820599193286464869941369597518587718817143509093850904788992", "-128834083803156958049737454244805582380293439641848297456908499943424", "-7440945789952788566017055065278895538701136248246531000929376796672", "2554134560451006747803782951886930896225235335585762701295132606464", "2252315836735065571654798639756059675962863429964270405374061838336", "-554216010985766262748061300876167061016731208485165486870221553664", "111360641358681676419129717227544351229760184563472165063345831936", "106898204663372399538936447698405026847571549497692561051547074560"], ["-128834083803156958049737454244805582380293439641848297456908499943424", "44587216267734754509955650052825841890198286360968355644784911581184", "1381377609319577833492546195107993820138842050309794611323354480640", "-761096660712734288432978016445712398635581426667568750379956961280", "-438108343734858486377490872407475546187409306788033474349984907264", "-10021035612845102724234180537639892835577155070400271800036491264", "14116261233880490324656425239594148094677675758720907423422349312", "278697572494407566094498659925606361671277582433274539490148352"], ["-7440945789952788566017055065278895538701136248246531000929376796672", "1381377609319577833492546195107993820138842050309794611323354480640", "48806711350852567648419246562068774127514874238053989415974338560", "-24198293768493721310522017419907607275552135019807484595245416448", "-15291739936411826347506034451228792780259266686816960441191759872", "705521957300930980291494858732809575836427172367686541384876032", "172271389881720890854339466694270872044252444931225364973223936", "-179004126614652159648366819201145039325748499866141372473933824"], ["2554134560451006747803782951886930896225235335585762701295132606464", "-761096660712734288432978016445712398635581426667568750379956961280", "-24198293768493721310522017419907607275552135019807484595245416448", "13055432776233632795677526962771423842809604356798251761246666752", "7655276043753230416357281796998251884075863128844796886205333504", "66510437554227079909928455888984154472431925761334217749299200", "-213686023121045131986924443911898456226495457885654901762031616", "14551026346763337818834500023831274697565159557517263394308096"], ["2252315836735065571654798639756059675962863429964270405374061838336", "-438108343734858486377490872407475546187409306788033474349984907264", "-15291739936411826347506034451228792780259266686816960441191759872", "7655276043753230416357281796998251884075863128844796886205333504", "4796217053592946148948177533812109929231622057884667628599902208", "-192065502625609201739615080716679358270078580290394330708836352", "-62905135060471517740649963294772335825127749552586100129660928", "50918478237067887438780460874909233376441926087437765132156928"], ["-554216010985766262748061300876167061016731208485165486870221553664", "-10021035612845102724234180537639892835577155070400271800036491264", "705521957300930980291494858732809575836427172367686541384876032", "66510437554227079909928455888984154472431925761334217749299200", "-192065502625609201739615080716679358270078580290394330708836352", "174016180984089676146920381806406211116863122251498626415067136", "-47985825660295458281262322269968967583683468940378257777229824", "-31784991249590659490690828807125667893527810753276484515790848"], ["111360641358681676419129717227544351229760184563472165063345831936", "14116261233880490324656425239594148094677675758720907423422349312", "172271389881720890854339466694270872044252444931225364973223936", "-213686023121045131986924443911898456226495457885654901762031616", "-62905135060471517740649963294772335825127749552586100129660928", "-47985825660295458281262322269968967583683468940378257777229824", "16160940962524472942028030397475010693352937577838103519821824", "8364590993576545867297289326371008355320314508924462357807104"], ["106898204663372399538936447698405026847571549497692561051547074560", "278697572494407566094498659925606361671277582433274539490148352", "-179004126614652159648366819201145039325748499866141372473933824", "14551026346763337818834500023831274697565159557517263394308096", "50918478237067887438780460874909233376441926087437765132156928", "-31784991249590659490690828807125667893527810753276484515790848", "8364590993576545867297289326371008355320314508924462357807104", "5860408978538007840644320927436540241694410094038495560466432"]], [["522267720502179686739447001180931004049379141611243699913893697552384", "-127262936935627058599690274441437491633795855672942502203612014313472", "14522002248349419972006670417614456617278706763863657331902650515456", "2192809475469716316055457871187470759577110661540287788034247622656", "322082315915113180482217198295896447331234241965524335210505699328", "-90477356907633726611076934727578859074151750330127145232085549056"], ["-127262936935627058599690274441437491633795855672942502203612014313472", "50850460283870277379918277192403595329151258503938400505979075559424", "1348169618925482639500838462293599062112317461404398919116130353152", "-882966311162793060325664384208700819620148178433030831299801120768", "31674476161650252963337698804775767139203337896284519385599574016", "-4729269427976888453824606504750830764094790351409346819632660480"], ["14522002248349419972006670417614456617278706763863657331902650515456", "1348169618925482639500838462293599062112317461404398919116130353152", "1607475019553237952019648383913735382847980969724274345681065345024", "-24900995291540471019804755258694739976598712848456817759628558336", "36088901955908784634266621657563321205139126534299676055162585088", "-9111108237626900391569318820328052053253987812235983982723858432"], ["2192809475469716316055457871187470759577110661540287788034247622656", "-882966311162793060325664384208700819620148178433030831299801120768", "-24900995291540471019804755258694739976598712848456817759628558336", "15333223439717137112833243778988531493738058059114153308611149824", "-583442619585584055497436800752387853866561182121676765889822720", "90645432369180368705291280139764512903033729854093342732713984"], ["322082315915113180482217198295896447331234241965524335210505699328", "31674476161650252963337698804775767139203337896284519385599574016", "36088901955908784634266621657563321205139126534299676055162585088", "-583442619585584055497436800752387853866561182121676765889822720", "810260094975091582232372969296386532064003483426825374604984320", "-204468127703939893067536378100038257355726131445330742110846976"], ["-90477356907633726611076934727578859074151750330127145232085549056", "-4729269427976888453824606504750830764094790351409346819632660480", "-9111108237626900391569318820328052053253987812235983982723858432", "90645432369180368705291280139764512903033729854093342732713984", "-204468127703939893067536378100038257355726131445330742110846976", "51811983549454762907992015264893868376396426173675621473845248"]], [["502291587421561510163616994148696528384950272", "14124035670463884094713912646379017261285376", "-1693051965410575807998411605804244816363520", "1379902561168277497113297533590222426603520"], ["14124035670463884094713912646379017261285376", "4168358937273920889347376797675960395628544", "-273195440037202227136767922428816790650880", "360283949351467726611403495501493197340672"], ["-1693051965410575807998411605804244816363520", "-273195440037202227136767922428816790650880", "358246932722978835686730332923630429667328", "-65510120225848294581344315632315457863680"], ["1379902561168277497113297533590222426603520", "360283949351467726611403495501493197340672", "-65510120225848294581344315632315457863680", "190910187786282291078756931038476582780928"]], [["22253233444468607175037193639878888519630848", "39730038509411481685681289011037122592768"], ["39730038509411481685681289011037122592768", "1448764847182160542620911937210434860351488"]], [["5672295941268553401740054554566249683206921223193978596359311196160", "-14275109984795292334778305440509614070971453227499800944746891837440", "5094766318453426718025456108291639522117554401041388445808101163008", "-657622636764639480734369483613447854595027653791399540355867082752", "9871072514282464542028508595334145053353416802763516759460806656", "9794370669698641334056824332603917732564613743874959140116758528", "-5916346171329747086385322081930487991725202629489513233574264832"], ["-14275109984795292334778305440509614070971453227499800944746891837440", "35925270329324377153133951673498187327027463577594647368061427908608", "-12821677552756226803374025100598589920746746572279747853638092980224", "1654997476419902744567493325054527682505011288646960573134030241792", "-24841906569804024611922726187429397687460374032346460858538262528", "-24648875867808267733904576144674458150450286928449944223001608192", "14889295829823506189379334923294171387637294573857435054281588736"], ["5094766318453426718025456108291639522117554401041388445808101163008", "-12821677552756226803374025100598589920746746572279747853638092980224", "4576038364077762563340504838574147150926548243925302447261312090112", "-590666230170586927834116181450070908163317443885481098214736134144", "8866040893051612530191319257439586559706356153800073063172145152", "8797148511836834408309275324861850179528065034590732453867945984", "-5313968367324048594199210044666654271041523874994517805686063104"], ["-657622636764639480734369483613447854595027653791399540355867082752", "1654997476419902744567493325054527682505011288646960573134030241792", "-590666230170586927834116181450070908163317443885481098214736134144", "76242060862670686526651538437021283548021940336213211459142811648", "-1144411504926812163956494326504265435696534488560105183302909952", "-1135519008871917539844577909668467305717680221899893616995729408", "685916815604674825676823008444274291063212522938175929297403904"], ["9871072514282464542028508595334145053353416802763516759460806656", "-24841906569804024611922726187429397687460374032346460858538262528", "8866040893051612530191319257439586559706356153800073063172145152", "-1144411504926812163956494326504265435696534488560105183302909952", "17177889445668038621258445157000251921951838993345303346675712", "17044410960464599464618234455374393612175545776381725671161856", "-10295774882248583640778650188472549530346727725186114868215808"], ["9794370669698641334056824332603917732564613743874959140116758528", "-24648875867808267733904576144674458150450286928449944223001608192", "8797148511836834408309275324861850179528065034590732453867945984", "-1135519008871917539844577909668467305717680221899893616995729408", "17044410960464599464618234455374393612175545776381725671161856", "16911969651921806341845465882088711954591115734250852255268864", "-10215772944896220286298933632372385191464992924144929762967552"], ["-5916346171329747086385322081930487991725202629489513233574264832", "14889295829823506189379334923294171387637294573857435054281588736", "-5313968367324048594199210044666654271041523874994517805686063104", "685916815604674825676823008444274291063212522938175929297403904", "-10295774882248583640778650188472549530346727725186114868215808", "-10215772944896220286298933632372385191464992924144929762967552", "6170896649510858407092618256981514590661498674859769166036992"]], [["139364640087751299176944665122334497700839424", "-4312543456637487929170494552505801148203008", "-151697196937999010901464683764180211204096", "-61457681321420189906272837426639661957120", "71176828082599784460080955889223867564032"], ["-4312543456637487929170494552505801148203008", "5398252246751818084935341859065881096617984", "-205175269856545677318317896995271876804608", "-44027074787372682278183842747542663069696", "294680856233928910374212730345679224832"], ["-151697196937999010901464683764180211204096", "-205175269856545677318317896995271876804608", "278036680183879325775280313682327504945152", "-24884236229833559852421054135486138810368", "-9458750902238594757280349307821226983424"], ["-61457681321420189906272837426639661957120", "-44027074787372682278183842747542663069696", "-24884236229833559852421054135486138810368", "51320097267379035153264493191670532145152", "-3237899721414621170544662261947353268224"], ["71176828082599784460080955889223867564032", "294680856233928910374212730345679224832", "-9458750902238594757280349307821226983424", "-3237899721414621170544662261947353268224", "16584188158252941478772747345667750363136"]], [["12910551591199231357482207689600747370971136", "-32123582426613357207252786069126420365312", "-179532445675351613541182471961870820442112"], ["-32123582426613357207252786069126420365312", "713703370347986923741588977788940338593792", "-20936943799202076380162930887823026290688"], ["-179532445675351613541182471961870820442112", "-20936943799202076380162930887823026290688", "190815893389123441097411091625833714941952"]], [["1215441133312339975518196429359994898481152"]], [["119465816388906538897249185748246693695979520", "-3159129701008310256229948536912496084123648", "353538342318870337073982322380290499018752", "38961444711712593695862206903950763884544", "51462396662471443939553160731307924258816", "-41063506677295004564479538802849348583424"], ["-3159129701008310256229948536912496084123648", "3876145017103270178831248786063092571176960", "-127484243349370288816388387563610948239360", "7394224294035447401409709454253589790720", "-14762098727959401041007997575164883632128", "7277224500549494812076016692566301868032"], ["353538342318870337073982322380290499018752", "-127484243349370288816388387563610948239360", "147630531239055267616492925315305202253824", "1190262658835828479618379886904125423616", "148056331099685822256614150127581396992", "-601897662876921896458376952571041415168"], ["38961444711712593695862206903950763884544", "7394224294035447401409709454253589790720", "1190262658835828479618379886904125423616", "15891272821712265108869906714732194168832", "-410877719275099801605147117067874336768", "-521229641646776874898544424518445694976"], ["51462396662471443939553160731307924258816", "-14762098727959401041007997575164883632128", "148056331099685822256614150127581396992", "-410877719275099801605147117067874336768", "3813148833017018497210586000564032634880", "-469618645617675444667937751180039421952"], ["-41063506677295004564479538802849348583424", "7277224500549494812076016692566301868032", "-601897662876921896458376952571041415168", "-521229641646776874898544424518445694976", "-469618645617675444667937751180039421952", "2173376054346166051149834509202535481344"]], [["12047501128672817199443015953953057476182016", "-215178872935074566543715629570786735423488", "1163799663443565548789333775794156077056", "7124014293021034854453158633751512612864"], ["-215178872935074566543715629570786735423488", "556163764795875189477008825627238568296448", "-1473474631975005417918158514266184876032", "-1065617256396406165274393226246782713856"], ["1163799663443565548789333775794156077056", "-1473474631975005417918158514266184876032", "60228958442538978600475186317706385162240", "-1206394403565192009140637337000712601600"], ["7124014293021034854453158633751512612864", "-1065617256396406165274393226246782713856", "-1206394403565192009140637337000712601600", "21906544661581872933620821155845507121152"]], [["1543292999161764808177402403283493810339840", "-21515083050344487094920852693408616022016"], ["-21515083050344487094920852693408616022016", "201384429054690780693223255622169147736064"]], [["12039406742179914442362535141140310481960960", "49452399861380423998440633910895229009920", "1033751679925789546982549338196369473536", "4857067660016097143834149750450648252416", "-4720371357428014770336505104718649884672"], ["49452399861380423998440633910895229009920", "387964812273534073035605542211286680469504", "-3073472600116653355720218847974197821440", "179766913357519460196295112960864419840", "505824155258659814337511248351541067776"], ["1033751679925789546982549338196369473536", "-3073472600116653355720218847974197821440", "33818472073540922186732776495307072471040", "-730390373954550460067427519547635138560", "-360075105281607472863538208461853556736"], ["4857067660016097143834149750450648252416", "179766913357519460196295112960864419840", "-730390373954550460067427519547635138560", "5871916991043860925750391324626273697792", "-217178246891954981034653886998412001280"], ["-4720371357428014770336505104718649884672", "505824155258659814337511248351541067776", "-360075105281607472863538208461853556736", "-217178246891954981034653886998412001280", "2835030119669417354197864810584612012032"]], [["1589187406163537565885857389108507592097792", "1198245872933928087481683293110297165824", "1070189231602845809415874814604210077696"], ["1198245872933928087481683293110297165824", "98542637136037200191244829443517457629184", "-909844784105397594295057225395711508480"], ["1070189231602845809415874814604210077696", "-909844784105397594295057225395711508480", "24448742240048693169147290255601759682560"]], [["188984372348547584155720259466299080441856"]], [["1656702870904534313904927247550743444455424", "3681110774765078593606566256593892016128", "458849836015880099076851509045674115072", "-343684549082885096600237432084461780992"], ["3681110774765078593606566256593892016128", "65355999061146974513851298114888276115456", "-170740752721500728932261659533677428736", "2209870413734842836627198325131575296"], ["458849836015880099076851509045674115072", "-170740752721500728932261659533677428736", "8019643314023229674957244790633480060928", "-36079866788462439398067586205862592512"], ["-343684549082885096600237432084461780992", "2209870413734842836627198325131575296", "-36079866788462439398067586205862592512", "2990599679643830448839621428511634358272"]], [["198754345854004443520216494690389628813312", "-692042874905875015817559798644840857600"], ["-692042874905875015817559798644840857600", "24424551021104139876794750784692132249600"]], [["199899550983350910685801744673719023828992", "-152558587583045139151886197240855789568", "-96319675302849764959065489601902673920"], ["-152558587583045139151886197240855789568", "12466042422580007888521733673999673589760", "-72536119401770406271374305134196555776"], ["-96319675302849764959065489601902673920", "-72536119401770406271374305134196555776", "3063402568112374472047842617887463309312"]], [["25012247502573581741956414705533664100352"]], [["25106958736377062216406242390491023802368", "8295772447573043759947778425549225984"], ["8295772447573043759947778425549225984", "3126115708390906408731918326585498796032"]], [["3134404541481409315621329299277069942784"]], [["552046548306333407094969043815565893828608", "0", "-261751750762335369971637092429611401216", "-75148584856262023761099297409986461696", "-28401043988532744622768234046769070080", "-12890039149510224038163179778384855040", "-10075335611596660522514273312777961472", "-9942392589019215793812606703359754240", "-10152680812375045462028024279629561856", "-10118265999254943415567032136218181632", "-10114626960886285258390334267518353408", "-10118274816972279808210908297891414016"], ["0", "4115411806708826031548046227538763120570517976877735281946039693606912", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-261751750762335369971637092429611401216", "0", "628369799151249428723276760534955507843072", "-6694825512864482144016655480892822650880", "-1141244520751755961404135611061369831424", "-111854069869071839192724100628504117248", "31844909979593287998263921009194172416", "-734185616519231274695710377771008000", "-89446096909406083855200970795384832", "-278746911691210242666838655930204160", "163697404326336900535237673048080384", "-53145529071719891359900361547579392"], ["-75148584856262023761099297409986461696", "0", "-6694825512864482144016655480892822650880", "15783322885614550214849441468599515480064", "-619888527275531077221804178924548128768", "-83466957578469528395799117081918570496", "2201175234690690716980295920011706368", "2987164071299601010461994193459871744", "-349479542256520080684328802452504576", "-141113929504745321175422832958504960", "79941861893491089213478028034703360", "-23879749272014293516330289523064832"], ["-28401043988532744622768234046769070080", "0", "-1141244520751755961404135611061369831424", "-619888527275531077221804178924548128768", "631719496357075685133090498902161883136", "-53866257050882702638979060971169906688", "-5054712092168940154660464114209390592", "1215847728441866040426623177001533440", "167222100411642385813361129708060672", "-131105984881152094773046247098941440", "38307951309858877299244061673127936", "-7909663437132593504678476572000256"], ["-12890039149510224038163179778384855040", "0", "-111854069869071839192724100628504117248", "-83466957578469528395799117081918570496", "-53866257050882702638979060971169906688", "37849305327813083074366725497125076992", "-5480265626352272921721596516132454400", "-172830611095104328919486042579402752", "225361955964277713255448861825040384", "-48523056359523840712115493279891456", "4110708819513776662322088958230528", "929270589959337406844837182832640"], ["-10075335611596660522514273312777961472", "0", "31844909979593287998263921009194172416", "2201175234690690716980295920011706368", "-5054712092168940154660464114209390592", "-5480265626352272921721596516132454400", "3392839235444842539309239485205577728", "-703455482121621689855000796544892928", "43420514763079987221828404764475392", "19604870991037406080484455890288640", "-8819494077766610967038202562478080", "2307965848475382271257273369100288"], ["-9942392589019215793812606703359754240", "0", "-734185616519231274695710377771008000", "2987164071299601010461994193459871744", "1215847728441866040426623177001533440", "-172830611095104328919486042579402752", "-703455482121621689855000796544892928", "441587661373878185147189083871641600", "-124734765444006875040695878695256064", "21802296451457033606895095068491776", "-1912442636127185899398243968614400", "-281082945717187682898710531932160"], ["-10152680812375045462028024279629561856", "0", "-89446096909406083855200970795384832", "-349479542256520080684328802452504576", "167222100411642385813361129708060672", "225361955964277713255448861825040384", "43420514763079987221828404764475392", "-124734765444006875040695878695256064", "77304847268477408917130717488480256", "-26194530027801124461094686118903808", "6436909987288848246159395749101568", "-1269295947713155097163530890117120"], ["-10118265999254943415567032136218181632", "0", "-278746911691210242666838655930204160", "-141113929504745321175422832958504960", "-131105984881152094773046247098941440", "-48523056359523840712115493279891456", "19604870991037406080484455890288640", "21802296451457033606895095068491776", "-26194530027801124461094686118903808", "16025790008947812633770946061139968", "-5915713475480336777389021482450944", "1647128002877573142534801860853760"], ["-10114626960886285258390334267518353408", "0", "163697404326336900535237673048080384", "79941861893491089213478028034703360", "38307951309858877299244061673127936", "4110708819513776662322088958230528", "-8819494077766610967038202562478080", "-1912442636127185899398243968614400", "6436909987288848246159395749101568", "-5915713475480336777389021482450944", "4026215925806365028892035984130048", "-1618918575950538082005412657233920"], ["-10118274816972279808210908297891414016", "0", "-53145529071719891359900361547579392", "-23879749272014293516330289523064832", "-7909663437132593504678476572000256", "929270589959337406844837182832640", "2307965848475382271257273369100288", "-281082945717187682898710531932160", "-1269295947713155097163530890117120", "1647128002877573142534801860853760", "-1618918575950538082005412657233920", "1762509891418563891914332971204608"]], [["6471126089710079801541484522784073006972928", "-21350560435342240837290307780912120594432", "-1849880112376914731968276143869106585600", "-453667465985594614155660021510956908544", "55443240420081743481610626645002027008", "-2348067347726295323572515517558161408", "1936057729188297870320703536017440768", "-1111498093373241192212315186426544128", "380735001517955074324642229781528576"], ["-21350560435342240837290307780912120594432", "94205787390630872813456533287186921947136", "-2003146069069322900177924039262760599552", "-307355235183495873482726515363664625664", "-3361502552428049485468852113392009216", "9098779426682359389600932486916866048", "-878076051243811844831255335572340736", "-287105329670399488387899624116977664", "145894620877932565759449007092924416"], ["-1849880112376914731968276143869106585600", "-2003146069069322900177924039262760599552", "2894568113573058124812253242478269825024", "-180688204683146541504517624060562112512", "-20652049718083630522857900882557665280", "3786986848712178795950914536522907648", "459903041561690870794792349764419584", "-327997399279721465367791499846090752", "90024919978526682179768934471827456"], ["-453667465985594614155660021510956908544", "-307355235183495873482726515363664625664", "-180688204683146541504517624060562112512", "148738369009325336583937266170694991872", "-19063917771217812200177251640928108544", "-644101585753703566796899319935926272", "714046601081874690329248845742997504", "-160233507651423817253399324388229120", "21227996224965867074176643512664064"], ["55443240420081743481610626645002027008", "-3361502552428049485468852113392009216", "-20652049718083630522857900882557665280", "-19063917771217812200177251640928108544", "12372604036597158006812746877402873856", "-2478969452729499585369581129199255552", "195757309817809070109557965400834048", "37261883357616655291489861345738752", "-19438678613393697704150619775827968"], ["-2348067347726295323572515517558161408", "9098779426682359389600932486916866048", "3786986848712178795950914536522907648", "-644101585753703566796899319935926272", "-2478969452729499585369581129199255552", "1606136563708829294521898150727254016", "-447449286265599648258757886597922816", "82371157977930445953198476444565504", "-10421151595256539195569062266535936"], ["1936057729188297870320703536017440768", "-878076051243811844831255335572340736", "459903041561690870794792349764419584", "714046601081874690329248845742997504", "195757309817809070109557965400834048", "-447449286265599648258757886597922816", "284059013201747035026941675124555776", "-93324291422092228306263280793419776", "22306075155942614738172998567591936"], ["-1111498093373241192212315186426544128", "-287105329670399488387899624116977664", "-327997399279721465367791499846090752", "-160233507651423817253399324388229120", "37261883357616655291489861345738752", "82371157977930445953198476444565504", "-93324291422092228306263280793419776", "63609674786443741643241690629144576", "-23200715868727654212433778103549952"], ["380735001517955074324642229781528576", "145894620877932565759449007092924416", "90024919978526682179768934471827456", "21227996224965867074176643512664064", "-19438678613393697704150619775827968", "-10421151595256539195569062266535936", "22306075155942614738172998567591936", "-23200715868727654212433778103549952", "23783193057257400804991437176307712"]], [["777687396680688472467340634637554168102912", "-5714553771110657529573520567914807164928", "-977214081236253115664557005557987278848", "-34169217026996127606752687796411957248", "20857856152770935967042205623980654592", "-1575412875205001880124938257155751936", "-414667216453904934414852809883123712"], ["-5714553771110657529573520567914807164928", "14437128607194072308048684255248469983232", "-570596727108043265789458733542548701184", "-70498642484976787227869138662593658880", "9960663706614387270183042032307535872", "918768954400850175395143945914679296", "-607026889847240919765848707647406080"], ["-977214081236253115664557005557987278848", "-570596727108043265789458733542548701184", "594583061184044183273801770075236073472", "-62453956144437816981765314633023881216", "-1985837939542732732259993361540186112", "1862206447097128406137410944352911360", "-398301676274936857529111359795494912"], ["-34169217026996127606752687796411957248", "-70498642484976787227869138662593658880", "-62453956144437816981765314633023881216", "44151745756259169554740972939900878848", "-8314902775467709646102379536972775424", "774443100513381632308954432685473792", "31424611016053795559769857853489152"], ["20857856152770935967042205623980654592", "9960663706614387270183042032307535872", "-1985837939542732732259993361540186112", "-8314902775467709646102379536972775424", "5658748771166260512402437469259169792", "-1496356814680725701050559533865238528", "270846614313041136220037104351051776"], ["-1575412875205001880124938257155751936", "918768954400850175395143945914679296", "1862206447097128406137410944352911360", "774443100513381632308954432685473792", "-1496356814680725701050559533865238528", "1052981628048244521183444794515390464", "-331310414687521770281382783938985984"], ["-414667216453904934414852809883123712", "-607026889847240919765848707647406080", "-398301676274936857529111359795494912", "31424611016053795559769857853489152", "270846614313041136220037104351051776", "-331310414687521770281382783938985984", "330346726593992471248036689115873280"]], [["92634780030632501076360946760506794835968", "-1722069519342244808019308359198982537216", "-188655655214109638301820832555047321600", "19939965336785054305384608876061523968", "1254939326409144393983038696284225536"], ["-1722069519342244808019308359198982537216", "2406796312926791653541581137098678730752", "-179800131130913827002386680281179357184", "-4782987131070325120197943430859456512", "3634096377890254673760105319041597440"], ["-188655655214109638301820832555047321600", "-179800131130913827002386680281179357184", "150644528177451295062418242192472539136", "-24659880896026614566571261641160130560", "2327534958120257240662735132278390784"], ["19939965336785054305384608876061523968", "-4782987131070325120197943430859456512", "-24659880896026614566571261641160130560", "19155317291566402691291490903390158848", "-4577328949949579347355154744371838976"], ["1254939326409144393983038696284225536", "3634096377890254673760105319041597440", "2327534958120257240662735132278390784", "-4577328949949579347355154744371838976", "4691671425835475046300505490631688192"]], [["10265599450369969992479326226336087801856", "-400214537662299905050098610396387606528", "-7398050881981592095339567472554541056"], ["-400214537662299905050098610396387606528", "463158285927529271002874277388032671744", "-56440298886496329942696453830248235008"], ["-7398050881981592095339567472554541056", "-56440298886496329942696453830248235008", "67294127459341957060594041489499095040"]], [["941460160884375244812981192051520438272"]], [["6504848147852315950318289614177598428938240", "-15727363864639821284981504392412916613120", "-2205914807012101564239377077276994699264", "-283980409919809597995048479105564540928", "-64152852556009493504160808047428501504", "20950379768405234562008631082848616448", "-835080004783982590035257331483148288", "-634936751076634766267566091914969088", "177556281966877703155167025776558080", "-19716282718067804533261502687215616"], ["-15727363864639821284981504392412916613120", "87359509454377469872974709959269566906368", "-895808910818041369810550483135997411328", "-167975828349246558759306751106070085632", "-23819747894626693941191487927548379136", "3254867938099071345472461798287343616", "931409007285708773776841760135184384", "-293424369752670415642034146807644160", "9871363750654328267991040250609664", "17274780912595383797504169929080832"], ["-2205914807012101564239377077276994699264", "-895808910818041369810550483135997411328", "2511158564705193812893262988478276173824", "-95131412911826922643274489344231997440", "-15397429482939567947771791063583293440", "-236733746978924218722681047889215488", "726398800457234798382526734501150720", "-87945007381730045978317681749655552", "-26478678543854166121612232464793600", "15988038656010196907652471465181184"], ["-283980409919809597995048479105564540928", "-167975828349246558759306751106070085632", "-95131412911826922643274489344231997440", "115052467285484202728012993327890694144", "-10004743355052306333154537909694496768", "-1223074772501565598069871139740450816", "286794678752948220265786946659287040", "36437176830900786173562508852330496", "-30891171974495065883981539237167104", "9399777989407575275967038458167296"], ["-64152852556009493504160808047428501504", "-23819747894626693941191487927548379136", "-15397429482939567947771791063583293440", "-10004743355052306333154537909694496768", "8081632591890353105304506184975253504", "-1216091128689844946062285127844626432", "-50091809925865417076044931994222592", "58412230621146959880068605958684672", "-13526829726634143091953981867425792", "1533795701814601590659272362950656"], ["20950379768405234562008631082848616448", "3254867938099071345472461798287343616", "-236733746978924218722681047889215488", "-1223074772501565598069871139740450816", "-1216091128689844946062285127844626432", "874625170085279484045411269604278272", "-192471905979898476190189480778399744", "12903935792887788050295017093201920", "5510089864214906718655918037270528", "-2605456452337303876732052291190784"], ["-835080004783982590035257331483148288", "931409007285708773776841760135184384", "726398800457234798382526734501150720", "286794678752948220265786946659287040", "-50091809925865417076044931994222592", "-192471905979898476190189480778399744", "138871636114477960028059634029821952", "-42709930245217899720088084996423680", "8302880413016065000510872814092288", "-977877137871327114117747258163200"], ["-634936751076634766267566091914969088", "-293424369752670415642034146807644160", "-87945007381730045978317681749655552", "36437176830900786173562508852330496", "58412230621146959880068605958684672", "12903935792887788050295017093201920", "-42709930245217899720088084996423680", "30320372289527090905586097557864448", "-11087792825666639062758511626682368", "2909154838255085534741874505416704"], ["177556281966877703155167025776558080", "9871363750654328267991040250609664", "-26478678543854166121612232464793600", "-30891171974495065883981539237167104", "-13526829726634143091953981867425792", "5510089864214906718655918037270528", "8302880413016065000510872814092288", "-11087792825666639062758511626682368", "8129039355826263137688365930905600", "-3263204991490959222645688455135232"], ["-19716282718067804533261502687215616", "17274780912595383797504169929080832", "15988038656010196907652471465181184", "9399777989407575275967038458167296", "1533795701814601590659272362950656", "-2605456452337303876732052291190784", "-977877137871327114117747258163200", "2909154838255085534741874505416704", "-3263204991490959222645688455135232", "3380622897854416577745572488806400"]], [["802760424476328268889686086908725719728128", "-3351247889603344779187047621305550503936", "-415649145151354828532486909027879485440", "-104516429242139348099659725379121184768", "10514469972332000352416370420124483584", "2036033587104936980030744413612277760", "-645551568912971713648517304033476608", "48295142900776123865438664458764288"], ["-3351247889603344779187047621305550503936", "13602160437502242666224715059381208612864", "-269582576050920998594094773812670234624", "-49281682758833648255445133470409424896", "-1967840918688903593669648092315516928", "1799080744093961621029619307781292032", "-177988460485782584497526950825295872", "-48702854835608711572006200301060096"], ["-415649145151354828532486909027879485440", "-269582576050920998594094773812670234624", "493844632025754311808109303178343743488", "-30582236208581708171370743679791661056", "-4296305599419711863140117886919507968", "760364203571296412884874863927361536", "95557686610350527361957928508588032", "-68424399652345107619364221608787968"], ["-104516429242139348099659725379121184768", "-49281682758833648255445133470409424896", "-30582236208581708171370743679791661056", "30754635167352466454908409207259660288", "-4048889758350141203658871061534998528", "-181651520958782677231450211804512256", "175802078697651263591605448522858496", "-40938138688942187570628218008371200"], ["10514469972332000352416370420124483584", "-1967840918688903593669648092315516928", "-4296305599419711863140117886919507968", "-4048889758350141203658871061534998528", "3210735636966117728665836468752613376", "-692249107567156791158359006099013632", "61981057338982347876585785496961024", "8922082383880530947733812135591936"], ["2036033587104936980030744413612277760", "1799080744093961621029619307781292032", "760364203571296412884874863927361536", "-181651520958782677231450211804512256", "-692249107567156791158359006099013632", "537536111491654154730541716978270208", "-162988153277815836079079593928032256", "32690441615465058896810580805419008"], ["-645551568912971713648517304033476608", "-177988460485782584497526950825295872", "95557686610350527361957928508588032", "175802078697651263591605448522858496", "61981057338982347876585785496961024", "-162988153277815836079079593928032256", "127183975107274158966290000503635968", "-45476271626935154749898124112691200"], ["48295142900776123865438664458764288", "-48702854835608711572006200301060096", "-68424399652345107619364221608787968", "-40938138688942187570628218008371200", "8922082383880530947733812135591936", "32690441615465058896810580805419008", "-45476271626935154749898124112691200", "46972448886717142445745245500997632"]], [["97861925694059916838301664524230836879360", "-651773449662777208068891714963065798656", "-140645507782683791734995074082890842112", "-6183509773273491530459044957791453184", "3370466494163959867449742524344696832", "-284633395216218940166382547902660608"], ["-651773449662777208068891714963065798656", "2225262583506790663832550802786332180480", "-82690484403643002305115471502389542912", "-12388121559122115809617556663441555456", "1591060646213622122764501609971974144", "192918328261435152546224506503430144"], ["-140645507782683791734995074082890842112", "-82690484403643002305115471502389542912", "115935188431738330329503797031747977216", "-12195570248803791041433539110097649664", "-553062789031364496879779452110766080", "424455342931519831864525338842234880"], ["-6183509773273491530459044957791453184", "-12388121559122115809617556663441555456", "-12195570248803791041433539110097649664", "11578713764144838115491763678833803264", "-2342469406872926792510046742136225792", "239859035537605558965566530658500608"], ["3370466494163959867449742524344696832", "1591060646213622122764501609971974144", "-553062789031364496879779452110766080", "-2342469406872926792510046742136225792", "2092327334052436155719626578022367232", "-601495563905161146170652645941837824"], ["-284633395216218940166382547902660608", "192918328261435152546224506503430144", "424455342931519831864525338842234880", "239859035537605558965566530658500608", "-601495563905161146170652645941837824", "661411537439762448538342307292774400"]], [["11791030377766661056419387839297129283584", "-191188995612555767077611734851536289792", "-26030407055164954120474251118505885696", "2305881286788167411058768686119649280"], ["-191188995612555767077611734851536289792", "418182568796384538938858196424659566592", "-30351144576235518785731046814888493056", "-1233862035143589835000189964922126336"], ["-26030407055164954120474251118505885696", "-30351144576235518785731046814888493056", "40012825426817184865512431956506181632", "-6914473564534059414881338953320890368"], ["2305881286788167411058768686119649280", "-1233862035143589835000189964922126336", "-6914473564534059414881338953320890368", "9261237075131397777378270268522233856"]], [["1332755832113169911911745971070112366592", "-48980951730517806371751657596654714880"], ["-48980951730517806371751657596654714880", "123733667811844044268659218664583593984"]], [["813692684669376929904904661052175469772800", "-1567873572437312546371268035209487974400", "-208424415852260727207170898703081799680", "-19147666216841661991089115696734404608", "-8950499456293018261347334896077504512", "2082603618935235105512199404981846016", "-19086594652250607801059997548281856", "-62712604987069249489217940942225408", "11227696262531323983413064364982272"], ["-1567873572437312546371268035209487974400", "12369571993117948419095060252872230830080", "-110168679905957069395088865918260871168", "-22854492496969734530038492064835960832", "-4180048657359388653286259056701341696", "481278906655321178257686226446319616", "168927631227626433875666058950475776", "-51601703635508843163083019147804672", "2371661364191168482293930839244800"], ["-208424415852260727207170898703081799680", "-110168679905957069395088865918260871168", "412636020078431022568301418870913105920", "-13977536100759135913797262670150238208", "-2711847538981333451407588497628856320", "-113589446320559907672751480097472512", "142013997039515149344484175911059456", "-14958493364811286455634455397662720", "-5877658686966410768171182508212224"], ["-19147666216841661991089115696734404608", "-22854492496969734530038492064835960832", "-13977536100759135913797262670150238208", "22469189405558645306834890810521026560", "-1861529721157224785878320620995870720", "-281860901830618729278744921014009856", "57042989360599155612454496182992896", "10860032938150031537716910484357120", "-7712210924714811768565836380372992"], ["-8950499456293018261347334896077504512", "-4180048657359388653286259056701341696", "-2711847538981333451407588497628856320", "-1861529721157224785878320620995870720", "1895335598765651691451422049080180736", "-288240970001952265966723209686417408", "-18525932337341358606039313985568768", "17125949814999185805199419293827072", "-4131234504437081435925416150827008"], ["2082603618935235105512199404981846016", "481278906655321178257686226446319616", "-113589446320559907672751480097472512", "-281860901830618729278744921014009856", "-288240970001952265966723209686417408", "254141510652340336496703188750041088", "-60650341906436606991373006809333760", "4791007768801282649416075862605824", "1629292590241676091331588231528448"], ["-19086594652250607801059997548281856", "168927631227626433875666058950475776", "142013997039515149344484175911059456", "57042989360599155612454496182992896", "-18525932337341358606039313985568768", "-60650341906436606991373006809333760", "52873349420063100939567183775662080", "-17911490590065089722805528393940992", "3881589863305707259150091899895808"], ["-62712604987069249489217940942225408", "-51601703635508843163083019147804672", "-14958493364811286455634455397662720", "10860032938150031537716910484357120", "17125949814999185805199419293827072", "4791007768801282649416075862605824", "-17911490590065089722805528393940992", "15437508797037072370861698128543744", "-6169287056678266624352338757812224"], ["11227696262531323983413064364982272", "2371661364191168482293930839244800", "-5877658686966410768171182508212224", "-7712210924714811768565836380372992", "-4131234504437081435925416150827008", "1629292590241676091331588231528448", "3881589863305707259150091899895808", "-6169287056678266624352338757812224", "6642578492465701026713457592893440"]], [["100564694437511788369949329133912358649856", "-361992279826404165244389651637570895872", "-33903300300508659243505775725294649344", "-12552879950607340864483050401717813248", "736899627710899626686891561519677440", "316340706245971387392250836122861568", "-69725819378174318513626435429597184"], ["-361992279826404165244389651637570895872", "2016110049548380066496745695015488978944", "-33881042884925409290336722701556645888", "-7317999891110774167310617009761288192", "-500834771885374545758186782584733696", "298258587648152888238284472823316480", "-23088339480122521658747597560479744"], ["-33903300300508659243505775725294649344", "-33881042884925409290336722701556645888", "89967826143155906433183364237397852160", "-5049518093298198277454535480534106112", "-898295147265513910956466158128070656", "132600091201325787209328429159677952", "26701181551609562689066037850144768"], ["-12552879950607340864483050401717813248", "-7317999891110774167310617009761288192", "-5049518093298198277454535480534106112", "7104255503914845258700968242366644224", "-925734345003353738704635892628193280", "-65081683240897246804146649240174592", "49588176918928880573681417733537792"], ["736899627710899626686891561519677440", "-500834771885374545758186782584733696", "-898295147265513910956466158128070656", "-925734345003353738704635892628193280", "982741164042348152919762305902706688", "-230859281544310939803634817839398912", "23787239606261616766399808813400064"], ["316340706245971387392250836122861568", "298258587648152888238284472823316480", "132600091201325787209328429159677952", "-65081683240897246804146649240174592", "-230859281544310939803634817839398912", "234257699943211521233867609565298688", "-78151394469313451496463886056423424"], ["-69725819378174318513626435429597184", "-23088339480122521658747597560479744", "26701181551609562689066037850144768", "49588176918928880573681417733537792", "23787239606261616766399808813400064", "-78151394469313451496463886056423424", "92442500223363614743636594653134848"]], [["12290852433230408520095960888884225638400", "-62458086431323356118467346545615306752", "-16092970557695012695369956159559565312", "-1237815820745389514441536288359186432", "443494794148699299028506241178533888"], ["-62458086431323356118467346545615306752", "358354752963706920380966459144780382208", "-11565677412347111820769931249724686336", "-2211853590752177532360184119349477376", "232696254637690337145417597399859200"], ["-16092970557695012695369956159559565312", "-11565677412347111820769931249724686336", "25685225398023303185910648219696627712", "-2606885880598734297700605715369951232", "-183371142611887865866510615512612864"], ["-1237815820745389514441536288359186432", "-2211853590752177532360184119349477376", "-2606885880598734297700605715369951232", "3860424650099515789592990749615456256", "-841318198885055290250923444233306112"], ["443494794148699299028506241178533888", "232696254637690337145417597399859200", "-183371142611887865866510615512612864", "-841318198885055290250923444233306112", "1262814311807913526564294618442104832"]], [["1497792528661983775357509651223300538368", "-20643871742670109402670058680214355968", "-3541057374905805061796574702558248960"], ["-20643871742670109402670058680214355968", "82807802649664851476772005517113425920", "-5679076699826365632078707390517608448"], ["-3541057374905805061796574702558248960", "-5679076699826365632078707390517608448", "16175271482478396412936197433603391488"]], [["172696219708959506119652838802813091840"]], [["101898364760805656145060809108726503964672", "-167922741094340442465016762691747840000", "-23749303941009170632845194475425759232", "-1366574664828152899903693524620541952", "-1406923283610438983236796933736497152", "269434618976532780651711100321005568", "6239958076470402685978942367596544", "-9830435564613423358052104312717312"], ["-167922741094340442465016762691747840000", "1778368895480409041150053166593957953536", "-12961369399446228821759213610320527360", "-2569530706267301158652284546039414784", "-684470657063065670604363053960003584", "44099994898830489464202758920863744", "32086157131491697880864352211304448", "-7703377160077609798360172370853888"], ["-23749303941009170632845194475425759232", "-12961369399446228821759213610320527360", "70580692910823354148820936987080916992", "-1995669130893918655734995875262365696", "-462760814435747996921135364768268288", "-40290117033223513532760921869385728", "27531570734320812939025750287187968", "-1881750882459440048851428344594432"], ["-1366574664828152899903693524620541952", "-2569530706267301158652284546039414784", "-1995669130893918655734995875262365696", "4704220621758160607694407505520099328", "-351136229821730815976348838092865536", "-70290533335219950469719262224187392", "11237541460731738686714374912999424", "3566191938521036278948169609379840"], ["-1406923283610438983236796933736497152", "-684470657063065670604363053960003584", "-462760814435747996921135364768268288", "-351136229821730815976348838092865536", "501736378179802100314244610957246464", "-76192319356758465445116163238395904", "-7491411290950565077146888969388032", "5752300400122674399141119490260992"], ["269434618976532780651711100321005568", "44099994898830489464202758920863744", "-40290117033223513532760921869385728", "-70290533335219950469719262224187392", "-76192319356758465445116163238395904", "89020256594578626897319004848783360", "-23372946070429834046660852263682048", "2254364658954304292067020625674240"], ["6239958076470402685978942367596544", "32086157131491697880864352211304448", "27531570734320812939025750287187968", "11237541460731738686714374912999424", "-7491411290950565077146888969388032", "-23372946070429834046660852263682048", "26625115926796084818743611334066176", "-10050882769475149003603645315416064"], ["-9830435564613423358052104312717312", "-7703377160077609798360172370853888", "-1881750882459440048851428344594432", "3566191938521036278948169609379840", "5752300400122674399141119490260992", "2254364658954304292067020625674240", "-10050882769475149003603645315416064", "12811768808638163691049855657967616"]], [["12614371936989179840355984986292755628032", "-40443713997379700293150558435904847872", "-2753199923536655919385091896699256832", "-1667656373481031097098900366891679744", "53238121904334292144561765574770688", "48816333181903950094835712297795584"], ["-40443713997379700293150558435904847872", "306077579512256058380715908639538282496", "-3986302400728251657802323488675987456", "-1060418268823688713827435570756845568", "-119706432359900415611835830392324096", "49338871840862535140112027019640832"], ["-2753199923536655919385091896699256832", "-3986302400728251657802323488675987456", "17548496596580283157923407885546553344", "-845447702740576350365432838117916672", "-200454530161779344590332957915348992", "22946924182514224443516886727000064"], ["-1667656373481031097098900366891679744", "-1060418268823688713827435570756845568", "-845447702740576350365432838117916672", "1901767738358233920393540822924001280", "-240212115674071858193922674550374400", "-25797451286720372862531021003816960"], ["53238121904334292144561765574770688", "-119706432359900415611835830392324096", "-200454530161779344590332957915348992", "-240212115674071858193922674550374400", "395029715818891055869628320208388096", "-101938815454342562504522663561527296"], ["48816333181903950094835712297795584", "49338871840862535140112027019640832", "22946924182514224443516886727000064", "-25797451286720372862531021003816960", "-101938815454342562504522663561527296", "170595342267905367107042574031912960"]], [["1544149777857659021991410734007760977920", "-5797403597938626936702019877323407360", "-1856312756988805816169620769358217216", "-210598011926727159716868318358929408"], ["-5797403597938626936702019877323407360", "61412326163272410032599845355642683392", "-1636107642590862846019695352454578176", "-416398772637359584231953291704008704"], ["-1856312756988805816169620769358217216", "-1636107642590862846019695352454578176", "6868590546585464868678646226420236288", "-657894381462988399815831183540879360"], ["-210598011926727159716868318358929408", "-416398772637359584231953291704008704", "-657894381462988399815831183540879360", "2104128663465620030288286506773643264"]], [["189803989091459920764477130747288748032", "-2138323897887064725629170149140463616"], ["-2138323897887064725629170149140463616", "21854641008519888638188859855422357504"]], [["12758428568823849456435751261726058741760", "-17979912171007957543467335590518718464", "-2806375331533999705961765740207931392", "7048213238467614157199774574444544", "-209367462113841226290074890073538560", "32803275410738085422428956391374848", "2014900405917280267949642090545152"], ["-17979912171007957543467335590518718464", "260835723319925475246728268417899429888", "-1563393691978119068410555904548667392", "-277092593653246949177596032111869952", "-110581487114020241685150550770843648", "2469513148035789414364797139419136", "5844948568823058540497823019827200"], ["-2806375331533999705961765740207931392", "-1563393691978119068410555904548667392", "12616565130016236794103472610357542912", "-280769975293166606992376178055053312", "-79543045476699947735029729500069888", "-11748758136545409752809520259661824", "5436561117447867897950076938485760"], ["7048213238467614157199774574444544", "-277092593653246949177596032111869952", "-280769975293166606992376178055053312", "1079045875444953935190992430053720064", "-68860838050693517515771195445739520", "-18933966232641817139529776891953152", "2188724844569011233395197530341376"], ["-209367462113841226290074890073538560", "-110581487114020241685150550770843648", "-79543045476699947735029729500069888", "-68860838050693517515771195445739520", "157077999823087178431578799907799040", "-23193068590147762922249780425916416", "-3497882627031374804272786729598976"], ["32803275410738085422428956391374848", "2469513148035789414364797139419136", "-11748758136545409752809520259661824", "-18933966232641817139529776891953152", "-23193068590147762922249780425916416", "41924633634958890744676967119847424", "-12305206677809171181540051121078272"], ["2014900405917280267949642090545152", "5844948568823058540497823019827200", "5436561117447867897950076938485760", "2188724844569011233395197530341376", "-3497882627031374804272786729598976", "-12305206677809171181540051121078272", "22862531864579348405059318500556800"]], [["1581860115336150526753195095357348904960", "-4711785355107249903207212564460077056", "-135510398114914955972891756325765120", "-215086781232550283080604134305431552", "549312429600580416263463676936192"], ["-4711785355107249903207212564460077056", "48300554033363220205562914373650874368", "-461345517250666848659789845215838208", "-153722509148325152222381741984186368", "-26395750663946194357650628676681728"], ["-135510398114914955972891756325765120", "-461345517250666848659789845215838208", "3793663100536378766412512697813827584", "-147179054391229384569093140403716096", "-48739524043913633632959623134707712"], ["-215086781232550283080604134305431552", "-153722509148325152222381741984186368", "-147179054391229384569093140403716096", "641764364149900186343889631002492928", "-76144610378727570041575101039640576"], ["549312429600580416263463676936192", "-26395750663946194357650628676681728", "-48739524043913633632959623134707712", "-76144610378727570041575101039640576", "272534911142725927151508609132658688"]], [["193745562885612388894721198996693450752", "-492538232970108257609003076318920704", "-205683627990124194851783857215111168"], ["-492538232970108257609003076318920704", "11790767458644061265058526728420327424", "-241571361032340482241335608783929344"], ["-205683627990124194851783857215111168", "-241571361032340482241335608783929344", "2762025424038406381082253255445053440"]], [["23993052901160746126148766434561359872"]], [["1597045362959340875192600317264585031680", "-1897360561645643479129803019482300416", "-351875741571905915022626507515232256", "27024900028791393352247997219471360", "-30276479762628030253666729644261376", "3861697805199977585710427963129856"], ["-1897360561645643479129803019482300416", "39312458601564905181914550960450961408", "-201783419487844795730095153254236160", "-24303367395728522270532438685908992", "-17710507960630971560707566061223936", "-412538757039743879296785861050368"], ["-351875741571905915022626507515232256", "-201783419487844795730095153254236160", "2405668237759783093126592735762972672", "-39252752173478337924580902600441856", "-13818704226368066919774419842760704", "-3248004524733122746009218942238720"], ["27024900028791393352247997219471360", "-24303367395728522270532438685908992", "-39252752173478337924580902600441856", "282073097063806085661768559777284096", "-14209544810561551788926664932589568", "-5686557870672658032222098499305472"], ["-30276479762628030253666729644261376", "-17710507960630971560707566061223936", "-13818704226368066919774419842760704", "-14209544810561551788926664932589568", "64049279868600254592379005576413184", "-8807250402731162281844327755808768"], ["3861697805199977585710427963129856", "-412538757039743879296785861050368", "-3248004524733122746009218942238720", "-5686557870672658032222098499305472", "-8807250402731162281844327755808768", "35167758478977827877246745154945024"]], [["198322513675494804014323241278874058752", "-572042051783057161612663534177484800", "9942937335795873904975771961655296", "-26960286991216635492638429028548608"], ["-572042051783057161612663534177484800", "8103193084210863938388327340921847808", "-50859978083750135788159476623736832", "-22345400830994543346919552889913344"], ["9942937335795873904975771961655296", "-50859978083750135788159476623736832", "978855603940842560896177440135577600", "-27403564758865588955821038920269824"], ["-26960286991216635492638429028548608", "-22345400830994543346919552889913344", "-27403564758865588955821038920269824", "348679050596111935191805423511404544"]], [["24279776743259924860615640349805641728", "-35847923203983541119955750180880384"], ["-35847923203983541119955750180880384", "3003598745190354231490011830782263296"]], [["199868447805712372076062851760025239552", "-193256142919756930456767249965383680", "-47356752892330127605184744092860416", "7161222522753768023524129749598208", "-4263870056279754604332753375723520"], ["-193256142919756930456767249965383680", "6168096622692447567146565439607275520", "-29214133839574053615896671691997184", "-805607191781565750563500474761216", "-2836785340033065474329825461141504"], ["-47356752892330127605184744092860416", "-29214133839574053615896671691997184", "506922833760837583444253109970272256", "-5365587489738494531144549994070016", "-2438537765511356218118340333273088"], ["7161222522753768023524129749598208", "-805607191781565750563500474761216", "-5365587489738494531144549994070016", "91582006685063060064688470583410688", "-3120600421129108989440664103026688"], ["-4263870056279754604332753375723520", "-2836785340033065474329825461141504", "-2438537765511356218118340333273088", "-3120600421129108989440664103026688", "43974939864804524400478978555510784"]], [["24861802576853354884738028703940870144", "-72754962295059802932864278687907840", "4612442847245060256212586653024256"], ["-72754962295059802932864278687907840", "1524339040637171419390945930829103104", "-5057994389474144400372483057778688"], ["4612442847245060256212586653024256", "-5057994389474144400372483057778688", "376082279735371555441641281690796032"]], [["3039454657109400078760203948723798016"]], [["25007672693888121396338814157383008256", "-18236629499138501556900721967759360", "-6814970226213586424677011386531840", "1428527680735806049372481102282752"], ["-18236629499138501556900721967759360", "1032125233506387093533392658552061952", "-5018794202369697117133809494523904", "398032161451188847773196939689984"], ["-6814970226213586424677011386531840", "-5018794202369697117133809494523904", "127444895713251068860244998737625088", "-682022119211097869883120310812672"], ["1428527680735806049372481102282752", "398032161451188847773196939689984", "-682022119211097869883120310812672", "47095554592541232635790342649544704"]], [["3116819620063293374824420357187829760", "-9670754398332422690823139552657408"], ["-9670754398332422690823139552657408", "381140496942284633935152090718404608"]], [["3128240238906248172845832530028396544", "-1427575112623059708224616716566528", "-1030390362307797433872894490836992"], ["-1427575112623059708224616716566528", "194375234344836307765987622149685248", "-1080045981395979796192772183031808"], ["-1030390362307797433872894490836992", "-1080045981395979796192772183031808", "47777567557907695378187441441603584"]], [["390811276840673099328322559482527744"]], [["391208452253798290499632053796995072", "-49651828085706710157571622174720"], ["-49651828085706710157571622174720", "48857615934013357454335866667270144"]], [["48907263720340809839848489746432000"]], [["15590337368803382534109578486887486479443859225995226693292840189952", "6865147697766247846850067469717937853881171046720227958881093943296", "-340197010610659104269741180786314239551039907230744754386769018880", "253242301114048429669072214192368546971157679179636446620370862080", "-119857028218895648554335722179382747273965797086587584819056607232", "26233504940829280738067641405221274502866154736038592869983846400", "-4047868032666575444457213666409638886917396484061140959738462208", "-469826984090924065345825467796628228130014072134632241151082496", "324596901636823937795125839399578090373040309646654865363959808", "127000027079034355848770936239321624766252687377652613818351616", "119208046337292222087649137775105633545776090579225081987203072", "100740341289792459530432291664476925579628979970802093614170112"], ["6865147697766247846850067469717937853881171046720227958881093943296", "4112706609624654830191745019285571399237915590189398337555150143488", "-210326544407271682893077056589183480531728426818890170564998070272", "153731431174727842423182156874296878782208456794438568384617512960", "-72841907799660280467109698246611103416794726154449977658472136704", "15951549149333659707091994996961012839626601328370989331512295424", "-2457218707549009538106391372207581251150181678268520389918326784", "-293333430804195229972746970892100384442393332505074561187840000", "207360865942026676526987893130195463318446096430509100799885312", "92461028799171450836702506097883185795634726973316411460419584", "134895900574690191012658680713982519385658826362423199072780288", "126216050166627673023381663972150442079583427001409655759962112"], ["-340197010610659104269741180786314239551039907230744754386769018880", "-210326544407271682893077056589183480531728426818890170564998070272", "10784955466684294608521074582078375534726911752915745433842614272", "-7870824401500115755981394514525991990265144076636469247157993472", "3729756898017256185214551361916410786416079961436090915266494464", "-816810771133938586562832413332151113293073044146078792667889664", "125805783485222836258248141466650519910682116366296242527928320", "15053526863992990474941399345301320591386375321658193325588480", "-10661368254883735509038543916912177166998625289274446783184896", "-4800606973264630004530979022707638976092656445274499433103360", "-7178066365971517639405218414016575968269029720901899331305472", "-6744663929278800989743434008603480837887605221204146908037120"], ["253242301114048429669072214192368546971157679179636446620370862080", "153731431174727842423182156874296878782208456794438568384617512960", "-7870824401500115755981394514525991990265144076636469247157993472", "5749179767091801717155543184924872792531078311185585610373988352", "-2724220152982661074425322368421378376522332058958929564922806272", "596584512591246054786180989882382720388143351792461882266222592", "-91893905437686691097708186690944674243114048633729815475650560", "-10980885222951322608764605330573337250142294546108366136016896", "7768668150395916216642366155749744538664243045619342273150976", "3478493322672961698569429610975766805393932817071729205575680", "5128922965813477500330704293732700880461453533911997728423936", "4807723727562785630563564060776290353837194868812194473050112"], ["-119857028218895648554335722179382747273965797086587584819056607232", "-72841907799660280467109698246611103416794726154449977658472136704", "3729756898017256185214551361916410786416079961436090915266494464", "-2724220152982661074425322368421378376522332058958929564922806272", "1290862584997550571899261608687767374363398380023945823235604480", "-282690024670940109640520203754141364550128063797531375407464448", "43543465941606867513823728499722335484250991795211000656953344", "5203677071056178649269551706784192609159006308470198229794816", "-3681702472724923176535402061118650145172170830551878727630848", "-1649097773895012601428401221656979058816865147250488819843072", "-2433696646027114232629195504188093701829906093850148693082112", "-2281634884830939061922353460817396091817810516840591233384448"], ["26233504940829280738067641405221274502866154736038592869983846400", "15951549149333659707091994996961012839626601328370989331512295424", "-816810771133938586562832413332151113293073044146078792667889664", "596584512591246054786180989882382720388143351792461882266222592", "-282690024670940109640520203754141364550128063797531375407464448", "61907216644346413478863159033800169235570375807333086449893376", "-9535703866220381573768147511337924260398249311293667345956864", "-1139612398635651611210315401092894055753196583298783623774208", "806323031107841640573772243151416831048419606895349760786432", "361225131282699114634630337197636668581779514912366196162560", "533306433600504084075290825220622033410342913226120284340224", "500019950496906161868144371398623999965369368340751085207552"], ["-4047868032666575444457213666409638886917396484061140959738462208", "-2457218707549009538106391372207581251150181678268520389918326784", "125805783485222836258248141466650519910682116366296242527928320", "-91893905437686691097708186690944674243114048633729815475650560", "43543465941606867513823728499722335484250991795211000656953344", "-9535703866220381573768147511337924260398249311293667345956864", "1468816458759942260193063369755935652908621238297168760012800", "175516319885539142820949394292125306166202825857764320870400", "-124172719138535735898777081376493599980370163205773688045568", "-55599130939015672845139452485776758951603915180605716824064", "-81977747351971115172377832619925181716344810202212178329600", "-76843669527851405801737930996001670975475367554231295803392"], ["-469826984090924065345825467796628228130014072134632241151082496", "-293333430804195229972746970892100384442393332505074561187840000", "15053526863992990474941399345301320591386375321658193325588480", "-10980885222951322608764605330573337250142294546108366136016896", "5203677071056178649269551706784192609159006308470198229794816", "-1139612398635651611210315401092894055753196583298783623774208", "175516319885539142820949394292125306166202825857764320870400", "21016732329698025089789937295151179896066379023328305217536", "-14893105245141836999992213951919309171085115230673109516288", "-6725855119072884810619356062937515960606608942985954459648", "-10129750557485758362511893589626311182634947289749152333824", "-9529763725106603396148824813100776501983402068809271476224"], ["324596901636823937795125839399578090373040309646654865363959808", "207360865942026676526987893130195463318446096430509100799885312", "-10661368254883735509038543916912177166998625289274446783184896", "7768668150395916216642366155749744538664243045619342273150976", "-3681702472724923176535402061118650145172170830551878727630848", "806323031107841640573772243151416831048419606895349760786432", "-124172719138535735898777081376493599980370163205773688045568", "-14893105245141836999992213951919309171085115230673109516288", "10567376374532728985571894040995585134792946743467770380288", "4804422965977018286959479066543327569001223616189278715904", "7353996446031204279948705311281011012064840627085511753728", "6937111256183033274568758579977403200573741226812300591104"], ["127000027079034355848770936239321624766252687377652613818351616", "92461028799171450836702506097883185795634726973316411460419584", "-4800606973264630004530979022707638976092656445274499433103360", "3478493322672961698569429610975766805393932817071729205575680", "-1649097773895012601428401221656979058816865147250488819843072", "361225131282699114634630337197636668581779514912366196162560", "-55599130939015672845139452485776758951603915180605716824064", "-6725855119072884810619356062937515960606608942985954459648", "4804422965977018286959479066543327569001223616189278715904", "2259658289035884941172103332577591804120186416062263197696", "3734097778793216868001503047254446749406653612399806906368", "3565295015418947329749489723316534117574951983448110137344"], ["119208046337292222087649137775105633545776090579225081987203072", "134895900574690191012658680713982519385658826362423199072780288", "-7178066365971517639405218414016575968269029720901899331305472", "5128922965813477500330704293732700880461453533911997728423936", "-2433696646027114232629195504188093701829906093850148693082112", "533306433600504084075290825220622033410342913226120284340224", "-81977747351971115172377832619925181716344810202212178329600", "-10129750557485758362511893589626311182634947289749152333824", "7353996446031204279948705311281011012064840627085511753728", "3734097778793216868001503047254446749406653612399806906368", "7143020946046776701872817894544532146840904408188720250880", "6960396016858518531822270688358007346470617162576604168192"], ["100740341289792459530432291664476925579628979970802093614170112", "126216050166627673023381663972150442079583427001409655759962112", "-6744663929278800989743434008603480837887605221204146908037120", "4807723727562785630563564060776290353837194868812194473050112", "-2281634884830939061922353460817396091817810516840591233384448", "500019950496906161868144371398623999965369368340751085207552", "-76843669527851405801737930996001670975475367554231295803392", "-9529763725106603396148824813100776501983402068809271476224", "6937111256183033274568758579977403200573741226812300591104", "3565295015418947329749489723316534117574951983448110137344", "6960396016858518531822270688358007346470617162576604168192", "6799922465928365450324966632250556313287651916713063088128"]], [["14720853090155192906704418883024494711742529871266388371308544", "-2653951247009290348120226843990036221432668720313884762701824", "-310828880250797126434271019989047219826993611508324614799360", "176930279997913893330376194945780218042225802025473098645504", "-84807459998618283076921594779808523353100747925955893264384", "21653757488610590377824059618893114246388423369696301023232", "37469017455009134033566199990389756350567924391020974833664", "-311134607019494011401274251947575062218895132846393783222272", "-512326473461833352507882474787411183461570772783767905894400"], ["-2653951247009290348120226843990036221432668720313884762701824", "478468005785112582131847261472489150134570541800088219418624", "56037832134863574059410391763586368871762328309164356403200", "-31897902543990142510170683281872069374871232290236779200512", "15289525874661838332380528757609756398514484619607705387008", "-3903850975034014526483519891991075567736327978922629136384", "-6755107532826143645131089588398574075251771535203260956672", "56092950132037925645218604316665994458985790523570999263232", "92364856492537033638444927253102131134410347683573942714368"], ["-310828880250797126434271019989047219826993611508324614799360", "56037832134863574059410391763586368871762328309164356403200", "6563110996778912330538169445718951162355612711276876136448", "-3735859632414265516567230862433995896399866752327286259712", "1790698383228474027105108274378944654979501948255351078912", "-457216246381016359959535696806936145063425861656611127296", "-791153384135516838890839790895861208664310671218919342080", "6569566377360102912807661834725041480394605290551215390720", "10817706222167220865868973792930830320509320111038327160832"], ["176930279997913893330376194945780218042225802025473098645504", "-31897902543990142510170683281872069374871232290236779200512", "-3735859632414265516567230862433995896399866752327286259712", "2126529202378595769187496130657968885958821951240096710656", "-1019302859119099221780367069037961323980025902342848118784", "260257021247564564554148532971479233013711622547020185600", "450341003266652353422286766531076575285682984424212267008", "-3739534169647747754346089742721844822096966884415030427648", "-6157663950913754478297518963554311850296396573854792679424"], ["-84807459998618283076921594779808523353100747925955893264384", "15289525874661838332380528757609756398514484619607705387008", "1790698383228474027105108274378944654979501948255351078912", "-1019302859119099221780367069037961323980025902342848118784", "488579379698260146197476910358273893301890476179269353472", "-124748216749968509981691801301914539125734244955912667136", "-215860601253355577413710151243993422002791732648861499392", "1792459688130301191128026378918647839763778906883960602624", "2951534577395170933138106126434074466889811353197099352064"], ["21653757488610590377824059618893114246388423369696301023232", "-3903850975034014526483519891991075567736327978922629136384", "-457216246381016359959535696806936145063425861656611127296", "260257021247564564554148532971479233013711622547020185600", "-124748216749968509981691801301914539125734244955912667136", "31851769085932509191472710718113876460025448012676333568", "55115353188999962289095659613867710688638344557339082752", "-457665957635289131097515438005456643691442997796911710208", "-753610754987887309379262873181546215511916587068992520192"], ["37469017455009134033566199990389756350567924391020974833664", "-6755107532826143645131089588398574075251771535203260956672", "-791153384135516838890839790895861208664310671218919342080", "450341003266652353422286766531076575285682984424212267008", "-215860601253355577413710151243993422002791732648861499392", "55115353188999962289095659613867710688638344557339082752", "95369966702723097501228533841508685503338597339593965568", "-791931551104687126087669692290378767468669343192970166272", "-1304025619931129429063907843732489089779851361991994114048"], ["-311134607019494011401274251947575062218895132846393783222272", "56092950132037925645218604316665994458985790523570999263232", "6569566377360102912807661834725041480394605290551215390720", "-3739534169647747754346089742721844822096966884415030427648", "1792459688130301191128026378918647839763778906883960602624", "-457665957635289131097515438005456643691442997796911710208", "-791931551104687126087669692290378767468669343192970166272", "6576028107359803781589403675454478077421611694185609428992", "10828346360771287692171939783710767094234061750122171072512"], ["-512326473461833352507882474787411183461570772783767905894400", "92364856492537033638444927253102131134410347683573942714368", "10817706222167220865868973792930830320509320111038327160832", "-6157663950913754478297518963554311850296396573854792679424", "2951534577395170933138106126434074466889811353197099352064", "-753610754987887309379262873181546215511916587068992520192", "-1304025619931129429063907843732489089779851361991994114048", "10828346360771287692171939783710767094234061750122171072512", "17830380739644449900368798418369842984812066508989773381632"]], [["56459729071656470724476003558987329961984", "-636849146249995517793305429533884678144", "122351995198011193932294568681224011776", "-168460944872867058144150232436519731200", "68814615083081291348536325423155380224", "-20182204445660632096194359133976133632", "4831707125069720859176851208763604992"], ["-636849146249995517793305429533884678144", "1382451925817596200917235231583488704512", "-211714643710904509029195875504023928832", "12970023158399677590221253666607726592", "2894018567717019509229953126219382784", "-1398058484855826101961318636126732288", "787589893284927467043214094151712768"], ["122351995198011193932294568681224011776", "-211714643710904509029195875504023928832", "45785413742718862340596959758564458496", "-7523423528088371804329037414751272960", "1132393450647940335125454158779383808", "-160065383787645415674368802905128960", "-78300374383892989519095317131165696"], ["-168460944872867058144150232436519731200", "12970023158399677590221253666607726592", "-7523423528088371804329037414751272960", "3478151145536020081588769382941589504", "-1198156348282056181192453671564083200", "339456889176061764198942687807668224", "-35080230154559838599879918956314624"], ["68814615083081291348536325423155380224", "2894018567717019509229953126219382784", "1132393450647940335125454158779383808", "-1198156348282056181192453671564083200", "574292311810314115658958340173594624", "-211262593436309214612750362273120256", "39254507921191364620768269299613696"], ["-20182204445660632096194359133976133632", "-1398058484855826101961318636126732288", "-160065383787645415674368802905128960", "339456889176061764198942687807668224", "-211262593436309214612750362273120256", "140102054746472571360088243790938112", "-58509803806138059294732563844694016"], ["4831707125069720859176851208763604992", "787589893284927467043214094151712768", "-78300374383892989519095317131165696", "-35080230154559838599879918956314624", "39254507921191364620768269299613696", "-58509803806138059294732563844694016", "322929324614551225072258305119748096"]], [["9860560187503143904170174872184053301248", "-277295774521668506617047323872801587200", "-117182319838022187739502821773410304000", "40591288791086769257874494512775036928", "-9398539544515276342707278316711182336"], ["-277295774521668506617047323872801587200", "112629732117000635317049132241779687424", "-27107339564792520824379583742280204288", "5815035899869621481168532877996982272", "-1154361252119877152994123053778599936"], ["-117182319838022187739502821773410304000", "-27107339564792520824379583742280204288", "13372812841890525847526473916022259712", "-4004102654326502056761672109974880256", "971038253193474235618591477977841664"], ["40591288791086769257874494512775036928", "5815035899869621481168532877996982272", "-4004102654326502056761672109974880256", "1644897182282273240562730592792215552", "-542868954664315130541432016547610624"], ["-9398539544515276342707278316711182336", "-1154361252119877152994123053778599936", "971038253193474235618591477977841664", "-542868954664315130541432016547610624", "568085440010086974793505524678656000"]], [["1014982694675864187601014398473316859904", "-154461304666674929057191798874486865920", "25091086960490721122273469495089561600"], ["-154461304666674929057191798874486865920", "36493625319373437202851822375492648960", "-8156777266826312454338666791417413632"], ["25091086960490721122273469495089561600", "-8156777266826312454338666791417413632", "3471870855947913988440190399679561728"]], [["31016962355772987371242755534534737920"]], [["2208650042384251412428744808339770425348341952595139124655030272", "275343045524544828024358112438375043534876355309990400722206720", "-42040484117905873246174622533609510455578987195918632871788544", "-859376644073425745085149546198474308211588615730120475279360", "2105527690120123814166686018416603103002932868574709215657984", "-1604036425066923345496099693314289218435017005573592322146304", "2376537621073137440481496785310748789477341957883361637695488", "-6132942769987301339794836186079346082082633045678286763458560", "-4866969749456480685534216657145504659980679049277432544624640", "-6597637279079731646820425210170158124336266842636695602462720"], ["275343045524544828024358112438375043534876355309990400722206720", "34325851204969577901722126437124878190007670107298851423518720", "-5241009082568181497426029814938964069818197436026928064626688", "-107134846123654526099693880341903053263201808437270026387456", "262487218666882800968140683939599833494020186098668857720832", "-199968426837533305789715897322268999111611473098392788271104", "296272878832150936182510123977471546168994700050298025541632", "-764567997605052561704890845903960230660947535763959049093120", "-606744503463548647028671565790102048025100331271625319120896", "-822499493730133471798839052521627962914777676848279731568640"], ["-42040484117905873246174622533609510455578987195918632871788544", "-5241009082568181497426029814938964069818197436026928064626688", "800218355534484867911773963274426780939658284382004120125440", "16357779396081710119626965832847561316833208601863360872448", "-40077604743914530940242042550184919291925290240364555272192", "30531984043869883148596465843443165600373028946990117945344", "-45236135284916718388562524901780488831464228682449509416960", "116737318348245736064291012644013986573891540860276146438144", "92640192211472304684887138376766425334565059002777380847616", "125582532281771016926189465859216471085472035489463975018496"], ["-859376644073425745085149546198474308211588615730120475279360", "-107134846123654526099693880341903053263201808437270026387456", "16357779396081710119626965832847561316833208601863360872448", "334379916331904573257048068133748192349290379980987957248", "-819252161100995781789774410241768659625866668704656261120", "624123973238186328961894007835256751270166788629218721792", "-924701010173325552346574228775068325906022812460473384960", "2386302798009829127944036923508079705241142069304114544640", "1893717904525830849663143264063908146554169374761117810688", "2567113519527350557216083548698374467891934993740925501440"], ["2105527690120123814166686018416603103002932868574709215657984", "262487218666882800968140683939599833494020186098668857720832", "-40077604743914530940242042550184919291925290240364555272192", "-819252161100995781789774410241768659625866668704656261120", "2007220142977864738128251874488914739967919181969020157952", "-1529143614483097266896849593589794918443584387825839112192", "2265576561137767685372394237734447706470750731061090582528", "-5846594334243430252807039651655726816617374416595889160192", "-4639729870194980734379949016988034783710469707540893532160", "-6289592155339918439337760077662183879867335361034048241664"], ["-1604036425066923345496099693314289218435017005573592322146304", "-199968426837533305789715897322268999111611473098392788271104", "30531984043869883148596465843443165600373028946990117945344", "624123973238186328961894007835256751270166788629218721792", "-1529143614483097266896849593589794918443584387825839112192", "1164934599672467181838937913716453975346739565424684302336", "-1725965108364596839635431757854150213249231004646072385536", "4454061715132951641828209679841993215800313011003965046784", "3534646326042466815915404021115857510898745604200325971968", "4791547013758260799228399285230210350591199454658142666752"], ["2376537621073137440481496785310748789477341957883361637695488", "296272878832150936182510123977471546168994700050298025541632", "-45236135284916718388562524901780488831464228682449509416960", "-924701010173325552346574228775068325906022812460473384960", "2265576561137767685372394237734447706470750731061090582528", "-1725965108364596839635431757854150213249231004646072385536", "2557186949490192118647770817088408216203745226801369055232", "-6599130211244029197198681554370375232809513596637180592128", "-5236925944918861061782131768206895983334417518423168778240", "-7099147851871290359887815047050623331023231807894337880064"], ["-6132942769987301339794836186079346082082633045678286763458560", "-764567997605052561704890845903960230660947535763959049093120", "116737318348245736064291012644013986573891540860276146438144", "2386302798009829127944036923508079705241142069304114544640", "-5846594334243430252807039651655726816617374416595889160192", "4454061715132951641828209679841993215800313011003965046784", "-6599130211244029197198681554370375232809513596637180592128", "17029853665425446908826510438607385502891152784386829582336", "13514520799526037792013239049753147801688396731809051705344", "18320209663478758063833834220751650813719409468637720870912"], ["-4866969749456480685534216657145504659980679049277432544624640", "-606744503463548647028671565790102048025100331271625319120896", "92640192211472304684887138376766425334565059002777380847616", "1893717904525830849663143264063908146554169374761117810688", "-4639729870194980734379949016988034783710469707540893532160", "3534646326042466815915404021115857510898745604200325971968", "-5236925944918861061782131768206895983334417518423168778240", "13514520799526037792013239049753147801688396731809051705344", "10724829233948620093351083272754931038758341082291619495936", "14538519203569223454915356260208586376807852348682258087936"], ["-6597637279079731646820425210170158124336266842636695602462720", "-822499493730133471798839052521627962914777676848279731568640", "125582532281771016926189465859216471085472035489463975018496", "2567113519527350557216083548698374467891934993740925501440", "-6289592155339918439337760077662183879867335361034048241664", "4791547013758260799228399285230210350591199454658142666752", "-7099147851871290359887815047050623331023231807894337880064", "18320209663478758063833834220751650813719409468637720870912", "14538519203569223454915356260208586376807852348682258087936", "19708336237511387861561094420324444845559468780973493059584"]], [["38548858405297352511356623770718408091585268872801356215222272", "-2790987426079920637871121458515135793487329708724624738484224", "-931978688997596974897126360374238007472896675083213323894784", "388553878163492126507226808052806150586820456569834548756480", "-213951255228990027543482325909659781435439988538872745164800", "247020684713077204310550140376831008596520080818921722085376", "-708463034104468717305995295689645597684095681535979661819904", "-1863176756959333655155559288651671088952960377026678418833408"], ["-2790987426079920637871121458515135793487329708724624738484224", "202071115326875115363005418345788369693451638179677205430272", "67476467785860434102813519570058302098468263946604316196864", "-28131805536422107909182157323560658465649945373906701385728", "15490348815519507061380705476005442530149123804971329912832", "-17884618469560432355782182277777016087877129274682050084864", "51293644009864677707320801805206203990664586807140797120512", "134896417594645828040009180917002936491089455713532522790912"], ["-931978688997596974897126360374238007472896675083213323894784", "67476467785860434102813519570058302098468263946604316196864", "22532036295692726547200453695586646862414946475546060521472", "-9393895149070890279421865401220127349924631136222113169408", "5172604808714731727410051081713777688928023484326427492352", "-5972109769729161848197718699700272440265633293352568881152", "17128197229239050335561961284370275176610212892517261639680", "45045199862082915615470366392002839876142845814854094159872"], ["388553878163492126507226808052806150586820456569834548756480", "-28131805536422107909182157323560658465649945373906701385728", "-9393895149070890279421865401220127349924631136222113169408", "3916435466092639058002580513055720483316568645756256256000", "-2156525339431253403583889336041909004202049090456601493504", "2489849219988257630612337710915750871588213129525824847872", "-7140965279504554533851230064361700261493414688950574907392", "-18779922015048400058815195059405827083540769824538693206016"], ["-213951255228990027543482325909659781435439988538872745164800", "15490348815519507061380705476005442530149123804971329912832", "5172604808714731727410051081713777688928023484326427492352", "-2156525339431253403583889336041909004202049090456601493504", "1187457722684987487308412429017307133920440278716925345792", "-1370997423742768982358562030628302583868160641646244921344", "3932063404740419677839665325825558562657138887022484652032", "10340877067585198457566160237699117065704747434607911108608"], ["247020684713077204310550140376831008596520080818921722085376", "-17884618469560432355782182277777016087877129274682050084864", "-5972109769729161848197718699700272440265633293352568881152", "2489849219988257630612337710915750871588213129525824847872", "-1370997423742768982358562030628302583868160641646244921344", "1582905984778327002861882771995034635899162523487078187008", "-4539823772170150254364785873600354919891811220570524090368", "-11939217327959548337124292764155296695376934518436720017408"], ["-708463034104468717305995295689645597684095681535979661819904", "51293644009864677707320801805206203990664586807140797120512", "17128197229239050335561961284370275176610212892517261639680", "-7140965279504554533851230064361700261493414688950574907392", "3932063404740419677839665325825558562657138887022484652032", "-4539823772170150254364785873600354919891811220570524090368", "13020356281770880867553081888531419322969241180133199446016", "34242047959763748104043962508702837826287469970957115850752"], ["-1863176756959333655155559288651671088952960377026678418833408", "134896417594645828040009180917002936491089455713532522790912", "45045199862082915615470366392002839876142845814854094159872", "-18779922015048400058815195059405827083540769824538693206016", "10340877067585198457566160237699117065704747434607911108608", "-11939217327959548337124292764155296695376934518436720017408", "34242047959763748104043962508702837826287469970957115850752", "90052670073271459941288171478309167766023553108990490574848"]], [["18843827566578789512509967732145884495872", "123044583313208675863857013489980669952", "105325716858121867708606944868657266688", "-108300700782646868008589943839928614912", "43710826451588426834126988212252442624", "-17733855744424395419891686354557337600"], ["123044583313208675863857013489980669952", "910308532765270118189398654134438068224", "-121622511151723398282140145939088670720", "1353653492936790636746217433514115072", "3163431360746804967366544081238884352", "-2945550869010248092826195477695299584"], ["105325716858121867708606944868657266688", "-121622511151723398282140145939088670720", "27276077209309125394881417348948951040", "-5416450773493894248429541922577580032", "1319109445315427642731422503390937088", "-96014773850140932539594420529397760"], ["-108300700782646868008589943839928614912", "1353653492936790636746217433514115072", "-5416450773493894248429541922577580032", "3520195809856256998662728196519100416", "-1534602502416452123320298691224403968", "479349543098220533159351886033190912"], ["43710826451588426834126988212252442624", "3163431360746804967366544081238884352", "1319109445315427642731422503390937088", "-1534602502416452123320298691224403968", "1081344047869937037971160115793887232", "-626022791251564140066714031042330624"], ["-17733855744424395419891686354557337600", "-2945550869010248092826195477695299584", "-96014773850140932539594420529397760", "479349543098220533159351886033190912", "-626022791251564140066714031042330624", "2022246206814637759217421078461677568"]], [["5735420887596521087372372889256350187520", "16175862220927272563927464718872084480", "-120334512439113701541897772283992211456", "33799175360473899305833963061105393664"], ["16175862220927272563927464718872084480", "81632944804879834806441599050981572608", "-26192324236839003460374723819487625216", "6780323306395742223933484420397268992"], ["-120334512439113701541897772283992211456", "-26192324236839003460374723819487625216", "15607091294012155340708895378062180352", "-5588342917503598004964943153313349632"], ["33799175360473899305833963061105393664", "6780323306395742223933484420397268992", "-5588342917503598004964943153313349632", "4242069729221987665501494971306344448"]], [["675835362432228211990816148449382105088", "-116605208925905159428243270694709755904"], ["-116605208925905159428243270694709755904", "45057448865576147979436722616379899904"]], [["1468257105862636213880587694197316157566189514980092292525719552", "137744336265820857877236743416158209859518366902401551539634176", "-58859328655058738154946498615983061398821039395746641214439424", "-3172432614241603985622466741614551280381911697233635191029760", "5796091957273119365822768456802451344086631148648938621370368", "-4492562017178005913206373307976726462461332117309904295821312", "5537672271802596311819912144319915447205631481544414794350592", "7379142450178362812039071522207585686897595693145803412471808", "8668869084491147177943424402473137241343877786325212299526144"], ["137744336265820857877236743416158209859518366902401551539634176", "12922465757224545671351595554499751936953744744604494683176960", "-5521879735006971232880928777356321928715918411297885574397952", "-297621324665759891534947299536344485550696452653642095263744", "543759561184743352554772590143810917940355728824768263094272", "-421469081074630464959228392991696344949909752092133418860544", "519515954318460914308067672309078574391094549316303792898048", "692273223097109883539812760456482541395029501983457372274688", "813268747994222789156762980249115240484222187674783046434816"], ["-58859328655058738154946498615983061398821039395746641214439424", "-5521879735006971232880928777356321928715918411297885574397952", "2359546264677390156080444967894437214927391359772213653798912", "127176128167257880699602815572023318047966064337642237984768", "-232353094063621104527952775582150346098929482598327819173888", "180097329831722770209821307421408891763691103609361358913536", "-221993594261227882559763632638428707778996463777230815756288", "-295814247336718030049567462398036472966222545911585416675328", "-347516666171325714370497667800668270512108040555232782974976"], ["-3172432614241603985622466741614551280381911697233635191029760", "-297621324665759891534947299536344485550696452653642095263744", "127176128167257880699602815572023318047966064337642237984768", "6854609217771014007889402166367404870462452377949527080960", "-12523495433446907525307085843140074969787551365887906807808", "9706985382798442492631109295757865746597248338750450171904", "-11965133389718141657181918735738003738199225915922488229888", "-15943959733351129582880409588910027352350248601474702508032", "-18730645268066138393148102735170050754113680916298931896320"], ["5796091957273119365822768456802451344086631148648938621370368", "543759561184743352554772590143810917940355728824768263094272", "-232353094063621104527952775582150346098929482598327819173888", "-12523495433446907525307085843140074969787551365887906807808", "22880653424407205253764927399517548113343859971709009395712", "-17734838449848623552705973489590606263480755863075468345344", "21860515837756984188348448061892897542862201082235297202176", "29129903772488782688779678953512611608310813102416775348224", "34221228815202809022374218165638237956773385235840513343488"], ["-4492562017178005913206373307976726462461332117309904295821312", "-421469081074630464959228392991696344949909752092133418860544", "180097329831722770209821307421408891763691103609361358913536", "9706985382798442492631109295757865746597248338750450171904", "-17734838449848623552705973489590606263480755863075468345344", "13746307371917979550204031904881352059604356063676466200576", "-16944127845554382268802675845970698936106518942839876878336", "-22578644406791412945020127854666744547194539917218458632192", "-26524940233810227348121530293934055206543324758435321348096"], ["5537672271802596311819912144319915447205631481544414794350592", "519515954318460914308067672309078574391094549316303792898048", "-221993594261227882559763632638428707778996463777230815756288", "-11965133389718141657181918735738003738199225915922488229888", "21860515837756984188348448061892897542862201082235297202176", "-16944127845554382268802675845970698936106518942839876878336", "20885861248309387784178717957803318033066497370820131684352", "27831142361150733194600402781752811880777462886681003687936", "32695469863821355656087957101978640930476831919239241662464"], ["7379142450178362812039071522207585686897595693145803412471808", "692273223097109883539812760456482541395029501983457372274688", "-295814247336718030049567462398036472966222545911585416675328", "-15943959733351129582880409588910027352350248601474702508032", "29129903772488782688779678953512611608310813102416775348224", "-22578644406791412945020127854666744547194539917218458632192", "27831142361150733194600402781752811880777462886681003687936", "37085972942070406946106560835205820648525635104553438281728", "43567859880251865672472379609987203521661344617306680983552"], ["8668869084491147177943424402473137241343877786325212299526144", "813268747994222789156762980249115240484222187674783046434816", "-347516666171325714370497667800668270512108040555232782974976", "-18730645268066138393148102735170050754113680916298931896320", "34221228815202809022374218165638237956773385235840513343488", "-26524940233810227348121530293934055206543324758435321348096", "32695469863821355656087957101978640930476831919239241662464", "43567859880251865672472379609987203521661344617306680983552", "51182651120148587226330936696768461550485122550288930045952"]], [["54421504145869930156444266455808316801024", "1178262225759039406619539587829130592256", "-274130328525773452005976305146802470912", "196420170856033324936831398149214961664", "-138787223429882353824697074652454846464", "97476054869019396238155962915600990208", "-98345775536832897168339141296453058560"], ["1178262225759039406619539587829130592256", "1572985254203496276168557863529850339328", "249117687540953902930553895827454033920", "-67897190024800744326781005956114284544", "-5225395431098682127302826048962428928", "15485723861603233683041003612634349568", "-60400290190854918096403776322825879552"], ["-274130328525773452005976305146802470912", "249117687540953902930553895827454033920", "82262447637274397159017470464268173312", "-22826539200902223395395514933411053568", "2202216660682096887178857094756433920", "1090212308899090132075467698903973888", "-11609545667057232663274633412340613120"], ["196420170856033324936831398149214961664", "-67897190024800744326781005956114284544", "-22826539200902223395395514933411053568", "8157530069861768124674984843314987008", "-1858487331707528067845740670476091392", "374774092711601242058199268260315136", "2889535915854878826629642919910309888"], ["-138787223429882353824697074652454846464", "-5225395431098682127302826048962428928", "2202216660682096887178857094756433920", "-1858487331707528067845740670476091392", "1517397619006058888268125397728624640", "-1314720758864368076629997880296341504", "1002082369268219402238557611536416768"], ["97476054869019396238155962915600990208", "15485723861603233683041003612634349568", "1090212308899090132075467698903973888", "374774092711601242058199268260315136", "-1314720758864368076629997880296341504", "2455938121783371553904466357534064640", "-3563500021492959395196189348521312256"], ["-98345775536832897168339141296453058560", "-60400290190854918096403776322825879552", "-11609545667057232663274633412340613120", "2889535915854878826629642919910309888", "1002082369268219402238557611536416768", "-3563500021492959395196189348521312256", "13102076224237716190840616905009528832"]], [["13494579956208591387356702911407725740032", "850579054828821644351713016446797742080", "173957329719063558538322314542977122304", "-168156766122439841007071171408765648896", "80472974139882546257544241943351918592"], ["850579054828821644351713016446797742080", "986511225962979884822482235668138295296", "-91612725961603688038112253756856860672", "-4054581852338802188493826662506430464", "-4114581036539723462827542729304571904"], ["173957329719063558538322314542977122304", "-91612725961603688038112253756856860672", "27153737527001215148613762344774795264", "-10428645540864563209174426695313129472", "6130899931745127345752772518332071936"], ["-168156766122439841007071171408765648896", "-4054581852338802188493826662506430464", "-10428645540864563209174426695313129472", "9369912127772923771366544425812492288", "-6840854078321220825387795376741810176"], ["80472974139882546257544241943351918592", "-4114581036539723462827542729304571904", "6130899931745127345752772518332071936", "-6840854078321220825387795376741810176", "12372434483306895163541319787032346624"]], [["6285128012436952848953903810169790267392", "434750347309933113226365491470844035072", "-178389683729620065110958197253244715008"], ["434750347309933113226365491470844035072", "149387636680532476783958227240827748352", "-56613362413621517301402236294094913536"], ["-178389683729620065110958197253244715008", "-56613362413621517301402236294094913536", "45698306159576757583635787305820618752"]], [["967172260776588986859134996473538674688"]], [["6949534165019641670319410153507669909427302216277306554449920", "-435092622532788868395092759979236222205227547176699149942784", "-1725763842353664348733851980910946954602420152409564790128640", "-257621565647602737285700425622353786564220587452672916848640", "184946189927990095200517787572063792631868316381758697242624", "-85596109521989599076647349097199399742741997225086212374528", "83944387603018152290283289086768749843716593725628259237888", "393040036414052350137444226293461331589168509846551451926528"], ["-435092622532788868395092759979236222205227547176699149942784", "27240040222454947222986953486246624271015067610841083805696", "108045675898881783534797782599719154411832019248022070231040", "16129029652493507000046977076475153123542747020247066214400", "-11579009598694309299865315474104969160290072808577990393856", "5358954267465064953491701787491536180570110504002157281280", "-5255544167686363278464271932029411544755121191339102830592", "-24607234980517509796347759342324605141335675491538633228288"], ["-1725763842353664348733851980910946954602420152409564790128640", "108045675898881783534797782599719154411832019248022070231040", "428555464129712025026236989919207075474466433603884766199808", "63974645270906026596709903254967070141594628373223646953472", "-45927315382569484016672530769670917869494706529332027719680", "21255909727407800252980023305549570864643023294257403265024", "-20845740945199090088178858009823220855787265496828289744896", "-97602841763829511619738777434872033010855589182165150072832"], ["-257621565647602737285700425622353786564220587452672916848640", "16129029652493507000046977076475153123542747020247066214400", "63974645270906026596709903254967070141594628373223646953472", "9550117966293141679588488483972668053950861733175884775424", "-6856017378781105804613469626137980365476828285333634285568", "3173076529272133268590739473973327916099204184742425526272", "-3111846642969576428062823312202225648340299710499886465024", "-14570126160807610946659310043780069244685352850241708097536"], ["184946189927990095200517787572063792631868316381758697242624", "-11579009598694309299865315474104969160290072808577990393856", "-45927315382569484016672530769670917869494706529332027719680", "-6856017378781105804613469626137980365476828285333634285568", "4921926039453251624847865502627093749389908176276830552064", "-2277947550561640727811845149481872648964921835206995869696", "2233990694104708110129869894600991030136224042740552302592", "10459874791295744295787939197940512911636763163331911483392"], ["-85596109521989599076647349097199399742741997225086212374528", "5358954267465064953491701787491536180570110504002157281280", "21255909727407800252980023305549570864643023294257403265024", "3173076529272133268590739473973327916099204184742425526272", "-2277947550561640727811845149481872648964921835206995869696", "1054271234779911447979414694073993234918011196219936735232", "-1033927285542595740770856219761501463213963590660054319104", "-4841000447593154582116160203051372412028760531327422300160"], ["83944387603018152290283289086768749843716593725628259237888", "-5255544167686363278464271932029411544755121191339102830592", "-20845740945199090088178858009823220855787265496828289744896", "-3111846642969576428062823312202225648340299710499886465024", "2233990694104708110129869894600991030136224042740552302592", "-1033927285542595740770856219761501463213963590660054319104", "1013975907265121196942766437980899091471828964495826354176", "4747585144097543802917710414261877495461856520492269174784"], ["393040036414052350137444226293461331589168509846551451926528", "-24607234980517509796347759342324605141335675491538633228288", "-97602841763829511619738777434872033010855589182165150072832", "-14570126160807610946659310043780069244685352850241708097536", "10459874791295744295787939197940512911636763163331911483392", "-4841000447593154582116160203051372412028760531327422300160", "4747585144097543802917710414261877495461856520492269174784", "22228895715332163524975109577497148697382479431485496492032"]], [["125184679349149116481005254188083991019520", "10817999193966411605159795533800166916096", "881881007059279814397717205206461054976", "593304425202130140399795003228023685120", "-572873302425827661400191516701435625472", "74614877666798974361255414950204014592"], ["10817999193966411605159795533800166916096", "3294804595828522483809522296256481722368", "827680820303159620491786138668509429760", "-90406801579629548582621605554445877248", "-31124568281798960215160755192974016512", "11537192075660150375783741853924327424"], ["881881007059279814397717205206461054976", "827680820303159620491786138668509429760", "291360663502651691398852113775177236480", "-52382813014049288084156104850708365312", "6016329989222840990379698276158930944", "1882947432343896570421268230000607232"], ["593304425202130140399795003228023685120", "-90406801579629548582621605554445877248", "-52382813014049288084156104850708365312", "17311221544673263449222996416543064064", "-7295458558350385412992207653032689664", "641032528673689490621970572271157248"], ["-572873302425827661400191516701435625472", "-31124568281798960215160755192974016512", "6016329989222840990379698276158930944", "-7295458558350385412992207653032689664", "7298098320677704550372943988474773504", "-974339431500731402130131567620653056"], ["74614877666798974361255414950204014592", "11537192075660150375783741853924327424", "1882947432343896570421268230000607232", "641032528673689490621970572271157248", "-974339431500731402130131567620653056", "8712152318689422492254492896119488512"]], [["4807722216638044028940808312418911225634039896600102016821231616", "4050867860773443131728457871137385233362159573770470626959556608", "-149981005278885812157147558656945896751715709898304088245796864", "276847060671016980359740164516910669833147431437213581893959680"], ["4050867860773443131728457871137385233362159573770470626959556608", "3413161095010624131248012906904069688006228718230816703847071744", "-126370286517007214035836695853099600100785836506181782887989248", "233264487815197258737445002099619385676463419000553168567271424"], ["-149981005278885812157147558656945896751715709898304088245796864", "-126370286517007214035836695853099600100785836506181782887989248", "4678785697438868538816983803851838946720809426786178977234944", "-8636480769261100641569645042337616560996069936544819114409984"], ["276847060671016980359740164516910669833147431437213581893959680", "233264487815197258737445002099619385676463419000553168567271424", "-8636480769261100641569645042337616560996069936544819114409984", "15941914184837777603431670454759840398772315753042682102939648"]], [["6299626302904265336862818160736872959499118215701423435167039488", "817334413346440111434285514832975599514518219812336806337183744"], ["817334413346440111434285514832975599514518219812336806337183744", "106043678008708300859605654469841200489937486435662757917360128"]], [["508841930024809740236701692491061004755283478221679461243289600", "201906295468677760280386358848879424404549714839995979753586688", "85431233349019463429691876486052800821290430797397560725078016", "20969173922774235807518846775778377145454930876019511612407808", "-6594544256088196227675922438386798532185815895104659243663360", "-2472432422452940108793606065610062084218386949711752033468416", "1821689697613873111508848780207087259383121620079543945527296"], ["201906295468677760280386358848879424404549714839995979753586688", "80115552088833087001528155052520453059572185138150311595081728", "33898746988047273818223103157620899093299774957108506774208512", "8320478278154708354502039265893797104997829854646591452872704", "-2616686877565486405309282402297652193776463016229255149256704", "-981050581247859093185505243797088588143198779051200191922176", "722838658993254483934986271745791665139654478630846977802240"], ["85431233349019463429691876486052800821290430797397560725078016", "33898746988047273818223103157620899093299774957108506774208512", "14343345547759322130280682294207385974304284291915392477036544", "3520587209559076082065216920745228946693247251802482272108544", "-1107180866845697618904400207432190946067127611734612443660288", "-415105239483624987937178917548862846083447030112210269503488", "305849790403018565642685093050510581781858177728777742712832"], ["20969173922774235807518846775778377145454930876019511612407808", "8320478278154708354502039265893797104997829854646591452872704", "3520587209559076082065216920745228946693247251802482272108544", "864131332459406713605861012480368097320573488453593405063168", "-271758550716531885092024507173641570871515141774504676556800", "-101887958557569952872709418535606106865261140913957864734720", "75071109216036532898408394393450085427889572698905806635008"], ["-6594544256088196227675922438386798532185815895104659243663360", "-2616686877565486405309282402297652193776463016229255149256704", "-1107180866845697618904400207432190946067127611734612443660288", "-271758550716531885092024507173641570871515141774504676556800", "85464682408121250580560711503593053697131038670943747571712", "32042495061793148333173722174650848077674703228908729270272", "-23608929655598308458493245031138951085750121474743758487552"], ["-2472432422452940108793606065610062084218386949711752033468416", "-981050581247859093185505243797088588143198779051200191922176", "-415105239483624987937178917548862846083447030112210269503488", "-101887958557569952872709418535606106865261140913957864734720", "32042495061793148333173722174650848077674703228908729270272", "12013400867531620968716282575795541943660901527765567668224", "-8851480992946924211969434502871710360638543585768657387520"], ["1821689697613873111508848780207087259383121620079543945527296", "722838658993254483934986271745791665139654478630846977802240", "305849790403018565642685093050510581781858177728777742712832", "75071109216036532898408394393450085427889572698905806635008", "-23608929655598308458493245031138951085750121474743758487552", "-8851480992946924211969434502871710360638543585768657387520", "6521776525434373839656525964901127208569471353563864104960"]], [["339904821208459767316194060066542385137075415125873785974231662592", "35449371055545974988308469036191663517166675156144361286769049600", "2984436015215136116618016942693004208020289776788139161222643712", "1130653451474615822258754029656076985519298890579677931263492096", "-35758553384176286136906543059126905288863732311149786641203200"], ["35449371055545974988308469036191663517166675156144361286769049600", "3697087625194603305800845615862009049668681860750135810940993536", "311252954043898938674864979385334042687788131755071423140331520", "117918167780198115765948834383075049202787485248480248871256064", "-3729332884477677188409627697843123525253384354005457399971840"], ["2984436015215136116618016942693004208020289776788139161222643712", "311252954043898938674864979385334042687788131755071423140331520", "26203977623049733372599547855057890577791587796204849591222272", "9927375755693339433207190096027921445620604832816173078806528", "-313967640094987574677320337828236908037286878109997406879744"], ["1130653451474615822258754029656076985519298890579677931263492096", "117918167780198115765948834383075049202787485248480248871256064", "9927375755693339433207190096027921445620604832816173078806528", "3760985863002652727942259390135323670746363209995653058920448", "-118946626469774713355204155215161538678675729672775695073280"], ["-35758553384176286136906543059126905288863732311149786641203200", "-3729332884477677188409627697843123525253384354005457399971840", "-313967640094987574677320337828236908037286878109997406879744", "-118946626469774713355204155215161538678675729672775695073280", "3761859380466948407346942787674970807974603062245310070784"]], [["59863860666312091849305642313563638837687432380822898952445624320", "215940474982372420279559771902235947488729109842807329027784704", "140970055751578433684189034629501686202095451991696517648875520"], ["215940474982372420279559771902235947488729109842807329027784704", "778938882601225728804859308304570710146598959205083271659520", "508506141409250543900250732946964456623902918076809693102080"], ["140970055751578433684189034629501686202095451991696517648875520", "508506141409250543900250732946964456623902918076809693102080", "331962496194072794165816321925224204175461802475391134203904"]], [["274067474930059163660265853623801237548419074423107530096902144"]], [["618296272008002363645091140340853459476100025283863541512591638528", "3697286854461548413282130183059178082122694463707747161674350592", "-4126558015694993599953244664065363406332467891398383624876195840", "-755216841273094956048024909242340418159626534463617855207243776", "-95480394074729240023482012558048906235861579165936125061627904", "-39462493892921625258948451027028933332437216848225539855482880"], ["3697286854461548413282130183059178082122694463707747161674350592", "6473079100060010220194265470707153389751806259849080385359052800", "451518790709241875010531554888451504104255155859402683634941952", "-100537470684456610061695436569882758003826828689592063306498048", "-19717820679059535492413775723984749597442450079508581232672768", "9229842920147339271140452315031695546386495013589064701968384"], ["-4126558015694993599953244664065363406332467891398383624876195840", "451518790709241875010531554888451504104255155859402683634941952", "62692502447692400768776397458896797604886727800386349839679488", "-2047689303553928313707060703060308622396355357175842034679808", "-776131063864537528639612613839413289860557182596403383238656", "962119436396817403971327198688154852614415261277464798691328"], ["-755216841273094956048024909242340418159626534463617855207243776", "-100537470684456610061695436569882758003826828689592063306498048", "-2047689303553928313707060703060308622396355357175842034679808", "2351718351126378435846656782329558630009247444392434326306816", "401621720816354370803314430505930805944738646210403498983424", "-92695496889011663559721397449026504496315898564474291879936"], ["-95480394074729240023482012558048906235861579165936125061627904", "-19717820679059535492413775723984749597442450079508581232672768", "-776131063864537528639612613839413289860557182596403383238656", "401621720816354370803314430505930805944738646210403498983424", "71573612219313975170658596327071917442573963570802516295680", "-22001129984736691765212228880202047922837371952028878635008"], ["-39462493892921625258948451027028933332437216848225539855482880", "9229842920147339271140452315031695546386495013589064701968384", "962119436396817403971327198688154852614415261277464798691328", "-92695496889011663559721397449026504496315898564474291879936", "-22001129984736691765212228880202047922837371952028878635008", "16408333601040140407016612888062693325636126277250402222080"]], [["190770850249484700388748879754526861267428493866019570626785705984", "-4569129919346825960893422877760637239724659784313776610167750656", "-1158177219929586406262303823371668631397094996166324298526490624", "-515504115414462641005276102147768510218472586352877678767374336"], ["-4569129919346825960893422877760637239724659784313776610167750656", "109434686654528468569427819567083381733860893376078903618043904", "27739364691018859330042831851984517818960749592671382365274112", "12346777687504712676828898005444276311845054849900537293307904"], ["-1158177219929586406262303823371668631397094996166324298526490624", "27739364691018859330042831851984517818960749592671382365274112", "7031338755421041090849546905207348828325394403338836387037184", "3129645448831330021728902411417032340089393282551615722618880"], ["-515504115414462641005276102147768510218472586352877678767374336", "12346777687504712676828898005444276311845054849900537293307904", "3129645448831330021728902411417032340089393282551615722618880", "1393003662046452682942262186700981885851851735342355295764480"]], [["8077064301305394848473815878957545816064", "-240476794611064702294682873879137878016"], ["-240476794611064702294682873879137878016", "533756027091816853885366330865160814592"]], [["218900429657494763831186215831415746718520312257261202969068568576", "-4947884195394898133929076160147135739580888061858460593985421312", "557155878707577157403032128016281906040226974497472232642576384", "227719227885889388081766028233233396709791602744008463645409280", "71229932287696966778319431846048934187747121460018632191901696"], ["-4947884195394898133929076160147135739580888061858460593985421312", "895403545229764062635903124059644191617711800881832542517329920", "10708520632404529299321713019266109684731996548725539684220928", "-9270559500246470196765707897677853701770280754859267661496320", "-9165967833850175626049098113333459096969960346023202773794816"], ["557155878707577157403032128016281906040226974497472232642576384", "10708520632404529299321713019266109684731996548725539684220928", "2111071916547644357465261492875672481107299159714415616458752", "456979554079591770429944471911277825789889166633280460554240", "-43404949816998570023209119244108086458594491771025298030592"], ["227719227885889388081766028233233396709791602744008463645409280", "-9270559500246470196765707897677853701770280754859267661496320", "456979554079591770429944471911277825789889166633280460554240", "258591501014293014496000530486327087920318717697171772145664", "113861025953670376332316056984688158268711197592367778496512"], ["71229932287696966778319431846048934187747121460018632191901696", "-9165967833850175626049098113333459096969960346023202773794816", "-43404949816998570023209119244108086458594491771025298030592", "113861025953670376332316056984688158268711197592367778496512", "96040156266124388006324956552617018587490733517439865192448"]], [["672963143127368832796544048485686950874527278399626970780401664", "-247551870780200751914910330673825444266405180499139002349125632", "34052562419515204657000753715822337548846419783769330840240128"], ["-247551870780200751914910330673825444266405180499139002349125632", "91062830635850505089786634907899547296905741795012782418034688", "-12526355444424511281827359153996974914055332551402957802831872"], ["34052562419515204657000753715822337548846419783769330840240128", "-12526355444424511281827359153996974914055332551402957802831872", "1723091404302227987061934207287076065898659062717735260651520"]], [["384779659130493633816727928483528835072"]], [["2942126698908015553755098098530524933447893221327187697754701824", "297031178090429690042327243362632798543348893362210263462313984", "53880042527721403854819566999255698262117491558349047519510528", "-14677075176954285422762755240757618279015558271130287355199488"], ["297031178090429690042327243362632798543348893362210263462313984", "29987668712749395374624740819419526197182917893280796432662528", "5439620432903696055736435282579265285154216431806561709457408", "-1481767910386252475577605138534389966547792980812578231943168"], ["53880042527721403854819566999255698262117491558349047519510528", "5439620432903696055736435282579265285154216431806561709457408", "986721266581262921943169144167231210039752215034496425132032", "-268785649173562374385460250615065739795876299301987675013120"], ["-14677075176954285422762755240757618279015558271130287355199488", "-1481767910386252475577605138534389966547792980812578231943168", "-268785649173562374385460250615065739795876299301987675013120", "73217967067808653508750761119673146371752439672027593310208"]], [["433518995576517299783774583629870530560", "-1286242935090339508933283953411883008"], ["-1286242935090339508933283953411883008", "63137571899364285363555133999468773376"]], [["916106986216496916007549097943677009920", "42010315563481280389721941433645006848", "6817738482650950284915791807752699904"], ["42010315563481280389721941433645006848", "30163947447354075515670345729020264448", "1750459189002518971332762814721818624"], ["6817738482650950284915791807752699904", "1750459189002518971332762814721818624", "8063674098781006381022791798735503360"]], [["59970070700495100324489294421094825984"]], [["91132001655916740956388612796122660864", "2999352951029527695063339034556235776"], ["2999352951029527695063339034556235776", "8107727172093113670893925285176016896"]], [["10122450350252251359566763844918312960"]]], "claim": {"K_lower_bound": 54600, "sdp_bound_num": "15590337368803382534109652663640247062026699206978995201551082979328", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 250-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.156555505193149, "theta": 1.0, "seconds_model": 0.01717996597290039, "seconds_solve": 984.997368812561, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q9_n8_R2.json <==
{"problem": {"q": 9, "n": 8, "R": 2, "lambda": [1, 1, 1, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["353851738767305833316188595256653452608012288", "565500744779609628153455406026536469397504", "353367071708990750138142149842666442142515200", "562811035765528212014345299473544666677248", "986654622260999381016115987704356836179181568", "561307655220996221741840729817428988526592", "660677378774148758111118588740412221763354624", "561537254804797850815914127381002339745792", "1148106010767725878032892864248386970793803776", "561115798602379247291583669734288306208768", "1009890031459087993128181968639426753105756160", "561187965514643911398677972002866607423488", "1026047007944969804066052593276309057270972416", "561178097297566992507481448278499283435520", "1023451817809594625259723493683169885249601536", "561179652903752793139328815557186544467968", "564598443602650944310457141929631031492608", "661591900335081278131656826399151968978206720", "100337038407882387047221660302726859207999488", "565080679966574797654185434410839500128256", "1306613421117945648542533812009148839452737536", "269699430985451655349122237396653282647080960", "562157825766930982742831807767832961220608", "661068663015399704252498718614848745703997440", "778611187476727513502698745302645671519584256", "561464972916396770416690231111446874292224", "1150570051267930768749181751697528523057004544", "639336726152011321095643290686717097435725824", "561334113399897917465715702697141471281152", "1009731326803059667052561425779556983880286208", "1135861175717020164422372119487658123012866048", "561153382594020104175261786405639095844864", "1026040111405419919390827268831512152672043008", "1009730618162520948951594574408088129695121408", "561183057010616027848437451890427445641216", "1023451115369614988033371628703923729869045760", "1026043098049525878175320343671472508909912064", "561178875789974416364365377715075859611648", "561916066797316293967347260563688393801728", "2335546905799369699469949281190898554466467840", "84562571339038241121873574964842410618650624", "564734963439017294243929507994262801743872", "678549709843916936352000343886817640742649856", "238785366727460768732323491231369015070818304", "562381782653889325754487598377740911247360", "1151477618070068835084468866810759886470643712", "749023338244039646428969536121208029377986560", "561261950220893902435670749033092582735872", "1009958098097452921439066478143408654396686336", "634858754596279578131782147773934792492449792", "561372244399627120478120776642659994304512", "1025995211845645789590566754834862603933581312", "1135805253835719096226648952546202841335726080", "561148439117498009572432697231027369672704", "1023461655963426222530031148295728531177996288", "1009743770541222453640821365683460314088079360", "561183830284627878430870838236551390953472", "560988508948876777779744535199450507771904", "710201290830104310396451527849829060808015872", "79509679642533020504349281250285931026448384", "565047647266918176797169235434564868898816", "1155711911115452133220694956225175924718436352", "233951834989702152131653609426700144490840064", "562189407633985234904088348300030322409472", "1009542835701637139247743360612345822167695360", "742282096183186160272945306805172307270565888", "561300415558543012798155358789389724418048", "1026370549843435683763811928184452843885821952", "634895317473744719905351203431940446895472640", "561367254820242223466255664116677388271616", "1023398110129144635234958059455582826297032704", "1135798650971154631597560938187929785317982208", "561149217969850412845484912336918737321984", "561060386186073246708625642704039806238720", "1163828055238899073057749146649169241887997952", "78596248584995507450093138518998258852823040", "564872475594850421887108610086035970326528", "1010866051696537860541249886228664592577331200", "233187522691625223456740766908503507811172352", "562228596118923037868375314823700061093888", "1026263539518611429262696396368932732191899648", "742500569930098619384450095703444709898715136", "561295330947967057603062186999517972267008", "1023796710205615617793241899260157438948540416", "634902930541146961981228948603940187108540416", "561368026715410565664572973912867953704960", "560841697488001378206143415780303662219264", "1016679755487020250494381226883892860600451072", "78507473546977125466379172659358072177688576", "564912159425418309670642244431576001675264", "1028005883895367351117982299225263076494278656", "233228382003850436789127903408537015523737600", "562223382501151766803707235421861598724096", "1023649060106241546748376846775003459723722752", "742489319475605811488984756126427760421765120", "561296115024941529677513241449838694891520", "560876290961153019659439093266176949616640", "1032806025578775609867141406489945821576953856", "78505103674209944063797658514271967853412352", "564907258376151322534187839309327699542016", "1025289508381444824003188353075993545262759936", "233222459072048969323169797422095124865744896", "562224197141900467732071368488198487408640", "560871338729723605721525796686320357081088", "1030263852237879908523298719874909187117940736", "78505591719255856528542019602941517800407040", "564908020793606269897567780123014458245120", "560872115202948779417934967819560051277824", "562393729949729136108442680501213868326912", "561229470260471250818213029750659923050496", "561536972308162270393956679748189652254720", "561115211305998240014829150612396168970240", "561188014529359841121781039277280925319168", "561178099360575786904083978311057323065344", "561179653114945185183265915491337323413504", "395245953095402526930355207361481291893571584", "91033444703816550774571148330241729574731776", "565406111354778918547680873095407859662848", "1378506265349346109417933540522784896787152896", "272634310976573723010363938732480409626476544", "562145212238704599205294736730623519490048", "690525429892825601644065791530683489090273280", "819800810098070864483215833128688864251084800", "561444631160829539269885630523911413170176", "1154675864011810768013167337122899590419316736", "640602465390463109403214041984587206875938816", "561333139603634849150275246008745192325120", "1009578389776606645275867234697902687961219072", "1135667647954601341784204212135888133688393728", "561153429836204706148736183207706230784000", "1026061744641881756212140736139585691087536128", "1009751569112686040325365801298103344998383616", "561183050539297915247406965662658689236992", "1023450041334004172165178824075359216027566080", "1026042018567008821359835836400734344723824640", "561178876112889077601429327740337626546176", "1349340095157113423412118091525807781386911744", "82382497945594775989278326810565938778210304", "564834784938399603857529659086467737059328", "695434980809159106698058578956527918064336896", "240843208343445169724473558761700394281205760", "562370465855426419648950576028124457205760", "1156747331270222994378470173953361334369255424", "751249581236536931013612877022758191815983104", "561260703919128077585534988490674221875200", "1009761623054118619215127862627881115405254656", "634781114460412222769668620462865107363299328", "561372305113382553308543188723048611053568", "1025961899322838250331579456809477692163358720", "1135764429127133950117218430698696365454655488", "561148449082708558543228782987049271558144", "1023456034329629415050089196388693830138855424", "1009738298595454057254596280097120092803825664", "561183831974804518797552204821248281149440", "673194179048459022239565798723339158594519040", "79023341005553239663938519314889646700232704", "565072361806235984650662468249131025432576", "1159119275479381447602074975567559545021530112", "234091135364104882090221358880591435882561536", "562188603727455797744922159675819354488832", "1009660092644069447741883647405274753442775040", "742345485151032934892852672277239306823663616", "561300379315110584630652101737751183884288", "1026372769855161083219406456387060384976076800", "634896166949101640867659056058033794753495040", "561367254156132009154757497847718812319744", "1023402005971761914885577445301700712609087488", "1135803449576907343363519717021016198188367872", "561149216798552525964075382885308019245056", "1178873453116619747939820302979494625771782144", "78664047973313772277822607502271790125678592", "564868976579852972003505538864219271725056", "1010700883572677645121813652093329041438801920", "233178732380956482601422551829979799551475712", "562228647220685686444130062803020432801792", "1026150912634045321651322669958602654117527552", "742441613519819057499292512863829927626014720", "561295364642141312087242146076891220541440", "1023790450795739589878149546072379912871739392", "634900523288875929580653963686375051522736128", "561368028597342533907369939879043153264640", "1015924755773415774449482775490242026273767424", "78502968512189935104022011164753951943819264", "564912392697676196897939558318655047467008", "1027894581122215626355138934131462678075408384", "233222652540600610186202960966304165552717824", "562223415796199611843319463481026463924224", "1023667625766179687470238829355179944284520448", "742499087044078921767853231082229698526183424", "561296109443011458019843056415226539802624", "1032265984316443805625545796320391934041391104", "78501981946083745518505377619655412984840192", "564907420024397991811608283357435754708992", "1025409904326571011263327082403943795442843648", "233228688098553231650045533666589936512401408", "562224160943708852416906306320884167606272", "1030214125481530688450442838551722087168344064", "78505302974733837927291673261625523816103936", "564908035744586248598060261393666844655616", "561123288394372583460112828809912782946304", "561524684160971729462517266314926447656960", "561114995623973028293548030674084070162432", "561187944497507473864115661643183374204928", "561178112792364200937735252448973145767936", "561179649945887039859394299868237476659200", "271473777605783392893814421424742485257617408", "562150167312152598677396720738872080728064", "826729921739607208544968808591223858411864064", "561441408482691580068536744140084774699008", "641239537183680356653827165761804021343977472", "561332650928247339767284218021749440118784", "1135899513709606639206394190449026379611635712", "561153373237219867731007800836654563852288", "1009654872677787884399996998644537046859776000", "561183080409082797427651997128928371146752", "1026048041956666184353597898343603544392728576", "561178874311071867585314667238041172574208", "733559425063789671701734334440979428144054272", "245257576231939667012360098416363501674037248", "562346831789351469119484605909477921652736", "1163533513359391827662622770693095030465232896", "754106018931685600487309490902949956723671040", "561259115605911114782050605922324070793216", "1010245564550323521906826526948614321507139584", "634972331173412090261923254197598966444457984", "561372155610729310101024787815385805094912", "1025923668685178317033576848376826553843056640", "1135717577587237180402964168780001978185940992", "561148460519937231865019326811260621684736", "1023472804155726513965055958768572665755074560", "1009754621886948759156866694034455783125549056", "561183826932914620313659050649688918196224", "1170253765601246254904616943617494150402801664", "234541814453050794918765215168643070934646784", "562186009403354562590731159230556384788480", "1009756315090147038460272889546965410943860736", "742397499982598830585426597943698785229078528", "561300349579608496017791263563942249627648", "1026209519901332118489967770986760344390598656", "634833696506620636747026905890640704399474688", "561367302999555561485263961426624151289856", "1023386923369613481280105650714889624542511104", "1135784871985200718545767789442821524830552064", "561149221333234945928070857226091258445824", "1012711952483410310850357705698604977437540352", "233285612089947955782798777060400644585684992", "562228026145994130205385390977827219701760", "1026239805873913011884834237130298212101390336", "742488146457779344004711287087282192321085440", "561295338047659570848873418525670641762304", "1023825247078295060620500412852294906848215040", "634913905148296053277160464603700363576475648", "561368018135907215152057291874619877228544", "1027608163802611057065473753842598057273720832", "233207904404026729684242839052706449771724800", "562223501508091143073572893212928666238976", "1023673279906508071647568349131929771451613184", "742502061721248634765552739448860104663760896", "561296107743084100900523175000991944671232", "1025333559734882803753211659966579859469107200", "233224738325158066778624078780458297483853824", "562224183896453239464994916248494433894400", "561503975406980699991539283046451692699648", "561113993829119435936359059423752831893504", "561188072763422404916132017942620343894016", "561178000545458293303028831158105200918528", "561179669052105501346185229732298398629888", "795487092970234957584206088316461420615041024", "561456383730554194670046419764989550133248", "641967771857929612010017808943901821842227200", "561332093514066141164541370565967155822592", "1135771034519315372078449776790045654289219584", "561153404596440969403338637605647786442752", "1010052783412587112292290948466143143124795392", "561182957530078651493038950111318462431232", "1025993739594801387615238166972093373054189568", "561178890555669114006928543390626247344128", "756923174561409597758110711984926944531578880", "561257560885706731695917076359468571164672", "634779016781124993031768594974388348388376576", "561372306753951478318872075709710268891136", "1136067896505096241715973286373635091175833600", "561148375024204125169803360332970654171136", "1009671027794936925951406739882418637537017856", "561183852754931199013045128219543746904064", "1009188715860856043554872114320860555927093248", "742090635739861784277247126564684556954238976", "561300525066061054112143528858815247155200", "1026466907120034466758935457977813989526077440", "634932186770107854143060904230649712856793088", "561367225997883865465499265572606331322368", "1023357648676807012268004867137705041490608128", "1135748813837357806142857042741036070534643712", "561149230135243599542332879648806869663744", "1026230783616857903504894083212119869373808640", "742483423679156224293605259404313675276746752", "561295340746667747167020067186718583816192", "1023675373177189844616845011902446040359370752", "634856264591202811824301606048272775150305280", "561368063200275667357464954410080908869632", "1023644481244523850706887855374746189509427200", "742486910478352629074766929159065259915345920", "561296116401648161738886873385770619502592", "561112094010811828638729604905587565395968", "561187664416837880525381687296001249902592", "561178032539116582591733060934809275072512", "561179549244937662676049024254447397634048", "647981439626243408971432600562657370931462144", "561327538393662331479697623564184107089920", "1137088231162969749924174118297450190836072448", "561153083431139645944869485499304216887296", "1009837924705523613690629722260647441980194816", "561183023868664772055399015655744250839040", "1026384154734042195352191423844630163942801408", "561178773800918158107654242164597105623040", "635945803041822190102266566381784370637701120", "561371395897575060253697547478627203940352", "1136105014062817365128367953510083794441338880", "561148365968712424803321615069372494118912", "1010097678562559189049554793131773727795576832", "561183721008307476518873727497005839679488", "634841833867608849634192306819010366598545408", "561367296636696378349146121313913472548864", "1136140172740638917662423059352537000342192128", "561149134632097178071102484633813398847488", "1024601753628043465804997027128408739757948928", "635212442054866070631272205485275360954155008", "561367784865661488656182334957886589894656", "561185882899855448053856115760887100342272", "561177512446821904329389813727216061644800", "561179593613221360592830045508170076389376", "1143704549126964988246923910755337259156766720", "561151481404172432550970519333258674569216", "1011526549140652303995239127089749916221702144", "561182503258367753594678442994551052304384", "1026260706615953057779531368966050139487600640", "561178810708817926622346437546679765827584", "1137782276233193150703952270863174353280827392", "561147957387493000284048678050481804673024", "1009949758963419573685399710886346318938112000", "561183766672180062584320258713878190358528", "1136102120261156081888143832044236220743548928", "561149143915138509426470591600955664367616", "561176088679206473259440596505635915300864", "561179101382976225038442485486290231885824", "1015759555048188657265377927338387545169854464", "561181205816488462167939643554618207633408", "1028011830734015219939399073860674481584865280", "561178287995891548689271025071411030917120", "1011565786115860110415247270689751316463353856", "561183268517097634963854588339099657043968", "561177618377830083585377848595468452364288", "1032840521169586232809428937199161256697659392", "561176855812627700811572291938909748723712", "568121992489321267923674336135674935115776", "563076602272551473680053598629557490941952", "561372655445274287549480126732667979825152", "561552211799988393162036373776015604842496", "561118802169170668972900543907253052243968", "561188008276820108877415465412774848364544", "561178098790070658503698044459424478658560", "565775116181647207487083892302251034673152", "562298252580300986706976495125010520735744", "561479719568966458308942969138843544977408", "561337650429194495063694494407648625033216", "561153406208878018201853015513209040273408", "561183054638256862743681050018892618924032", "564999453015157460847672735325380753227776", "562408344289444035219591509380069635129344", "561265733510339021905961614666125753188352", "561372215148874110440517220315166704402432", "561148439557897852512704569556224903741440", "565090817884938947242427795679352182538240", "562193886731558653157758305695288235393024", "561300324364335125898442789564814024769536", "561367250750423398823287020708105302310912", "564877299575034614885526926476160297598976", "562228391932929436574353258396819952500736", "561295331795385362121511902225076693499904", "564912443786009482979066010277035064164352", "562223380722420867240392917889081229180928", "564907248056480185485621962228572293693440", "330064364323517209128473014368939586332131328", "562874328770164825461223109060946261180416", "916926837451194122806771532375547098630717440", "561331939585817317966100086417634793357312", "642031619425948026570872434856530453790195712", "561551116045006192366028606138950420004864", "1136376503309730438020676761967417613015318528", "561118629229895731409402719940746464460800", "1009746878233007528029011417518650562430631936", "561188009725738615652962524013489912020992", "1026040255330721798273843439653311674692141056", "561178099317521984185391092056298386096128", "1143340720881050798053762041329698498058125312", "261977346339377790291937380427168717687750656", "562192366694369667611705795376520829599744", "656000333413135041298381205249807728892706816", "771589825690212024532646317878673276869279744", "561468657279335424094912584344628312932352", "1137405331929026422216827142307456402914803712", "635251102492425284439488355022526389568929792", "561337283176124669361542358203796736180224", "1009717648893552487728405905588389632528089088", "1135843867280468297675223841060347092976795648", "561153386818537633737916116753346803531776", "1026051642816316909604125904791890713628377088", "1009741785888383323941052348410325163663425536", "561183053561101607634731128262597571248128", "683902194150609266695267763985639080418344960", "239444833496308675212925579133128940716032000", "562378134783430542602958904450189489078272", "1138540998135672374058164559979625911238524928", "743527812926544364756276618949380378346913792", "561265058716456420363048211230363737915392", "1009998172055735075999135328268145451797053440", "634874589059882191152553739670542933043445760", "561372232019070758233047757645389703938048", "1025993260794528047031550680095130647904911360", "1135802862802235654438587730509268051849904128", "561148439701123651434847801871917230587904", "1149097765964801098315121552472879578663092224", "233679555877178639244805622764528312946524160", "562190981738937916262709685503992621170688", "1009951905890695167120904198059574202128662528", "742503222135062887469569805923272581915344896", "561300289153902753621176240660442054131712", "1026385057418689024385756298314034378941923328", "634900868692880541127124062272161599862079488", "561367250480394647133279491743024664281088", "1011725374770406719739732665507179479898783744", "233233220559416078199728746111383569948475392", "562228330520265354242411401688890914897920", "1026275657443889996785553848129322908594995200", "742506913045879454391179717124233137735335936", "561295327323132224918292111363964355477504", "1027625139127041431070049204469704530363154432", "233208778670810045090078901234806412470648832", "562223496426803186983304955353619662635008", "561263897195848546267432503872625456447488", "561540657616092312794312106596844487835648", "561118378610480188710499536356630675324928", "561188018754398824211418862626377836789760", "561178095911122022412210749418107142406144", "647723176497405153433573118458960859474427904", "760164158424269562757627954978350850780430336", "561474798341263625482711281731649442676736", "1137837024096490727351195037415790677808119808", "635385738659165108029985817611676300875923456", "561337178070358319998700116614782388273152", "1009469646017232613275610210548228818724716544", "1135530047167819834497431476716755347149160448", "561153463435819784974806812583906320056320", "1026056444662736270472002827254830120503869440", "1009746436289927567421766437610582771790512128", "561183052124696438166945220707088712335360", "1142045219012391174206977675253889441229438976", "745020693453376472843522460681653067075026944", "561264209741549063998119383616093207658496", "1010175530964282440208193458947541896395751424", "634944663461416565868955614142584371994951680", "561372177237133595902943001986349425229824", "1025986084917325363752144047762939968286097408", "1135794068698772490322000311112800384279642112", "561148441847690963612003444560911321268224", "1009439968546631807849313492887915026230280192", "742226483107698573170712648464731388975775744", "561300447361114115554813639861172931919872", "1026385049239973770336991586307043542607855616", "634900865563395939077993492418351901972627456", "561367250482841300892526670181590269689856", "1026250741512423893840658756800288687185199104", "742493870781734367668624776496004778122280960", "561295334776327213411285066361852917710848", "561521047401084871720175464481399829954560", "561118102491956539189903501275383080157184", "561187932125078978344677337119792044179456", "561178113376051736393857596615250449268736", "636695831143391412939789509722060849623859200", "561336157649539084615115082024935105757184", "1136423316816727284954749798968068967302692864", "561153245460693249570574865008948997521408", "1009678295543637673938680956206325755616952320", "561183073173172077939231192351449624346624", "1011590122951111410624788970264870266907656192", "635503240933018443371018869801794729041461248", "561371740991392772036904207696110446182400", "1025918390791062672496337414024993766731939840", "1135711109571974385170435559424113764959518720", "561148462098960095696774838345530184040448", "1026069665152427839030137610734984872926904320", "634780172618470598900734069754031442627657728", "561367344855638946547025741938931974275072", "561115561917603216553145386124469317140480", "561187946409376444979198777446383740780544", "561177996208536427144593871149516887949312", "1135492494912916224127813077933272856023531520", "561153472606814215238053598149280461225984", "1010064675399558783979719983181958205866508288", "561182953859199317641642174354284682936320", "1135896497862264384949563400201823683006693376", "561148416847646995186146768539329818001408", "561187399800748733701058644627516580429824", "561178028915796905080916208880740252778496", "1009934604652055235292128973884884471733288960", "561182994014804183132121105478782734565376", "561177625949009425614827612665542506184704", "563206443855543990072781320037139803537408", "561406145711733876494780293995259204993024", "561556576546242461470033890747037004070912", "561118789980779060726316513751899003944960", "561188007333886372678079569818806980182016", "562333525601001516754953997974978051440640", "561484723331224099415244647936642619801600", "561337609314049532714258766830104922292224", "561153401218649155045550012194413317455872", "562413009940819783683224046400412569305088", "561265651974678114171722527155664050978816", "561372201281513863243727293029900806520832", "562193717178178948708169442001367037116416", "561300289817046189998967325542848776896512", "562228379811617176783769817263495366836224", "561402814891291177157351025811117817462784", "561556253419533153429144179112637896851456", "561118835764639186488554661280121425494016", "561188009862246793382090514441256157839360", "561483228128020427186336384210709883387904", "561337522568733355540936965806778293944320", "561153398973732612999622227467146021044224", "561265801547942973228113676799217667932160", "561372211475518104436925254949754409844736", "561300294497993074868162956698220836683776", "651701104032947466680045901417398867633111040", "561543828665181553633411526937261318864896", "1136680250355281599266069738771025622915350528", "561118555190848477621753650685091235495936", "1009770601213396572678533182208017303693426688", "561188002398324097759790268705589109456896", "1135619755813940666299398786219572696868454400", "634693737343577269769473196558940149821472768", "561337718766507652002223727510115395305472", "1009718688867381070898488357334086134555213824", "1135845183292386156097059585803892706569617408", "561153386497330616751234905233524577533952", "1010537514556708128536927437467707662145683456", "635087654607984072198523743805725348869439488", "561372065488741592616015396790337418559488", "561118813861195152169441360905814608445440", "561188018433151885856796481612680710324224", "1009592409612485162133088023964067827172769792", "1135685388464544847765276619983541740624674816", "561153425504886995432523226025323906727936", "561187765704076490376333120525729781514240", "561412912893274461889060336937255974207488", "561556607946262272774334341663297693024256", "561118782356200092322040240560928047759360", "561484674187785587115447250132948458930176", "561337591669621279218340963463958561292288", "561265652680946840368938359944652206899200", "561556161654441349335557370141058204172288", "561118791559634811855062478567622471319552", "561337651165705359550173167893822039916544", "561118797838387718906318136224218232127488", "561556388820022589268497818656082428428288", "117599673952285811806584326998313882615808", "20799963547993145153518783259307742855168", "384006312617356557523932985946192474013696", "514247453288265958950313021449382540607488", "19965208555126337717176305245810971377664", "1355033488880551593808054268121608762687488", "379443282100159507571296082294906059489280", "19773958679573440651642225574400401342464", "5482167959778214648676010654685806091829248", "1652916296802770076769725489265542124535808", "18119867982350250281497943541884884353024", "25422216700117015623492036578818865231822848", "4351478671054638576523977785500643497082880", "17831197600315091940377310092943341649920", "141356139106895460991162702657414525985226752", "15765270577931307981822171321301699181674496", "17715891268749602111063611063866151141376", "10628096340631286543317315263657882801586307072", "33986708314110485792435447061854522586431488", "17692385160394616025856653671198793662464", "55951072651994401100091740927559243260202319872", "32602902596586062512073972558257870306541568", "17693143165572717289593983597951445893120", "60964522295232605275352936733714519692452823040", "32368064297926955004685090708321372064448512", "17693282033753415037618681197257117663232", "457972861093459540179399395067947976228864", "422801253439408999036350257915221636022272", "158230616212551445779894341143186936692736", "21876175228096711618498365317211171586048", "1228928769791020371521142950786938525712384", "390668901367001951518269359247930523910144", "267737892354720317675699407289732546166784", "20213451224777432919085828038550844604416", "4156031710148568038596518741470300640116736", "1828866522710180585696765907030185883992064", "319201741233788070594073019019336286732288", "18989667509997704804078029483013071437824", "21875722151111294603913702554352767182307328", "4475677978058416827712362543478614035267584", "1348275599145166138196105175355570809470976", "17995450254333419547266463260619491508224", "128402527873102737220919895914967027058475008", "15944669387877091776505831099704941572259840", "3826219175057269013313741201760727645290496", "17778228864475169417344623059377636507648", "21785431158241675273264711454010186312301150208", "33931137552634839301873241418015998922981376", "14192652725285655216080418928908802684092416", "17705239515598512609780390590675750486016", "81419564903801232443649678574821283837216030720", "32596961051169556215162131827776460601425920", "33892474007781010369740639970260910367309824", "17692777834279456746885540427777171259392", "58730229371302868039432669749704421109974171648", "32368718095744372733164608046177601651212288", "32602003630140410224852439656653648293789696", "17693212634096512595146402900110714339328", "1075840925791153855861353157155186869796864", "409178079497845089209831952160739664330752", "132032034578729658605183378283141160501248", "21913925601544338179083715519370133241856", "3457285173695758775602529448147429646925824", "2007400847470340278826798981573558579232768", "234771065351420297931417110904712311341056", "19404829549187739421777147744282858225664", "17978499406338400533468912242704004038000640", "4683388454809692023581483130731091101483008", "301403896826370149851775098159470414397440", "18870245027977844691779931831409685037056", "116666089375861506000309872422289183051087872", "16146370618671107553892375752011366881296384", "1283978187945758813753178421232174396080128", "17943303413722930030208735945901050167296", "20334571210892019451108261442243970281292955648", "33934908664518632979334470090305335011049472", "3716181318776101318933810779948917498839040", "17767726306565134889412673187225771442176", "31009328078336812486732951467455692713656057856", "32618190297693181449475372397584899366715392", "14189902939094737067033946977925996447006720", "17705611394664853873718608103127155474432", "58324965097546791361851014225652296021759229952", "32368842053812504433173734355750988132909056", "33898061350475269120836535575453454353563648", "17692845512804712152553496012291951296512", "3050520658743408635601777282500397751074816", "2175861818433794647869525243571449213485056", "122315001567792335767838354843338367041536", "21000718102957308624875694370320822566912", "15027628880673321701906058619407690109026304", "4935870310987882871211339630688167597703168", "223106274656437988761242180817777783209984", "19294172560610939642225645387374655438848", "96744298962976808768785076053243315410173952", "16620028788793787527948334947539653006196736", "297345365516140180669616344622950386761728", "18815795980045070421360061701653992046592", "4919538484118125970836781746983108307234848768", "34113292456618123412234842386030272733773824", "1270329028295066532224730037102417457184768", "17932807365718986005420320502586951073792", "7217301914593107481084388977185379160541888512", "32731689414862112688823030640019181553057792", "3717416047660244976345381463774764445204480", "17768068287374265823479530858125264420864", "24833943293304881233371773948239414916796121088", "32393086245888138096441409791813486104281088", "14191517796775349872965750448506490939506688", "17705678182077178650660550050291172507648", "12315950418087545538048229699299649559461888", "5320646266585522715048476126615262375968768", "118733407815473238790680780601863327186944", "20881595817847816878291694662200581947392", "85811992715227689392275981380819226915241984", "16991917138490903173795347972237672650375168", "220407067690411739106829420443479838818304", "19240808572145059315126440675116610224128", "667658845063166219058163196657878878153342976", "35689320382168061283091400556835131405369344", "296565941886778063495952478450220804341760", "18804421093507772031483843329237752741888", "2399830305942591836432234273662851588244373504", "33032416485951504884465664342899185206427648", "1270673533316318485224590093770673268719616", "17933115837837370288998709751934024155136", "6755059704237445514391396962368672444882878464", "32506566462948409386165401310666537532653568", "3717547075379759124634340902149581623525376", "17768135085198403465408431437283686612992", "69078906086635520149494140131317826875031552", "17847997425850905590836759078629392183721984", "117800216604869902593947027479472591863808", "20824231999863535639575603097913014616064", "506638810642409472778375970504691244685328384", "36306121262062830380551391547584271978856448", "219937841288741865692519632134795547377664", "19229225075341367983720859351215603974144", "547734728855676575897656229255402650748321792", "34644888153218156618306653800025007251783680", "296594786613522917692436420420291650387968", "18804719789680216728106844297513511419904", "2340745497982645952249894794687652214798811136", "32804268157312584511621244890106484880310272", "1270690516334355524525752599630451465781248", "17933183548917218046594289256348128378880", "253378677076169105205521022617882293964898304", "39107266494451643424064097812814854709313536", "117654280382359640739056990584292360847360", "20811032302014585846076222631097065799680", "403937476483113415909274126020682665473081344", "35442947440663638023920316721603940441915392", "219962119200871416873973701474956504727552", "19229473113068715628905176877630589239296", "545296504974404591352420605667069556475035648", "34391221335441935405973928269932719220195328", "296595504736241396137442459405272943165440", "18804795075358825385767258840856679940096", "213893515129792679747235663240620105265053696", "38439709310691023494437097585261158646939648", "117664366381665211418534220863486507876352", "20811224629865320156950887882332674457600", "406267037407709957110030303192668423596277760", "35149857829046197168792185001922674754060288", "219961432381125142140159218586860612747264", "19229560105958178448998942286423378624512", "217817964364359408388569389200069907376504832", "37993830205068914270367484576175971301851136", "117663200181712877594803313662657055162368", "20811356857424763382591912478427668545536", "871131618451828543418972119489706664656896", "294050118231944033753766463737825085882368", "20563041371984510529607987459421544382464", "2856365517277721310477741162118080593133568", "330760689732560390143619675164577382793216", "19926801185483190787566841892624612196352", "17346540000124514340120978872883381371142144", "1370327579653837159584476699804259269476352", "18160923593196595735314243423238535249920", "110210824214637435461637255929056036269326336", "3845132010639438207451625455822994740871168", "17840824695701511084294412593497911590912", "4781477331566527064157792610541316522610212727230296700450941683367936", "14183412593752778939173026139928028531130368", "17718111845407424695503699221924921999360", "174466436847968329255620416276368794670466072576", "33884951351013190367264871622773052446605312", "17692412818448345625048064521829634539520", "60449868809503496809360570533725383749261066240", "32601488802255552505514368444786219562303488", "17693143581964863601630141796546949152768", "2481683237285952616973851734752175732031488", "336646289784302870116325180859538584109056", "241210258426815062754268360585031503052800", "20382688034508128767981386431904480231424", "13199214270816329443455949505326481894539264", "1405207218186396472407130816638836088504320", "303244683582520157942015191034585547800576", "19049301075044077558931615467987030507520", "96818292721502694724012554326512096354762752", "3863778819448602788134675885087069009084416", "1286881585278406733713924413084514323005440", "18006916225049032349458990507654519980032", "67995255753701824667135791668723387271212957696", "14186371787920755704465677151025197681213440", "3715705343046914960415397608441164496633856", "17780686075948194307574477445263219752960", "49049593817686106910213913983049432836459200512", "33901787316206802794585112557611692912017408", "14187515122744434454945576394743854560968704", "17705247513837891155954055948683127554048", "62335714806977039183192921007011431880740306944", "32600956887915773546963998093345145554468864", "33896793793142542319773258965232601014468608", "17692776657236548925648157228094724243456", "10015169744056790279483338584126743046520832", "1454434666908043096532872951836791590092800", "224776460050230573851948784480805061656576", "19476409100296051025964545312120377442304", "77475673321315278597400669811135792099098624", "3902662354700464686690651611775890500878336", "297572830446191712548721520596029483778048", "18885467416970185476469710582976794853376", "5161417158682302004082205362629677206699245568", "14222495565836083417945084511600375851122688", "1270313656257194698088213725681068040781824", "17946001129742311898210454467993657147392", "8625921142907392542939817040692365090342567936", "34011953687263859430735794451452464986062848", "3717103397203825266104729662887460903845888", "17767705233412130506693347870259611172864", "25757138734145991816342498797929866692189487104", "32625188126082676635673389266714432127369216", "14191227127488002390381067397062037562458112", "17705609333217696498171588116715283677184", "67219106522272191177864303164931589353242624", "3932890868321626594335250133156420424564736", "220563766527879711535659021157435615215616", "19313425713865903129058873214451153108992", "669202478629705201709093534856405078507520000", "14490532192609185833392977128624316884189184", "296565638026339408249247066367405087260672", "18818926945631445604549634849605674860544", "2617592281693341833762081604436835266371518464", "34322594056173810810106975645916509140680704", "1270617564212636306628167126597184090275840", "17932749879468822087580233298273305100288", "6773391141805911607945775807218314292341243904", "32741420933099264253030080337896671390203904", "3717541538393020830399276884794355029639168", "17768065420589979951192154193390938882048", "485609900158430307749324749988939531793989632", "14610137010201663357482489147836251032780800", "219941975939816054501707012343915620597760", "19244361053542613218346880123282460246016", "560781953828788988908729333186663525891702784", "36056652462504643628401061756994358452682752", "296591050023949184792944549156418993782784", "18804320155952644335415430472460497059840", "2324121428092002948321652155224266390921805824", "33047234258547670665843752834482351565176832", "1270695450407780974591312538246271605932032", "17933111472489451868644632228542673846272", "413521101061152581959387218776426953173893120", "36901592956094524743278049526830483420217344", "219959343272351894306841617129723125563392", "19229060730525960164310379855294763106304", "542476903959938631968053872769644093226614784", "34666140125433288467685202155916174536212480", "296596343238137474915993630581906810601472", "18804713532362947602531127784139256758272", "403115982960894472630593689479582371893215232", "35449286098391693511746879013473799255359488", "219962363294390147636896976751775853838336", "19229471247571072263415410111222617473024", "7575633432015939705500815916434275298181120", "308506102306161603223174158216298699423744", "20013779019354521378001796523776867827712", "81562999372742104176797294416179020552994816", "1290088800811854450613325866745440151535616", "18175905748687396775373166240408784601088", "20758655762979159505731259828939517508488003584", "3716167444498589572202506866062457659457536", "17843697881160262707616483265944290852864", "40398153984495882893487976823853058463146967040", "14188394005683199367167122184607457261649920", "17718104074474381520710226026460881092608", "69846173206736360767452717339986843930202210304", "33894811906849667953272055841536424745631744", "17692410131029461855517026871436944343040", "67201489601740537911680024430138309107253248", "1294464401954887396048649628893410282700800", "297747672024717815488104495585436985458688", "19071419140383353007547868923483817771008", "4189959568357603745014469395924982123378769920", "3718799999005263188841132445647144528904192", "1270386148538861065992255871966514996314112", "18010188479629213752483348575451487404032", "9127524716137523665428568190056765007517974528", "14205486736057357777269753307220798525669376", "3717015373199854802292508793407675782135808", "17780656088330600010959064909420745981952", "27742742000776600792721586336637405850780041216", "33919793027225330805023891010696267379507200", "14190667539665847615904935218647223867801600", "17705242605455701650564837387894123397120", "540215226468002898148847694629141142889824256", "3741233831138851257021361498902968785698816", "296597022152789397973706718527556711088128", "18889411541415041344606137136547933192192", "2748831709147733513155623684693455658601676800", "14256975688889407130774290716865588713488384", "1270588117703443267182460270589462890676224", "17945946365176704534635846018140351758336", "6914864092077899890461611640063018031955050496", "34045170843934669762859362214093417850339328", "3717499794746012511604584182276827792801792", "17767696177382852999631079382915273981952", "589330706948171127908979073511746126456291328", "14533182461018555995920735251330886684114944", "296583451329149049209056149963625858072576", "18818855221588157967404205451618895790080", "2342062584150772392800731956295913182842585088", "34375621241736483784266512037109888031129600", "1270690128415454513959612873387398024658944", "17932735426357417413776534563870983847936", "537396365426077005740683981389131078296403968", "36157821404108071208116240618817823019368448", "296597876327965550824046849432059562164224", "18804292716579407714950578067743738691584", "1619107065065275166577044530472227299609542656", "1270998037178840053099716084024973461553152", "18179752931769587154286531393779635585024", "5385101087836916584020461894534718913110867968", "3718067620233024285174339660039844295344128", "17843654093688877776865508500308043497472", "17657352220201078119361049447088035755980750848", "14194814694758460274772130117853030501056512", "17718094066344718209156308442042087768064", "2538118317893032255047189249738896996007149568", "3720949329446973721355898910889743961030656", "1270636877104965049497444864768120591482880", "18010138096874135179780150521311019401216", "6266936751875417279270942516625482583516381184", "14215585491337082102997793505357627775778816", "3717706434269608648945895258201198358953984", "17780640277956161630075618706692572708864", "2154118239563882505398975521937055696625336320", "14277419752414448951945266451869242941767680", "1270750281942745164144459240540475993620480", "17945914019068652563432836975706127728640", "3420134040738507346505828469255005940972781568", "3719543072488036320423170990285438788304896", "17843620124510010028106283091986751684608", "219842405125954121410090147530630653542400", "19219045872882494056665521379401376202752", "808742318284731103134104131480975788998656", "467958562744477181361749213635913304768512", "19580943607653667561650415877882703249408", "3533455880353571013002427231366448670572544", "1982585569076421449817217655700312113020928", "18086898297724598967248324122907594719232", "17149478667850415092472411694712572207955968", "4743117433782957745786610721646741416837120", "17825166465444809709994930923124207648768", "99641877294933857644738025587739353367445504", "16537412206406959014560781261969769013182464", "17714961807660582870647774256789255618560", "2322067706248646013399823380387969625443270656", "34379966357832534705756216211237619913195520", "17692279810708145516272141482930298945536", "65265895978694081286089991689789614272358121472", "32600191429287539834938655933671886420967424", "17693143964100266065582642054051227762688", "58043306250513167494049117919435755313394876416", "32368929224859735410920395318708211269238784", "17693281775318519944333046110568065269760", "991923980944079586387600410746543058976768", "422781610848004426034807464141697694302208", "282440302298072059340668165374845344808960", "20134323344881720577898280813580009865216", "2979157437170821504889386408934633826680832", "2213684654287321424213026402740953614909440", "329189522379963944264006026982965987246080", "18955453081335078602554760147073807417344", "12313077410516325410195138567311766753116160", "5321182649312251213344360879075296175718400", "1416056652979365498062784502798965314420736", "17983960861481674705133232853969228791808", "85042422015042098396865872811479362304999424", "17022419156892145547751258218815715117367296", "3885248771641103391025904104967264108806144", "17776973911457160032905006954156627329024", "1978177983281575569418702882273827875566125056", "34468683818434154623200876627917855308906496", "14285841182816633262115094036998021240061952", "17705095439212005593893345798420244201472", "94249103304075257446592169816926584294659325952", "32595184672350025924969072971815833321865216", "33890553628720407557342208547749103967141888", "17692778357635312647807411921922023227392", "60428894676313283120825312122164527018243260416", "32368216624838650680416042063657834383409152", "32601494904912484767738181177826484596768768", "17693212783932062572662726623867839709184", "2504585654096983472284868872893922336047104", "2576434687872524655753018861387991905992704", "240996065657972428964457112125642710712320", "19363488804560765566439803837196066095104", "9988085289632285036509725546820849624940544", "5916343233166498790225556504271964768043008", "305501174076004701772024434407872082739200", "18854413451199761933981927622167165403136", "68685127144843745766992330642088350384652288", "17874474323856970379271128368725198152663040", "1293926025859741126081484368224367799173120", "17941375801151213045576357261078832349184", "1576891435324928304380303373874829158774734848", "34622204489639066208243243049689470566662144", "3724277518914038724399323911532469360263168", "17767541634374210647924764425905235820544", "61618134451587524773947006399449828687234465792", "32601155446373786043673388132314896138240000", "14186678117950687523473761341338115171680256", "17705616416558048914536793936683050467328", "62410094240963749986665819366025126346475175936", "32367666249590482594155126624393961446309888", "33896771825773392317482546101003367055622144", "17692845864115789560327027275120091594752", "8731852911493844083453982185716780898451456", "6467494428689825525923956481274416428220416", "225520344909417738629303610761922744418304", "19276328123148704018529674496697406849024", "50742872958376628822638271851672132929978368", "19685933440543526331271286540916370551341056", "298176181768001093982710117332559639609344", "18812479025772817903594721056095217909760", "1049667582668306693049522024907749498504085504", "35008275243018100259978029887608655311798272", "1271539532826358134101526230048017651597312", "17932566369038713297063760312156620324864", "10365486946455151358134107449452571711556812800", "32686666384820677886301527361291901229596672", "3716834600742888899914292839058598673776640", "17768081572828925557319094370589816651776", "24740667493337332397267360183057781271249813504", "32393245546951620634451948212507863230185472", "14191548372060269216039710737226850891726848", "17705678134484843217918755134635033755648", "40235779570854197478863779214059321037946880", "21905136803347655753245838076050870324166656", "221050190986156751752894243407548966240256", "19235923014081556171643853118343487684608", "418997967927211654844351678163505789465001984", "36858599086934858855343405179616713961897984", "296644140308212384292487649349697429045248", "18804106786825436901764132012046143193088", "2838753363781189716264247315681329959781007360", "32962264884211770867889104671204351028494336", "1270569514330340314260683921720340734017536", "17933136557954694229328944275402442932224", "6621612333284679602086854582859621518222032896", "32509719299073448601573291596232746795532288", "3717588307422315107546438200572857563480064", "17768134143307178418634460890145702805504", "303523253294821278847364275540162866004885504", "38134873757318602763412052282897168345333760", "220001752767147112751606230348838176030720", "19228736686986575033675792271110609829888", "570346842356448053746755923278483380433321984", "34558227400114462579362619930580802099740672", "296588419398167150965398638119768329027584", "18804745385330106050550988616422226132992", "2300814702100125085067275458226829751157260288", "32812248811181157020123477027930305600684032", "1270702488033513572867043471388736904757248", "17933181164474711403268953162430017437696", "416394639693521863916254433273508441876332544", "35350153203180212702402105130654237166927872", "219958535856134466195853765900756727103488", "19229500499488724503820001041207770742784", "541018291859839336941716437357357812735279104", "34408381822091552109280878536452521435594752", "296596780436816515468206517349739877367808", "18804789947278215110840150986313533751296", "400827864250743097847320339711370089082126336", "35191174062436447199412538232523815745748992", "219963048449243315033437439175945151840256", "19229547754966956290701236282677549596672", "1846025784495586326303937923513995478695936", "353141650146953367860807937811131966423040", "19851006977706862714606917260949025980416", "8336820577457073322614952160554109473128448", "1498237108071079457766022001146239691784192", "18140398614878438426403913630298687930368", "61688884536752025890853278572537939834699776", "3953628092425667027906895342853732442308608", "17838553358869073180803914639319490363392", "1177795218522151147703676233301219760375070720", "14356296017399477866173544160299905542258688", "17717845307761588041200460303733805285376", "148525047520717094283292807212592224532028194816", "33886100854004219032059351050839216883761152", "17692412505079541051929398599650761506816", "58438745592366823506659555481671054491071283200", "32602093899756324183606543970322190813888512", "17693143403746508301938382081829281726464", "6712713294505363424338371764690892103876608", "1566342818926069383422600156152833758986240", "310129633278065861883906640001365278982144", "19022772301919821404901835270071974363136", "43302102512284798116890897009110361657311232", "4064230340370216053881824636058661189320704", "1308374204486388731694729770040868063936512", "18002778156709980747941550087583410683904", "823291372510078420661232328712302076488581120", "14432043435087501641900605430242537067511808", "3732346329832844933596784120260743961509888", "17780306722849388315788514685346031599616", "80556007583686762614653278326506772753863933952", "33892625249964923242553307592171685519818752", "14185910292245145638402311755785988458151936", "17705250013433131058900294238085291442176", "59583671063123146757634859990832952468612055040", "32601744409230759686471657935451410608947200", "33897645164983961281645253899568450245754880", "17692776425292562994669476775744969375744", "29208581228184408769640084624442237722296320", "4257020156835449748152981038237747198820352", "299473589719316453880106435827474444058624", "18877863175736457111461865486413599866880", "542798090706989892703879544205486500377264128", "14563971819846629714540937062657148240003072", "1272979515737961267135219096559993030180864", "17945470211797381659101091393982317985792", "10097012406480625019775674495026967435364270080", "33992425812540213219436870446718488517017600", "3716870038899210211788178454868748889227264", "17767710565582957789280769100332620840960", "24952228222012700616961308764977043976681947136", "32626521231345179125866993798249721815367680", "14191479352568154776708759097967849351675904", "17705608940606759629228316272779811880960", "282374425341975333592913567654403617366999040", "14933509290667254318912276800329916098805760", "296745790594596824781076064333951265669120", "18818201995649262372041023274237766402048", "2735619442175253210517389482618652036440260608", "34303187929483109837740103055220159161565184", "1270590954211723853159306309910929621385216", "17932755179985269872767559701234075041792", "6744333646720907295309177971472453350711099392", "32742102827402036027661373359190855911473152", "3717550329137513566467597533167002666926080", "17768065219776318374412161643647531483136", "558835937412504778329391921393780884464730112", "36064727344801758526407602635755805663559680", "296591596265870351010369014355020197396480", "18804317960200243667313569825893147213824", "2351745483693932079981859075137703331892297728", "33041715568368557660545281531145799860224000", "1270687289875880339405659445434779646820352", "17933113097849728299246354938188470943744", "542996831607100685398407036299183261887758336", "34664019085886580240163393394525899923128320", "296596187965223404714511008197840738451456", "18804714156525660702440614290213646106624", "26467648630214750863159143233338157037518848", "1334011140377464984573924868156535416553472", "18167478280626651443521060548437746909184", "511326168826715537966166161225533201364025344", "3742698259741659994880661824167209718513664", "17843090550164292749504638927296564035584", "41966881438040125147311817287166017059384459264", "14188207736908592190069251925266268654927872", "17718104364952740759134350879338885283840", "68179932556496242199664055982960680789790949376", "33895213892128148170847934317462081069121536", "17692410021504644922255077890756410605568", "339802404513664897402073077972187195337867264", "3756577862672550607281599892758923485118464", "1274765484099062023052923114223494974406656", "18009311362601082163270923140127652839424", "8042053544392713184869075287640665602503213056", "14208471443672109258281901816852964343545856", "3717219693210459694773791282679610395852800", "17780651413199804463699704913892011409408", "29837510192442889247926422885769374142809767936", "33916881685952354864948518332977848118149120", "14190157957685167180584391721309759923552256", "17705243398738050024070684091029538209792", "2239874360117195578517857638863172650722656256", "14273797646101786993088345010510411270717440", "1270721581899545931605186782567084930891776", "17945919743116211968303946306014190501888", "7605309612704295646051538075614872533920120832", "34029960262042755523800440376456967098466304", "3717318364546044147841781418704757311143936", "17767700322064792700307772235692889866240", "2473931193242379679681422857132956151242031104", "34348748202715601560073777260024169999892480", "1270653381400559674921448771650895441035264", "17932742745303912511804226235965659676672", "3737998591094804451054061385251739722114400256", "3719199119680831697574924259948077565083648", "17843628040877857301672750548323322036224", "24895748535358946990116089853106760750309834752", "14191497663635322800658192422689612540936192", "17718099235573119193421113461559856726016", "7588836184297114171551538905021043004969844736", "14209970800296071565917406578262557241376768", "3717322308682129722793299028863990131326976", "17780649065407490207657582027345649205248", "296434269388234567051132421092387785277440", "18794518410165810005516960735415555325952", "2094428592528058155570243599492451628220416", "3226392341279365426613011067073607814348800", "18023510265051062195992789903727067660288", "11107412896451064303656138549970987372249088", "5583078648910920755365354958512872442822656", "17815093825308758008641233267180703842304", "74065060953674977574838599037811610819231744", "17542859073840932968626458062076548460052480", "17713874268316955270052822355540120174592", "1163922613094687090823309983494185785954926592", "34894034415732775828929761513611338117545984", "17692145679976662652024744330724699537408", "43570078603544695277212364158749223930736672768", "32608301968027200516549792155656732398321664", "17693141575676782967863099711379740819456", "58290412039945764229977098757328863046645317632", "32368852702334715660232736044356646054395904", "17693281798182426738544136603391345295360", "2568539177115564319927167150380399298871296", "2512092307773800398695594775222903747117056", "335109101597271011699505354416694763716608", "18936191789004451500846028755347749994496", "8984656535293764956951647735481723464450048", "6335459276329342871988203186775148768264192", "1479071054286747507317849468017118185259008", "17974235496162539104898528075373418119168", "50784688512988935454313139505624273521737728", "19679647021440843180133624267752273388503040", "4008793063133739356763145075717321938436096", "17774467544548607152360142451323338489856", "924202741259664879168253126667021960293122048", "35167501701907617372584075981915278201061376", "14404472945404358818018415891368897371176960", "17704914726000216782401489214298608631808", "281993110138234044564297125726478989045113290752", "32587681286774795426409213231708164862246912", "33882442081028393700945353087264037393137664", "17692780568908939352383834606606076608512", "62658459862116365061865167450425185312559857664", "32367599710201544368575420415265981029416960", "32600869066089852454094748002613501609639936", "17693212968267661233320675050447058239488", "7187678787790064890867180351213366184771584", "7691382398552121220750183335991903285936128", "309185707221130001203701917242717968007168", "18840556843063306688738262320513923678208", "41300176267562532339659593101924248343019520", "21602040982615086861260021650738281747316736", "1310293260558655237190722768496589298204672", "17938268855714148137351186560930212216832", "658184500045793989053256458086880759001382912", "35716802980753665635269106747107836700917760", "3736595674695225389226768106280194062417920", "17767262202847746816481929697114678362112", "10674636667700675048775772423204614670580761350549234359442711154524160", "32583915825046098896385056343977925357338624", "14183412593752778939173026139928028531130368", "17705621504166519257869866473350164905984", "70100526125876682830447257373876005231109603328", "32365824745535246394608669521955402618503168", "33894752225515396517526918193094104142839808", "17692846414378414597083702933651418251264", "37431177625408197852165454647470315458789376", "22836682812660476754529611823393393898160128", "298800605280881847355871918118269643390976", "18809998980397152143832902749988468031488", "441927044944670228588481749114093401200918528", "36691134093628897320136011465481066756702208", "1273661309468326446270141641948416794689536", "17932145069938955252411346117158615646208", "10774231341533599360153394156172728415421464576", "32682756489649615783319045391880805314199552", "3716784039659870565470574777505278484021248", "17768082728294237297614198569130142990336", "33024248926237426939572685132321222999758864384", "32382610483062125172634502764736233449979904", "14189506771079433245523959503910348928319488", "17705681312814880980111253808993982742528", "203804996230337438981467204859177594538426368", "40632722396911280415333983503607928593580032", "296866060931649124820961254456585762111488", "18803215769439376991189909292981612969984", "2766203840789675346837710532631390321698144256", "32972306164462949527057688738491252292452352", "1270584429379158025448828976560725743894528", "17933133586732306902842488779593958293504", "7422194154493466883113454638665649945395068928", "32492512258859986007611962731427522798419968", "3717363191636347368043605949259438706655232", "17768139286033780080912411262250083418112", "598398239284711020672683553143106772504936448", "34460346884623148098077310937467286976462848", "296581189653861840209398562533647373565952", "18804774449687901415059203968504390746112", "2337551869712051776332784567825725568820707328", "32804896270530880364463699489538677539864576", "1270691458763721447677290373611303892680704", "17933183361208824252278270920092901441536", "535983007012213165702186790839113899925569536", "34428952525036051031918731393570844237103104", "296598307989415929901769153585853132439552", "18804783806860647686738709973879543037952", "4777848194282919021110281656556352092241920", "1729799565215463156846915692102744815960064", "18111043612586547415365473846504957411328", "29838769637241352451553782045564787847331840", "4243956772768402663004274385441940440088576", "17833048978864116869879738885314399174656", "485173857248504022150142494681584145184849920", "14610532071626866468497760499288471605608448", "17717464819565862613080303427430559776768", "24645540708816219128014036908617465936480305152", "33925005632269327158436890364694065198399488", "17692401911682011917045456650352063414272", "59387371807947528574616866857600694864501014528", "32601803372254983636249647180185354566107136", "17693143489314261525631189477234197921792", "23229157660071878393736152371660996204298240", "4422953425333116020046298100685888347439104", "1343451210573029459264049786534973684056064", "17996312811637428250990682052058060685312", "239833915526833912109320855456954865088987136", "15074920435258816312343184271826144502743040", "3773968550285177886165432673399745462403072", "17779372607060313352430628983285686992896", "11544237023523296446096077801223206275217620992", "33978085491324616698359978569873307954315264", "14200859970806943933467914486209674150412288", "17705226750549000450740017075447350165504", "64371239637759655026889985813677194075208417280", "32600417748478914985335276523054109244260352", "33896210942387964986500550645613355362942976", "17692776816032557767805260683433895526400", "128495524838392575043297816795004519684505600", "15943236542890124069735539150123233647263744", "1282678596422502652599930607097456292265984", "17943557477252428017963069608079669592064", "3835845859561658073756333762937755381461417984", "34180253084896196046622987056186462235000832", "3719104727446950939942060423376468191477760", "17767659531194650001841195404711491010560", "30582178505949778264609367390099151764221591552", "32618669529137376245867801378891750740852736", "14189993633568777390515991281808767509856256", "17705611253462787034866188033990533840896", "1462649150996612153935158051104903303037714432", "34681680217731275768069662043082615792074752", "1271104772468682104090873469903341413728256", "17932652870951207898019469613183348506624", "6883470096600959215270587500466014445056819200", "32738890165952961757985882735925344813973504", "3717508909784019586627995554587610798096384", "17768066165958452499391559898362252623872", "2191834279207130413997330759569532836630233088", "33075619607293322388792353533990296159780864", "1270737382681108821325845022509087770804224", "17933103121033003095982873518459278327808", "104123264972968973731960199761463013382553600", "3852991248804365894913488454519251659653120", "17840655847315344530416278869993251143680", "3999925273712802045247693329395809078894133248", "14233884801892255113078141448387382239821824", "17718033361417025852698316202255493103616", "63732230578691248755106277033702277509894111232", "33896389904305306142785479960101006304346112", "17692409701103561101493511135407401598976", "1705062526152724412271234566846593229802962944", "14302385730975581366209133650601280161185792", "3723616437494780388673184515531165285744640", "17780505307355411812669765040116403798016", "19747037935869149743797602962196041594493206528", "33936593705323273392663108047787829625880576", "14193607225886074070715303622879038733811712", "17705238030266905652096758772232943042560", "4954228551569257703288745705024405862520717312", "34111636187391407607921101234221977121587200", "3718290894957556596795512054890879954976768", "17767678109844668651555436657964750995456", "7051868685692368853422275041049305879301586944", "14211997161689283128260949852551803492630528", "17718067328030174156819752300460552224768", "1270001087116816071818686178593321240231936", "17923385331276075620065751733658374373376", "6574816771170376011705435002634950884196352", "8543567745951687706385013076566993335746560", "17795417375364422722222858961758885773312", "49702586562039738616910559283305337822642176", "19847091399578461604410545306799624102608896", "17711797896017423218366211248463257010176", "757508209906037150119519741940457792331579392", "35464464246965418695555212390575175827980288", "17692001396993686294813069648965736071168", "63580193679403671958245288110387038197324447744", "32600623165801221895419887064721640606662656", "17693143836930829482557109648528462839808", "51245389260360135934629094514299890934889840640", "32371323961246509579302386157798408679587840", "17693281059857976145655071406290810961920", "8053105935605399864695244829662306531016704", "6898125369435932777824411785731275657052160", "1507783459246477186570715197162290652643328", "17970076946213483225162919072697564528640", "37294124609766205911924929278670134587686912", "22887999136358385007719115057164304166944768", "4126625703680793114972007225830414617673728", "17772217479302555226324692260950277881856", "454556993093989399610435400658839731229949952", "36606687097361082373601363106187456538476544", "14640227447577817101723973837667983933046784", "17704564301968548701309311073463385980928", "280875253059176202581921696991159381410956967936", "32587696274696902290608364300072397431635968", "33882458283599055669700417912973373814603776", "17692780564490931416842814905289631858688", "60753512522978557600177911469863487359875547136", "32368123986096226667635470251203669998436352", "32601400926062301175949667543306023924137984", "17693212811612296274872575298675956252672", "27048319492445856137072888829201094669238272", "29820462623633048968706415520063163742552064", "1332569278568141627081367777043698566561792", "17934164538348489829043638302720676331520", "347926005484413645790105761356948643755589632", "37533052901406271355809073411742938462945280", "3755608451665061856625159766490045472571392", "17766834522092638750995371271422671323136", "15726932731314995252246853873520122919800955689555015202431282339381248", "32583915825046098896385056343977925357338624", "14183412593752778939173026139928028531130368", "17705621504166519257869866473350164905984", "485946918081461472094172439135308249135400878080", "32353041985752121870660281895445200988274688", "33880733514093177084165424506693268268908544", "17692850235741790820675502218917965725696", "322089715085602377318397456782742222347960320", "37860671548833324937958070132388892118089728", "1275028529916934838332830417283080035237888", "17931874348520421472739009783836419555328", "20373427490500573804535796137455740688554524672", "32636111869256159325324729886981901695057920", "3716180023519725052145609327631084189384704", "17768096534233055193647630500012511723520", "58259636668772819551347731837921015912351137792", "32368862197294780806578322165114707118129152", "14186866411717244285950607151069467439529984", "17705685424640119442128657029304919523328", "2131130693367259855671152968051763127445880832", "33089842870302216855674898554259820379111424", "1270758367988341511355366324753440425639936", "17933098941696522801961689077417502572544", "8776071495768947607073228960277733245250961408", "32470583187701113460363120202205857306378240", "3717075992393360804365304375719661706149888", "17768145847953562643574468645760899481600", "2863892143024392815117248846893688041733357568", "32720503095042147864814358760659791871213568", "1270564522555132873731473416004410290470912", "17933208646274005545769470762730903306240", "14300915531013907790227807847509381798166528", "5019651425940861131316455144776080543449088", "17821476788269884224119220272753742446592", "176265329724737225969477211153436317889593344", "15424570129186219610058550414279494391037952", "17716331007764673182598591019437132873728", "9561493199971851561905124309530339777729003520", "33998836471213851523971118474440577552220160", "17692381874948527778507270505896989425664", "51322105849509774424038281603504434828076384256", "32604616185089743427092008901043163108474880", "17693142660933321080849718332317149167616", "138841145395557322477376368682495542042820608", "15797184866704855892267735649770034616598528", "3817666164341826761663318288915282110971904", "17778413933070955052441603125668623679488", "2277967857844272599694388122797937421774225408", "34389823477295818231220375298599041988820992", "14272276705009786232230067419536067823403008", "17705116293773404872014842406123897618432", "206212704565579419185191038835833424326799917056", "32589065262184595891539465869377559026728960", "33883938218827905992136639864033560915607552", "17692780160969981470287568629151635079168", "796359049171539152143436649870555047505428480", "35383647726595413045112486484600509272424448", "3732918653621645332759609898224271019212800", "17767345420324492195837156807133561356288", "33553218384271031533467421395471165085513154560", "32615589198397462699583031250042749011886080", "14189410655204889813861856371112935239450624", "17705612161132303241293297564252882599936", "10493943516031982937825673622620160912940597248", "32685404695620119155325867412895148305022976", "3716818286292287212210839129487660585844736", "17768081945657316559495894083341777895424", "445898609964381373683952581592925240528207872", "14649389223785367712839830855627845708808192", "17717407831071998256709248400485999706112", "20920761259556718009438051977625170035253182464", "33933321949248907852908646115709993141403648", "17692399650381579508452295251223948296192", "16326534390284348596812675941374126947146137600", "33948816963100915266556508326736402128568320", "14195744917467475267014366969954344617639936", "17705234704456138109723843749595588853760", "3715502303708229386577197792643902995431424", "17758428303236292351927249164057926696960", "28713959280261281006621500055509395769917440", "28027984112277029474401359279657917381345280", "17707185525893179805478298176105404694528", "473712622934957202535014459442085420142166016", "36487863690776894017240072015179893316780032", "17691753853686005346429089456205976305664", "228643157454551519642641701442749564686980381517860963940189803118592", "32583915825046098896385056343977925357338624", "17693148760593495868929257816984742002688", "43975681927076752222274132166950024016115531776", "32374704732806795785627189682021361145348096", "17693280049986103779422382328152296783872", "33184039697491091281799071605865179886125056", "24770915401228274841544471332177498257489920", "4183966591039084409684516926174631892615168", "17771168568090029080736366445412497752064", "313341827461101778960631493111742803419856896", "37985327251607270944253378177935631865348096", "14855862983937609441548368046453019008565248", "17704253533113287349657132932912713302016", "9004477184070858585301326197703348304021534928512985401250520162631680", "32583915825046098896385056343977925357338624", "33878371478172720803240282969015735409442816", "17692781678987493267264998329410790621184", "56946962580407146019994216903199658572148375552", "32369276749285851481322792054214247506247680", "32602570365346903094126071955291114393567232", "17693212467180712056051189865905228087296", "179313122669330263567048664601603085644595200", "41770185811491755503940915188172915136790528", "3794119299428997531500230481574304633847808", "17765981439558329601929459823032227856384", "14473163058203440823992048655623286698765451264", "32657438608310234848482968836290773252046848", "14197325691200544187560901868342654957256704", "17705599844170837278206054597556466352128", "66471303725320438611833078655460286752228376576", "32366640655829918181254040318183310312341504", "33895647043080605856912106135758208057212928", "17692846170567290093699128396928874708992", "14112485392414642489058822015374677632012517376", "32659322004006866193058029219845549986938880", "3716480770114328991439852255340092725395456", "17768089659533449671531652288049290674176", "1293112802772292647734087095697364816921878567818887943285534443438080", "32350888150418133127287652980605205604204544", "14183412593752778939173026139928028531130368", "17705690805576382597338406636006307528704", "5198917159737911585934298134845418501784469504", "32553455950598364776595029794553944013275136", "3718159555202809344876323722405527750180864", "17768121096070534906232734877313977548800", "59917658111139417011639495308889263624421376", "18582068142320790319370225544553416888418304", "17712874012475528033512652897435896512512", "2057801227260028891903888949589850617259491328", "34445460312974027583664705515296848749789184", "17692262499357569741979827622583581278208", "52153284646815442341218238367689186366996873216", "32604286072483359342385624657332027248345088", "17693142758144964074634546752722625888256", "1897090067775764602034742384650013320106999808", "34494374510084640072404320943613974958571520", "14290252299402010144717930865949894258982912", "17705088665929338011600972455125354283008", "21959853031456984268802045998981105212192718848", "32632335514926075439948426650587216989913088", "33930717796720102204814386038563819835359232", "17692767424143852692974909735175863664640", "7899065908148335050895710473928258342449315840", "32718882328691538854301339080495801099616256", "14208925870953554211859359377094693636538368", "17705581817406867598182241232803388719104", "2683263300394585877427234916884310113810120704", "34311582991337962256848161708517721852870656", "17692297956349329909738680177233223483392", "14183412593752778939173026139928028531130368", "17696005754429569412994331221763498704896", "207000999967716345157215746246789898214309888", "40508030835975206456370461498270694802194432", "17690902567824986910176229533140446609408", "17011804076467076208332018160888790891882348544", "32646445880045606176792646832201202936053760", "17693130358830457043793946125497733742592", "2829389940149730563807527698646525026689418790425751555538615636328448", "32350888150418133127287652980605205604204544", "17693287168745180791921388089748442054656", "204550197868547840039837094422716368365289472", "40603230983618262283335286590252552640528384", "15240157826458349508469826105087021184712704", "17703721523602788454068694983972235509760", "15167280212989354502909144261782420750728167424", "32654066659238431741879084711721171909869568", "33954213252945712411256220789082079832834048", "17692761040207567801185468800619153195008", "4347387509999370584285926714703561164435942039287257357281340212379648", "32350888150418133127287652980605205604204544", "32583915825046098896385056343977925357338624", "17693217964398658046512939926409701228544", "3523377960390922954000247880952599452774825984", "32888061975446022136185165431830701850755072", "14240738908969729480051232611551125467824128", "17705532530613003081302047704611597320192", "57774656433560962243222849034170895812909858816", "32369013162127230765676101698171135200329728", "33898249008274220442246528065226444158009344", "17692845461682473855636638267767781326848", "192022154046539747261254440554166889616410814817230359076543014109184", "32350888150418133127287652980605205604204544", "14183412593752778939173026139928028531130368", "17705690805576382597338406636006307528704", "438016667474575467222821579408409826842116096", "36718349934515992477533167208116121627525120", "17691700007633308242369887957009408458752", "21647554255903584573141781713709384207601500160", "32633035095338367496940997996269000374353920", "17693134299502256689172757904128955383808", "284341441525236809788982121426268421984319282263460442610222799781888", "32583915825046098896385056343977925357338624", "33878371478172720803240282969015735409442816", "17692781678987493267264998329410790621184", "33878371478172720803240282969015735409442816", "17683179866778885074903049693351687225344", "2491407059389383772547939705740522412977422336", "33015712464537062943318825880866776386895872", "17693023110596342464609739749227149393920", "478159147225431620960454975724925351207251449804237606934611509641216", "32350888150418133127287652980605205604204544", "17693287168745180791921388089748442054656", "180599993327893255075595710208275233220290635733763567349062900383744", "32583915825046098896385056343977925357338624", "33878371478172720803240282969015735409442816", "17692781678987493267264998329410790621184", "15196133734248456139291474803199472960385581056", "32419906546074608081071923057978765515685888", "32653933174756898704728781558514212883398656", "17693197363790442972343246702917313363968", "398298878503834484274528747576774296582593458868221286375829509505024", "32350888150418133127287652980605205604204544", "33878371478172720803240282969015735409442816", "17692850879921122413193775241728519831552", "998170253456924416268635945903637150188572860093489890990764326912", "32583915825046098896385056343977925357338624", "17693148760593495868929257816984742002688", "32583915825046098896385056343977925357338624", "17683546550061003321472755446097727455232", "4706252040905207668936965084688381308347351040", "32574808154268452416671012696132162154397696", "17693220650583554459998386303621740363776", "19252768095538335500182356240265645471330304043214713472157577379840", "32350888150418133127287652980605205604204544", "32583915825046098896385056343977925357338624", "17693217964398658046512939926409701228544", "32350888150418133127287652980605205604204544", "17683615678771506446846642442116635033600"], "dual_psd": [[["31074313774954397354367182793936443105399747527063752547264077234176", "2534312322549535552468411771736646905300848936688643906284734644224", "-443347510457835590819116105954069407476079538015926184415156240384", "57388826733310576735578275206653819504699772688810309208950964224", "-8586235834146796200940723598945112188854152345516760362305716224", "136859108793389877054875888244011443856737179230794755514302464", "-5013235620841919417876648357625395927316519575971135893287206912", "-1130996137082071034910245639250925683032277552996597136835477504", "141086690734962877283488554224449542238439777240380759940792320"], ["2534312322549535552468411771736646905300848936688643906284734644224", "214679317266910878778463918620273392312283222729277615456997343232", "-34540721051675858318737801615270542272956505448418128585402875904", "3836932005805841996803575607944833784638699958725982396807643136", "-460894551959301276330488104349782172333070842737910053722914816", "-50215757907980745298798715159687495540422614931301070102593536", "-433735503840124172625707607859260775633763056318235878457606144", "-76895558017669298422505929796925882610229013799233345057456128", "7517241485149675041543452301246186416552169322601645533560832"], ["-443347510457835590819116105954069407476079538015926184415156240384", "-34540721051675858318737801615270542272956505448418128585402875904", "6652705320691869109980212788495525415237782987667807311555985408", "-989514155480743334705262358827585123460111877438693616136486912", "170952160678889763064335430642606217329779561512413880748343296", "-14375741937677653258346777592178895115215934551298971575255040", "66490955224013028298289021451206706899433976796184693155299328", "19242108862160311499960943948007827389189325562463867358937088", "-2820384677485700779169567848852147502770981089800859894677504"], ["57388826733310576735578275206653819504699772688810309208950964224", "3836932005805841996803575607944833784638699958725982396807643136", "-989514155480743334705262358827585123460111877438693616136486912", "195038636978820213466213089751636842955088379012843786114957312", "-41128354220334971977618488484120997052410745291784449068892160", "6732612355594744882208626297754086661209381826973773542195200", "-6632575104869625969493948296316289796321348632467361151057920", "-3708732761098304673714637979435064781181577764777142708600832", "681727587447951217039390619660228295024052114283105341145088"], ["-8586235834146796200940723598945112188854152345516760362305716224", "-460894551959301276330488104349782172333070842737910053722914816", "170952160678889763064335430642606217329779561512413880748343296", "-41128354220334971977618488484120997052410745291784449068892160", "9543926373760465352622024911390200396412660176252488581644288", "-1876672927691925441031934996468259287566570262093257622159360", "640015942787211151396564423953301537328075308150859533123584", "772227736024925575584582231748138687223532899479848556167168", "-158502518173897720973123313279939517216779362350058860183552"], ["136859108793389877054875888244011443856737179230794755514302464", "-50215757907980745298798715159687495540422614931301070102593536", "-14375741937677653258346777592178895115215934551298971575255040", "6732612355594744882208626297754086661209381826973773542195200", "-1876672927691925441031934996468259287566570262093257622159360", "472111399732064179645463996732369410729667471065749466906624", "169001700330403041650006434089777244051222595887018792714240", "-122859529016595988760958092659767761420672028418044808134656", "31267579248040907887632071118770281232772003723326148050944"], ["-5013235620841919417876648357625395927316519575971135893287206912", "-433735503840124172625707607859260775633763056318235878457606144", "66490955224013028298289021451206706899433976796184693155299328", "-6632575104869625969493948296316289796321348632467361151057920", "640015942787211151396564423953301537328075308150859533123584", "169001700330403041650006434089777244051222595887018792714240", "886224619093465697063212103967361793436823233764447729221632", "134693419669353246892699047751923278673882791949505457553408", "-10342064834087814933073995678180103992487528640042005168128"], ["-1130996137082071034910245639250925683032277552996597136835477504", "-76895558017669298422505929796925882610229013799233345057456128", "19242108862160311499960943948007827389189325562463867358937088", "-3708732761098304673714637979435064781181577764777142708600832", "772227736024925575584582231748138687223532899479848556167168", "-122859529016595988760958092659767761420672028418044808134656", "134693419669353246892699047751923278673882791949505457553408", "70634175032127537343186876164048492117436871783988284358656", "-12796687190087690542675605241498566114544157965986807414784"], ["141086690734962877283488554224449542238439777240380759940792320", "7517241485149675041543452301246186416552169322601645533560832", "-2820384677485700779169567848852147502770981089800859894677504", "681727587447951217039390619660228295024052114283105341145088", "-158502518173897720973123313279939517216779362350058860183552", "31267579248040907887632071118770281232772003723326148050944", "-10342064834087814933073995678180103992487528640042005168128", "-12796687190087690542675605241498566114544157965986807414784", "2632457569797986282730283919129554623259234929128379514880"]], [["6906261871531125921200535422300390987973110250072922960313259655168", "-1167269472747676291526115572345254714275431960795487658431771312128", "42955135613377007887621709190201576831123742200834714002685689856", "26264037214670045734681578828053310890283407949704347717818384384", "-10056522150200242008180231666780240214135801162303371495916699648", "-2336941439190568601407010488912796859008024188460359169305739264", "-216632058487250270249723198516310032957621042392989542522028032"], ["-1167269472747676291526115572345254714275431960795487658431771312128", "378230448837066619143296895341458242635030689973803603979434721280", "-34154931892141312538964278845181066096439244721098579810717794304", "-2593751293377725328976759774345969159226791131938292488315338752", "1872545234251339367520814386363235832652580937906815227708571648", "933020867921645482821409235755501868623833879390691528986853376", "-7070640710859018507753829011574617110803671635686028191203328"], ["42955135613377007887621709190201576831123742200834714002685689856", "-34154931892141312538964278845181066096439244721098579810717794304", "4264732550775555843439302534801684680729176669479553601844019200", "-110923347481484334033672542516131930719141918345106160095330304", "-88237997224327724511425916605140542824609100982255093289058304", "-94507777013847120803384416162408384267670878178588581299224576", "5145800405470150537392146207762774116963809696835992591269888"], ["26264037214670045734681578828053310890283407949704347717818384384", "-2593751293377725328976759774345969159226791131938292488315338752", "-110923347481484334033672542516131930719141918345106160095330304", "118698996564725915028039756722980370396601224909401362312200192", "-36481694151664381683759518686720953269720626978210209526185984", "-3400186381755022845694822914949638679030058103576780716638208", "-1269344573661098537279518402914448339282429723938360991416320"], ["-10056522150200242008180231666780240214135801162303371495916699648", "1872545234251339367520814386363235832652580937906815227708571648", "-88237997224327724511425916605140542824609100982255093289058304", "-36481694151664381683759518686720953269720626978210209526185984", "14808842138511619454503997005281947161365637641952987812200448", "3916845402071998099473296841098349241853832216169749176909824", "273721339788426231688044014213404637973016814410510683340800"], ["-2336941439190568601407010488912796859008024188460359169305739264", "933020867921645482821409235755501868623833879390691528986853376", "-94507777013847120803384416162408384267670878178588581299224576", "-3400186381755022845694822914949638679030058103576780716638208", "3916845402071998099473296841098349241853832216169749176909824", "2390653982285505646169732968372447240767409807668181385347072", "-56594615668742805440954561342489334968382091648776875802624"], ["-216632058487250270249723198516310032957621042392989542522028032", "-7070640710859018507753829011574617110803671635686028191203328", "5145800405470150537392146207762774116963809696835992591269888", "-1269344573661098537279518402914448339282429723938360991416320", "273721339788426231688044014213404637973016814410510683340800", "-56594615668742805440954561342489334968382091648776875802624", "17342023682960945789269081329733457215643403185801392029696"]], [["1781156314337454706006946288412104317323120232619298001920943194112", "-116207942563933779360164019856415690616656872714991814324284030976", "-17774514557062328649129996717884364259098397706002149204958380032", "9647717704803951177233817924007865877880926948315068855350198272", "-1202986037104616143133281015262107062368633867957724519184990208"], ["-116207942563933779360164019856415690616656872714991814324284030976", "7581752261853439394267607250304333425359572502879378993817059328", "1159662265530711004617481252015204777394266296464147384090230784", "-629445835768738224105120490766027229209985183700308097232797696", "78486391778067122152318563644939670970135815086925575612268544"], ["-17774514557062328649129996717884364259098397706002149204958380032", "1159662265530711004617481252015204777394266296464147384090230784", "177375430329224041146513980246753894294796842650557802461790208", "-96276501622067534207045204289402360449339458432345291903467520", "12004837900155030016395593978266206339017506319067184652877824"], ["9647717704803951177233817924007865877880926948315068855350198272", "-629445835768738224105120490766027229209985183700308097232797696", "-96276501622067534207045204289402360449339458432345291903467520", "52257320799050965199583397752429301166422681204341462769074176", "-6516030959990905567027130043889032302650776352395186780766208"], ["-1202986037104616143133281015262107062368633867957724519184990208", "78486391778067122152318563644939670970135815086925575612268544", "12004837900155030016395593978266206339017506319067184652877824", "-6516030959990905567027130043889032302650776352395186780766208", "812492083833188132260692257521630091275861804862948929175552"]], [["266706298586893041926959298832458330942135473596083757350679216128", "3119941588412650443533793696847958981484535603126031475422527488", "-6184141544628459501608178671483327116844161828368332477924638720"], ["3119941588412650443533793696847958981484535603126031475422527488", "36497208977370717222038510750270071711527847599817857693646848", "-72342349978025474999846161722802412914313906709100018425397248"], ["-6184141544628459501608178671483327116844161828368332477924638720", "-72342349978025474999846161722802412914313906709100018425397248", "143392214007048983459555117808572329159019488065741128384643072"]], [["12397047258670136696970741507288545099776"]], [["39514586293339436180350468910696142787664131071048235783319250272256", "1498425179302989313109627818792750616354522843184825854258149588992", "188350598664730270262593657818691799667656690615493154871038705664", "-56061149578733616556977130258655071456701149054705434648444403712", "-14683406805080194891159145034522495535518688013006148502642753536", "2359642986050073562824826047992487835016196928116336508826288128", "614738188310805928339383042499905879068002558414653201473077248", "-1000829083527157201212210830667540288270326807779996297624289280"], ["1498425179302989313109627818792750616354522843184825854258149588992", "600412329065666451096554781134381773366268824432840355652499931136", "-67191672520416727920157269380511374865905234725922599175580549120", "-947942725959012186453188280359302738025615790739777367287267328", "497874804647957596295177734412050949375338788220170234641776640", "382740123783961478612616356485703190882357068995627533423607808", "180873724388483006222119871294777289479152885668663219309248512", "-159836272025994992771683761089118258349460572511557337502187520"], ["188350598664730270262593657818691799667656690615493154871038705664", "-67191672520416727920157269380511374865905234725922599175580549120", "40261521502712289478355570386608995175497324583853246454188474368", "-8438777827948644318731527361886547696091140929472808236703809536", "484909330861951794414113645173179640341656782555078017060700160", "-138906780902338950935358642693069752158644200570641832118059008", "-35267867774876564146227804183007529711951360386013429636268032", "16010510821386954101643011883943568474866825908031677186179072"], ["-56061149578733616556977130258655071456701149054705434648444403712", "-947942725959012186453188280359302738025615790739777367287267328", "-8438777827948644318731527361886547696091140929472808236703809536", "2279707190185648755999021370976953437852378595241309452384600064", "-168681486650438535834014594226782734501059877201810688409862144", "27458808742112615716958130130853407321318444781521011631718400", "4044861448135552298586647376566381526101229164026909199171584", "24749938104958101911261337409728093466068839053776323084288"], ["-14683406805080194891159145034522495535518688013006148502642753536", "497874804647957596295177734412050949375338788220170234641776640", "484909330861951794414113645173179640341656782555078017060700160", "-168681486650438535834014594226782734501059877201810688409862144", "24242106126767962601915400555108143372319058233998713666142208", "-2944899982245877955144439369133205013676945675017878018981888", "-320736569659561199706742870083232930551651945677509743345664", "233685944076194416252016900117993381617738768628747939610624"], ["2359642986050073562824826047992487835016196928116336508826288128", "382740123783961478612616356485703190882357068995627533423607808", "-138906780902338950935358642693069752158644200570641832118059008", "27458808742112615716958130130853407321318444781521011631718400", "-2944899982245877955144439369133205013676945675017878018981888", "847856504311147787302531223502246381772914937509335254695936", "138072151538596503524787058652232669528921695772532736524288", "-125352132467475752306119726591055341895060508064344721850368"], ["614738188310805928339383042499905879068002558414653201473077248", "180873724388483006222119871294777289479152885668663219309248512", "-35267867774876564146227804183007529711951360386013429636268032", "4044861448135552298586647376566381526101229164026909199171584", "-320736569659561199706742870083232930551651945677509743345664", "138072151538596503524787058652232669528921695772532736524288", "80805585515704385125898373060693163478843157828518555942912", "-58674654603904973987072631325155455042890602420860327297024"], ["-1000829083527157201212210830667540288270326807779996297624289280", "-159836272025994992771683761089118258349460572511557337502187520", "16010510821386954101643011883943568474866825908031677186179072", "24749938104958101911261337409728093466068839053776323084288", "233685944076194416252016900117993381617738768628747939610624", "-125352132467475752306119726591055341895060508064344721850368", "-58674654603904973987072631325155455042890602420860327297024", "55091558105060288133055566665216724882928998814615716495360"]], [["31485680424938302167814817368987740232387113522531609286719469256704", "806052166731282099011014545886003699630459184777174759623293403136", "409927624734476394277850752659934525079471855507798025852529147904", "-62961681985885204245123090316079157887569127759777785176756584448", "-8768605083816942547294877933560214685627552229975741973040988160", "2843645131201452875254416995998247132890036357665385864717402112"], ["806052166731282099011014545886003699630459184777174759623293403136", "66694347947311517485513851845404137396662591776198195175091077120", "-8040884950275401365664156150230654219457663552324004160007569408", "1511237966723070101726603627538538327401571799606211256172675072", "-579404447918646999449998909811503243772526476990255604806189056", "58702454085450493884794594847582875217043091401193690385874944"], ["409927624734476394277850752659934525079471855507798025852529147904", "-8040884950275401365664156150230654219457663552324004160007569408", "12798484580550092610750853326715826297938334203051022185274540032", "-2078216098774603972089954918036807213769246657857494919636058112", "20422640977380708638161302008195269722519897179736124434677760", "44872799611134289962656030044257229888355529207626669651656704"], ["-62961681985885204245123090316079157887569127759777785176756584448", "1511237966723070101726603627538538327401571799606211256172675072", "-2078216098774603972089954918036807213769246657857494919636058112", "338852847981581289016931488900119890926861023390850027739938816", "-709384782329998249611349775106324109134618362805180524658688", "-8179748344791797637555890652679734115984963248631848619737088"], ["-8768605083816942547294877933560214685627552229975741973040988160", "-579404447918646999449998909811503243772526476990255604806189056", "20422640977380708638161302008195269722519897179736124434677760", "-709384782329998249611349775106324109134618362805180524658688", "33836785053653018928656518524744662415886552689001765925814272", "-8251661799619788340789218029135071843006489795392358462783488"], ["2843645131201452875254416995998247132890036357665385864717402112", "58702454085450493884794594847582875217043091401193690385874944", "44872799611134289962656030044257229888355529207626669651656704", "-8179748344791797637555890652679734115984963248631848619737088", "-8251661799619788340789218029135071843006489795392358462783488", "2259753925205278941758576475198852228796826720757302517825536"]], [["3308590133314643109227364793084119575387606248254163964597031141376", "128071171119221701141466673771340441826904216489985825132259573760", "3190528041857100662862348525816319245592080181411759137375649792", "14271085952692277096465362920018061990878694192970510654316216320"], ["128071171119221701141466673771340441826904216489985825132259573760", "17920718675049771012214417363789496510723159602620913256708964352", "-2002592049357268200434509963985125682954283524123220279461675008", "260731692400615269362156743016576249530390760907113452133154816"], ["3190528041857100662862348525816319245592080181411759137375649792", "-2002592049357268200434509963985125682954283524123220279461675008", "353082511755758255988531557896887814860272155144616663364665344", "83900398477436521870304760151027982300392592312401329626546176"], ["14271085952692277096465362920018061990878694192970510654316216320", "260731692400615269362156743016576249530390760907113452133154816", "83900398477436521870304760151027982300392592312401329626546176", "448625250580482908045594292500410943403315952780262993689575424"]], [["10487120298534993052298366739753616481536503083150023668522811392", "-3301391207632274149825213366384063608947366417117304424792850432"], ["-3301391207632274149825213366384063608947366417117304424792850432", "1039292350575424993855154380475166801907831991570279910090997760"]], [["32215782481233490251235526987430280195106339066008260140862093131776", "-905411279398097627854257929265731277745105041758502818290725814272", "-104494257590371345173760201323441214138010320520758917993276112896", "-44686811822141399024029571505406668712511721612327845055145443328", "-15148037825068771364104255427278965309888988206561428153563086848", "7480563639905641366640799164146946594940708430064323694335885312", "-1747517729896381582162258685520675348603043034206494447055667200"], ["-905411279398097627854257929265731277745105041758502818290725814272", "714519998593250016214392101620065912002385367904001083877116346368", "58915644057162685751737974984299980218308093546247192499848216576", "3000620797469837161190785612876762280808036093701389516063899648", "-2216201302963827490499887235096704136774667806651500101252415488", "-367927039938856847344895259812335146167891214455794239440683008", "366077850708794635133528721929207023419557655364893438824677376"], ["-104494257590371345173760201323441214138010320520758917993276112896", "58915644057162685751737974984299980218308093546247192499848216576", "4886538582762712445125190839494076538665853837365866622175150080", "286681972962963403087819919844414009918156102439573584665903104", "-165491004377487252154086880624297834306252638034924763550318592", "-37074064422080954343373655189742741136297895761805470108483584", "31417725011696294169328034311337548174123086949378312189771776"], ["-44686811822141399024029571505406668712511721612327845055145443328", "3000620797469837161190785612876762280808036093701389516063899648", "286681972962963403087819919844414009918156102439573584665903104", "66403067897903294578219230772189618965862191378841341068836864", "14322686609724397102848948700761057164709516711936278610837504", "-10775623504836865279667461668536170602897857570804275703971840", "3226543957781640264218864186188144927332108813151113607905280"], ["-15148037825068771364104255427278965309888988206561428153563086848", "-2216201302963827490499887235096704136774667806651500101252415488", "-165491004377487252154086880624297834306252638034924763550318592", "14322686609724397102848948700761057164709516711936278610837504", "17251936119294093649385538730954583738597292582308092256976896", "-2912817940209879900832341827114545109104190339120384358481920", "-393559795947129106514969223638975306204966792760276404928512"], ["7480563639905641366640799164146946594940708430064323694335885312", "-367927039938856847344895259812335146167891214455794239440683008", "-37074064422080954343373655189742741136297895761805470108483584", "-10775623504836865279667461668536170602897857570804275703971840", "-2912817940209879900832341827114545109104190339120384358481920", "1773086372638610465033493135841411961675467159798499724230656", "-478311559934576208799216323681041175415058729811888366944256"], ["-1747517729896381582162258685520675348603043034206494447055667200", "366077850708794635133528721929207023419557655364893438824677376", "31417725011696294169328034311337548174123086949378312189771776", "3226543957781640264218864186188144927332108813151113607905280", "-393559795947129106514969223638975306204966792760276404928512", "-478311559934576208799216323681041175415058729811888366944256", "240592018861838418187700582897831725887604125520944934420480"]], [["16059959868988775565148547843058818258931253751726803322483381370880", "-356000735225489559960149112123896949265867789689019662290181423104", "-110692256540245201533411153335457788532984037546792185963787321344", "-31516228841659849617826120126592055132324512520203146711510548480", "9978279024410020924367355460078340907870048282935773712300900352"], ["-356000735225489559960149112123896949265867789689019662290181423104", "323186865141499188974596713848999360428213997516308212676068114432", "-7902018826794078537969084652624622977108522934243088940627132416", "3772599122252787069723364793058291404172838543600741646193393664", "-295815120451368853646895716520605900784131093713030496011681792"], ["-110692256540245201533411153335457788532984037546792185963787321344", "-7902018826794078537969084652624622977108522934243088940627132416", "1103068562599521340211232619909903716260556533958095787274534912", "116260175899772107302239204530066606405606866621556574719574016", "-66323571954783893793376083364173113674254896172478918916308992"], ["-31516228841659849617826120126592055132324512520203146711510548480", "3772599122252787069723364793058291404172838543600741646193393664", "116260175899772107302239204530066606405606866621556574719574016", "91817602329937728208781457711683934107876478147696435637780480", "-20309052602200017812179963349244773281967190271084491238801408"], ["9978279024410020924367355460078340907870048282935773712300900352", "-295815120451368853646895716520605900784131093713030496011681792", "-66323571954783893793376083364173113674254896172478918916308992", "-20309052602200017812179963349244773281967190271084491238801408", "6217308480752085249540384724432882993061742299051193916194816"]], [["2075555349958091594772609330190013401030972596477926658384330752", "3629203552179907900038357134935936132898449886158418016831799296", "-936547249737587932027147994470717075884612943482548960278609920"], ["3629203552179907900038357134935936132898449886158418016831799296", "6345828562664544524526178737171282545511681024670471214023573504", "-1637595743038414566986583092781364759583671305846429067325210624"], ["-936547249737587932027147994470717075884612943482548960278609920", "-1637595743038414566986583092781364759583671305846429067325210624", "422595692766637256383267536669180895268933440292857710750203904"]], [["21121820006711698523785853300424541470720"]], [["36245887819726644843729739453555139981541356988653219972313799196672", "175579963921833608675722904440601925390727840298505155893186789376", "-35345491858930692211834375074940824265076884344630344399949135872", "22506215102999412301492275100610025235430774875143848222026366976", "676172359930467061428588007552069824733335105635830867047743488", "-1264044799687539578340419542512495150120139463439259564886720512"], ["175579963921833608675722904440601925390727840298505155893186789376", "5382737385191259935433783250110765278968501520733360775262896128", "-2185229786035946380049253202577581815580791439185489761088307200", "610268431171530581586692144554100148939826970743012431912501248", "-122190378785399193028460167367830807320776252802331305568108544", "35539517146054407088679352651021799755671628476295894477570048"], ["-35345491858930692211834375074940824265076884344630344399949135872", "-2185229786035946380049253202577581815580791439185489761088307200", "929449644396421867450325005308807973957198611555945054625333248", "-244689460953182780607077970168056159565902140560611685724848128", "55094874922209171808263697341069536653511278508320452629233664", "-17281347927418597317105463654328423404038831661382293799305216"], ["22506215102999412301492275100610025235430774875143848222026366976", "610268431171530581586692144554100148939826970743012431912501248", "-244689460953182780607077970168056159565902140560611685724848128", "69410722151045226593509498472197802759160457883936931190931456", "-13456209026562992375613050285364318390942713689664584608120832", "3822859805509503158649475644054557554797614111605179312766976"], ["676172359930467061428588007552069824733335105635830867047743488", "-122190378785399193028460167367830807320776252802331305568108544", "55094874922209171808263697341069536653511278508320452629233664", "-13456209026562992375613050285364318390942713689664584608120832", "3485908297378516495059545965125651881190862007479062130327552", "-1176937705953491205761352162011055230864806270803350409707520"], ["-1264044799687539578340419542512495150120139463439259564886720512", "35539517146054407088679352651021799755671628476295894477570048", "-17281347927418597317105463654328423404038831661382293799305216", "3822859805509503158649475644054557554797614111605179312766976", "-1176937705953491205761352162011055230864806270803350409707520", "427071023220058852815890211900898477369295307630100963393536"]], [["209770489006439001177545197782499852288000", "2645366356587625113849780129542705250304", "3969953178634631448953094824319598460928", "-1659020733842921659149360315075525607424"], ["2645366356587625113849780129542705250304", "7386178903529036359078530685497688195072", "558162691526359484567538051646358552576", "-281546002913717968643068596421323128832"], ["3969953178634631448953094824319598460928", "558162691526359484567538051646358552576", "1423418873901724843139148551029893627904", "-285207968151164887188703718961370365952"], ["-1659020733842921659149360315075525607424", "-281546002913717968643068596421323128832", "-285207968151164887188703718961370365952", "436230374747692845392135609650342002688"]], [["48290680246262901205892936368406971547648", "6593146056402859927391826631639322066944"], ["6593146056402859927391826631639322066944", "5197423409347228957462358669826520514560"]], [["187258538305904540644930828311075055730688", "-2023781581132274214983027533338608926720", "-881279054947612775074921996892990603264", "227844986480285671728397838868071579648", "-169891481882555616452277441045303656448"], ["-2023781581132274214983027533338608926720", "7825328091978635409532075849010972196864", "276967502567581833193030106971977547776", "87656140226257925715811250223213182976", "-64276899284200569233349226964489076736"], ["-881279054947612775074921996892990603264", "276967502567581833193030106971977547776", "656671875948676010868075085901301022720", "39729924674912958775018237976345837568", "-53153174629559094568024882166179561472"], ["227844986480285671728397838868071579648", "87656140226257925715811250223213182976", "39729924674912958775018237976345837568", "106495578798561887228825097667721822208", "-19365709762699362655019686701972848640"], ["-169891481882555616452277441045303656448", "-64276899284200569233349226964489076736", "-53153174629559094568024882166179561472", "-19365709762699362655019686701972848640", "53783890456652919018359435918447738880"]], [["41298438792787351828191727432473816072192", "-1665696700855334403693025452545319895040", "96250911526840171342460578376919810048"], ["-1665696700855334403693025452545319895040", "1947949661790586115079884581485401866240", "242860550025023976561806283575281057792"], ["96250911526840171342460578376919810048", "242860550025023976561806283575281057792", "590651240262605210797949613602609561600"]], [["3007557884447804410807958434970341474304"]], [["35868898421404452703908365728002810576896", "87985992469854937317984131487883067392", "-99240266356457119725800140307993460736", "47953238397410381240130979449832210432"], ["87985992469854937317984131487883067392", "1314380944135082724688410142664701247488", "-49167004870084327027604510503868563456", "47773296394939217440805539773627236352"], ["-99240266356457119725800140307993460736", "-49167004870084327027604510503868563456", "173476746667096882129959703142111117312", "19241495011012773331839300587816484864"], ["47953238397410381240130979449832210432", "47773296394939217440805539773627236352", "19241495011012773331839300587816484864", "74126888397434014925266552547788718080"]], [["4216143800253311838895832617503109939200", "-168596787195912676914633373911391141888"], ["-168596787195912676914633373911391141888", "406359119941867460419196810890041098240"]], [["3940925368495597151934279639659536449536", "52587705113344716786290459646302879744", "-28081047200307342544811913933840449536"], ["52587705113344716786290459646302879744", "255388945119443808997380743811645308928", "-16240066892839593765010649889265156096"], ["-28081047200307342544811913933840449536", "-16240066892839593765010649889265156096", "51917082195304983291022326547703922688"]], [["556867498064311763837990894894562934784"]], [["490914627532163210085188357450394238976", "8714085295624236950273554458127368192"], ["8714085295624236950273554458127368192", "68888593466760001524315935169946058752"]], [["60202087338348785103533777672562802688"]], [["8118226333134492534319696419109652702368366592", "0", "-158421843779993822397438193481558261760", "-45340874698470974229781924067166650368", "-15563254336522678524872407361230209024", "-6632568491426032660043415110432063488", "-6800083379318144599334729118371545088", "-6640718976724476862585620647696662528", "-6763453492577659365839554170148880384", "-6721815160251583779797176173021626368"], ["0", "613383815082370223596707910995076754245130901797149240960450444656640", "0", "0", "0", "0", "0", "0", "0", "0"], ["-158421843779993822397438193481558261760", "0", "532025651912786274613404493145696981000772923686912", "98939498496896031565081987378489327616", "-22751636002733948997228111021167607808", "-20925754723173557951689435955456901120", "8615140863076771090066917173284044800", "-2017735384178543275850819062831513600", "361151260293950643011980720894640128", "-51717364102777438008745328006660096"], ["-45340874698470974229781924067166650368", "0", "98939498496896031565081987378489327616", "2078225203059399840920071457501061568156852551680", "-20350212568518009431893033810193809408", "-3547821036707757649462628110565376000", "1064137299967666944017207446565027840", "-89197011212641622583810648289837056", "-22770371032638177570074092734775296", "12269301051229816826350898276990976"], ["-15563254336522678524872407361230209024", "0", "-22751636002733948997228111021167607808", "-20350212568518009431893033810193809408", "32472268807181142097245302397723169942184919040", "-1487342793254116115747094964517994496", "-284827027897659180877263285811937280", "168467608584138554806193756221472768", "-48288793173200925836911051202887680", "10794081466419215213850620539699200"], ["-6632568491426032660043415110432063488", "0", "-20925754723173557951689435955456901120", "-3547821036707757649462628110565376000", "-1487342793254116115747094964517994496", "507379201000807490598544508270359217101078528", "-262494808332333354042766347364990976", "36607997048145833407101583731195904", "-1796844754546067248803667152207872", "-764695525697571028892993046970368"], ["-6800083379318144599334729118371545088", "0", "8615140863076771090066917173284044800", "1064137299967666944017207446565027840", "-284827027897659180877263285811937280", "-262494808332333354042766347364990976", "31711200168646999405708036826254228994916352", "-54829198110557311381963363892002816", "12915297459338585772164352288489472", "-2561961558864950643750142804197376"], ["-6640718976724476862585620647696662528", "0", "-2017735384178543275850819062831513600", "-89197011212641622583810648289837056", "168467608584138554806193756221472768", "36607997048145833407101583731195904", "-54829198110557311381963363892002816", "1981950028181573455256093719788932835885056", "-8891739143174289744757213273194496", "2197969455752612735499793909424128"], ["-6763453492577659365839554170148880384", "0", "361151260293950643011980720894640128", "-22770371032638177570074092734775296", "-48288793173200925836911051202887680", "-1796844754546067248803667152207872", "12915297459338585772164352288489472", "-8891739143174289744757213273194496", "1981950004443146364798455309832425891758080", "-1545527314968032622902273004101632"], ["-6721815160251583779797176173021626368", "0", "-51717364102777438008745328006660096", "12269301051229816826350898276990976", "10794081466419215213850620539699200", "-764695525697571028892993046970368", "-2561961558864950643750142804197376", "2197969455752612735499793909424128", "-1545527314968032622902273004101632", "495487501481493403088831777350567730622464"]], [["75116276668354744656410154197296175120384", "-43781775223904737268573771065418842112", "304927129997358976928258855675419951104", "-132441298037155737073121874236114206720", "29548380513108464105162714290581405696", "-4873388868815698821131390969454788608", "654152589216524308569852950691708928"], ["-43781775223904737268573771065418842112", "1645956078783002940098724882315615404032", "-25935324780443513389696229274208436224", "-26402609888216071148771632540804972544", "5957705521130872946565752340485242880", "-789727253874083935566731180383404032", "56582737979655550838844596309458944"], ["304927129997358976928258855675419951104", "-25935324780443513389696229274208436224", "52373996533618871440426974652456239104", "-6016701577058931915427444609588920320", "-362373176355741199040991297613594624", "321916854959559147470962104127717376", "-91218627668942347809713214642454528"], ["-132441298037155737073121874236114206720", "-26402609888216071148771632540804972544", "-6016701577058931915427444609588920320", "4590097393320186957832520290220900352", "-1056044783132964265616187050243915776", "169163701297104945808192826958151680", "-20838783372605095402267837223403520"], ["29548380513108464105162714290581405696", "5957705521130872946565752340485242880", "-362373176355741199040991297613594624", "-1056044783132964265616187050243915776", "589675677408756061976988145799921664", "-161947589665662633753577064012709888", "34353929227620909714014569322512384"], ["-4873388868815698821131390969454788608", "-789727253874083935566731180383404032", "321916854959559147470962104127717376", "169163701297104945808192826958151680", "-161947589665662633753577064012709888", "86013246880050835052043003318239232", "-24711772923285069977681555139592192"], ["654152589216524308569852950691708928", "56582737979655550838844596309458944", "-91218627668942347809713214642454528", "-20838783372605095402267837223403520", "34353929227620909714014569322512384", "-24711772923285069977681555139592192", "21233830790757938048750438954565632"]], [["8565320477739950192366646078329401114624", "261222394402073561570192814785911848960", "-113553217904518463868614501267033554944", "17823953253940699366391221351624998912", "-2112452492525060212766512012123439104"], ["261222394402073561570192814785911848960", "241355767622909878233278684506397605888", "-27437454497435968865846681481775153152", "1053461987554431194082678099859734528", "308118246570349004202296005181308928"], ["-113553217904518463868614501267033554944", "-27437454497435968865846681481775153152", "16641518745376067374747721648740237312", "-3303842259824547757350834907652292608", "504707054534351425542928075044421632"], ["17823953253940699366391221351624998912", "1053461987554431194082678099859734528", "-3303842259824547757350834907652292608", "1736197576857076373791532626837766144", "-414908468102364904976748910001258496"], ["-2112452492525060212766512012123439104", "308118246570349004202296005181308928", "504707054534351425542928075044421632", "-414908468102364904976748910001258496", "308375291322006562932335279358345216"]], [["1332005341387552525111458084778131062784", "-88884548928366153857179263363901816832", "4596657337926387032035530271602245632"], ["-88884548928366153857179263363901816832", "47188951518845538409485341625656803328", "-7098386735671656215875581992891318272"], ["4596657337926387032035530271602245632", "-7098386735671656215875581992891318272", "4881979379827766077446598862311522304"]], [["85039882392834255734362451122346524672"]], [["72168922164620610825675918414721235025920", "-63576330951794430790124469731958194176", "-72943229668073625999925274527227969536", "28129823523428711694158007474619154432", "-17313175981093445632551987042955821056", "5943310127685228738194124794163625984", "-1489973763876207174521207619703537664", "310102800465923038527522583009558528"], ["-63576330951794430790124469731958194176", "1256832623111818979378183090408601419776", "11058761124131690664259640418572959744", "-1752585495125094509121312270304935936", "-4695054604350101283042711206197460992", "1786554959645302340139937719298031616", "-415356091842580048640379226695925760", "75202020521220412251930407792017408"], ["-72943229668073625999925274527227969536", "11058761124131690664259640418572959744", "52700930650464455225102644975971074048", "-3748126375719866677364028214882598912", "-948231677924886049415248034064760832", "310253994020316157077669240973033472", "-43268657851536521754072773503746048", "484124772687058611679047553384448"], ["28129823523428711694158007474619154432", "-1752585495125094509121312270304935936", "-3748126375719866677364028214882598912", "2612269684773315043510164651310579712", "-310914621665152761332641349402361856", "-53680022649151365358089470828609536", "35277770882486793854463565841301504", "-10629777795781283922745416520564736"], ["-17313175981093445632551987042955821056", "-4695054604350101283042711206197460992", "-948231677924886049415248034064760832", "-310914621665152761332641349402361856", "303548298876958620710905253847891968", "-82625732546083891695557838032076800", "14366976922329559839026143999033344", "-1630077808340517810129552321544192"], ["5943310127685228738194124794163625984", "1786554959645302340139937719298031616", "310253994020316157077669240973033472", "-53680022649151365358089470828609536", "-82625732546083891695557838032076800", "57014173177861529794602561820426240", "-18423094723328807588913127027638272", "4465779055372590022932475421655040"], ["-1489973763876207174521207619703537664", "-415356091842580048640379226695925760", "-43268657851536521754072773503746048", "35277770882486793854463565841301504", "14366976922329559839026143999033344", "-18423094723328807588913127027638272", "10992450194900991604062165237760000", "-3617359125593407686830867692126208"], ["310102800465923038527522583009558528", "75202020521220412251930407792017408", "484124772687058611679047553384448", "-10629777795781283922745416520564736", "-1630077808340517810129552321544192", "4465779055372590022932475421655040", "-3617359125593407686830867692126208", "3097173928928115749586123953274880"]], [["9090033330907107089322508241279748407296", "-99895540970991725860609309675291148288", "34790964857083522791672514264145330176", "-17955341451023086592746826955243913216", "4550152105515004783597968090942406656", "-862346638229598058551278488587862016"], ["-99895540970991725860609309675291148288", "245847673681310248111445313772956155904", "-2155354368853230878516519241382887424", "-5184000747458047995903587135128600576", "1201582806532630311086120237761822720", "-174773642067388315950037618307104768"], ["34790964857083522791672514264145330176", "-2155354368853230878516519241382887424", "9575829445738931238921775735401086976", "-1292847396770405188095423043873013760", "-36163853084073319387246122139385856", "58398943038024403263450746158317568"], ["-17955341451023086592746826955243913216", "-5184000747458047995903587135128600576", "-1292847396770405188095423043873013760", "1221183760288826972411605271846060032", "-316700818614979230433561551900246016", "58273744668931505620993242973601792"], ["4550152105515004783597968090942406656", "1201582806532630311086120237761822720", "-36163853084073319387246122139385856", "-316700818614979230433561551900246016", "201823510898186175388217876678705152", "-58617691938125274237913113970081792"], ["-862346638229598058551278488587862016", "-174773642067388315950037618307104768", "58398943038024403263450746158317568", "58273744668931505620993242973601792", "-58617691938125274237913113970081792", "45627267782154571043060479101501440"]], [["1020202627972763364743885784907488690176", "38810070873076981545904626207171805184", "-15956923076573490370482451734870360064", "2550407730989070671954742516234846208"], ["38810070873076981545904626207171805184", "43213703055209584261061173726825938944", "-5200781882387476041869201589502214144", "232011387676379579499679022904770560"], ["-15956923076573490370482451734870360064", "-5200781882387476041869201589502214144", "4243973223971039563033669076651081728", "-932852054918205754550354452257177600"], ["2550407730989070671954742516234846208", "232011387676379579499679022904770560", "-932852054918205754550354452257177600", "716476043627791797588480775054950400"]], [["177421576299048051770669684884756234240", "-11612059916239061764005468098797764608"], ["-11612059916239061764005468098797764608", "12010595883398606164529265531269677056"]], [["9014587524669770932037465745397907456000", "5388184135869433940032466722727395328", "-11630473194601093416296929347420291072", "5977756032172942971565186277309415424", "-3014474975588327034705897604069195776", "941730014146344985422761848412831744", "-223536393723346679223933290984505344"], ["5388184135869433940032466722727395328", "179379749682351101227142320564683669504", "545217625434280205871323963956658176", "394123939043262370763607338358145024", "-946014294787099828568321565900406784", "335797560904951707394031019880349696", "-78058697664082769897920530170773504"], ["-11630473194601093416296929347420291072", "545217625434280205871323963956658176", "9870205997008804384516042498624192512", "-539812627102991972474600341224030208", "-252690980075482963501233429662400512", "78380662137921609918290711919198208", "-12256458167521463421826532886183936"], ["5977756032172942971565186277309415424", "394123939043262370763607338358145024", "-539812627102991972474600341224030208", "583418140477360104892123552279429120", "-77301847613898513692422551864606720", "-12257588208432561200042523377008640", "8772856681190839572612634206273536"], ["-3014474975588327034705897604069195776", "-946014294787099828568321565900406784", "-252690980075482963501233429662400512", "-77301847613898513692422551864606720", "97689531583431399364154425184616448", "-30059222957387347016872019282100224", "6149029659157863844345459972767744"], ["941730014146344985422761848412831744", "335797560904951707394031019880349696", "78380662137921609918290711919198208", "-12257588208432561200042523377008640", "-30059222957387347016872019282100224", "23503249079802385613503067393622016", "-8081621769503512475283852394233856"], ["-223536393723346679223933290984505344", "-78058697664082769897920530170773504", "-12256458167521463421826532886183936", "8772856681190839572612634206273536", "6149029659157863844345459972767744", "-8081621769503512475283852394233856", "6710328875911627477558231444750336"]], [["1142772658162409665379017008853658107904", "-15344030166811131069620569980452995072", "6771534375240096179940674207460884480", "-2836137426222996521307442270615633920", "672470674458066519943797875769606144"], ["-15344030166811131069620569980452995072", "37435775614585075926420001747460161536", "585431830599501856176955611349516288", "-1059183919314389928383292623594455040", "233729581029734788486983898416283648"], ["6771534375240096179940674207460884480", "585431830599501856176955611349516288", "2302411791307421875013967315269058560", "-348363237891302049747391306633576448", "-20708752231528483043333030019072"], ["-2836137426222996521307442270615633920", "-1059183919314389928383292623594455040", "-348363237891302049747391306633576448", "411788291517633370212541780335788032", "-116412889264402360588736639533056000"], ["672470674458066519943797875769606144", "233729581029734788486983898416283648", "-20708752231528483043333030019072", "-116412889264402360588736639533056000", "104095360720690620070085185920565248"]], [["122779686934063590945121395233934802944", "6844935827462175097636761160556478464", "-2309147868028369717402529852072919040"], ["6844935827462175097636761160556478464", "9506341834145490698655400473793658880", "-1163137158384618249255302059811405824"], ["-2309147868028369717402529852072919040", "-1163137158384618249255302059811405824", "1647267129006721450270061880651284480"]], [["23653054334401831529629830805006057472"]], [["1126026975038981900759370072824393760768", "2088701573534734317714309149511122944", "-2179403994348777908417489762676375552", "1118790935662191720591870440773779456", "-494588672975679683318896233245835264", "145885113805693087330916852591230976"], ["2088701573534734317714309149511122944", "26790257789171648963671680928788250624", "15638018661654493163191462533267456", "226198779953633934506499372327370752", "-205223919796545614550295207615660032", "65837121136617560768422597974032384"], ["-2179403994348777908417489762676375552", "15638018661654493163191462533267456", "1914809810265237344209578474254368768", "-37146752487602488493671549323182080", "-74489083410166975703063360050298880", "20998393387176929166658676031750144"], ["1118790935662191720591870440773779456", "226198779953633934506499372327370752", "-37146752487602488493671549323182080", "159988043781001583085405135699968000", "-25543098084043439175288367414771712", "-2634203478336025886058853422858240"], ["-494588672975679683318896233245835264", "-205223919796545614550295207615660032", "-74489083410166975703063360050298880", "-25543098084043439175288367414771712", "41465187577551238994822188690833408", "-14220538980508575203369474762735616"], ["145885113805693087330916852591230976", "65837121136617560768422597974032384", "20998393387176929166658676031750144", "-2634203478336025886058853422858240", "-14220538980508575203369474762735616", "14788405129772187813916189506142208"]], [["144867742689555415551264797854376394752", "-2769892100586695864027548661120499712", "1200970805383329025440117581968048128", "-438462399480931647054179861830565888"], ["-2769892100586695864027548661120499712", "6031252875512086139531333434471350272", "324221784693628421692110395532115968", "-233824855623824573373881984518979584"], ["1200970805383329025440117581968048128", "324221784693628421692110395532115968", "703513079474148194678667673704857600", "-116303516740405295616037241208438784"], ["-438462399480931647054179861830565888", "-233824855623824573373881984518979584", "-116303516740405295616037241208438784", "220479758414348931601953253828329472"]], [["14480340830593468885992357578116431872", "1143672993157270868207819636839809024"], ["1143672993157270868207819636839809024", "2812011421362916880600694013506355200"]], [["140597477125054047926042731540813709312", "535449334877571344781506279272087552", "-412476701817598686653924960951599104", "201821820513718896082593398933946368", "-80061137839790828111760157499719680"], ["535449334877571344781506279272087552", "4200304304411384054617564543444844544", "-46320930125860430083925071450079232", "73734403015581834330725583691972608", "-44847953693013644551017115747876864"], ["-412476701817598686653924960951599104", "-46320930125860430083925071450079232", "402914447510717622040201380898013184", "13867177522123760644350287481405440", "-23609658252334332960324399705096192"], ["201821820513718896082593398933946368", "73734403015581834330725583691972608", "13867177522123760644350287481405440", "60589827229172172142260698503708672", "-11589043037729716533452265175908352"], ["-80061137839790828111760157499719680", "-44847953693013644551017115747876864", "-23609658252334332960324399705096192", "-11589043037729716533452265175908352", "29009188798328229134323326319067136"]], [["18449259644665295548987307982462124032", "-495730445795856309655734333416144896", "205117929513181888644535632512679936"], ["-495730445795856309655734333416144896", "1038743090665473587314783599663775744", "117420592950743310996273041913151488"], ["205117929513181888644535632512679936", "117420592950743310996273041913151488", "336815166397207949848569543875624960"]], [["1667423173177808157105183309866991616"]], [["17503202828132059618553297150616272896", "118385031481694521811424179390513152", "-76793403516827077682707643697725440", "35232748718302325732167998714675200"], ["118385031481694521811424179390513152", "712670774373589372378012552553037824", "-23182553868849000716672081468588032", "21224740963731197399731291461517312"], ["-76793403516827077682707643697725440", "-23182553868849000716672081468588032", "94353397107309462274177754925629440", "12025858234861312304715793591959552"], ["35232748718302325732167998714675200", "21224740963731197399731291461517312", "12025858234861312304715793591959552", "40597760251430512471150286740652032"]], [["2368404660334280279485673662280892416", "-87617313379814575272379194303053824"], ["-87617313379814575272379194303053824", "219377271586071883974356907449122816"]], [["2173243854766771924336601168529588224", "24389527529310479233762176717029376", "-14000715198968673538742647357702144"], ["24389527529310479233762176717029376", "139497766078752550963975651745333248", "-9202473979347194504846925109395456"], ["-14000715198968673538742647357702144", "-9202473979347194504846925109395456", "28572738014240617867353274460405760"]], [["307000003656297061811297232854450176"]], [["268605306153900823253421757875355648", "4799195331542897773481770472177664"], ["4799195331542897773481770472177664", "37774989354561139315063968613007360"]], [["32975785725844779542893196562071552"]], [["1265685578976886809973256514901562325902504553746754088129395687424", "182285629883062078325104823189627834431062314609524339235283271680", "74861672065644174270109126395590015077075001095975595848333524992", "-25771050726843814281013001517883712763426420899842727898549059584", "2702650505904577548897808118253885608597860244535059750567542784", "-477440073747113368512532446061892528346093275964906014064508928", "62625757818968769692220038942123132852859154200623816198062080", "25530871427481549388424869827213830424078044223740570936279040", "20942902509495536006128671260256194650805130005886346176495616", "23610293893687745580069469404049453472878126744340034468446208"], ["182285629883062078325104823189627834431062314609524339235283271680", "31804455687610930124376279433061223221606621424233464108152782848", "13529233896074793834912827210714120018132633739227818804924907520", "-4777409456648906859166379601515356583461007601865129029007310848", "513364493539672184498628563795215018892042524980092088480694272", "-90478144093835644520809410418737209488374226859592042013523968", "11573276870475085276069038839111829271566428901034134410887168", "5816416453474675889067152965575760324792783787496435739525120", "6748513041445692721650131531062552435242019371954363235827712", "6782465886418226816847751671748443680025438967915241751445504"], ["74861672065644174270109126395590015077075001095975595848333524992", "13529233896074793834912827210714120018132633739227818804924907520", "5787695362497485453703100607996178536616086933161402519468900352", "-2051791815613633147289607878054009062419189414940125301179416576", "221287007969210256006199444381836985076941309993278618961182720", "-38987352182881563698110953837015095166249924427725665667645440", "4968096283042712194195533794756208840986095602502142525440000", "2568938379402588407499789457816056707393926849884038073679872", "3085923236268816482211295248268036498953056568773657661276160", "3070364322027914967153962378591017466272938585481140993261568"], ["-25771050726843814281013001517883712763426420899842727898549059584", "-4777409456648906859166379601515356583461007601865129029007310848", "-2051791815613633147289607878054009062419189414940125301179416576", "729363249231835148861329886382444598770562703233593914226114560", "-78860574686568904398372486748849826587064827313082369524629504", "13890722211813483290979987822056020290031499987284075434999808", "-1765458667273699513468485456663823120181102374712883185451008", "-930594391857113093764010204690584620720060664959682318696448", "-1142992867807079044885466881268304812554412222400403035127808", "-1130067574196009434113951289027334075021675743789164556976128"], ["2702650505904577548897808118253885608597860244535059750567542784", "513364493539672184498628563795215018892042524980092088480694272", "221287007969210256006199444381836985076941309993278618961182720", "-78860574686568904398372486748849826587064827313082369524629504", "8546368516019751072807117977497889581161968840669692287778816", "-1505053863459233669644469819367340284521940661015752910831616", "190827829390456192392615901010236574421828662086185198288896", "102352387406102601348809974928719850934977612190682808582144", "128170519586834681707252062226069270028482328137035358928896", "126035930587920035319281397812149594453801113535954884231168"], ["-477440073747113368512532446061892528346093275964906014064508928", "-90478144093835644520809410418737209488374226859592042013523968", "-38987352182881563698110953837015095166249924427725665667645440", "13890722211813483290979987822056020290031499987284075434999808", "-1505053863459233669644469819367340284521940661015752910831616", "265052152194545178359696662906375633277257615840519397572608", "-33613907769828038634870098079025920607035137835113887301632", "-17999912087784701496370652218236469235688410323273726820352", "-22500334261381455102146156975861535245980843862667265310720", "-22136550018577069157707457182377538691160713357771086495744"], ["62625757818968769692220038942123132852859154200623816198062080", "11573276870475085276069038839111829271566428901034134410887168", "4968096283042712194195533794756208840986095602502142525440000", "-1765458667273699513468485456663823120181102374712883185451008", "190827829390456192392615901010236574421828662086185198288896", "-33613907769828038634870098079025920607035137835113887301632", "4273547233927220195628108789655717937295307823252329725952", "2247462509960735350253729944158446880910176409406207688704", "2753216152525410179413291378189284369972096016599935025152", "2724091429281781076390772457880191205803508088289831550976"], ["25530871427481549388424869827213830424078044223740570936279040", "5816416453474675889067152965575760324792783787496435739525120", "2568938379402588407499789457816056707393926849884038073679872", "-930594391857113093764010204690584620720060664959682318696448", "102352387406102601348809974928719850934977612190682808582144", "-17999912087784701496370652218236469235688410323273726820352", "2247462509960735350253729944158446880910176409406207688704", "1339494810701595458395185010864848898860822250018229977088", "1860808309227919689823439894266407823545070612858671628288", "1779649883287142592644948361896932756979785698794352771072"], ["20942902509495536006128671260256194650805130005886346176495616", "6748513041445692721650131531062552435242019371954363235827712", "3085923236268816482211295248268036498953056568773657661276160", "-1142992867807079044885466881268304812554412222400403035127808", "128170519586834681707252062226069270028482328137035358928896", "-22500334261381455102146156975861535245980843862667265310720", "2753216152525410179413291378189284369972096016599935025152", "1860808309227919689823439894266407823545070612858671628288", "2855787946242345292361373450429536771290525360708341268480", "2664476275707896221221265378464037923204268592717461733376"], ["23610293893687745580069469404049453472878126744340034468446208", "6782465886418226816847751671748443680025438967915241751445504", "3070364322027914967153962378591017466272938585481140993261568", "-1130067574196009434113951289027334075021675743789164556976128", "126035930587920035319281397812149594453801113535954884231168", "-22136550018577069157707457182377538691160713357771086495744", "2724091429281781076390772457880191205803508088289831550976", "1779649883287142592644948361896932756979785698794352771072", "2664476275707896221221265378464037923204268592717461733376", "2500878617645030903298814790665423164534791528528956571648"]], [["93093692687246634388792776764269539415843503683227163723563008", "12287901975215029477341947981133604148085969214353634880389120", "-3705814152612844475898461077483783280666313325650161587716096", "543114803424811741662399859086643294639444993682061094027264", "-4800367648036146046942185463308229804367484281579882151936", "106864578274207309898479633456771964466308927520136472035328", "960367844108435715300828153752669647238629685868870414368768"], ["12287901975215029477341947981133604148085969214353634880389120", "1621941622401631922950604773974737266555645762617893109891072", "-489148939430930865952074830147679650887258477667700061503488", "71688438530349510824859578152775811628188190148602709934080", "-633624528164713956786041468665399288350114157439439863808", "14105590019592992540171778672279260705434443878409435086848", "126763753675557880917465292841674377239435981804062505959424"], ["-3705814152612844475898461077483783280666313325650161587716096", "-489148939430930865952074830147679650887258477667700061503488", "147518678626746306148336582881350725214705889889333402402816", "-21619966583419642891932728276973810153595082636776068612096", "191089963823897031447949981115977418521531282843452309504", "-4253996754775338062493124027906506162429995962999022551040", "-38229708648126676117445851725376914494596908945273419464704"], ["543114803424811741662399859086643294639444993682061094027264", "71688438530349510824859578152775811628188190148602709934080", "-21619966583419642891932728276973810153595082636776068612096", "3168567936070401965132127225864223696584484111074809872384", "-28005664575892392578074671832911979472810692600213274624", "623455067116790971129713816202773179484603743831335108608", "5602849965580645632423771244679461903465548369525498445824"], ["-4800367648036146046942185463308229804367484281579882151936", "-633624528164713956786041468665399288350114157439439863808", "191089963823897031447949981115977418521531282843452309504", "-28005664575892392578074671832911979472810692600213274624", "247530513519784473999933523032418470930870820604477440", "-5510462088897876079683245053904618666198382456889933824", "-49521279003946693979694312351093381599838206602770382848"], ["106864578274207309898479633456771964466308927520136472035328", "14105590019592992540171778672279260705434443878409435086848", "-4253996754775338062493124027906506162429995962999022551040", "623455067116790971129713816202773179484603743831335108608", "-5510462088897876079683245053904618666198382456889933824", "122672522273786692328285411563534739030277350248562032640", "1102430268756838348911825619743808817350671767854725988352"], ["960367844108435715300828153752669647238629685868870414368768", "126763753675557880917465292841674377239435981804062505959424", "-38229708648126676117445851725376914494596908945273419464704", "5602849965580645632423771244679461903465548369525498445824", "-49521279003946693979694312351093381599838206602770382848", "1102430268756838348911825619743808817350671767854725988352", "9907291991264274103368656492297510001634988060475434991616"]], [["5471287249792923376338836582107382284288", "-474482367292805844350696544522616176640", "23664518928857747217687769056133775360", "3049991210301603794906454991344500736", "-1587680385324020498833117717085552640"], ["-474482367292805844350696544522616176640", "70063086720480764478967709866892722176", "-10425890814918291101556257394178129920", "1570021025363741923581845831193460736", "-242900591597400183146974770867732480"], ["23664518928857747217687769056133775360", "-10425890814918291101556257394178129920", "3513369322385057035344439879275642880", "-927665756796938413722335571324436480", "228549686822316971736807306237575168"], ["3049991210301603794906454991344500736", "1570021025363741923581845831193460736", "-927665756796938413722335571324436480", "316657318611681127832428388655562752", "-90657327793716810822224778048307200"], ["-1587680385324020498833117717085552640", "-242900591597400183146974770867732480", "228549686822316971736807306237575168", "-90657327793716810822224778048307200", "68481205554218681585228258673164288"]], [["256390612162571743256396945557108555776", "-43207406467886843011158739675330379776", "7176735119414818990815633987740893184"], ["-43207406467886843011158739675330379776", "12107991495469081869518108102754304000", "-2571144501071502007356020446384357376"], ["7176735119414818990815633987740893184", "-2571144501071502007356020446384357376", "706120508857134634824053344075513856"]], [["13611340123908926691565288598318088192"]], [["73651509705899431377432199112099113317559546489182869392457728", "1842327322264432873118351813086291646082376733968530350800896", "413867532517110599489239165996109394609898215470385957175296", "31125965646157292199671842294964692431197094395633257676800", "-56874234190714239388513130602799159382991337337156288905216", "-220313865063769715793226967512807754819523709252655361556480", "-727437511102757489218191666986694890891882261332603512553472", "-602898002685994984139890015597300661013225965601787694022656"], ["1842327322264432873118351813086291646082376733968530350800896", "46084187221872410322331477523492574453638266690265927385088", "10352529988891833242590115291924987013750477081503078547456", "778588479326384994169037061459887297455853033015904043008", "-1422658625753117913754349731355818861257039726520297324544", "-5510956322593507567067462148121098616064212058773265580032", "-18196205445095611184063785538896362460211868482725971230720", "-15080959878851351639198238813046880357726710702958752825344"], ["413867532517110599489239165996109394609898215470385957175296", "10352529988891833242590115291924987013750477081503078547456", "2325632361869270006869099903745709972386566972527561670656", "174905126190605162337959705443993699478923816864724287488", "-319591534001098584123228001781522953899539322432359759872", "-1238002534879616889553416389458696832632623105980432908288", "-4087665941728469660947483716513803913586475563038120345600", "-3387845133501143657945625063965076973720321131699228377088"], ["31125965646157292199671842294964692431197094395633257676800", "778588479326384994169037061459887297455853033015904043008", "174905126190605162337959705443993699478923816864724287488", "13154187080204854735366558639210411678388925673219555328", "-24035698204254859025205946774154814387368413221550555136", "-93107145023330577698419840597250261636909252517537251328", "-307423365397592149647241627015829289621598519675320270848", "-254791552742780388554272756841037931211874470046258429952"], ["-56874234190714239388513130602799159382991337337156288905216", "-1422658625753117913754349731355818861257039726520297324544", "-319591534001098584123228001781522953899539322432359759872", "-24035698204254859025205946774154814387368413221550555136", "43918699395432937733142122368108122072359354616407654400", "170127977107095766032897253128581869095680115914487889920", "561732563676421918872385990888377662780178910524804694016", "465562244887256388882911977598185844345580175483521204224"], ["-220313865063769715793226967512807754819523709252655361556480", "-5510956322593507567067462148121098616064212058773265580032", "-1238002534879616889553416389458696832632623105980432908288", "-93107145023330577698419840597250261636909252517537251328", "170127977107095766032897253128581869095680115914487889920", "659025175904071610164625429570721282020267131302973538304", "2175984854947520730084801405763598725415176856566424403968", "1803449647426164694137076031984313553041036700587866193920"], ["-727437511102757489218191666986694890891882261332603512553472", "-18196205445095611184063785538896362460211868482725971230720", "-4087665941728469660947483716513803913586475563038120345600", "-307423365397592149647241627015829289621598519675320270848", "561732563676421918872385990888377662780178910524804694016", "2175984854947520730084801405763598725415176856566424403968", "7184718068570726774672082214622284025567510811480717787136", "5954672542025927344306265834661562595629488534963162841088"], ["-602898002685994984139890015597300661013225965601787694022656", "-15080959878851351639198238813046880357726710702958752825344", "-3387845133501143657945625063965076973720321131699228377088", "-254791552742780388554272756841037931211874470046258429952", "465562244887256388882911977598185844345580175483521204224", "1803449647426164694137076031984313553041036700587866193920", "5954672542025927344306265834661562595629488534963162841088", "4935214540688482424995614831374528335405092820278331899904"]], [["7037913107570946786917834891314483573966584511117843549388800", "1427108487967972629965269375528850253601448516400921746341888", "-279059401440666923237498827284217204638104268534108053831680", "-88639639275222587721159850531175497305922701727536466886656", "23374990684329089828010253843850896649693242349207265738752", "-905623546458190826783921375096487031343382060931967015190528"], ["1427108487967972629965269375528850253601448516400921746341888", "289381043117342258977331044935971127984117079388253635739648", "-56586097946614692953364322947088694814310461836396507168768", "-17973848163100800150495025660608268414542156803946449993728", "4739849313573052042568730897609548671143627843960194465792", "-183637255860521550388163454523075576214970407377975472291840"], ["-279059401440666923237498827284217204638104268534108053831680", "-56586097946614692953364322947088694814310461836396507168768", "11064948990198750760036492562059628600064045997754140327936", "3514639112771435361815063665468389331436031856937172729856", "-926838795730248712132454636210854590073882857535717769216", "35908764564641711542352868936332100655528521998711302127616"], ["-88639639275222587721159850531175497305922701727536466886656", "-17973848163100800150495025660608268414542156803946449993728", "3514639112771435361815063665468389331436031856937172729856", "1116380030668442126885008553684863382067397519068226387968", "-294398454578777289785698394661416631722999839129184763904", "11405958449694041893998827277434055455792271796610420178944"], ["23374990684329089828010253843850896649693242349207265738752", "4739849313573052042568730897609548671143627843960194465792", "-926838795730248712132454636210854590073882857535717769216", "-294398454578777289785698394661416631722999839129184763904", "77635256523245310922215952609228344824869615249934778368", "-3007843609106038837412874754932298798303525432545389838336"], ["-905623546458190826783921375096487031343382060931967015190528", "-183637255860521550388163454523075576214970407377975472291840", "35908764564641711542352868936332100655528521998711302127616", "11405958449694041893998827277434055455792271796610420178944", "-3007843609106038837412874754932298798303525432545389838336", "116533693350149832658357339903160228821916708761425514856448"]], [["12269824927085143749826236621249558085632", "-1057314771691716524140854535358339088384", "90201789767982831426387712351534055424", "-12999374290499038272173688125111926784"], ["-1057314771691716524140854535358339088384", "117299573808100923790556822414353760256", "-15910372958799736997515803343319990272", "3156445616483789636494838044326625280"], ["90201789767982831426387712351534055424", "-15910372958799736997515803343319990272", "5239828341211322081750158974985961472", "-1784981073683024824589842718677532672"], ["-12999374290499038272173688125111926784", "3156445616483789636494838044326625280", "-1784981073683024824589842718677532672", "1043633301928477881832994106412892160"]], [["232430490719980847480181560754768445440", "-40058762903175657742953880312831016960"], ["-40058762903175657742953880312831016960", "22988582045501505461296749475899899904"]], [["40954519240990012036314638240654624469878912162101949242540032", "69354209046659476878188249118179198919322290327543943564099584", "4372273522711371676973587607596591351958342760390737893785600", "-3155317639930973637015504158027495059248036668826477905575936", "154091068988491441545968161863498631747684882484152487641088", "-1385290725916228454473336431645617862782306603690704697819136", "-944091767054368055341934328729917079555171570616751706079232"], ["69354209046659476878188249118179198919322290327543943564099584", "117708686751968065186381478746283485459924530119276481510113280", "7421309698502907767414528248240517133965339669604273406083072", "-5364181526988034455773906427695752045323453514389285175820288", "262377219862623826078986141914755827704761599670728672673792", "-2336950295160211998322389861298779677025965684765732657692672", "-1626736686288623592188173854751496567332212341917080581308416"], ["4372273522711371676973587607596591351958342760390737893785600", "7421309698502907767414528248240517133965339669604273406083072", "467901088769150099162484491964219834105811919596771075948544", "-338223400540087030807131337571973222441583661575058189451264", "16544475235415266301840071208831652888925002693310215618560", "-147305539008105067527272149380270813570504477392879516385280", "-102622498021587763003963948496830241245923297565512254357504"], ["-3155317639930973637015504158027495059248036668826477905575936", "-5364181526988034455773906427695752045323453514389285175820288", "-338223400540087030807131337571973222441583661575058189451264", "244760290459048133695699014822032137650575144647388699820032", "-11986087353131505790281245617498434934742466568547731505152", "106014252936278150259596641563390459646511038090419357351936", "74967277750758529194075107090789933850304808851259124613120"], ["154091068988491441545968161863498631747684882484152487641088", "262377219862623826078986141914755827704761599670728672673792", "16544475235415266301840071208831652888925002693310215618560", "-11986087353131505790281245617498434934742466568547731505152", "587623807691465835623054854636693821953906109355246223360", "-5162985704480254905102242262513587374368035526666528751616", "-3705549072207309128210313799575633656635959632321962835968"], ["-1385290725916228454473336431645617862782306603690704697819136", "-2336950295160211998322389861298779677025965684765732657692672", "-147305539008105067527272149380270813570504477392879516385280", "106014252936278150259596641563390459646511038090419357351936", "-5162985704480254905102242262513587374368035526666528751616", "47165173691131113977978719073375193584972260258181396037632", "30974167299437538508000067775409266953611972804924794732544"], ["-944091767054368055341934328729917079555171570616751706079232", "-1626736686288623592188173854751496567332212341917080581308416", "-102622498021587763003963948496830241245923297565512254357504", "74967277750758529194075107090789933850304808851259124613120", "-3705549072207309128210313799575633656635959632321962835968", "30974167299437538508000067775409266953611972804924794732544", "24758675387634645708205358801652343225540213350879612370944"]], [["571510115331841533974899883662161391208686052096738400382484480", "97652367191217972214355013177202893661769354307092542352523264", "-20446157305589619434237404461738667205121276585344442954678272", "6121403905088341796670028823749197924168855275897349442895872", "-14443747718061096248365501964282598254922724482784215414341632"], ["97652367191217972214355013177202893661769354307092542352523264", "16685592367007350761852848268178278268881544416953787284979712", "-3493578866395964186585973298998181819979128969038475152064512", "1045947509640058817056892639075649516416753852611300652220416", "-2467963589695076928835223108657941355464217945053435340521472"], ["-20446157305589619434237404461738667205121276585344442954678272", "-3493578866395964186585973298998181819979128969038475152064512", "731474977170232691743210721697446704958468602740637710680064", "-218997326235974728996231205888220824890540772426901566259200", "516734752374862635379912014499123128193475862205290921328640"], ["6121403905088341796670028823749197924168855275897349442895872", "1045947509640058817056892639075649516416753852611300652220416", "-218997326235974728996231205888220824890540772426901566259200", "65565918719519625573081425407197278347572374928185091948544", "-154705947127658754137774060946773317694552192587909757403136"], ["-14443747718061096248365501964282598254922724482784215414341632", "-2467963589695076928835223108657941355464217945053435340521472", "516734752374862635379912014499123128193475862205290921328640", "-154705947127658754137774060946773317694552192587909757403136", "365036142924366268683092415014150328385869289051110296780800"]], [["1704581954115697730595912686030159027730262125341621746411765760", "-95643455625837029914939706859650703311002551157448334418903040", "92208377700545239920116065114403892825664487475906451446169600"], ["-95643455625837029914939706859650703311002551157448334418903040", "5366518507346912612549188392134186108744139045785984800129024", "-5173777570294472958062545969678796637593636391321296751820800"], ["92208377700545239920116065114403892825664487475906451446169600", "-5173777570294472958062545969678796637593636391321296751820800", "4987959011086253302025777471097927177154576544115914589601792"]], [["34487039214693127980516327586372422419295838255268800906657792"]], [["150275271887077480819699451057420414050730352122320469715813662720", "6319924371384577692353352127268302417747061923675489517889912832", "546676215105271867775201260809440233635457808272134714515521536", "16753193191941537017566101756145177282868499431375804091596800", "13076791902354156515436408876582039028866475299261782155067392", "-3864348642558431079861611323909318083426794625424527217131520"], ["6319924371384577692353352127268302417747061923675489517889912832", "277060232132106861301210018971248824879960644060710795124670464", "23916234122672941273510797823633195168446688352948324342431744", "-270496128554525108863712597278852638858677508981876372537344", "1606754446170694272984774328776652865701295260989058306801664", "-150484863221792945032060700841524825815373546395281200775168"], ["546676215105271867775201260809440233635457808272134714515521536", "23916234122672941273510797823633195168446688352948324342431744", "2066559530639137707028360997729436137784553878119779611443200", "-15930137051390088978646179857093580087769179807763801309184", "129172566226002105234063416057863469006007862997067398905856", "-23694831269565962844108637217644503306366390779930482835456"], ["16753193191941537017566101756145177282868499431375804091596800", "-270496128554525108863712597278852638858677508981876372537344", "-15930137051390088978646179857093580087769179807763801309184", "91624442601288689472310126871113326685820975997851103395840", "-98748236674605993560180006137559917798131454861570065039360", "-19556841581752038277449818540244355484539073129158214156288"], ["13076791902354156515436408876582039028866475299261782155067392", "1606754446170694272984774328776652865701295260989058306801664", "129172566226002105234063416057863469006007862997067398905856", "-98748236674605993560180006137559917798131454861570065039360", "114496478949190219111674724949736621760444952432223001247744", "30173944611646740200531135476092686886058175236954763821056"], ["-3864348642558431079861611323909318083426794625424527217131520", "-150484863221792945032060700841524825815373546395281200775168", "-23694831269565962844108637217644503306366390779930482835456", "-19556841581752038277449818540244355484539073129158214156288", "30173944611646740200531135476092686886058175236954763821056", "60584918782148814749712718067658852398861431255983138537472"]], [["1986087004311152524394513584470711380866891598805837442376007680", "244581002894181490516161180178847838396514144424775326250303488", "27904682438351819307110848105191345044653724938274931187122176", "-5736155385177744593878796511792388448515053149735876961501184"], ["244581002894181490516161180178847838396514144424775326250303488", "30125112172630370351330279530608787254375964131818777658523648", "3428639472186249552316377893655045875079687250521095067926528", "-674143229114199320323530752548140342604088150166393975734272"], ["27904682438351819307110848105191345044653724938274931187122176", "3428639472186249552316377893655045875079687250521095067926528", "402670140387305706958024973929616654655871481747284084916224", "-124768126390040085030118675802072113839808942620720528097280"], ["-5736155385177744593878796511792388448515053149735876961501184", "-674143229114199320323530752548140342604088150166393975734272", "-124768126390040085030118675802072113839808942620720528097280", "200538267103716743561609658846064913586631912561312347979776"]], [["278365611076647861118234452852384693873135732022479786730323968", "26937800338324355666885791444622312072592552487816881854480384"], ["26937800338324355666885791444622312072592552487816881854480384", "2606805791350504686082945700818307167436391317522999861575680"]], [["16545124580458209333562480764207731745942310812463321199667052544", "-961534562328995493127652086257823947535327109000974008070438912", "-216615385847021918666816685800322502748246806780896518128795648", "-6171753615317302528980432531291449985300148489833298658328576", "-1041746904476806122621837839900890034962914575072789425815552"], ["-961534562328995493127652086257823947535327109000974008070438912", "57136727735689066825139651192148548783318233294748252563832832", "12977968470104274595478648488357128037091254550455865487392768", "218829087792631471864369455874980881334304233635697922146304", "-281797109229192734115623949812118413644411794262489867223040"], ["-216615385847021918666816685800322502748246806780896518128795648", "12977968470104274595478648488357128037091254550455865487392768", "2956572911682406964953152116802304247659460261478380941082624", "37481185010020071635527494613061175216648978577666718302208", "-92410409679764882198156461554322111906463685499333103321088"], ["-6171753615317302528980432531291449985300148489833298658328576", "218829087792631471864369455874980881334304233635697922146304", "37481185010020071635527494613061175216648978577666718302208", "17869752562700050927979741477302065204221361620778613735424", "38496984198419645820484585510436728859850993097931518640128"], ["-1041746904476806122621837839900890034962914575072789425815552", "-281797109229192734115623949812118413644411794262489867223040", "-92410409679764882198156461554322111906463685499333103321088", "38496984198419645820484585510436728859850993097931518640128", "93352645306330016626380065349815848952540821439509367357440"]], [["4305771729664094579613055851432465153466564909142910789847351296", "43101662410690150475053984383348373759025962937322516930101248", "33525137509832771667944827808854577405112516231253954173861888"], ["43101662410690150475053984383348373759025962937322516930101248", "431456523755390275940780134106274157814217362434390539370496", "335593535826736746750247657911866288476733144099888616701952"], ["33525137509832771667944827808854577405112516231253954173861888", "335593535826736746750247657911866288476733144099888616701952", "261029825921793266265740900145444687797231699442697154592768"]], [["162241511955016180135522984602852392960"]], [["1413094446043111537478245488243814991398985320061942414677377024", "-126640401867611301993819934927385703343483705796341787952939008", "-3168214645333589988581549895855373910171262015029159693123584", "-7932572326946438481905767686382456903722713724923435867439104"], ["-126640401867611301993819934927385703343483705796341787952939008", "11349412227964271327464663859655526904362923691470744394399744", "283932880078460563667473222488138989604716269010011773992960", "710910831290423898637989521901983168095804290288220838559744"], ["-3168214645333589988581549895855373910171262015029159693123584", "283932880078460563667473222488138989604716269010011773992960", "7103264800886507435401487396729899923326442951831577427968", "17785146556745377170487302099990105271432618740258470625280"], ["-7932572326946438481905767686382456903722713724923435867439104", "710910831290423898637989521901983168095804290288220838559744", "17785146556745377170487302099990105271432618740258470625280", "44530430289665624633031562886342787264573553476334491009024"]], [["212672721015479619295765387996519464960", "-17303237092824859358021743953129242624"], ["-17303237092824859358021743953129242624", "16784017790915044188415135221685420032"]], [["238900262044631573268397940574892589056", "4263583466608189160294430249848930304", "-1584443099967769225911301246105419776"], ["4263583466608189160294430249848930304", "8751639336750224636288532029888266240", "-284522474771361719707767885665402880"], ["-1584443099967769225911301246105419776", "-284522474771361719707767885665402880", "1705592183734062434797121142358278144"]], [["15377021801458387084319630030108884992"]], [["16373508311592399054784606299261763584", "417895116731305007830795919323824128"], ["417895116731305007830795919323824128", "2079036839082821901907911285684568064"]], [["1982254254307730867499005556263616512"]]], "claim": {"K_lower_bound": 23642, "sdp_bound_num": "1265685578976886809965143649120006395631360207418935959185606574080", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 0.7511915606332685, "theta": 0.9999449366379416, "seconds_model": 0.005419254302978516, "seconds_solve": 33.30052924156189, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q9_n8_R3.json <==
{"problem": {"q": 9, "n": 8, "R": 3, "lambda": [1, 1, 1, 1, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["38032748966491517900921526775108216029184", "40298938656547684721343424840765276160", "64410021743807452098025344020506979860480", "40170166183847629151332982772478246912", "279720529081965927639513058724632978259968", "40126190482918507011361540675815342080", "944049214054224145895977092668902260867072", "40117797799387671772514077670717259776", "980651122767028903375836919891363377446912", "40117605798814169672141756375995777024", "1363789979287395810894277675689577747054592", "40116683586000639667896447877685182464", "1151090136502068752843119673026361868419072", "40117119688813647600286571816451833856", "1202482695169482544662587135090208930791424", "40117000169958273481864525000973746176", "40256283693362437066036995883515510784", "95376277698374109022974024325367666311168", "12615979156790283160909137098489584418816", "40273282183049716347640755619413098496", "343494896318995010679131571440254896308224", "54815460115570229957565490108948744765440", "40149821553037122610922497008977575936", "959425770161541442313026766623896651169792", "267369842714423917799596455665711542435840", "40122112957990075763423152753566810112", "981294453976170033532350391031915979210752", "910064517337013928941241168766773237907456", "40117733092532617709280785628628254720", "1363745983941992965117197615596817700880384", "980568805000271521982026448874199417094144", "40117144775030230885761318442959372288", "1151079790221823424485868042870061107511296", "1363768238876777800723525302990133035794432", "40116901651914253469467059943542620160", "1202486070344982278733410713728348185427968", "1151085040141007643287892247800531231178752", "40117059930517515108234841316237770752", "40145129140457456193424875906215706624", "539135242203243354745247046496452740120576", "11632455961205340638146573236889087639552", "40259289783972231905739564232271200256", "1080997285838479773834981954335632363880448", "52757374046144418214361568489267101958144", "40146620070430045389536090978770747392", "982317614701537542270611609729139105333248", "263462316040077709103897108174503304757248", "40122073857286421485524322795617517568", "1363829837751406257462051385805176492261376", "909477648109579854270619471759845166678016", "40117273069197658796625950482037211136", "1151098518694615292383562459402689845395456", "980593901886007611656762269332417697284096", "40117362785130157447363730770982076416", "1202481091135119039870231657221840976216064", "1363769203589308188811577347617193203859456", "40116841887234992649850087400879947776", "40120435166249144419236141893326733312", "1405545079295516545388095637668581796216832", "11425847255163130272982349545398566125568", "40257436708529289587361787379948978176", "990819471451709474406470985262938885980160", "52304944972130403242316013788853627256832", "40146755770477044259619047267882762240", "1363775858481146857366637654585733535498240", "263337467271621618675280812901492481589248", "40121615489734950743293273460195721216", "1151082135578257942746777516010463565971456", "909451718942771582350957181035150584053760", "40117491173148914586551254900849770496", "1202502482059537169519050954886198778134528", "980595034009546868285701993220089980125184", "40117303018023373581960582845509402624", "40116093047894950343441527424723976192", "1000212295396919530191850044629314185461760", "11377995522921532874686631065272807587840", "40257903982981971735448578347388370944", "1364346880648703503312754336717306597474304", "52276978910903400022631847696973099433984", "40146310422756837163679781482649354240", "1151195536660004967619543199606865066459136", "263343240586625388610143798900510611734528", "40121833456439276084008956932965531648", "1202494328226640357492765471731973030412288", "909458255616050574821799963224143388737536", "40117431394842641928238182300899082240", "40115964688725998963537513920044466176", "1364633076197888118317821557124995464822784", "11375464930171546476098956505585480105984", "40257471277192488480824933132590383104", "1151773469358890926546374212138133669019648", "52277558926812379324422432641331037732864", "40146528449965481924468425891113861120", "1202638107855278720557155394194511197372416", "263344748699769450032722809615592070316032", "40121773642900069338847131665378050048", "40115503564891359345850365488324935680", "1153799125224740060165115053069822609850368", "11375669751292647327350089360967152435200", "40257688292201394401233779176465498112", "1203443737618135261548520219319204042506240", "52277948408814803972249882974087867793408", "40146468368131785883871177139334152192", "40115721599160130893188444277073510400", "1207164563893811394170645053696202583834624", "11375822379950568038054792586945785495552", "40257626196664796331827172633307250688", "40115661838842674430741053796750721024", "40162033868498460154428195548661022720", "40125121807494319248949419215985573888", "40117770476474565475393934203228782592", "40117604722870190215121790887499137024", "40116683624067295875921891330833252352", "40117119701376804717721798199998414848", "40117000166205767737780716042685775872", "76590343882389037673819136302977227161600", "12219524371488330832397818254643605536768", "40277453732841423769233564585540190208", "347963377174960883368151743186221978877952", "54928025050227654539362086224303342223360", "40149761286992145880726513132169592832", "999148640300759175196361690207302962905088", "270365295677501064502162997358072562712576", "40122046251823172628073048615801585664", "985838412491893070313751103544698056212480", "913971433402446941402147141617749642444800", "40117725532877682495081630355968491520", "1363774797102652298274724369426073738280960", "980583701274028056725807623965275672543232", "40117144750097344782029206343819198464", "1151073349177570412032194850789364709982208", "1363759197668178419333007101719716273586176", "40116901659728749967456022928843341824", "1202486867220573196603890000191903961710592", "1151085770328035784351679180325524779040768", "40117059929627745704998474243654025216", "278428263265200177283606221763355644788736", "11402100819359594341193504194532787355648", "40262104951229129767602825183291768832", "995494554736470241455491913163909304942592", "52537149273975834545601060285873477648384", "40146748131120047609866619765194227712", "987094429431561801176432274995879230832640", "263804712147822871627905434955953119166464", "40122065926897458725024526290862997504", "1363721680179602016637382053171913709060096", "909429549546513948945093047836374141501440", "40117273162787860047912082671090532352", "1151093516423652334168434130868157923983360", "980590271765689762085354379283316590247936", "40117362791213472171664544778103554048", "1202480071112457662624074366490626551185408", "1363767891581078157395972633741349265342464", "40116841888376218623566297341802577920", "946944348246937297481501842527532458442752", "11381041281428004749362226151349668544512", "40257995132129879462278454867396657152", "980556239930898204551201708614331035287552", "52276060616251953141712855025068378423296", "40146772796698145515348832827736064000", "1363721680179602016637382053171913709060096", "263335447144258920269020702456012745998336", "40121615536631601137783968405397700608", "1151049587949353951630911458529485367803904", "909431401515587749975924246838935222747136", "40117491212685624591228087430440550400", "1202479548089961213258449144162857638690816", "980579783371670943341761006134612881047552", "40117303043555886892221551015303839744", "980556239930898204551201708614331035287552", "11375401557584669460169056038414977073152", "40257936464352536108520659185936891904", "1363721680179602016637382053171913709060096", "52276060616251953141712855025068378423296", "40146310964336261537919817684220903424", "1151046621180453996690123536493198008385536", "263335447144258920269020702456012745998336", "40121833637342935731142066635997708288", "1202517244915603331442144081252256074170368", "909471363997935848871289726168012188286976", "40117431369329471431091048197899943936", "1372693795138217004249976348573363626573824", "11376021787292482045852341169079015440384", "40257464303276619979748988555169366016", "1151582624520461747402675542622669809647616", "52277165697793236726977400159506620481536", "40146528681876139752781969733349015552", "1202641570204574931122858454957936479305728", "263344914715728833022444032529082307575808", "40121773639041178122637235339715936256", "1156652298047862046573111949931906663972864", "11375946419680642614073125545744747462656", "40257684827294267100466643034395639808", "1203475079721459640420051288647407553740800", "52278007551687382920406724503524266213376", "40146468333256693839628354707410386944", "1206077816850921981272150415228703361466368", "11375725786321709409716892277251783000064", "40257627406383671284123544078090502144", "40123421001693687878103569376009519104", "40117581821888575651936906393080037376", "40117603014580635847195430760491253760", "40116683551512403885930306781667393536", "40117119678629656495852935648727007232", "40117000171747483694894176179538886656", "52844719846010993611549437308088050778112", "40150918293403413343357232337549000704", "270097020519486093506762997788600321441792", "40122052165752882491042132810847485952", "915050899316354064597061922124371232555008", "40117723455556268134872026874852147200", "980556239930898204551201708614331035287552", "40117144796065540147055866082846834688", "1363787506212628018438799542953333940551680", "40116901635240748565342094365995040768", "1151079542816991079142792211561489920688128", "40117059937190785632507594360615862272", "1017393389458365984281916773266090490855424", "52596896786893584087646356090463776145408", "40146713281860330280569584046550548480", "985931562520641690761575315312264028880896", "263721583108132880271500249976426727473152", "40122067850395151797468713582365507584", "1363721680179602016637382053171913709060096", "909429549546513948945093047836374141501440", "40117273162787860047912082671090532352", "1151052940327425291197257480650914176958464", "980560825748215373387494139845939113754624", "40117362840498959985713746972524937216", "1202471657299634550990677389180533819310080", "1363757069323385455343145329602928949854208", "40116841897738140170661985670727204864", "1027277408780904873498135784419561364783104", "52403121966943324951405524648226665267200", "40146698039336740317048268015177564160", "1363721680179602016637382053171913709060096", "263335447144258920269020702456012745998336", "40121615536631601137783968405397700608", "1151173987269120604640222879642632966897664", "909509054830125929175916052980997868748800", "40117491061589239952513274658963849216", "1202499355749203272254223478080832802914304", "980592955082844903593135209050780414771200", "40117303021505079942450714868663189504", "1365904551310118441089248411095915709857792", "52279263301900688857247657306054125944832", "40146309075587932224478531390472716288", "1151046621180453996690123536493198008385536", "263335447144258920269020702456012745998336", "40121833637342935731142066635997708288", "1202456605256972260202067358174567687258112", "909436677733451321112795615220010045145088", "40117431436826217791815024280095162368", "1151046621180453996690123536493198008385536", "52276060616251953141712855025068378423296", "40146529333622556216863933367544971264", "1202677760696220605304294346332876404948992", "263346649964605967438824859321199050620928", "40121773598769441219634708271903801344", "1203447360604115533035453037744859509686272", "52277955245571403653148102596182430187520", "40146468364098809349636774212514349056", "40117238046287836737883580108598411264", "40117588956137022053583430636732940288", "40116683598215626149282661058916384768", "40117119698523739783431273347691839488", "40117000147936480751764439954526044160", "266391342880814163764214473765603810213888", "40122135073460049773806584690900992000", "909429549546513948945093047836374141501440", "40117734327300435643992273573323472896", "980556239930898204551201708614331035287552", "40117144796065540147055866082846834688", "1363725844523377019191050157173653251293184", "40116901688597898539853367620826824704", "1151079063563934554457471764111889283416064", "40117059937771070025922616364474826752", "266591633805937057693190462087262954848256", "40122002135576434965785283803857551360", "909429549546513948945093047836374141501440", "40117273162787860047912082671090532352", "980648668417995777491763506064419320758272", "40117362693474237507461005261458636800", "1363792696491386797703086866266911657689088", "40116841866905696067210483199020892160", "1363721680179602016637382053171913709060096", "263335447144258920269020702456012745998336", "40121615536631601137783968405397700608", "1151046621180453996690123536493198008385536", "909429549546513948945093047836374141501440", "40117491216293059236958140887763779584", "1202532854744812132255342441231579822948352", "980615231096123919794461384531276648677376", "40117302984221807665535551120724721664", "1151046621180453996690123536493198008385536", "263335447144258920269020702456012745998336", "40121833637342935731142066635997708288", "1202444143703946957408455544135483056455680", "909429549546513948945093047836374141501440", "40117431450695014794434050172324413440", "1202734347828000818922362012630021589434368", "263349363020844190300867448201320073265152", "40121773535789241720990986786410856448", "40117573702307557825026102563507798016", "40116683104325907507200516541154066432", "40117119560802910412932717765164269568", "40117000157008260102152617281521188864", "909429549546513948945093047836374141501440", "40117734327300435643992273573323472896", "980556239930898204551201708614331035287552", "40117144796065540147055866082846834688", "1363721680179602016637382053171913709060096", "40116901692195661779026504044752404480", "1151113606474883304806415777403712743407616", "40117059895816508382016525485471694848", "910399798573857449394982676186705969545216", "40117271276766867383521399795479478272", "980556239930898204551201708614331035287552", "40117362848168385385348954456860917760", "1363737708718874675235664645118293006352384", "40116841914489016327242287515455979520", "909429549546513948945093047836374141501440", "40117491216293059236958140887763779584", "980556239930898204551201708614331035287552", "40117303082957197205101545077327527936", "1204729184592739613431545336137328680239104", "910736024869576451998307587428812373098496", "40117428912028164856168119556536008704", "40116682856940999187819719262679859200", "40117118859316450026626451366857408512", "40116999997004510024517216750809382912", "985186296362680310509226908131195942338560", "40117137082490169579522124286596743168", "1364474117822374670452836465258012382068736", "40116901041416385970636243750321389568", "1151227529443311841240313139586837084372992", "40117059757467037585318362732096913408", "980556239930898204551201708614331035287552", "40117362848168385385348954456860917760", "1364022175294052626954086576142545997266944", "40116841668380733673374538645471494144", "980749214214441068682865270745720600657920", "40117302760009589456527965863018496000", "40117116406144834051507095986289770496", "40116999101161463470406247193340018688", "1371597298959644608904884866592562380537856", "40116894915982686114448556182080585728", "1151991273069105039399108631741325618708480", "40117058830646475829402135201956495360", "1365012201255322938067926304933760697630720", "40116840812635338704241589554656575488", "40116994979198317505809696081764679680", "1154375866291496985349005317852183656398848", "40117055944776130497814705610554343424", "40389343279955376174004333033792995328", "40174491385751186392406140744548483072", "40126389659085718544200703989140946944", "40117853903323493920350904802307211264", "40117605911660141378249702059769069568", "40116683612635693325645957854811652096", "40117119694113578393477106118363709440", "40286973681806010000081079181428916224", "40151096888517658153484897417607249920", "40122194325109878375202603621853167616", "40117734327300435643992273573323472896", "40117144739100955526814539370691821568", "40116901652214067072731487978869751808", "40262368025122179998882432424561606656", "40146901353096090810461908410679951360", "40122076800982106620918695071565479936", "40117273159180425402182029213767303168", "40117362808767075072468960394837229568", "40258065733668544340215934643209240576", "40146772796698145515348832827736064000", "40121615536631601137783968405397700608", "40117491134927515873615138913339310080", "40257928696549588976353111129066569728", "40146310312599516480394771083422597120", "40121833417579564538316316741210210304", "40257465247118857275839194865172742144", "40146528185394484153446060265016655872", "40257687590424791818220001776229154816", "54091625801471442071224403555443753877504", "40174945740742462141886120762605043712", "280660311883462849211949549587105885192192", "40126171208656322852722678099538345984", "917556041745039047977018885955414688530432", "40117847023897267480354376519920910336", "980663576911904098435676111583714476032000", "40117605777972288541985549404061302784", "1363787197392659393238465667932485859672064", "40116683588408819900568789193699885056", "1151092963444036900209291692370298862043136", "40117119685380298272581024960286294016", "308116614265353396875289548367778826682368", "53829131192308391213078469625926484230144", "40150360411121119865643841149936336896", "963526358892191900243107550578972746055680", "267687319119126511049062982686891850072064", "40122105817329486814540635367272349696", "980556239930898204551201708614331035287552", "909429549546513948945093047836374141501440", "40117734327300435643992273573323472896", "1363721680179602016637382053171913709060096", "980556239930898204551201708614331035287552", "40117144796065540147055866082846834688", "1151077030475478294017680138063367624458240", "1363764365068379165678210186820794540097536", "40116901655260560138160353499129315328", "1075555033208661342256379259165483951194112", "52744348961263172511768720543391751864320", "40146627614736458397907914249360900096", "988166069248422994151034576502928384720896", "263881192730902466487856869664953001312256", "40122064158306684474720462929511055360", "1363747086960274440505990281120184388288512", "909440848382520409201676762266351330918400", "40117273140795081537482748724835778560", "1151129755755340333943092403108078946353152", "980616570323347639310607807344331813027840", "40117362747198900931135125785401098240", "1009859059542073803288826911214264811257856", "52357054868314804848280334780813405061120", "40146725101247597862648431180301467648", "1363921671532901239331071765091923007635456", "263342903506921932521891876313657973407744", "40121615363552109395196738721063895040", "1151078770767069516141957524009369718489088", "909449618521786040188532665087741468344320", "40117491177239919560127160028055470080", "1364775038482061174985238153065923902177280", "52277607322543169537650408281717660975104", "40146310052148537902619061684724039680", "1151297541157207748636956019362505210986496", "263348578061168914575744535806774427516928", "40121833332548558089901759109076615168", "1151193666885510835783001827181610762502144", "52276363878998803266517562559556694835200", "40146529154759563353240317711416819712", "40125660002777482345032630549235105792", "40117763337361401575618142160558227456", "40117605957628336743276361798796705792", "40116683645102605137216438970720714752", "40117119704732782792972008788982759424", "1100035150783494899280091378985363751043072", "277245671400366118563345770011172506959872", "40121898490429656934960903650545762304", "984311053516406212291149715490111745949696", "912658496225379172548645554974735193866240", "40117728066118873354917105235675578368", "1363928795911816208413173210379462482329600", "980663314934160452868875080669043240206336", "40117144616854376647383237224403304448", "1151086386142556170423696592211968325058560", "1363777497502666928458124613763109958451200", "40116901643896657433782839256891260928", "980556239930898204551201708614331035287552", "263335447144258920269020702456012745998336", "40122076800982106620918695071565479936", "1363721680179602016637382053171913709060096", "909429549546513948945093047836374141501440", "40117273162787860047912082671090532352", "1151046621180453996690123536493198008385536", "980556239930898204551201708614331035287552", "40117362848168385385348954456860917760", "1363721680179602016637382053171913709060096", "263335447144258920269020702456012745998336", "40121615536631601137783968405397700608", "1151046621180453996690123536493198008385536", "909429549546513948945093047836374141501440", "40117491216293059236958140887763779584", "1151046621180453996690123536493198008385536", "263335447144258920269020702456012745998336", "40121833637342935731142066635997708288", "40117589355285642064106315991121657856", "40117593317757622498584069342060609536", "40116683623119498033344022057863610368", "40117119640688728573067413629748379648", "909429549546513948945093047836374141501440", "40117734327300435643992273573323472896", "980556239930898204551201708614331035287552", "40117144796065540147055866082846834688", "1363721680179602016637382053171913709060096", "40116901692195661779026504044752404480", "1364165964374293865320154916164503263510528", "909627110159504824405253719404039880310784", "40117272778426820662915341381707759616", "1151046621180453996690123536493198008385536", "980556239930898204551201708614331035287552", "40117362848168385385348954456860917760", "1151046621180453996690123536493198008385536", "909429549546513948945093047836374141501440", "40117491216293059236958140887763779584", "40117558331454074257772670378724818944", "40116683472061799020856877419977506816", "40117119702614744757007178474897539072", "980556239930898204551201708614331035287552", "40117144796065540147055866082846834688", "1363721680179602016637382053171913709060096", "40116901692195661779026504044752404480", "980556239930898204551201708614331035287552", "40117362848168385385348954456860917760", "40116682734268878419884067646894768128", "40117119436941206638496271041468301312", "1363721680179602016637382053171913709060096", "40116901692195661779026504044752404480", "40117119563075690953808220613611880448", "40175793733354178525559816387202908160", "40126539688356371988458761469399400448", "40117862697794604102046133186650439680", "40117605949949239937084237281063075840", "40116683614473260571460194200365039616", "40151175369660729961550831327117312000", "40122205199271897523552108669736845312", "40117734172596616359547407344523542528", "40117144734613422884405035874182496256", "40146899464299404464236036949943517184", "40122076800982106620918695071565479936", "40117273148909391638736139745463631872", "40146772796698145515348832827736064000", "40121615276586821635398774409400418304", "40146309846969647797624198153591848960", "40126241865699189960807012544460881920", "40117856436574356186743296715411947520", "40117605778417173243603732940353175552", "40116683596803600791972774182859571200", "40122205199271897523552108669736845312", "40117734327300435643992273573323472896", "40117144796065540147055866082846834688", "40122076800982106620918695071565479936", "40117273162787860047912082671090532352", "40121615536631601137783968405397700608", "909429549546513948945093047836374141501440", "40117862697794604102046133186650439680", "980556239930898204551201708614331035287552", "40117605957628336743276361798796705792", "1363740412343792432399680486862942180999168", "40116683628893327747823490996260306944", "989774819165677985100714742881083889549312", "917353851841921319453666688228201146089472", "40117719040104618794071180278207873024", "1363905140334671373433441056460815089008640", "980651085898678846338013006761247352291328", "40117144637319072921819679893829451776", "1363721680179602016637382053171913709060096", "909429549546513948945093047836374141501440", "40117273162787860047912082671090532352", "40117590670529233958924438837657600000", "40116683486365809318537169815100981248", "1363721680179602016637382053171913709060096", "980556239930898204551201708614331035287552", "40117144796065540147055866082846834688", "40116683645102605137216438970720714752", "40126548640954979375747485905310449664", "40117862697794604102046133186650439680", "40117605858883275797153450808796250112", "40122205199271897523552108669736845312", "40117734327300435643992273573323472896", "40122076477966799026446696623472902144", "40117862313433564717049391897267666944", "40117605957628336743276361798796705792", "40117734327300435643992273573323472896", "40117605957628336743276361798796705792", "40117860159069725724438700370476138496", "6721068479988821505236475493574770688", "51208591613101547736580570736492544", "32924423744225623230939440371313147904", "14271880583636376458965132843738464256", "51265618192056744058637907558137856", "153654579752612437954565249942939500544", "16592679484213768111091480678312706048", "51151638764432112365405503888556032", "841186909641678544598911315280597614592", "23080251703080272467989912622026719232", "51049277018110077771392620716621824", "5287327979362138750528177084606590222336", "137658304310458316255176469943299342336", "50859419631354295292752650087432192", "194626110762816078304763958736045962428416", "474433757578429560877927742350882242560", "50832281296086448017220832287784960", "25813838481660891729146309054998722874703872", "1513549631482848592803530031327967444992", "50824790957435730568397220009213952", "44546792310376482665448335851624550845382656", "1574442250962634823857340529397874032640", "50824658900949188235598569010102272", "59608707067111878275725604891318251490902016", "1485827251252577000655342938774975807488", "50824854587185818458346768591486976", "41325618610947072375247265060970561536", "13116065659404566296724037403548844032", "8026467952071803504789898396100984832", "51409307154142607110929768041676800", "156210760267648930895502033365099347968", "16563410922798533108540790382933311488", "10633904886319018688406204477389930496", "51240153920545031035365810973442048", "684944258770967022079298478978784821248", "23225616637953297717352668591978184704", "15310261028387113528957726702025310208", "51106644306631455062136405054455808", "4011261416375379728557431630729222029312", "138807973619956350107663917269594931200", "22590404595859750484513649646710554624", "50955313013226918342532771365257216", "107075280928435791664740158550075024343040", "475381275853284866809056846007563714560", "134333563026283577814783886205084762112", "50846073821340477546902505803218944", "29467893757903045783318215291178879408930816", "1513538627152865681766712798744229707776", "473287659543725894408659552752860397568", "50828542450365315507052497766187008", "86496327772667718192319429242109608109015040", "1574415263685035194517118556527891841024", "1513487374424137973358333299193945260032", "50824724978270243371031041098645504", "39934302074597102515348959810056029456039936", "1485845498097383258021833361363358973952", "1574448678256668699893744451614677139456", "50824756729855393842823881853763584", "147466376334631756061935446055249248256", "16668211590121285023603236852234977280", "7042022422906554672811485336008916992", "51366401048125353259419655586447360", "558251454198531790891398769775539650560", "23405734332564338637332618001896177664", "10136936566392822490826001338492518400", "51193856177555965855283999263424512", "3082015995353246819297190654810341244928", "140271492756488812034846563637437399040", "15048641117190117353700827928417271808", "51012979271867841610981279107383296", "62327619780099078715764901626910406082560", "476901372568345863001857060015821553664", "22471992931464363189626513928419803136", "50942055574030012311536259104243712", "23599467153546212507057837617562947923476480", "1513557958536959231108271469455801843712", "134166005923652482436639632351003934720", "50842343784432242086789407787974656", "41465701182476003826045518593563964769042432", "1574446385754988628863348696255731597312", "473285460103714377735437028299093573632", "50828476416612223246765013713551360", "26928785014641358867150111628654633814065152", "1485872198626946968187972441589365604352", "1513545957162882824554391477302960586752", "50824822748067178007987363508125696", "471492310036323365931191259856830988288", "23587712328571045250024179184300982272", "6818262018381678908729478395054784512", "51320006625470207257657439235866624", "2436657640501870092931527682280707325952", "141982994278593506012721814178344468480", "9996996714105025652488799919343140864", "51100512285217959059276230889046016", "40561472488024280700364528731886299643904", "478867589015924578603694233970156765184", "14981050837341270141247927500480184320", "50999864921025282217439676757704704", "1189699900294922432665953610359236133388288", "1515388673859706137755679469488981409792", "22464317828252737799745547123042549760", "50938326768608997485867245156433920", "7292762503833566695244943546092623113486336", "1574726563911191658590217198001700470784", "134167711465734332860895077687848075264", "50842277444514553938424574301437952", "10218341269881571767877505219663697350230016", "1486006287556697953588188539601603788800", "473301979926979848663266523909518786560", "50828574076385397530488086464561152", "1983583977408038143260847846570539876352", "143898199859128604810341998059797348352", "6743919210406283119639156669202563072", "51226821538050811987460072864219136", "26901225809960136782227939264691745849344", "481755707942032569038003867234817015808", "9959835262091388891140175571634356224", "51087544506769250983764345692880896", "955887399222474588378187086356043310039040", "1515860961925320049447802184654030635008", "14975754369994824517618679723920982016", "50996149503888379314697801079717888", "771112835134826411673545179822484621361152", "1577607619326400902665864308060414017536", "22464548089742320027796854391019929600", "50938259239909039103458887975567360", "3388823168012147938065889602322631808253952", "1486441929156439749928813522108471574528", "134170555057912757147789852601518915584", "50842374939627958549543678388469760", "18405293708822105727599844508583807942656", "485771349835877197616328046923640471552", "6723523711846507005285978562080276480", "51213990441834920579068752585293824", "762584558492551750867226982569225612165120", "1516470550533094237256757433459321864192", "9956279112206636332774190725919145984", "51083848281220824886249437282697216", "543223239579785299512166450157519489728512", "1578962805990696830663301079043703570432", "14975932605506830728457209012578942976", "50996080941652768230964789193474048", "638415956286872318634402557087606777053184", "1489256172928550362828657849205277065216", "22464684120474051891987016612560502784", "50938356813949715926019807341707264", "572400114265382206167674327561981854220288", "1517473184189722441497268677263384117248", "6721147399072525023619515715445325824", "51210319754579095873838921652633600", "368323631074854862176675971304612140417024", "1581145156753996756304713958452283572224", "9956418256821794514427761921844314112", "51083777893859632783210518864199680", "421318632747915943841559838835077877334016", "1491048433827074457011037305695645990912", "14976052065482681728368356503167434752", "50996178053152110303797748166557696", "247651306154240382484512409307334209175552", "1584459445511875799284964205970948358144", "6721250889641212055238951074126626816", "51210246691504689371401649808998400", "278187282979269109991156559494021352783872", "1493768389607130613814676817140961509376", "9956505462115179428845174381388759040", "51083874433972405338463423619399680", "186916703150207706103986054085954552987648", "1497695310560510386738741155207567114240", "6721310161900808029425168175469690880", "51210342576398852309362199807131648", "131103305019310878211460570822580633600", "10774368129442420061419245978343440384", "51325465601032183574339750929104896", "487862622488785397485064834632384512000", "15449768657856127751994096718192836608", "51163306645630873874566665293791232", "2757453408583570564737544244751543304192", "22648401318248991163992867972973592576", "51051430061221814581326481073373184", "64327802191924818861943913489726877728768", "134445649667900865848128466490002243584", "50859868647033653294349360430055424", "92549167345908204162620021109583031181759943969935918836796788572160", "473280058131390330372724043934446125056", "50832294572421549801429802416078848", "505226420250667116640480314185591458237907835225990645269592908234752", "1513460892329335980261466650753349189632", "50824791057504447227836078204387328", "71573451700448283997715377799778200566366208", "1574421238756884068581285122810069385216", "50824658922845621025044396454707200", "395899550773785050891568096132546428928", "15564262317232034204898028408436424704", "10212987057602766340033792306791317504", "51250331836861858499256211170394112", "2152913714901590481244507883624005107712", "22700757493738082035000986616870207488", "15080418101806418355788655554784657408", "51109244537997176377203552002506752", "38590944231760281925487646853140001587200", "134633309222745726105463346256005824512", "22476977567285643002748725852633038848", "50955893027290530088000045541490688", "82644217656209813375098382550402580673986560", "473282768487941217590349727781038850048", "134165460982205403848319695921579294720", "50846097934981294245727993333809152", "80567780374677801280286321482654659972694016", "1513489323134936483114746815500123111424", "473282838341154800126831748413728489472", "50828542505971475990747749510283264", "87095584844619530929980935917176939117281280", "1574415066507299734059716755271056359424", "1513487192212169132831714986261347303424", "50824724978475666313035870665441280", "1765544684471077675917995293061496700928", "22753396312911577455641364610286616576", "10012611618028045219091156468557152256", "51197066636428097046681743244918784", "25107743153339424718818442269260609748992", "134886017449611475416419824770333278208", "14984457233928955356983402867862798336", "51013719994083587528228793653133312", "1250170152290279409359841074417559735894016", "473459296807894605174906922362973716480", "22464297310944011693674216013682442240", "50942095134593870684964084080705536", "8903570964800449461312836513951988152532992", "1513718199572250061006052155105046691840", "134167264903304805029290251224644321280", "50842343603639392769176834309881856", "16227046411044582284370051772642707248250880", "1574539372086071272741281539364084514816", "473293862279169807008051583160021942272", "50828476319706016391322921047425024", "17280197132067119531004355905192514813952", "135215066983787484973564910883410280448", "9961888761516088122349681735406452736", "51101432846272906903012932279336960", "1066035333856979014863937587993550430142464", "473490270209257245976093350359247880192", "14975730127569777696927428908733693952", "50999926605782255801308293701304320", "801199511823856259421062272741602922332160", "1516325221236629018754893970322615173120", "22464523513847175124606292024881053696", "50938325711054503408952036835721216", "3961847923154950666159349216725343569707008", "1575012495923981474418003483520424476672", "134169786744131757767673672784538501120", "50842277146509321889030433738326016", "832336412615154032431108193833884690939904", "473549326000888083320799765729680293888", "9956268218798518136159789216713146368", "51087638390532577754720697868877824", "552609431440726286048788594284038528696320", "1517617271606945798360321870279672332288", "14975925592885993186599296777764995072", "50996147518460001999045532298772480", "657397149200475930776008379599992502878208", "1578166123390375665889755977566428069888", "22464661296573547587430888297407184896", "50938258657855529144791843278422016", "386581682014728419731767686053289699311616", "1519409354827021232603727004152591548416", "9956405545498728627232426723274391552", "51083844952870069300352169562603520", "429483886588446147968052036062235750039552", "1580179170584695942331049846632542633984", "14976041944858633055652591599739731968", "50996079673828413250364681970778112", "276390760881874833103024011459301499469824", "1583406058862100879233604983521309360128", "9956507778378364184247004984831377408", "51083775537271253936220076809125888", "1662157350328628090810882434782516477952", "15111671198863674059941807796074315776", "51167097672116512975307908344446976", "20970819776352335853510687537149480271872", "22487982732607281173603967058145443840", "51052250959679488442321964728582144", "32235056669976149886422864588672382982422528", "134165801587277288241046548621643743232", "50859908778456651878801736124596224", "2179504345850777766027499451311991117847460742305141084101718686302208", "473280058131390330372724043934446125056", "50832294572421549801429802416078848", "381036393912530274286961939115199292463128616482629600140691129761792", "1513460892329335980261466650753349189632", "50824791057504447227836078204387328", "14732526151418212057294886210681140412416", "22498198509988618530659665400857362432", "14990757761171626796759026436166123520", "51110280565160399035106974129717248", "1204611525482767626738045860326833947410432", "134180187677458091576892650304328171520", "22464312577530061170805111138407153664", "50955958154607512054347582287118336", "15783678082249012975240059654349367468359680", "473294250053519365324407635508404944896", "134166383625077369218994728513166114816", "50846097802466378074112520286633984", "18512986689013840010613470698875754737827840", "1513584629853865350788486665480613920768", "473292157731724421116814603537635868672", "50828542398485397326246575448522752", "728740466608545842182735355878364581724160", "134189948305728960796010756347990638592", "14975827501921615321101109527134076928", "51013820072472243819814380929810432", "871898371527614449055674596637112348442624", "473537101468322226355116055644709322752", "22464472439845489317850945442988163072", "50942094234013199681877317485854720", "3899234064522722468642200739563362800631808", "1514048559867756239545336374446459453440", "134169859707195790087384699464792932352", "50842343231029919875502859307974656", "681408635254146163193800462166676400504832", "473609008613554292503525334072470536192", "14975848879289183720690386622660739072", "50999925228575201717524491157897216", "645025952849623913893012754995638809133056", "1517020363047829457457204756132208312320", "22464676020013404828101187810141143040", "50938324926940966677068971440603136", "400755278832620501451928149628414467244032", "1519198176775837396716903863883273338880", "14976079380320163550462777083618656256", "50996145735244538071492188979593216", "438278277642793473946364958512445747363840", "22465045100385172400840381441211629568", "51052369296961497269292730402471936", "16340658514976758241034205189764195949740032", "134166344751951582631910611435305041920", "50859908700402132022975267151544320", "8453734989383996368186027606595358607540224", "473306556070432143778262158274570747904", "50832294266767264641407554018082816", "1235719188247630894097198821954813364797440", "134179811427769357427125769329728028672", "22464302031518866498650549272767889408", "50955958208868978682045702556614656", "2952559403332897471556180448421359105605632", "473355934648561453559218063486755012608", "134171339965564299063216756969833496576", "50846097090641942018282445764296704", "571652629384210668053620739155174713458688", "473672218691274348008997017769895526400", "22464776442328361677791777764547756032", "50942092670749333391607183815213056", "1661615969898727906400332665573308989702144", "134176077067808397902613053031172800512", "50859907301946789949519495969112064", "9956149125020805007355194294721839104", "51082127527954998956268171108024320", "57676881562856417983186354519421222912", "20227487888574495994705526946613166080", "51123318217519197447448427772248064", "320647986325463814993562127933680648192", "24156225778407072510179617403360509952", "51044248169126035640622665321938944", "2472341279802151420036442221397808250880", "141863685121354677095172978852665229312", "50858862612725882542269725524623360", "23899330200319618937506241999801476448256", "482841807212559665296566642709255684096", "50832186455723377840136547169468416", "3407161014753262734956962098427380296056832", "1514133470403363718367532112795293188096", "50824790299348578460666735137652736", "66213543414828023740358875404129468638298112", "1574424042261140342886417966667329961984", "50824658919923951911673982831558656", "39489729821092228568506674430720599497113600", "1485846120483053554418359495973312397312", "50824854565107574559310459806154752", "76045624943782730793981226747770699776", "18647794277836934709305638591035080704", "11456008279885204052228776639246368768", "51222441779833583837537444636393472", "324033914196045346687452936296611184640", "24137224836980882562750450210579677184", "15701163175198818896450649198329593856", "51102397404291456696883974839992320", "1724235483084211915570330305413423038464", "145485694326411974389472139162968653824", "22760423768294095080086778609164877824", "50954454464051107273812342458023936", "15143003775365464962736183301438141628416", "488549194601184360023911731929647415296", "135364557330252868160373123727971319808", "50845927239436075280278502542147584", "919729335072992315629317847857526497869824", "1515955473328219967245446870682516324352", "473523726924441350787525874072632164352", "50828539729015446565107072348717056", "130138603206736214607464494218434618394148864", "1574405653328342398619257862709196095488", "1513478493490363030628118828863079841792", "50824724988285497237482020538417152", "45848915907925299351751887639257249929494528", "1485838366341886967519028231455555715072", "1574440670589134573092616696714567352320", "50824756738199815418054544946364416", "298820193699366061875028107369440608256", "24289893347595792971879520947994099712", "10299303308642103713168570807392141312", "51189780652073822369679997931618304", "1316434434926208504185905822652600156160", "149390466444596670133498610912459751424", "15147838821472312164437320652763955200", "51011846857435074538668351152979968", "10017491798235350567886010056949417115648", "496749153268128062428264589650378620928", "22514381412137019474143333876649426944", "50941838155116324282000225876312064", "365145520110796375898876940619177663660032", "1519760017542687099556724702918014402560", "134214557567448927701147436145470078976", "50842336814751465044231445517697024", "67724202214789654972364155204574839616844719738534459823807161958400", "1574386606534284480593770588557291814912", "473280058131390330372724043934446125056", "50828476478917650882221215898927104", "107431337432649683858035120919448470866100224", "1485810764899544728919124520779160485888", "1513482213818921629092159570417704501248", "50824822819948089131177309422747648", "1061356655474551181349030674594395062272", "153579047282992334656074618783615942656", "10050428046011594800594543422493163520", "51099123674227899335242386650431488", "7102292141642270371117085092819771588608", "507070012137112626366532414688878133248", "15007163065592528060146654448483041280", "50999562829506788807496300067028992", "142449142321886337967385553790416831119360", "1529713439940260752980865693797616451584", "22467436719146514172517733474594979840", "50938310734580989455453239398891520", "75584799325390408388171121915355734816587776", "1574419400757993708303175451852058656768", "134165481324664770811887980234835755008", "50842277764767739932333151524749312", "20559572864501494953311877886561062483918848", "1485897598129180409525372826386031443968", "473290953258997570147961837941931638784", "50828574203558136618357273363742720", "5328580990868498794379391329388382388224", "519413967520203074158329885772176424960", "9974786443533890571644109749221326848", "51087151729387239518065625810337792", "77855514341648116297629965479111578091520", "1543464851733557340437335139773822533632", "14978400848269071622764073805242433536", "50996118821534069196620545789001728", "1190740864949863641245990475589559001284608", "1576471001975824727472105829308823502848", "22464317457489696033774154790754844672", "50938260425725663186260274475696128", "4455063290458510450523908915087960208048128", "1486285901156816238203960168944997761024", "134169283715446503946449197013605023744", "50842375122187268079654678529310720", "45461261120491862381576725734874519961600", "1565580995276478243132931847374006910976", "9958330028437329837671744511124963328", "51083794301442177299682787372040192", "963149021901564124018789872323960011489280", "1576964350471927008733382839462271123456", "14975752600978508378810266893072465920", "50996083028902155319105733896699904", "666432709716690173206243352577794591686656", "1489110138922222323852536092592342827008", "22464650888592667295596227083020271616", "50938356984812609121778234346700800", "676803898910947232696231181041543363428352", "1578057496419234898534921386960313384960", "9956295587486391667168251755276271616", "51083781123104444176363977307062272", "441582808546463569828402643237976754094080", "1490806320275880507477645255745499824128", "14976027636747658995227374315661950976", "50996178336409391827189986727297024", "292350848725843513704675451477077595783168", "1493379895410381776140431431516590964736", "9956488198035505312297869439745916928", "51083874888435541923432497168777216", "243587099104834426357882309262968881152", "15956512018412258506126326178093465600", "51157926430262897392056046989606912", "1068063356827076364259091514143082020864", "22946512993191314393341751449421348864", "51049935107183893512500258526986240", "9533103803506489546733988882809561808896", "136080386292428938570304533270074753024", "50859637518268078578308774222626816", "318677849020250830206002044047183107325952", "473983988983660725169524061876814610432", "50832286464165227231172487599357952", "348879367365233470592268804391991721089564672", "1513467457847460538392160905377806811136", "50824791050100366878506833214963712", "28301297726236134232092162570382212750901248", "1574474193722229308610487144148776255488", "50824658867663292933186695368540160", "800497398616909054080053290246120407040", "23112485928896693780637246026770546688", "15261019362721999999761001541680496640", "51107194766935580655680781327269888", "6295569258320140572974761331018866622464", "137086705949161267035541731373538607104", "22544336514517288995475036156125511680", "50955547878931841475318068472184832", "143661652134033792552345439983123665256448", "474844389160317881745679818548051968000", "134290656872065988743323187329089142784", "50846079970335645778898614673735680", "1043647262669869485688866281331253637653905491927622006051930818740224", "1513460892329335980261466650753349189632", "473280058131390330372724043934446125056", "50828542538038115296863716628234240", "27936148168095339262781308008498789741494272", "1574475338626857908435618558042439680000", "1513542889602495778690928197305758646272", "50824724915668192090869589323284480", "4386146162270026447662502543325220831232", "138398637637766252700583725607327629312", "15026825501361907684900421728829702144", "51013230325472886512479204850794496", "68089850847598207612984704345170956517376", "476592766994339333244176022385689886720", "22471307288779569677299563918000128000", "50942059097582147650091746555068416", "52452526621705726934116555795145831038844928", "1513504562865607989723005025266513739776", "134165586351275261432741410908388982784", "50842343844684620893818031716696064", "13334693773378052312699133410835832516902912", "1574572511506333304926661026826176954368", "473296856564686673156798679736752537600", "50828476285172235745812743658143744", "39247019294644783301387727742594258567168", "479057009692045605874473905148330508288", "14981236154025043569372301746491097088", "50999862773378893848732225241088000", "1231916449980154513137494935655346903973888", "1515322529445630556994270073817650954240", "22464303292051311500989014188801130496", "50938326843349006366529581895122944", "4122302354046715642828207702298665689284608", "1574988124811257035828047781410499461120", "134169609886843542950296987827909427200", "50842277171905323390187847639105536", "954920827363033314370211355203455353356288", "1515863395134572606696985610469431574528", "14975754607524569555501019970190442496", "50996149501134649359374439214481408", "663703961383805157939280872947396982603776", "1578130123333851020251126168945353031680", "22464654002011866098327618454317694976", "50938258695361154047552924271247360", "478692290005426688941095259253707391369216", "1579581744191266877445357007388186509312", "14975988262826769484422350874116882432", "50996080296285605392748873057828864", "3971393308079166624414434928212490321920", "22591681841423738205076312024303009792", "51051718972425674199059742471487488", "67584712837382885133060029421853498933248", "134432109987093511308966942136514641920", "50859870584834308299114643055443968", "43803507729088067399445583918797456381313024", "473285171795690252337193565647666151424", "50832294513432699176473987934846976", "32238881285601073921409399550163134837686272", "1513531945396852395512358575256469766144", "50824790977378874521366090452303872", "37550218625298661984038398265120790675456", "134646328455794191225700712666187694080", "22477340412462917704848819885539590144", "50955891162512418303658445561135104", "12637278179314783426996420411741279893848064", "473297783657363123958443861553434329088", "134166667574179216601617404777210052608", "50846097761684611423860622926807040", "22118788370205120823906238609970490467418112", "1513564456800180620877256979026662129664", "473290185214429843686188199781920145408", "50828542421235397857471091265503232", "939570849895703413204788452400062600839168", "473518578622347015860750251880372764672", "22464430752214666382670188214979919872", "50942094448386501911270758725713920", "5713302420453061642334107202399218381619200", "1513861916227244050048494046639032369152", "134168393847801119774213388014746337280", "50842343441523207743408528299130880", "782302565549375143149862991447938895446016", "1516394544782633095263084087855984672768", "22464538728749227961572560672567328768", "50938325632825846289069749695414272", "2434236282197309606150197829581254055428096", "134172638229290144252913159020855951360", "50859907796056849489325855262900224", "108657005739790741678111548420902322748522496", "473282119618245948237130009582308950016", "50832294548641187933224165884035072", "126993880785704503041554924315363253155672104887109487527416622481408", "473280058131390330372724043934446125056", "134165243176984553788447719089361649664", "50846097966263725567782419993460736", "14975519750646818995207459742301552640", "50994433964110428106321981180215296", "119838273134494257764138503055593177088", "27646227254473985691642012115912359936", "51030635651773699011594553418317824", "882920453105562579025510444649473376256", "158205560008541335343516568128753500160", "50856979284104875467213056182845440", "10238301373595405300345437957000634826752", "496218463095807493522178516435507085312", "50832042195660181839548136481095680", "217766957397731519711334125485454671216640", "1524052923947802290956228355746143666176", "50824779195471768841972691184386048", "21804621921093834841389304603993661480370176", "1574500292163919533863825513847740956672", "50824658840468660097866305346994176", "39302473483121450134924280792179131358904320", "1485846386849934808994649053680036216832", "50824854564795898371441063222050816", "166799944551866520894473484192316391424", "25960085461591251969180739776123240448", "16452661469242974570852421067452973056", "51094801525925560776714967610032128", "848576320070589143306015723049329885184", "159361258461871219206295609056073613312", "23074738502143508917123656606394875904", "50952900651317179623067827178569728", "5872830412608716041812771630423241392128", "514763885247292674013879200694646341632", "137301915546613707249059290401212465152", "50845657752071693609689409019445248", "103617489540946780173273323004983399940096", "1535894521079253516352731708397480574976", "475451716768794434173384687155884851200", "50828517604607758827600890877181952", "230267206230279885683941974988518074227884032", "1574397371029042787303808236506505543680", "1513470839811502666691330087399010074624", "50824724996916507428641835224924160", "113789390006740417029426747892893756124299264", "1485809616698262461663911600762333954048", "1574408390001815696303164627099978825728", "50824756771839297910871283273302016", "738761601877995163925741312547693264896", "163937689220629267972402375132287336448", "15285371234666663931124610697990766592", "51010301221050747514204461790658560", "4107340488742092325062576892695162126336", "534917451732410581959198517175328440320", "22587428972695175638264712576978911232", "50941465398858703516798400497451008", "53263955014005969961187832624179228704768", "1557722573525241555188467947363461234688", "134504042042068005298785858783874646016", "50842295363182652032224728455315456", "4548134842974387870188904765700043802935296", "1574931786392908271029514701315474718720", "473329312898996949216438166191022800896", "50828475910875107130323229197991936", "2678206929324773721754851602647963446599483936294785662786605296910336", "1485790215931711043943807510048657113088", "1513460892329335980261466650753349189632", "50824822843992903522423646086758400", "3089672549201998914840137076315871248384", "558891836172085410697632910217746317312", "15048459031994073975150988772207755264", "50999087225112584465358364962979840", "31679397686717000030445846901883546894336", "1589393023558484554670163362002990268416", "22479834131257454567728379430367657984", "50938247044334140292986562748088320", "819183980581406388097451704366852120510464", "1577418240709195996050310306246009290752", "134187220243753432643485865491421986816", "50842274643464420421372608553943040", "598372910492920020427750203481805497145285362119524372379912414167040", "1485790215931711043943807510048657113088", "473280058131390330372724043934446125056", "50828574329219423283802994441715712", "21162946300809188953566787127316605566976", "1630032081070230824317152506939189493760", "14986124370565226066991715136978288640", "50996029339858361433650226389843968", "223089925662743411983521685921928738504704", "1585576309959755705652066576792373166080", "22466155872414952170783851415450157056", "50938250974031634103314810685882368", "15956958885776350784900215201308439329374208", "1485928574258817825813183624759010656256", "134166371240541459483469034787772039168", "50842375540418933268521937235083264", "122964766840389098606139381927170570977280", "1594805796106841366233070790172345368576", "14977343797575751671361668284673949696", "50996064579859174576112138736107520", "1003598862643843154399858150497910746251264", "1487993133572916258239801033891977887744", "22464396485724893953522833938496618496", "50938358292841716598004604154675200", "732647647724507555163670428872020791918592", "1488809482518169990130850967912695463936", "14975825860567865733597537545257746432", "50996180676096125884084789209726976", "527302975083370137955877839993669943296", "23463472605878787570473014675848036352", "51047432937660122086591723586191360", "3026692559103388718555288391156531986432", "140388282930008270445328149670015270912", "50859054233790359589935653983354880", "44783866185005374149115301071277122387968", "478335148415731273283733520188931309568", "50832236874874295683232945703747584", "2509154185372448268854748427436127537856512", "1514374326159884762287976143885395034112", "50824790028010254792132301743456256", "180603339155975196856473945164705875644907520", "1574400331168652977975049551208645656576", "50824658944633439385384222059397120", "2040112954449315691076491080959474532352", "143609527692851626955977405841092378624", "22713999846658071185272356602367705088", "50954687613376219311098384955211776", "22623861146978578691920350819973368643584", "483392389384028056557515568729924042752", "134965623606874716001105170800140353536", "50845983692230391017840083076120576", "614726128865694350039605501859331550740480", "1517196242220556893131251042136465866752", "473644719058668365287873840141100384256", "50828538335287783636814174730846208", "88260265969192477377979956370484252528302219162047302733411135782912", "1574386606534284480593770588557291814912", "1513460892329335980261466650753349189632", "50824725008134489008698677430059008", "13428159202581116998416127555967935053824", "490570378704733234371473583969457405952", "22501536353789718259534347816887386112", "50941903953265535197533061219614720", "217384396474756829363694972982387523190784", "1524071694873992252427827720041896345600", "134248098382128286991116603264449118208", "50842332002848913659377758570020864", "362541585023293226239095114284584053087476200646950187892166816169984", "1574386606534284480593770588557291814912", "473280058131390330372724043934446125056", "50828476478917650882221215898927104", "90564200901785394540531722416496001941504", "1539182900609635250099434000482119450624", "22469467070794646321133496902730383360", "50938300299065135375877772832407552", "18995286647764370327953183559668652612517888", "1574517107257509639416117059576437669888", "134166190803623892787175363526155829248", "50842277662883863656041273450561536", "1023979518049114676320958596482853068865536", "1576810981285992579946618961478851493888", "22464386477598646350866001516526829568", "50938260070850742471098072720998400", "11626732993480459967870726482432165412864", "135731499984490357175790107640318656512", "50859686378405259965717719778590720", "203175011497237176298458982661972964671488", "474385100559174990484569113229648723968", "50832281854708460931604235493048320", "44984207988040627995814343186411449898500096", "1513511813331217295241716035211556290560", "50824791000080765944046371758669824", "87547027237521770015723542495431707590656", "475852521367084926945390856704756809728", "134371166104866377645787840325236031488", "50846068435573294832582918311772160", "15230034363386258327588609473781443694952448", "1513611305090186348911784982170029785088", "473294765975707970345473604589430243328", "50828542368403627682461756084453376", "5447053003226388791042392538925807186214912", "1513881523536731082144483141855974785024", "134168547854921290078447281948206301184", "50842343419408070356224800410566656", "5345315697117253043848666128510474539499520", "473321966572456189726158529825349828608", "50832294089022407740582157172604928", "22463893657382826958834704999870627840", "50936614583502206603567839928385536", "322284044118045654137312774814781407232", "229851120315114408611820640009040429056", "50851883881274925999695290123157504", "3217491964935055682512208264777510682624", "554904226025465169032296379520445841408", "50831491499289678133833065620832256", "77754725203824478795041715986921236201472", "1543504516255174615023353981217087160320", "50824757835630267224226216804352000", "119245813787152581059100697317831388848374453949078053028053758509056", "1574386606534284480593770588557291814912", "50824658958936306870375660000378880", "15518151522925711872190476058440449740767232", "1485932486997147137800756370662903250944", "50824854464060147446296867640442880", "501618194831364417955213460219942141952", "183151956677881975369947327653159632896", "23517054438566094032212944894858100736", "50950784568488217505471357488463872", "3044108269888487039934083182964187856896", "560409183446091471377744641362524897280", "140351038675899226002749078144584515584", "50845248692103160914689880437555200", "30814851799747325506317226260584737013760", "1591633422766749601911223982999493148672", "480662471123329896417735725363859816448", "50828458697411867874990624388153344", "2084927513228972103958782547690140421062656", "1575576367960305463064423472453627412480", "1514560320390708368732693110769735172096", "50824723769169401048630510166736896", "772272412683968632937446398784660343270498180344172617858612203618304", "1485790215931711043943807510048657113088", "1574386606534284480593770588557291814912", "50824756794540599037741205874016256", "2353945723143359735753249295189099413504", "592383638062130322283997088093069901824", "22680333910999775308917215213081591808", "50940994788577790413608336794583040", "19568997249489782470324236293115658371072", "1640323026316279244125073326008420007936", "135091431397730463004448060759856906240", "50842211800472394493713126686457856", "549436468284060868988679019166637576159232", "1578910907941012732237825842927584149504", "473688089158295428518224679012644421632", "50828471776765552890404697892978688", "1389616739915666605297980776571895788362411632031248177006096781672448", "1485790215931711043943807510048657113088", "1513460892329335980261466650753349189632", "50824822843992903522423646086758400", "13437177978835476750186839940724774928384", "1705562386801368597453428871961258229760", "22501511046581495148505388054090874880", "50938135850747391035837315823960064", "273219077512296490857384222974542411202560", "1583511368658503313250221393863270989824", "134231157885811829036332066325122777088", "50842268337926640205015092436140032", "6201171634562708949782846456496692838531072", "1486146294065538337924891463828576927744", "473316182129146726565329341880360501248", "50828573912597494769783926048161792", "133397635876653752612121625603389932961792", "1593189763035057656452653264279439409152", "22467677169192104729070048231089504256", "50938243153883053730167218770018304", "2032095087387912823450279941123693852229632", "1486877363798526347326394190987469520896", "134174101768843209384623337510329647104", "50842374430353789937432529607852032", "526054373060528044884107560465422696316928", "1489998574262489547946393877841165942784", "22464852965282405093752125585186881536", "50938355945842693190291335411662848", "1350276853403671810588187974568010317824", "148966773170753731109308831681354924032", "50857993227183222045308300554141696", "10090609554633533480310580807944319795200", "496570724579215169971544207541598683136", "50832038501751036814711632768794624", "371228155566860288403444424201774609465344", "1519656382813193842131933396949150990336", "50824784099090941465499910061162496", "16109937390708332354497450763035042369241088", "1574540482703223147908755636508365422592", "50824658798591599571493829650415616", "6057913979348652718941884066297773293568", "513389045858518803949447905812324286464", "137203912316584179548321930181454331904", "50845671201541146867917105500520448", "107488468971908018957506889407810381021184", "1535075081505673632642974862341520228352", "475373163004610515420655300806258458624", "50828518502534459867314916861935616", "4524598490447451339806257830443709351591936", "1574934623332319552944320542654070784000", "1513967308604431095504408428920304566272", "50824724437221336731026305144848384", "51116570666792816194226172013260159582208", "1559638720351105889852274135511857102848", "134518312286351859669376272243384909824", "50842293324428131800387708510011392", "951455448361605793595229344233565320118272", "1576996083959024806551950113891315351552", "473515597788064174236136130589380050944", "50828473763568138852572033431109632", "326000413185579351428102049457821395714048", "1582026848018443849426461826212096376832", "134220481522751598514680625929494986752", "50842269869723017436683345225318400", "38373645594110119206650124384399576268800", "479190133410364065325489309282679652352", "50832227236657415851522952674672640", "812433439606748693846923402186413676953600", "1516285540793710156414688740867351511040", "50824787877971102356135836867624960", "253403206193866204970536740677626965786624", "1522554410089835706549186964095840026624", "474165655248531466032507393874474303488", "50828532342665222195796165879922688", "134165243176984553788447719089361649664", "50840635982574664868593482520854528", "1134370399833720686065847050797821460480", "812105176719092833824791856765347037184", "50830016827525670599341732070948864", "19406204494265056408814275059876404133888", "1641477250444474456362595792287453675520", "50824657947878528331700157806542848", "33010445064577144645005920603231633933185077016613000385447252197376", "1574386606534284480593770588557291814912", "50824658958936306870375660000378880", "1744297742234938076650448242597631151118036396381548501185970831360", "1485790215931711043943807510048657113088", "50824854630521204784210426600620032", "2222069148168011299550566569263025356800", "601365265604504237841485938824994357248", "142786479256700863503304757593398837248", "50844934516186671913043159668490240", "17005110864242498804864927972082954797056", "1661318859476049583623388583015896580096", "486829314475143810740778570548059832320", "50828390611183124418983186868994048", "395280275613529602716220496843879401652224", "1580682405647388268929446346568708915200", "1519277948990725677678548298083919200256", "50824718473145480678955301610717184", "313760262361118346100968089291696582766437524491070803746681392201728", "1485790215931711043943807510048657113088", "1574386606534284480593770588557291814912", "50824756794540599037741205874016256", "9309008712622916935945378155314278301696", "1807290643029769486265949246911644958720", "136127163566872758431833773917656317952", "50842066213506858220204629740748800", "249499700244820245971255454619168617267200", "1584384347993030097672020514489189269504", "474179537043140456436896063927936352256", "50828466124061587217490365699325952", "291914701804040255904826351175366072369752746179313484785425963810816", "1485790215931711043943807510048657113088", "1513460892329335980261466650753349189632", "50824822843992903522423646086758400", "129870618096858355814294316804484592828416", "1593706684435563267142410472823365566464", "134303988395315747042414815508537802752", "50842257895032973939671343281733632", "3779319036129348907965135856091622497320960", "1486374564795744669173903854838097117184", "473339333907093858172027056226736013312", "50828573645619095956558892597510144", "442138058924700127401819712565437735632896", "1490799999660323690576967151487371182080", "134205967507096728030761039392923451392", "50842369855944066490481349454987264", "3499549929815013651719875565383149682688", "547296594301155884669829635919122006016", "50831556224722351935482158626373632", "49096265522435980926083313628383530713088", "1561599371983820542243482483378094080000", "50824738443386372526531768936824832", "290317335558288874165896145104366563558948864", "1574395144455813132540836261646745731072", "50824658950038778120838889712123904", "28233567992902434637287341916616961032192", "1599185244554864279767667378112174227456", "481348923049140233335494756005134204928", "50828451032207673579658244167565312", "780801089020166035035301072555553830469632", "1577567571944166256323212738545705811968", "1516400197137895109178748616598781689856", "50824721699798303168823683536912384", "281961209830373383707377348423695386804224", "1583226869276785860752161098555388329984", "474075808107619135214280467310425669632", "50828467316190834696267750438862848", "136000530821009918277411862115254590767104", "1530492744341569693595792801624043290624", "50824772063766597772157201632198656", "473280058131390330372724043934446125056", "50826835553744072348242450568970240", "6948448474847807114694718364575344885760", "1934908749904479038916330321215697715200", "50824419299622099515752964092329984", "365211272191463205260819077210739212025856", "1581203003014107129173645700018728861696", "50824651885919230710138224399876096", "39555441958744020099258364461737942022356992", "1485846027607192062832676310703774105600", "50824854565216188988416461646069760", "16208454542929200171902654687127619502080", "1669334649546901783741032640453751603200", "487515299923028838131580763818902421504", "50828383143900688118347121375051776", "288685450556010387378137143596142355808256", "1583019827256389110891129168746332028928", "1521437171197241671749743655303124090880", "50824716060152566264759458417606656", "106149549342716980186980409955055972261722504397294384416190170660864", "1485790215931711043943807510048657113088", "1574386606534284480593770588557291814912", "50824756794540599037741205874016256", "57076456609939909847773470269223888486400", "1619046079355398033947650092564874264576", "477237327441531657227919434471813677056", "50828431214514861967745822943608832", "3654097689652032068897322529842422301859428049357191942737282203648", "1485790215931711043943807510048657113088", "1513460892329335980261466650753349189632", "50824822843992903522423646086758400", "2893184663179083559986113057146314258644992", "1486553633100209438558439046404385013760", "473357492062316623520929116751524790272", "50828573436243533205567432757870592", "11521815608708030385532166632687318073344", "1742326069223070070058320577363284328448", "50824566861242524270056992969588736", "344810671783503798941458320822700026626048", "1581608142525312145954333676952453382144", "50824651467446724830644613788205056", "386746490666848878587879187587135916998656", "1580821893931017019066100889832596176896", "1519406809983247025972582414986860560384", "50824718328947134680815146952032256", "1513460892329335980261466650753349189632", "50823084325170201937388477052092416", "472959948836302438475433577475513217161760399295624276339748503552", "1574386606534284480593770588557291814912", "50824658958936306870375660000378880", "1267866151618214129663883029860766579687424", "1487533430397946568038677814305284423680", "50824852593109312373034282660134912", "85266713637041690737041353821175041490944", "1604003338136583118348459904172210257920", "1540809846519712085756951393560808128512", "50824694713180989052358664009023488", "8488054107608058523565508049562158226142461593171183728781202292736", "1485790215931711043943807510048657113088", "1574386606534284480593770588557291814912", "50824756794540599037741205874016256", "3627786329666403752099068114358230040965224233161318873158326943744", "1485790215931711043943807510048657113088", "1513460892329335980261466650753349189632", "50824822843992903522423646086758400", "83627356248903432492474768675967082692608", "1604595058435985834884382656037535088640", "50824628070187722991523587763994624", "1574386606534284480593770588557291814912", "50823018280236021585191569897553920", "1098898638110126163787950487672120935780690749206818193556444807168", "1485790215931711043943807510048657113088", "50824854630521204784210426600620032", "222212778665984661264806739743179802673152", "1495791587224176690960933278499743989760", "1585620794581519783910054419643508981760", "50824745169847566826992241532207104", "1485790215931711043943807510048657113088", "50823116109523853433813785945047040"], "dual_psd": [[["30380136301410764278045160390999529251384252978357679130390036480", "-7780799965422472032909595477857041383660648471286523431963590656", "1754149494377963952263515469279461065937739712935986075233419264", "156607163797921840812543176920376265011288981441129790369169408", "2308806761948054345243033081528214266083793163100069130403840", "-227642358735845654263498408789153591580289386915489041000431616", "-46428809100993364921832820307345387019283706189371272840871936", "-15030256115996305209647140866713211957462738707897443210493952", "7418461708444204463883969723658242551741169000611576547377152"], ["-7780799965422472032909595477857041383660648471286523431963590656", "2733115901901469731849660768391735875012792166683889860660428800", "-490358146898822708749202613643541432947254200606076136721481728", "6548771900285242960450645851367921288339120520608792287641600", "-33048169621248152677195961044240455584841432807766738063065088", "71802294674241619687159470092338555004997026495434042464272384", "11526146858893718488729653156100870734755357510455621643665408", "3840096718961561343416583998632756065175807336464281113722880", "-3388324356421545348771298420074158173104324760030618991984640"], ["1754149494377963952263515469279461065937739712935986075233419264", "-490358146898822708749202613643541432947254200606076136721481728", "145817809452636003811655259949504449120981581773261104274735104", "-26503271912554828893012534929046972652652746290591366031343616", "10380255292327854051305806842186494830906582972059939502030848", "-10787648264016578967151684026809252267116104135522537250488320", "-2514468931703699107900156834290833161906271382845800958656512", "-1028363352390526450542717358877348686318168372462267819622400", "168807785515917364158521925951940771736213689091906672263168"], ["156607163797921840812543176920376265011288981441129790369169408", "6548771900285242960450645851367921288339120520608792287641600", "-26503271912554828893012534929046972652652746290591366031343616", "29452800326463185933814843152478366641925383409437427774783488", "-8620822728376250991115786702631815622111405984680046976040960", "-2745128736909253686110316700123215130165851015492989496590336", "-376271703181070645539286092897090629543156113462772677738496", "47534982106532133415813597750703747382004945775024901455872", "211312049581884658219539182163226720842030236109778844647424"], ["2308806761948054345243033081528214266083793163100069130403840", "-33048169621248152677195961044240455584841432807766738063065088", "10380255292327854051305806842186494830906582972059939502030848", "-8620822728376250991115786702631815622111405984680046976040960", "3111150794981544328290689421826142456110687490412388900929536", "11643114746551733420327068492848376782262557516874198810624", "41668401128410430914917261750594648780799228664105670803456", "-32919224184885167948161173704329187415879800647340338970624", "-2574904720018493898211438115022841533344583204288868646912"], ["-227642358735845654263498408789153591580289386915489041000431616", "71802294674241619687159470092338555004997026495434042464272384", "-10787648264016578967151684026809252267116104135522537250488320", "-2745128736909253686110316700123215130165851015492989496590336", "11643114746551733420327068492848376782262557516874198810624", "2180206966973351012292795945666432970577169476010725829771264", "351979603547761985681550189340103298859398346157330177982464", "100615694270429119863032232099399183290843914526832981966848", "-107876735525607626486453669155709819496508193781164003033088"], ["-46428809100993364921832820307345387019283706189371272840871936", "11526146858893718488729653156100870734755357510455621643665408", "-2514468931703699107900156834290833161906271382845800958656512", "-376271703181070645539286092897090629543156113462772677738496", "41668401128410430914917261750594648780799228664105670803456", "351979603547761985681550189340103298859398346157330177982464", "71640295157241590889784964562856349669698063568325228625920", "22418057950987561249560061028308768724879763596392305524736", "-11786536598649018352179148424827645811482111581173529444352"], ["-15030256115996305209647140866713211957462738707897443210493952", "3840096718961561343416583998632756065175807336464281113722880", "-1028363352390526450542717358877348686318168372462267819622400", "47534982106532133415813597750703747382004945775024901455872", "-32919224184885167948161173704329187415879800647340338970624", "100615694270429119863032232099399183290843914526832981966848", "22418057950987561249560061028308768724879763596392305524736", "8049943151582962225572540496317108274295549795751186923520", "-2347322017616425504299170368715851073830856993450286383104"], ["7418461708444204463883969723658242551741169000611576547377152", "-3388324356421545348771298420074158173104324760030618991984640", "168807785515917364158521925951940771736213689091906672263168", "211312049581884658219539182163226720842030236109778844647424", "-2574904720018493898211438115022841533344583204288868646912", "-107876735525607626486453669155709819496508193781164003033088", "-11786536598649018352179148424827645811482111581173529444352", "-2347322017616425504299170368715851073830856993450286383104", "7574270826082550372699879740914208069689334016751978938368"]], [["84253968016483318010018374274476503969151089786098436998801915904", "-15884385830861932177793606492595328460519351603181475726461239296", "-534306563344972052117759755172227488880317363815280358102925312", "590139901825982228083044295074137716937077744896441253925748736", "20646798876788070296780298332378905731989697027661628650291200", "31262016337842062867926080160959405198328524450738009320456192", "-304383630726715332443928729529716165495345827778445266240143360"], ["-15884385830861932177793606492595328460519351603181475726461239296", "3036371725666457748384886089663805093921564400612703139023290368", "105600720922251293295108730265008716791009722850941167495806976", "-118506189676112225222517589728771037262773521112524741782011904", "1631226658134947217157151130595656088675971878923900599402496", "-904412419123350580268112066493197355119861439884595438813184", "50478270410972122608239923880743977663208111090632779626446848"], ["-534306563344972052117759755172227488880317363815280358102925312", "105600720922251293295108730265008716791009722850941167495806976", "24157103904066190994633073516366158624016861960697704859303936", "-13370083601287424407182604212202246625422336034570276859543552", "5711762543571339826231052104419436986293911194773019716222976", "8751156185263959965026422422448180587417858198524598507536384", "10861027985883233422638287048394978810479361939929099279532032"], ["590139901825982228083044295074137716937077744896441253925748736", "-118506189676112225222517589728771037262773521112524741782011904", "-13370083601287424407182604212202246625422336034570276859543552", "9210745443796034858191301563462203405762094447047987626508288", "-3075124157220445033590785528739672718200376279034382652538880", "-4285549236485806103711273855918751713685293389675112316272640", "-5164270441881938370798746017919205438015507278832912337731584"], ["20646798876788070296780298332378905731989697027661628650291200", "1631226658134947217157151130595656088675971878923900599402496", "5711762543571339826231052104419436986293911194773019716222976", "-3075124157220445033590785528739672718200376279034382652538880", "2074335897061161496454728056698039124571464862930008117608448", "2821578111690668349470757647858131398897535835449550568423424", "1515748103100932561567753712829284665043966223370254465105920"], ["31262016337842062867926080160959405198328524450738009320456192", "-904412419123350580268112066493197355119861439884595438813184", "8751156185263959965026422422448180587417858198524598507536384", "-4285549236485806103711273855918751713685293389675112316272640", "2821578111690668349470757647858131398897535835449550568423424", "4074187487483899937493621734725248920646065423559040927006720", "3093541489058049096606294266008991821927887288088626966036480"], ["-304383630726715332443928729529716165495345827778445266240143360", "50478270410972122608239923880743977663208111090632779626446848", "10861027985883233422638287048394978810479361939929099279532032", "-5164270441881938370798746017919205438015507278832912337731584", "1515748103100932561567753712829284665043966223370254465105920", "3093541489058049096606294266008991821927887288088626966036480", "6937646323426874198298504596285712587316596397536850693062656"]], [["11255115811256657680952451061762178568971460889003631870570659840", "-2693235095092072910227262035774895735212057941509646222274592768", "414810088396575027505680815456088590078312401056941936524394496", "-455179336339980556725098433666303167493357108089366749382705152", "-154495235538733871842477843780029524210890919262567087258730496"], ["-2693235095092072910227262035774895735212057941509646222274592768", "707956684658001150935078286177245525538254338388583028864581632", "-130924429970058048092090921537333771129910333534833816748687360", "148261863622600875003090660513771910537022978961621776712335360", "61965295602147381719667180271652106055762294578654821111300096"], ["414810088396575027505680815456088590078312401056941936524394496", "-130924429970058048092090921537333771129910333534833816748687360", "31079407532016612938209970494210503837519382188876951315283968", "-36396071734653650730094437519613701919443561214526334049452032", "-18159819108262495405080006895685638874627329755375794860851200"], ["-455179336339980556725098433666303167493357108089366749382705152", "148261863622600875003090660513771910537022978961621776712335360", "-36396071734653650730094437519613701919443561214526334049452032", "42785882664624681983603090235243085830685201790492970403758080", "21736460927337034169099642275759694532893435384938676095025152"], ["-154495235538733871842477843780029524210890919262567087258730496", "61965295602147381719667180271652106055762294578654821111300096", "-18159819108262495405080006895685638874627329755375794860851200", "21736460927337034169099642275759694532893435384938676095025152", "11961305474570011052342387705311131787993448900342896524263424"]], [["13069463065194627122141368916433492196528838987467353499893760", "-7954658834175001912570543071624334552549696635403022192607232", "12440574011850464963348195387042105911734973986687994682146816"], ["-7954658834175001912570543071624334552549696635403022192607232", "4841560579227674765490826197068071204339224881729143838867456", "-7571888873469994470093166243817249041112834396346344856879104"], ["12440574011850464963348195387042105911734973986687994682146816", "-7571888873469994470093166243817249041112834396346344856879104", "11841946449697121417608754799772678708489120945613623399546880"]], [["2162715890526648682687692658970722304"]], [["776521045002936152294526733918512688642859371169539466720744308736", "14582142955178484871884116798894182989293766717562552106258268160", "-1274352080695102006221505169254258881434377494941949860400594944", "3026823566602822216457887307792825599071609697534081399043129344", "-1217240169480412460716985730923954859413778235550239474717818880", "-1699094351866722519517244264586037230998986489956033471258296320", "-354460119952947810092036911721039570043761593391033983686410240", "-205650431749866632794647860936642730341028176172011305819963392"], ["14582142955178484871884116798894182989293766717562552106258268160", "4571467825995645475598327429995119353805151934172190719472566272", "-344873974387515918383734933355571369060498151280864706095480832", "114499092261331732640579813022290509692469007725671749779456000", "-68520747331973446492696761633988615835066374487102100466565120", "-14663200975190953950382299911193993563492453153324799300206592", "4218875676642012719677119638650356280036940540351986588975104", "-4415700843631287810446323253996856507923113614287872915931136"], ["-1274352080695102006221505169254258881434377494941949860400594944", "-344873974387515918383734933355571369060498151280864706095480832", "102509516180813000377998470065303946019685856888139260085927936", "-41771440113238462834481803884522567547625652053774750638407680", "10519286462430494178816641706721450604763893793035374330642432", "-845579300685853205636072950363892412104112048499011614670848", "-306773694600465727724938269696617999861078126118015881707520", "554973730055102477254280377563122145340605350597554299994112"], ["3026823566602822216457887307792825599071609697534081399043129344", "114499092261331732640579813022290509692469007725671749779456000", "-41771440113238462834481803884522567547625652053774750638407680", "26386522687056791528251456395711624164797712690172906101014528", "-7530241804380422369355251259084755725077803845160717323862016", "-5394246789435757730859494365425482020084307299538705378705408", "-1203307010263075046272762707009414418509728963472034870853632", "-883907855449245799516184140076926654632722719591812225302528"], ["-1217240169480412460716985730923954859413778235550239474717818880", "-68520747331973446492696761633988615835066374487102100466565120", "10519286462430494178816641706721450604763893793035374330642432", "-7530241804380422369355251259084755725077803845160717323862016", "2735031505059829103488455505570850560990744417753840568238080", "2323336576973936909598135622071584793124783836819532883689472", "434983188030525793053546631082584088270481456356504142610432", "340028798363452571059598498681415113149656203734419714867200"], ["-1699094351866722519517244264586037230998986489956033471258296320", "-14663200975190953950382299911193993563492453153324799300206592", "-845579300685853205636072950363892412104112048499011614670848", "-5394246789435757730859494365425482020084307299538705378705408", "2323336576973936909598135622071584793124783836819532883689472", "3858956495028262602618876872989248902607534875762139791884288", "821567094389656208444764384277574465001031821756367542157312", "442353485488153684054424630226952431146798557010021972967424"], ["-354460119952947810092036911721039570043761593391033983686410240", "4218875676642012719677119638650356280036940540351986588975104", "-306773694600465727724938269696617999861078126118015881707520", "-1203307010263075046272762707009414418509728963472034870853632", "434983188030525793053546631082584088270481456356504142610432", "821567094389656208444764384277574465001031821756367542157312", "189397206752349396848244870377791537232296733652539045576704", "92296350938460226659264829819621443112727502712646689357824"], ["-205650431749866632794647860936642730341028176172011305819963392", "-4415700843631287810446323253996856507923113614287872915931136", "554973730055102477254280377563122145340605350597554299994112", "-883907855449245799516184140076926654632722719591812225302528", "340028798363452571059598498681415113149656203734419714867200", "442353485488153684054424630226952431146798557010021972967424", "92296350938460226659264829819621443112727502712646689357824", "54940662835261826789904646493065544866607994156306441175040"]], [["238204730133425974757940267289360645134743776489168550354218909696", "6734497272977745631288186712204194965978905921498532619455823872", "4639253686364966879626617746597954590898043361121586309127733248", "3486396132494557099100331664117356013760347385532829638754041856", "773172780750241393723937017198835854390281520742535758815952896", "418499568525825932783210974619926656702446044905668079484141568"], ["6734497272977745631288186712204194965978905921498532619455823872", "195124384414999413841617758545876842374351306257454755362111488", "129538816823927835880894599435766424616072033429139575808196608", "99808587605499829929981628167296360620146346467150667611897856", "15724786166384182855129806640253082820661115738142119171194880", "13464320172111554918437502651879622023751856504824113567629312"], ["4639253686364966879626617746597954590898043361121586309127733248", "129538816823927835880894599435766424616072033429139575808196608", "90909950433789131111390081677408622260848308830374537155575808", "67474835266151417678054891615264379694873337420837072786161664", "17162464635930926871980983892470179092765155163644274688393216", "7590651050363845389173948225940515448923028541054152402272256"], ["3486396132494557099100331664117356013760347385532829638754041856", "99808587605499829929981628167296360620146346467150667611897856", "67474835266151417678054891615264379694873337420837072786161664", "51353442284684236048381499710253849958470159464058748732964864", "9705187841810307188900661579649614212841114192618284180832256", "6553979118083164352425055562796051029671076765645709389070336"], ["773172780750241393723937017198835854390281520742535758815952896", "15724786166384182855129806640253082820661115738142119171194880", "17162464635930926871980983892470179092765155163644274688393216", "9705187841810307188900661579649614212841114192618284180832256", "10469344555835457494457148668121268762087773967166318898577408", "-759995164927448734241600926981130653577634961534136654757888"], ["418499568525825932783210974619926656702446044905668079484141568", "13464320172111554918437502651879622023751856504824113567629312", "7590651050363845389173948225940515448923028541054152402272256", "6553979118083164352425055562796051029671076765645709389070336", "-759995164927448734241600926981130653577634961534136654757888", "1299032988104975732222283075968994291776016722408825755271168"]], [["6423739186604530185919902909050107432075335420296255989111324672", "1795410885050076614138023545252182578497045684575080219852931072", "-130302167721995062174144177286457770302956694379296459740676096", "246293086826792413205373420398556788268641481845377873358094336"], ["1795410885050076614138023545252182578497045684575080219852931072", "501810573641951063770488303629963616107551692663977394202214400", "-36418964636911134463844086070821331098017418626075604824358912", "68837989238965980918212331135808045578949334940661399219601408"], ["-130302167721995062174144177286457770302956694379296459740676096", "-36418964636911134463844086070821331098017418626075604824358912", "2643110876677036299084550950791291200263835080166028678791168", "-4995925609090009184424297540018966833422070067499596198707200"], ["246293086826792413205373420398556788268641481845377873358094336", "68837989238965980918212331135808045578949334940661399219601408", "-4995925609090009184424297540018966833422070067499596198707200", "9443142515058089072728839866918501619585054431144782141063168"]], [["5897858827477099754335705246256033568552278478247239575658299392", "-2590402591288198732201568949219380543687063469303274669038632960"], ["-2590402591288198732201568949219380543687063469303274669038632960", "1137732485845715017624316450197193536603896504224258689545011200"]], [["98750122668289177380801796033129551475638260458932155087308455936", "16706916053194630286367355422936815787555030796134259820479905792", "-1786091652420294072496523851237853769688521506006759961647906816", "659047588807452057774656843475636797616004851904996013772898304", "-1531852216269810674582583604802468352950902291733022647617847296", "10843161951903248276225807892592268204202394615724052850933760", "54129526247195455429570914596818387691880369683754917983944704"], ["16706916053194630286367355422936815787555030796134259820479905792", "2826538706651392445038244218061378563225509226366539008879624192", "-302177683368892034696712342239284937026112804868029865875472384", "111500142417566796291397485181095633461733818185410716077391872", "-259164502195987571489967912540013666669978612231738193638064128", "1834486799476297620237808890857426838067960011337440994263040", "9157836229215058645994684290930397287561960064023203355295744"], ["-1786091652420294072496523851237853769688521506006759961647906816", "-302177683368892034696712342239284937026112804868029865875472384", "32305006866283872629229688777542787540880601951144372353368064", "-11920181617097993901519036740069568891705588890004583713079296", "27706582860778909861684485989822147784949505819970995830652928", "-196120070789085335791814349608011893131507731328133240979456", "-979039745645067093117967253263628911183426751101778341658624"], ["659047588807452057774656843475636797616004851904996013772898304", "111500142417566796291397485181095633461733818185410716077391872", "-11920181617097993901519036740069568891705588890004583713079296", "4398411997642952493459902171165049037870590402913801387114496", "-10223415245094811552407725471351393304105658110539402997399552", "72366084682802417334942176840288347869841650723013861048320", "361254576628080825867288796437203322937857003948007231586304"], ["-1531852216269810674582583604802468352950902291733022647617847296", "-259164502195987571489967912540013666669978612231738193638064128", "27706582860778909861684485989822147784949505819970995830652928", "-10223415245094811552407725471351393304105658110539402997399552", "23762716937305295290954350831643072286880005141443377354506240", "-168203554776234725831015732765835977376197670889610343874560", "-839679308813944064044376723717694605453102512793268162396160"], ["10843161951903248276225807892592268204202394615724052850933760", "1834486799476297620237808890857426838067960011337440994263040", "-196120070789085335791814349608011893131507731328133240979456", "72366084682802417334942176840288347869841650723013861048320", "-168203554776234725831015732765835977376197670889610343874560", "1190622937352136513919498541561828213033086884211129843712", "5943640408931013011993410235479238993032735856437634269184"], ["54129526247195455429570914596818387691880369683754917983944704", "9157836229215058645994684290930397287561960064023203355295744", "-979039745645067093117967253263628911183426751101778341658624", "361254576628080825867288796437203322937857003948007231586304", "-839679308813944064044376723717694605453102512793268162396160", "5943640408931013011993410235479238993032735856437634269184", "29670906046243429763379106341564222422983644270242595602432"]], [["166982475083877302366318999710980250532261264253566972672272760832", "5783617946884546522108601543750336424244733436674043417605439488", "-3565976017561446029670262784035964341021595582616508911918776320", "-1267027926122969896498309227461202510015178255033509456598007808", "276443692868334317274666342055053080640671497506916045944782848"], ["5783617946884546522108601543750336424244733436674043417605439488", "200321839394957834359280809500100621801717392498283116016697344", "-123511421680439562518065893923306816302905568692083259013595136", "-43884877434280279459314236129399119663539687293829804485246976", "9574925168483812364807538881061015496196927112357588433371136"], ["-3565976017561446029670262784035964341021595582616508911918776320", "-123511421680439562518065893923306816302905568692083259013595136", "76152811553642967873563132231725030693396618438339707627634688", "27057876557797963821653008273190373966441276443657898075095040", "-5903563104328327750486688315306032197524190795881344382533632"], ["-1267027926122969896498309227461202510015178255033509456598007808", "-43884877434280279459314236129399119663539687293829804485246976", "27057876557797963821653008273190373966441276443657898075095040", "9613941611352224683392494769033966682277010096873446804815872", "-2097596641137341662228471515646082822167672941264569641205760"], ["276443692868334317274666342055053080640671497506916045944782848", "9574925168483812364807538881061015496196927112357588433371136", "-5903563104328327750486688315306032197524190795881344382533632", "-2097596641137341662228471515646082822167672941264569641205760", "457659495634465293278662276849692327642270217889236270448640"]], [["22815573382176836788249353408415953338573444088650911460966268928", "-827067512334511033726229807229799490253035457652205905699143680", "-115811181658287557544925232735405341812689464116879922032541696"], ["-827067512334511033726229807229799490253035457652205905699143680", "29981305247123802623067259036647318792401539531724762982121472", "4198170447448176760195963850212093925483376862251514423410688"], ["-115811181658287557544925232735405341812689464116879922032541696", "4198170447448176760195963850212093925483376862251514423410688", "587854163137810995423914935225574282922270179388096054820864"]], [["30249612373892447086398667317028323328"]], [["169306271357579572342696991000756314568083534327436014902336028672", "-19628838990033817202769261481019130059551365775013155932966223872", "-2303671383411878439018127093419666330202328618930903358197727232", "-148724163848766131116600515079260407195385600847194970967244800", "-73410786008353527859657049907406275768202212257074923886870528", "145060061834195391700759897568142121915052580697248667021606912"], ["-19628838990033817202769261481019130059551365775013155932966223872", "2275706133075990901208471417649599998463899910953538582065709056", "267080447217679907190394020946551840683103871516451518055186432", "17242613889648730331599489181940535610317343299907733268987904", "8511016674901740869236058486066688484976610521759593516761088", "-16817809374669092212678837181319426239326115015939444768243712"], ["-2303671383411878439018127093419666330202328618930903358197727232", "267080447217679907190394020946551840683103871516451518055186432", "31344980904708916355823383957409638503229382051093378915893248", "2023620256550666611999494571809864678022637301765491870662656", "998866288916392001849354661154801720312093603577258739499008", "-1973764531247727082329464548011877734495010631347749332713472"], ["-148724163848766131116600515079260407195385600847194970967244800", "17242613889648730331599489181940535610317343299907733268987904", "2023620256550666611999494571809864678022637301765491870662656", "130644167727248265727595690661701793861742591382709180825600", "64486434430500489943457782106054375738511358292832506871808", "-127425500728063792839678423932926640264891381858267182399488"], ["-73410786008353527859657049907406275768202212257074923886870528", "8511016674901740869236058486066688484976610521759593516761088", "998866288916392001849354661154801720312093603577258739499008", "64486434430500489943457782106054375738511358292832506871808", "31830737628036545343229134264543413267696073845429510340608", "-62897688740529404306610830592964352690389562145495742152704"], ["145060061834195391700759897568142121915052580697248667021606912", "-16817809374669092212678837181319426239326115015939444768243712", "-1973764531247727082329464548011877734495010631347749332713472", "-127425500728063792839678423932926640264891381858267182399488", "-62897688740529404306610830592964352690389562145495742152704", "124286131698561884261477451648618711621446650297506993274880"]], [["135272901175753590235828939622333550234357945867637863461110677504", "-22662392204951628253856158250069431229719296999800662777818775552", "2116224716351399541059158653781165452021285759551621396441333760", "-164854931085336044807561765571461082931360332670400396292784128"], ["-22662392204951628253856158250069431229719296999800662777818775552", "3796651184288398210279379334007882711047415473148461336011735040", "-354533052066780698059947721540211951294818654135775278651146240", "27618296589367464433960182746277519151329388542707719435452416"], ["2116224716351399541059158653781165452021285759551621396441333760", "-354533052066780698059947721540211951294818654135775278651146240", "33106461169765125636620277039647829108454116142703786172874752", "-2579009371004208996052618974110201476078961243830248861073408"], ["-164854931085336044807561765571461082931360332670400396292784128", "27618296589367464433960182746277519151329388542707719435452416", "-2579009371004208996052618974110201476078961243830248861073408", "200906079983018414805691379583277148516066690597327453814784"]], [["35333540357219560087164837210674429952", "-1160753290651439140079480200373469184"], ["-1160753290651439140079480200373469184", "5582529254252766295033730229524758528"]], [["640970300733293401857246581830728024064", "-15000328004351730963255318828271271936", "-564419686732043827200980044226756608", "-459905707598547312018823554246115328", "-920154107948469799432246058555539456"], ["-15000328004351730963255318828271271936", "9578592284721940968605548838305923072", "-296056322166642683014433254324305920", "139613720775638475215256336751132672", "15250317041480842427552000420872192"], ["-564419686732043827200980044226756608", "-296056322166642683014433254324305920", "932285682494236478422572160956497920", "-69639647726036581161075383063281664", "9588329909620014406458137806635008"], ["-459905707598547312018823554246115328", "139613720775638475215256336751132672", "-69639647726036581161075383063281664", "150219350002033826861117110120087552", "-8429306129987437894825483339563008"], ["-920154107948469799432246058555539456", "15250317041480842427552000420872192", "9588329909620014406458137806635008", "-8429306129987437894825483339563008", "61673465148736908460725829820743680"]], [["33357846710595034588314020219474411520", "62881197719881951768768437234434048", "25996225222966623411997113218760704"], ["62881197719881951768768437234434048", "2462857999130631663308782775620861952", "-42018026496930114826866247856029696"], ["25996225222966623411997113218760704", "-42018026496930114826866247856029696", "482636653970667017334402150849052672"]], [["5272616461716703265390482497795522560"]], [["30227845032619266885376788549326602240", "-199023790951636008178010137571622912", "-32934793106328449518877599005147136", "-14569591764008381452398958047395840"], ["-199023790951636008178010137571622912", "1748809972379840652240582578947489792", "-8765714768895377763969909928230912", "-13987600715506699641158510762262528"], ["-32934793106328449518877599005147136", "-8765714768895377763969909928230912", "173760450526499600864341200788783104", "-2851315492901257243969341353885696"], ["-14569591764008381452398958047395840", "-13987600715506699641158510762262528", "-2851315492901257243969341353885696", "64370749768493357682567213087719424"]], [["5289288412696593917994440010061840384", "-31747980300150565270676877336379392"], ["-31747980300150565270676877336379392", "567471140687437623972018731624693760"]], [["5186510130104108825572325321219244032", "-13346838154154934580022158829813760", "4778895757480759704734926813265920"], ["-13346838154154934580022158829813760", "280126248381027615511120785732272128", "-1520026728043503941371036319088640"], ["4778895757480759704734926813265920", "-1520026728043503941371036319088640", "72283142951645270816688293401329664"]], [["542264929115761827220874208930168832"]], [["553112880298158233267780887234215936", "582572802948893484633382692323328"], ["582572802948893484633382692323328", "72100349644228014472414861495107584"]], [["72854364476702121022651909495848960"]], [["260535840889181592628687440413982720", "0", "-609289879654536480518925979746304", "-290606836206217351563287499636736", "-205354628382924340218106033995776", "-181853976867802371354033033052160", "-178378759328879412550264434982912", "-179101208676429924225884316762112", "-179041855001296184014609466785792", "-179039872087210085608952571101184"], ["0", "2304323946235219329906234382273499915256237140510356027551514624", "0", "0", "0", "0", "0", "0", "0", "0"], ["-609289879654536480518925979746304", "0", "613621358887278183259854176014827520", "-7723406568103584158419695463038976", "-902226724942924136256192464814080", "36038800562542133083437052985344", "-54369216807069359169901479067648", "38137604380932769401088308674560", "-14018644132428362369055896633344", "3777548840776518282167107715072"], ["-290606836206217351563287499636736", "0", "-7723406568103584158419695463038976", "19822926989779800082761592225136640", "-712277916918935957536768805306368", "-116312518590167292612562204491776", "-4141079113120876250194566447104", "12756016991457288088123363819520", "-4640315706420763515439898689536", "1146058506220723115834046676992"], ["-205354628382924340218106033995776", "0", "-902226724942924136256192464814080", "-712277916918935957536768805306368", "1068577577150916137633682246598656", "-100758776233738413294153818439680", "-6733040503308527757950237802496", "4112066538235613738240078512128", "-800775974843942402253945569280", "77597224590623863272042921984"], ["-181853976867802371354033033052160", "0", "36038800562542133083437052985344", "-116312518590167292612562204491776", "-100758776233738413294153818439680", "91641276243880974299961038471168", "-12562738520782759273870686945280", "-42829802363839888198169788416", "508964333464640540630893723648", "-175493980909306732256677593088"], ["-178378759328879412550264434982912", "0", "-54369216807069359169901479067648", "-4141079113120876250194566447104", "-6733040503308527757950237802496", "-12562738520782759273870686945280", "12299389864142968794359015669760", "-2618452473088413729978945896448", "379111773805724817191096811520", "-35724220503273196305864720384"], ["-179101208676429924225884316762112", "0", "38137604380932769401088308674560", "12756016991457288088123363819520", "4112066538235613738240078512128", "-42829802363839888198169788416", "-2618452473088413729978945896448", "2571880387632253026023023575040", "-660758716097714765992451637248", "131624413787868028254013095936"], ["-179041855001296184014609466785792", "0", "-14018644132428362369055896633344", "-4640315706420763515439898689536", "-800775974843942402253945569280", "508964333464640540630893723648", "379111773805724817191096811520", "-660758716097714765992451637248", "760061329327180922207242027008", "-201849621337102074942266015744"], ["-179039872087210085608952571101184", "0", "3777548840776518282167107715072", "1146058506220723115834046676992", "77597224590623863272042921984", "-175493980909306732256677593088", "-35724220503273196305864720384", "131624413787868028254013095936", "-201849621337102074942266015744", "468270698411653107816662564864"]], [["5025741961336764997362215367802355712", "-20785373035925452129198688278937600", "-2999187208151545108714273596506112", "480774171885593684083933943169024", "-262200096881618025726285623328768", "99395026312623245701203015761920", "-26752961099630889471507444006912"], ["-20785373035925452129198688278937600", "96092097365137966774106079583272960", "-2122968600932270896602468606541824", "-202450809891007333390138289946624", "-70422469512383137706888235319296", "40683547056469056319999161925632", "-11165595754754726457725440491520"], ["-2999187208151545108714273596506112", "-2122968600932270896602468606541824", "4308486623428061754947192123031552", "-294617223135098120641790005477376", "-36998977533976783394151086424064", "15602364377725100991233331822592", "-3123268531142215125109074558976"], ["480774171885593684083933943169024", "-202450809891007333390138289946624", "-294617223135098120641790005477376", "323245927445368250885981746495488", "-41936337297911004642252353961984", "1379342774135600022705936531456", "857654874706896229573035294720"], ["-262200096881618025726285623328768", "-70422469512383137706888235319296", "-36998977533976783394151086424064", "-41936337297911004642252353961984", "46825490587991569431163106754560", "-9540711033668674931938828484608", "1477387596676684919116593627136"], ["99395026312623245701203015761920", "40683547056469056319999161925632", "15602364377725100991233331822592", "1379342774135600022705936531456", "-9540711033668674931938828484608", "10846717596848598189585016553472", "-2497813125859796425562826735616"], ["-26752961099630889471507444006912", "-11165595754754726457725440491520", "-3123268531142215125109074558976", "857654874706896229573035294720", "1477387596676684919116593627136", "-2497813125859796425562826735616", "5025786728861080218129404002304"]], [["599759712110269191041088341512552448", "-7292243254327130757826263323246592", "13719751560633287297852663398400", "-245457468319210589785443987881984", "80368416058274395017124176199680"], ["-7292243254327130757826263323246592", "16930891799464405573667869117382656", "-626253415496414620689561806700544", "-138089754760016116046860690391040", "40017487373868987639465223651328"], ["13719751560633287297852663398400", "-626253415496414620689561806700544", "1136073286234397418432566986276864", "-136313852218236489874334552162304", "8842956145070981818540930105344"], ["-245457468319210589785443987881984", "-138089754760016116046860690391040", "-136313852218236489874334552162304", "173693128310898842258022317686784", "-31182907937192879863781220417536"], ["80368416058274395017124176199680", "40017487373868987639465223651328", "8842956145070981818540930105344", "-31182907937192879863781220417536", "56216930648748442927619555459072"]], [["67787508196591570930959398433980416", "-825795494217062522149457838997504", "-285584960726888522854989587021824"], ["-825795494217062522149457838997504", "3737048749195427974261256419803136", "-350292509402140760040520663695360"], ["-285584960726888522854989587021824", "-350292509402140760040520663695360", "659001688764788563886307876536320"]], [["8037914770023645312324208236167168"]], [["5042805170384227020292991328949633024", "-12326144986076270242927753727836160", "-2590965754607319342076249390448640", "-310054085054560623886932144816128", "77297405826108017365372924592128", "-32590880656395680909143366959104", "14756195702323128677001397796864", "-4968014542575558418422038528000"], ["-12326144986076270242927753727836160", "86560023512893833952493384994127872", "-1151713310300690009264816006365184", "-174279789609742996702448750428160", "3044854630932900931113381265408", "-10857501604644115054126868463616", "7170325687669601057909401190400", "-2523016110444634389928977891328"], ["-2590965754607319342076249390448640", "-1151713310300690009264816006365184", "3353762258689492417655294532780032", "-115372914317889725214738457034752", "-20713859540970675483438485602304", "-2925719119348481064374710042624", "3170254324468211329629564174336", "-1068076040822988082266370998272"], ["-310054085054560623886932144816128", "-174279789609742996702448750428160", "-115372914317889725214738457034752", "221984232848913413422039963795456", "-20907708226588218780156919021568", "-2273971108495415321876548812800", "1206323235344270017192089616384", "-254890549136669233870113079296"], ["77297405826108017365372924592128", "3044854630932900931113381265408", "-20713859540970675483438485602304", "-20907708226588218780156919021568", "23359249468999385852286007771136", "-3389551366730113673076563509248", "8697347062478859742650302464", "139529574593268544807706296320"], ["-32590880656395680909143366959104", "-10857501604644115054126868463616", "-2925719119348481064374710042624", "-2273971108495415321876548812800", "-3389551366730113673076563509248", "4258080932531726035772281716736", "-995661411649156860270719533056", "166969594499148007172814667776"], ["14756195702323128677001397796864", "7170325687669601057909401190400", "3170254324468211329629564174336", "1206323235344270017192089616384", "8697347062478859742650302464", "-995661411649156860270719533056", "1241782743594345955535500607488", "-333074392040870128241931714560"], ["-4968014542575558418422038528000", "-2523016110444634389928977891328", "-1068076040822988082266370998272", "-254890549136669233870113079296", "139529574593268544807706296320", "166969594499148007172814667776", "-333074392040870128241931714560", "669892290217404510781631889408"]], [["622726497007904983729117027419291648", "-3311014361841591889251030204940288", "-627786946549971174414866622447616", "63560546756201363450068994097152", "-35113812883444480085564413968384", "13971472734751898318152161820672"], ["-3311014361841591889251030204940288", "14516254569167911648020598550953984", "-325100851820025771855562751868928", "-24559676989464809819458676719616", "-16123177418622738078198411558912", "7897392201429551341195868766208"], ["-627786946549971174414866622447616", "-325100851820025771855562751868928", "836284900935892953092276738850816", "-51586742805745280901179194212352", "-10520788878268462231363585572864", "3958419231351779575219609403392"], ["63560546756201363450068994097152", "-24559676989464809819458676719616", "-51586742805745280901179194212352", "84370720036518836010843801387008", "-12053266107705312603300446601216", "609812481526677237006780596224"], ["-35113812883444480085564413968384", "-16123177418622738078198411558912", "-10520788878268462231363585572864", "-12053266107705312603300446601216", "18085822138658520561431909236736", "-3971436346902881913983373148160"], ["13971472734751898318152161820672", "7897392201429551341195868766208", "3958419231351779575219609403392", "609812481526677237006780596224", "-3971436346902881913983373148160", "7522808532454815171965997809664"]], [["75581570130177688458415558914736128", "-1002329418651417922919106766438400", "19109695796922050399711577243648", "-37558204335644261429949222617088"], ["-1002329418651417922919106766438400", "2872895153578272544264213665677312", "-82938265610238146891797170749440", "-30658913059025823246546645286912"], ["19109695796922050399711577243648", "-82938265610238146891797170749440", "305920663114659543038927407415296", "-39999457565170867407390318264320"], ["-37558204335644261429949222617088", "-30658913059025823246546645286912", "-39999457565170867407390318264320", "87372539575229927343969777221632"]], [["8553308732366098492746419035701248", "-67296099818519313155093673541632"], ["-67296099818519313155093673541632", "1009656398035298661926927815671808"]], [["631215794930793417323610330422575104", "-1225498335691486812620985324273664", "-250325983053339267134699392204800", "-41010535045422509441743985836032", "13340566537144970591374785118208", "-6244452975702294011218327764992", "2561772406886718667760198483968"], ["-1225498335691486812620985324273664", "12767071124775657025369711969304576", "-151216864976971787100398743977984", "-27699565109072423366688482787328", "2257763953809756423807611961344", "-2706615849397067988868477747200", "1455076157303210119201611055104"], ["-250325983053339267134699392204800", "-151216864976971787100398743977984", "596410308115597605464053848735744", "-18583094503022103539194206879744", "-2994535146740270419294493343744", "-1170214383292948917069662912512", "804140200753615873562810253312"], ["-41010535045422509441743985836032", "-27699565109072423366688482787328", "-18583094503022103539194206879744", "51290935377814409552466177687552", "-4358639660319607917806396375040", "-864868051767841990668254707712", "393218976994532753189577424896"], ["13340566537144970591374785118208", "2257763953809756423807611961344", "-2994535146740270419294493343744", "-4358639660319607917806396375040", "7071375507636241699496339177472", "-1134686305875713341856138919936", "27273751990563686563581001728"], ["-6244452975702294011218327764992", "-2706615849397067988868477747200", "-1170214383292948917069662912512", "-864868051767841990668254707712", "-1134686305875713341856138919936", "1943048049950449238040746393600", "-499857213841955950544912646144"], ["2561772406886718667760198483968", "1455076157303210119201611055104", "804140200753615873562810253312", "393218976994532753189577424896", "27273751990563686563581001728", "-499857213841955950544912646144", "1002845395990512841015269785600"]], [["78089561408644707720070609229578240", "-332016728066621514164434410405888", "-81399954378988240231081952935936", "12679918799871066113127227588608", "-6309870671884735728777322037248"], ["-332016728066621514164434410405888", "2308134147406477098581337009291264", "-50184625107903899302565603442688", "-911636377903692759181507428352", "-3935104223282712120701036265472"], ["-81399954378988240231081952935936", "-50184625107903899302565603442688", "180469811356826083153956617322496", "-8629982056418630238829662961664", "-3333353209756936584102353567744"], ["12679918799871066113127227588608", "-911636377903692759181507428352", "-8629982056418630238829662961664", "28506884953851375382749939499008", "-4582481213785269055844870258688"], ["-6309870671884735728777322037248", "-3935104223282712120701036265472", "-3333353209756936584102353567744", "-4582481213785269055844870258688", "11494187044682955333994115235840"]], [["9554291923601338171170860589645824", "-125387795721851467759852810403840", "7191517396986441765329121050624"], ["-125387795721851467759852810403840", "545894825214135101231667670417408", "-9384399787241739903833672253440"], ["7191517396986441765329121050624", "-9384399787241739903833672253440", "127365070718566770615603452444672"]], [["1077414597317621344645249958412288"]], [["79036448872051967835769497077153792", "-119118889520253839672138987995136", "-26095938024195644555182949269504", "-6951202683538951880514526511104", "2454328312421433446279210336256", "-1096295848951447686594477162496"], ["-119118889520253839672138987995136", "1934110138216565897118577130995712", "-19332201332994682963710472880128", "-4631777114122265080427635015680", "803963678399338301045369470976", "-651274694553741631904154648576"], ["-26095938024195644555182949269504", "-19332201332994682963710472880128", "114027603990004820488043389517824", "-3218568420316142625086116986880", "-290669443907809009768593358848", "-410697390966492728673924284416"], ["-6951202683538951880514526511104", "-4631777114122265080427635015680", "-3218568420316142625086116986880", "13504508981562435949775948873728", "-909852118501624586467243196416", "-365460237338989055556425089024"], ["2454328312421433446279210336256", "803963678399338301045369470976", "-290669443907809009768593358848", "-909852118501624586467243196416", "2849870965335397806213364187136", "-527110262738051063625652633600"], ["-1096295848951447686594477162496", "-651274694553741631904154648576", "-410697390966492728673924284416", "-365460237338989055556425089024", "-527110262738051063625652633600", "1502666011436886319588647632896"]], [["9801551592797088808584495170060288", "-30865777588402145464197515837440", "-11814171640475340501738193944576", "2374834752910831834624656670720"], ["-30865777588402145464197515837440", "391514540116746745269322977902592", "-8672944640244870235567046000640", "601646832808501138996917698560"], ["-11814171640475340501738193944576", "-8672944640244870235567046000640", "46184191490198721212725306851328", "-1248111577804546488991773360128"], ["2374834752910831834624656670720", "601646832808501138996917698560", "-1248111577804546488991773360128", "16076608508726299881652919205888"]], [["1210001867335033090352030551113728", "-16573012104788265576603280474112"], ["-16573012104788265576603280474112", "136747008343023980874489260933120"]], [["9894449632637298231949289280503808", "-11599496354715283753861031919616", "-2410573830237314555866297401344", "-1175130109432642901341456302080", "444332477526409725719873585152"], ["-11599496354715283753861031919616", "304859687355790751947172631019520", "-2367671525058045148715244584960", "-886473503107511929621169831936", "241456746355578855106143059968"], ["-2410573830237314555866297401344", "-2367671525058045148715244584960", "24223748043699051837450801381376", "-683516731995764343384632721408", "45046888817826068458295525376"], ["-1175130109432642901341456302080", "-886473503107511929621169831936", "-683516731995764343384632721408", "4376232687749420618066520178688", "-161644742620494179127835754496"], ["444332477526409725719873585152", "241456746355578855106143059968", "45046888817826068458295525376", "-161644742620494179127835754496", "2029787092304892898328264572928"]], [["1229086330847816394704136439857152", "-2385313259123336119085778862080", "-1773653750860483647475376193536"], ["-2385313259123336119085778862080", "74887121512353851340280565858304", "-1850016805225334521903907340288"], ["-1773653750860483647475376193536", "-1850016805225334521903907340288", "17324821524438637936520646885376"]], [["153321126896987910723806441766912"]], [["1238287543954418407892592986423296", "-1149310249566632280999698890752", "-154416208276172173356704989184", "-202374371098148238631622410240"], ["-1149310249566632280999698890752", "51156466957348346341489924636672", "-253353594680859674952501035008", "-196387347197320567766525149184"], ["-154416208276172173356704989184", "-253353594680859674952501035008", "6195212102298017767407386361856", "-206704860115004338769462558720"], ["-202374371098148238631622410240", "-196387347197320567766525149184", "-206704860115004338769462558720", "2191436382748777521661536632832"]], [["153932744322582827377374485544960", "-76422914492091919692554305536"], ["-76422914492091919692554305536", "19174787826610769314183169179648"]], [["154927909420035558667989572124672", "-124371587128324848056709152768", "5986666181566593489472323584"], ["-124371587128324848056709152768", "9631616726888283131418951811072", "-10304012040844128161462484992"], ["5986666181566593489472323584", "-10304012040844128161462484992", "2398135168682999781202423971840"]], [["19251272509084608102550122528768"]], [["19381636442497487976667728052224", "-16297823937662554519944298496"], ["-16297823937662554519944298496", "2408441089851175073860221403136"]], [["2424737362639021958291389415424"]], [["300128195112843082242844773293890070700549754039471326625792000", "401444057815491836737133293641525158500541371831153309622730752", "-15941546086665991894233824989130817561448661000558717159079936", "28947948037582747561773010641920237100287634824457838447820800", "-11282327744814757658078965205270242227101608364412887019552768", "1930159585398641522853672340786033216439717107012344970477568", "-382272015293351146232797183924043363732829080938139483111424", "160371730335014692454001804014896520127420471734423257088000", "86011339884430612712233905035867135163863806299208058667008", "65220941657675115863675265361050535744836742808492128075776"], ["401444057815491836737133293641525158500541371831153309622730752", "744821125659170428226689268137460419292156832235977511794638848", "-30426624374697852180071695334360453737191081768334593311637504", "54311166292868274371510927010236325260042915763551972146282496", "-21083066997565435658603673582466485757152211735899472027189248", "3602545494507914304667533001960517256215236204248888544067584", "-706070165530684437082917318713197488865140918368365031981056", "290479315864665188204405851775988035644946405396642728509440", "287855307702763281378058733095912390229412702171975181664256", "279733014402031494344594122105027999313677918883055008743424"], ["-15941546086665991894233824989130817561448661000558717159079936", "-30426624374697852180071695334360453737191081768334593311637504", "1245457789046812913534324431902881935044967877717504464781312", "-2220435667185729253111211819797810830484636663965891721953280", "861705498638874206247187170782958643453714505175707437498368", "-147230367485214013077895223324952216828315635146461238263808", "28834243822279554210733707636920133711161502003727653928960", "-11845525941460267867669375414029699820543612136178596184064", "-12137048759023890937115501109206693520891322751216275947520", "-11894955466994989664028286235597337107213598018889471492096"], ["28947948037582747561773010641920237100287634824457838447820800", "54311166292868274371510927010236325260042915763551972146282496", "-2220435667185729253111211819797810830484636663965891721953280", "3961542297242688289669552508798425786528128965305582791688192", "-1537657708133245951981562818967613618998169350382584443437056", "262736607330102623882915185084982023840737178312500261683200", "-51478863499482241907494659560603699557580735007701789048832", "21166520660448962075147074702507907694700132047912163082240", "21257979101084226010461303137730336272958822847993383747584", "20729342860068574444516204987552128303143246042052712988672"], ["-11282327744814757658078965205270242227101608364412887019552768", "-21083066997565435658603673582466485757152211735899472027189248", "861705498638874206247187170782958643453714505175707437498368", "-1537657708133245951981562818967613618998169350382584443437056", "596860228604505986482838226324730050972598277791929291767808", "-101985594535895242849655205575449476422904025442879038029824", "19984515749143256155113649749840995521554084961240957845504", "-8218684812769239634707099791674940173484771728383889375232", "-8214983166980981298247679736769729069819041107269847613440", "-8000950732091612207303856761389613011655850253505045463040"], ["1930159585398641522853672340786033216439717107012344970477568", "3602545494507914304667533001960517256215236204248888544067584", "-147230367485214013077895223324952216828315635146461238263808", "262736607330102623882915185084982023840737178312500261683200", "-101985594535895242849655205575449476422904025442879038029824", "17426356845594282659779297145945181207053140996422671269888", "-3414878935461634457112118555950916185438930878859229265920", "1404463375232479688895515251518187803356772392578121203712", "1401823872947292337093357573673173571473917651791239970816", "1364799754159288750641615210693873859218464125405414555648"], ["-382272015293351146232797183924043363732829080938139483111424", "-706070165530684437082917318713197488865140918368365031981056", "28834243822279554210733707636920133711161502003727653928960", "-51478863499482241907494659560603699557580735007701789048832", "19984515749143256155113649749840995521554084961240957845504", "-3414878935461634457112118555950916185438930878859229265920", "669370383163123119743991380937929837723444155478590881792", "-275444435561813700605037539359564683625500123947392303104", "-271464220037650220734862346779426574164280224098476359680", "-263428648080530626693179763593243033788197526572751650816"], ["160371730335014692454001804014896520127420471734423257088000", "290479315864665188204405851775988035644946405396642728509440", "-11845525941460267867669375414029699820543612136178596184064", "21166520660448962075147074702507907694700132047912163082240", "-8218684812769239634707099791674940173484771728383889375232", "1404463375232479688895515251518187803356772392578121203712", "-275444435561813700605037539359564683625500123947392303104", "113459796999003058709331065817464793633886637432154095616", "109119069498626592195711977900764185745081490233968558080", "105204988034964328366001283013709352892528041409342603264"], ["86011339884430612712233905035867135163863806299208058667008", "287855307702763281378058733095912390229412702171975181664256", "-12137048759023890937115501109206693520891322751216275947520", "21257979101084226010461303137730336272958822847993383747584", "-8214983166980981298247679736769729069819041107269847613440", "1401823872947292337093357573673173571473917651791239970816", "-271464220037650220734862346779426574164280224098476359680", "109119069498626592195711977900764185745081490233968558080", "168317686137197140273261053309174822530641374741570519040", "178726289762807475037343069246514610643371764984559173632"], ["65220941657675115863675265361050535744836742808492128075776", "279733014402031494344594122105027999313677918883055008743424", "-11894955466994989664028286235597337107213598018889471492096", "20729342860068574444516204987552128303143246042052712988672", "-8000950732091612207303856761389613011655850253505045463040", "1364799754159288750641615210693873859218464125405414555648", "-263428648080530626693179763593243033788197526572751650816", "105204988034964328366001283013709352892528041409342603264", "178726289762807475037343069246514610643371764984559173632", "192439587500341440328383084186836961213192057364024393728"]], [["686655381642649732283891648246579200", "-20617415521095408160401749599846400", "364833231606541965479253718859776", "-617381699050957488430216246198272", "259017786138290189980421813436416", "-55600087577066679174787185508352", "152788170240024815117767914029056"], ["-20617415521095408160401749599846400", "7793757394896287135642704010018816", "-529616194276936930316714558619648", "-133023972431348598659047044939776", "62837010244443923606667280777216", "-19221791006804711729199277146112", "108685098168160562335437528498176"], ["364833231606541965479253718859776", "-529616194276936930316714558619648", "216852264521009707081174104408064", "-47922378428820812936560309698560", "7258450462794304489080028659712", "-903076786422036623574389751808", "20105340198634806079630801371136"], ["-617381699050957488430216246198272", "-133023972431348598659047044939776", "-47922378428820812936560309698560", "36823170889757438392964778819584", "-13301555978456419835747263053824", "3824984159709793710367722962944", "-2423977820940159507444547977216"], ["259017786138290189980421813436416", "62837010244443923606667280777216", "7258450462794304489080028659712", "-13301555978456419835747263053824", "8042412436206937521339748057088", "-3807120790301853384874506846208", "4694431826134390490103214505984"], ["-55600087577066679174787185508352", "-19221791006804711729199277146112", "-903076786422036623574389751808", "3824984159709793710367722962944", "-3807120790301853384874506846208", "4017308765296938347833646383104", "-9753038170693552828525733478400"], ["152788170240024815117767914029056", "108685098168160562335437528498176", "20105340198634806079630801371136", "-2423977820940159507444547977216", "4694431826134390490103214505984", "-9753038170693552828525733478400", "215361109690639160915118767734784"]], [["58440026086686190674226618487013376", "-583804185774533275159638210248704", "-856955339913213513397915371962368", "232784560684630378714215468761088", "-39845230593925580027891439108096"], ["-583804185774533275159638210248704", "1258687778944111451467965978902528", "-291193042329142730030503308558336", "48334761424231180208190338891776", "-5132109826531815805480219967488"], ["-856955339913213513397915371962368", "-291193042329142730030503308558336", "138193364255118379253470995677184", "-39532035551324298079797422063616", "9489818210798281983826132467712"], ["232784560684630378714215468761088", "48334761424231180208190338891776", "-39532035551324298079797422063616", "22548252844131660036051763724288", "-10550348311677943322140213248000"], ["-39845230593925580027891439108096", "-5132109826531815805480219967488", "9489818210798281983826132467712", "-10550348311677943322140213248000", "19843970981277156213144642650112"]], [["9161541995780497974046744295505920", "-1146897176508936504375756858589184", "138521270640460687898077688758272"], ["-1146897176508936504375756858589184", "324950047910432807091397940215808", "-73610952445372481873482088448000"], ["138521270640460687898077688758272", "-73610952445372481873482088448000", "57843674136668894007127143612416"]], [["381185287883570899684675188424704"]], [["1606965202000071570579405218360040485872767102177937245339648", "190433188932306948578913656288020932605219570791225441124352", "-2011326507865291710514960934667518668219046444698938900480", "1148322185370309277775094027941019021748531487441776803840", "-1116091759282205815688159320521193198114345406444251119616", "-5876919480537668053069127667422944788490718028704631488512", "33138887852734950213383355081783434284000060873276875866112", "22777069019197738026038614507835862220947920751149921075200"], ["190433188932306948578913656288020932605219570791225441124352", "22567258707152825168820486916012243957808629392834377547776", "-238351969538697699278837009308705970810339146925990739968", "136081761701877829144317995147992766810141862694135791616", "-132262299517528495613741251396798227873913219741770579968", "-696443529943428796480432839941639022029476073173891940352", "3927119320077302728819700827635377916482266241741059260416", "2699193412812236482212537061978696558296789815709111681024"], ["-2011326507865291710514960934667518668219046444698938900480", "-238351969538697699278837009308705970810339146925990739968", "2517437413210027420735363424701088103602984830766153728", "-1437274962849507591625300149009196395453801586959056896", "1396934381566159650170833050231339561777751612473737216", "7355731114204180273867812938228273775846917932685721600", "-41477639650455824982735247074443283758171206496783695872", "-28508472139141984364191251392217074105936316109844119552"], ["1148322185370309277775094027941019021748531487441776803840", "136081761701877829144317995147992766810141862694135791616", "-1437274962849507591625300149009196395453801586959056896", "820580209062662835244832503880654150512077405404790784", "-797548650398640471732046220802269555245564582982320128", "-4199591262297948126138342912927724203594748133166284800", "23680736877457598511119289328177942712199236864658374656", "16276278814190743473700673064730110776856186773605187584"], ["-1116091759282205815688159320521193198114345406444251119616", "-132262299517528495613741251396798227873913219741770579968", "1396934381566159650170833050231339561777751612473737216", "-797548650398640471732046220802269555245564582982320128", "775163527864366146143645084850607287202124899844882432", "4081719625309509924165890666717658943948862661416976384", "-23016079998609094428748473434492638033159511630564818944", "-15819445873058486637312918738436916543255747104069386240"], ["-5876919480537668053069127667422944788490718028704631488512", "-696443529943428796480432839941639022029476073173891940352", "7355731114204180273867812938228273775846917932685721600", "-4199591262297948126138342912927724203594748133166284800", "4081719625309509924165890666717658943948862661416976384", "21492800552081647289965301974825404895554638129435508736", "-121194021714156849285753663974361553536675292773670191104", "-83299252816345814783578844832424139121997931400698789888"], ["33138887852734950213383355081783434284000060873276875866112", "3927119320077302728819700827635377916482266241741059260416", "-41477639650455824982735247074443283758171206496783695872", "23680736877457598511119289328177942712199236864658374656", "-23016079998609094428748473434492638033159511630564818944", "-121194021714156849285753663974361553536675292773670191104", "683391206448847004090985036726383711845357943993357303808", "469709446664896648966532747251491909917760872723267977216"], ["22777069019197738026038614507835862220947920751149921075200", "2699193412812236482212537061978696558296789815709111681024", "-28508472139141984364191251392217074105936316109844119552", "16276278814190743473700673064730110776856186773605187584", "-15819445873058486637312918738436916543255747104069386240", "-83299252816345814783578844832424139121997931400698789888", "469709446664896648966532747251491909917760872723267977216", "322841386023537740395644733240323283686492633279080955904"]], [["8181155159100844712180105286734497298723891277615318695936", "504610409517265642051419537304186810583878510764124798976", "-334820112023373208239138539410125205519649825908083130368", "-25825134945487057712024492358204794047855420750992244736", "-393307260694014838510856552909766755818269798910725718016", "4525447882317922980474370431605170786465169558937163268096"], ["504610409517265642051419537304186810583878510764124798976", "31124170174174767497397858226259634973147897268591919104", "-20651571881604563339663570898310451627303558489718128640", "-1592884093658128598628221783564605431526734207255576576", "-24259036043845600989145543856373243234763296071357562880", "279127832773736191362169568153874642823249530943742935040"], ["-334820112023373208239138539410125205519649825908083130368", "-20651571881604563339663570898310451627303558489718128640", "13702772436804034981259316599255445865673865629286793216", "1056913651838994863091564988827868865308981214652137472", "16096404300398241745072331681031743623156095424263094272", "-185207460003747721937189031243411296033285918019716907008"], ["-25825134945487057712024492358204794047855420750992244736", "-1592884093658128598628221783564605431526734207255576576", "1056913651838994863091564988827868865308981214652137472", "81521201099664394378968076213176716135095400025554944", "1241537763913907499872278003435543033294464072017772544", "-14285305678333290869050495104847628839155865276251111424"], ["-393307260694014838510856552909766755818269798910725718016", "-24259036043845600989145543856373243234763296071357562880", "16096404300398241745072331681031743623156095424263094272", "1241537763913907499872278003435543033294464072017772544", "18908161293402376047793830546274517598211291061103362048", "-217559925877706110557162194057453577921313785199460352000"], ["4525447882317922980474370431605170786465169558937163268096", "279127832773736191362169568153874642823249530943742935040", "-185207460003747721937189031243411296033285918019716907008", "-14285305678333290869050495104847628839155865276251111424", "-217559925877706110557162194057453577921313785199460352000", "2503274676656616098665538824721690365437545161631222202368"]], [["15645889484831627215301007112142848", "57716606597739163707314387550208", "-306087840016643128875926947889152", "58833074375132575850053622562816"], ["57716606597739163707314387550208", "869566463920403976189841225285632", "-221743917245299841516297246474240", "34677089045016338069255685668864"], ["-306087840016643128875926947889152", "-221743917245299841516297246474240", "126344040281907319618169672302592", "-46155473586628558165236699365376"], ["58833074375132575850053622562816", "34677089045016338069255685668864", "-46155473586628558165236699365376", "69114343988350430587533932888064"]], [["4799814495427656070086371483582464", "-649589184240798191988687784378368"], ["-649589184240798191988687784378368", "330834763162841418436703686754304"]], [["263322286925927954952952123278989838215718004525700441178112", "33632390022292104405451145912095174125671932263277805961216", "-1466863181343622892799967433544440354264090938783781879808", "1799568682387972942859238846809514355811086994215029178368", "3486990252871942838123292033119164839886863521148519317504", "-12965756066357618659923447607664715221532556350791083884544", "-9855763131278382381276752100550915226335761947709059104768"], ["33632390022292104405451145912095174125671932263277805961216", "4295639658217613434809733610656084388219066151019971870720", "-187352598218040337867372859107343153273263203378408718336", "229846840936026944927747926024672777002943742828122996736", "445369883262139563685595412522181399326342340719035809792", "-1656029081504615516623970166918837946009850942206339186688", "-1258810537718458014112808461908092938112761421229990084608"], ["-1466863181343622892799967433544440354264090938783781879808", "-187352598218040337867372859107343153273263203378408718336", "8171308315375522383876015050857256789253153925581766656", "-10024677642407541589707418205286441824203942049085390848", "-19424628562035708344376262961563095176675888376865357824", "72227043195066580122406723628179939516326435637421932544", "54902515962816835362853949107641371746821533588669857792"], ["1799568682387972942859238846809514355811086994215029178368", "229846840936026944927747926024672777002943742828122996736", "-10024677642407541589707418205286441824203942049085390848", "12298417579604851221652018628759345557252444853844836352", "23830411501118528840324211868077169064634809907599638528", "-88609167240988261344596169240790948334674591660910837760", "-67355190018806640747265851234955354099875598318163722240"], ["3486990252871942838123292033119164839886863521148519317504", "445369883262139563685595412522181399326342340719035809792", "-19424628562035708344376262961563095176675888376865357824", "23830411501118528840324211868077169064634809907599638528", "46175738353070992543080653101910824503459585751961829376", "-171696310070488550670812451043173519982101170042196459520", "-130512879766419975107069533233815695336097835064085184512"], ["-12965756066357618659923447607664715221532556350791083884544", "-1656029081504615516623970166918837946009850942206339186688", "72227043195066580122406723628179939516326435637421932544", "-88609167240988261344596169240790948334674591660910837760", "-171696310070488550670812451043173519982101170042196459520", "638422339160295373098767366916928846817637365921871822848", "485289042943420878567643997409730668539855404278057271296"], ["-9855763131278382381276752100550915226335761947709059104768", "-1258810537718458014112808461908092938112761421229990084608", "54902515962816835362853949107641371746821533588669857792", "-67355190018806640747265851234955354099875598318163722240", "-130512879766419975107069533233815695336097835064085184512", "485289042943420878567643997409730668539855404278057271296", "368886614322890377652957969930624170886049435190978150400"]], [["42228995619455109690624419156721664", "156330840009515018757286490275840", "28887637883882530830581439135744", "233585079930307876173347356147712", "-1746786409548944763504890788970496"], ["156330840009515018757286490275840", "1411499995889835289311690811768832", "-17500979842699666429827312779264", "-39838332269581833156165111906304", "-190397079661155090918263715004416"], ["28887637883882530830581439135744", "-17500979842699666429827312779264", "123032395299155724764312871370752", "-47146602799159597415582220156928", "3963558002534305027498019127296"], ["233585079930307876173347356147712", "-39838332269581833156165111906304", "-47146602799159597415582220156928", "74660281249973461968764985671680", "-144398341460594274623496392802304"], ["-1746786409548944763504890788970496", "-190397079661155090918263715004416", "3963558002534305027498019127296", "-144398341460594274623496392802304", "834850104165809190701303811014656"]], [["8507451360326544930089594404208640", "616267635959245551305255567753216", "-299185724405968081946593544110080"], ["616267635959245551305255567753216", "963066449719920841864134201966592", "-276641062763347367099593681534976"], ["-299185724405968081946593544110080", "-276641062763347367099593681534976", "340240542973208236440799265423360"]], [["4684215017551055818337416185380864"]], [["71951925440206756165220055132405760", "1362690013395036766555227302133760", "-9542658374979714619801549668352", "-77922844203348555576221752098816", "153636595740271908939034529890304", "-310535099410992355327081992683520"], ["1362690013395036766555227302133760", "8002946301314118826159712690503680", "-288162229447162516743168462946304", "-56217035979952251714338635644928", "55559640501057350939227411447808", "-330716821984373885321577305735168"], ["-9542658374979714619801549668352", "-288162229447162516743168462946304", "136052316039840950720465746264064", "-9149974472803073136067377889280", "-14848553028568330211789396508672", "2673883417512483773901430587392"], ["-77922844203348555576221752098816", "-56217035979952251714338635644928", "-9149974472803073136067377889280", "25422049952042968261757167992832", "-13817100686874233961039452438528", "9572686374578133864667804598272"], ["153636595740271908939034529890304", "55559640501057350939227411447808", "-14848553028568330211789396508672", "-13817100686874233961039452438528", "36340538368222811020166321668096", "-13708918197135155185656117854208"], ["-310535099410992355327081992683520", "-330716821984373885321577305735168", "2673883417512483773901430587392", "9572686374578133864667804598272", "-13708918197135155185656117854208", "109423836752020675781109106081792"]], [["56944808432004140102900480221380608", "2725982834982665250174124813189120", "-247242863540142855823905372766208", "4219020274562120089105253858803712"], ["2725982834982665250174124813189120", "1055805754195188630269275192426496", "25946124564859330938926677360640", "278484656409925052714190075068416"], ["-247242863540142855823905372766208", "25946124564859330938926677360640", "257184907537130064918304356564992", "-184986095539336763462899348799488"], ["4219020274562120089105253858803712", "278484656409925052714190075068416", "-184986095539336763462899348799488", "1579252407353548406111206526418944"]], [["7202807489367144550057369168510976", "2695991298912731075337079289282560"], ["2695991298912731075337079289282560", "5865455850796335775061906512936960"]], [["66933413244063663540046372997750944737209427286535614446436352", "8953539607146317274545475027237872826802181586622216419672064", "200593390883134614478643876611798464771256406670169740410880", "56832161214533049031038175293794209380331650882600666398720", "142000095204412581537729979831569052805741569500222312153088"], ["8953539607146317274545475027237872826802181586622216419672064", "1197695853406187305668208109296679029452194722283393868890112", "26832949093078234305082132538966339796867612362820873617408", "7602316716444702083816985606536734664793896782497801306112", "18995049184108609311253468929574025915505483283674173538304"], ["200593390883134614478643876611798464771256406670169740410880", "26832949093078234305082132538966339796867612362820873617408", "601160265341207930563374956779795088569368044820590755840", "170320851376143323099864281654738265477614994488419155968", "425561453125316868458414783688866550086543267293357408256"], ["56832161214533049031038175293794209380331650882600666398720", "7602316716444702083816985606536734664793896782497801306112", "170320851376143323099864281654738265477614994488419155968", "48255339026822071399182565965075989698634733754404306944", "120570159386753852186497273202795194970118686210336489472"], ["142000095204412581537729979831569052805741569500222312153088", "18995049184108609311253468929574025915505483283674173538304", "425561453125316868458414783688866550086543267293357408256", "120570159386753852186497273202795194970118686210336489472", "301255024370815098418830503791721802372857694705254662144"]], [["10674685928634913919232838865629791161735493792848558164017152", "1490398467543649084132806855784721049220302266902968677695488", "-7238807322718016207192218516002254976250180827611689648128"], ["1490398467543649084132806855784721049220302266902968677695488", "208089269033933757821179202177091637288243426516380172681216", "-1010681476977406848727866540563624574740160842579505577984"], ["-7238807322718016207192218516002254976250180827611689648128", "-1010681476977406848727866540563624574740160842579505577984", "4908840579081745741591889285721084281502147446772334592"]], [["38392990025757588232991274061266944"]], [["32147776827325821142942983139541859785615301164424791137976320", "-762157079109110741142487262036791929993344977461367877402624", "-493280904852979647388797755237167066977458847321343542689792", "-22476990270115241706011395902645380860780075047419922874368"], ["-762157079109110741142487262036791929993344977461367877402624", "18069162802647571497927217318462050472168799590204840083456", "11694666652764609474968608746253592597495365306807289380864", "532882797571043067042818235551346310441994634201619496960"], ["-493280904852979647388797755237167066977458847321343542689792", "11694666652764609474968608746253592597495365306807289380864", "7568985326716142329670022840536865990860092993351930871808", "344890726297118111981833492386713506788447488787819266048"], ["-22476990270115241706011395902645380860780075047419922874368", "532882797571043067042818235551346310441994634201619496960", "344890726297118111981833492386713506788447488787819266048", "15715397500626516264013472242413271067241984558331068416"]], [["47991078356881025197701928146960384", "512761085539397184849162872553472"], ["512761085539397184849162872553472", "1165640860387426150463054372929536"]], [["10354271999916557106031416037081088", "-391872425672418040286664416296960", "6243043179597111943994164641792"], ["-391872425672418040286664416296960", "481612753656146404238527798706176", "-7297382028982956758255297101824"], ["6243043179597111943994164641792", "-7297382028982956758255297101824", "97036001303203985011885308116992"]], [["769962698374302552051088439115776"]], [["689517524992779837642827313971200", "-4601829283593974831356254879744"], ["-4601829283593974831356254879744", "89559397054397817257883017936896"]], [["86304858190949887408922658078720"]]], "claim": {"K_lower_bound": 1464, "sdp_bound_num": "300128195112843082242844788054253010136532534329041577796698112", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 250-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.4591424558625876, "theta": 1.0, "seconds_model": 0.00713038444519043, "seconds_solve": 265.5912592411041, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q9_n9_R3.json <==
{"problem": {"q": 9, "n": 9, "R": 3, "lambda": [1, 1, 1, 1, 0, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["38058230400555446195419846840739894910779392", "65825807440221032120614412798308049223680", "127447280159171592509337388478717724270264320", "65512031239612412104569561181788496199680", "464667132202049077582992627818438206014095360", "65455581479443016692789200694132435058688", "1209217929437895724188155156952171976228601856", "65443571689185371904545395233156692443136", "2646171127065698536269611904868959922790858752", "65439524547716594564822584599950921826304", "3118966867489664101932831573738662421321482240", "65439033181694084040856072443997156540416", "2885496373876739698363560848036399658515300352", "65439255409741998081833825541906514313216", "2945999168825012826509043663357206358705307648", "65439194438066169827561488115230945837056", "2930115087974017389469587851317021802577788928", "65439210197273126777759468312213554462720", "65712151199092410318204452404603788460032", "220806959085187591246024556415956177429463040", "16989067445761196052110979053561199800090624", "65731712956920880561111600625798977945600", "581554940454255991636566882586215186742378496", "108820785874545680074668587677916397731577856", "65485746398630370620856283719732712964096", "1242753367663193848516617558080315864014389248", "437980966541564175814588021705238820056727552", "65449809086339383713945332313866610147328", "2656113236746688084597910764074043752268693504", "1146218183331552284120534466225710831042035712", "65441642356473684719091389106236124299264", "3119273943826590866613072123225107865125519360", "2645184882960332421809045044876433709831553024", "65439279097888676862790698623072674512896", "2885466699393944228116518102468154773567700992", "3119040226459917275781700660180599462344785920", "65439144287014394130139261625204817788928", "2945995136045927255386446998148664898395045888", "2885465332576315335837760581914566317834240000", "65439224932867079324133631363907114237952", "2930113197310750736470605715950189188158062592", "2945996050835172385769448247908569173049999360", "65439202318909445252004786559033723060224", "65478373234298281033542576598558990925824", "954940399058912544719646357324895359208521728", "15910995536754964616384215494685790245486592", "65716673349354523963773219868924134293504", "1378876332046562825185115533218135702325166080", "103373485994924845754090985055941088728055808", "65481482737933591526572555939124101513216", "2690622302311970584072701191673851920896753664", "426231140677726811770593623223855886857404416", "65447954290880113149248153999218644615168", "3119847096270799426477664882013596041324003328", "1144255371527108514126106323428644666348666880", "65441402696393533491679503790844841820160", "2885422814700606178914174353808452531341230080", "2644979933261279071336576608155975654943227904", "65439390361779821434236460666796405424128", "2945995474043683558569586304969853945306415104", "3119039008274382107491651420126733678701182976", "65439113794814396656105702334091709382656", "2930116978502284324146664468342061512437792768", "2885469876993948753265202107261155066834321408", "65439232809842411095829759138787577823232", "65446362342977678984419106461476118855680", "1662984334479170101432947455872988658375065600", "15653788126217673348499825154726538705371136", "65714747890690771859206092799844785586176", "2791346564211574734222346016763573349073813504", "102013475356472149719653314433420970791272448", "65479909237742441240221455582324062158848", "3121190875862856924682984026602671644906356736", "425110035213984477553382854595863526181437440", "65447734676912808814752591138608715399168", "2885553689554457727194751489516118394808565760", "1144160492598018942072099689257419233917140992", "65441514152414829070275212569325000982528", "2946020908945998027539650182402684321601159168", "2645036435970693365652735795358823132587622400", "65439359834228589228349939555526456115200", "2930111258995179664268243019744726512320905216", "3119037458484106143089469390879852453498454016", "65439121674781829502754594233403356217344", "65440030037020679523749897476443624964096", "2931207426473857966936193950650237645980958720", "15596226733014548074385546565033109265317888", "65713624374816003430001062425161443049472", "3119904544901172740737018072738071159544741888", "101808556643606399901176896182864753847173120", "65479747477414868980752013041855994265600", "2886018878975085927354180768719811811230089216", "425082096390359005594990576825764330543775744", "65447846506337672263115408375736411619328", "2946115428100513753161792008969035946351656960", "1144164744289045588051076360850041696445005824", "65441483643561443217755075130131423952896", "2930114104841164858621917941024459594563321856", "2645017137219013264649316202335245765894471680", "65439367725386381060119026449788736372736", "65437906275401748468521173837275602092032", "3118966867489664101932831573738662421321482240", "15587251242528026485838680917377436602073088", "65713535688885672468343857552794369130496", "2888102459557388334765008821148756902749929472", "101810914357017839548451968431434269307437056", "65479857778087151904950520031519350718464", "2946352197605722876364807488624161839453831168", "425077518423916381320979429954810385365204992", "65447816114014058188606686973347196043264", "2930217860271409014053908158035962481847828480", "1144162696580217188915014626403383420475408384", "65441491530116573983461118162318760345600", "65437660234368330324891659216272800874496", "2904961807691845428985869949628928417129824256", "15587818173074387763124193800570139607826432", "65713637684899098848533059395427825090560", "2947450593228141560683347659225343937646428160", "101809371687774192530749515009889287117209600", "65479827885521169629989100986181483495424", "2930500911093994070955260370057572784283844608", "425078263200974176313973571923715462315114496", "65447823977739717719831389665982333059072", "65437771367317605180965608062816566116352", "2956798947628295163575347200516664106095214592", "15587554384481718565495637012646401276903424", "65713611623984081189012815753185970880512", "2931933486421066951998307274517936028432465920", "101809831623843528288615399021703852336349184", "65479835584360024598617220653765219057664", "65437740875860371730503276936642932244480", "2943197962072543707459082282707022424450269184", "15587621708068992954118596713376113617797120", "65713618372990539125206139969331011780608", "65437748754815788595036370461224545026048", "65497796033074472193537158000245586526208", "65453728299520875166318631418477013893120", "65443476113413715467373936480608260718592", "65439518490204873472853401238333185589248", "65439033046531457761540755199548626829312", "65439255425003941856163636261000367308800", "65439194440055539470693094216993838465024", "65439210198216437087694928081686687121408", "116762854014678330179374072785218881305182208", "15899032883699726554547765752928825218433024", "65749153706148753884388299837878982148096", "589061408640868664391355040052042490131251200", "109080888569621580982406966244046273033273344", "65485652431218266874134799172311703355392", "1333607175336210976850105610435261285489704960", "448755418886410342116799330468938853088493568", "65449574260723332965725480168005304320000", "2724923494047305765484435252465609484701532160", "1158846500754717008916972409041289666854125568", "65441601640916089562146569348504241569792", "3118966867489664101932831573738662421321482240", "2644964053059437290005150828790213363057557504", "65439279233051922112125658557658653786112", "2885440593646875636446724618895198662036553728", "3119009723246302882722523487024029087318409216", "65439144300441710766248138776898168684544", "2945997607833654464032604732462911927292526592", "2885467703835983066391120600249873916701442048", "65439224931647708385437531793131476877312", "2930113947358801139260595967694505929317810176", "2945996809035128856459117876445765151085297664", "65439202318534968390120959025876737982464", "498987560674866830087432500279790228471808000", "15672386750310839030871922653411396313677824", "65720806035171916538699085439381928935424", "1311466532228860313435155815338384500583301120", "102976670596732056478483217841728273550147584", "65481642575396754414944738534967742562304", "2756631234967071861554052433269615628008816640", "427854117028653092071607201332765057100021760", "65447916169975515692260409134656784433152", "3120937885727405750063787277154755818890985472", "1144402069492686587763533395992307791875276800", "65441402216629252296610735563551799246848", "2885495222386257677953372496456759223703830528", "2645040776118176071461523586687155793739907072", "65439390324537633292375080476731152269312", "2945990463690099243660852705810646597411799040", "3119033392030379295939248140836777050031259648", "65439113797286562914558606743065260457984", "2930115984307243336190544295465276875019911168", "2885468912870095021513536145018739920094625792", "65439232810338206081563553938884677074944", "1144136944054070252545158203049465281087799296", "15587251242528026485838680917377436602073088", "65715925515494217736988682107602021122048", "2684390619023086183817665660101320705094713344", "101865145488499775872475601497866623703318528", "65479970439233172207549643382097748951040", "3118966867489664101932831573738662421321482240", "425068752725727721968900586501758284027920384", "65447735655488935619354631192930175418368", "2885466951550052717572619640608913257647833088", "1144146855157369014104607417444416119390601216", "65441514197028950146081032296414538891264", "2945998151524250818072940543519713056257998848", "2645018091083537441043479624054966478136410112", "65439359845457324354687981338998962388992", "2930106453412802707826774020756968148043825152", "3119032013218544660445038798377742073799376896", "65439121677179100388830733135745510277120", "2644964053059437290005150828790213363057557504", "15587251242528026485838680917377436602073088", "65713783808841316185483883022892444680192", "3120269801862907045341006400292772726030991360", "101808945541205418385987625443421949087711232", "65479747316543322935577560938439902232576", "2885434858448649870076054076878703755016536064", "425069424239071194843403856496881210656555008", "65447846806743629836341498164407290560512", "2946043670464467458390338820196217190698975232", "1144153921175516330362563171502743165692018688", "65441483678967766281356236372521275883520", "2930127871330998649337186878971026897515839488", "2645028355102385898910286348766005473220493312", "65439367718519527662203022064923294302208", "3132686725010705469192986219999326981473697792", "15587592412225014572058160751647178069377024", "65713529625272144922737034816198849593344", "2887455607978684433644750841092793045249687552", "101810110346034658294107723482387596101812224", "65479858110664076249105429714131220430848", "2946186866373957170031602249716616980663894016", "425074076964041729025033985586529725935779840", "65447816195596782657591817849749280653312", "2930227279534063332348151833152865378756460544", "1144164132703813252532505265765078988587270144", "65441491525417972564353457328939134353408", "2905813263774024857251552259533760746225664000", "15587842682069410888554349465311292550021120", "65713637249321849415716654700384122568704", "2948105950928808902299655836696739001927729152", "101810153437332217876318897735879524576395264", "65479827562148329477920993647444602388480", "2930527572608941509617398728649264486546407424", "425078824165612011953949442966215777549549568", "65447823964441765817827834753015940644864", "2952985939464939317994728567463203117551583232", "15587448279061300311342873045769082955104256", "65713613509782708873846862196918269771776", "2932291459244538136414521054981130236605759488", "101810263212568164875589845071273708178374656", "65479835405832977713154675069737817341952", "2945416959415855549476339837795727153259610112", "15587683902567003036493902301038111965052928", "65713617267636972897388305962590239981568", "65450847984088560481150973289997975683072", "65443135899874334478476488338684392767488", "65439497811947849039171924448513240334336", "65439032794324695617890946414075149549568", "65439255447575921562473617503373548847104", "65439194439889036535409210570019906256896", "65439210196330435437843651232877871366144", "105552584825817464818809162798665465291866112", "65486966594891930481616877519727931424768", "446220498531274029872074281648293709770391552", "65449628488163724195210348957997056655360", "1164543075312003492485874325780129904473407488", "65441583563346401549918753601850099892224", "2646381369943395123150191720258326690233581568", "65439278365946725114995328046766284079104", "3119073554155811438753004477028175773037494272", "65439144272344185694587862677512746172416", "2885460850245571604340520424721387425483456512", "65439224935172742647302652125906733105152", "2945998868123524858181571212270572444581888000", "65439202317519238587887304510322006556672", "1375311365380065262752604389713296248971198464", "103353401400777591026609524435513964062834688", "65481490798511524344801288425118376132608", "2745908018737069891027718751025820831643074560", "427594944669045893830631632437020200169111552", "65447922238066672359962452325562436288512", "3119194055113375520174703173423138258588532736", "1144167514314353646373101623149810553240682496", "65441402983782551551819819988951429545984", "2885403916087442146931394272405477967624404992", "2644964053059437290005150828790213363057557504", "65439390371500126622705266585304328830976", "2946004426721349872065684452707826202168000512", "3119049043579693355079786496058638804092715008", "65439113790396807625915822823114184589312", "2930112941873110632420493116578157024010829824", "2885465962443462650980630543692015022865645568", "65439232811855920569727430155911003373568", "2850571884292618052096998600754856976858480640", "102090994083917347990816361887361937233149952", "65479877324010944894628585103447010836480", "3118966867489664101932831573738662421321482240", "425068752725727721968900586501758284027920384", "65447735655488935619354631192930175418368", "2885450155178463878595245315747700979575816192", "1144144214279411681012032906130116147245219840", "65441514205668533680253701234935526850560", "2945963999975700630882972856088212556788793344", "2644990561269872869104552894658302008973328384", "65439359862308783139460220331063290888192", "2930113368456643639066326593758143943746256896", "3119039848741090004807129995101113496899682304", "65439121673729580469362020999739100626944", "3128961744509256059256450982629218885449023488", "101818174138500350083801233472318608766926848", "65479743499400396610541399667024175562752", "2885904726575285139949171838113212483057483776", "425079619840971059118737480422269011730890752", "65447846565045121716165639842415029256192", "2945973216603777747997033500173965709553958912", "1144143294395712036022219685964837083573911552", "65441483713732836404607570632513381466112", "2930125202934354743840513576535271114534813696", "2645026180710600671026866426525165132856688640", "65439367719850932174454448550577302405120", "2885403916087442146931394272405477967624404992", "101807557873158041505294650719939435073372160", "65479859166522323826215189569855207505920", "2946442573920036520501611408021041313415692288", "425079399516481849825640539032805640949989376", "65447816069421601063488361401068392808448", "2930260744531161399770536338139488747098472448", "1144169234954561592434519355378408243266060288", "65441491508726827014668675082474242441216", "2946366481100343316680665640795044387345137664", "101808077757438382536311515032045945087852544", "65479828420770542355848255824590723350528", "2930610309608521573920811585140300450059255808", "425080564916396987504900647310383640695799808", "65447823923176272548288968669528533762048", "2933031849059419842474354934879140195254403072", "101811155538355057287841943515182977026883584", "65479835036726299719747121545265140465664", "65442605266363448291285164565775213658112", "65439440380848000873228226458314954768384", "65439032203378543614523604937541962170368", "65439255380263550896350707745871118729216", "65439194427339419387153668033230034436096", "65439210199183268258376810076382903140352", "425068752725727721968900586501758284027920384", "65450106187966978068849882449467337080832", "1151452502807971455384212218356363875472900096", "65441625371880019451886532687743860867072", "2644964053059437290005150828790213363057557504", "65439279233051922112125658557658653786112", "3119040521092908290696593320422215791692218368", "65439144286884410426014296696340409745408", "2885468225412587099931625541395291179518525440", "65439224931379075396912604273478366920704", "2945989233624588863043117851679005212512616448", "65439202322272928338743164765934643576832", "430053806617004339662883268889403362358853632", "65447864962401956556671458961560738725888", "1144136944054070252545158203049465281087799296", "65441403083790775565528550876952079106048", "2645002906995411481578838958526556619677892608", "65439390347717441557974183434079803801600", "3119003728154148233464224533449203541598011392", "65439113810344354448940797882701222772736", "2885466376126734112596684777787983812653744128", "65439232811642994882970344748628354007040", "3118966867489664101932831573738662421321482240", "425068752725727721968900586501758284027920384", "65447735655488935619354631192930175418368", "2885403916087442146931394272405477967624404992", "1144136944054070252545158203049465281087799296", "65441514229453075655043712456572400566272", "2945931115835659830893220327179683041969700864", "2644964053059437290005150828790213363057557504", "65439359878534463234373699594166112092160", "2930099907105115482296540315477519668235730944", "3119024595518829448165893162596277638957891584", "65439121680444167242445923610791950417920", "2887968200951173938498218931287529738825891840", "425124361384255057443818499022286981943001088", "65447845504534076501401778223482683785216", "2945986420666611970649041129511435879550287872", "1144145286030005992857752019369617096110505984", "65441483707217557977848614245719290675200", "2930148316306224644874529047883622485067825152", "2645045015058057447816768096152620317775233024", "65439367708322615558609344740579208069120", "2945931115835659830893220327179683041969700864", "425068752725727721968900586501758284027920384", "65447816321815911123089905298189087408128", "2930235422509380635347625104959648568048615424", "1144165374231481207642701323241182598250102784", "65441491521356910265477767337132557336576", "2930346342613521789798075791832999270950109184", "425075010870918244341197530187242539753406464", "65447824054839242336544515876837239291904", "65439367180262579610900035848646632144896", "65439032769050292805820980031597179830272", "65439255141053921225158106466563546677248", "65439194380704361197214465007367676231680", "65439210197763351033316478901073607655424", "1144136944054070252545158203049465281087799296", "65441649152971236382389756808336267804672", "2645900995681757919038571769389301447616626688", "65439278659732798328142846815414096232448", "3119003021970621691576458087530519789689634816", "65439144303391102909845557281845332148224", "2885511893044551126514767693151859626863493120", "65439224908919748234177592636121005686784", "2946010884365375941255201573200519364213735424", "65439202311590124769729975683692651085824", "1145479188613982051072567572309246007213817856", "65441398697760550797151239247430659604480", "2645384870225509164790704066145635039197528064", "65439390113949177329460471153091332276224", "3119014059312640257722936762327391633703698432", "65439113805796162744606310752721840373760", "2885477852702018906994470739772264258465693696", "65439232805739877805638008907771880144896", "1144539917285624854884795656359924567921131520", "65441512911579248033006433207211725422592", "2645008634758268146527636336487380783254732800", "65439359851245931978386419504427267260416", "3119079448613464524318541748239186713978601472", "65439121656298765746204224039021981990912", "2945931115835659830893220327179683041969700864", "1144136944054070252545158203049465281087799296", "65441483734507946143894822405870484193280", "2930109151906595353820575671969745903349137408", "2645013101224597863879027528159194453714665472", "65439367727856690408513002788349938761728", "2930048960589492756362869176702306147748544512", "1144136944054070252545158203049465281087799296", "65441491614364583357027672770578659409920", "65439033181694084040856072443997156540416", "65439254070582410454304075155792847699968", "65439194263897909820422766479123360514048", "65439210146014362541089369959602967281664", "2654824063908529654648145610941274628353425408", "65439273219946348169362351036947402588160", "3121364294691497789312458465224991093691514880", "65439143264760647889450792021755007336448", "2885649264835135220947170028256749623749640192", "65439224838270510192160940347627986223104", "2946111373212628158397899301477641116222226432", "65439202262010007226330852983845276352512", "2644964053059437290005150828790213363057557504", "65439390371500126622705266585304328830976", "3119540179215367242641064079142921240840241152", "65439113574242573246374143783527902085120", "2885609295084301686848777329120239898347962368", "65439232738138448140341962856080504520704", "2644964053059437290005150828790213363057557504", "65439359878534463234373699594166112092160", "3119178150073532678934612579528180463837380608", "65439121612854498007523088671712116473856", "2644964053059437290005150828790213363057557504", "65439367757879831211281687905340949004288", "65439245465314574170625877855008611893248", "65439193722266956192047476323609135284224", "65439210004858868531593526804367777202176", "3142827730273861105126167788122493673627713536", "65439133895413317468109109518145666678784", "2887490269151171286028050268792508257671315456", "65439223892105510526109083960577947074560", "2946414930920790803576610911195219987666042880", "65439202112257638614017686509573118099456", "3119454883306510980335620709224440340445921280", "65439113611777534207526516408606798118912", "2885948287336799075739224325640840234229825536", "65439232563821635328488995586985024290816", "3119303836001624427791298022562941848954863616", "65439121557537147352055871087844750524416", "65439189128777787880068996705392881827840", "65439209290859619713200457932449293271040", "2892171487567902681109913985730404937646473216", "65439221491666735889438893494957028409344", "2948198000440016021850523739531938581748645888", "65439201233247791229099496585113320292352", "2888296551892412978054461257010672125215768576", "65439231357416261633844855120503641210880", "65439203700838623296805140062637232488448", "2961466610502637239636384043816467850342694912", "65439194725392671915717892609455127789568", "65984872688675826072547853867044323721216", "65517701778342766238100297252279062364160", "65455908413998212960062332441668270161920", "65443725642408805119644500784463216640000", "65439525286260480542126888182294341746688", "65439033162829115782186162434809402490880", "65439255424487720859781632686367432507392", "65439194439230452434509388263773572169728", "65753086025443531212418272228864115605504", "65487982937580327455754568339724089425920", "65450040581388554398365596378237662920704", "65441648285802904443255871903424042762240", "65439279186089428781795472449085477224448", "65439144290022588425602735693209689653248", "65439224931025643515696628204994666954752", "65722311330675316864924043104263916748800", "65482096932126020608328937122715492417536", "65447981772294187687563701679958572138496", "65441403051366650056565870716794217431040", "65439390338422987743019548330137179127808", "65439113797893153533808443077765831327744", "65715925515494217736988682107602021122048", "65479993674168145696069869752282182057984", "65447735639569645684164283547864887459840", "65441514173912895792505126423223192256512", "65439359839174778655314676443885906952192", "65713777745181984858423501216125657546752", "65479746834717252605078991863302368264192", "65447846696443791306033758361032771764224", "65441483645561954321240249654368408698880", "65713525177392578881603196582304835174400", "65479858092838977623435239135858730729472", "65447816083060605446315038579769493946368", "65713644258873214630166466543585691959296", "65479827516739450896893959783869826727936", "65713609322110711450264245465170772492288", "114861898531698898720922736041866996870021120", "65515721240059268960581800856774332383232", "464835879896674285010849400441321771285610496", "65455578132181896229206616915490042281984", "1178471139619028231354907018366922180687560704", "65443664097457180982764339925164559958016", "2648700684703788026709644313154153741438418944", "65439523002198592088616369289527742693376", "3119053066776395073776358772814149288827289600", "65439033143749983896719881638064099950592", "2885488945200508927141789605541465983702532096", "65439255413562281043068509070245211668480", "2945996938702358304649368243737849980698755072", "65439194439166079552466548489478817710080", "507082586997798758901313000476267337425616896", "105910233523057639771730421116250778834567168", "65486829393446493165439016227460075225088", "1228737048829020886086399243424501940780793856", "436227255242008255877708658417450542105100288", "65449848405758725055172203772702835605504", "2666841701009610180786663301821214302702403584", "1148211530450336737958394742115574614123872256", "65441635870098681997370060970490085769216", "3118966867489664101932831573738662421321482240", "2644964053059437290005150828790213363057557504", "65439279233051922112125658557658653786112", "2885452470859786035391810398292575870471110656", "3119023601149846515448856264163721374511136768", "65439144294332476672374787120270990639104", "2945994780415130820619033064837910317452230656", "2885464991411257948948376421689774510098612224", "65439224933042866809712155362942789877760", "1343375987064256971578741943027630742364487680", "103169091852792999986386399274743263945293824", "65481564914355534252382531478705202528256", "2744418687232121195217733438110768678559547392", "427558813380618037770617215020365732334534656", "65447923084605352514425117639418205700096", "3119289146679677672822579838262731457385463808", "1144180308953709202006393447510409437543137280", "65441402941927179853561470204474589970432", "2885475106319672334733953870622718858763436032", "2645023872979334041754439296714046434038513664", "65439390334883717170702646124200582971392", "2946004924610695636970305752497119211083005952", "3119049601675019268910367855566169374397038592", "65439113790151076528117674838546708430848", "2912549061501406605474178581175257070051524608", "102168857331556412197026542765872966394707968", "65479845317226590646051892811090039406592", "3121127234860307895349189843194295576329977856", "425108854603235692796345208538196529985355776", "65447734704895824432778969562565968920576", "2885574339537140588262692915698300548957601792", "1144163739232530868424242855904416628350124032", "65441514141793922503226292500827964702720", "2946003193836422297263538196284125310502305792", "2645022155723205573243095471380199726582333440", "65439359842969683845744009676589172260864", "3118966867489664101932831573738662421321482240", "101807557873158041505294650719939435073372160", "65479747890571786362070895578201657966592", "2885790162501631775181086965651946444504956928", "425077134192326256975442785064166242975219712", "65447846623969210676090812857200993632256", "2946068519327812395110012748277518376909144064", "1144157669135051949201091394392306358880829440", "65441483666706589162254187439782900006912", "2885403916087442146931394272405477967624404992", "101807557873158041505294650719939435073372160", "65479859166522323826215189569855207505920", "2946620908646593398003502641390044137088090112", "425083111085967194899658540729776888810045440", "65447815981437488651358529123162936836096", "2947221749151395961587597471206266032172826624", "101809098629912439765870144856226251751292928", "65479827998473294694465768028527375941632", "65454810235564639281313818903367850655744", "65443515425224058357133218079777019133952", "65439512004250151394469459705915399733248", "65439033181694084040856072443997156540416", "65439255432322643368418804446203989721088", "65439194440231326956271618216029514104832", "1304757248886366405493987676704694848167346176", "445441154777186285049845179925060138748084224", "65449645284079234254812541538289099735040", "2703739100660410772924232190490779422258364416", "1154997889533141246475567478951639363167977472", "65441613955077661315629420542700084527104", "3120141863143890764476221818381640613614321664", "2645808999969236624981686632665706958927429632", "65439278716007076633977663351778485207040", "2885488162601949518196964950539467754662002688", "3119065305144705764969915082278729172494843904", "65439144275975063829811883023791877521408", "2946006804928310799338643838016937889531691008", "2885476526877573712848177346466944321924890624", "65439224927109420201417327705351287472128", "2682515209420038974452227474198634331293876224", "426027177063346756222844603615547203145170944", "65447959102179879613332151464836208787456", "3118966867489664101932831573738662421321482240", "1144136944054070252545158203049465281087799296", "65441403083790775565528550876952079106048", "2885403916087442146931394272405477967624404992", "2644964053059437290005150828790213363057557504", "65439390371500126622705266585304328830976", "2945970810207837175738494919572789450854367232", "3119011361918316471523884861455946476110741504", "65439113806983966212300633126487550066688", "3118966867489664101932831573738662421321482240", "425068752725727721968900586501758284027920384", "65447735655488935619354631192930175418368", "2885403916087442146931394272405477967624404992", "1144136944054070252545158203049465281087799296", "65441514229453075655043712456572400566272", "2945986322698354843813913434398031139825516544", "2645008555784731002427541813445664239899377664", "65439359851294211639918549335148333105152", "2885538068435897481712204158204363002223788032", "425071664020533688515663158726701807084503040", "65447846753645905671312967413434054344704", "2946098702969833961711520161360498553343967232", "1144162221687391951184315680012267075665920000", "65441483651813551519631420042608986030080", "2946029622871470191887304315051374368264290304", "425070803548068254542322944387711210411261952", "65447816273197672990215523071938332196864", "65443217980077387650830282011731063472128", "65439466613736410850234212509268247052288", "65439033039840391849203274813718860398592", "65439255420680436268959445650915175956480", "65439194435225716407421183074474905305088", "1151107303379897748459701446848025976618614784", "65441626487243568837365951597318951141376", "2644964053059437290005150828790213363057557504", "65439279233051922112125658557658653786112", "3118966867489664101932831573738662421321482240", "65439144319306679024918048786085922734080", "2885441996083660978274399671167991936219873280", "65439224944870145945044678509329022713856", "3132311121229213740774611829011327769871646720", "1145927772118741813187708928237814593500479488", "65441397234222651542540761881652183957504", "2885477821509295529346493761375307560675966976", "2645026154501833240465007118063918599077101568", "65439390333487320806388737174114370846720", "2946019460243251527737393546108903505902174208", "3119065895071407570048257218492467489082966016", "65439113782979070910517824215918632239104", "2885403916087442146931394272405477967624404992", "1144136944054070252545158203049465281087799296", "65441514229453075655043712456572400566272", "2946037025233140484054569136153752646589612032", "2645049427383009747010877898229816139374919680", "65439359826276681386000299359711931662336", "2946517545001108703316931135147141771105927168", "1144225389104114217646724559148687672303681536", "65441483445180313982233600697271867932672", "65439376539318295515642709436882103566336", "65439032231353512622294628389712371384320", "65439255369643263299321430367511532011520", "65439194436079895034528095464155301019648", "2644964053059437290005150828790213363057557504", "65439279233051922112125658557658653786112", "3118966867489664101932831573738662421321482240", "65439144319306679024918048786085922734080", "2885456877671168107929250112323950902480207872", "65439224937215962682143172269627737636864", "2644964053059437290005150828790213363057557504", "65439390371500126622705266585304328830976", "3119085584175422235948799950263794702254866432", "65439113774312871665500519601487313108992", "2945931115835659830893220327179683041969700864", "2644964053059437290005150828790213363057557504", "65439359878534463234373699594166112092160", "65439033181694084040856072443997156540416", "65439255258655130107171019131293100146688", "65439194403848269201674291936744253161472", "3119123617723949519268504798006753757811965952", "65439144250307615055268808404033435860992", "2885564687277953188505861651718170622790991872", "65439224881767390382511704376621064519680", "3119624217974394635996477977607559279041052672", "65439113537263447362860906901878712827904", "65439255457296226750942423421881472253952", "65439194131356002604274599276636276785152", "2885498416788534837320758707174445638326681600", "65439224915850974514136436795281202216960", "65439193835079194032084895394891426693120", "65519882611539618220032222135579163230208", "65456380894588078024692214085510563364864", "65443773057532008923803127339418917011456", "65439525286260480542126888182294341746688", "65439033145520857122917618121307297153024", "65439255425383370478204605315256948883456", "65488344242997258804364750720763288354816", "65450106187966978068849882449467337080832", "65441649129186075437580102896561944526848", "65439279216826242017212179294555832582144", "65439144287180278095403502582041300434944", "65482116351150437080921598285146277019648", "65447981514675770662177853022763573313536", "65441403063015665826241299103594976378880", "65439390333471227585878027230540682231808", "65479994248201560882720345913143534288896", "65447735403095244529772729985946930380800", "65441514123815319312684714768467983597568", "65479747675512509947277135391763650838528", "65447846542642120825218113007565578174464", "65479857678324040019020294437948727754752", "65455979451102057355433184454844289646592", "65443737957370086138505707636243893846016", "65439524769211921243861036835589475794944", "65439033138363087815769549371840560889856", "65439255419949432675761428598587243102208", "65450083516380140317888372397352465465344", "65441649152971236382389756808336267804672", "65439279233051922112125658557658653786112", "65439144299719991723344762076631979261952", "65447981772294187687563701679958572138496", "65441403083790775565528550876952079106048", "65439390344259875028250116326286549843968", "65447735586472540489155395487029100806144", "65441514146758681030780310093310902403072", "65447846774044681638657463583221823307776", "1144136944054070252545158203049465281087799296", "65443773157547660577747570509068961316864", "2654720231462893307891007740297618625870692352", "65439519336199478980050141921370789904384", "3118966867489664101932831573738662421321482240", "65439033181694084040856072443997156540416", "2885459348326974601414815423618549731607707648", "65439255428785229706160830310679742251008", "2709341033388515617635691808731237558880567296", "1156018959683943473697766015733429666398076928", "65441610680031773043759495100298103357440", "3118966867489664101932831573738662421321482240", "2644964053059437290005150828790213363057557504", "65439279233051922112125658557658653786112", "2885501225558924313306496946932169681773002752", "3119080568568531574417454497938857693271818240", "65439144269256763236610124271914330357760", "3122502425043221151438220970972562319631974400", "1144612367733735206602200440678266403658137600", "65441401529080449327608744335265453047808", "2885490025047678893488426338657318067935117312", "2645036408896110433930193979840116335910584320", "65439390327210964807211859180375811031040", "2885403916087442146931394272405477967624404992", "1144136944054070252545158203049465281087799296", "65441514229453075655043712456572400566272", "65439486815818561232754881178865160421376", "65439033181694084040856072443997156540416", "65439255407246310962634498907709879877632", "3118966867489664101932831573738662421321482240", "2644964053059437290005150828790213363057557504", "65439279233051922112125658557658653786112", "2885403916087442146931394272405477967624404992", "3118966867489664101932831573738662421321482240", "65439144319306679024918048786085922734080", "2885403916087442146931394272405477967624404992", "2644964053059437290005150828790213363057557504", "65439390371500126622705266585304328830976", "65439031627095791376491592817188901224448", "65439255413007064935449016016952954454016", "3118966867489664101932831573738662421321482240", "65439144319306679024918048786085922734080", "65439255457296226750942423421881472253952", "65456440444205663920689311017452611567616", "65443773157547660577747570509068961316864", "65439525286260480542126888182294341746688", "65439033156282269884425428851005384032256", "65450104869746527235812696723134907154432", "65441649125680229246323905958047624724480", "65439279183495325429472958083034362413056", "65447981772294187687563701679958572138496", "65441402990783102473978645443505977032704", "65447735507131106461296445598331880603648", "65443767307556161061324181459753565683712", "65439525248247674725810358771104383762432", "65439033138103120407519619514111744802816", "65441649152971236382389756808336267804672", "65439279180794140263752258323204473356288", "65441402794463762373886971858490912407552", "65439525286260480542126888182294341746688", "65439033181694084040856072443997156540416", "65439279233051922112125658557658653786112", "3121334953294545794074608089888085728213073920", "65439032140048007084762120834252565118976", "65443773157547660577747570509068961316864", "65439525256237339739358203065303331504128", "65441649152971236382389756808336267804672", "65439525286260480542126888182294341746688", "7786402254483421167987359591783540457472", "119211542109632796161661907708254617600", "35330466341454137403141955108391259996160", "17321369730682540673780487443163702624256", "119429936758211770701616443429155241984", "148368690350054510407206379172508389605376", "21524162005141966181311827630408373108736", "118804074752546299132009021532794781696", "654869374315445556620269209839458712551424", "32814374349343641109449131645864647852032", "118281568603650394957492315081710501888", "3650775017085091347405522349678793364340736", "170200590456008216012651059397446936297472", "117579917137580240080422847281880891392", "78052022790645939700867742190593251433512960", "567997921176563232021124265531635195183104", "117462648542333946129041518574260191232", "6291640003132508238454320141871282135068835840", "2309262171681730817122140925180441689849856", "117425852342396147589217551084582600704", "57204208200121052606280239448058861238060318720", "5094040464008830137435964003879828785725440", "117419322269679262586757363025389289472", "221592308887436620715072966148242639955072909312", "5332360882271462788712170003466844561735680", "117419080162082262074856387639783718912", "230569922105178120396133663816201435930523860992", "5220236575971783787543173939116376382767104", "117419191229923692516180489584183869440", "48814922325516088144594253747622000984064", "15255344131443134580655298945683206176768", "9264107518060159949116956498206195187712", "120150447189135584522419108130922168320", "151683915995908130184019412680090876641280", "21456130676366043671623412428488281423872", "12587533470327510084990656190236116123648", "119271459662132981194113849547139579904", "535554289243977909690166934635686981009408", "33184834032496685734716863328276151533568", "19480965402783177175154177596458352508928", "118574100691626208950049308445172039680", "2622723225068869656979968854217307793129472", "173368767078703553858370350813223147536384", "31625364726958482046832461138626223276032", "117936920183638326890992926050639413248", "39461922219829678750752942038437778576900096", "572068992077057975635427860840069623447552", "163292130488116601010660788611811446358016", "117522883643642337375496140072863924224", "2829769261225117483389576056698442590338416640", "2310299550780651260205451284837198857240576", "564006756292422403821810543559419531100160", "117444332140843303601661272434193465344", "452622123119109926483371397125343697016100749312", "5093644200955515585661885420455506137317376", "2308426672110380117216350744735384172756992", "117422588401048919240367148322690957312", "255883209950482418436359820832734438765442891776", "5332343686562282397166757182395084502466560", "5093688274062650599546902305714136240095232", "117419201313493617023195857404022489088", "232742175627222027905127394321990190410844078080", "5220235472876452924109259205283288203657216", "5332354735055492411955509548577058306654208", "117419135697746106656408247792553689088", "143007590379185585654945404187634250547200", "21641861178785321714487366929642613112832", "8234764385505528989320645158229057208320", "119871841469240423855234002097037901824", "455337369321610716574684086077330338873344", "33551082122119887240036460405979573387264", "11927457512214024069622126888242861047808", "119032925912603225550954263185627021312", "2048886948873669682419998063699452896477184", "176638971715635327512276931948149116764160", "18971259633260302280436236154643345833984", "118231010626132886315441005445418844160", "23476347912740649713565566372870132730953728", "577772270495642700874401189970650991689728", "31290212118423296345242662745183881265152", "117880792104215698941703047982318878720", "1557539537669634388561168576199237602937667584", "2311841257399584095605608987189228911722496", "162636198019689041695340613796165779980288", "117504717458889587335115718041442189312", "219137024522026065644402525269127862150752108544", "5093705276879938958538914990165927389036544", "563895816466398813213326195901657975357440", "117441069821500910428984507277263241216", "77145307645715991310504963365919595672067112960", "5332601154163573435756891954588901483479040", "2308483975561848524705418343911828102316032", "117422467102720870669437062851294396416", "196965140530575309329295154353381219159706173440", "5220256740640986436093495991598863750266880", "5093718604918150750217147815526766900936704", "117419256830173926132930373369351634944", "406202793875587467681984030880539795783680", "33852807774282945148041688967227809726464", "7938574859158507941246269951287545036800", "119632825143743481801357480220522708992", "1692314432697077987285088722228711885111296", "179906981560423358054366090901682439323648", "11703375846131593407882775135503452733440", "118690364645014857995399657615215558656", "15386228188807837966713218315132207062056960", "585346915273048605318852015194834611470336", "18820203080080163738189190976621131071488", "118175780873335387335584987664982474752", "753683922953817765222099076886970678873423872", "2315506931183777263989844006135656114814976", "31249858442011601990683095940060476866560", "117862745301041320540772137919611666432", "12502427477665102355569302822726067416092114944", "5095662892561721916419958463304498029789184", "162621332755754229962047980410185793404928", "117501454728015055855489202450505662464", "21864727366061033446690608186564847690145857536", "5333533276945932805544656189081794165866496", "563908908710776271647437905822395693793280", "117440948065433859784033779763732545536", "105187187447399566335548482421135915789815119872", "5220377460834536183354800463327494280314880", "2308465559997637936458043932224504471748608", "117422522686254966498519886963683622912", "1449199611665011815262843842468306961301504", "183173712253003719839551665275002104578048", "7828463794968872976502210231823763505152", "119289176867133790340633331102814044160", "10668903251066861312792085414440127642468352", "595361616848039766830083861351730612535296", "11635672034259525595997867148477965795328", "118635747902242646864639215828973125632", "539881542322049545126000743932618045325836288", "2318327558376957699778003359029847912349696", "18797865105228230818723835401175377641472", "118157948998605941482978644988530786304", "1516061675093269417467338027516873422101544960", "5110757743421208707349056466552064588120064", "31249206886914438190137484398802266750976", "117859464118316004905416566430326849536", "7284594030835185984471640712221504952518836224", "5336138555607218383161116499312462195064832", "162622847884691969247173333004647655276544", "117501332624158917483875208476282060800", "26458369042282449134319019487348059827788054528", "5221148498816462687523901615037084698935296", "563906383684244170589866257206760066514944", "117441003728322545322860327611326791680", "7727748248774067980680471798843666855886848", "608280649746861483016992496723971077570560", "7794255668951652012422133185796569563136", "119234909904562560047016513656751915008", "391162893326159169639557903227080364359942144", "2322118686946203315730872823391630988935168", "11623341189435328118848011120499912343552", "118618171386215207986261581141288943616", "882935853256610242345590101286153716913668096", "5123141878581397880795335597894499389407232", "18797610805188708899851269410872579063808", "118154652091545279537538880505821265920", "1453004722417537985390127067436278154688200704", "5351872855980439452381328365318442443603968", "31249234839858016782195450718206262509568", "117859341667460925167053055032565956608", "7338697464362801987291666557977751507785744384", "5223834175951716077890400572250612465401856", "162622821119920145511125141082735841902592", "117501388248643920963526872031117180928", "270143288296259457976032687199021943664672768", "2328310662596656730979886625611394691629056", "7786626690217274998724810142283129159680", "119217646157375836006591641874472108032", "538872004428074586121762804042584510422843392", "5142192492790292925737687985107490201141248", "11623246517242915026291684608334196899840", "118614848480533236935425488095715262464", "899088034892634120566915057274456501108342784", "5364045177618787505522783571585323430313984", "18797603615579583941362539273730840854528", "118154529710223665045029160213760966656", "1382797185786177979565534888947438153841508352", "5239899232692726785989349097422563248701440", "31249268962080732913103158518495425069056", "117859397131977879659679812574504812544", "377642337219802501495680825642357006891220992", "5163227771620979325648127055723570669813760", "7786562801392070440241339718329236979712", "119214294597132685633488434885860261888", "563097484724474726350192995750637648608231424", "5383208680659400692030905595619882888593408", "11623235731309037220316142425045465038848", "118614725981027695448697221434709114880", "817321501681529393716804921739637782204121088", "5253672865005412586883799544140558663417856", "18797642933119732302954203475270195740672", "118154584387345000321246585979901313024", "375382241335896970484108611772832069218992128", "5409067329791830826158585794846643751747584", "7786563768030122475994815091660992544768", "119214169495117261685032437507287941120", "500878190637884389511939637672713825565016064", "5275095071026280202690132406350825954213888", "11623265534621399572860571720568824397824", "118614779546665050022863813234340659200", "337141944125381204242628026782326903768350720", "5302214937170263620284510228140935199326208", "7786582088114121094287554761465918390272", "119214222444448974675609877165505511424", "117468037727181038213248347682687550488576", "12899333649356094318741208718299214381056", "119712897978832109647715385903377547264", "385860254229128427369831128615471221309440", "19759811271253641903251891086131051102208", "118862655194226179824793967297222934528", "1786206032422442559676595204509856220315648", "31804970959818766715410819900127097913344", "118295101459741404354919560018397233152", "21162027622695970804808856961462158336458752", "163878539201114535436288280359863614177280", "117583050803828831833974148231317159936", "1794257302006619220546035272740610018065252352", "564071640341450716063284634101391630008320", "117462817625570276252662637269962719232", "86946323216845877817830403975778527066560040073873250231103682668134400", "2308414898919785208664771346998170843348992", "117425854534007708883860363670143893504", "718035593464157112892550644219157046189944209408", "5093623012631063210477112978112899855679488", "117419322491496787641767682673811128320", "246971560319799335940433662801278389689593626624", "5332347696207629344146646888694079362695168", "117419080168475987392809189166091862016", "326858041580550267118308696081027364290560", "19944176055483097673002711984094352244736", "12051545981527944162247521527700037566464", "119321743379452039426256203050060349440", "1404035979673363928802334054261669010341888", "31959869334908594028460455871964529033216", "19052282256205193362120346077935899246592", "118590341890655362957183826703492841472", "12914333801437123786549758794647714742140928", "164693057078404992374827917237577310011392", "31324357728857246569954466791756088213504", "117941146616775961638298747071579029504", "1111355929790062570665823549340712883797884928", "564180626796403941531563308162379113562112", "162643016286515950000282923109538143928320", "117523221215754778658488342466906816512", "264094691266082244858654897407486930011323105280", "2308435076629146173677703582480957400154112", "563895569449942920515174147476639233081344", "117444336962924859271942685204248788992", "177131349047729635875346371504074977061537579008", "5093733354920816705884301797924356686348288", "2308444983085128797041803554694381172686848", "117422588353670663022487475480015405056", "254053455543656780810056867777667406975538823168", "5332344486879641253979943553583631613034496", "5093689004344815051599790355055264934133760", "117419201313105551835099561438941806592", "1154801598855726300372998190708228435738624", "32117656320434898204300374355372629032960", "11741169852032644276314475682693281480704", "119051776627659047643751350227255164928", "8599726936209823737912824775722201673367552", "165753586660053583760488358375873555988480", "18838387402878783160187404292693124186112", "118236207907489119474561410282060513280", "597505084810408144720219975700943261396893696", "564427042442962598213342173712528181297152", "31250197124025416767416982018745966788608", "117881360760283864127925789249585020928", "14318388805031947982785135503453091477432827904", "2308787122265864396251417745825979078541312", "162621064485565078527776868324090824359936", "117504725359433326150140877145703972864", "35182320825360272804763305966319338088311029760", "5094324420017437153081048171330856816738304", "563903403539012140058169570098842242646016", "117441069492413961800157348585017442304", "114453339881642425564689394437766083098575896576", "5332481001673184823568759120884367848636416", "2308461458389606412990413270831379765002240", "117422467160980365958213109238206562304", "6149762941542691597114331800753656519720960", "167036183478987962342644071954946545680384", "11645004766715540583773781194947677913088", "118696398570013302679071428283216166912", "415795449016077551886002466509849338943897600", "564660147433411864798825103491813284511744", "18798060434112312518793228553849097158656", "118176654955669586929082074399424643072", "1595926321950368984607811659093628067992567808", "2311758723886689791110879009938615390175232", "31249174653788222008720076094576670015488", "117862755028248190955894248471609212928", "9710311734526839649179381793909483920798253056", "5096260145340585111879373800021804753879040", "162621940978359737108613780422770210897920", "117501454410479468990943551436900794368", "24760246530650517167942858819219388142016528384", "5333381136374749391427516765065320838725632", "563907207946934225225625824347316193067008", "117440948139201606602553741032422375424", "282552865677125273475735129878475285198798848", "565021987022646827057936857454406486982656", "11623473953181399306955358869506702180352", "118637017306321132125865337280660504576", "924843004840817631566775227727467703118594048", "2314191136909680702655078019543344156246016", "18797592671090345903715491481362278383616", "118157959762680247630000638207637585920", "1593794542229115271933248827902604902733447168", "5109917597594651756922144995492339348668416", "31249175472195333740442117351487290998784", "117859464565189295049536510321687003136", "6797914359208698109379589210487850426630668288", "5336418414515477086737541279304361325887488", "162623107796483287032056782210341741264896", "117501332488468951264067709557194883072", "561872475337775231508578008764785239395401728", "2317937989701051280272899267628487778762752", "11623236254393173180117865302021011144704", "118618182314826528250348588031866306560", "988449671301874128984682203069665743216836608", "5119970635900072164431116138401726013112320", "18797568085313963606949023760978592923648", "118154653779369778731176099870366760960", "1337509171601554627972842612335494745720619008", "5353575607151792752280506752919944116043776", "31249292873655162774422962444417672151040", "117859340841937353425670631808745603072", "620574970664504669983749963035445950523899904", "5135740270385664788193991190177417816702976", "11623213509819866592968905002403573530624", "118614851917980747611602211249185619968", "790936906692448659608925636957904387662938112", "5368424695334807036092307578593541888147456", "18797657355032058294805858670274668396544", "118154527587039156308235643817493004288", "489005999488545957535910139336213174199255040", "5391017447920066689843511367711540469825536", "11623272083111281705765140529653319991296", "118614722195314308036280780961190248448", "1034757674562800571516766402653651300515840", "19144994942179055765516222346166364274688", "118885621021993575727767935706439090176", "7341643990585906912132299367436315445428224", "31382135956530482993793277920304986849280", "118301030012869683516095204400092413952", "748838002224873802267294040612162265057067008", "162654539936296536374514588368297128886272", "117583685673640344080134353607372832768", "35961433076457982060859855448264936181185733624117915968674120616378368", "563894365421445049799945943308447141330944", "117462825315389574443995382554325680128", "443034143370854328095194349038409946041127200401904584947396607003852800", "2308414898919785208664771346998170843348992", "117425854534007708883860363670143893504", "318396877116253151562987655891669553949410590720", "5093668366072566830114293058424463100477440", "117419322467395963622851270582743334912", "4867049397262657636307778126242903259873280", "31450488531528978164491389778697453043712", "18870089481676969345278561762446147584000", "118597469352913753106830502387414728704", "435603574140866402341646475105194573951926272", "162679949101502062285034798320147329187840", "31250804603822334501340343401959481409536", "117942191799663892690214736739665182720", "18461613119589671583010736653944171463616495616", "563911589624223238874795855818230012575744", "162620649983076818117905597148610892398592", "117523232895423278058496144521119662080", "113928363324212821440444386774130401396127694848", "2308461672937807948145479208439207751057408", "563897156459778052313017686638544075882496", "117444336894084184078591802529978253312", "109385512949424814374797300613912143226856275968", "5093824075855862689302768767137714964267008", "2308463615533713894851472505554178022572032", "117422588305461383640418333951214485504", "290023209529418176516935198163898485681684480", "162710451085637246003091713745940134232064", "18798428993016693823037405946962293817344", "118237785336036950046003669226569596928", "1694520335462327165715714023173992041859252224", "564082077955036044766355952508468014874624", "31249139052355904695868619338423568695296", "117881375816457375842824844881485103104", "15586988129742770827912137151584389556546306048", "2308756823132734351684011380908181396914176", "162620914163989779241133615582902904422400", "117504725437916903696318192039114047488", "22265590689451871877420098066592440774910017536", "5094752380392865563229326321727314486886400", "563908646870925529116596098348463006154752", "117441069264991233293037869289489563648", "1023797064719997452974304825924734959203909632", "564205122406814410448030299173101349371904", "18797555743131000094221947354303623593984", "118176674902531477919381720644668358656", "1790709355078480017293331352396838117461458944", "2311394532415721997153925528096495426863104", "31249108097457248438334901599639294705664", "117862755975065878036045029359277309952", "6235554931667529837605720218752542579036782592", "5097751037884041126976605551058250920624128", "162623458652259560916781043675951248965632", "117501453618155833676068567137640251392", "1105863901502208456621815908030351115416502272", "2313243636042703798947623716879251890241536", "18797530130488306970389683126195990822912", "118157962233749915917184921126825885696", "1291792085984500269866945290092254463705219072", "5113750598840928419210492253916079235006464", "31249318712315996510822815742507809243136", "117859462527610372535861267029993455616", "774164254844887465112123775956665253324914688", "5127321916405859660372276843279063923556352", "18797667034118795215565755545156835082240", "118154649870001451638409177219188391936", "213791630739197965081578294327155447404953600", "31253130859911626782774743406388006879232", "118302870846958508959702232313247039488", "12231704165197529948815924294753047127045177344", "162621379572314236701116320657153995046912", "117583703006477655297797761381848580096", "100923257405391891684410661152201564811532185634419871599288979030016000", "563894365421445049799945943308447141330944", "117462825315389574443995382554325680128", "55457760971244739430524957607347410708541210624", "2308510990090263864568537279047975319896064", "117425854285371071215064206752746569728", "2418619026894066504998095039367665113330876416", "162630152202916246619230388699045595971584", "31248966525287476999504170396702790909952", "117942217981836654550757322119719157760", "32632594517920579890222214104395160892584493056", "563904109738586316552639314747971724115968", "162620027928626199554962863422376811429888", "117523233220305639355101417379479945216", "16736255773815478782785635345078419726180286464", "2308733340183598337263934298166254471479296", "563913365344343074054915992835087077998592", "117444336191003773888589579043402153984", "1914776845350575095933414543957931545474367488", "564060479048033162538888522148596106133504", "31249072763736892261182641572071201570816", "117881376759766835752317697818479296512", "5383653897877843157049503066705107862939500544", "2309405130705202063210350509128346379485184", "162624129779833093609636841805448434679808", "117504723759060952921753619557192302592", "1249437676781961356425671705843274627684499456", "2312687735351653429486874067604140499927040", "31249344337833266043223034829566333943808", "117862752614373407657587879122357452800", "17782139314878484548471606748599278698374365184", "162620704718766490846415834291324535701504", "117583703359295326639545872330474389504", "8968915922284925121786596953641389698509176832", "563929820860121381059493504739003510816768", "117462823777019134163126502227418546176", "4211331384265668543399765218327587472877289472", "563969880599169353155409051430480441769984", "162625497269897016602248688604092609593344", "117523230363900499693379139098933985280", "11622995814023321970620082774138041663488", "118612112457374458640130884996012441600", "67499955938470182994841880144170759225344", "26052143052570980595250396147400382087168", "118690212142078216950607449234440454144", "323358030182182824683212761364041197158400", "34591394107956545947085429276621131481088", "118259670132185965355698422207918112768", "1813656975503381546644680631414029555859456", "178636422344770173002223115462103323901952", "117576081399241584204691129792074874880", "14035626336009085002626955297018650734624768", "587497630097923484254104400884026851721216", "117461842288374501303166595431227457536", "710520876097667051190642421059220756949368832", "2315939165488793961440312002050680757944320", "117425835127359023865374702308987764736", "1405133529466034820454554152313736276207026238385531909990986027106304", "5093586879587544011761951905029120770179072", "117419322510698213103104632291411886080", "216887167358117836466425793169779419252701265920", "5332363665977981399103943171031450110656512", "117419080160732477507790722687643418624", "345998135886025310531438943301277500770223128576", "5220197147254052222979001402918989807484928", "117419191249872366360300800381819027456", "97071565698322999047430816758234179698688", "23311270506856413449514884030144096239616", "13203993973174141458237431505636684726272", "119218719642387689993420681676805111808", "326814944177985394207981644980976252616704", "34552296696800634993970687885258421960704", "19944336537444460724188501368332395479040", "118557335165917182992730158236186968064", "1342045207190730494895826186687818070228992", "185041150017806755666706565429045839790080", "31993508757305487040319187720181548843008", "117931859592197043686833695830843588608", "8776922837919311564352426184880917604990976", "602610517010886259655723285603283474841600", "165689112805177661966097978812803904962560", "117521660025355526114712002361521340416", "208430448544414062786420700840474062899642368", "2334267444867004129488925359202319657336832", "565424081717604438692298354912995905110016", "117444270838811574709688731765468823552", "48886337071871425018558094476990224799891456000", "5094117648149269873751103440873301223669760", "2308523907516088937347238523696067962208256", "117422588149468263858820397186171273216", "207445711385761383119515220867147579106242068480", "5332369632766723875336806447416324325900288", "5093711949728460613359926800966810033192960", "117419201300912666028853178197310701568", "252519651498266199312320692457694962871334600704", "5220226302650929832894083433709773076299776", "5332345166687285149830296652124692615790592", "117419135702385680610100222386363170816", "302638235607725264521400716134538591338496", "34846609339753138048264612932127194873856", "12087212161535929667834587505919048810496", "119017227475367470798089726988386304000", "1110250272203084500532490219287508001226752", "190525658322852381088410340928577536524288", "19120939723327218365040683293043985481728", "118225242958141283056029536790377398272", "6387105858055387093818968221241667043196928", "618499432660990067845312663809481460678656", "31402196300191373917561805621034714398720", "117879208420664483703394320140336103424", "98377140361941869330391262444892586797694976", "2363883307809775491467424969127575798415360", "162888475175521533271058040238763874975744", "117504585972598735223796778434692120576", "10832179339106268027974461426945109561507315712", "5095983150190145432550910903115899132182528", "563923721786336200219924077936826998849536", "117441068611159854247837094336285114368", "497696276465169625008166637144374204670561211916612626547109216032653312", "5332232568303775065846639236458778082672640", "2308414898919785208664771346998170843348992", "117422467281448992746309921440119390208", "195036617914548001276990984370135704161897938944", "5220258108694381163663116559391728898932736", "5093719907452600210527276524218373929697280", "117419256829481797211735066688251494400", "977412567230696118581553138864877008322560", "195075311981823947524869271904069156339712", "11762875178716887636761478702615589027840", "118684276344181266285024703714483503104", "5046335749814728396534871864756209239195648", "634832684090067532657903286283855795847168", "18867490558538801397527231397583694856192", "118173921109336262681246795149583843328", "54753641993738805867298429948983705839075328", "2410021463343273168662081413431024452370432", "31266406903483675568284549756841980067840", "117862510021680566031209023664449126400", "5580017294147599193791674402968456498486706176", "5098240688081116522029519420893307772862464", "162623956910734831429134319401986074607616", "117501453358036006325537608739906912256", "78837862965090360982311485093332396997569675264", "5332593240527517053501825318213990639206400", "563898398751596237454721995946380526354432", "117440948521292623308700975346162335744", "79495519441945228260478336449912833287919763456", "5220461194014468148726097918122838842146816", "2308481933315260406437097689792573329113088", "117422522643891674590788462552144674816", "4212078326702070454968183199798129447665664", "651054678237878516765759156295556386521088", "11655157572931865703812699290928509091840", "118633725690921870754409044540380938240", "34553607670902698347264707391242142398545920", "2473673000551375945587191409284517849989120", "18807441889095481050508944729675841667072", "118157570812188992311973212077282033664", "1527705473656843287385018949075073978997932032", "5110626433478547887383267920316170275651584", "31249201977660190237519201921241700106240", "117859464188150020443706113236007911424", "10933100821384971091598530952541123227299086336", "5334834444792225956055958381546020869767168", "162621636376538098248970371050998817882112", "117501333256646560068052253521402134528", "22028529360209045922404950204235040236601606144", "5221355698343933204358365967185400934957056", "563908800565528432844507839910043690467328", "117441003623494150762970671135624003584", "23105509161787412579656395549452954197032960", "2564642008230249392391325758087651221569536", "11628845588749633994824762912497830199296", "118617598401953052372723383063512350720", "1027567018461648264934924236673243981295910912", "5118961257540523793110303015376225700937728", "18797554476896603270935020892085016330240", "118154654317028052209496086343778828288", "1524057462793065285187236281247347428112203776", "5350953995719435630828599176299023425339392", "31249203507655043591106391274567311032320", "117859342113158723846257086837332901888", "6765371897842097958417834713358309733288640512", "5224149310206136202084517568515106234433536", "162623126509663384695048817061752022761472", "117501388089211482782989041178358317056", "630629823711696505120884198526340247716888576", "5135062697888902289537218247977183622463488", "11623210038779597481319718297147547844608", "118614852279461449150447234513689903104", "881243528066123110581459019702302922925670400", "5364693280145504944309382174548561053614080", "18797611573721692328843910152647283310592", "118154529395805860090337774884561616896", "1369796178562124172613039324907898644778188800", "5240087694803703979972426791974306884616192", "31249275664664439376094722425923307569152", "117859397036634395959565701467672150016", "542754765606274770781723113328963454641373184", "5385138247568367035283188607386726002851840", "11623244723720337869789883855582617665536", "118614725044546664136638286605234208768", "826290844709993542670823675305888791144693760", "5253306317287689578927299926054428657844224", "18797638240217789136163260881279771475968", "118154584572756177665744703517987176448", "506072496447996752850627888736268660112359424", "5274524911615763247697846204922227536691200", "11623262766161620357236106231561760800768", "118614779834975421882203748306849366016", "229993168041669899586096820421932913524736", "20470230927920873205682824533782319595520", "118837846172774017755078440754660507648", "873087540155177732464532652911527160971264", "32408490877595481703422844965132844400640", "118286908492123774570376053991850115072", "5449880910272149918168193995120911501492224", "167620863276513990299196195237893026873344", "117581167268684708312207287978683269120", "80369687226862066799488908778502839034970112", "567878748558969339184110201288900256727040", "117462653640027373517828596001453113344", "14788117001228270480609838977763142025156231168", "2308775297156678877300494810125983209750528", "117425853601581282544527374742567518208", "100007526486372808672126402632082737884580282368", "5093846319548629920919542183398993872027648", "117419322372835618290790329959569162240", "234845574333065862382538542948567621120139722752", "5332353640841889249228582348485914032865280", "117419080165593511560063352163394387968", "703428996994766634296860279683034097123328", "32701257075135300480623114366494177230848", "19313305738832175908364989323051274338304", "118580366312717982904896295347878363136", "3874154878657304022213260817816809629548544", "169744303303590851838471250377882940211200", "31502660233543536026179769241097729998848", "117938633287002175566921365700650991616", "41633014883888322765568506504475448006672384", "571636845692154047193796910688628578975744", "163256901589390559008059721047726295613440", "117522901895505642237644522294981165056", "5913337506539460973377587344053235435521966080", "2309316396656125681309903641488740185014272", "563948143373420108064802720738548457144320", "117444334682600186824328126699111710720", "174619946040698714134713715943133826801230413824", "5093735461606400911700491408449471185420288", "2308445415764578475338047253127616132022272", "117422588352551141045126534428494921728", "192430114436978794116686240182238648351257001984", "5332380328399105748691561253047373888749568", "5093721709388706860328039350392986544373760", "117419201295726525378433870866468044800", "2946077681348503451013291223108041635266560", "172119991574170427075786047918094266925056", "18917914841675865514232679336361649504256", "118233088374858964650377910212945248256", "24636789348584816364452521079152419761291264", "577103281736350670100916837904068280057856", "31288247861334696072936665190214131515392", "117880819984344495053424772875609440256", "3091956355704641166837198573795136229315969024", "2310139619485898097436781986686969111904256", "162627770828688085872460369424567989436416", "117504721858168888192419657289197158400", "85961055632695327827812643948764302281164193792", "5093888715861403820491699381537285605425152", "563898064526102810193333902420384937934848", "117441069723991088328518775125099675648", "93570145468679770887275762667051688917446164480", "5332536450748244091431466477081166757232640", "2308471849892612846138357909822884804558848", "117422467134093912398381550828483772416", "15995362588228194723581170805543596550258688", "584500107580520323586424440368506314162176", "18819326452262147132456566914419366297600", "118175815438923740075256118547501285376", "1098173288516432106430788651498744811888836608", "2313277523385424887001422765687059314114560", "31249451992921841141204994346297348587520", "117862751082917928617585020281865371648", "13874534981656260395431772117661794176652541952", "5095457512049329787368500615147046104465408", "162621123571094417946175967449787440037888", "117501454837224899817117178712637308928", "25025415662470878441185219984331161798247972864", "5333368963561693734245963789327489208156160", "563907071864556253892469239747121606819840", "117440948145103960243230990234955022336", "713842463089911127555425669425778860232802304", "2315904040667956677355125921824096198328320", "18797705603933256328473450665425965678592", "118157955300582025534175941597727817728", "1634232699259161893279335705671618818065039360", "5109512239860467472202989945371984293527552", "31249160311411067660875532801291130503168", "117859464780851517625581151091349782528", "7429754841260691539488122796647403292515631104", "5336062186532831956671275133318350409564160", "162622776954279987137612979983652657037312", "117501332661189052027842627762185568256", "937090188280039059173064132643945370164920320", "5121424564038950314904408544167722831839232", "18797587677755210482834180732653194444800", "118154653005288871813217732774584123392", "1410906943359538028038244644561493405221257216", "5352461094005150138048273493445944107073536", "31249254892545563223756427812976864526336", "117859341382213442429570508888498765824", "862095046062675418593827775195254103371415552", "5365418770732592582223557356360687931097088", "18797620479848572240126646422715477524480", "118154529043934418765495220486694502400", "2545134481609904642446124390623855952003072", "31636994367362172368104106890010692681728", "118297437609314143367126529285740822528", "22340472356817444097662517568007529209790464", "163811623752919226543734630755890075009024", "117583085266518367848122091151030222848", "2998258086967812870773369355949230363034779648", "564000439235158268510441343205719807098880", "117462820713545987798068119023034302464", "39089307493079347728412548985842706173525166455520403210447781592301568", "2308414898919785208664771346998170843348992", "117425854534007708883860363670143893504", "281626174869159336323008573129494573891977216000", "5093679005600205667044344513648421301649408", "117419322461742176464366348025678790656", "13638481195304937374164518864507270823149568", "164581615932820228642028710913706532274176", "31320324086613328401078691879966642012160", "117941203806744343655169277547492933632", "1622883661287298236747703996866694899184959488", "564090366765839294175971019702013203054592", "162635514245552181420405936098759107674112", "117523225132957171735949239913151463424", "21467776546250916233105009950034513758984158370755893878724906786488320", "2308414898919785208664771346998170843348992", "563894365421445049799945943308447141330944", "117444337015152985867729483681390133248", "198317022601323934022313881514042713542026592256", "5093717706953446423466477492048377285705728", "2308441769237338062491525072758675190317056", "117422588361986202604308907822489272320", "775758442841677172459408022267547755036540928", "564304555167974091655947461267627083563008", "31249821572176016905716726480065502642176", "117881366104203312211731521541230297088", "18197376214541230217344584799800632465166434304", "2308707768361341707686891949395944836956160", "162620670783228227489841685396510553931776", "117504725564987398827466768249773883392", "35276537533210325274150302048280457997551927296", "5094322449907244872033555338715475273056256", "563903379399588037296159456986224236953600", "117441069493460986007273274843217264640", "1720223543444666317887223994137341219366240256", "2311516786351184524883392280919288489967616", "31249130441779781523734711418871888216064", "117862755657199291059982079173354061824", "8809014598507552836181649158217557397288779776", "5096533819623196961282603125385912563793920", "162622219633150033252775861851507233128448", "117501454265002587130048027598237204480", "1480604572617131926831925968612886834178949120", "5111170365952986867933713847166702404501504", "31249222311924626254775634823467501617152", "117859463898896006424293234178317615104", "893717806438768586295144113591101206166503424", "162648812811445828750022883165228599607296", "117583688666688555744168745561195806720", "77873570502185997959491914019847053874510943731218198294729624303697920", "563894365421445049799945943308447141330944", "117462825315389574443995382554325680128", "115244283046572653696142831744572441557556723538156048970222531006955520", "2308414898919785208664771346998170843348992", "117425854534007708883860363670143893504", "25412610468078025846933158613837719223761108992", "563906878260757091187068326919813732499456", "162620258170351450085803431911452223471616", "117523233100056262598071277065548595200", "83797641893936173546052031642666773707512348672", "2308478491713373169869577090664970521149440", "563898160026972904553543427640161858486272", "117444336850552030908486415013726126080", "9333814591625463789115674674713304402076106752", "2308985951357048126764199476993512316076032", "162622050835405684464562340169995759124480", "117504724844459204524808272156412608512", "32049662333532533552071136346971830317471498240", "563904286975275067646343766896195598811136", "117462824884885347681582763952876552192", "18797210614559286019341704301727526682624", "118151927162160416956115005608915107840", "143865550852978339533038984493198712242176", "39919303261476733614277313792687105638400", "118205733850932192607955374635994841088", "859435392405527603487609708973349123653632", "200570417390334831037644259031581825433600", "117567619116037358338242190832939565056", "6407083305404720178456755086446796763824128", "618312741862522094539135403002894487650304", "117460671876496364095520834143100338176", "90917864320065498318038393173293690192396288", "2368552721469837694449236401549549122879488", "117425702871695728672041472584641937408", "23350873892975934969133487461715367651534962688", "5094698199361813345590580387864325990121472", "117419321920257898330023169435872788480", "356380810214901084140188331190809808536579604480", "5332312351302098674758719038766630337249280", "117419080185614380942973774097056530432", "125184552549284758928981488508967700984124932096", "5220336074252570840972229204843629654310912", "117419191179584644739803069542586908672", "223842171109402661595747160683874225225728", "36318682637607250140107807307430704971776", "20520418666267512297067988123838991826944", "118537553494652306545970167178191699968", "841319016611754343703236398344363545985024", "201583439929344333959430878094061106888704", "32453979763845106938842264783224265768960", "117925692051310680039562983488404586496", "4218536703815552358871279495640741975162880", "650900651100810131596064232178293011382272", "169139323038863170853058404071943872446464", "117519959682309446701478918830822522880", "43347562817893322881071258772913803805851648", "2438261146119127728821142520874828134612992", "571326567166985181910161209890582311206912", "117444018816527053219112529407072272384", "2468110770394542980525787099653998621824647168", "5104120556523925196112083324695013710888960", "2310575972102993679129095123685009046634496", "117422582845026628424917147209011560448", "377865993442696274365035790528662945903036227238084209585794725099601920", "5332232568303775065846639236458778082672640", "5093586879587544011761951905029120770179072", "117419201367374723003714483534604271616", "199861098211912227863053351332935724714241818624", "5220254735900642164916225353631532576669696", "5332374834422659171049845502965562302529536", "117419135688000237824789325829174722560", "747425140388735857448241532223734868344832", "207839364734559256538880335794354272600064", "19282142789744624002924566497141775663104", "118219132035959591355650878830670774272", "3354613862684183511095604496334899992592384", "677835180875903587999180870156179199754240", "31542383234984735280102877342308157620224", "117877241801858271094322382831276261376", "28471712004857707489818641937400127337529344", "2512088744917116614343291339631973166481408", "163553370042193817821472879010017640972288", "117504241375604908525733724287582339072", "751762878807958582905226585797677272793088000", "5128334026122638122917546517564858440876032", "564317657867174224558393693934522227228672", "117441051537694347529818093157693259776", "118045343076055631894084106971499917361905926144", "5332473441749645712435599535007954821447680", "2308460041603221462664812866825710186004480", "117422467164646112385273637074628509696", "1077167932272417047409460035690470609813082472448", "5220143687072347941157640389199442565136384", "5093610965664753751456290781083019220353024", "117419256887372966804313212227076227072", "2903868573360484588754235125754216709095424", "699783408226766196056299348512788382220288", "18919680766053541081594037343629925679104", "118171879386122442063364216195129540608", "21076640948596398666677419608507550927945728", "2592340472412818776350248455613236564197376", "31294961195332267259371445926489778814976", "117862104635556938764356902039555407872", "325728301693675895839944669139214235835826176", "5174503343405031199380172567827453914906624", "162700445417368489978933600109220868390912", "117501413445507194326173444651056365568", "81821904146129276418430914195991476245522022400", "5332580085970397751525412034857119034376192", "563898251655212505177847834216857056837632", "117440948527672899326910564122901872640", "892690926075695860163513283853414303582564384768", "5220148914921594703791731823411108832608256", "2308420868279358383451603482956193784135680", "117422522801890534533388589468091416576", "16991738199185603276301994328745674526425088", "2671328609690690156269384120386043787608064", "18818028169231787598891489520352787169280", "118157153211591147085503676855386898432", "161087876661426994596868969829555669265547264", "5259904680935782020307852268074197330165760", "31254625703764573991333965279541575286784", "117859387049300501307392739178635591680", "19058394080450730304642722319297578719443419136", "5333724858854736598811545297390174675664896", "162620605128136790589822274422396550119424", "117501333795034080268122902087293992960", "36798374234979624036649043122414086309841731584", "5220859006483803963737981151981191034830848", "563903006611027541105988633528297194520576", "117441003874799265504974944213214953472", "96415781275512663553933646429596680393326592", "5377686790583310327898526438864335872720896", "18800876031380062426826181793829456183296", "118154523108178063244964156464011673600", "1837283599910910320153753506571325554494013440", "5347753015335968005186012296122873587695616", "31249094273905716315150373037676313968640", "117859343667006550269537846044900982784", "7849262270248228836365361081956816166586417152", "5223592317255907741599499106511890719703040", "162622586715711263536041588315285413167104", "117501388371017890401200065726690361344", "1028923363238161472662187699507664670481711104", "5360009972103363877972653096608861794598912", "18797554023602574965885896392822497476608", "118154531669557300625252690909527539712", "1386351227458331215291583316530453774640087040", "5239848330978453499875011983602984696152064", "31249267151697412421534478421617773903872", "117859397157730360800712848818353209344", "784680891962985869346859015625092185091735552", "5255077988364813433062775324215051986927616", "18797660916833139326701985610034885689344", "118154583676829734119546256026043940864", "494578676440674004248826976707650414182400", "33356072418416132833153250763671504683008", "118274645083188941943434874846317641728", "2382468069887994297978625359976488367030272", "174532195254935808224625241780959976620032", "117577901227919621703685993337689473024", "20845224482398401151508914316466769855774720", "579572669236757152515296351001155553198080", "117462163416181245681304534188287852544", "468733306775196833481061058163680158333009920", "2319839630829176391392492490406168008589312", "117425825116794013984702464748599377920", "252218768400877955331047021345912820226496397312", "5093689747234665324300999916431096118509568", "117419322456034157649192150462980161536", "176069478160320137494818219444383003278481293312", "5332394058901492551070084856974856991801344", "117419080145995520650960941219328294912", "1811609093787722949056107491029383624261632", "178656314117866043507195397249159460290560", "31797031853722337251932371993700887166976", "117934545772971644539896168492711280640", "13065663063457726070787944184296793861783552", "589328914966710153527474308564145525489664", "164668734708620255379093563282355348570112", "117522176553214304489705217855225593856", "181586795220902948092348923086367404425478144", "2338138390040019239025139623295879642873856", "565650921381221959974652818178621235527680", "117444261056086920538415033444726734848", "59703470400006759388778190098148363855741321216", "5094021474775636578943179388937606508052480", "2308504156468020043387463042223941787582464", "117422588200569142685680279872222527488", "379856771309899649767697615299615972325331042304", "5332307420472906066560841664166224455532544", "5093655181582300014465084662540647987675136", "117419201331078746442639910772202799104", "9180273683643951323717925187258353247584256", "600798132490600403145859416435491518545920", "31355292485278326980363960916156425961472", "117879870353838981188637104584727199744", "90749891244412983927951490681384964011851776", "2368666938638311544927840837827852354191360", "162911146076528742038094208946909128687616", "117504574176532213386062072438448979968", "23555566177313114270324473866955640619162140672", "5094688540167827069956730500081062653198336", "563907864755961568296900292165473430142976", "117441069298914182917538582374847086592", "208882300289120729702430011122871329726087485003003807564183766745219072", "5332232568303775065846639236458778082672640", "2308414898919785208664771346998170843348992", "117422467281448992746309921440119390208", "51411560004329835947960492860594691338403840", "2416937058416037292558830925439037928898560", "31267567591172170505574472329313063534592", "117862493528872085222642304309344075776", "7096611083961856586147726543470701392078831616", "5097245423377442012942929145886887878066176", "162622944051560806372504949627266967535616", "117501453886808920592747180000779698176", "60910963068020137318086194474288469008118185984", "5332699400413917459904072292502300207874048", "563899585824852001234201710013938590023680", "117440948469803679293744796695030398976", "1263410566480481561861522409763283791547203584", "5114205394413456066246280399593857234239488", "31249335693961507574469539036327808335872", "117859462286049029894757521793306591232", "10036875161928715556984027599993736450461925376", "5335066898412582008011899354966347382521856", "162621852366083124664318845766076330934272", "117501333143885005385192085615468871680", "1450868981596856833666262982900215354002243584", "5351901873965770298422776722631490841608192", "31249235829160275057185668164391184367616", "117859341653388084153442197509943328768", "7706172147741109037231550493388981724512256", "166124861384987028890766067317561133891584", "117581910027330958605260425405543743488", "77408476438603346515356876207229459429851136", "568032287012984091872454002334958310391808", "117462647072708298112455335645204709376", "18517508534323591567897576762341105598799544320", "2308702704577363502468367700333961865592832", "117425853789370209192082221602911027200", "392952486668575162157833139256627210786256715776", "5093652905289092517059596473790891460395008", "117419322475611785714020427496884797440", "40646160111190601809290548133143331389571072", "571827471233584279361825209830028771065856", "163272446216555601158470003877493633712128", "117522893840963775695908605264073326592", "5974990797628031137501692685631705788463448064", "2309307090903903715955757070830099958333440", "563947588410110367084158006348071802241024", "117444334706668766524899504852660387840", "113104696435408113503472464679768826479007845245554415758871231396315136", "5093586879587544011761951905029120770179072", "2308414898919785208664771346998170843348992", "117422588431511564269278094617003163648", "2430822505279142372346105366801154664260698112", "2310609153985737963639160590039969563672576", "162630097303855626906228516677894528827392", "117504720643624415825938110186346512384", "73081234514195458093210655240156843596872417280", "5093941915129523711256797241631221676507136", "563898716460545654052216447739806481383424", "117441069695713501160697545149745463296", "10217277171857765122554368765343557545881501696", "5096127435883267628237256876750347943542784", "162621805843335187879223017273528823054336", "117501454481029395288036136456978169856", "2658610312802214143038742976512955836448899072", "564013993450944351445807721463184399269888", "117462820125642641636379818447777824768", "1060265287787831532265660180305203969520750821376", "2308419924823216016513917999989731014737920", "117425854521002632710958195887499640832", "41981430377396055998648979018744824982757441536", "2308541837719275319696129775327834714144768", "563901939749513951863331517249868588384256", "117444336686598871293897472797896081408", "31248562788573859825865666317916802383872", "117856746217439210750577773417701834752", "380637929894465392356896220326080374898688", "283916190750582235806631980811813140824064", "117547392312073313340009465810838880256", "2849017393810805622500022582368555365302272", "703045234500306707666004992040285753049088", "117457982611893498394832042854960857088", "34191782086819491340805669824034199073456128", "2475548417601835917525182052578271367790592", "117425451256286695457520989429349482496", "1293736482098979115163890865490049716660994048", "5113720174386402361684068721760508951134208", "117419311853739664724546899860875378688", "114358917258336488651069060667669248892167258112", "5332481206806503879837449233336972007702528", "117419080103740068704232328025889308672", "457236389704915028095321861007602615018787438592", "5220177986533684628590357477555809082671104", "117419191259566685839392717298045288448", "669808709899198728506741428412286517641216", "214759512850952959656072149131748848959488", "32777741646243683658584246184122343489536", "117921459716584900221881129423958179840", "2748119910585039142069896878975443345080320", "709473129508214804246802330845115062419456", "172847414337268577496017723175037881548800", "117518207982279442387976785468850176000", "18514663185591686613956760397902330564968448", "2637225074555262652730218558107628590858240", "581608194758691984872637638696974214496256", "117443592033477402295763304412314861568", "396470783120245103830557746868384612399185920", "5159877474821792440026324602498947800367104", "2321934148282936879050741973461452005048320", "117422553654522244683578644541271441408", "484042152415638127809969335699282084898213612536398307962194235540635648", "5332232568303775065846639236458778082672640", "5093586879587544011761951905029120770179072", "117419201367374723003714483534604271616", "253380889939909975770691755379864073150393060421245407409507515527856128", "5220118389468102650015898288548996385341440", "5332232568303775065846639236458778082672640", "117419135756984416290821651282199052288", "2266482318014074548366609517334614618669056", "750655263645866110938226854213707225890816", "31685417624907870983281275595966635835392", "117875253239875755545238802827076173824", "14264338616845783185676661689899809624817664", "2754116918375227378161685832869848446664704", "164494521475545755730664933689256317026304", "117503758368106210637386639029924003840", "233678296620104830494107452717735015077642240", "5207088029027276657756454933132105069101056", "565258403216958624227764381958500037689344", "117441010861424004463681540946896355328", "48534530424648426208975310108352784312771280896", "5332818456907372911522232303856319928991744", "2308524697711699076962018362001441515634688", "117422466997361852122066241560799870976", "797728307707555455503722898401452358101760850108702529454277455618506752", "5220118389468102650015898288548996385341440", "5093586879587544011761951905029120770179072", "117419256900172525587880893050020429824", "12481070445372794950964380041530577900273664", "2832248554835417103636686563888918861709312", "31326995450957528662494522681815161896960", "117861650727191652271021948332308168704", "168409749580615174732548246445942360357470208", "5252448237035678776390045349468858243612672", "162776397098161062301178392153902173650944", "117501373850242452008055858454604021760", "8323170982859992224266205471106086557494280192", "5335650848582589178580399297809907693125632", "563932571821431831409196358315573883437056", "117440947039132756836486591219429801984", "118535391553755922657978163290175337375277075507227676897503864718098432", "5220118389468102650015898288548996385341440", "2308414898919785208664771346998170843348992", "117422522817336035257308132504269488128", "120327433484987086138998512212740260797349888", "5318734508206274154873879963062257955373056", "31256680025843757229053652423403187994624", "117859357838757152074781458096774447104", "2805491543432206529386458987617317924397645824", "5342386527777496158576396678378363627241472", "162628644243826395445481240913510752321536", "117501329598205388393466649023491342336", "33552547240177418803998251140492566276991877120", "5220930663897631631482016219593983167299584", "563903842561800277176944618184878831173632", "117441003838540690086444699040905953280", "887483089751646090335291183681646376280653824", "5364463681532109666117489168923382511566848", "31249663099193267208417462413122215084032", "117859335575598188627198908674034630656", "6478157869473846765831788914315947667106037760", "5224328168249845532341348322548823994925056", "162623299821219367046715887728147417792512", "117501387998732357681151499777507065856", "1248087584600478977489047485203716563313623040", "5242043201840174944176343340817192478310400", "31249345183276988232937781290273827979264", "117859396047742860258151542462902960128", "1225672278173186890226024794814339417636864", "187495689740682227999680764411479486103552", "117572424938062462962454068014824292352", "7712306469307778946568196071078870353182720", "608376531632976636140841888473001735749632", "117461036316826682583947270567114047488", "115372736563768822079920038287666985849323520", "2355545410712390447637461408854863603826688", "117425735018620554047253373171089276928", "7444038995896701842464304700916160512428867584", "5097074555040633788669672360472536030380032", "117419320658572345879897594551559258112", "390822725073591476732585588102197983624298496000", "5332305320194257013205391244156304294412288", "117419080189023721759480411676955639808", "5638094381490377675219040711934082761621504", "626559781515770822805981612915562744119296", "167448937173644035572694304847015780024320", "117520783982087526503003971389942136832", "58716688430276461326508054988048443730034688", "2402882944331263354499799202090837994373120", "569362320323126683525690574256058807615488", "117444102105026473088439474295614210048", "1487160972610054580541787176547494157801750528", "5111092579766697919848142048501921426178048", "2312003658839334256855011190485690118832128", "117422579160112266926148872693318942720", "1457876384623136891499670551739446474637777567744", "5332252071197474820937180406198885427445760", "5093604675827486035677284447689199012806656", "117419201357917636327256006115333242880", "36014255891330328107585839135779775940919296", "2466511513294327813330419596712038098796544", "163356841043476809661234801627252884766720", "117504342939016087350150928792727584768", "523558809230632772114271618489166675534938112", "5143628090032161117632976056132403898351616", "564502357672069322723907347235810075213824", "117441043540882655662526329720984829952", "127319009613568277695384142904612792554200498176", "5332455896266232693487684924960053720514560", "2308456753439226741818633987034131571146752", "117422467173153795614550069541557239808", "241560186438541211621615671600352428780683264", "5203304815855406229033184023426758598459392", "162728767150570681252897917570241752203264", "117501398676446386772694856151148265472", "12169985228669535338143899638039132525236846592", "5334569889735926897474615015861840785702912", "563920494589514919705136607512115837665280", "117440947562927881262501063896288198656", "3330902204489871747587474568910602969540460544", "5340782291930862309789100976125362579701760", "162627157219248394777526572202189467418624", "117501330374476812228168929748099006464", "26717023664636064534914310257237615649488896", "576052637256344675320534093067205203722240", "117462308886058118141332924449108787200", "385676169499809365599842077382395831928225792", "2322314814292428553599163620501548181749760", "117425818781663630456688181466187694080", "103543925927733059595966952975759586226807504896", "5093837458300026444845457939619137391165440", "117419322377544119905666269894917750784", "159604660137469337399718846351356679512129536", "2342292245053936421140985005055279246606336", "565893707249373140355370827944883013025792", "117444250594354648228613209514487840768", "12824838974597854084440179690077707296336510976", "5095610681661239091845362364071868110995456", "2308830478303335572995349550474411053678592", "117422587356405351515785135667997048832", "3551061165252281783111202099621394811606532096", "5100903536247954488572378873684335525888000", "563983923821605356901285671237506528444416", "117441066000417205843999670417550737408", "3840616660944223592713537441482242058994319360", "2309803213511518680785057924608152297275392", "117425850943742888775281471636421738496", "162619217538214853898719320534225543757824", "117498745311439826705109716805846302720", "1232734659438536996992995335508869714542592", "1039309585164564331743395206811927925751808", "117451633774180481443654475453755817984", "13354631063949694500260377970509191577600000", "2790822563765225269305820899897715223166976", "117424822030001848254827216697651363840", "352343572016564708607788885745708601591201792", "5168301432245249776104324514167718169018368", "117419283380446371731503665616911335424", "48331829992688406006125262134447829429652679102393933445537048110825472", "5332232568303775065846639236458778082672640", "117419080224301197206995590838248013824", "39794029141604083884881135694769718996632692502595928113813377517617152", "5220118389468102650015898288548996385341440", "117419191289720166979403153659507245056", "2720017812309818994705215684824652511707136", "711370548110770178213873797960241690705920", "172959807373058912897091088508156582559744", "117518156061470479101545524685009059840", "12475346524511569173884672136914489177014272", "2832543470034846801745925077158036733165568", "590589419148453864782646459286728610938880", "117443231391159251372011560627723042816", "142196758683946744248360283602839411372326912", "5282821212815973694406448146100639808618496", "2346507989461644507839169189311632073818112", "117422491466904109227901237104769761280", "46697551122193100643437488287065995049428004675043095655464340761346048", "5332232568303775065846639236458778082672640", "5093586879587544011761951905029120770179072", "117419201367374723003714483534604271616", "109000800170716636493662802260484529822466310144", "5220368396266424208502356362482969516965888", "5332493429646914487080970310426496925171712", "117419135630496793409920709640975286272", "8845096172402065388063627751973164131811328", "3123626643626565913888728716959964591030272", "165665008508946872580646237971315232342016", "117503165325760063045172268183473618944", "109635745032573525814022908460215616432766976", "5341760704944399003424831251438622994333696", "566809662571066327427020814324456612691968", "117440944082494122981638684213268971520", "43014488287219144526854255616450049345065058304", "5332893653216168270908856793477850297532416", "2308538788928647647278672282283635715866624", "117422466960904993979653265725258203136", "459548339469929054613529797747759761139927997377627788590853905463640064", "5220118389468102650015898288548996385341440", "5093586879587544011761951905029120770179072", "117419256900172525587880893050020429824", "98409386387764220417260815153933656675844096", "5371617260687303696164211866395561968009216", "162888386801228989859063180389227434082304", "117501315534982909724383951250700369920", "6147482022136885969208200172868219020561612800", "5336861681095971898085514162353528396316672", "563946094897704022088360973058272906969088", "117440946452657340962422482485309865984", "11519395214137449385827475236303533170207451341933161956856786294145024", "5220118389468102650015898288548996385341440", "2308414898919785208664771346998170843348992", "117422522817336035257308132504269488128", "1345234334023212027645970864224451036956327936", "5353452554548743728562517429449931767152640", "162638878207323717279424753646856721924096", "117501324256154826289989544564456685568", "79015898679829374452953388864106192568898813952", "5220463274950624714717656456325141876441088", "563898389663779992827622210180055117594624", "117441004075056920829773556031411978240", "478267661159799447708060586181963503773750258411039657742561215250432", "5220118389468102650015898288548996385341440", "162619217538214853898719320534225543757824", "117501390129982743928550096113091215360", "3318075891742494269852123195040685256343552", "679346761101706064015558848026018762981376", "117458667174541040740651344819975618560", "32253041994529690831577835888327952942759936", "2486369338910962175248020732740949413724160", "117425427015229378196530308218114539520", "1314321557582534045931873103549161393302274048", "5113403617298986866058329196829489554784256", "117419312020650329130561512002558099456", "66605628733996222054027138968671579069278297985825751479068831407669248", "5332232568303775065846639236458778082672640", "117419080224301197206995590838248013824", "24296945253381631662378042200637964380274688", "2550758487128991573492708669881512580087808", "577292426077648270466720750030644255391744", "117443769326273531174539763688759361536", "394036297399995156958468190246427992728272896", "5160292403558386073975719310297178340065280", "2322018166860610833770250038977147013431296", "117422553439658630948185055212987219968", "61865595935950058203636267399366182282211622912", "5332692196220960094165041330969301875687424", "5094006284964395094460698087440661436432384", "117419201144516293928550036688179560448", "181336474270026727252485568703710179350282240", "5240796379409350319517341371826143737413632", "565653353734394723701591331556450130460672", "117440993824750851692484506678407987200", "8532330548756437893255332434661932395078352896", "5335567001255227383370062665127209748922368", "2309039607655816201108101152260294533185536", "117422465665473656205998315365424168960", "2971189889962165076742378004021332251689091072", "5341819240169699506962810679410567933853696", "564001405774496965531300493417019206533120", "117440944054200895336026189972966998016", "104806632011138258955925403672434013447913472", "2360403894393860298222204135779028128759808", "117425722969662976797373383927268376576", "3603466783470192759069557802230987653218566144", "5100796978674677576814912863664620584304640", "117419318684578066885207455854130888704", "897603517123266523312711827047174573259751424", "5122656166573313673162200130025449876094976", "2314366879816715309637316511813940178583552", "117422573070539594788497532084717355008", "563894365421445049799945943308447141330944", "117438362148767760607474820536730648576", "5352545761834938692554378899488572511879168", "4058924185649622072054637942462421881847808", "117423278464707338558710009949614768128", "107443442632581381078989714510169007928115200", "5347076511878950728206939114772983367860224", "117419194189398239670253138891235131392", "1569969292738733239831261902936105166036252495267640831493653974220800", "5332232568303775065846639236458778082672640", "117419080224301197206995590838248013824", "38598530214753726642085430481576829461410611200", "5220824460959043236671079875971721256239104", "117419190932523501866487815139963699200", "15414886869227126958224104744213918974476288", "2714991081864093181502288566799395249455104", "585305517253387571786984638976316240035840", "117443442226412339094611862545558929408", "88198123702929825691499451988618113437401088", "5405779550308425382225378174981356117819392", "2370457015719988277739948527441535257542656", "117422432101134705569433260654491336704", "65170262771469100203059058773354857070141112320", "5332668887408657741046387220676371105710080", "5093985016009570474273194955696966406766592", "117419201155817049148318618034620071936", "45300938367338088591371908407007804793624885134285275345330300063318016", "5220118389468102650015898288548996385341440", "5332232568303775065846639236458778082672640", "117419135756984416290821651282199052288", "50746383587855009933762723947295495377911808", "5661890010405472071397879686850600264269824", "570230775995751051054555794718924539428864", "117440798094176855229453574940561244160", "3526524529562063221896820533669782033040146432", "5340307305996105541538221273656827297398784", "2309926945619584159379676641927248291561472", "117422463371640541097339547855024553984", "56822866169000098545945845433184758819116820489708875273526832667820032", "5220118389468102650015898288548996385341440", "5093586879587544011761951905029120770179072", "117419256900172525587880893050020429824", "2201729283778665436543854448240204457860661248", "5345177725076231693552611679853226322034688", "564038823832831798430165493201961769500672", "117440942431901044480934719892215562240", "33508502554265899834189622245577088407944822784", "5220931731744406842711436072101325953826816", "2308573937553758432440039260348711132200960", "117422522405856919681228042446722564096", "8089678841197675367251013082458414099636158464", "5223489009188528014643687029549191667908608", "563933674648405766946944212296854610640896", "117441002544672436729153669768224440320", "10877896045102978649944236678522961175511040", "2930247102602244572493919310785469952819200", "117424586946745597753572244602467909632", "214248932468570560772796452645969251943841792", "5217631652274740601641463306334469592449024", "117419258158966856382534356348700721152", "5381491130044241873490259349407849334324883665323944899805606030868480", "5332232568303775065846639236458778082672640", "117419080224301197206995590838248013824", "245955421266354869360804046729264548850696192", "5201302688387061978114757759581054306353152", "2330285799059303917486366890506798158053376", "117422532372337826197277088358282035200", "5665153857123177016995142978266643310099562496", "5337256172588250243805818296114358551314432", "5098170687190495715783856293912985561202688", "117419198933677617498903463615055003648", "1208648724012579078687386403114366858673782784", "5355861185018195467467460084526426059964416", "2312832209114344035212699869044963956228096", "117422455873639405973541619598815657984", "399489871349905497331317499983702955195891712", "5159370022891595598034899600278809334513664", "117419287998450878734039291955674873856", "2308414898919785208664771346998170843348992", "117419881547983191153231032212216872960", "32308649505085319245813484707457195101388800", "6046905549359698652935288585787270450118656", "117418895775213956336618238439858372608", "2893705169145874957813784408070600618080731136", "5342076416306370580775532470362529958199296", "117419075459738461976851017821207920640", "67883882509868789312275825114334584854653435904", "5220519835740613076192724305718045461970944", "117419191086619420358325837679694970880", "91980671665904378531897263136030678635773952", "5392188534410144381317884337248716325912576", "2367839960111249450309972464139138274164736", "117422438529946129790398156621286998016", "878291559651316725758617225502106379733696512", "5364803048142150667504886330190877171908608", "5123299073281205311703379399348164631724032", "117419185669549948770891356670473011200", "12576615081195446050975015447246416948204423876562902793152659437125632", "5220118389468102650015898288548996385341440", "5332232568303775065846639236458778082672640", "117419135756984416290821651282199052288", "1602592462352475366435166130825985388386975744", "5350033489927123575499657302827314809143296", "2311744794855468937423545825651987260112896", "117422458677867515044821748963432464384", "5308074544902727638113855697399773480223768576", "5225257062682252997510327286280807944028160", "5098479340545875890183462317983284601028608", "117419254302755809825257732088329666560", "340318619771233580174393749965815232191819959927278505877710682718208", "5220118389468102650015898288548996385341440", "2308414898919785208664771346998170843348992", "117422522817336035257308132504269488128", "67408865582088701577809899047701339080491008", "5509931439703632438618891074604075898109952", "117419117978650913663840882596419469312", "1611975242720558501155942061921200175998566400", "5349929532708944118482422335105839036104704", "117419071671291806623081489655163518976", "383598410709379839742274009656450863472672991116170021935852768198656", "5332232568303775065846639236458778082672640", "5093586879587544011761951905029120770179072", "117419201367374723003714483534604271616", "5093586879587544011761951905029120770179072", "117416615777741248588604729938986139648", "257280462252394141069057402093506857852207104", "5445083943358603031818582493723565861371904", "117419026635956456736745898900044382208", "10392436980962341821477259072744805141181366272", "5222741771299885464148477659614152996421632", "117419189963056702892652545535660523520", "270936435241184002534818838439485423470079733663845503292599269588992", "5332232568303775065846639236458778082672640", "5093586879587544011761951905029120770179072", "117419201367374723003714483534604271616", "878042950618847238037087590983097741173850112", "5251338512262623515891495308985103445655552", "5364812326492137822203429918241462905995264", "117419120054732517927637889423132065792", "805456709159930493104578674468098289161994240", "5254170363989571627223516353334536820490240", "5126002949965682739184530800814349164216320", "117419239782828130663118283525006032896", "414227103401704961133048064784771869339942013120918216471307161174016", "5332232568303775065846639236458778082672640", "117419080224301197206995590838248013824", "5332232568303775065846639236458778082672640", "117416494640002844660106716140674220032", "310133432472507748588091910081319246141325312", "5309486858280330327670842797993211545518080", "117419146833818863420252195489012776960", "210817644645357107339831214567688599395893248", "5352657124229666055329868872579698885918720", "5470601048455628839162749847428988504375296", "117419070358066856394496756830254923776", "5220118389468102650015898288548996385341440", "117416550170240406810852381764194664448"], "dual_psd": [[["42231846668774813604262765279084987998935105646892719290916611817472", "3206889045037435809686856700927051279015042121289124812033299054592", "-73769057705910641820856597295410246779464972342006517483232559104", "-61435405213492806142834459999504980817725996490881931011604611072", "-1396550814431805035977063039666820931221964885080587499143692288", "6645458773063540641898806144022850302959916480608745133499744256", "-16396345838859127963094186414948166017145205710868763553656995840", "-15645532128994677160379827659639585815427372635361940140617367552", "-3252430855280041319965904228368716276478872987082347045351063552", "649982806792401790393182704224707598505326337997264536222040064"], ["3206889045037435809686856700927051279015042121289124812033299054592", "288324431437410344276770788109784525694674907189570627557910380544", "-14007325287447058766993998095197633043261770948071371731372081152", "-5392271357478163702296529666709202301116495035636860106070556672", "-415550199028853135599463646290570162270244642929248871685029888", "991430797278086443831387909676522532637922043365910824754348032", "-1220225356196794422638925724961222107889979040485326790059884544", "-1163499643573321664669776886539889565551779626339722483204096000", "-282289011887324143980970803032138185851044074184623837824417792", "58720260489369720255561930907964909942485708915954161928896512"], ["-73769057705910641820856597295410246779464972342006517483232559104", "-14007325287447058766993998095197633043261770948071371731372081152", "7893255773086480194750170114298936605723833697858767749526847488", "-2700394200619631631704900493508215250059544446442959042072543232", "474014363858457956324542735525825421162158250784598902448324608", "19612056578391232521897921681623751457419448062573356794249216", "73657188373389333568424453590491891976646085326047475616710656", "28765209315041284261043003743661938931730555792455823483994112", "3696355832187595100303042770967095334258623740099639258382336", "-9167310735055681189337878799198346985273032225608941795540992"], ["-61435405213492806142834459999504980817725996490881931011604611072", "-5392271357478163702296529666709202301116495035636860106070556672", "-2700394200619631631704900493508215250059544446442959042072543232", "1502014293346296708284190078924817411703741011228992703605768192", "-189700746710429455229847518789823028334532459498235143068319744", "-75873433573437016808046420133385937012135039188960402529583104", "-187280614941234535707679948682556708882993965707569783635968", "19486912514725804078970426022737967741481245054016291411591168", "9400997638563666315658830370160763423233302608934898717687808", "1888416019537713350912466817834220951125409757760413878976512"], ["-1396550814431805035977063039666820931221964885080587499143692288", "-415550199028853135599463646290570162270244642929248871685029888", "474014363858457956324542735525825421162158250784598902448324608", "-189700746710429455229847518789823028334532459498235143068319744", "29819164553377554597580029746039531162945509578180425123102720", "4607131250945861950759934325866488772322208144153068437504000", "3690480113966509646256844860751425408927191989041587701153792", "751552560496023789926396348648792750460436110474072700223488", "-223897337210551816290984661326845003624612065984729390776320", "-505556268642149073937023823107196831692275227842068269236224"], ["6645458773063540641898806144022850302959916480608745133499744256", "991430797278086443831387909676522532637922043365910824754348032", "19612056578391232521897921681623751457419448062573356794249216", "-75873433573437016808046420133385937012135039188960402529583104", "4607131250945861950759934325866488772322208144153068437504000", "8761294977449642102910314281914370613590390293039964615606272", "-1326448953559234078944393637007241848205137231263659422908416", "-2075578365460691823045044279930413151972192505950628246192128", "-1065963426649243800163124199194375641062525262813942222159872", "79726751936872864745160975760245229382661469565130377265152"], ["-16396345838859127963094186414948166017145205710868763553656995840", "-1220225356196794422638925724961222107889979040485326790059884544", "73657188373389333568424453590491891976646085326047475616710656", "-187280614941234535707679948682556708882993965707569783635968", "3690480113966509646256844860751425408927191989041587701153792", "-1326448953559234078944393637007241848205137231263659422908416", "6778394919172572757606249236573527185997024196300587321524224", "6136424180234421581120139643439518571203566171010475499716608", "1174048451015645443654800991017299660253934855018673009065984", "-297544113001547047013657556523863835267398086376618098425856"], ["-15645532128994677160379827659639585815427372635361940140617367552", "-1163499643573321664669776886539889565551779626339722483204096000", "28765209315041284261043003743661938931730555792455823483994112", "19486912514725804078970426022737967741481245054016291411591168", "751552560496023789926396348648792750460436110474072700223488", "-2075578365460691823045044279930413151972192505950628246192128", "6136424180234421581120139643439518571203566171010475499716608", "5815511288825589298120317795264315409788051560528952055300096", "1177166550602052702980425459947160371710285104502795485052928", "-241794684308934877513374760039145531794494365273131847778304"], ["-3252430855280041319965904228368716276478872987082347045351063552", "-282289011887324143980970803032138185851044074184623837824417792", "3696355832187595100303042770967095334258623740099639258382336", "9400997638563666315658830370160763423233302608934898717687808", "-223897337210551816290984661326845003624612065984729390776320", "-1065963426649243800163124199194375641062525262813942222159872", "1174048451015645443654800991017299660253934855018673009065984", "1177166550602052702980425459947160371710285104502795485052928", "290293823335822715326102678971450400851439066660575809372160", "-48705475984339490599487878577467620635814784481888976240640"], ["649982806792401790393182704224707598505326337997264536222040064", "58720260489369720255561930907964909942485708915954161928896512", "-9167310735055681189337878799198346985273032225608941795540992", "1888416019537713350912466817834220951125409757760413878976512", "-505556268642149073937023823107196831692275227842068269236224", "79726751936872864745160975760245229382661469565130377265152", "-297544113001547047013657556523863835267398086376618098425856", "-241794684308934877513374760039145531794494365273131847778304", "-48705475984339490599487878577467620635814784481888976240640", "18324986473992643263161607479781253867814140792898318237696"]], [["8017914999430268490802558123339853535689233627878526685268009811968", "-632767305057134590284743281573333239337638802329508490945083998208", "-299156006247910829495119599616430274778250392510413493813924331520", "82010278741324270370218492830341045797264960969697150763519705088", "-7760514256802888151237419995240201604284003973930623948554240000", "-2981227093986622692797305258604578425901145575087372513809793024", "-3825404259997636640584858632517108675676586525081157187730931712", "-3252626298069365397799504835277241892850616084426526038968762368"], ["-632767305057134590284743281573333239337638802329508490945083998208", "51081811394495492809127679659094966863245000514419660787351027712", "24187381810714839371847784453827843104880241518385348719006449664", "-6616204837867384683009623794317213959490520987049416471712104448", "567568925161686480951823826143722432674779173711474954315235328", "441191519984799197019320624894288844983293547041260219408580608", "272095571908239574070310745990336998637475844577393301413429248", "246510608347662368258171359313746043624120392105693765370380288"], ["-299156006247910829495119599616430274778250392510413493813924331520", "24187381810714839371847784453827843104880241518385348719006449664", "11453977219113216550000690669666618229583151207967319602424184832", "-3132655189976670481527067122362801247646742235420576338973556736", "266871876004758068221647953824164785968817265227053476383555584", "215282043242670556309879636244483358268202400473163254303031296", "127670325397337364036485458774869838405588395006785614472282112", "116212566363705923273691553197658173654172571516753162685906944"], ["82010278741324270370218492830341045797264960969697150763519705088", "-6616204837867384683009623794317213959490520987049416471712104448", "-3132655189976670481527067122362801247646742235420576338973556736", "856958062735424799685237598536410782339259517970632695860953088", "-73728518823268697727276787344674106239153529639260540807151616", "-56408737227518437652011619408942263238871902174818166546366464", "-35376913093745855333620936773557810287915951496558029632962560", "-31987383121777635514844308993210796702282556455870327806754816"], ["-7760514256802888151237419995240201604284003973930623948554240000", "567568925161686480951823826143722432674779173711474954315235328", "266871876004758068221647953824164785968817265227053476383555584", "-73728518823268697727276787344674106239153529639260540807151616", "9271897317889040071631482087335646285412948715740805434703872", "-5191171643246335123016439016543522006612547048548285385015296", "4871538366787252587392041051720247343280274667824408097193984", "3547657088426154180499853575633932944897890456402459610841088"], ["-2981227093986622692797305258604578425901145575087372513809793024", "441191519984799197019320624894288844983293547041260219408580608", "215282043242670556309879636244483358268202400473163254303031296", "-56408737227518437652011619408942263238871902174818166546366464", "-5191171643246335123016439016543522006612547048548285385015296", "38161702175657799239166712511098517809580802096496217348374528", "-3940358117058074520212927121421176116336565936860158276665344", "-623154353791552948415286295838455233931254697318984158543872"], ["-3825404259997636640584858632517108675676586525081157187730931712", "272095571908239574070310745990336998637475844577393301413429248", "127670325397337364036485458774869838405588395006785614472282112", "-35376913093745855333620936773557810287915951496558029632962560", "4871538366787252587392041051720247343280274667824408097193984", "-3940358117058074520212927121421176116336565936860158276665344", "2601275918111468593941073068653179264784695192475460138172416", "1817076352410063575278716257379751492462755821796004991074304"], ["-3252626298069365397799504835277241892850616084426526038968762368", "246510608347662368258171359313746043624120392105693765370380288", "116212566363705923273691553197658173654172571516753162685906944", "-31987383121777635514844308993210796702282556455870327806754816", "3547657088426154180499853575633932944897890456402459610841088", "-623154353791552948415286295838455233931254697318984158543872", "1817076352410063575278716257379751492462755821796004991074304", "1410125085549537720397263776939068669164008504209627196424192"]], [["1399044481220864100261823607204474839489930142720982934678811967488", "-121518883828944582466698017554392335306261266849236073445804998656", "-13865806840175970393304597041022275774888225296774475525652480000", "11910227875558224085248090349910890427403859112878900163767173120", "4410023586337321760570720135759382892060894003728570875889319936", "8992047375043066033997318527470936259636884409955521732968185856"], ["-121518883828944582466698017554392335306261266849236073445804998656", "10565398422496854610804947800340267221003346321622206853981143040", "1188526930879910623381014490194476216753885034779338221906034688", "-1020211187777719450949979973547403263453812684325503672699060224", "-395608915989359218148510831425120062071196196207953887832834048", "-750900950272677551704786363860305018841799326180130080277135360"], ["-13865806840175970393304597041022275774888225296774475525652480000", "1188526930879910623381014490194476216753885034779338221906034688", "161415627325690851030203762160455267686975824197259116987547648", "-139696468900365953714698049990292523882725995517764755372638208", "-24676541227857570436013702263561622806355241572018016070139904", "-134775743961577339023860639801702394001084887224206199657332736"], ["11910227875558224085248090349910890427403859112878900163767173120", "-1020211187777719450949979973547403263453812684325503672699060224", "-139696468900365953714698049990292523882725995517764755372638208", "120938558938230599959350681836086098845201729409735713041154048", "20366372115481930782958877944899202402107873468602103986388992", "117758462377841135270383803957246604664152360301083288928256000"], ["4410023586337321760570720135759382892060894003728570875889319936", "-395608915989359218148510831425120062071196196207953887832834048", "-24676541227857570436013702263561622806355241572018016070139904", "20366372115481930782958877944899202402107873468602103986388992", "28996139149364786428778047353089206921616617246093571755343872", "-7869598632760593709356804173393823787706155088722443596988416"], ["8992047375043066033997318527470936259636884409955521732968185856", "-750900950272677551704786363860305018841799326180130080277135360", "-134775743961577339023860639801702394001084887224206199657332736", "117758462377841135270383803957246604664152360301083288928256000", "-7869598632760593709356804173393823787706155088722443596988416", "144674597120286860177186789062168002202416064536163769408028672"]], [["216916869241889813912659004400809083081722971560143846341148147712", "-20658951178760232401142544874354455386012632165808839177873129472", "14859005981318636762275861195825845776505130155505025745990713344", "2603067015644748048586022214167208824228742366667614369135722496"], ["-20658951178760232401142544874354455386012632165808839177873129472", "1967538372179211682658060188680989973400973714391259895883104256", "-1415157245288543566471751719602425361142151446488331327719342080", "-247913565133001167737869926245384476640338681676113012594835456"], ["14859005981318636762275861195825845776505130155505025745990713344", "-1415157245288543566471751719602425361142151446488331327719342080", "1017855639925607224869142473932379393701686565662199905515470848", "178312495890333859750738782125739061142038858219072428772950016"], ["2603067015644748048586022214167208824228742366667614369135722496", "-247913565133001167737869926245384476640338681676113012594835456", "178312495890333859750738782125739061142038858219072428772950016", "31237579223871255289008658686289777768725062795945265900552192"]], [["40526443055493031547823767815860453566211131161673147075742662656", "-17483477546195720528507051571241007787746609329848261887012110336"], ["-17483477546195720528507051571241007787746609329848261887012110336", "7542531840008065245175703751049695575022414611865760621609877504"]], [["84654828495079586846283862571701609834356638886448924943962823720960", "424083112045040707215450500869046726105761717381530719570064572416", "624722614639186562113199518419499411417050303371324818892515180544", "326685542255358102954239477467141350298148314212835963954834440192", "-147400290092033654871833244911461753283568448410378681109146763264", "-2905032113771213024767815589770101504862712834270169288683814912", "3702505784278833781422252997608692241890076614440542016676823040", "4474740816876901399252309607933385728979346207048995535463645184", "-2839633818416168223469895671456190996376581825286476520713355264"], ["424083112045040707215450500869046726105761717381530719570064572416", "289045886035369771730115964578015050240048450824209273130573627392", "12371636421044620662053883475110667413990294847937346117453217792", "-15856991773194126922565297373358258035231239064993322696641085440", "3719445909699762197678300216145930307896218692808314750888837120", "633655531470858544610298979069759683029332548825850884523032576", "700622515095935405300635338507160184930807045578029528418091008", "85926323940963451187049480101248167546091669356187069695655936", "-327097926488162886071477781891429728929429634110902554392002560"], ["624722614639186562113199518419499411417050303371324818892515180544", "12371636421044620662053883475110667413990294847937346117453217792", "7104080425103422437242744870204836743616485831249194496926154752", "1688495976319569336347087857083850021431644881228323284580302848", "-1076796996394848494838426879715068215452681121016381531637153792", "150177773542288233872211876572571673987860035066742940719120384", "75156557307208166713800060698756913288874847520214932556611584", "-24834207722343744772804759316541790674719217871396585057812480", "32640182309444855261349205015397517764701726706516864935133184"], ["326685542255358102954239477467141350298148314212835963954834440192", "-15856991773194126922565297373358258035231239064993322696641085440", "1688495976319569336347087857083850021431644881228323284580302848", "2338755623246372135906502128973564622869527220040374688227000320", "-831024191431869312395284029536307958596204602267738817460961280", "-61634071055307793543492025143915084252559025262244604976037888", "-29168466423573486472898594842454098053798650437390228271398912", "17728509632021837873737492129665441467845878313225047683104768", "3512218308886860756468723841718237318949470472197423864217600"], ["-147400290092033654871833244911461753283568448410378681109146763264", "3719445909699762197678300216145930307896218692808314750888837120", "-1076796996394848494838426879715068215452681121016381531637153792", "-831024191431869312395284029536307958596204602267738817460961280", "333922717125357619969403319724497728661189145770056051507331072", "6026236736285417589147523199881928890690403462841440365707264", "2588630918487850815037782065305172868094322954573720217190400", "-3187108843928061003458825657162001250558651401564836904042496", "-3762015629011155970320981123568464853918534875230679945183232"], ["-2905032113771213024767815589770101504862712834270169288683814912", "633655531470858544610298979069759683029332548825850884523032576", "150177773542288233872211876572571673987860035066742940719120384", "-61634071055307793543492025143915084252559025262244604976037888", "6026236736285417589147523199881928890690403462841440365707264", "11910140579204610088019204000910335840394570180710342183616512", "3189024690494720777893180220178487806438000620448047960162304", "-4121538868572647399666765518192650932831517015068128617431040", "3760949131235096445907196827696772117719517910314540874072064"], ["3702505784278833781422252997608692241890076614440542016676823040", "700622515095935405300635338507160184930807045578029528418091008", "75156557307208166713800060698756913288874847520214932556611584", "-29168466423573486472898594842454098053798650437390228271398912", "2588630918487850815037782065305172868094322954573720217190400", "3189024690494720777893180220178487806438000620448047960162304", "2087950211867916070590936128581291831055482421773207659872256", "-358749336823623290592387883521054452610521694082178664628224", "-118108715865202970789147221198901562182649035288107959713792"], ["4474740816876901399252309607933385728979346207048995535463645184", "85926323940963451187049480101248167546091669356187069695655936", "-24834207722343744772804759316541790674719217871396585057812480", "17728509632021837873737492129665441467845878313225047683104768", "-3187108843928061003458825657162001250558651401564836904042496", "-4121538868572647399666765518192650932831517015068128617431040", "-358749336823623290592387883521054452610521694082178664628224", "1884462930424540614867378806977222079700461199176182211280896", "-1956106324914811491064632108426183925339605405656811493654528"], ["-2839633818416168223469895671456190996376581825286476520713355264", "-327097926488162886071477781891429728929429634110902554392002560", "32640182309444855261349205015397517764701726706516864935133184", "3512218308886860756468723841718237318949470472197423864217600", "-3762015629011155970320981123568464853918534875230679945183232", "3760949131235096445907196827696772117719517910314540874072064", "-118108715865202970789147221198901562182649035288107959713792", "-1956106324914811491064632108426183925339605405656811493654528", "2282530020343750746796214853287136625332039129256610056110080"]], [["15282281041189238460488568487649318181707215062991305236234368974848", "-175764331375753340552020351085963957777241350767202043538603769856", "43588788778637384662323041535613562723101564262112355030105325568", "85650315712667307208737380458497130687092733284150039687051870208", "-71905406220888264469505975120434191017682959123812069178534264832", "-51690012670090858113112043231400347356451494190459521558147760128", "4138565465030285484667245398455741989274171336639311262494228480"], ["-175764331375753340552020351085963957777241350767202043538603769856", "125840588591288715030943563643412247585098803617100672825292750848", "-20842532885924398894550996391507244076156941821448173166685847552", "1909399220952584151936718345092765096175794357245004527236546560", "1409529390252005403716284340245693218016394862502545949361963008", "1827174244559745413082477177459328021673971046712535079677067264", "38421742889532196111162048019200482177435777971512834290352128"], ["43588788778637384662323041535613562723101564262112355030105325568", "-20842532885924398894550996391507244076156941821448173166685847552", "3466272841348664985115031578913618466174998878704686123767037952", "-231322002320126514353906526391563180252251643988248416594427904", "-299711896366029442266438572388302511988689251719759427373367296", "-351749747375351722500612261331442605901350015311985300801060864", "-1903471471869300428845456239883727735001561201326074326155264"], ["85650315712667307208737380458497130687092733284150039687051870208", "1909399220952584151936718345092765096175794357245004527236546560", "-231322002320126514353906526391563180252251643988248416594427904", "547739628662144603246755630815402848312115464419762282338189312", "-389829058586270247707854956606335065091491873286208319710560256", "-260129563618689562960070629269652503188273444021681047287627776", "25029218252793629066352540000235901860750067152995783842725888"], ["-71905406220888264469505975120434191017682959123812069178534264832", "1409529390252005403716284340245693218016394862502545949361963008", "-299711896366029442266438572388302511988689251719759427373367296", "-389829058586270247707854956606335065091491873286208319710560256", "345571924440296342879972541160367450370947527114646969124913152", "241448373454370248388817797215257374480551885842077073792827392", "-17298217879848812745294856318386272681970139025312674459156480"], ["-51690012670090858113112043231400347356451494190459521558147760128", "1827174244559745413082477177459328021673971046712535079677067264", "-351749747375351722500612261331442605901350015311985300801060864", "-260129563618689562960070629269652503188273444021681047287627776", "241448373454370248388817797215257374480551885842077073792827392", "199791157087706025818063693317047110581111683258555893251309568", "-16111068785639002241607862375619444427350892922218752396754944"], ["4138565465030285484667245398455741989274171336639311262494228480", "38421742889532196111162048019200482177435777971512834290352128", "-1903471471869300428845456239883727735001561201326074326155264", "25029218252793629066352540000235901860750067152995783842725888", "-17298217879848812745294856318386272681970139025312674459156480", "-16111068785639002241607862375619444427350892922218752396754944", "1875568919469517981019928731716458966613914560882771465601024"]], [["4917740926546569823632230582087085959206719425896029630764280709120", "390798860444083232753393484596071236571799728580671935520366919680", "229577366503916346547824219501500600462805802827810393098989600768", "47080314135273915271500519661863141273026917594086230016070254592", "42001050479957043132124362344806755467526290600484602700665716736"], ["390798860444083232753393484596071236571799728580671935520366919680", "31055672026147712773061941392982397569322823581202032242169217024", "18243859234058522652316278571732393428829262397144285239071211520", "3741338429215497736179833914463196618555808099124814071057088512", "3337703817705613594619613169138735648149295849410990517035991040"], ["229577366503916346547824219501500600462805802827810393098989600768", "18243859234058522652316278571732393428829262397144285239071211520", "10717475360761955414526162185513625222661643508014766026775330816", "2197873921134657488556958728626376634361773488656445958711672832", "1960756108060764391776664670851193573256021835333184034575482880"], ["47080314135273915271500519661863141273026917594086230016070254592", "3741338429215497736179833914463196618555808099124814071057088512", "2197873921134657488556958728626376634361773488656445958711672832", "450726464078420903034083885621432785592117187653328367236677632", "402099801543734112417814282132060851480029303570601723551547392"], ["42001050479957043132124362344806755467526290600484602700665716736", "3337703817705613594619613169138735648149295849410990517035991040", "1960756108060764391776664670851193573256021835333184034575482880", "402099801543734112417814282132060851480029303570601723551547392", "358719230591659406307207825233400913540497984211791960015372288"]], [["630668514588658950618151617092416164502651288264898685659611398144", "-123159970975902909015763348323928781651642187758305970582959685632", "-28683350058743068187821962622848196656613376089392267806214455296"], ["-123159970975902909015763348323928781651642187758305970582959685632", "24051269565404769586403232596864976227287920549607437451241979904", "5601422108459868377113297551259701152209803065362969746674286592"], ["-28683350058743068187821962622848196656613376089392267806214455296", "5601422108459868377113297551259701152209803065362969746674286592", "1304543593917968624369430242843920321938669869419942107494219776"]], [["33040334573555392511802784653208010620928"]], [["37245285758568394663631925771341969691947323342701832108897172717568", "1349901099946440347870789775915597423447976713643189052541235101696", "-188636668288011996660322236573656666154849745570067396315066662912", "14678375971853768412646756697769532852743443551785945347219521536", "-33067933606478000554903964204158054174815517824307393643482710016", "31044850256343038018330547122374260015215616528701434053928157184", "6047700714428316665948935573965083832976087981699904521914810368", "-6759214419296382319838457043139615325539166333498929783546839040"], ["1349901099946440347870789775915597423447976713643189052541235101696", "402909315101343651453759415233799458981674454958181348394286448640", "8870325867742662225877322216536008895896469143961306040023121920", "6928452970438045760565651814210959307090239513383917111383949312", "-1735939941431899390355483661543941692575160133483880275081428992", "-3488117001570529835809886956924245576120779931032971145753133056", "-341019582020944513288556772584982746784950461318593771118526464", "786367320780511688155157722893715759994441215765765044442234880"], ["-188636668288011996660322236573656666154849745570067396315066662912", "8870325867742662225877322216536008895896469143961306040023121920", "1671146329552189933654022982281527373849739726781904417972027392", "209940886829979208793731217768971230794678713849630330179289088", "132602051957916230112108104408251629542949703420290825415819264", "-353232670391013927703810041626524266869607375880229698874114048", "-56068875945829051636004052683424601492937022161411320712265728", "79311577498575031338165431496349794092503732222950233086099456"], ["14678375971853768412646756697769532852743443551785945347219521536", "6928452970438045760565651814210959307090239513383917111383949312", "209940886829979208793731217768971230794678713849630330179289088", "121379103578613125388038575328915713780696324689041944452530176", "-23010934411414314427202060024450131131635853585715734360621056", "-70915954862680969894470774707058023753835303771174880631848960", "-7753615412936779072091933143078563342916248229017038387937280", "15955881749566038107147776180628855986320092512570071295459328"], ["-33067933606478000554903964204158054174815517824307393643482710016", "-1735939941431899390355483661543941692575160133483880275081428992", "132602051957916230112108104408251629542949703420290825415819264", "-23010934411414314427202060024450131131635853585715734360621056", "36650592345200855526354177765462667156099684239478338017558528", "-25668884950726618746680856546202965725812358787952826606682112", "-4177722861999422864618616189730996619937112043387568525410304", "4837619003857463764839352477764027554149078384640179381993472"], ["31044850256343038018330547122374260015215616528701434053928157184", "-3488117001570529835809886956924245576120779931032971145753133056", "-353232670391013927703810041626524266869607375880229698874114048", "-70915954862680969894470774707058023753835303771174880631848960", "-25668884950726618746680856546202965725812358787952826606682112", "90031968785485197140988456873910257277404055806393467575205888", "12072622411388879841816761288437833581882754821716679627636736", "-19392478878393987945248785098001582495802172503901403418198016"], ["6047700714428316665948935573965083832976087981699904521914810368", "-341019582020944513288556772584982746784950461318593771118526464", "-56068875945829051636004052683424601492937022161411320712265728", "-7753615412936779072091933143078563342916248229017038387937280", "-4177722861999422864618616189730996619937112043387568525410304", "12072622411388879841816761288437833581882754821716679627636736", "1886545262364748440160614191533264689428510889600966000115712", "-2708521146219047645263616135920319884317406014685621944057856"], ["-6759214419296382319838457043139615325539166333498929783546839040", "786367320780511688155157722893715759994441215765765044442234880", "79311577498575031338165431496349794092503732222950233086099456", "15955881749566038107147776180628855986320092512570071295459328", "4837619003857463764839352477764027554149078384640179381993472", "-19392478878393987945248785098001582495802172503901403418198016", "-2708521146219047645263616135920319884317406014685621944057856", "4256512379605373529907040029125785893401186897880253684776960"]], [["31328136642386093086057563940897373228874953437663332974061445709824", "340627797721162088082543751958834124363180855242969484980656275456", "-291399691067554629927475998620406477294815113662298815969978482688", "-232186202733623280675903341297294653869165805938544219283508953088", "-69969103192633831529648577570102542356861666198570884367546056704", "-6789560654592917836331584438934410469454823408998911293685497856"], ["340627797721162088082543751958834124363180855242969484980656275456", "154745075615985015810496105404236576642167240732318534028222267392", "37287846349278011808899148333365393683063693083897107433790636032", "15682275396396586108323902991063781345080195339425283394779480064", "-494065135949037881846097967782331640046800116594570725725044736", "-183790115185510295979326829388367966160829664098465810753781760"], ["-291399691067554629927475998620406477294815113662298815969978482688", "37287846349278011808899148333365393683063693083897107433790636032", "13546592203022856119780291706636719259560456541722521053970825216", "7036352597165282804415170188781205312691465063314221614931902464", "722255641504939040042740969317362075433704209543274443399233536", "33698605879313926520770566399652307717510289574843196221947904"], ["-232186202733623280675903341297294653869165805938544219283508953088", "15682275396396586108323902991063781345080195339425283394779480064", "7036352597165282804415170188781205312691465063314221614931902464", "3915513651816991330705338266639302498611979186345260076928860160", "550719675637801265193614666567280428636593120914136462650245120", "37064605395076709766684193204406773395723709484578431966380032"], ["-69969103192633831529648577570102542356861666198570884367546056704", "-494065135949037881846097967782331640046800116594570725725044736", "722255641504939040042740969317362075433704209543274443399233536", "550719675637801265193614666567280428636593120914136462650245120", "156741807977372743295978830063140900040555670020675373337935872", "14969811139968070302322943409060208980150845769492208568762368"], ["-6789560654592917836331584438934410469454823408998911293685497856", "-183790115185510295979326829388367966160829664098465810753781760", "33698605879313926520770566399652307717510289574843196221947904", "37064605395076709766684193204406773395723709484578431966380032", "14969811139968070302322943409060208980150845769492208568762368", "1551524757718217110166231586851415478060413252907832015060992"]], [["2312042397510552516562350222749460049348021153823074074403220226048", "-146121334270549543396253862211505193323380783739467798319879684096", "9871676329562760822767442466440476330831465913957479047678132224", "-6615042169863083629217330711059532889121064636656232342663200768"], ["-146121334270549543396253862211505193323380783739467798319879684096", "9234884425992981900170318866327478839637696309777117235927580672", "-623891031719771112553388531365275543322355766786063832465801216", "418071394000867715726555403384931447161453191292792735533105152"], ["9871676329562760822767442466440476330831465913957479047678132224", "-623891031719771112553388531365275543322355766786063832465801216", "42148878264765871315019287570652693144604914403346913618296832", "-28244099363233601809989029016416449284467962551844775793786880"], ["-6615042169863083629217330711059532889121064636656232342663200768", "418071394000867715726555403384931447161453191292792735533105152", "-28244099363233601809989029016416449284467962551844775793786880", "18926462142815083027390697786899461463063712217229747552256000"]], [["144782252457264836812825987327039713050624", "24012947260176818082741342712037279531008"], ["24012947260176818082741342712037279531008", "21539884225877160560871343228105961504768"]], [["14483045299065769414356298734791661229049757415797138116017406345216", "-1112368476405596049843645928301533194351058827107329117037946470400", "-146041094364427413203736093774079942944617886250301210660700160000", "23747697426516175706088970595012360039294765181721067903720095744", "7261450584697818534232747067251927181032182585239391488306053120", "4215720759250386188535938455918756464136446701363941242535149568", "-2311296502988673316960172706878570799383441678833923201251147776"], ["-1112368476405596049843645928301533194351058827107329117037946470400", "775911655897281253827889969397002026930881343920950506949194022912", "53861077946534132646465801944334141105428604968900452745094365184", "-28871314482426236066171578342679231858643988281621155777007845376", "-5780210314214134143672324405132845263937289138558526367163482112", "545037605460721831643133726611220720626063191912631858909675520", "740136824623449233235799585480368079296110588641224444396699648"], ["-146041094364427413203736093774079942944617886250301210660700160000", "53861077946534132646465801944334141105428604968900452745094365184", "4106373855598533220177231786952376791331219557871184334462910464", "-1909931138887037532986057207887803021202639498708014298602405888", "-395767289811725249152239592818621212580412290313918850212560896", "11149807109501643746561604932050301691054325209541355516198912", "58053935792855354440481290589430672751114088262922966463938560"], ["23747697426516175706088970595012360039294765181721067903720095744", "-28871314482426236066171578342679231858643988281621155777007845376", "-1909931138887037532986057207887803021202639498708014298602405888", "1098440078755861230315059565846854879970387603250326787414032384", "216482395269585642652337357983731537843970444986938462916575232", "-27121205777803866545100234782597099254010714954195144777138176", "-25828710212254281007052172481645316040965627312262470736805888"], ["7261450584697818534232747067251927181032182585239391488306053120", "-5780210314214134143672324405132845263937289138558526367163482112", "-395767289811725249152239592818621212580412290313918850212560896", "216482395269585642652337357983731537843970444986938462916575232", "43141649612657410816765365604451375852156176318465016766398464", "-4457798582224477146485828302460032404494988127711833096192000", "-5414252979035411971182739243921823287554745559447280902209536"], ["4215720759250386188535938455918756464136446701363941242535149568", "545037605460721831643133726611220720626063191912631858909675520", "11149807109501643746561604932050301691054325209541355516198912", "-27121205777803866545100234782597099254010714954195144777138176", "-4457798582224477146485828302460032404494988127711833096192000", "2320352867743708784984771979523222712193406475012318980734976", "35169972718456865568870826110234202509081709855993180979200"], ["-2311296502988673316960172706878570799383441678833923201251147776", "740136824623449233235799585480368079296110588641224444396699648", "58053935792855354440481290589430672751114088262922966463938560", "-25828710212254281007052172481645316040965627312262470736805888", "-5414252979035411971182739243921823287554745559447280902209536", "35169972718456865568870826110234202509081709855993180979200", "827287095325907963857472850470857544206265333493620432437248"]], [["11766813845664448821250405087657955780207194948823025914148416389120", "-2104041582792757277085155200782272192217187927451066902644139229184", "12444033954418651627331494265771158296053780934814023196942008320", "22527613989392259333604414445696078973215456206775038647937794048", "443005042652462204118687358130627131905385330740552893215014912"], ["-2104041582792757277085155200782272192217187927451066902644139229184", "379054516994212251085808968760193996947724842068135012008166686720", "-1029594618577953712398578784078384327873820634778210913858093056", "-4178186538915166011664440849125034120956477661257716113107582976", "26515994316807103706157166503088019386432462067418764169707520"], ["12444033954418651627331494265771158296053780934814023196942008320", "-1029594618577953712398578784078384327873820634778210913858093056", "518632050465840315718300997136000179655766622126547440416849920", "-39591293736917176222737304611624382785724538233344893418209280", "45171025656399023822351623858771850149132900026516256021544960"], ["22527613989392259333604414445696078973215456206775038647937794048", "-4178186538915166011664440849125034120956477661257716113107582976", "-39591293736917176222737304611624382785724538233344893418209280", "51085181485443970863477082676674527489935008624989502040965120", "-4760151172638189692583598552101866494758664357523471151923200"], ["443005042652462204118687358130627131905385330740552893215014912", "26515994316807103706157166503088019386432462067418764169707520", "45171025656399023822351623858771850149132900026516256021544960", "-4760151172638189692583598552101866494758664357523471151923200", "3970045663372037649104789130193487132277428309562171525693440"]], [["264705189179703395540359038863928121622528", "-11237334358414448799984040506662582222848", "1028620310950335113886386353848748867584"], ["-11237334358414448799984040506662582222848", "5654740929264628088126168267570011963392", "-53404150056652956302227024149569601536"], ["1028620310950335113886386353848748867584", "-53404150056652956302227024149569601536", "1066908552057429078324745232891749859328"]], [["23267189520486827221106051994942628167680"]], [["2264429995981210286313596030660779101676041833341403689937434312704", "-934748203634503064159194025882649425630349019172292168716575047680", "109876841365180249991267552249187245242136994798388173593856966656", "-20136248813134715094038030896860748805087475498554174811477639168", "2043723565223321739489816878072240477008499392176731107125886976", "-1341848108838913179236474138459292488495157390495064601856573440"], ["-934748203634503064159194025882649425630349019172292168716575047680", "385860550226159703594485873999551818536994005782678144901655298048", "-45356747733166725936808928686865396930638877127972892440979832832", "8312167936045682270367940257414395902478231012342251647867551744", "-843641417358195927551934541941841042281591245302002110687084544", "553909863194524232577036494415039348036532703054661640416919552"], ["109876841365180249991267552249187245242136994798388173593856966656", "-45356747733166725936808928686865396930638877127972892440979832832", "5331549347877991962605009729405588322603026196037972837464539136", "-977070353447553010434317881902419505410167320155269107659309056", "99167512516994084144012781231465313136361890744431338428825600", "-65110439294977345087343181111119108860547758765516550563692544"], ["-20136248813134715094038030896860748805087475498554174811477639168", "8312167936045682270367940257414395902478231012342251647867551744", "-977070353447553010434317881902419505410167320155269107659309056", "179059859206985043736842745760972588879462048848525821437018112", "-18173635876419046642833223465067214434050435057085988527407104", "11932268799197990937646827868398437234832530824668936224636928"], ["2043723565223321739489816878072240477008499392176731107125886976", "-843641417358195927551934541941841042281591245302002110687084544", "99167512516994084144012781231465313136361890744431338428825600", "-18173635876419046642833223465067214434050435057085988527407104", "1844528653330815175032977347697068897292087946412378197852160", "-1211062654112267389218402948937382929415993861846262892986368"], ["-1341848108838913179236474138459292488495157390495064601856573440", "553909863194524232577036494415039348036532703054661640416919552", "-65110439294977345087343181111119108860547758765516550563692544", "11932268799197990937646827868398437234832530824668936224636928", "-1211062654112267389218402948937382929415993861846262892986368", "795147719465869673703273072910060116154295175927286523232256"]], [["108163631701452565300815218526733431996416", "-1521048940863446931065967880734045634560", "-52232668699630847581706310820026122240", "-58753747737080123317712975337718022144"], ["-1521048940863446931065967880734045634560", "4880400494981905429160233697926375800832", "-78766679918643748564130960277317353472", "-90525719887120337407963084704953925632"], ["-52232668699630847581706310820026122240", "-78766679918643748564130960277317353472", "396891452210966524693439459255625187328", "7652055862943994313698870932013056000"], ["-58753747737080123317712975337718022144", "-90525719887120337407963084704953925632", "7652055862943994313698870932013056000", "157826000070724402020477361187608068096"]], [["11392821804380142129466838904597649555456", "-157191490098160999597318850026689003520"], ["-157191490098160999597318850026689003520", "1233210212254888565605068344283048706048"]], [["91065099507464548452754857214535368966144", "378669166545031970938055242656319012864", "43969144807958634892146582962757959680", "9415712478068635415497374893009272832", "-7142374958258897131614960299441913856"], ["378669166545031970938055242656319012864", "3092313183135323812880260373098979655680", "-37041039860111324576528474885207359488", "-4076716625076631853799123995838119936", "5738134698846946269332679148703842304"], ["43969144807958634892146582962757959680", "-37041039860111324576528474885207359488", "218666851487490110020158099769119473664", "-1312867979388699301314793285712084992", "-2016126687114646910968448481998405632"], ["9415712478068635415497374893009272832", "-4076716625076631853799123995838119936", "-1312867979388699301314793285712084992", "38793361304500929958118231063027253248", "-1062683908520218543211942160787046400"], ["-7142374958258897131614960299441913856", "5738134698846946269332679148703842304", "-2016126687114646910968448481998405632", "-1062683908520218543211942160787046400", "19367354138683943395269598780344762368"]], [["11476090301957160069044642065746686377984", "-104112925224111358934085919381513043968", "31275007132705928948698470857658335232"], ["-104112925224111358934085919381513043968", "664825603053719835672622381312101056512", "-16059057039831703677110054984018296832"], ["31275007132705928948698470857658335232", "-16059057039831703677110054984018296832", "170098954869656169468316029188741005312"]], [["1309162585750427210416532391793203871744"]], [["11974722351690688732697002937383687028736", "-35472478737756896992809136316242460672", "7680487468418176456802282831381266432", "-1473321047231233566328561378195931136"], ["-35472478737756896992809136316242460672", "464329119205435567958801250576299458560", "-2154032940095989787950071542341173248", "-83210548771883284527359588411899904"], ["7680487468418176456802282831381266432", "-2154032940095989787950071542341173248", "57777621419336864688099862750590664704", "-1467499325949424283526159796650639360"], ["-1473321047231233566328561378195931136", "-83210548771883284527359588411899904", "-1467499325949424283526159796650639360", "20686736854281664445974625751031349248"]], [["1382000228187248212647723267979269373952", "-3447045420931225217940998189150633984"], ["-3447045420931225217940998189150633984", "171928931052294227390599171980209946624"]], [["1423187942466496883116899096623337963520", "2593973982636648886670866753314095104", "-1039196104486665355498339431845199872"], ["2593973982636648886670866753314095104", "88805559736238193870305801456148545536", "-682148639884650637541656713223995392"], ["-1039196104486665355498339431845199872", "-682148639884650637541656713223995392", "21397196810244819905503762690621833216"]], [["176075670472103958545619292401749196800"]], [["179148873474028807443598138505043116032", "-279121665145650191470233780383383552"], ["-279121665145650191470233780383383552", "22145634758829249615890671409387536384"]], [["22377409354126246536399538530807709696"]], [["522814137069676272785489285076326809600", "0", "-522949418624423101133782792150188032", "-168676041214403464670040583806386176", "-88976262141903798186355456236060672", "-64784380195592687081072493995229184", "-60115081866202442179979043470835712", "-60034007846585076753788989800972288", "-60413410639560664208833804656181248", "-60305359776772371595988943973122048", "-60322916251403153145208360405041152"], ["0", "5651939535559255862104500715777367832148763539838631833409203208192", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-522949418624423101133782792150188032", "0", "882857131343551815996182543737414483968", "-10181027719234804686923942138285654016", "-1441557574420976354345089207044669440", "-183450392498496877224086771639255040", "25654014056863098061846940758310912", "17649054913099902537041751786389504", "-8351197304031536914889710201995264", "2220705137198487192540881256185856", "-440514345168650272890922366664704"], ["-168676041214403464670040583806386176", "0", "-10181027719234804686923942138285654016", "25147748167710438675706494743526506496", "-1007761734718559712838406737475141632", "-156583187005240355133634285907476480", "5451095988677975759761347386015744", "9126273708471443320970836982104064", "-3043526726204228891184752289120256", "620509768178125136798364215541760", "-95748743081242933244572154724352"], ["-88976262141903798186355456236060672", "0", "-1441557574420976354345089207044669440", "-1007761734718559712838406737475141632", "1131483152769734529111016931709681664", "-103813864163335902851569840681910272", "-8138090695934264262633406123212800", "3137480639829394510519656977006592", "-205855087100467865922825739042816", "-92084731896010677204305859051520", "39416453526070907963689152806912"], ["-64784380195592687081072493995229184", "0", "-183450392498496877224086771639255040", "-156583187005240355133634285907476480", "-103813864163335902851569840681910272", "80992558890330348404001237060550656", "-11705945748713803014544004028039168", "-330076508692832974206521007144960", "528668280263258138734934601236480", "-145102521062162272294968624152576", "26371934125729005686410033758208"], ["-60115081866202442179979043470835712", "0", "25654014056863098061846940758310912", "5451095988677975759761347386015744", "-8138090695934264262633406123212800", "-11705945748713803014544004028039168", "8532023972760888852163917049233408", "-1869785955107467381231610830520320", "188724413451196683697464721539072", "16936560119616902008099093610496", "-13319549448304646712944024879104"], ["-60034007846585076753788989800972288", "0", "17649054913099902537041751786389504", "9126273708471443320970836982104064", "3137480639829394510519656977006592", "-330076508692832974206521007144960", "-1869785955107467381231610830520320", "1378964856767974126230302831411200", "-399489851644076862895106960654336", "77454338833247213844672909672448", "-10993365074657563507990353412096"], ["-60413410639560664208833804656181248", "0", "-8351197304031536914889710201995264", "-3043526726204228891184752289120256", "-205855087100467865922825739042816", "528668280263258138734934601236480", "188724413451196683697464721539072", "-399489851644076862895106960654336", "289664967942712139933977721962496", "-95695302470266132557610704961536", "22724130088950867811812667031552"], ["-60305359776772371595988943973122048", "0", "2220705137198487192540881256185856", "620509768178125136798364215541760", "-92084731896010677204305859051520", "-145102521062162272294968624152576", "16936560119616902008099093610496", "77454338833247213844672909672448", "-95695302470266132557610704961536", "80396704111043939759330198290432", "-29128951232597825877245058613248"], ["-60322916251403153145208360405041152", "0", "-440514345168650272890922366664704", "-95748743081242933244572154724352", "39416453526070907963689152806912", "26371934125729005686410033758208", "-13319549448304646712944024879104", "-10993365074657563507990353412096", "22724130088950867811812667031552", "-29128951232597825877245058613248", "42236324809154530110069261991936"]], [["8166454680873197927291317448117512568832", "-34082886240451705206959402766200471552", "-1658787312537548582486803725187809280", "-565377381131523258535884832896974848", "-47899668177317190167395107617112064", "60685663970130804222199227268202496", "-18122950413128767664126008359911424", "3704497452548259662607009104003072"], ["-34082886240451705206959402766200471552", "135471315970225633283116870862599356416", "-2897307459693831402540093339770814464", "-449568955230028923834071529262415872", "-33751228787667277215515070198448128", "32966064519255020920697730765946880", "-8534695489248335039368032759578624", "1552556863955357173459866871660544"], ["-1658787312537548582486803725187809280", "-2897307459693831402540093339770814464", "4871318575875937012925816366100905984", "-332104952790330596076742328457363456", "-37957334270648432079046915722838016", "12130444322453520684303041741979648", "-1438133231984283406488288853229568", "8121868475482815065535344017408"], ["-565377381131523258535884832896974848", "-449568955230028923834071529262415872", "-332104952790330596076742328457363456", "297919299336835620354736490580803584", "-38825569309306506303021881871040512", "-442980367519694534785471059329024", "1252264895830018536914206632968192", "-329198252272098186549650545180672"], ["-47899668177317190167395107617112064", "-33751228787667277215515070198448128", "-37957334270648432079046915722838016", "-38825569309306506303021881871040512", "31549142425364290326613543719272448", "-6742227207893306817210573956055040", "802578660781897512699896520507392", "-19594438582407500643112943878144"], ["60685663970130804222199227268202496", "32966064519255020920697730765946880", "12130444322453520684303041741979648", "-442980367519694534785471059329024", "-6742227207893306817210573956055040", "5192811140303809653702855078445056", "-1427245847336326690830028445319168", "271074773200280948767273787588608"], ["-18122950413128767664126008359911424", "-8534695489248335039368032759578624", "-1438133231984283406488288853229568", "1252264895830018536914206632968192", "802578660781897512699896520507392", "-1427245847336326690830028445319168", "1206302181851536580354880833585152", "-380761814185130087446824911634432"], ["3704497452548259662607009104003072", "1552556863955357173459866871660544", "8121868475482815065535344017408", "-329198252272098186549650545180672", "-19594438582407500643112943878144", "271074773200280948767273787588608", "-380761814185130087446824911634432", "518974411703019187441523480330240"]], [["970566601100580207125913772711674380288", "-7717240863053681230481740746006200320", "-976222228463113556190626938856931328", "-186277323623952981183964637204316160", "78718977509673820666834455768334336", "-15847286122363820832308378512392192"], ["-7717240863053681230481740746006200320", "21917968053398665840010186507553865728", "-891529744999583450154874355977289728", "-143956815713710051177982711218307072", "35390312939211125420159801332072448", "-4448699175283313142850495040192512"], ["-976222228463113556190626938856931328", "-891529744999583450154874355977289728", "1100000591476833635624903153448648704", "-125642558875888749433084116241219584", "1952740475394302973901665105608704", "2116154098744710688530513155588096"], ["-186277323623952981183964637204316160", "-143956815713710051177982711218307072", "-125642558875888749433084116241219584", "112624943652841686501164686124253184", "-21890000699962578196847518245978112", "2630748975495282172923443203276800"], ["78718977509673820666834455768334336", "35390312939211125420159801332072448", "1952740475394302973901665105608704", "-21890000699962578196847518245978112", "19472596448725992851548863559892992", "-4921681263799074849717369100566528"], ["-15847286122363820832308378512392192", "-4448699175283313142850495040192512", "2116154098744710688530513155588096", "2630748975495282172923443203276800", "-4921681263799074849717369100566528", "6544823991227402680817302057779200"]], [["114438329166303570114370889897348169728", "-1889432129614628519039670012138749952", "-368246145020078989277841223957086208", "65526252375173136922992676310089728"], ["-1889432129614628519039670012138749952", "3996377917810641833812394916024680448", "-349945308057426471635970351750447104", "10964689665545767371753462289137664"], ["-368246145020078989277841223957086208", "-349945308057426471635970351750447104", "371739547601265275221807196348088320", "-59905761847157457087819372652658688"], ["65526252375173136922992676310089728", "10964689665545767371753462289137664", "-59905761847157457087819372652658688", "84195448327727290804249581655687168"]], [["13015523652694189618067000873329885184", "-621076451703062322255288409482330112"], ["-621076451703062322255288409482330112", "1081378961045411334566188472506253312"]], [["8239598764472871679698213183392936099840", "-27847459916074029055626397922176794624", "-2884307354424426729876201665068007424", "-285658593905756209872655581957849088", "-66838611516001535685984271955132416", "11231420508425448480799764403716096", "6645002714745845130071673684361216", "-3776558945643491928551102131208192", "1172656086566362523765727695994880"], ["-27847459916074029055626397922176794624", "123797844234560427594824017453240025088", "-1461847655461680223815263741022306304", "-209862501308166817694763063216963584", "-37536716183624909630572843484839936", "890912503347335140103546254393344", "4657968810140601239459903074992128", "-1907552287090562023441947661697024", "500169278143565273826985202679808"], ["-2884307354424426729876201665068007424", "-1461847655461680223815263741022306304", "4100358543882781730790119407475490816", "-155163456777430264858973048561205248", "-27361234520954270252244908847923200", "-1146904850770039418041757893394432", "2377918515553674814986693052989440", "-720607931677950608264798211670016", "144494303826950251491652238573568"], ["-285658593905756209872655581957849088", "-209862501308166817694763063216963584", "-155163456777430264858973048561205248", "218485097012339905768018049232797696", "-20309172571993673026209845396635648", "-2241363412941740652401780554989568", "838446953949221830352144150036480", "-82473298504440597900659678773248", "-13287805889350968135202887434240"], ["-66838611516001535685984271955132416", "-37536716183624909630572843484839936", "-27361234520954270252244908847923200", "-20309172571993673026209845396635648", "18561570246664544906578137763020800", "-2770430445855465169117856435011584", "-97275466906676082084682932420608", "139069399132250760780195196567552", "-38918715012927304203326548082688"], ["11231420508425448480799764403716096", "890912503347335140103546254393344", "-1146904850770039418041757893394432", "-2241363412941740652401780554989568", "-2770430445855465169117856435011584", "2494098518166466199053844996947968", "-595140303615935519208609010417664", "70301596530788229380617172680704", "2344295085272928545173688811520"], ["6645002714745845130071673684361216", "4657968810140601239459903074992128", "2377918515553674814986693052989440", "838446953949221830352144150036480", "-97275466906676082084682932420608", "-595140303615935519208609010417664", "516320644119429081821128394014720", "-160571746849149187028575544410112", "33569906440771879927381204402176"], ["-3776558945643491928551102131208192", "-1907552287090562023441947661697024", "-720607931677950608264798211670016", "-82473298504440597900659678773248", "139069399132250760780195196567552", "70301596530788229380617172680704", "-160571746849149187028575544410112", "146021598838132438553378200485888", "-51774011449539401840357124603904"], ["1172656086566362523765727695994880", "500169278143565273826985202679808", "144494303826950251491652238573568", "-13287805889350968135202887434240", "-38918715012927304203326548082688", "2344295085272928545173688811520", "33569906440771879927381204402176", "-51774011449539401840357124603904", "71335347599604672659638452224000"]], [["1009551704001372276449889117065034334208", "-5333397896799935347092818981724094464", "-473490421734094866568887618385215488", "-101174850718149457245595997770350592", "-6374172701807602438692719904686080", "10848567139772906257388224498368512", "-3481676707957628515529389686915072"], ["-5333397896799935347092818981724094464", "19907778528637041517666643871465996288", "-392190061397507757637894524238823424", "-69870693052897101847573801157525504", "-9566961636498324323132666300858368", "6557271711203559098956531642662912", "-1640681359855975205514112145555456"], ["-473490421734094866568887618385215488", "-392190061397507757637894524238823424", "881523729685764179187398126247870464", "-57527689770956086535118685550411776", "-9166658760673822489501152808271872", "2804537543173990789098566183813120", "-368061839750847081693563693563904"], ["-101174850718149457245595997770350592", "-69870693052897101847573801157525504", "-57527689770956086535118685550411776", "67454380977110124201434507110252544", "-9229360021450228921451371309301760", "-81696116974331400774735374581760", "304104231358389168837667470704640"], ["-6374172701807602438692719904686080", "-9566961636498324323132666300858368", "-9166658760673822489501152808271872", "-9229360021450228921451371309301760", "9620642565188750956127052133040128", "-2214702561300487863697943780392960", "291091518205106286403436322750464"], ["10848567139772906257388224498368512", "6557271711203559098956531642662912", "2804537543173990789098566183813120", "-81696116974331400774735374581760", "-2214702561300487863697943780392960", "2202119581493091842810353280876544", "-651498530727546425338129165582336"], ["-3481676707957628515529389686915072", "-1640681359855975205514112145555456", "-368061839750847081693563693563904", "304104231358389168837667470704640", "291091518205106286403436322750464", "-651498530727546425338129165582336", "899531763488473568835280606068736"]], [["122043212262362268820570471440444293120", "-949696788786426963624963416038309888", "-126076030218025064339283785342255104", "-29970155808518484011181320007843840", "11949309408368605720622066225381376"], ["-949696788786426963624963416038309888", "3516931075922074179852529718251225088", "-125965396320649799947844451789963264", "-28536001201293631874341921217314816", "6647953975284296762986010356219904"], ["-126076030218025064339283785342255104", "-125965396320649799947844451789963264", "242167426926557015286057507653419008", "-28916687663577360849010161077977088", "573091909236279723088388630249472"], ["-29970155808518484011181320007843840", "-28536001201293631874341921217314816", "-28916687663577360849010161077977088", "36585407760522824623427792513531904", "-7554786199567766409281401262178304"], ["11949309408368605720622066225381376", "6647953975284296762986010356219904", "573091909236279723088388630249472", "-7554786199567766409281401262178304", "11465701417373872520575847606779904"]], [["14537474343318354233152519311489761280", "-191019332981369517913490243966730240", "-53932373547548651752856728738201600"], ["-191019332981369517913490243966730240", "798007664314585841471029271169335296", "-71096882174695429829926530817458176"], ["-53932373547548651752856728738201600", "-71096882174695429829926530817458176", "144037640435267719519663855039938560"]], [["1703742532002795513958404266831904768"]], [["1031237019919670685696032671400682586112", "-2945266366745049132416106260045234176", "-283504274632605013454818686797873152", "-14501549008719080168279265133985792", "-9288885580000742577300195208331264", "-90807046079292282112661654601728", "1399122709643787469508425998663680", "-604472415591034217182288714661888"], ["-2945266366745049132416106260045234176", "17811969456679538260855618536631959552", "-188676096426274673238549762530082816", "-27624946435183904074027106580824064", "-5680172435979081488507884682608640", "-433951635292937373787601913249792", "947739267250710122601383179845632", "-355714716921798352284393872031744"], ["-283504274632605013454818686797873152", "-188676096426274673238549762530082816", "698324035604702352819063220319813632", "-22981261708767814146481468945203200", "-4787609957465455194967354296500224", "-546013053148862573640260362698752", "550889779171610596591570503335936", "-160252239944153909099055961604096"], ["-14501549008719080168279265133985792", "-27624946435183904074027106580824064", "-22981261708767814146481468945203200", "45928205663603828774025122447097856", "-4023705876490268602618267358461952", "-642635494558368785431043803971584", "224373419385942449499825548296192", "-26089150198505230350284977340416"], ["-9288885580000742577300195208331264", "-5680172435979081488507884682608640", "-4787609957465455194967354296500224", "-4023705876490268602618267358461952", "4819385720723834579623379227115520", "-744819804865975385816699120910336", "-31453917826765784627296566509568", "41230078227128486333870747156480"], ["-90807046079292282112661654601728", "-433951635292937373787601913249792", "-546013053148862573640260362698752", "-642635494558368785431043803971584", "-744819804865975385816699120910336", "872540805010430813188781871464448", "-228137336359844805434171059077120", "31249060790876595317742061486080"], ["1399122709643787469508425998663680", "947739267250710122601383179845632", "550889779171610596591570503335936", "224373419385942449499825548296192", "-31453917826765784627296566509568", "-228137336359844805434171059077120", "252831939241059713021643539349504", "-85347627435303965106005891612672"], ["-604472415591034217182288714661888", "-355714716921798352284393872031744", "-160252239944153909099055961604096", "-26089150198505230350284977340416", "41230078227128486333870747156480", "31249060790876595317742061486080", "-85347627435303965106005891612672", "123110126384647648325349104680960"]], [["126637535251996378184142437510966935552", "-605298063694526509563367478792290304", "-40100357654204052409516141270007808", "-9991667747737698689413885353525248", "-2592006221449673951133976959647744", "1822621556429854812019082215292928"], ["-605298063694526509563367478792290304", "3030436241893064209415765249566441472", "-50868842582190650115686463115886592", "-9349604204189701349031403600216064", "-2435252467303039242755533766131712", "1267708744346660268071918256521216"], ["-40100357654204052409516141270007808", "-50868842582190650115686463115886592", "172588298731098516659537581380206592", "-9726450885200998258172831868125184", "-2375827153108161623135619473473536", "672100774721204020769118419419136"], ["-9991667747737698689413885353525248", "-9349604204189701349031403600216064", "-9726450885200998258172831868125184", "17921770588329296313291070035197952", "-2578362514822367987817620418068480", "-12512021260039827885398431891456"], ["-2592006221449673951133976959647744", "-2435252467303039242755533766131712", "-2375827153108161623135619473473536", "-2578362514822367987817620418068480", "3791431112737858805481122840969216", "-942692070569804041892929850048512"], ["1822621556429854812019082215292928", "1267708744346660268071918256521216", "672100774721204020769118419419136", "-12512021260039827885398431891456", "-942692070569804041892929850048512", "1551044815150583248324392608858112"]], [["15344371026522727745990648629517352960", "-100954162987767844314858679833722880", "-11289401716244104157238434256125952", "-5326145560764780237019842514780160"], ["-100954162987767844314858679833722880", "602380699754441055767140386092351488", "-16773908126969693276654463604490240", "-6072514651980541513698630527090688"], ["-11289401716244104157238434256125952", "-16773908126969693276654463604490240", "65630314602038955567971332163371008", "-8125575470893298560943214299185152"], ["-5326145560764780237019842514780160", "-6072514651980541513698630527090688", "-8125575470893298560943214299185152", "19019758636249681713743362546204672"]], [["1841021147975255439311666125234765824", "-17171363392722097345955292604530688"], ["-17171363392722097345955292604530688", "215105435599659873432960199399833600"]], [["129260240760173317020494746936621924352", "-329454177731383677682886810475167744", "-33651162604122998700460546610692096", "-910696745750563476921298339233792", "-1135030720923493549556335097413632", "-182045493710536585802429683990528", "250290004816484625963145549053952"], ["-329454177731383677682886810475167744", "2616867617550977834112364282596294656", "-24268684558552909852770853856477184", "-3069802718976583242270736075718656", "-797608459295465750469090966765568", "-208567090322357104501781728067584", "196096517428775517427122198020096"], ["-33651162604122998700460546610692096", "-24268684558552909852770853856477184", "125027666102208208575489379527557120", "-3350600578303055237419254245490688", "-781673303106142592561340250849280", "-201986653395944851663645487136768", "134141533294911800638563894165504"], ["-910696745750563476921298339233792", "-3069802718976583242270736075718656", "-3350600578303055237419254245490688", "10591882213255254593771373787611136", "-811694971305036725539646402985984", "-208077314594807453630389249114112", "67216814064384606980741925961728"], ["-1135030720923493549556335097413632", "-797608459295465750469090966765568", "-781673303106142592561340250849280", "-811694971305036725539646402985984", "1487541087580289597696453168332800", "-242833718163205407326234029850624", "-9967438203693955112655229288448"], ["-182045493710536585802429683990528", "-208567090322357104501781728067584", "-201986653395944851663645487136768", "-208077314594807453630389249114112", "-242833718163205407326234029850624", "405648519512628171646994529386496", "-116586630475664343124076065193984"], ["250290004816484625963145549053952", "196096517428775517427122198020096", "134141533294911800638563894165504", "67216814064384606980741925961728", "-9967438203693955112655229288448", "-116586630475664343124076065193984", "208452088288267685611990285287424"]], [["15903462482494627329226274333140189184", "-69820765215646984427928320569507840", "-3894905797001452571812836134617088", "-924717392903069747347589496307712", "-550441401297726102515756897927168"], ["-69820765215646984427928320569507840", "478785432895540841428084844463652864", "-6530619835191913923962610489753600", "-1108822488273323405052286364286976", "-597191322703217167947909673517056"], ["-3894905797001452571812836134617088", "-6530619835191913923962610489753600", "37416891417883502736463944185020416", "-1623540426466000405836122904592384", "-684496320441160305445348638195712"], ["-924717392903069747347589496307712", "-1108822488273323405052286364286976", "-1623540426466000405836122904592384", "6101837949366449544419143141294080", "-930131132728497440099151445491712"], ["-550441401297726102515756897927168", "-597191322703217167947909673517056", "-684496320441160305445348638195712", "-930131132728497440099151445491712", "2493704657162350097046885537677312"]], [["1930679794054796635601833513388605440", "-11207606429975033644958131108708352", "-744995235500027673667407167094784"], ["-11207606429975033644958131108708352", "115392734603471792065151123941490688", "-2052890449473802183315416093294592"], ["-744995235500027673667407167094784", "-2052890449473802183315416093294592", "27145134825591362752264685028900864"]], [["232272188153492338470307103131041792"]], [["16199008256795917417514861313034027008", "-36885921010441991437904765083713536", "-4118505995305354431436218183974912", "29156373631102125593714399117312", "-119263052110854154779278937423872", "-53909593108532025252454558859264"], ["-36885921010441991437904765083713536", "395212208721275869471272058419675136", "-3268919884714605516909006513242112", "-341473876209402132615007540609024", "-91343989688716550538507006771200", "-62070559189494473999428943347712"], ["-4118505995305354431436218183974912", "-3268919884714605516909006513242112", "23858457656198804423107557225136128", "-502445967122726124840076057772032", "-114411384513600444546716297854976", "-66889839815156435768229851299840"], ["29156373631102125593714399117312", "-341473876209402132615007540609024", "-502445967122726124840076057772032", "2787917195918745899483241738403840", "-165166549572242424757810341347328", "-77193718968017440167517317234688"], ["-119263052110854154779278937423872", "-91343989688716550538507006771200", "-114411384513600444546716297854976", "-165166549572242424757810341347328", "607573375500580008254764235096064", "-106617139893718001000653801914368"], ["-53909593108532025252454558859264", "-62070559189494473999428943347712", "-66889839815156435768229851299840", "-77193718968017440167517317234688", "-106617139893718001000653801914368", "325041127644993401925755650179072"]], [["1996673738687415179427459935592513536", "-8246323166892063317334438115803136", "-370316433589481620690278641827840", "-46774827166321719941009808293888"], ["-8246323166892063317334438115803136", "80542428561185628954648386522316800", "-918842687320329220988368056221696", "-87214434290265381835653177671680"], ["-370316433589481620690278641827840", "-918842687320329220988368056221696", "9645404982438269006925253589336064", "-245709388035783240094237205725184"], ["-46774827166321719941009808293888", "-87214434290265381835653177671680", "-245709388035783240094237205725184", "3423842293859811032539430805045248"]], [["242739399197834613248815889351966720", "-1308023812173352332485924797546496"], ["-1308023812173352332485924797546496", "29197931017716311148521654149185536"]], [["2029476182913295247007746114499641344", "-4099609725539363059448438937616384", "-518453321731482948434337338490880", "18506279363527339725737844277248", "-8160728697044087855648782417920"], ["-4099609725539363059448438937616384", "62135447970354964849999655682965504", "-473754899160402987852408278745088", "-38494080667928188906709083750400", "-4832696141595356068927655378944"], ["-518453321731482948434337338490880", "-473754899160402987852408278745088", "5035725757949074479506007974215680", "-84058390442543107840790811901952", "-10301175249775033415766290464768"], ["18506279363527339725737844277248", "-38494080667928188906709083750400", "-84058390442543107840790811901952", "907084796227918190714156696469504", "-29424875169014227574640751935488"], ["-8160728697044087855648782417920", "-4832696141595356068927655378944", "-10301175249775033415766290464768", "-29424875169014227574640751935488", "431658503021877254462702855651328"]], [["250615890492519760358085154423439360", "-984516352086641038115438510211072", "-40456261427705667512243478069248"], ["-984516352086641038115438510211072", "15212550178957139587390015971262464", "-158449720884004978679910160662528"], ["-40456261427705667512243478069248", "-158449720884004978679910160662528", "3669540474258357996517420716523520"]], [["30505994376255136727877456882565120"]], [["254196666084845577588361052223963136", "-447609637945019294863783521943552", "-67121041985786057344939966070784", "3335093825047970075555552821248"], ["-447609637945019294863783521943552", "10416241456099046246304389925961728", "-75341606385991741062806862036992", "-5472009244769632548508277932032"], ["-67121041985786057344939966070784", "-75341606385991741062806862036992", "1270526734480027989544496820912128", "-19122468651903749073408249298944"], ["3335093825047970075555552821248", "-5472009244769632548508277932032", "-19122468651903749073408249298944", "461083225043365850954031916122112"]], [["31450082680359106870323312448241664", "-118013995965600852609030873415680"], ["-118013995965600852609030873415680", "3827996976444694389128172692045824"]], [["31830571544954879852364793630425088", "-47564965035420532778543328788480", "-8805982733232023387998510907392"], ["-47564965035420532778543328788480", "1964198431205183891090194640666624", "-13650810938914509720572267593728"], ["-8805982733232023387998510907392", "-13650810938914509720572267593728", "480206062820226325153975705272320"]], [["3946010607791029543590520846024704"]], [["3984766265450442493340154914144256", "-4844509702133274327200085049344"], ["-4844509702133274327200085049344", "493856839048419020209348564484096"]], [["498701372211554905966088569225216"]], [["62729766293454342361514674145812052168633384603683080525550977024", "54240200247492716475760555310294178588686080340742666955670945792", "-1589947762650450941259023265374211001853023319879630838478929920", "2866015569437486595306231695730859006532370376198557977125322752", "-1065470012405506734109956646369452737861992976073221297202528256", "193391202939311228025534837668620028238536770422795242068508672", "-33702902894225340554251465286846632655966200870896531482345472", "-30543915134290155608829074645919287209175158910982033506304", "5169957555246344835494953077668042081440904141684731629535232", "3088892422268710775344303082957379502899637398963434542858240", "2059867746804063793016938553902883122418657631233952503037952"], ["54240200247492716475760555310294178588686080340742666955670945792", "63144528913469012799140090067557632582412308187146532525952729088", "-1900204963209769909207291454692636518204437456415762455294115840", "3424882035528510874359231815087840319383788108728911626435035136", "-1270517939293150295161123004678306994856877281889655153166909440", "229506691485363171300153819843368084900669363551933305282625536", "-39171388126001122425888568432852054150037998161942626609135616", "-792007268499834723790166256207317296060000524350122985783296", "7394645400162193162532252209667661516212986279726438085033984", "5845692666912462118608333029857210098825091831883251358629888", "6277372330609926172463564925921494429274738785804392224260096"], ["-1589947762650450941259023265374211001853023319879630838478929920", "-1900204963209769909207291454692636518204437456415762455294115840", "57293638377555400439885568198718751142556748186690597557370880", "-103263751134374407966919927817050370023771739220465254158827520", "38301477841324969449100230782933440810752357741840513271595008", "-6916365944941289449542100449872227504892764013859181061734400", "1178637640594407448651540930626906647830195029074507257085952", "25536956563961448597031820239030901677198574921582968307712", "-225624614208796846688205491628775532542928136417489767628800", "-180979284915068970622339761011243234435816769343820941754368", "-197638872819866296672822633068773441286682321419956985528320"], ["2866015569437486595306231695730859006532370376198557977125322752", "3424882035528510874359231815087840319383788108728911626435035136", "-103263751134374407966919927817050370023771739220465254158827520", "186118441664850276014677993967994733236094338276829325523156992", "-69033093708193740031386936601814388932356711156264384593920000", "12465807990267189000716574952222780308941480758809424614653952", "-2124348230507274577555275843388000293963222042056595150471168", "-46013750889576128665513540687464555561617883324046955773952", "406635762033641889045936272046087622172665695105311471304704", "326152629770913017202968566007894875709331997257912996069376", "356150538638425402495000543852578208220820158070837695479808"], ["-1065470012405506734109956646369452737861992976073221297202528256", "-1270517939293150295161123004678306994856877281889655153166909440", "38301477841324969449100230782933440810752357741840513271595008", "-69033093708193740031386936601814388932356711156264384593920000", "25605348167692540665858194687693778792140435142490300639870976", "-4623873987377088355667717470911618911295417640211995768651776", "788070704254994229889948962280816770227177245587918343372800", "16978059271299006547459963080166989676703496948057261473792", "-150681943094642188550998946214187227013797659232309035925504", "-120719651443343309775128140085226954795965155095193034162176", "-131650719523376206690081498832341645611784532923258725466112"], ["193391202939311228025534837668620028238536770422795242068508672", "229506691485363171300153819843368084900669363551933305282625536", "-6916365944941289449542100449872227504892764013859181061734400", "12465807990267189000716574952222780308941480758809424614653952", "-4623873987377088355667717470911618911295417640211995768651776", "835042904840887687834314729810901716512781552088881997807616", "-142360463223846163122237551336437942974956166909289994125312", "-3029700799726540121790073135123539468975901437027351003136", "27151522694430750714065843722492579941712171986552044388352", "21696134619336449928686949323005609435330727286481675616256", "23590541255068108226335903778600607914488080072789312143360"], ["-33702902894225340554251465286846632655966200870896531482345472", "-39171388126001122425888568432852054150037998161942626609135616", "1178637640594407448651540930626906647830195029074507257085952", "-2124348230507274577555275843388000293963222042056595150471168", "788070704254994229889948962280816770227177245587918343372800", "-142360463223846163122237551336437942974956166909289994125312", "24299961161359138019567008471023067674464802376885672607744", "489092345612511699656540395977343404316926260606385782784", "-4583182904946308802546228069781037604521652550477862141952", "-3619727512076012925828510742162360510987370119053269008384", "-3882723694880059676288712851665842762590049976851980353536"], ["-30543915134290155608829074645919287209175158910982033506304", "-792007268499834723790166256207317296060000524350122985783296", "25536956563961448597031820239030901677198574921582968307712", "-46013750889576128665513540687464555561617883324046955773952", "16978059271299006547459963080166989676703496948057261473792", "-3029700799726540121790073135123539468975901437027351003136", "489092345612511699656540395977343404316926260606385782784", "36096155277616822991931273462228972618518524573941497856", "-140337739330717475914602769013576229046463346464205570048", "-151128683158086807298590471831682460534731753339563802624", "-212904887768649071890124403081009255936273452598021849088"], ["5169957555246344835494953077668042081440904141684731629535232", "7394645400162193162532252209667661516212986279726438085033984", "-225624614208796846688205491628775532542928136417489767628800", "406635762033641889045936272046087622172665695105311471304704", "-150681943094642188550998946214187227013797659232309035925504", "27151522694430750714065843722492579941712171986552044388352", "-4583182904946308802546228069781037604521652550477862141952", "-140337739330717475914602769013576229046463346464205570048", "952524473765942622655781197122789731214486754563639476224", "826099610490285108158256128573833519365572695096089903104", "979172862443069162473881482933846167117927836657551147008"], ["3088892422268710775344303082957379502899637398963434542858240", "5845692666912462118608333029857210098825091831883251358629888", "-180979284915068970622339761011243234435816769343820941754368", "326152629770913017202968566007894875709331997257912996069376", "-120719651443343309775128140085226954795965155095193034162176", "21696134619336449928686949323005609435330727286481675616256", "-3619727512076012925828510742162360510987370119053269008384", "-151128683158086807298590471831682460534731753339563802624", "826099610490285108158256128573833519365572695096089903104", "772576092192888409071223806568580916288780617195561418752", "980161753964576765749008188400868247544663142723324215296"], ["2059867746804063793016938553902883122418657631233952503037952", "6277372330609926172463564925921494429274738785804392224260096", "-197638872819866296672822633068773441286682321419956985528320", "356150538638425402495000543852578208220820158070837695479808", "-131650719523376206690081498832341645611784532923258725466112", "23590541255068108226335903778600607914488080072789312143360", "-3882723694880059676288712851665842762590049976851980353536", "-212904887768649071890124403081009255936273452598021849088", "979172862443069162473881482933846167117927836657551147008", "980161753964576765749008188400868247544663142723324215296", "1312119809830101390318946106171278452641553526307663380480"]], [["3667246989451128695563161070514655527792925411074476259409920", "-5775080801510450383478446262682932066557920405786510491648", "-19970838678411327775900122546214003060709755951893369061376", "16621044820274455396523003370171637649229265225649955536896", "-21121221374494095189243468894670587381649123061487976316928", "16851959729923075157733767276442229036615515521458420842496", "-18255582224495502383372515798694005892163553026131386957824", "-117957238004179529526668616734435268160073908839148234473472"], ["-5775080801510450383478446262682932066557920405786510491648", "9094440150857213813926813930948788887523917090852438016", "31449533498428842109679248582840904164506583193050152960", "-26174369252663312379886323257610967970663192027058929664", "33261124875188483762991974584261747562030058371647799296", "-26538007770966071963131609270534567693494924753919541248", "28748394293687479541233890650950175146645976285450338304", "185755849703238049867820486659920001003586799382212640768"], ["-19970838678411327775900122546214003060709755951893369061376", "31449533498428842109679248582840904164506583193050152960", "108755804740280896490753052254232035649272164415789072384", "-90513730252465416571422591339098978006025129651691585536", "115020478842677074270267403448374956020300485788719644672", "-91771230612353289434718652166304253019607344010720444416", "99414980402080612531356495228572413660879518455845355520", "642363325379677783472814799318421748566158557589933129728"], ["16621044820274455396523003370171637649229265225649955536896", "-26174369252663312379886323257610967970663192027058929664", "-90513730252465416571422591339098978006025129651691585536", "75331476639624861793657793038484639928464457013651308544", "-95727603876756424568960822403132928719801661161042083840", "76378051106515015281263743702580873734037998602897326080", "-82739682177490539666688379085114972346287267268412833792", "-534616987997496517597555745856116231763543180155650310144"], ["-21121221374494095189243468894670587381649123061487976316928", "33261124875188483762991974584261747562030058371647799296", "115020478842677074270267403448374956020300485788719644672", "-95727603876756424568960822403132928719801661161042083840", "121646017743995542568763000548758333620488710080824344576", "-97057540185761279557687394634264498594724765807388131328", "105141593842185707383544669745382995517977439929936904192", "679365459642260989415916953919236055680736289417634775040"], ["16851959729923075157733767276442229036615515521458420842496", "-26538007770966071963131609270534567693494924753919541248", "-91771230612353289434718652166304253019607344010720444416", "76378051106515015281263743702580873734037998602897326080", "-97057540185761279557687394634264498594724765807388131328", "77439165552755185443152351283526269098733578129093165056", "-83889178279628796057217477880909409405410762159902687232", "-542044381089504355379622116570239637988088017229306658816"], ["-18255582224495502383372515798694005892163553026131386957824", "28748394293687479541233890650950175146645976285450338304", "99414980402080612531356495228572413660879518455845355520", "-82739682177490539666688379085114972346287267268412833792", "105141593842185707383544669745382995517977439929936904192", "-83889178279628796057217477880909409405410762159902687232", "90876421281129912406345542390643614911028889294565539840", "587191989946108861071258334799759842600868853731374923776"], ["-117957238004179529526668616734435268160073908839148234473472", "185755849703238049867820486659920001003586799382212640768", "642363325379677783472814799318421748566158557589933129728", "-534616987997496517597555745856116231763543180155650310144", "679365459642260989415916953919236055680736289417634775040", "-542044381089504355379622116570239637988088017229306658816", "587191989946108861071258334799759842600868853731374923776", "3794102234618544021468535297729500501900100845219965042688"]], [["76992210427114286479773970123049664512", "-960361611856653925973734502608928768", "-220399682740766264371145450115301376", "-123615951747714509570668219584217088", "108568700297291910065679630981922816", "-72019559742982939172268265118367744"], ["-960361611856653925973734502608928768", "1859305706874755048117488097307918336", "-343321675709359604706858222869282816", "33943829966396894512142021520523264", "3909206919175349804858861235994624", "-5152849507491033430930983131021312"], ["-220399682740766264371145450115301376", "-343321675709359604706858222869282816", "102772420917384856475761941296447488", "-22754317244915349685152033045217280", "4945545893612501949556857977700352", "-1428004929802167261104275315490816"], ["-123615951747714509570668219584217088", "33943829966396894512142021520523264", "-22754317244915349685152033045217280", "11623124752624569908700564139540480", "-5351501887908394731403673755189248", "2961292009850169898780557800636416"], ["108568700297291910065679630981922816", "3909206919175349804858861235994624", "4945545893612501949556857977700352", "-5351501887908394731403673755189248", "4377104182662803696361384150302720", "-3916605272111104730505089260716032"], ["-72019559742982939172268265118367744", "-5152849507491033430930983131021312", "-1428004929802167261104275315490816", "2961292009850169898780557800636416", "-3916605272111104730505089260716032", "9204492324095268611825085701947392"]], [["12614899240311995615769047041830813696", "-903380872853926823374686594139160576", "-31786294447652382221014671254618112", "50036369755156329480434942878941184"], ["-903380872853926823374686594139160576", "264415320236943621992175188324646912", "-63301964714378800792317331496763392", "17470893991816761921132542499487744"], ["-31786294447652382221014671254618112", "-63301964714378800792317331496763392", "34132433306625687414846430461820928", "-15550672597652165100109834301210624"], ["50036369755156329480434942878941184", "17470893991816761921132542499487744", "-15550672597652165100109834301210624", "15670655669849577822542860187074560"]], [["869024143130431106764697012103282688", "-146354946016386641927999102381981696"], ["-146354946016386641927999102381981696", "63681225392142677527385305595772928"]], [["190647298243275081734983612676307794903826229517583750336086016", "6142888040835859622237429462534720927445580562729229789167616", "-1296400733926216738848455482632846943864636699092239230435328", "106389039522159972578879956894784488010271626589970758631424", "203316663589448558584509247770327342820355581373120507805696", "-261385864547638772445485459316878811567743932781406934007808", "338830867427846214367330208159901321515712250189706610868224", "760657578900649661243137568371790179290198333680957370925056", "668732362144636935402244485126456889187804998940458053795840"], ["6142888040835859622237429462534720927445580562729229789167616", "197931330944393793823475632727867522728213618442205967417344", "-41771609867789452072170859716041503321238122587698440962048", "3427984369979095822873093991189611327609049510738581782528", "6551110415803266660968059048616246589412821011914211459072", "-8422170763334541644846582466470871320109837792496601530368", "10917543036631921945545636520415173030531564437179528642560", "24509313206408280359028521349721038724993147936848006348800", "21547370814016293922356705821028832792488712321229232537600"], ["-1296400733926216738848455482632846943864636699092239230435328", "-41771609867789452072170859716041503321238122587698440962048", "8815518910631701293022139829120398924026622982966852190208", "-723444969790431193383258582250923067924564232495150661632", "-1382552358861389587662683552043602057367397388468453638144", "1777422653034898715770280085276810326219476855399152353280", "-2304048309406404160918695316650847693162340725608232779776", "-5172467969071393653709745128451022420711178874763417223168", "-4547376926256024825946761589692439705383048161757570793472"], ["106389039522159972578879956894784488010271626589970758631424", "3427984369979095822873093991189611327609049510738581782528", "-723444969790431193383258582250923067924564232495150661632", "59369463059500615991728519215458403144912648955544731648", "113459066860364222987343829008518902553414898903406346240", "-145864071141504458957347241370503161877877940551277346816", "189081570409196371277471770374509596441426756316241592320", "424478237930373167149640867001842988057322664199874150400", "373180183309850711048756467920766985809198692377716326400"], ["203316663589448558584509247770327342820355581373120507805696", "6551110415803266660968059048616246589412821011914211459072", "-1382552358861389587662683552043602057367397388468453638144", "113459066860364222987343829008518902553414898903406346240", "216827964907198193521455468456939763553245001973086814208", "-278756123894580567359645012297204999585663946883657105408", "361347693470282292319197545253097618579768866978308030464", "811206675894045142634642991437426302429316061885204791296", "713172617489922701062826116366667590244704357861289885696"], ["-261385864547638772445485459316878811567743932781406934007808", "-8422170763334541644846582466470871320109837792496601530368", "1777422653034898715770280085276810326219476855399152353280", "-145864071141504458957347241370503161877877940551277346816", "-278756123894580567359645012297204999585663946883657105408", "358371562644091040290008478899742007820451316176527556608", "-464552081430705695740560288763137022958965576645342134272", "-1042895130000476936389476962698585404759024184674842836992", "-916861598568845218537454585356728747128355634557692674048"], ["338830867427846214367330208159901321515712250189706610868224", "10917543036631921945545636520415173030531564437179528642560", "-2304048309406404160918695316650847693162340725608232779776", "189081570409196371277471770374509596441426756316241592320", "361347693470282292319197545253097618579768866978308030464", "-464552081430705695740560288763137022958965576645342134272", "602192413843747672723532454075158416747280876112059564032", "1351890478644975238283373076143262269786081822871174250496", "1188514961556936659941853479957330066307212109649834672128"], ["760657578900649661243137568371790179290198333680957370925056", "24509313206408280359028521349721038724993147936848006348800", "-5172467969071393653709745128451022420711178874763417223168", "424478237930373167149640867001842988057322664199874150400", "811206675894045142634642991437426302429316061885204791296", "-1042895130000476936389476962698585404759024184674842836992", "1351890478644975238283373076143262269786081822871174250496", "3034923430179833019035042117905577531123946583813269749760", "2668153937709395834828666449741199630770938161658159169536"], ["668732362144636935402244485126456889187804998940458053795840", "21547370814016293922356705821028832792488712321229232537600", "-4547376926256024825946761589692439705383048161757570793472", "373180183309850711048756467920766985809198692377716326400", "713172617489922701062826116366667590244704357861289885696", "-916861598568845218537454585356728747128355634557692674048", "1188514961556936659941853479957330066307212109649834672128", "2668153937709395834828666449741199630770938161658159169536", "2345708417062870914758444992145135176264335856216295079936"]], [["81501128167643313758456208054092884334602494177575943798784", "-14388222018224055874489474357756412569048626427479743004672", "-3513623844637602438181605670711985112558913253642600448000", "3379859866412575352320329122916696482261402169265031741440", "-2147495782636633767665501359895970454823307997478534512640", "2186284330648973207451630790053339901471391352028802318336", "27603893171662163060122157585328018931852698836059140653056"], ["-14388222018224055874489474357756412569048626427479743004672", "2540098983904577525868107778366918489459865984038602801152", "620295707578223736565690487862826443485885116245780463616", "-596680993769799772123764580477441800115700785678003470336", "379119244094620490716661148932746094814391876832808927232", "-385966980477092473759214706513353839260932996110632353792", "-4873195653246118688327650429523602058165136979103575965696"], ["-3513623844637602438181605670711985112558913253642600448000", "620295707578223736565690487862826443485885116245780463616", "151477075215594657149278357045138157571152639475331366912", "-145710329232909806469035786174301227351495129355777998848", "92581447125616538120631441823626363792948189208286068736", "-94253673881971231761800630656250174226057859590439043072", "-1190041161801819809868771090419782490590869726264968609792"], ["3379859866412575352320329122916696482261402169265031741440", "-596680993769799772123764580477441800115700785678003470336", "-145710329232909806469035786174301227351495129355777998848", "140163123792458690472517363347262293654366839919502950400", "-89056863042362239801944566434909914590692884876990873600", "90665427974539107201114759498531215894990436807800258560", "1144736186911838958050915770715227046453066742857897869312"], ["-2147495782636633767665501359895970454823307997478534512640", "379119244094620490716661148932746094814391876832808927232", "92581447125616538120631441823626363792948189208286068736", "-89056863042362239801944566434909914590692884876990873600", "56584960725402939956848102194086507174934735872868745216", "-57607010912239098227049620823549124284326443925769289728", "-727342620933572114508791480144174516213479969866997825536"], ["2186284330648973207451630790053339901471391352028802318336", "-385966980477092473759214706513353839260932996110632353792", "-94253673881971231761800630656250174226057859590439043072", "90665427974539107201114759498531215894990436807800258560", "-57607010912239098227049620823549124284326443925769289728", "58647521597607384577216344432316345014257255087429648384", "740480045650124567814296915946303907890555084986466172928"], ["27603893171662163060122157585328018931852698836059140653056", "-4873195653246118688327650429523602058165136979103575965696", "-1190041161801819809868771090419782490590869726264968609792", "1144736186911838958050915770715227046453066742857897869312", "-727342620933572114508791480144174516213479969866997825536", "740480045650124567814296915946303907890555084986466172928", "9349256082261790550721827007421317972584602812409112952832"]], [["23360533487950003452696169611712790528", "86830859541446955046267112111734784", "3619178673397744038646128450732032", "-132410672380185373258514222167359488", "107235821940052461879472088290426880"], ["86830859541446955046267112111734784", "1207521964098219139399516325238800384", "-210365312361990128983887488957284352", "12643641704313442281643276677152768", "2985002575802890029558093479673856"], ["3619178673397744038646128450732032", "-210365312361990128983887488957284352", "68694002524276180093047036620832768", "-18978578941314476330740418755952640", "7525262527808523589342919349239808"], ["-132410672380185373258514222167359488", "12643641704313442281643276677152768", "-18978578941314476330740418755952640", "16153121518948725994148988398338048", "-12840646414485479586592636941631488"], ["107235821940052461879472088290426880", "2985002575802890029558093479673856", "7525262527808523589342919349239808", "-12840646414485479586592636941631488", "26629706055327806181357875825213440"]], [["7115908075447863498082553453839646720", "-311495057994341158885207167629000704", "-116475444183991410963235544844206080"], ["-311495057994341158885207167629000704", "195512381624372794392455589920768000", "-67112503302827567171796253584392192"], ["-116475444183991410963235544844206080", "-67112503302827567171796253584392192", "67201757633636145026810979981197312"]], [["585594380212380511516853041000087552"]], [["126359371276388186677455110362677279059079630205355435229184", "11474444120096844691087268203276481455076607258817082687488", "11021423372790009777706133742798230333899486010077853253632", "3188816145030266807659069253990703748729002773278799953920", "352704194849924730599852774527849496590490586879172280320", "-1644706385309489023518211178480704257799373684384701874176", "-23177227171839102709385255325632561610674344109210645561344", "-14081780270606382152478906736122236172887019887701998436352"], ["11474444120096844691087268203276481455076607258817082687488", "5485692866921787683072296685533928824963866830472466137088", "1535686236617602958676670552752053473487310879226475839488", "12701659862551383308676737738394471254624402596620664832", "-311921566727238444470844635664947299027635963612557737984", "55491875721164467341886616458244099355081282287290023936", "58137915335039891945717975160467017173718204476968402944", "-4226330960672026891056781414472900453064355061888106627072"], ["11021423372790009777706133742798230333899486010077853253632", "1535686236617602958676670552752053473487310879226475839488", "1025695482390089196300615156870742942264953369353013690368", "244813327929800425127670396746708465108526612364044271616", "-10634441456558536702212271209686354857603690527987859456", "-118800600103279845737510903579096067907925897727413583872", "-1761263996391190680923374370753987274355903151941949063168", "-1583029297131989370668410928222918831865100907461530877952"], ["3188816145030266807659069253990703748729002773278799953920", "12701659862551383308676737738394471254624402596620664832", "244813327929800425127670396746708465108526612364044271616", "97723676667858879379961734903381624152082808797002727424", "30330857156904125323021441795879367931880650409020227584", "-54268893439430999873656767662605141980804888332022579200", "-719657929752261729763622042188443431810406020593301323776", "-171717730172685251190439078795105453643614816247421599744"], ["352704194849924730599852774527849496590490586879172280320", "-311921566727238444470844635664947299027635963612557737984", "-10634441456558536702212271209686354857603690527987859456", "30330857156904125323021441795879367931880650409020227584", "27606677681042950072264124389903066106982051431342669824", "-20446062571564203965418777413709461314422046238493900800", "-232098926947122209599930834533367425949554873647721611264", "188841397836588905988364538014329691128060494688638992384"], ["-1644706385309489023518211178480704257799373684384701874176", "55491875721164467341886616458244099355081282287290023936", "-118800600103279845737510903579096067907925897727413583872", "-54268893439430999873656767662605141980804888332022579200", "-20446062571564203965418777413709461314422046238493900800", "30850478049836428707529168294771546020944994783882903552", "401377528536771348521414754677206918196253330717171253248", "47413265838262350665368170417345550701634981159019479040"], ["-23177227171839102709385255325632561610674344109210645561344", "58137915335039891945717975160467017173718204476968402944", "-1761263996391190680923374370753987274355903151941949063168", "-719657929752261729763622042188443431810406020593301323776", "-232098926947122209599930834533367425949554873647721611264", "401377528536771348521414754677206918196253330717171253248", "5303908974189680341116104670631660672471719333939839500288", "1148292837175504019660933731098695085498562258677585149952"], ["-14081780270606382152478906736122236172887019887701998436352", "-4226330960672026891056781414472900453064355061888106627072", "-1583029297131989370668410928222918831865100907461530877952", "-171717730172685251190439078795105453643614816247421599744", "188841397836588905988364538014329691128060494688638992384", "47413265838262350665368170417345550701634981159019479040", "1148292837175504019660933731098695085498562258677585149952", "3524491948392877242170115444553082463457623439967088803840"]], [["62704698537623082447471200988513173504", "712348948476141649856689911629873152", "-178140064972271876782023523134603264", "224630950692268966809996316211412992", "-232808244764869558749752687551578112", "-119257747204122290711163342457667584"], ["712348948476141649856689911629873152", "1651161137803435599772660500363476992", "150229966664062323114222574762983424", "-61897874168282322566370543758475264", "-9810669251789025725799642295173120", "-55351314736374879045481134500610048"], ["-178140064972271876782023523134603264", "150229966664062323114222574762983424", "102018839411677069683398960390078464", "-30883379710747362543834075949432832", "4060165033169009251527702469410816", "-15440429416412645828339618591801344"], ["224630950692268966809996316211412992", "-61897874168282322566370543758475264", "-30883379710747362543834075949432832", "17456510158678400909591143010795520", "-6881307400792381686122464772358144", "-449199436920803071054259987415040"], ["-232808244764869558749752687551578112", "-9810669251789025725799642295173120", "4060165033169009251527702469410816", "-6881307400792381686122464772358144", "8705029125926441845570008023826432", "3752528348715732740627498671276032"], ["-119257747204122290711163342457667584", "-55351314736374879045481134500610048", "-15440429416412645828339618591801344", "-449199436920803071054259987415040", "3752528348715732740627498671276032", "87389994350917137117433737936633856"]], [["14635041506106307317840604429035765760", "978239000179814127778451658733780992", "126944537858433458291119895804379136", "-225623018093325701529351504265216000"], ["978239000179814127778451658733780992", "1307392954200400812096512514460745728", "-163940475569271901622632058231717888", "4927086831869174208210111219892224"], ["126944537858433458291119895804379136", "-163940475569271901622632058231717888", "76885761939005100670995124885389312", "-34879951903162529998185522660376576"], ["-225623018093325701529351504265216000", "4927086831869174208210111219892224", "-34879951903162529998185522660376576", "65226332659464923373889578193649664"]], [["7630506414091936888534526854025969664", "576587397461352385060243065404391424"], ["576587397461352385060243065404391424", "483039650319466089363718502839484416"]], [["74311090259426753222888120079523425493788801649027338731520", "35182662493112137875150601645516930748746272150843113340928", "-1436703355546021572775846534675378001400200758658326331392", "-493969870116465246733103128105538175081934875770335789056", "570095051612585541219996436384378306331560508941985120256", "-7008086544008478411994412773695031745021432411821852065792", "9776999049871541013153220530500971134067818815660926959616"], ["35182662493112137875150601645516930748746272150843113340928", "16657267923036772280450216564887341270287391913988669308928", "-680208688695496647447545495315640469813582367624387362816", "-233870545586153557883963081269246841755986717524046643200", "269912091450367962507502042635009001582063875728366108672", "-3317985817992935795080242563492355898457022602112357367808", "4628930305910465237603980767834475296373421620723384844288"], ["-1436703355546021572775846534675378001400200758658326331392", "-680208688695496647447545495315640469813582367624387362816", "27776695573045424694411009344363480835348789888777453568", "9550232239324874978098018128940096667467732571639513088", "-11022008569280575845234293603296354338029171586531065856", "135491774088951076879304121123727585983044584503211196416", "-189024912608368257478766284800564214322242568313878085632"], ["-493969870116465246733103128105538175081934875770335789056", "-233870545586153557883963081269246841755986717524046643200", "9550232239324874978098018128940096667467732571639513088", "3283577615817903704065272909834291914170503810791768064", "-3789606337573344205539070217634004819599053633708097536", "46585019649468410328316600745758754422574005922941632512", "-64990877323068157721762862978690363365136033802971250688"], ["570095051612585541219996436384378306331560508941985120256", "269912091450367962507502042635009001582063875728366108672", "-11022008569280575845234293603296354338029171586531065856", "-3789606337573344205539070217634004819599053633708097536", "4373618617874167829230070139566784152830979609714491392", "-53764188441645935837058126907527004782380044851074826240", "75006553644873319571742566615603703106683113505896267776"], ["-7008086544008478411994412773695031745021432411821852065792", "-3317985817992935795080242563492355898457022602112357367808", "135491774088951076879304121123727585983044584503211196416", "46585019649468410328316600745758754422574005922941632512", "-53764188441645935837058126907527004782380044851074826240", "660914499260524857393527071459569685106060972504326864896", "-922043469460422143134397047222244308137556713631631015936"], ["9776999049871541013153220530500971134067818815660926959616", "4628930305910465237603980767834475296373421620723384844288", "-189024912608368257478766284800564214322242568313878085632", "-64990877323068157721762862978690363365136033802971250688", "75006553644873319571742566615603703106683113505896267776", "-922043469460422143134397047222244308137556713631631015936", "1286345148314695294661069865921507588060924962132495171584"]], [["108748940593809307318093533709997178880", "8511132239517611332815534982225199104", "1170067164689445690814153438649122816", "916203145970633925440687750074335232", "1106770570244488811739203633663705088"], ["8511132239517611332815534982225199104", "2301040896049750140267533076585775104", "562932743486567131678178940681191424", "-3579134321236532642854185744728064", "425626383917105253112965542449250304"], ["1170067164689445690814153438649122816", "562932743486567131678178940681191424", "280875935558956662817066335273484288", "-42941558237951217710976345325961216", "175402539502618750827692680238071808"], ["916203145970633925440687750074335232", "-3579134321236532642854185744728064", "-42941558237951217710976345325961216", "41023493959452455131410562134573056", "-21979931246238165551998555444477952"], ["1106770570244488811739203633663705088", "425626383917105253112965542449250304", "175402539502618750827692680238071808", "-21979931246238165551998555444477952", "288871706256283118526418246552256512"]], [["39257388190695561066143208147012459553807815505969479373815808", "30614358495019117278305435874637149733282461290002746208944128", "3961078444131901163414573071887328845138900928160566372990976"], ["30614358495019117278305435874637149733282461290002746208944128", "23874205321781576823260463436750212527396171081490359082024960", "3088994991885067422561532412011182683995901958729546288070656"], ["3961078444131901163414573071887328845138900928160566372990976", "3088994991885067422561532412011182683995901958729546288070656", "399673619761722753497998450957094564982995739828042306945024"]], [["20736202435546645335419535951881013462928499417475069398482944"]], [["683690476327416926383331057832908816384", "53506116011753956668679582291366772736", "552588936502301658499785553174593536", "-511116883707663856869544793120702464", "859080820751459454145425438930894848", "212569495189272142087981786172751872"], ["53506116011753956668679582291366772736", "9542250844806274548244671234995912704", "234339417168942079837261576835956736", "19837526096376638803183088804298752", "73526859073195053423415102674042880", "32685221161570870012556215169581056"], ["552588936502301658499785553174593536", "234339417168942079837261576835956736", "98561021118617596005525214466146304", "11804180278420967906900016206184448", "-8428289090030736698887039101173760", "4915842461369923070143777428471808"], ["-511116883707663856869544793120702464", "19837526096376638803183088804298752", "11804180278420967906900016206184448", "16747324549982528233877780356399104", "-4507428827847896359044400319299584", "1079180157035336808628423195885568"], ["859080820751459454145425438930894848", "73526859073195053423415102674042880", "-8428289090030736698887039101173760", "-4507428827847896359044400319299584", "20669986273021698035829780401618944", "-5594841739238426399342958481506304"], ["212569495189272142087981786172751872", "32685221161570870012556215169581056", "4915842461369923070143777428471808", "1079180157035336808628423195885568", "-5594841739238426399342958481506304", "12213890537580238298510919217446912"]], [["2551018630087398381983104599311979060716328066622247561192275968", "253656882859383483851578382171715212120064565561351699727122432", "12627305813042134388074073882942101144966073645852518604865536", "22254349721347779523205795812385512444852645110611612121694208"], ["253656882859383483851578382171715212120064565561351699727122432", "25222008754884958207920565874598893522031590491484279699144704", "1255578063472905846075406159630112523025004484044814536409088", "2212829382663610527302818811079299423658480750597762554265600"], ["12627305813042134388074073882942101144966073645852518604865536", "1255578063472905846075406159630112523025004484044814536409088", "62503993587308662919839002094311101357817924916815450865664", "110156968783963713796803017010814395993120752447429768380416"], ["22254349721347779523205795812385512444852645110611612121694208", "2212829382663610527302818811079299423658480750597762554265600", "110156968783963713796803017010814395993120752447429768380416", "194140519272916648534925771381491718101966127014671659565056"]], [["181924623594101822866028237600893576930220342573800230196609024", "-13531594132568060438019703375975476064696378107190143912771584"], ["-13531594132568060438019703375975476064696378107190143912771584", "1006482993622017723292371882109473534886268576523993676251136"]], [["6111409752186334521806661472309343012629110885837516988309569536", "-80352899437798143842549366595569292564197720953941989049499648", "-34893317841193618251005014592043021016699087533514899282984960", "-6310599662357719187947064310896163145932670997506178131427328", "-4110759432390570582859357537474027267621207365729413389877248"], ["-80352899437798143842549366595569292564197720953941989049499648", "8820898574765452679413578855744239835896085181714145694711808", "1165953956353048919097370022813832753130918956312302303838208", "-73614169654971932485066957237113216551898164993449988718592", "-80001322696631004562662067519843589500640267329989676892160"], ["-34893317841193618251005014592043021016699087533514899282984960", "1165953956353048919097370022813832753130918956312302303838208", "263633639546282039321085795784762434994574995548941162905600", "21768886662922710152074533680584614277267471169290302914560", "11261411099489496627726696470993534715012712010607904161792"], ["-6310599662357719187947064310896163145932670997506178131427328", "-73614169654971932485066957237113216551898164993449988718592", "21768886662922710152074533680584614277267471169290302914560", "9674172484615441674942942021272264920917183460909145653248", "6948138555175782107012247168982615414751979633911684661248"], ["-4110759432390570582859357537474027267621207365729413389877248", "-80001322696631004562662067519843589500640267329989676892160", "11261411099489496627726696470993534715012712010607904161792", "6948138555175782107012247168982615414751979633911684661248", "5079363180796508910594842550807892965544438635965920051200"]], [["796735292546834576086166064326750853386301913707461377869742080", "-1450806339213607962792692254673912299735033490840929091715072", "5707392808322641437411765492925906424759735507312991688196096"], ["-1450806339213607962792692254673912299735033490840929091715072", "2641829794151689992453342057854341697516296558755083976704", "-10392813954842977750163040652090380250654590824013782581248"], ["5707392808322641437411765492925906424759735507312991688196096", "-10392813954842977750163040652090380250654590824013782581248", "40884761818905100422453541324439750593582159478312870608896"]], [["2872076519240511570474920894850400256"]], [["334330246982791435561333888524153818311482423801893437090824192", "-24352468667279117426394084707876917628870883918679726666809344", "500561939897845842668466823295991410043034907700001865990144", "569079231647878692634719815764121360724080651832759790075904"], ["-24352468667279117426394084707876917628870883918679726666809344", "1773823145057336387350399649498091937204737849892502698459136", "-36460712326821509937600393655293164324364192216055015276544", "-41451481829634041654924811292208086976906893744491638816768"], ["500561939897845842668466823295991410043034907700001865990144", "-36460712326821509937600393655293164324364192216055015276544", "749445370066057806037040898268995438259307079040334036992", "852030011403365365446385795876392070173257621440670203904"], ["569079231647878692634719815764121360724080651832759790075904", "-41451481829634041654924811292208086976906893744491638816768", "852030011403365365446385795876392070173257621440670203904", "968656514974575919385292203384016706285218454680528486400"]], [["3008537385712879386630860555809718272", "-106806845325848916498898294105178112"], ["-106806845325848916498898294105178112", "301869924510358952828887777799045120"]], [["4993095291421780048410557027912253440", "263096305273790631382904350152065024", "-3922388445854084691538729167224832"], ["263096305273790631382904350152065024", "220147231691216002175144691199115264", "-4446791493537003366915558504136704"], ["-3922388445854084691538729167224832", "-4446791493537003366915558504136704", "33728188368114221962877557809348608"]], [["278019941171718226200564758250258432"]], [["361028837709275367959316106122887168", "7248515335116238509832139089903616"], ["7248515335116238509832139089903616", "41550296121991191693029190353813504"]], [["44360416691547350083924699849424896"]]], "claim": {"K_lower_bound": 8685, "sdp_bound_num": "62729766293454342361514723074972748495422744540657050508960202752", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 250-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.1913094910303506, "theta": 1.0, "seconds_model": 0.01076650619506836, "seconds_solve": 142.32454681396484, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/cert_q9_n9_R4.json <==
{"problem": {"q": 9, "n": 9, "R": 4, "lambda": [1, 1, 1, 1, 1, 0, 0, 0, 0, 0], "beta": 1}, "den": "95780971304118053647396689196894323976171195136475136", "dual_lin": ["18190177325975743580158160506703912632320", "10089921663632953272255397618180423680", "33601901973546893931790431395140117463040", "10069133685197472712986473212674048000", "109804769427294082887205077403393106903040", "10063119826569129823256581838135623680", "673277707404191606398716367794166447472640", "10061454662203455458140908504251105280", "10561784874480110351133465747396365553500160", "10061173165934724822145567096307712000", "139363167531592536148258292903049111483187200", "10061155407375376263607269676359352320", "3617122740005176242697127760149596738682880", "10061209926099963886650214280834580480", "6653820421841552013160914838621456705781760", "10061184381516738242740339396376002560", "5215155260071323352614425349443784686960640", "10061192775137060859865464418609397760", "10084327981042014448021436111750430720", "44368092834051654967221832738824655994880", "4952044246514568854207645499974127452160", "10086620547191681578681304979949486080", "131552924193809404240805439022230216376320", "21598545552496870054877136537319353876480", "10066887570504013444851639461986959360", "689190506931863774219063847367990931619840", "97320716131179932250724814838876466053120", "10062344581242694070672205434490716160", "10514967586155177205444319678163813578833920", "673277707404191606398716367794166447472640", "10061313933411903253977235876101488640", "139359646688962843601450768790904848965959680", "10514968783466380928205474440726704533012480", "10061164308009516220549152262041108480", "3617099559644888421358386822389114056212480", "139359436373680514434371158236410033639260160", "10061182666737670075128741978596966400", "6653810194314814914220529014815501613793280", "3617102445912904659395440747916787764428800", "10061197153885722317150612830908579840", "5215147976576905042910845598539454947000320", "6653808415953140866048384252965754377338880", "10061188578365585177530569903644344320", "10066117276164022309217410545761648640", "178955090300042579580214124328778349936640", "4470592612916891509650582323274700554240", "10084896276682490261196367387321958400", "791497441066708082488618507260101079859200", "20497824335038737139041132702092545228800", "10066245296804729976899683351107993600", "10528427609104375249811970859962618725007360", "96998134770745161044674732186908229632000", "10062207287425265873605247103129354240", "139359436373680514434371158236410033639260160", "673277707404191606398716367794166447472640", "10061305032623020792124681305813155840", "3617100274883780684528351613468829915545600", "10514973630475498370449845638352219993538560", "10061191567371810032070624564278722560", "6653801547842471239129539044975234210856960", "139359928229577329719775330500651949595033600", "10061169894446057253173804536367677440", "5215165282502334539429848492686046302044160", "3617110245391823285995682938846865333944320", "10061201350657197999485507345873633280", "10062197670797555694984091742817484800", "1022849246009897492437113379104924169666560", "4387928212807305701220249358518567567360", "10084427403952503331780241752577802240", "10982694809859621591616536820841941680783360", "20406722931072133851845295756725578629120", "10066126502221650093302476759074078720", "139452095382005335659472456330671881799598080", "96997035707533558371862456238982781992960", "10062198396849388735857043516875079680", "3617130802993160439938935926740622256373760", "673278789916956972491824376797869794918400", "10061332292526913370833505554173788160", "6653809772440695158267282994668663765729280", "10514990926989889810874506890510920350433280", "10061178795002825957660351129746145280", "5215143154231197678706818014399446929899520", "139359497203709842045269701881382582951608320", "10061174091294904187964035043636019200", "10061304306184331488975049570239119360", "10592673842650199965104252846051047893893120", "4378189826167587924492315260884887797760", "10084337581421761611022033088371752960", "140088710296178701627318851969251827714621440", "20405051985039346618565482113596286566400", "10066117999507861514153602589204152320", "3617533104100871038904894181935102652579840", "96997302583479123219593760714564147609600", "10062225658919676383315275549727784960", "6653983134146282133109946775193694911856640", "673279578091394170392936893283740889907200", "10061319519693701781691216165821480960", "5215147511866336204045423828654630486671360", "10514985651291762985849952621643887353528320", "10061182991851672892450581637014487040", "10061163581648198169854856518770360320", "139359436373680514434371158236410033639260160", "4378176453087580816833754895683367731200", "10084328710730296354295179524062576640", "3617099559644888421358386822389114056212480", "20405036433501783018702434712269944258560", "10066145289509171297988127843543941120", "6654818660383718549731647710069172794818560", "96997207195306757246126643755401724559360", "10062212885003267259798282269129441280", "5215208077413042583327124776381277609656320", "673278790890512633467101098382824036106240", "10061323716774662473847454649999687680", "10061154681091429465368309925391892480", "3617099559644888421358386822389114056212480", "4378176453087580816833754895683367731200", "10084356095820875405737639319143710720", "6659257301843608104529209310678624669532160", "20405087707433261049943104853193313484800", "10066132492071901428048992902745948160", "5215556223513555771550168146911137691074560", "96997133752701582423688959190416154951680", "10062217083476910496150568614766837760", "10061181940376352024434446235326218240", "6673036240209117108094763848617849645957120", "4378184757466662911935061019427162030080", "10084343220548125565730496121237667840", "5217306929716461172667525506724896136232960", "20405069544535460979936767783890751324160", "10066136697508957385381518555679293440", "10061169168084739202479508793096929280", "5227184172424815423122625341590614394798080", "4378184920359765041261960399201406812160", "10084347435811330584890692796688629760", "10061173364933586137269739300365271040", "10068401568850921885888950438734069760", "10062967365278226544398372331648450560", "10061451190632729039670269848007475200", "10061173208566284925035698855419576320", "10061155407452747516062605668662640640", "10061209926254706391560886265441157120", "10061184381516738242740339396376002560", "10061192775137060859865464418609397760", "38423503980727558465304372738294714204160", "4867984552896691340343883958074610810880", "10086975328504911627009188162646835200", "125371816685846533464406375285364097024000", "21425119779848559677727016294075512913920", "10066925550736532477549549277067345920", "712695416724300593706202366319406266449920", "97776074399820915505881580731244530892800", "10062339736022751560166359425666252800", "10656620585000002223090567752075251705446400", "673851238008897186729408542265770508288000", "10061313805439851692851504606462607360", "139359436373680514434371158236410033639260160", "10514967586155177205444319678163813578833920", "10061164308009516220549152262041108480", "3617099559644888421358386822389114056212480", "139359436373680514434371158236410033639260160", "10061182666737670075128741978596966400", "6653822600010084168513366598025745656709120", "3617106112323523892287574236854460077834240", "10061197153808351064695276838605291520", "5215153168873763577720027384962074615480320", "6653816869012426560717732201261779197624320", "10061188578288213925075233911341056000", "109510880171956925341751988997637611192320", "4400875578980989315241378682958082211840", "10085256683582115084548914949809766400", "676900518225573743324899451410329643253760", "20408346766138014203375003952928543211520", "10066266970581566532805199294355210240", "10664476552538745591813975205952757663006720", "97009536486739034583393180913091047587840", "10062207164714459479442363310114078720", "139359436373680514434371158236410033639260160", "673277707404191606398716367794166447472640", "10061305032623020792124681305813155840", "3617099559644888421358386822389114056212480", "10514967586155177205444319678163813578833920", "10061191567371810032070624564278722560", "6653800652171263141874955186817332318044160", "139359535058799126300612892843019994472120320", "10061169894446057253173804536367677440", "5215147662442945101554890100460886457057280", "3617101769616238835236544820235241552609280", "10061201350734569251940843338176921600", "673277707404191606398716367794166447472640", "4378176453087580816833754895683367731200", "10084479025974770279498970514241617920", "10514967586155177205444319678163813578833920", "20405036433501783018702434712269944258560", "10066126912598773116404579935715328000", "139359436373680514434371158236410033639260160", "96996990842843515094526869865674833920000", "10062198397313616250589059470694809600", "3617099559644888421358386822389114056212480", "673277707404191606398716367794166447472640", "10061332292759027128199513531083653120", "6653810516237220143378698285573704033239040", "10514992781613423968776661509848749813268480", "10061178795002825957660351129746145280", "5215143683845477249257354556614554136084480", "139359876109625982301019189302403344776560640", "10061174091294904187964035043636019200", "10514967586155177205444319678163813578833920", "4378176453087580816833754895683367731200", "10084337652371200112565138030487142400", "139359436373680514434371158236410033639260160", "20405036433501783018702434712269944258560", "10066118003221681632009730219761991680", "3617099559644888421358386822389114056212480", "96996990842843515094526869865674833920000", "10062225662324011491350059211072471040", "6653854726048822138011476606069099200512000", "673278263385603661696330786268451019161600", "10061319519925815539057224142731345920", "5215146761579440145765497060516561944576000", "10514982600655099319820345535189772591431680", "10061182991851672892450581637014487040", "139496853125661180646277261235949954620456960", "4378176588726195041253818970670482063360", "10084328710033955082197155593332981760", "3617099559644888421358386822389114056212480", "20405036433501783018702434712269944258560", "10066145289509171297988127843543941120", "6653800426306349795610755779107948362465280", "96996990842843515094526869865674833920000", "10062212887324404833458362038228090880", "5215216819942878141312084609270363476459520", "673278936599343226100183762264308800552960", "10061323716697291221392118657696399360", "3622741864434670047332893753854292446412800", "4378184706760638902806065103544128634880", "10084356052028746516017467675482521600", "6656807999357945352144190792080108583649280", "20405064702110168108117657817061062082560", "10066132497720002857288520340885995520", "5215854993467092723005297319455096035082240", "96997237091578513028582635760038214369280", "10062217082393712961775864722520801280", "6701880307285333845976804716476445952573440", "4378197120862966937812490209607779614720", "10084343154937303483605574648049172480", "5217516132549188398664268863478665198960640", "20405072744085575955976410076110158561280", "10066136696657873608372822640343121920", "5217038166046469693874657877917256856371200", "4378177788557488157268684830252759777280", "10084347473645873035549993032996618240", "10062763474851588688974062875595243520", "10061432204423717772315782551783342080", "10061173196264255784637276079196733440", "10061155407452747516062605668662640640", "10061209926254706391560886265441157120", "10061184381516738242740339396376002560", "10061192775059689607410128426306109440", "20907632408756658841889939280607460720640", "10067042627445694095321718759190691840", "97071838491661220893036665603746609233920", "10062347248616622468380540090355548160", "673882627836731362881801048420185580503040", "10061313798476438971871265299166658560", "10514967586155177205444319678163813578833920", "10061164308009516220549152262041108480", "139359436373680514434371158236410033639260160", "10061182666737670075128741978596966400", "3617099625846673367677203890166002456985600", "10061197153885722317150612830908579840", "6653807904511900300369679847003126339993600", "10061188578365585177530569903644344320", "673277707404191606398716367794166447472640", "20405036433501783018702434712269944258560", "10066267776093675845308215163889909760", "10514967586155177205444319678163813578833920", "96996990842843515094526869865674833920000", "10062207299727295014003669879352197120", "139883713707439533777066847271665302912368640", "673289898836085807716068808849064575631360", "10061305029915026956187921575198064640", "3617099559644888421358386822389114056212480", "10514967586155177205444319678163813578833920", "10061191567371810032070624564278722560", "6653800426306349795610755779107948362465280", "139359436373680514434371158236410033639260160", "10061169894446057253173804536367677440", "5215172942438275092907093923106015967969280", "3617113929975481523759648564037016816189440", "10061201350579826747030171353570344960", "11705872115222684616440191412428695750574080", "20409065696428825237930697708929233715200", "10066125932227633254842221460749025280", "139359436373680514434371158236410033639260160", "96996990842843515094526869865674833920000", "10062198397313616250589059470694809600", "3617099559644888421358386822389114056212480", "673277707404191606398716367794166447472640", "10061332292759027128199513531083653120", "6653800426306349795610755779107948362465280", "10514967586155177205444319678163813578833920", "10061178795080197210115687122049433600", "5215143332067365083524032490584421653544960", "139359624518504294765132413710603565809008640", "10061174091294904187964035043636019200", "148832084115901187003319173546214904823808000", "20405226591233022054262918456821782937600", "10066117956953672663718806822395576320", "3617099559644888421358386822389114056212480", "96996990842843515094526869865674833920000", "10062225662324011491350059211072471040", "6653800426306349795610755779107948362465280", "673277707404191606398716367794166447472640", "10061319520080558043967896127337922560", "5215151940895556534237655892473125063884800", "10515003655094342124813152105271843933388800", "10061182991851672892450581637014487040", "3618832252471917350588990269656199216496640", "20405091545879278541008095685538941501440", "10066145276046573370759665182771773440", "6653800426306349795610755779107948362465280", "96996990842843515094526869865674833920000", "10062212887324404833458362038228090880", "5215252918088712889939218683927021066649600", "673279538216176889613894505033323427921920", "10061323716619919968936782665393111040", "6656855708777629999238357636624349407477760", "20405065153393781789365721468420059299840", "10066132497565260352377848356279418880", "5215896072323689021148139022737651542261760", "96997251289265235584701492207287565025280", "10062217082238970456865192737914224640", "5221139637921405003035786404494266628833280", "20405128130275601127578648995147536138240", "10066136683195275681144359979570954240", "10061403275699280984464940313796935680", "10061172798576018164210275640294768640", "10061155406988520001330589714842910720", "10061209926022592634194878288531292160", "10061184381516738242740339396376002560", "10061192775214432112320800410912686080", "96996990842843515094526869865674833920000", "10062348053509761761240868021463941120", "673277707404191606398716367794166447472640", "10061313933411903253977235876101488640", "10514967586155177205444319678163813578833920", "10061164308009516220549152262041108480", "139359436373680514434371158236410033639260160", "10061182666737670075128741978596966400", "3617102541321359434972559463242303400837120", "10061197153885722317150612830908579840", "6653801429717717707462630159334119613399040", "10061188578365585177530569903644344320", "97088105775177324017338817168635110359040", "10062206320129867676994671327418777600", "673277707404191606398716367794166447472640", "10061305032623020792124681305813155840", "10514967586155177205444319678163813578833920", "10061191567371810032070624564278722560", "139359436373680514434371158236410033639260160", "10061169894446057253173804536367677440", "3617099686207124348144360628433165410631680", "10061201350734569251940843338176921600", "141537993817957090645774194396541413752832000", "96998030012099558184169169972561235148800", "10062198386094784644565340586718003200", "3617136987667756062213522582093265108992000", "673279004180332025467309518953215709675520", "10061332292449542118378169561870499840", "6653800426306349795610755779107948362465280", "10514967586155177205444319678163813578833920", "10061178795080197210115687122049433600", "5215143335961587727425139376924238618296320", "139359627268799037020289152188099297164656640", "10061174091294904187964035043636019200", "3617099559644888421358386822389114056212480", "96996990842843515094526869865674833920000", "10062225662324011491350059211072471040", "6653800426306349795610755779107948362465280", "673277707404191606398716367794166447472640", "10061319520080558043967896127337922560", "5215143068558299512882466514923473705369600", "10514967586155177205444319678163813578833920", "10061182991851672892450581637014487040", "6653800426306349795610755779107948362465280", "96996990842843515094526869865674833920000", "10062212887324404833458362038228090880", "5215143068558299512882466514923473705369600", "673277707404191606398716367794166447472640", "10061323717006776231213462626909552640", "5215919411698068135115411152707326952079360", "96997259361664257838037642015866481541120", "10062217082161599204409856745610936320", "10061173137926331433313937882517340160", "10061155403661556145751142045801512960", "10061209922927742535981438596399759360", "10061184381129881980463659434859560960", "10061192775137060859865464418609397760", "673277707404191606398716367794166447472640", "10061313933411903253977235876101488640", "10514967586155177205444319678163813578833920", "10061164308009516220549152262041108480", "139359436373680514434371158236410033639260160", "10061182666737670075128741978596966400", "3617115605789292615869311985604917314191360", "10061197153730979812239940846302003200", "6653806438986111978919788287785341938565120", "10061188578365585177530569903644344320", "673484798067347527325309049257002826465280", "10061304986355011823833757908446740480", "10514967586155177205444319678163813578833920", "10061191567371810032070624564278722560", "139359436373680514434371158236410033639260160", "10061169894446057253173804536367677440", "3617103827712906136971534250828507423703040", "10061201350657197999485507345873633280", "673277707404191606398716367794166447472640", "10061332292759027128199513531083653120", "10514967586155177205444319678163813578833920", "10061178795080197210115687122049433600", "139359436373680514434371158236410033639260160", "10061174091294904187964035043636019200", "6656433068794087412107983176289164942376960", "673304652909868611205571641899764070481920", "10061319514045600352451688727681433600", "5215143068558299512882466514923473705369600", "10514967586155177205444319678163813578833920", "10061182991851672892450581637014487040", "5215143068558299512882466514923473705369600", "673277707404191606398716367794166447472640", "10061323717006776231213462626909552640", "10061155407452747516062605668662640640", "10061209926254706391560886265441157120", "10061184379195600669080259627277352960", "10061192774904947102499456441699532800", "10515749190551997014901880547971211911495680", "10061164307313174948451128331311513600", "139359436373680514434371158236410033639260160", "10061182666737670075128741978596966400", "3617099559644888421358386822389114056212480", "10061197153885722317150612830908579840", "6653920482594312837468657044771760337059840", "10061188578056100167709225934431191040", "10529623516603094161446913684280382817566720", "10061191553986583357297497895809843200", "139359436373680514434371158236410033639260160", "10061169894446057253173804536367677440", "3617152402299054837428281010535417249792000", "10061201350270341737208827384357191680", "10514967586155177205444319678163813578833920", "10061178795080197210115687122049433600", "139359436373680514434371158236410033639260160", "10061174091294904187964035043636019200", "10514967586155177205444319678163813578833920", "10061182991851672892450581637014487040", "10061209926254706391560886265441157120", "10061184369059966597431244635546583040", "10061192773667007063214080564846919680", "148255674921937385301239002261332887454351360", "10061182623177654942774578311845642240", "3617988162838886995433246273523215845294080", "10061197146999680848625709515915919360", "6654959358647842696723451167656109261455360", "10061188575734962594049146165332541440", "140712069758382280410086124055436109388185600", "10061169887482644532193565229071728640", "3617461774922776916963759390954364956835840", "10061201347949204163548747615258542080", "139915929789367031217545557985851659937382400", "10061174088354796594661267336111063040", "10061184337724609353020167752714813440", "10061192767167821856965857211370700800", "3631261243630064567164818712408628102430720", "10061197044714885102671527690968760320", "6657663839158766571573113170887480264622080", "10061188569545262397622266781069475840", "3619983181536839927610183082157194723983360", "10061201328451648544804077554829885440", "10061192730493848193136596859612037120", "6656885619003683589006649317311850007756800", "10061188571324801204094994604045107200", "10105261649081640890231851655343636480", "10070848841141011034525509501027614720", "10063233284470071600053719310857666560", "10061454534231403897015177234612224000", "10061173208566284925035698855419576320", "10061155407452747516062605668662640640", "10061209926177335139105550273137868800", "10061184381516738242740339396376002560", "10089194277764777564400444267288330240", "10067161216685469962457201778297405440", "10062347918496926226679561452225822720", "10061313933411903253977235876101488640", "10061164308009516220549152262041108480", "10061182666737670075128741978596966400", "10061197153885722317150612830908579840", "10085376510916672741970946806136176640", "10066267776093675845308215163889909760", "10062207299727295014003669879352197120", "10061305032623020792124681305813155840", "10061191567371810032070624564278722560", "10061169894446057253173804536367677440", "10084479025974770279498970514241617920", "10066126912598773116404579935715328000", "10062198397313616250589059470694809600", "10061332292604284623288841546477076480", "10061178795080197210115687122049433600", "10084337651597487588011778107454259200", "10066118003221681632009730219761991680", "10062225662324011491350059211072471040", "10061319519771073034146552158124769280", "10084328666938167464575007880401387520", "10066145282623129829463224528551280640", "10062212884693782249976938299916288000", "10084355986108439424071202233080872960", "10066132495785721545905120533303787520", "10084343257454212986925764449906196480", "21062348905913791244120398215251094405120", "10070930374966848467594198706259230720", "99424402564385865516731780173719970775040", "10063216113622756692247619426687385600", "676816734065955030217543046981039444459520", "10061453876034159259471890710538485760", "10514967586155177205444319678163813578833920", "10061173208566284925035698855419576320", "139364061207336046957183297385656461274644480", "10061155407375376263607269676359352320", "3617122997672907847487033406300819239731200", "10061209926099963886650214280834580480", "6653806019708140652233946858531715400335360", "10061184381516738242740339396376002560", "102023663369971769652697505116850434867200", "20618744547168244135861913589439203901440", "10067110542925273107336394685735239680", "699932662452456883987189675289425194516480", "97532088755804147291809805693057362821120", "10062342326489655017270717732062494720", "10514967586155177205444319678163813578833920", "673277707404191606398716367794166447472640", "10061313933411903253977235876101488640", "139359436373680514434371158236410033639260160", "10514967586155177205444319678163813578833920", "10061164308009516220549152262041108480", "3617099559644888421358386822389114056212480", "139359436373680514434371158236410033639260160", "10061182666737670075128741978596966400", "6653829831581533892868854531065849199984640", "3617108249602718286678403689690670898872320", "10061197153808351064695276838605291520", "760421849375252869248363001101007705866240", "20476153711121570809763293217811081461760", "10066250528571449754264146907160903680", "10545324085580498289367216874625454571520000", "96999566648015950036564601624711670005760", "10062207272028386634993384634774978560", "139359436373680514434371158236410033639260160", "673277707404191606398716367794166447472640", "10061305032623020792124681305813155840", "3617099559644888421358386822389114056212480", "10514967586155177205444319678163813578833920", "10061191567371810032070624564278722560", "6653801433611940351363737045673936578150400", "139359878336796816058793902714916997200609280", "10061169894446057253173804536367677440", "10863506795301265822061630471149604390830080", "20406306933780560556649902260731301068800", "10066126603423248304881954691775201280", "139717492779501340735583944773905166882570240", "96997163872079843846312533224937991700480", "10062198395456706191660995655415889920", "3617099559644888421358386822389114056212480", "673277707404191606398716367794166447472640", "10061332292759027128199513531083653120", "6653813264260332522926457746037875492782080", "10514999646641167335940463766153581549322240", "10061178795002825957660351129746145280", "143173513582281735736910225702753145936936960", "20405116021677067747574424282279161364480", "10066117983878868518175732143939911680", "3617684294698872070112351734435547814297600", "96997411276912189188509406001434533560320", "10062225657759107596485235665178460160", "6654043472530000951493746019764352424345600", "673280195812461059206016738937206923591680", "10061319519538959276780544181214904320", "3619526213331654244905754388612163148185600", "20405113608070324913034218686246771752960", "10066145270707956951341481713844879360", "6654554661944168991259906665750892715704320", "96997151114444203149457160788766789468160", "10062212885622237279440970207555747840", "6659859338279761498584219082808529990451200", "20405093361154938067826149474151537049600", "10066132490756590136308281033590046720", "10063190164155766949564496819121029120", "10061448936266546248545462107095695360", "10061173208566284925035698855419576320", "10061155407452747516062605668662640640", "10061209926254706391560886265441157120", "10061184381516738242740339396376002560", "793338096308196045823958921295056338944000", "99158898581853837590495599822765534740480", "10062325294910594529069403993811189760", "10562052885104798065549789230241899274567680", "673469946435174530271618074047347079249920", "10061313890548229393721096140079759360", "139359436373680514434371158236410033639260160", "10514967586155177205444319678163813578833920", "10061164308009516220549152262041108480", "3617099559644888421358386822389114056212480", "139359436373680514434371158236410033639260160", "10061182666737670075128741978596966400", "6653800697603860654054535527448530240143360", "3617099640125489728647929140078664661073920", "10061197153885722317150612830908579840", "10514967586155177205444319678163813578833920", "96996990842843515094526869865674833920000", "10062207299727295014003669879352197120", "139359436373680514434371158236410033639260160", "673277707404191606398716367794166447472640", "10061305032623020792124681305813155840", "3617099559644888421358386822389114056212480", "10514967586155177205444319678163813578833920", "10061191567371810032070624564278722560", "6653800426306349795610755779107948362465280", "139359436373680514434371158236410033639260160", "10061169894446057253173804536367677440", "139359436373680514434371158236410033639260160", "96996990842843515094526869865674833920000", "10062198397313616250589059470694809600", "3617099559644888421358386822389114056212480", "673277707404191606398716367794166447472640", "10061332292759027128199513531083653120", "6653800426306349795610755779107948362465280", "10514967586155177205444319678163813578833920", "10061178795080197210115687122049433600", "3617099559644888421358386822389114056212480", "96996990842843515094526869865674833920000", "10062225662324011491350059211072471040", "6653800426306349795610755779107948362465280", "673277707404191606398716367794166447472640", "10061319520080558043967896127337922560", "6653800426306349795610755779107948362465280", "96996990842843515094526869865674833920000", "10062212887324404833458362038228090880", "10061437431238677392538742600425799680", "10061173180867376546025413610842357760", "10061155407452747516062605668662640640", "10061209926254706391560886265441157120", "10061184381516738242740339396376002560", "673277707404191606398716367794166447472640", "10061313933411903253977235876101488640", "10514967586155177205444319678163813578833920", "10061164308009516220549152262041108480", "139359436373680514434371158236410033639260160", "10061182666737670075128741978596966400", "3617099559644888421358386822389114056212480", "10061197153885722317150612830908579840", "139359436373680514434371158236410033639260160", "673277707404191606398716367794166447472640", "10061305032623020792124681305813155840", "3617099559644888421358386822389114056212480", "10514967586155177205444319678163813578833920", "10061191567371810032070624564278722560", "6653800426306349795610755779107948362465280", "139359436373680514434371158236410033639260160", "10061169894446057253173804536367677440", "3617099559644888421358386822389114056212480", "673277707404191606398716367794166447472640", "10061332292759027128199513531083653120", "6653800426306349795610755779107948362465280", "10514967586155177205444319678163813578833920", "10061178795080197210115687122049433600", "6653800426306349795610755779107948362465280", "673277707404191606398716367794166447472640", "10061319520080558043967896127337922560", "10061172899700245123334417580692602880", "10061155405595837457134541853383720960", "10061209926254706391560886265441157120", "10061184381516738242740339396376002560", "10514967586155177205444319678163813578833920", "10061164308009516220549152262041108480", "139359436373680514434371158236410033639260160", "10061182666737670075128741978596966400", "3617099559644888421358386822389114056212480", "10061197153885722317150612830908579840", "10514967586155177205444319678163813578833920", "10061191567371810032070624564278722560", "139359436373680514434371158236410033639260160", "10061169894446057253173804536367677440", "6653800426306349795610755779107948362465280", "10514967586155177205444319678163813578833920", "10061178795080197210115687122049433600", "10061155388109934402228607592840560640", "10061209921767173749151398711850434560", "10061184380975139475552987450252984320", "139359436373680514434371158236410033639260160", "10061182666737670075128741978596966400", "3617099559644888421358386822389114056212480", "10061197153885722317150612830908579840", "139359436373680514434371158236410033639260160", "10061169894446057253173804536367677440", "10061209907530863297369576128045383680", "10061184379814570688722947565703659520", "3617099559644888421358386822389114056212480", "10061197153885722317150612830908579840", "10061184367744655305690532766390681600", "10071085497055123685457183522831728640", "10063241603427135597779611760417832960", "10061454659495461622204148773636014080", "10061173208566284925035698855419576320", "10061155407452747516062605668662640640", "10061209926177335139105550273137868800", "10067161041749068160942523180562513920", "10062348053509761761240868021463941120", "10061313933411903253977235876101488640", "10061164308009516220549152262041108480", "10061182666737670075128741978596966400", "10066267729825666877017291766523494400", "10062207299727295014003669879352197120", "10061305032623020792124681305813155840", "10061191567371810032070624564278722560", "10066126899213546441631453267246448640", "10062198397313616250589059470694809600", "10061332292372170865922833569567211520", "10066117996258268911029490912466042880", "10062225659461275150502627495850803200", "10066145267148879338396026067893616640", "10063218840804663237930676132994088960", "10061454619339781597884768768229376000", "10061173208566284925035698855419576320", "10061155407452747516062605668662640640", "10061209926254706391560886265441157120", "10062348053509761761240868021463941120", "10061313933411903253977235876101488640", "10061164308009516220549152262041108480", "10061182666737670075128741978596966400", "10062207299727295014003669879352197120", "10061305032623020792124681305813155840", "10061191567371810032070624564278722560", "10062198397313616250589059470694809600", "10061332292759027128199513531083653120", "10062225662324011491350059211072471040", "673277707404191606398716367794166447472640", "10061454662203455458140908504251105280", "10517047422158129241533730476527064690196480", "10061173206709374866107635040140656640", "139359436373680514434371158236410033639260160", "10061155407452747516062605668662640640", "3617132551499127551535927893318439429734400", "10061209926022592634194878288531292160", "10514967586155177205444319678163813578833920", "673277707404191606398716367794166447472640", "10061313933411903253977235876101488640", "139359436373680514434371158236410033639260160", "10514967586155177205444319678163813578833920", "10061164308009516220549152262041108480", "3617099559644888421358386822389114056212480", "139359436373680514434371158236410033639260160", "10061182666737670075128741978596966400", "139359436373680514434371158236410033639260160", "673277707404191606398716367794166447472640", "10061305032623020792124681305813155840", "3617099559644888421358386822389114056212480", "10514967586155177205444319678163813578833920", "10061191567371810032070624564278722560", "3618179498329086895834743955473447801323520", "673315115104084824394950564412397715456000", "10061332284402931863023226362328514560", "10061173208566284925035698855419576320", "10061155407452747516062605668662640640", "10061209926254706391560886265441157120", "140615033195970110292217288077826929752801280", "10522056678707473490159325481799113255157760", "10061164301510331014300928908564889600", "3617099559644888421358386822389114056212480", "139359436373680514434371158236410033639260160", "10061182666737670075128741978596966400", "3617099559644888421358386822389114056212480", "10514967586155177205444319678163813578833920", "10061191567371810032070624564278722560", "10061155407452747516062605668662640640", "10061209926254706391560886265441157120", "139359436373680514434371158236410033639260160", "10061182666737670075128741978596966400", "10061209917898611126384599096686018560", "10063241592285675244211228868744314880", "10061454661971341700774900527341240320", "10061173208566284925035698855419576320", "10061155407452747516062605668662640640", "10062348053509761761240868021463941120", "10061313933411903253977235876101488640", "10061164308009516220549152262041108480", "10062207299727295014003669879352197120", "10061305032623020792124681305813155840", "10062198394373508657286291763169853440", "10061454662203455458140908504251105280", "10061173208566284925035698855419576320", "10061155407452747516062605668662640640", "10061313933411903253977235876101488640", "10061164308009516220549152262041108480", "10061305032623020792124681305813155840", "10061173202067099718787475501943357440", "10061155407452747516062605668662640640", "10061164308009516220549152262041108480", "139359436373680514434371158236410033639260160", "10061155407452747516062605668662640640", "10061454656245869019080037096897904640", "10061173208566284925035698855419576320", "10061313933411903253977235876101488640", "10061173208566284925035698855419576320", "746660801091253960647709535848366080", "585726225923208226209378895134720", "5501410288273961252576379819314380800", "1317635018465964114288646526840340480", "585849877918640648135622304727040", "32899893793987221194077883856007987200", "1769310429337670655657990453649735680", "585664987529627265690418379489280", "229390503195618938493740731267547136000", "2893898840191367237571999110245908480", "585505427864547999956837282611200", "2140647291333173213877552825431280844800", "4969160913442567354232809840736993280", "585405164682164962456165676482560", "106842250402035453777027187646427656355840", "31743756631564680328660119399337820160", "585288692161444489645570389442560", "79055237620385862126478644153621275895398400", "139011482614298017990001236119650304000", "585272034981908869972124211609600", "98763041156732092298327266180770830902886400", "337733753911619600240781476820670218240", "585269135202735035100684830638080", "120615063577199720657402759073713916739584000", "326764757138569255845205108124150661120", "585269203294537351597857256243200", "187927504730788092747326343103863682530017280", "314181180506344107785634504854848143360", "585269287264559096981206920069120", "5507470925793652395813225738880942080", "1317287821315013495360736889373982720", "863763203234159586061499781359861760", "585986782364183053632036573020160", "30140471967410421236335529178641203200", "1778064795910225873239222491755315200", "1101893051698628798965978034979471360", "585782433909307621845912287969280", "179431460049782827294092120367111864320", "2904099656757844784745149677657128960", "1694874981705545884917023119339683840", "585589244616428945526892194693120", "1517817166594838711009808450365549445120", "4973898804602641837632983482069155840", "2863236495857983871354185586457968640", "585455893323405289010636948766720", "88757849421354223026742558359779750707200", "31745678383143327353991100035917414400", "4957929467227543317368647906209300480", "585347000400852527712693041233920", "32135274804058942223699669962502605929185280", "139011839515119337799803292458627891200", "31734359426637441224084859420955115520", "585280365047785140587080376647680", "88052896040803319689818840049750114723430400", "337733894388954581965103174463132794880", "139011457636381845328972168864475381760", "585270585088780177674252299796480", "358561346445917109516536751430284174384168960", "326764169671492990386601323978282762240", "337732917102761298301901384613541969920", "585269169250849802638116181770240", "146808354893177535513549798278689042150195200", "314181327623602603974435725973211054080", "326764599192817122269855084199070924800", "585269245279622011265826926100480", "27944206455286210645933746235071528960", "1786347196295378492160684625043128320", "767159057842784104696614778526760960", "585918342965440756974074485800960", "149692295838790256583033255867973632000", "2913467772337927004192047396426874880", "1070633206784961566172898474894295040", "585707235412505965829013967994880", "1212790982121183298454944059627625512960", "4978001636236383041064459363428597760", "1681343016427186085861679453909811200", "585540055233347615427013634949120", "74185055596846973950575512479811040706560", "31747908970973843885298998362704445440", "2857955504928424402489638243092398080", "585397783894298014181564389785600", "14623734285911837777252295752131610652180480", "139012559610217023388892355078358302720", "4957654218687448449754684988797747200", "585338672268490183927670369157120", "71333695839575433360089575706730503696547840", "337734198006515473358667411296543047680", "31734342205885668482587044501163868160", "585278915118795977809917223895040", "111529297393961228253531849790633428721336320", "326764829256236298211428198026890444800", "139011411440869740588698596286241177600", "585270619135271631733197216153600", "94607146646744318719980495826113052425584640", "314181698617752301028599452340762705920", "337733804645110403991421669971370967040", "585269211232687835349112982077440", "130041987530436460279767440404198195200", "2922061586133997163876994850152775680", "750972653020413313190456565883207680", "585843658080153753629679684157440", "1034462357811189423170424028883645890560", "4981526463762261588216025744901406720", "1064123685707840339394882444334202880", "585658357220389349009757894082560", "63525564809121732550789053221115317452800", "31750188960890651915825334285206814720", "1679059705658851419859217881969459200", "585481985122958824875646789877760", "7240965490796683415877171416686979155230720", "139013906948951861724818844964481925120", "2857846535256466307278078291822510080", "585389455051514662629841989795840", "3191268102929607255895742110439448143462400", "337768345086216509218487635476165427200", "4957660240027799533822949999907962880", "585337221960826258805398886154240", "16391090140375671979574529294827426131476480", "326770386201950744960213646032083353600", "31734389528232693982374008984489164800", "585278949149349444989177144279040", "50108715416283992302106332301517806905589760", "314182625171305864718169744954988953600", "139011623820702311600953989235998720000", "585270661116224220728655961128960", "917346086249835279058754728760778424320", "4984590974425992221916167373859061760", "747269030124145789022340330710630400", "585795061166056808068922820526080", "56177886462232358244188643751465152675840", "31752264625941239554215763968692060160", "1063050290646924211840845280664616960", "585600311682096682307554238791680", "4385247879661112321006583605669832519843840", "139015644936068802081634506060972687360", "1679015969856233487172176617574236160", "585473654628380221987682168340480", "2265771510909431362527933911191640447385600", "337782948422601192165962793643545722880", "2857849011755514897672519935475056640", "585388004472167090789977195806720", "2741992404962671617570476331606631451197440", "326802817052491599690529284684439879680", "4957661501488699565620968512720732160", "585337255996692388277887138529280", "16684616189517537433419755345465079119216640", "314186571561361991330438223279496888320", "31734388447356297181330196507551334400", "585278991135614696277864221245440", "50438265697616750925443227983640453447680", "31754306998683494428716057493336227840", "746671854425750982402905975921049600", "585737030175456813704378591477760", "3210988633321009368421297487860163338567680", "139017256559140921091966825557823324160", "1063030526934197020814971328696156160", "585591978497392497662387843235840", "1370981196743414643186702803041944883691520", "337815817791504899295822721512269414400", "1679017383274273341250084014045265920", "585472203563809494032963052503040", "1498749395538563911773308568914008284856320", "326835129903516364768280373653353267200", "2857850856905143452525264384294912000", "585388038454168727567233748828160", "2715810912667507734726893564209048458362880", "314217005686187887270650291547432550400", "4957661588144502315597279892403650560", "585337297989746041385699306373120", "2831910747010724731420073405334569311272960", "139018062215934475686461000699672002560", "746660998001091459477809947717140480", "585728693779986142565633886781440", "852404769334596564955648636264145234165760", "337866465578404418917703205837456015360", "1063031500728780423673770457882951680", "585590526722695909846148351262720", "872003836325586972690014483900518524518400", "326886365215133732927989956390357565440", "1679018559936280681999854962454036480", "585472237490028176731322119618560", "1609572491997509962316680890275402644193280", "314241993748207625272836889437158768640", "2857850481190341529413685759526830080", "585388080471424508899752762408960", "616579954510138670198069968487954283233280", "337917693914616521966596402471501824000", "746661705251710153704115592075673600", "585727241187582283450000295854080", "551142243306111757609141156554384133324800", "326957720154202999380118325529390612480", "1063032225387930920350674370481356800", "585590560585752940836126138040320", "947952974780121148060101933465361931304960", "314284818869133351705477986322418237440", "1679018300897327461534952731044741120", "585472279535175435103289876152320", "376663061973836770382874921219878195036160", "327047593195606316817599525052670279680", "746662281203313431225242297753927680", "585727274932137430510468344053760", "596621833701009507240272112494402642903040", "314346189743872930378636194887227146240", "1063032069098000960571969917838950400", "585590602663956764588181293629440", "421202227455939339276107606634839314268160", "314415181950505845509910667136556072960", "746662124681269714080529868201656320", "585727317078667994311543436083200", "30047421342751268615930292224057671680", "1102017819651883244323134410084843520", "585900847389355980644328469954560", "162282561035437778965750280353575075840", "1696568440351386904128401804246384640", "585673299700095749470917584486400", "1280215471848048648478638185142477127680", "2864239294138567147224733553126277120", "585506654553991861753593412976640", "72770133122412420163238050516132366909440", "4957990314456354272163746965849374720", "585405320064255383651805584424960", "16563037778432341881573146696415543054827520", "31734388890461459993039424428483543040", "585288695346975830246314121625600", "76495933116286554127115054700175031481139200", "139011490792439402519015622577225728000", "585272034981761296019534535720960", "20891549793767738536701764348111038507447913810236911032260201682042880", "337732598988690433119219621859122216960", "585269135206276809962837051965440", "533561892787042130598821722624933059750789120", "326764072001815082140756103929968721920", "585269203296750960886702394572800", "147876979614444231226047910565998755840", "1698298032919549614354905970864291840", "1070727216879999927081018569974087680", "585791498326488663197259116052480", "1119740235767573056140116906924813844480", "2865157976869361060375201138438307840", "1681536738569083756119208427205427200", "585590849494231404696406846341120", "62450746216403603883923522341961686056960", "4958046133172725649762034250174955520", "2857976192763390920048604265536552960", "585456113658400055121043130941440", "8949176586214652435840403883256176359505920", "31734440620493995368407198445537853440", "4957655284553822274463314958897643520", "585347004222870325832708881121280", "74781308354947870623093780588429306211860480", "139011496584606103830378678385995939840", "31734341555038692828300677245902520320", "585280365053835672643257088081920", "277528203363626205968771200956515444808744960", "337733009986408272165572792765047111680", "139011307805094555511895009731364782080", "585270585091436508820866465792000", "483436723033936410071766400967997749628764160", "326764092750928080602941175856617226240", "337732834931473711889319454821517885440", "585269169250997376590705857658880", "1006138946355350941328533351383328358400", "2865985977397427221529249577707765760", "1064154501130268250613896998006292480", "585709186179746314879284097843200", "54861561324140906094468058821039897968640", "4958100585203293656305353489215651840", "1679066714256383834014744683038638080", "585540331684961167240162907258880", "5255211260147974430721362615675330274263040", "31734519721535541848346281658474823680", "2857846961107839821447379929121423360", "585397788448577765051551989104640", "3255593246406939553950564295685639724072960", "139017174098252736739062276574591057920", "4957660087761174701721717147036549120", "585338672186734214192989926850560", "19801808704746891990113199251126201037619200", "337738359333910920894322508156003942400", "31734378945624896898882989717622620160", "585278915106252191839794773360640", "93528727717980630445695718832408154215546880", "326765013512856541748335764608196280320", "139011444787570063828689935034293944320", "585270619134681335922838512599040", "49284383513855882231528274454780009512960", "4958151292465242824586645249101660160", "1063053104329891002589541382047662080", "585658681830105997317019258060800", "3327803344393783652276327979098565802721280", "31734630713382554116219336448488243200", "1679016174116339969259196298255400960", "585481990415993782409551887728640", "2310869932195795642549625334953937784012800", "139019600951340847895066434891457495040", "2857848941811902678048782893302415360", "585389454950426505105914006077440", "2896863043362189371035619959083483204157440", "337771978346999452588006327170210201600", "4957661022405904362180504170759454720", "585337221949905786313762870394880", "18893486863862601236230223432628502045655040", "326769523381496337557015629397848227840", "31734381390633845739955682493836820480", "585278949152153350088380986163200", "2302248114175679089467352912067738688552960", "31734765522112724700349557990532055040", "1063030665892966430598413505401978880", "585600317637443539063924724858880", "1400479092118874445211639467149472049397760", "139025037769442906207270864911262023680", "1679017339946371966261928324203806720", "585473654461769229513938090065920", "1562461837601995385275061592718233745489920", "337805617072194086085006913270091612160", "2857850634694906400800294489250856960", "585388004403987924693546935255040", "2718965689931191182368036813155687590789120", "326803146915774006478258158654707466240", "4957661578240982001314272877582745600", "585337255995659370609759407308800", "882760042728821927346727783406745157632000", "139033132197685529879139738074732298240", "1063031455079741475025534998942842880", "585591978215821396121286247710720", "887990238162127182100732065125114597867520", "337861098944771289122696762030429306880", "1679018501753098835587188750381219840", "585472203427893883697871559065600", "1589427408261172892583567564222767636152320", "326831063744618347354823873653804892160", "2857850545563223572253231355862712320", "585388038467155235395125227028480", "553173262145296233568688733626293655961600", "337938923115772241996768555070212014080", "1063032217805548179727747124759101440", "585590526505171903728966091407360", "937477126445762780425159191848484297768960", "326877807313204489912505836507905392640", "1679018334321708522240101406065295360", "585472237517476931913001834905600", "594162504890112924138723564313807977185280", "326943676872337208218160214445129728000", "1063032076989868711016241132774359040", "585590560630910570328566959964160", "1038835813229205610022964039573621964800", "1681733423720465455923898647230545920", "585675083194179299507233727447040", "55561073235997404609885868255261375856640", "2857992411015845597757966911621038080", "585506916165421167196345647759360", "4692527162053851494527658612838228987740160", "4957657775289181316639579186355240960", "585405324700586252161652977827840", "3979816339799107058800196498740470218721160180610881348255430391889920", "31734328088185346714794536897053982720", "585288695367636183608868746035200", "47736408799721692210905961185937889386980894671692162378101184297697280", "139011238175686992109277432302377369600", "585272034986188514597224812380160", "50083454596207680727766016679383374747127355003898743942023062130524160", "337732598988690433119219621859122216960", "585269135206276809962837051965440", "51101018419344698600833006577274574602240", "2858005242264352790678930488956026880", "1679070495853718841016704498558566400", "585591149030543212207376026828800", "3205710961147822439664262820401616718397440", "4957660205365478433832425448034795520", "2857847955173691367604209041769758720", "585456119039979384208753761976320", "3351121233048497002508063716557175432151040", "31734628607646547291794969922193326080", "4957659872359607866066314574681866240", "585347004158823230408789545451520", "30921627018965870447608700302686212786749440", "139011863117219899300047744576729907200", "31734360656608241506561129066329538560", "585280365047342418729311348981760", "109001131338809542963284316205322502133514240", "337733645433487208994319475972191027200", "139011415459609964371305372511339806720", "585270585089518047437200679239680", "2605392241614724531203285996412288767098880", "4957661971905914494063801716713717760", "1679016409015462423659268931038740480", "585540337802786945797766546718720", "2338481601122268070303857718170727502315520", "31734758744236267108005960237868646400", "2857848899721941342346003080313569280", "585397788367264517174640574464000", "3287652564130276879762586383508520786984960", "139017116212021757249975602961794990080", "4957660013484772344599164535879761920", "585338672187767231861117658071040", "17460818772512124914446139875411405748305920", "337739131644236266006191352526709719040", "31734385764198633282733319421815685120", "585278915103891008598359959142400", "1433927811366290242077806602014727581204480", "31735030417760271024365062789540085760", "1679017293214135483238988973017661440", "585481990279930598121870718402560", "1706487226899451170640833465327354170572800", "139022563017901423769047943420785459200", "2857850193369282395563794391294279680", "585389454897890177983989389721600", "2586746716576468177768513907251115804590080", "337776700021841353705080537973040087040", "4957662039992616654759474943607439360", "585337221935738686865153985085440", "901232796685258964273380520248459961303040", "139032683362175647570362219184080814080", "1679018455020862352564249399195074560", "585473654326296341036615624294400", "1514385550990511655630668747000794620887040", "337807935650171972437350714542307409920", "2857850800578871665040661987501015040", "585388004397051948921832168488960", "928428811863611963482992536761699978444800", "337855499974319472490979742548062371840", "1679018363413299445446434512101703680", "585472203444717314293094610370560", "2252869374620717144391245345432856994775040", "2857849032800495565523909841969479680", "585506922183486953803328386498560", "1529923039172367984459700880868447879168000", "4957668603550704945822374016162201600", "585405324549618098662414543749120", "28745027009595473771483189737891981909032960", "31734363122739542267940547741341450240", "585288695355830267401694674944000", "41290018186669173085466803964704553844080640", "139011706186810711696071947647702794240", "585272034977924373252202962616320", "1291275417881951279719718774522411954995200", "4957671572130919152153726708728463360", "2857851732128751227286009319092387840", "585456118881484959127441857576960", "3667183632812300220275494489553753824296960", "31734602706691332838607514488788746240", "4957659239772247791239241502996561920", "585347004167677667564170098769920", "11642656192063165946259681470935550121738240", "139012897964839644644835712349912432640", "31734414586537597944497172242780651520", "585280365028895674655601862901760", "1741628889345295383505912881501329990615040", "31734906331911978225250014560224542720", "2857850096809959331304475996790456320", "585397788316941799341561096437760", "2325970782610815881719580060014326778429440", "139019546654594383566382452205116456960", "4957663104621050440182729036854722560", "585338672144675637704932298588160", "1488719103389933274649064102008547023257600", "139024219757466160777538086834211389440", "2857850893424374611443852751446999040", "585389454868522961418643887882240", "1914889683940898816786947682855468515983360", "4957665373765142450276711307694571520", "585405324594628154202265689784320", "6325835778972844249371412398297741420134400", "31734487288125482591140996058437386240", "585288695313624116961047370792960", "2180986370891291858563123053360930965422080", "31734789843611191530308066544608870400", "4957663807770992754276227089138974720", "585347004103925720045430114877440", "1063030175049740853946878333340876800", "585589511778409755772533953003520", "7863592883034343172851870482070241280", "2134841496409936766368644718940651520", "585631795903532750551862004940800", "46382443036328188343725885256871444480", "3045492858156773645363139885850951680", "585499531305988866972586593484800", "367241340117918886054144356933886279680", "5025495276406148725846334846376345600", "585404391603027813611131557642240", "6879693750927468236519031176783147827200", "31881389061107026822919990417597399040", "585288645574413692421147808235520", "574108024137808857558427820442674874286080", "139044905715019237507776256039075184640", "585272034389547024277165194608640", "442194794635797664228398415936879354529710080", "337732856937018478973705705761265418240", "585269135205391366247298996633600", "165157269718967541905606688140178734375239680", "326764518388989051752881482375364608000", "585269203295275221360805635686400", "3531588309274669143576968763429816125714595840", "314180683202928436123365319438384496640", "585269287266329984412283030732800", "8475620931077531294681068180529479680", "2093794789854271128152547321352028160", "1215477972716076511380671096244142080", "585753334427457596590246810091520", "45797538908178083550036991290051133440", "3048048897947738223418311010922004480", "1742913480757592379682393311884083200", "585583668164367297575943127695360", "302143181925363563408275845931566366720", "5040356153604490845552905454480261120", "2885134682751041311952957044823162880", "585454984723860850109261422264320", "4198041457095876126547129081404504145920", "31976045150318716766278567504191160320", "4963514171271490962137382577546199040", "585346922644284482165056992706560", "412716333220726233599383201789152193413120", "139058075758081993145723642882115502080", "31736768372071800340118263149436600320", "585280364228454555809199842918400", "199050160466490612575658392027326607964241920", "337733172027652911959222897280087490560", "139011335257420752947024446838003466240", "585270585090846213010507762237440", "232062420018189157448662709746128223092080640", "326764331997309096710977208184817582080", "337733090509378696269676742527816826880", "585269169250259506827757478215680", "201543803725164799773046116433835780053401600", "314181145020173911650692306936266752000", "326764401669580333973850925349826723840", "585269245280212307076185629655040", "45455207328285250959910090166690119680", "3049577473502836764488587881008332800", "1088485856849403523838542498360197120", "585701980125047042979342644674560", "252457058883154188116244883870077419520", "5056959110781656956893794010723778560", "1690256711453527508102453869160693760", "585538979855166692639688024391680", "2933103831976235666447536652343280926720", "32081428851112854319499666819068723200", "2860632641251971915298458967631462400", "585397671678326595229070288486400", "285323867361558825506216424641152879165440", "139078998169919698628287890166414049280", "4957738680860448812380010888885698560", "585338671091145190167236129587200", "70108788962770228155027741647219369548185600", "337734225943882052436298184152496209920", "31734342452545221310198187964047032320", "585278915118648403857327548006400", "51120441626090375782483793415151475873251565233479876551413161630105600", "326763871885016540289434147082196746240", "139011238175686992109277432302377369600", "585270619138370684737580409815040", "442831717483030448247004444305592576848691200", "314180878157826499164491213779972915200", "337732856566023323450369622666997923840", "585269211235491740448316823961600", "214157156073881161721510754136400855040", "5075139990898737622600850474344120320", "1068333151175428011444310640689152000", "585657087184786262810451372933120", "2208632386861483494080092953763349790720", "32196943953461646571012373944782028800", "1680292695485404703339282930702745600", "585481835314736592992065195868160", "205634416326604232063555671250850325463040", "139105274946398918305864273748400537600", "2857885125561310950300287418331299840", "585389453432333254815918139637760", "20561160557996828552520633895686182409338880", "337738146592986714673014039126799810560", "4957653733414953049887341262573404160", "585337222051436665695459881779200", "3055553586362957132297669510655580462645248000", "326763906829433226732113726893153320960", "31734328417786882174525864109062225920", "585278949170157372304321444577280", "94105391786544845599612622041278954665410560", "314181704180822723819712634939496202240", "139011443521544259902027092975587164160", "585270661119470847685628830679040", "1745758593036324761058265076304728555520", "32321873710276244179026685209492848640", "1063677871467995159032527004788326400", "585600121351690382777460059013120", "157263948453932281101648056740442988871680", "139134223899859145614123043398751354880", "1679033253046606960126137326119157760", "585473652526927137110697514106880", "9239723470659109591726930769886426987233280", "337744944323294543318104096775507804160", "2857846291382278568059030551857725440", "585388004586241756141796657725440", "3091177484077252655931122324632908532285440", "326798417269913563655104012790204989440", "4957660488853747430183501247283200000", "585337256010711913773906347950080", "14373069900944503758823896738421069389496320", "314187523071477262003364849273190481920", "31734398154663115237605134847317114880", "585278991132368069320891351695360", "136446959436839158287472545008526745927680", "139153006315467325692177364515154821120", "1063038456868603673111494477322649600", "585591976091051626735132803072000", "5349086865814162337209277870771650544271360", "337753924219253509342113957676434063360", "1679015854108839813989532131854909440", "585472203749752674295954672189440", "2117752419752561801866708375546798433894400", "326814298509131023926683400165245583360", "2857849263676312892246510874981826560", "585388038520872154137767250493440", "2597863029536029955581220822311706925465600", "314218656264060821241092679911583252480", "4957661999140595358342071007471206400", "585337297983990657234701946716160", "4029521546262223344672425372873902742568960", "337760908272612992101225264342672343040", "1063030455443159752084514440457748480", "585590527039979907913951511838720", "1287207324038333954262564214239909893898240", "326846843553992401303684151033022382080", "1679017517281282593892022683340636160", "585472237616794202005853707960320", "1392972131628367120514322838763026797035520", "314251533736210540523201753688299274240", "2857851270377116573840807253067694080", "585388080438367943519665363353600", "740158373441531098856387975200303900262400", "326908194763822342171280547817162014720", "1063031701739294302636678461826007040", "585590560744690087775207070105600", "804010506463496163596963190025477611847680", "314303474631560340011458362601793126400", "1679018833521029364067923746881536000", "585472279470390469916422161039360", "529089961433775691511038314250050836889600", "314367330753870766708809536536565514240", "1063032310805793631041609873311662080", "585590602590612510151112376975360", "44963713837564763602497435923990446080", "1744144397344064869979208601703546880", "585667784764088664573773021184000", "246684279461762870189213432284100689920", "2891341692444067499105418202086113280", "585505532634085345186875719024640", "2655966650309527725800752385981971169280", "4966923845614915183624884128946585600", "585405195743678077483736393318400", "293423867660356471726358658595360635617280", "31737760585036592696561032118623272960", "585288694200178644671942791004160", "81231455174256178630995740398651581577297920", "139011476065749952675273519553933475840", "585272034982056443924713887498240", "94739377563679890569274839136236255104204800", "337733802962363034340319173367153295360", "585269135202587461148095154749440", "76303753139242913692548726347148761675857920", "326765271227523405187707151754408755200", "585269203292766464166781145579520", "210391929555059279000780943608606883840", "2897199329461266528192538138021724160", "1692522361150291709289968323295969280", "585589525849438561245540258938880", "1993046679831988339330844843750499287040", "4970015323564461609953127115228446720", "2861949178723321539332420891584757760", "585455947169598814121216492175360", "199212111072954253399886681190385959567360", "31739384146338223060326292028255109120", "4957775919334770555771762492340961280", "585347002541117562120762454179840", "30517436258214876028064106422137801565798400", "139011871394396486971892201182514380800", "31734361087952973945059286157161922560", "585280365047194844776721673093120", "131308740936166497050431014374584566341959680", "337733467655935646067247904868249108480", "139011385341379892335118984602598768640", "585270585089960769294969706905600", "89112780916651933279853466431554455978639360", "326765070085942624565459976849582981120", "337733878981784966776681019132419768320", "585269169247898323586322663997440", "1624421876555004377752131534133458370560", "4972829359344163554981353401268305920", "1680752566379653464234048047064023040", "585540126870171421033380257464320", "140396585186295046221484318549235623526400", "31741502730383116460421692230320783360", "2857903581390386636326547475513999360", "585397786072932276262949533777920", "11550003490431916519000985804007276376227840", "139012911279658479683606627822799421440", "4957654665583802631775376532591083520", "585338672262292077918903981834240", "313509675483474215224417307385450166694707200", "337732962816173128992976389149986652160", "31734331300407634902978929352675164160", "585278915122485326624659121111040", "56360600982054604248411652205444402270699520", "326765766386594815050339310485236613120", "139011581042291571550594516732493168640", "585270619132320152681403698380800", "102892162862677709903423808975757041991680", "31744118710147585702002116666673070080", "1679042726073272581643690971527905280", "585481987187518421605212471951360", "5709844364821249426625586443580698284523520", "139014622610212554108423532651971870720", "2857846837932805912552480182286417920", "585389455038823302707129863372800", "3148267535727590511897386218581020702146560", "337768833376190754843935061528752947200", "4957660345252702873079899532380078080", "585337221959350519279502127267840", "13883431378396878288813821274624660005191680", "326771562861250091874047834710238822400", "31734400625746176156126057029739479040", "585278949145512522221845571174400", "3316533380985584112390313640219813452185600", "139017065023201132799683095106242478080", "1679016177211190067472635990386933760", "585473654603292650047437267271680", "2195159690164690873560080179030232861245440", "337784568264821459506637575518714593280", "2857849128121878590497852359620689920", "585388004467297150354517891481600", "2662012039919327035838978448529794111897600", "326803987306843925846739358511781642240", "4957661771359628129832909666590392320", "585337255992855465510555565424640", "1371099170920337412586122172350286371225600", "337815810629325430757825249989172920320", "1679017383274273341250084014045265920", "585472203563809494032963052503040", "1435797168042784236753479258818373725716480", "326838254907899653888345465508226662400", "2857851095827571034602808616849244160", "585388038444133698791135788400640", "829086486065321966078415083037416509931520", "326892708536880364906450969542556385280", "1679018727367670995346942306769960960", "585472237469662971273946846986240", "1588310912237386242807889342245025873920", "2862996792909207024380462676553236480", "585506706497366842172892048261120", "131009297831846580601183427163928815206400", "4957840152329588956069884743877918720", "585405322157739475088947740672000", "13189279152340521474097775119853612055920640", "31734404443398514807314589258591764480", "585288695341663167953085789634560", "14869690596733642249532931588462200720623095709227385803338319994552320", "139011238175686992109277432302377369600", "585272034986188514597224812380160", "113862900802329195934034266369481047623598080", "337733600751743658542694592807792803840", "585269135203177756958453858304000", "93784178242769334104927277389401785630720", "4957914625564412324997260320230604800", "2857932495955884224850903121998643200", "585456115492153990000355723182080", "6653915360393461892879399212465846034104320", "31734479438579807239938568912927457280", "4957656231577952327775860751146680320", "585347004209588670099638051143680", "552050101568347924658190764117497503075532800", "139011273179989027952387070156079104000", "31734329912444737106706563423985991680", "585280365057820169363178337075200", "92318759531291775132836708700054225609031680", "337733834530917233651778737001033891840", "139011447495563899765449665649385144320", "585270585088927751626841975685120", "4269535789172325913624969733779674995097600", "31734563962804552071743360640252641280", "2857847320110451214206384216379228160", "585397788433525221887405048463360", "3070492110699003888093789030588161300889600", "139017531954763766877174509843785973760", "4957660543323109158740039828798177280", "585338672180388534231633863639040", "18584677770503172200661960657700552861286400", "337738736592114587984943507390081269760", "31734382276379943848642122381881507840", "585278915105071600219077366251520", "2123233849661664121897782575110043153203200", "139020340041467867531418287929986908160", "2857849253772792577963503860160921600", "585389454937439997278022527877120", "2968227310998481290410861452465242667745280", "337771031452311504633237650044574760960", "4957660818145797880093484490078289920", "585337221952709691412966712279040", "1550622107882618245173102284326157313638400", "337806174720931254024306615674764001280", "2857850674308987657932322548534476800", "585388004402364611215060500480000", "3905101248318188082053372515598000078192640", "4957658832489974866350578018486845440", "585405324685828856902685388963840", "24289011420861037170932687626294431496273920", "31734369550124226237612100360108769280", "585288695353616658112849536614400", "9948202620509470276497867833639313520362162633468951912046156987760640", "139011238175686992109277432302377369600", "585272034986188514597224812380160", "2768801261718064827268257625303658507796480", "31734691812067935550856410493815357440", "4957661414832896815644657133037813760", "585347004137277433330696865710080", "45281504916185605548429547049487773214965760", "139011664932304160006010179549763993600", "31734350328397122496214852492674990080", "585280365050884193591463570309120", "3416357401355737242577494602156946185256960", "139016894759094524557834400582326026240", "4957659732472383426818840490336583680", "585338672191604154628449231175680", "28925567518617273895002891103060193276067840", "31734362904088382829161033492248657920", "585288695355830267401694674944000", "1679015327055868088240752561854873600", "585471188877482609086102107586560", "13349070704739335980799030903753932800", "3636332187076208913007405927508213760", "585481242397127392580328798289920", "91825202035719198135138626138863042560", "5240592690039731986563377980181053440", "585401592713229388529382473072640", "1200365633197023067218543853119838617600", "32596077694825578372284008569671516160", "585288409985732464784072748564480", "47016315878410411752020993906243555819520", "139423465893959510629111668653854556160", "585272027700610049197515866112000", "5783854480092005154322294125532176093020160", "337752321125510889755566093701784535040", "585269135146952081021787344732160", "4967228818832413420120546965309082816688060501032297710320213525790720", "326763871885016540289434147082196746240", "585269203297341256697061098127360", "49207486348316914873142795451644090693713920", "314182661250371968418351651893668741120", "585269287259541582593157939855360", "15463625360648735536619715184620994560", "3505745026796174082329943960295833600", "1883525455026444408324434172303114240", "585568980863194035220974010368000", "94001560362817424681743833403521761280", "5233677231402053544861423671055482880", "2947454218409518990289875034733281280", "585452472859349679890939031060480", "846462837213259221965646389771973427200", "32970405541147229394562131758929674240", "4986860103662721844473927691476664320", "585346599481530438999567716843520", "17971671794317146446899602186574390886400", "140094874813351216963407859811604234240", "31790463600376190161748947113628139520", "585280345997611174738409587998720", "4439313146931583515351464373170580215562240", "337758294852676410344436145260614123520", "139015591265642626378895381069750599680", "585270585015435923237183383142400", "9956859578571473281181508150162244040161776565701732257677443072000000", "326763871885016540289434147082196746240", "337732598988690433119219621859122216960", "585269169251735246353654237102080", "208396783059752804813902594813131370077880320", "314181128914496629295496813091466772480", "326764384247972789858300874410698997760", "585269245280212307076185629655040", "94892140686104162714412036648861696000", "5230943887029992299203602392044011520", "1709258839754730052880838479472230400", "585536724828510183445871898132480", "642995707662669068027507393914868858880", "33381851397845400948665281875667845120", "2870604032247878762688416255532072960", "585397255555050467011996861071360", "9596508197955419659663597460729333022720", "141054497983065087154578841777691688960", "4960215035070054610432676949676523520", "585338636589240518416551420887040", "2157461257506695107267729432844744660090880", "337785476492993879149878091099102248960", "31734794878700187566208437665702871040", "585278914964728771306295596154880", "20154674279879698594117937317996202176382314421091030917583214403911680", "326763871885016540289434147082196746240", "139011238175686992109277432302377369600", "585270619138370684737580409815040", "8151007728155366277260509105038623303679344640", "314180667362557178437516943201560166400", "337732612982442008453563869793364213760", "585269211236229610211265203404800", "514932979073404948974320531836218900480", "33818496782331905009871009760841564160", "1684507914434067459083770784183746560", "585481324823230445970489315164160", "6028986170467537600744077653813168701440", "142292088177245768381084544672485867520", "2859200718484410599592455303740784640", "585389398259892617781921385021440", "963780676659328670295582803575799147397120", "337850990336013895241835126845299752960", "4957678040367624418242683263632015360", "585337221712606870549564041461760", "134598649233306513397575471131133039146434560", "326764665168522030974141097089874001920", "31734335570217572903151000601944391680", "585278949167648615110296954470400", "37620749475576726326853507383654973553068047336429322760572584853504000", "314180655252486115380782763883175608320", "139011238175686992109277432302377369600", "585270661123160196500370727895040", "4143756966995555671828273617870111375360", "143836544058580990749976092955052605440", "1679695925753971529867800191266979840", "585473571984753162480339391610880", "519479323697993984001888780486767731015680", "337952314207265322490360576531129958400", "2857861129331589442574290507278581760", "585388003963627250165954083553280", "21211679515683324383575563477441860075520000", "326768905728412782911351128085558722560", "4957653696276751871326064956995010560", "585337256105454391336478268456960", "45484333246540209667229966929896219554611200", "314182825453911000581276733308707799040", "31734350229207176848474110359859363840", "585278991148601204105755699445760", "273254086439493227514946591561883760721920", "338150541359661846886022457892924293120", "1679025643738670482741966282319462400", "585472202559421172707628954419200", "9111337570268184729566013782247414725345280", "326775591180499155966151922909781688320", "2857846303761678960912789320383856640", "585388038645129422218274348728320", "2537283567474069800591665908051963228979200", "314219563677900808791921876499861340160", "4957662224445682508280480594646794240", "585337297980891604230318753054720", "5506131355350997571432346247127044970250240", "326783264986581733915057534584383078400", "1679015838944074332743677640410398720", "585472237820741404484785786060800", "1695938016602778564686961263345283241082880", "314238869510805561742517489284782489600", "2857850223079843338412815435756994560", "585388080482344981391388778168320", "1144115006063247449711186907134811753676800", "314266954791489664599596951087874048000", "1679017791175516285781435436981288960", "585472279597156495190953749381120", "86399718313971206526934240625216716800", "2955608122166018836302039712845004800", "585502954544582358730780893511680", "557173875763125102841227289044650557440", "5002161042548289090311825989639864320", "585404709707094335955121046814720", "9077456226574885936789841185617928519680", "31845658901439986503223703339521802240", "585288657629877453424360827125760", "1973818393137073134028022495245139454197760", "139021029089261481600646367063090135040", "585272034812641546351765967339520", "1155230488877413929317626561460569487714549760", "337732697725163170219237503785175613440", "585269135205981662057657700188160", "19167790821951056049748693550420470817244182460253069755873758155898880", "326763871885016540289434147082196746240", "585269203297341256697061098127360", "421657402209338228691602353763332915200", "5016635819865718533421540913090396160", "2877347052646754967600292318339399680", "585455306263301414788315923087360", "5590561604475004650456986593864911421440", "31915493541279658309117556298916823040", "4962052835048596225900544895567790080", "585346942973629469061038384087040", "946003714496308268522781913127324536012800", "139031668290338544799632540162179727360", "31735392673213859510605138462192435200", "585280364696263985518472409907200", "179561762814094871868823744340289932796887040", "337733234221528371899140942378460774400", "139011345793992654819590550684413460480", "585270585090698639057918086348800", "3499580250185005229547435264692056645844336640", "326763902395673604779084687953216143360", "337732631582104242454059739542359900160", "585269169251735246353654237102080", "3824974278773042769984626892878496399360", "31999818145098305248835701448103690240", "2859982254790012243091029895455703040", "585397698920920965141008359096320", "507697906068486619074445524513921486028800", "139049310849676290888613459520976322560", "4957700949685991433408660298090414080", "585338671617098757196840996700160", "39452220657836355721338794649130154695065600", "337735490189296088849403723968308838400", "31734353614508956779245117597936517120", "585278915114811481089995974901760", "33473239383736841123525992092095564750482084157998333064178618303774720", "326763871885016540289434147082196746240", "139011238175686992109277432302377369600", "585270619138370684737580409815040", "303845149822509943393184432835276759367680", "139074865879723183822864696754149785600", "2857872287504133541309756518306938880", "585389453970978181768235133173760", "12563385459847713314339102625449235688980480", "337741678259202855242403293211320647680", "4957654494748077210393505526930472960", "585337222040811341109003217797120", "41801636097731611866022581466664744653946880", "326766426221943609577999463604195164160", "31734352179813822499949812318061199360", "585278949162040804911889270702080", "6505466746863563757198228758582637184942080", "337750133354003026977732304107114332160", "2857846662764290353671793607641661440", "585388004570746491119880689418240", "2497846224375816286463929312289128521400320", "326806624155569463603820306952576040960", "4957662377950247379667089324370821120", "585337255984443750212944039772160", "1853859788828386552467170500986862923939840", "326821477887377898968337316367397027840", "2857849812702720315310712259115745280", "585388038497850617533777811865600", "3701787482017315702481908075997555589120", "4964301023291621297039972374381854720", "585405232196805550375115701616640", "518488070742213498700058854947383578460160", "31736270522879313857908988025577144320", "585288694706947597864889792593920", "44549547768492722000190428103858904576819200", "139011671943996542518379146042964705280", "585272034978514669062561666170880", "544932550496488282634390201687917825653473280", "337732808305240376919812407537088593920", "585269135205538940199888672522240", "320181975879810023174473893382657293680640", "31737473697461619720298411025246453760", "4957729302226711186372367853488701440", "585347003191033249325695067750400", "16404127278978856532017348898467532274401280", "139012416189447484506223502241898168320", "31734389479411433683056997841114234880", "585280365037454963905803064442880", "81725308807287785303000696966670454798417920", "337733994685850738584337349161905029120", "139011474628192082055130782558836490240", "585270585088485029769072948019200", "7471946511833528713944138280189916809789440", "139013824447366398580407564029720002560", "4957655828009499520743324897194803200", "585338672246058943134039634083840", "15387962515261211349594809058490086567444480", "337740011653720232644199427236387880960", "31734393533510319837752322548815626240", "585278915101234677451745793146880", "2082644995312202767533373659043576707809280", "337787376355316751531192817227776655360", "4957664340085209646987854135762616320", "585337221903567565200604641361920", "8362143131197310651040744559992937717432320", "31734448520408356068033356580488478720", "585288695326758198741528524881920", "15851750078694204867594749358149944297390080", "139012457239384444704376906689942650880", "585272034964642717519132132638720", "6397145779967556299505341598606794246062080", "139014258982889288336620977449714319360", "31734485513538436275554676590216478720", "585280365004841120383484693053440", "2857845407493090518300654479091957760", "585386989978866935830412313231360", "28310145492307093468334184601705512960", "6010144802654303425476625253227560960", "585393219844561186947062539223040", "276078860745396602982726730453195161600", "35855834545767407106191866350891171840", "585287454555069911074950721044480", "7424135486038768274046968800614757171200", "141663783780376601392113472181014364160", "585271988847044663482468553195520", "822218412390810164293722512745511193149440", "337871382283194497957579223516063989760", "585269134789527967849592342446080", "88514115468086338321694210088919345617960960", "326765078190039720494717818672911482880", "585269203293504333929729525022720", "1400516773502524974494462970383451109912572192281389956108975435939840", "314180655252486115380782763883175608320", "585269287266477558364872706621440", "35361197792131248703794640569520619520", "5766055576064680232949220031720325120", "3109120419210890821489490561146552320", "585446426229001235697945610813440", "285310465394329839846867086161068687360", "35705788172198608129124329521508515840", "5045321774976252227414009025669365760", "585345803357392427703336503869440", "3807941192317534572282956929713234247680", "144278202806680068767938319124686438400", "32001015696570096414771211821687767040", "585280275100870741369267547013120", "171930992688756377204870102832978214256640", "338397329691755296021737018396172615680", "139123723777012705989617819121761648640", "585270583100221166528369700372480", "11908109261592686105450235985707722396138633371811607481463864001822720", "326763871885016540289434147082196746240", "337732598988690433119219621859122216960", "585269169251735246353654237102080", "1303544851340312707801532444231012373296578560", "314180730976427234690216455042183987200", "326763953796027233442265798765958922240", "585269245281688046602082388541440", "283289323277325958069659988449936015360", "35737697018706187336065911917211811840", "2886969382927724556839629351771176960", "585396578832407200212168443166720", "2470566563891220720745803307400696954880", "147299320173150971508392020053181071360", "4967620995261858860906061308582952960", "585338533610660661814819569008640", "63295977343446452551623576833792850001920", "339544328474117562703567063580556656640", "31750246520614946043394120378126172160", "585278909711686354924192664125440", "49956916713187595011206326029130477422510080", "326766009233214950410069736670049075200", "139011624992489930037017592669300326400", "585270619131434708965865643048960", "25222333596948630002270215845629000860532810667449732037261918040227840", "314180655252486115380782763883175608320", "337732598988690433119219621859122216960", "585269211236377184163854879293440", "1807860410575723029425873860744445952000", "150590549347951612882633756484755783680", "2862370209558322731380393726422548480", "585389265548407941317470841733120", "31260539966917189302305246353493883617280", "341421245444200037818863118416881909760", "4958438904312510035249490293560442880", "585337211107942637455454683791360", "8573069266482696916812299500283777934950400", "326776327015617584806518579748971479040", "31734445557398872038486195333758976000", "585278949130312405105108954644480", "15193051351224999256839014349163597321166767837761193531267190976675840", "314180655252486115380782763883175608320", "139011238175686992109277432302377369600", "585270661123160196500370727895040", "18777746877758942350586280413182820352000", "343918239968741777907324776833634795520", "2858280418384955360098404610489712640", "585387986374140267049895240663040", "2242587248610520834877896038212359296122880", "326811491074976066480743381164978339840", "4957663498285982932932257875985694720", "585337255968800911238438395576320", "93968747157664676235773301182607902795366400", "314181705706119594724206387206522142720", "31734338805264380565659510787035627520", "585278991152585700825676948439040", "1392953382244410951318367407990947174154240", "326840543281688006726624591422748098560", "2857851270377116573840807253067694080", "585388038436755001161651993968640", "17386265797250253237085454454257793273692160", "314186332795301710465128031170110423040", "4957653951292399964113495588633313280", "585337298096294435155445297971200", "12045076266977461876399612051377613826949120", "314188850473265138900768178440283095040", "2857846085265262027043947055897640960", "585388080655891949636847623208960", "221739547291917477993487014183095500800", "5071030632845109306667751826008309760", "585403779273540889553428768358400", "1854300415090506381005763456420827627520", "32286882852888197728213542065563238400", "585288510628069077938645607383040", "49275370578935488363459021344653652787200", "139404513635763305685879139081849405440", "585272028034569903907952402104320", "25585947655206885691026135909394440907653120", "337737057092635372452541188079846686720", "585269135192847580277176546099200", "1493142626152834469315999738945280662348759040", "326763943395009765871448353434910064640", "585269203297046108791881746350080", "1193046056372028467445299206423534632960", "32601509036126160381074887408909025280", "4978339815458374980761122083428106240", "585346717071112193599929951191040", "22560434888091981598078455016714603069440", "139873098003788675336859483401166520320", "31779029626861254027569988122380861440", "585280349874526483221784858460160", "6505434430819212620691945254542380902645760", "337750133441123057242440631440616980480", "139014208697842263817108195688872673280", "585270585039933199367069580656640", "18867285501511187661526457485160943426659056857313234973326666849320960", "326763871885016540289434147082196746240", "337732598988690433119219621859122216960", "585269169251735246353654237102080", "12919670350686936528869884646318659338240", "140523219974984565319046298501025628160", "4959555663639289804967133681234739200", "585338645772620014119492295065600", "2289102929067165286180269514759339864227840", "337782435166161719242876027196669952000", "31734768034125178167743220101393940480", "585278914973878356366855501250560", "228769265357834725619353228931509477064048640", "326764338620675163150014829307814215680", "139011322645597117717436357432794152960", "585270619136894945211683650928640", "1097018900483530487204894975133823166054400", "337836606709227384662870592479695994880", "4957674943041646126232239378393989120", "585337221755846038658339076833280", "35253551448805097199777331850614418492620800", "326766900675384664858345378082822553600", "31734356654657579506762263171044474880", "585278949160565065385992511815680", "10479043180576908395706340711647628650086400", "326774061551689197750592782815031459840", "4957654883461249546001530858650992640", "585337256088926108646434568929280", "11831748388374007161486164739087893790720", "31819672696335811705367206395075624960", "585288666414807277135176801976320", "2214020553383449919185495053326802852249600", "139019966792797245181219081836916899840", "585272034831531012283244481085440", "218527051222859534957803421114479109965086720", "337733120953728597405104337994918133760", "585269135204653496484350617190400", "934281209640513500515591927490475290787840", "139031924666792225771512604430717419520", "31735406031128482166998201648011018240", "585280364691689192988192457359360", "43674911234835761842729264240158080552140800", "337735210652609069149703059625748725760", "139011680630699169436317009910054256640", "585270585084795680954331050803200", "13532830619219299181071335639609478899302400", "337741027835447951886723915848959918080", "31734402505016527043781974084309483520", "585278915098283198399952275374080", "22465798714457436959083166112571302346752000", "139012098338438877671684113318658703360", "585272034970988397480488195850240", "4957652537564875100214244222949130240", "585336207599752365366183599800320", "83188263058383123510513420830276321280", "51306544934554039055226068804535582720", "585284577473803002163790744125440", "1321166493487217376208737934982491668480", "155357757972869900605953236814601912320", "585271775712920913985297357209600", "98443330871166173225991804788611240427520", "338895257495678039173585066173357096960", "585269131726630581850869273722880", "257396564765261436631870155955956260391597570629220293962262957260800", "326763871885016540289434147082196746240", "585269203297341256697061098127360", "1474580075123363177338891675816493065898557440", "314180722193242655960474608772893900800", "585269287266182410459693354844160", "117733881074990137107723938646227681280", "43444476682456230493049579594003251200", "5175591356594488866334774977217167360", "585344094058917447225777216552960", "1436928736736443744177967452523090411520", "153899799518193614816512558334465802240", "32451002998708584213591700866764636160", "585280126665971712285209772687360", "31397938465540508611918883569795910860800", "341404928427651085882927641154069463040", "139629433553653755951650774408987934720", "585270574182917507344614453411840", "1197815725500575446090934343316709051961753087256809906696686099496960", "326763871885016540289434147082196746240", "337732598988690433119219621859122216960", "585269169251735246353654237102080", "734702291128543201317807314976656337225646080", "314180789605576980255439326751154503680", "326764017215540703527161297940722483200", "585269245281392898696903036764160", "1336456971086206238620666337527364321280", "155149025019350718888677656037488066560", "4976111666988705861286389094715228160", "585338415926631577557064765931520", "17389926063272931883759915108491413422080", "344421668559538570636702963166431150080", "31792344936616889627592332173734051840", "585278895425199578670259560775680", "1660732546994395478527123595408688556277760", "326828178230490262082013861867096637440", "139022875053609324808078814836571504640", "585270618932062299017213517496320", "16319494572037123866652561763612436809093836757088051326826168472043520", "314180655252486115380782763883175608320", "337732598988690433119219621859122216960", "585269211236377184163854879293440", "10389291447652377732180066505202105057280", "349080421730198676576643627049319137280", "4960019403405646342482857931225169920", "585337189090056485028401774592000", "572874225000903584800113778319008789954560", "326950362325042551292603697207779000320", "31736086106487434000732597337980928000", "585278948572335290363544419696640", "271728516726826547946176360775053049530941440", "314181018518021404671434219075256975360", "139011309291241572673988749892926832640", "585270661121832030927063644897280", "232353463870346687117473048365733458739200", "327224054389353942466426841198871183360", "4957758320779172074868297155592847360", "585337254647128591845301136916480", "42817248809632368000705976723094587519795200", "314182960636653805534501141644847349760", "31734351608349751864838173165973667840", "585278991148158482247986671779840", "4828628434591777088141086510911308892733440", "314201099133959359953981654251675320320", "4957657627974316641679849840894279680", "585337298044938699654238088724480", "736939189345586436357329174891939758080", "33162377767447225751214838575488040960", "585288230522524460005121332346880", "7611874783321483625244706127999045468160", "141597144390976664177930147162688061440", "585271989984987411901459330498560", "671318736146049413719917717933811763773440", "337902593828794334937057763779202252800", "585269134695966081907737829048320", "2975359417094458649481838875070323975787347286032241267961645959741440", "326763871885016540289434147082196746240", "585269203297341256697061098127360", "3889214044826352349684434603185075650560", "144164059305530316058889248311764582400", "31995396881629965028657542422719365120", "585280276980667749456559016509440", "170251530234435847448115214920222800609280", "338403900024779937083676920996073308160", "139124834308650004376886106025455779840", "585270583080593830833942807183360", "61811048819587345724193200483828794549862400", "326765599330068219849354848878744043520", "337734444353488441050253465274422394880", "585269169246275010107836229222400", "73099774363699620813995895028253070458880", "339300220039959774968968897083117404160", "31748110688351485280156627988601896960", "585278910437455053760218684456960", "11478090024308118593593457905647969286225920", "326773174623280980294163596383795281920", "139012921762225247342348209041514168320", "585270619108560746314465880309760", "3356039642738115173674022382616684674416640", "326795690646550089447117834920940011520", "31734628167249378316022501731876208640", "585278949068183771064855405527040", "56509994247351458965823820477862332334080", "139354040860702558722629844987260436480", "585272028924588411976287686492160", "7991914641602970701466656173118614268805120", "337746871930020091153441630955734302720", "585269135163332789759241368371200", "2765522813191989859737533078827284163461120", "337773848780315369805267684827835924480", "139018226039116430778954343951745679360", "585270584968802554218845802332160", "31734328088185346714794536897053982720", "585277900857186928416143486484480", "372406569467012322063798432241790484480", "221806914467813936129255060698740817920", "585271115177516932794427488337920", "11780339675213557255031979807027599769600", "347700896217851343949099342457575833600", "585269106128895487503458657894400", "44050084518597310977975611996288763630190066460415339093201738792960", "326763871885016540289434147082196746240", "585269203297341256697061098127360", "29612203380852382940067586020768018899927040", "314183988693476094126904400950717317120", "585269287254819216110288311418880", "715090579044419162820363104832265912320", "172555444613766596096150581564806266880", "33208036095743186279223686601690316800", "585279886024210774025042610094080", "13601856074986744477338031947088637460480", "346331984286792991490044771561667297280", "140446605259796306388905791618767912960", "585270559909122091013393476485120", "357485375876945831707066935364336370032549109120427752797198897643520", "326763871885016540289434147082196746240", "337732598988690433119219621859122216960", "585269169251735246353654237102080", "2959258501416943521568654618339568940480778747041789090742894728314880", "314180655252486115380782763883175608320", "326763871885016540289434147082196746240", "585269245281835620554672064430080", "8362678809836223054990591921245525114880", "351946190629703712445460695029299281920", "31855210850187447571524281763700408320", "585278874161563897929040118415360", "1413853083272668728612758080354942294425600", "326839409656356646723124657825859502080", "139024907222785548377779115388158607360", "585270618896054254585332600668160", "1426877541765819374790381560421049738509013491090110925991362649128960", "314180655252486115380782763883175608320", "337732598988690433119219621859122216960", "585269211236377184163854879293440", "224652193210599761664287533567725514260480", "327239852821601606152383786018070855680", "31738811506998263152133416853774008320", "585278947645423294147790163148800", "122050783175175751412685896436387908276022573324672510162024529920000", "314180655252486115380782763883175608320", "139011238175686992109277432302377369600", "585270661123160196500370727895040", "3863746567136643141187862325690687270420480", "314206204938423229972521676735921520640", "31734588735686905726132048291713515520", "585278991067583104134023636582400", "2255002285227471823910229249557759262720", "148143660715674535674901624807174963200", "585271883082416155940245599682560", "58374167551247144439017972054302685921280", "339697973127842872458376467895088578560", "585269129338146159186965016084480", "6696272160182695368073712953923296758333440", "326779818046684049590810684123376517120", "585269203246133095148443564769280", "21195290091496588069348049733502516592640", "343201279028303900899664466452498350080", "139928975087253366434146633504480296960", "585270568931350830488408280268800", "1516726737402180216646441075339496207155200", "326834285120157814762830226730904453120", "337807819336575473786557437147516764160", "585269169025947098891450127482880", "649465781073861905960372097478479933603840", "326928358420468647707020458297655296000", "139040998421585431606248720473794805760", "585270618610941378182078783815680", "436820737211531906242889057426004120698880", "337993922584780086210973272212137574400", "585269134422068825901299379732480", "139011238175686992109277432302377369600", "585269570855062605319927305338880", "3432471363556004448062651233224055848960", "374589767587145032093995240853245788160", "585269035412195276293721201049600", "339965510001871186746760134990915509944320", "327078248937618614412631107359956008960", "585269202289706308414754130493440", "66490052462519646753848407414399419946106880", "314182139834747067817807817103523184640", "585269287261312470024234050519040", "8332407517594519681173018311737800130560", "352000009431194476297150142221217955840", "141369738079724488276894836446189322240", "585270543983088701488161250344960", "68569423597166788261870791803629788028533692432393027783486802493440", "326763871885016540289434147082196746240", "337732598988690433119219621859122216960", "585269169251735246353654237102080", "374726358359847205383333227130105258063844795508919601611405262848000", "314180655252486115380782763883175608320", "326763871885016540289434147082196746240", "585269245281835620554672064430080", "51372133190763215880592965908288199720960", "328855631223528687440078264354167848960", "139388418476251638016304751998580817920", "585270612470536784878254733393920", "32013028761472261432750950715043149629835987776889944831160221696000", "314180655252486115380782763883175608320", "337732598988690433119219621859122216960", "585269211236377184163854879293440", "33270911587139545383711843711345094498134650524893123151507174195200", "314180655252486115380782763883175608320", "139011238175686992109277432302377369600", "585270661123160196500370727895040", "9511371931782888722153698460823831183360", "350166411160569192319523692229406228480", "585269099192476993930922864148480", "571340451033918855663469610438744824872960", "326950863248504382835133290510496563200", "585269202697748287325207962583040", "317568730474496858883344158097035713576960", "327100443458807084616195816173988741120", "338092158140167683630297148354776268800", "585269168173117226875713167032320", "337732598988690433119219621859122216960", "585268120973739829229229464616960", "8765298190554062776216668003381713357311043386790728442407613890560", "326763871885016540289434147082196746240", "585269203297341256697061098127360", "5434910976701025995099192314596393096314880", "314198818418532317649769718501238374400", "585269287203463480609081102172160", "20061079184252651546804398135637232844800", "332174479057167921172618025041353768960", "343515760985260215357353943089849303040", "585269152176838635917795217899520", "12259338689031536807010425272366373280275544694884142664026486210560", "314180655252486115380782763883175608320", "326763871885016540289434147082196746240", "585269245281835620554672064430080", "74235318881207467236663555980500150517760", "315515990266220115783083528176470589440", "339276131249384158622962337768213053440", "585269206622034834589869193297920", "47442717452849899310567176883142320455680", "329030081519933269569640315876446044160", "585269196077285626247168246415360", "326763871885016540289434147082196746240", "585268155019198265620046649753600", "2138020967613840310750285195154582613821511473735689116895873597440", "314180655252486115380782763883175608320", "585269287266477558364872706621440", "121385850697179566517325976500248835522560", "314995953200360545585167490193817600000", "327645876125831875856677431003001651200", "585269242459926499134889721856000", "314180655252486115380782763883175608320", "585268197003545055525067940167680"], "dual_psd": [[["22210759985899753757477116425915361536427543429775154021421547520", "-9778867564298098221435190450636987042880720531268428057542656000", "3594074222680791441135511049655532106155655425598838489502187520", "485306251457308840895231773772097343902733490158603421865738240", "-564219451515959041855898492763812481239163637637511279405957120", "-262847608734328459609467328443270371882226023365493157066178560", "-272958806579129520687933516349625395731561538398630175781683200", "-87958879681077229205733999924988962432492328663437220931174400", "-31446546735231727709761723341417827358026442815964739566305280", "17897163266052893048387629980343038818860129515249454515486720"], ["-9778867564298098221435190450636987042880720531268428057542656000", "14670920204695722384126014638678071007326241791781363566394736640", "-3624054181902039770956223800263407317781864671481257045587394560", "-305074218141228673327731139031326253769878083996700048338452480", "313796069962512690161086859134561678561122054386848323222896640", "443498907676542619721799366813094342570723640018512949154938880", "74006273152585131235179773253915605768548145809222852474306560", "32153099647737923340782242492347876654460503717996615570554880", "12039290074878169033260956459062213567844695439187294541578240", "-3712483263107809419504646507291946943389277663781863271956480"], ["3594074222680791441135511049655532106155655425598838489502187520", "-3624054181902039770956223800263407317781864671481257045587394560", "983723839253877077088464280081637999070286208620270546856181760", "96534601638974910378846148095543078339218353313740935565148160", "-104178647964964273985952600112181610407855965207154057124249600", "-107093827488886012044852821458670767662437532050979553196113920", "-35075145505181376648521772487478280350358218028452770039726080", "-12938539342368979925454644393449856434480979411336089577717760", "-4732881441133760515915546175726637521552338826925049443778560", "2075257180998749144614908007092389868011766148591270483722240"], ["485306251457308840895231773772097343902733490158603421865738240", "-305074218141228673327731139031326253769878083996700048338452480", "96534601638974910378846148095543078339218353313740935565148160", "11410000393690836457500644069306201399360231162865710908047360", "-12904792302336278470451194052985042163080494193413138782617600", "-8633612760245537275640609709458876649275625761131592763310080", "-5557018019703620485356857342605530897189485789767725314211840", "-1863943028495287710359891442093896618914624148991948336660480", "-671184067731207089034450808644698221863752382083439934832640", "354306545549027472373900327256405019779450782062912680755200"], ["-564219451515959041855898492763812481239163637637511279405957120", "313796069962512690161086859134561678561122054386848323222896640", "-104178647964964273985952600112181610407855965207154057124249600", "-12904792302336278470451194052985042163080494193413138782617600", "14745282389041060044288954083107441838184173084577528671109120", "8744643988315861579961797143776367136887535835088636283453440", "6642728910150357487201399000616693535244039229541691655454720", "2192955667425756384493976314529752628671956425999035693793280", "787444832435732064556850187906073890300985665660091965112320", "-428355278897962667310299933840281340405560502988602836254720"], ["-262847608734328459609467328443270371882226023365493157066178560", "443498907676542619721799366813094342570723640018512949154938880", "-107093827488886012044852821458670767662437532050979553196113920", "-8633612760245537275640609709458876649275625761131592763310080", "8744643988315861579961797143776367136887535835088636283453440", "13475293864807851914327244461224503088222589677247329436958720", "1770265662958563626522967161342614094957079345383390230609920", "833075819023137577137811727636161154035468686931326067015680", "315041716342953509815456183984776595574609370648089198592000", "-80025933260644588514543802961543862227599637667010387640320"], ["-272958806579129520687933516349625395731561538398630175781683200", "74006273152585131235179773253915605768548145809222852474306560", "-35075145505181376648521772487478280350358218028452770039726080", "-5557018019703620485356857342605530897189485789767725314211840", "6642728910150357487201399000616693535244039229541691655454720", "1770265662958563626522967161342614094957079345383390230609920", "3560181915379786189617684221782460981711444765660023294525440", "1110247796461189289690789844300367501735735042858802416189440", "394505749267010463433448716626394295927050001995519418695680", "-238508868385464714248581587622601097408008514614940370206720"], ["-87958879681077229205733999924988962432492328663437220931174400", "32153099647737923340782242492347876654460503717996615570554880", "-12938539342368979925454644393449856434480979411336089577717760", "-1863943028495287710359891442093896618914624148991948336660480", "2192955667425756384493976314529752628671956425999035693793280", "833075819023137577137811727636161154035468686931326067015680", "1110247796461189289690789844300367501735735042858802416189440", "352502277709124521557139360601527108513828247459006282465280", "125679531431530982972246820776000119427801928870698397204480", "-73518764601199050164321303251857830286661137459578677493760"], ["-31446546735231727709761723341417827358026442815964739566305280", "12039290074878169033260956459062213567844695439187294541578240", "-4732881441133760515915546175726637521552338826925049443778560", "-671184067731207089034450808644698221863752382083439934832640", "787444832435732064556850187906073890300985665660091965112320", "315041716342953509815456183984776595574609370648089198592000", "394505749267010463433448716626394295927050001995519418695680", "125679531431530982972246820776000119427801928870698397204480", "44837421677565983578002050993899371795204082329784481218560", "-26065257930203811781324763507542355110266062113170480168960"], ["17897163266052893048387629980343038818860129515249454515486720", "-3712483263107809419504646507291946943389277663781863271956480", "2075257180998749144614908007092389868011766148591270483722240", "354306545549027472373900327256405019779450782062912680755200", "-428355278897962667310299933840281340405560502988602836254720", "-80025933260644588514543802961543862227599637667010387640320", "-238508868385464714248581587622601097408008514614940370206720", "-73518764601199050164321303251857830286661137459578677493760", "-26065257930203811781324763507542355110266062113170480168960", "16096647044726175595045350310446556396534909619213036421120"]], [["227380783137264104158160554661608311654782194757092060670082416640", "-9055840703394912923278325080428236712658056345211627687284572160", "-2637360199849226848598919910238885197374653810525497651793756160", "-623590046509842551157126505615102154795912435016012528950968320", "1766490038607084887841461681069665707163121805308318212769710080", "2360313850640911502462071061321879651856888433480041440540098560", "768393706730780568312734529480627352874511808307803258859028480", "-1125174374696075268645624233219735458080265693911992064100270080"], ["-9055840703394912923278325080428236712658056345211627687284572160", "360664827140461280142094770337310575516213159867011165396664320", "105037521279405961599980485905256733852977878634346221991362560", "24835573382675554870691590125699945458672544773383279293235200", "-70353581217559045860232749736575781278750929307947681804451840", "-94003661815683953541981108935416153045575907349049264612311040", "-30602634530660636896086910195789924263281603197225140140113920", "44812053860499509076864628989382988980861732434323200876216320"], ["-2637360199849226848598919910238885197374653810525497651793756160", "105037521279405961599980485905256733852977878634346221991362560", "30590398747768363972085655273658002452800151022660333286195200", "7232940035633371804215862916186606374106715449013732743577600", "-20489288747149779963857959989087687370213154277582396456960000", "-27376974091409196649395234203724569124205334148460611329064960", "-8912498901558507992242297636069534452334119394293860291051520", "13050751575265136631234745550209995879473064245584228704583680"], ["-623590046509842551157126505615102154795912435016012528950968320", "24835573382675554870691590125699945458672544773383279293235200", "7232940035633371804215862916186606374106715449013732743577600", "1710190899779775031911513052914377511875755786484940307169280", "-4844585325705286027893317802327645127884702380301156624629760", "-6473142556688537106113308239614298650832443288655738773176320", "-2107313822685091324941776008455534413323695384116638777344000", "3085782056722187806181322996428791141656477445404434230149120"], ["1766490038607084887841461681069665707163121805308318212769710080", "-70353581217559045860232749736575781278750929307947681804451840", "-20489288747149779963857959989087687370213154277582396456960000", "-4844585325705286027893317802327645127884702380301156624629760", "13723618211897441209393721705838997070157193442404034968289280", "18336953754911185363753211609435930051734086203040983270031360", "5969545050994451784875024545014311631459513274686764671303680", "-8741325001931682385312390797276790263671723338230772185169920"], ["2360313850640911502462071061321879651856888433480041440540098560", "-94003661815683953541981108935416153045575907349049264612311040", "-27376974091409196649395234203724569124205334148460611329064960", "-6473142556688537106113308239614298650832443288655738773176320", "18336953754911185363753211609435930051734086203040983270031360", "24501109533799979223151050528736105068448632999385577375662080", "7976269074801789791908383167670324147654036175915586137620480", "-11679811391001122328455401392717680851742836433877606554664960"], ["768393706730780568312734529480627352874511808307803258859028480", "-30602634530660636896086910195789924263281603197225140140113920", "-8912498901558507992242297636069534452334119394293860291051520", "-2107313822685091324941776008455534413323695384116638777344000", "5969545050994451784875024545014311631459513274686764671303680", "7976269074801789791908383167670324147654036175915586137620480", "2596652542035804449924432359704090122671498514352860446064640", "-3802330595234523251038537285563270555156447124178180002283520"], ["-1125174374696075268645624233219735458080265693911992064100270080", "44812053860499509076864628989382988980861732434323200876216320", "13050751575265136631234745550209995879473064245584228704583680", "3085782056722187806181322996428791141656477445404434230149120", "-8741325001931682385312390797276790263671723338230772185169920", "-11679811391001122328455401392717680851742836433877606554664960", "-3802330595234523251038537285563270555156447124178180002283520", "5567829242229502273966232305084420610511103026443198870323200"]], [["32759790341263273837955610462905810998506809059685195592058798080", "-5317848594463500795987427231588768789120587812674459884752732160", "-330492819574188119878913034705076540959533757983320105203793920", "-10936849670085797383123095872880709462440826066591905333903360", "-450362640524222649881174414084359099899389073862102225791221760", "1307227062263213299428286477876996354699505776246156051957678080"], ["-5317848594463500795987427231588768789120587812674459884752732160", "863238542708784755971522491070133902711917435163669183227494400", "53648413428310818053865938665345747005499966073326696975564800", "1775362724854410369150716371134737751283097487554112179404800", "73106705200551490950736783833637521440132646287987266761523200", "-212200246805151350244735674998536235054680635058700372515225600"], ["-330492819574188119878913034705076540959533757983320105203793920", "53648413428310818053865938665345747005499966073326696975564800", "3334133175221198282777502293916867194364358032977182567956480", "110334963901551667414225558116243288829365106636075397283840", "4543424037431958438106386005773807714782683822442234060472320", "-13187787624113114069949137707699876503834878184316205090734080"], ["-10936849670085797383123095872880709462440826066591905333903360", "1775362724854410369150716371134737751283097487554112179404800", "110334963901551667414225558116243288829365106636075397283840", "3651265147304458216706163608235944816932130324272801382400", "150353480444355476088248750736694436148668670285083270184960", "-436417501934761639730982890321689017735569713820559936061440"], ["-450362640524222649881174414084359099899389073862102225791221760", "73106705200551490950736783833637521440132646287987266761523200", "4543424037431958438106386005773807714782683822442234060472320", "150353480444355476088248750736694436148668670285083270184960", "6191324970858432377665992047679798561808608510342226300108800", "-17971001199725042420163324726979300802572246773306863250309120"], ["1307227062263213299428286477876996354699505776246156051957678080", "-212200246805151350244735674998536235054680635058700372515225600", "-13187787624113114069949137707699876503834878184316205090734080", "-436417501934761639730982890321689017735569713820559936061440", "-17971001199725042420163324726979300802572246773306863250309120", "52162806126414758732468778458588565764030464996136682698833920"]], [["32651645861566164603554849206136967040280843483568773529600", "-5027332194947041772432450061282618990006905885927889960960", "-24759276870488675566557689718296730199032216211231384535040", "2525991339526891130823765911843339442096354929169965367951360"], ["-5027332194947041772432450061282618990006905885927889960960", "774051914733671196015610507405519740482228195916534251520", "3812154225313679046155461637103392528573392689289557442560", "-388923659138076458288281477844726336402207443442839773511680"], ["-24759276870488675566557689718296730199032216211231384535040", "3812154225313679046155461637103392528573392689289557442560", "18774606148448266326043988567026028872020493650689104281600", "-1915423167731336977120182074690329283216001035019157021655040"], ["2525991339526891130823765911843339442096354929169965367951360", "-388923659138076458288281477844726336402207443442839773511680", "-1915423167731336977120182074690329283216001035019157021655040", "195415332948818317544231867232466304400032972938933851735982080"]], [["7144537174042048537157278789439324160", "-1417152122574497058059381192691548160"], ["-1417152122574497058059381192691548160", "3568272536381251703814173189210112000"]], [["2607477080221219150214430858772063489971130707919080667604550942720", "8420790421396349751595524511197468831401657784247523370766172160", "31818986669265143225874423594840137143180237531506193462324101120", "-5050821720728388897957620416817606433290490432678179283633438720", "-591485495567265777960526122276245418111594258987531590613073920", "-2099633733474559329471193686672254977546282734039874478675066880", "-1916473836805877172928703881533425147591052094580380516252385280", "-781825828847445437290989016741696732860014505656113808686448640", "-240186893531312793019663122731325579164081937237419503323709440"], ["8420790421396349751595524511197468831401657784247523370766172160", "13591089371164479901025152959068633468145059387756653180669132800", "-1296783716642422787806926778719428550838625980981658404761108480", "393902778333467650397902462257479884928323073433962039067279360", "-267941398872882046333946401692008797504646826483686335724912640", "-252540396310043117550120612943483874670439083245497340406005760", "-181521054189647882021856113141466163667324979773620385942077440", "11944169414505997843419959444717096937977436306436543878266880", "-74125943263247882916661352617485402295191126878788054752952320"], ["31818986669265143225874423594840137143180237531506193462324101120", "-1296783716642422787806926778719428550838625980981658404761108480", "712631314905301581757380685381390049218112873747272313623019520", "-180400786584476451407535973759903504760454601056080275942932480", "79027201064051782004899770342042574007562365686113936762470400", "-40116053122282426442188323171340089496189053232228028676833280", "-8409107305544343358329535202962223698925514557847416025907200", "-8073791821976468716328013363834116653525641914864597163048960", "1403765338451715542690687131215643342792418026557906144460800"], ["-5050821720728388897957620416817606433290490432678179283633438720", "393902778333467650397902462257479884928323073433962039067279360", "-180400786584476451407535973759903504760454601056080275942932480", "54661883283791747248314928502277839466389036826896320388136960", "-31876735641803578499207163181218965138464214183822138152058880", "13564077948741976466264469091615377273510340096356234402201600", "-267663359340088986179636821752287522401313228362132236533760", "694700531199273949572765280687932304165539813480723759759360", "-379413256776686617429495090709534186686954685870807093084160"], ["-591485495567265777960526122276245418111594258987531590613073920", "-267941398872882046333946401692008797504646826483686335724912640", "79027201064051782004899770342042574007562365686113936762470400", "-31876735641803578499207163181218965138464214183822138152058880", "24563627014220305200905508835775988924909692565574495386992640", "-7725445208155044087018280312875150120737447559120065145077760", "2856230865432329501898894912746045188411762874830815315886080", "860678793550961874932271932885595204487185808388499921960960", "436514575319662307736537899477679625911201145125457499258880"], ["-2099633733474559329471193686672254977546282734039874478675066880", "-252540396310043117550120612943483874670439083245497340406005760", "-40116053122282426442188323171340089496189053232228028676833280", "13564077948741976466264469091615377273510340096356234402201600", "-7725445208155044087018280312875150120737447559120065145077760", "14969855520303316978125617791884534295346308625099780542955520", "5409541276684887491150101186329405074618481108574004010024960", "-288122040303942944841878751293820978522455606934267242741760", "2238589292939044534019806582250758925678280827163083475517440"], ["-1916473836805877172928703881533425147591052094580380516252385280", "-181521054189647882021856113141466163667324979773620385942077440", "-8409107305544343358329535202962223698925514557847416025907200", "-267663359340088986179636821752287522401313228362132236533760", "2856230865432329501898894912746045188411762874830815315886080", "5409541276684887491150101186329405074618481108574004010024960", "3728865981475560892300883041467842759787843017749846724444160", "336391450803339667835837192876737986630088990219431460208640", "1180638064313997775005553997981899835661671552599306964828160"], ["-781825828847445437290989016741696732860014505656113808686448640", "11944169414505997843419959444717096937977436306436543878266880", "-8073791821976468716328013363834116653525641914864597163048960", "694700531199273949572765280687932304165539813480723759759360", "860678793550961874932271932885595204487185808388499921960960", "-288122040303942944841878751293820978522455606934267242741760", "336391450803339667835837192876737986630088990219431460208640", "298541355277180417118277491397156241447718579184309633024000", "-59416555222744899973980896600415071677775961225486705623040"], ["-240186893531312793019663122731325579164081937237419503323709440", "-74125943263247882916661352617485402295191126878788054752952320", "1403765338451715542690687131215643342792418026557906144460800", "-379413256776686617429495090709534186686954685870807093084160", "436514575319662307736537899477679625911201145125457499258880", "2238589292939044534019806582250758925678280827163083475517440", "1180638064313997775005553997981899835661671552599306964828160", "-59416555222744899973980896600415071677775961225486705623040", "476896020938785120810336872426817811329338276811646970101760"]], [["758695638983013853895009285708614356543609061061652107229470392320", "27572395541669975069287199200251777986015699015244398233764495360", "15404563024187532173269108475789221532087579431533658910301880320", "12546809691634407682757422636708513535284620301892341454937784320", "12422671594333975911677274508659177204040848474859619958946529280", "3556155150115071404929614340147883966865496403596407091369082880", "2546574552466304445301606432876909019118149880080404241669160960"], ["27572395541669975069287199200251777986015699015244398233764495360", "1002031587957134643372183253800580576168835445133940360006860800", "559830165122369732509109523449762171678382338737919116789678080", "455974150671963227971231273489246513085268496785936476767518720", "451462743798522045651562795716904665811100870231366162228183040", "129237221579330519999498568675921765581128363721410900949729280", "92547205004461828794603679895917027478320368066939697087119360"], ["15404563024187532173269108475789221532087579431533658910301880320", "559830165122369732509109523449762171678382338737919116789678080", "312774385106856477322736006494708983252323007576497174505062400", "254750535941325476669619647510453995221181582532540133644697600", "252230034905982054897252707905094943356876855329902460246425600", "72204205901548833081035044275083664715863887484078558522900480", "51705672437821441373437757125827149245962585698366471389839360"], ["12546809691634407682757422636708513535284620301892341454937784320", "455974150671963227971231273489246513085268496785936476767518720", "254750535941325476669619647510453995221181582532540133644697600", "207490890087501308255199700848210816422513175538104607231180800", "205437975845898578352369903294915008853529129916533342910545920", "58809355965493211606042356637646080108265242057078742649405440", "42113575765616243876978575249809935628739119629354936649646080"], ["12422671594333975911677274508659177204040848474859619958946529280", "451462743798522045651562795716904665811100870231366162228183040", "252230034905982054897252707905094943356876855329902460246425600", "205437975845898578352369903294915008853529129916533342910545920", "203405373131619279499789562458832852050395082763396645388288000", "58227496374693191418719441443477466544799229249570506832609280", "41696904173829299075542380930971922760208304119990245360926720"], ["3556155150115071404929614340147883966865496403596407091369082880", "129237221579330519999498568675921765581128363721410900949729280", "72204205901548833081035044275083664715863887484078558522900480", "58809355965493211606042356637646080108265242057078742649405440", "58227496374693191418719441443477466544799229249570506832609280", "16668396128705147138070811683124922951208279292708128817152000", "11936294008548773667221299677575777016135084859714424033771520"], ["2546574552466304445301606432876909019118149880080404241669160960", "92547205004461828794603679895917027478320368066939697087119360", "51705672437821441373437757125827149245962585698366471389839360", "42113575765616243876978575249809935628739119629354936649646080", "41696904173829299075542380930971922760208304119990245360926720", "11936294008548773667221299677575777016135084859714424033771520", "8547619912461563381517649399823698931949205708801432942018560"]], [["46675596111185166948938869323218288640", "10149585873769208092089053195922309120", "-21891228714346946458033369749242511360", "-7237411991408582005621988643318005760", "774815459803720992958109774543585280"], ["10149585873769208092089053195922309120", "3866655442438756250805529849406423040", "-7926672088025568557807874339137126400", "-2965876850266141520267730599333068800", "113898911510042035509410019630120960"], ["-21891228714346946458033369749242511360", "-7926672088025568557807874339137126400", "29065361211969467019165486797511720960", "9833938675730870321685124022796288000", "-332395680018882034820645261452247040"], ["-7237411991408582005621988643318005760", "-2965876850266141520267730599333068800", "9833938675730870321685124022796288000", "26272054728321835295714090749526016000", "-212362322528126583393859615756124160"], ["774815459803720992958109774543585280", "113898911510042035509410019630120960", "-332395680018882034820645261452247040", "-212362322528126583393859615756124160", "1483855175439463348812589118049484800"]], [["3475497510097348945606219826685557353626184685907326281973760", "-17027621262230445370028821157030216249163912113717626074562560", "31452469489928922675618945485292223969798153087111134393139200"], ["-17027621262230445370028821157030216249163912113717626074562560", "83423994696471846324803767080718884699612908797137180614983680", "-154096136360450736790592539457834709568099985671065625826426880"], ["31452469489928922675618945485292223969798153087111134393139200", "-154096136360450736790592539457834709568099985671065625826426880", "284637763123358002125913202479836568249253862773733419164631040"]], [["15064984431681406089833879462255854969574590556713294599511080960"]], [["795443909629725475430112308478275764795969291665979407670129459200", "154386957753830655455249061256238654313365760701347227009055457280", "-16235211890233624046572627820241908363366644113175157497669877760", "-3366428278117532775422833321695575619301898945197966197333688320", "-943995442182393337769000063729374844845833516553269012961689600", "-749476407728314475598354816477179601586829816771292273888460800", "-502725467711151013847599065745002354781835264766655007041781760", "275918058499367656227089868824855627115628196679338578201804800"], ["154386957753830655455249061256238654313365760701347227009055457280", "29964818934346106982076379385858273439259837749279648345982238720", "-3151076954487904970581997202409373297423686795491002470209945600", "-653386887576981924645681776483292515045539981450544237468712960", "-183219184517816279166393111721819540767037122372934920390574080", "-145465168689651659399593404503314404606164132125621683077775360", "-97573511602377110981117328357734290205072345979134202378977280", "53552675588263717114297045853999771288217265606423304963358720"], ["-16235211890233624046572627820241908363366644113175157497669877760", "-3151076954487904970581997202409373297423686795491002470209945600", "331364791319452284778290030803316807988329721963965194730209280", "68709654756114618160847177620157988525771975299225510435880960", "19267186336721200319179893225797792234160513182378520257495040", "15297003520794326630879288436242829993532530871052814778368000", "10260754268275980253717984341801881022483992654791308591759360", "-5631557536425582430565742611794388411857673906268289074462720"], ["-3366428278117532775422833321695575619301898945197966197333688320", "-653386887576981924645681776483292515045539981450544237468712960", "68709654756114618160847177620157988525771975299225510435880960", "14247188537762200685956305611689375889825623657903025993809920", "3995118841825269741580673272393323780663064564718479532359680", "3171887473414703445844595251247073394877328463406613827420160", "2127603480452165125808084226574912721394365172961722866073600", "-1167723259089301611265914956051771462958356433105095239925760"], ["-943995442182393337769000063729374844845833516553269012961689600", "-183219184517816279166393111721819540767037122372934920390574080", "19267186336721200319179893225797792234160513182378520257495040", "3995118841825269741580673272393323780663064564718479532359680", "1120289418365082403873431087005372567539816183455184752476160", "889443371623902638781951000833483677523241619716788988149760", "596610954516262929487796299226456469267286956644231188316160", "-327446582324658404378675835481736200851770440830145139834880"], ["-749476407728314475598354816477179601586829816771292273888460800", "-145465168689651659399593404503314404606164132125621683077775360", "15297003520794326630879288436242829993532530871052814778368000", "3171887473414703445844595251247073394877328463406613827420160", "889443371623902638781951000833483677523241619716788988149760", "706165298321051577739920010100078974852760113239595438571520", "473673722373560598926465663695702704184979773747318373744640", "-259973170713870247661055534291101873668686663582000170926080"], ["-502725467711151013847599065745002354781835264766655007041781760", "-97573511602377110981117328357734290205072345979134202378977280", "10260754268275980253717984341801881022483992654791308591759360", "2127603480452165125808084226574912721394365172961722866073600", "596610954516262929487796299226456469267286956644231188316160", "473673722373560598926465663695702704184979773747318373744640", "317725603057343461476233984894581682689706796406144562626560", "-174381918485762890790183422664688981680193981132622465597440"], ["275918058499367656227089868824855627115628196679338578201804800", "53552675588263717114297045853999771288217265606423304963358720", "-5631557536425582430565742611794388411857673906268289074462720", "-1167723259089301611265914956051771462958356433105095239925760", "-327446582324658404378675835481736200851770440830145139834880", "-259973170713870247661055534291101873668686663582000170926080", "-174381918485762890790183422664688981680193981132622465597440", "95708539702691175488967958362517956240041286118734928281600"]], [["1039689035777187059551121115479126693966815728200151805317957550080", "97345194964283314188697236635673026226675366951958773727368314880", "17087238161647338208550602979096697437844381330889992878791065600", "-10590053812720856759241433752759994046921740575836474323280855040", "-2494405460986076850629757341619210581225940739890856871539507200", "-699229158642876519686041734386531658591937111206327088557588480"], ["97345194964283314188697236635673026226675366951958773727368314880", "9114347325545062340200296912456060668022936311672508837349294080", "1599863490917078816889525304889321569999584441640806911217500160", "-991537678678080320540962578196452018282943403400575054480670720", "-233549049344500731656258976833479587021104328890964444834693120", "-65468227932135056555454829502205945522254084008181853616865280"], ["17087238161647338208550602979096697437844381330889992878791065600", "1599863490917078816889525304889321569999584441640806911217500160", "280827918681090333747955300300156016051104581138131671937187840", "-174047013497026666898817271172614900204303110959278961952030720", "-40995431053787822720039533805648276782921131007349631725076480", "-11491796827854248365054153605450453009819463975487769893928960"], ["-10590053812720856759241433752759994046921740575836474323280855040", "-991537678678080320540962578196452018282943403400575054480670720", "-174047013497026666898817271172614900204303110959278961952030720", "107868060446063946773452349990990503960027622991963420685762560", "25407489310340718905530179743930753744082418144976460274728960", "7122201122296445832424892431764601044261002194256609358643200"], ["-2494405460986076850629757341619210581225940739890856871539507200", "-233549049344500731656258976833479587021104328890964444834693120", "-40995431053787822720039533805648276782921131007349631725076480", "25407489310340718905530179743930753744082418144976460274728960", "5984538058676416669873595057340326200773151610322767629516800", "1677579518279422822285465048626519741237738322972033658388480"], ["-699229158642876519686041734386531658591937111206327088557588480", "-65468227932135056555454829502205945522254084008181853616865280", "-11491796827854248365054153605450453009819463975487769893928960", "7122201122296445832424892431764601044261002194256609358643200", "1677579518279422822285465048626519741237738322972033658388480", "470257355297535717815274003070514997506075268145299157155840"]], [["73787772489107980813788482451611320320", "11079664922108457384350831427201269760", "-3652302618790302161544016641078067200", "-818263154160430715900802507409981440"], ["11079664922108457384350831427201269760", "15441309877166805408309303417325486080", "-561275715173069538572513362512445440", "-132642304153333740302653049536512000"], ["-3652302618790302161544016641078067200", "-561275715173069538572513362512445440", "62327581813171098823099209213636771840", "-121033209474045228102746703145205760"], ["-818263154160430715900802507409981440", "-132642304153333740302653049536512000", "-121033209474045228102746703145205760", "963514481728625180772627325648896000"]], [["74774377345362006882472389191443415040", "-87927044406284576553055596354302115840"], ["-87927044406284576553055596354302115840", "467698922897100225659967518852335534080"]], [["126079411506363126078313005536587212305704434846194858625733754880", "-29432540736920006159306263872378219478375134118993511721247703040", "-9230104322403544218080291901174098569209802785367162733954334720", "2599619050202679175237083066819799707839921948993652980774338560", "-782599356204211200507603112411779312066699531378420256604160000", "788362430189654937183129868547011398985903237803687516863201280", "-583748695303943819062780467888273891195740438960280456281456640"], ["-29432540736920006159306263872378219478375134118993511721247703040", "6870863718988214718216089224717074996243540942290365410862694400", "2154716763263548474204098055228849683894190179837998255749201920", "-606866677766037004671364991326484990334500276974395702021980160", "182693487834096648086665470181300632031851869039901060020305920", "-184038845556026497303137842420897573300355886434974190513684480", "136272901732176225270594059571434352819052921106023028600340480"], ["-9230104322403544218080291901174098569209802785367162733954334720", "2154716763263548474204098055228849683894190179837998255749201920", "675723536337674578146367153389058097368501153552595184254976000", "-190314617947493745715254972627749587112750758366633399922196480", "57293047406444769752257547139805848665820405269938050800025600", "-57714954309941785260943848703771775054519817811833796574576640", "42735457687716366391010847611483884262952961859467881700392960"], ["2599619050202679175237083066819799707839921948993652980774338560", "-606866677766037004671364991326484990334500276974395702021980160", "-190314617947493745715254972627749587112750758366633399922196480", "53601290848630016157555910196750500497156866646236953753681920", "-16136339555821468567715476440461271290321313729977095343308800", "16255167814466464673647161792310213908666773408556620017827840", "-12036257234326505196149788080125758819605106928460789826191360"], ["-782599356204211200507603112411779312066699531378420256604160000", "182693487834096648086665470181300632031851869039901060020305920", "57293047406444769752257547139805848665820405269938050800025600", "-16136339555821468567715476440461271290321313729977095343308800", "4857745963545645151030224870376222918427021799314435132620800", "-4893518481333276805012532807219752943563761174169661944627200", "3623441350746297421996663320935479174783839272519494061260800"], ["788362430189654937183129868547011398985903237803687516863201280", "-184038845556026497303137842420897573300355886434974190513684480", "-57714954309941785260943848703771775054519817811833796574576640", "16255167814466464673647161792310213908666773408556620017827840", "-4893518481333276805012532807219752943563761174169661944627200", "4929554428505332751936763480690364862805268931187569716101120", "-3650124429924320815609760395456983392575299533386074669711360"], ["-583748695303943819062780467888273891195740438960280456281456640", "136272901732176225270594059571434352819052921106023028600340480", "42735457687716366391010847611483884262952961859467881700392960", "-12036257234326505196149788080125758819605106928460789826191360", "3623441350746297421996663320935479174783839272519494061260800", "-3650124429924320815609760395456983392575299533386074669711360", "2702761182002016486206086039805089445222316040480614588088320"]], [["682595092302470840498260740537988421428449526027250438509732823040", "-52483121720901332416768004165995207943489530833295500254883348480", "-20207309989845844905019717777100211989586171364325492931365437440", "119229430391502485942930897688647823307217580207760974324695040", "141326183523795715664703853634265197607227753140426037526528000"], ["-52483121720901332416768004165995207943489530833295500254883348480", "4035303061262537949327010240357938432673835334087297350101893120", "1553692257399234776163220753982924148481096456525063178126622720", "-9167268822346185384382349488777027315776131960991410647203840", "-10866235892805234861905652637587165426565305361299860336148480"], ["-20207309989845844905019717777100211989586171364325492931365437440", "1553692257399234776163220753982924148481096456525063178126622720", "598210244448670200935689685884598599478725134035890636251463680", "-3529626988244194303932101906073463864538108564737451391713280", "-4183771656655444406835678135098117633123827646796874729390080"], ["119229430391502485942930897688647823307217580207760974324695040", "-9167268822346185384382349488777027315776131960991410647203840", "-3529626988244194303932101906073463864538108564737451391713280", "20825899910195822486842842581511706152497931824746463232000", "24685557442420704492496592967215825889866669320243941212160"], ["141326183523795715664703853634265197607227753140426037526528000", "-10866235892805234861905652637587165426565305361299860336148480", "-4183771656655444406835678135098117633123827646796874729390080", "24685557442420704492496592967215825889866669320243941212160", "29260524100796101665299543023811554820015457948830489640960"]], [["16740805367359562088220071894023409061477868503657732583404339200", "-10137941860007072143847838906468328075240994368021074116282941440", "27507146573936714480582208571318005366579192885583523264593920"], ["-10137941860007072143847838906468328075240994368021074116282941440", "6139362049885313126782386381912393334187747596016295063563796480", "-16657851673312128131383745548796769931488453547845876291993600"], ["27507146573936714480582208571318005366579192885583523264593920", "-16657851673312128131383745548796769931488453547845876291993600", "45197533573582165750093577760054156739699812243140656496640"]], [["895019056053560301886991721007585028015852450421488929619312640"]], [["387184545435708414861193781254689914880", "-14587935495137578347714659940575477760", "-13197033128525063485332398267883847680", "85179861310498086278250129292001280", "-72961987333970283354135727051898880", "-5856506158973141896256431073525760"], ["-14587935495137578347714659940575477760", "78607438383103302373938468041313484800", "486335499656321224567167159694786560", "-97306761549418885499926386699141120", "12912279110404384526972599633182720", "-5431763979734172291404792101601280"], ["-13197033128525063485332398267883847680", "486335499656321224567167159694786560", "21591757688705471008495280686576435200", "-83619878597632855579289569984512000", "-31092441222262264716020488737914880", "-7005465544114763525832632067686400"], ["85179861310498086278250129292001280", "-97306761549418885499926386699141120", "-83619878597632855579289569984512000", "155107963379369616846061684182220800", "2963512087685497023852731663646720", "-13723675767693630577072753229168640"], ["-72961987333970283354135727051898880", "12912279110404384526972599633182720", "-31092441222262264716020488737914880", "2963512087685497023852731663646720", "51022832981707761990127615947571200", "-5899306078921374839134794893230080"], ["-5856506158973141896256431073525760", "-5431763979734172291404792101601280", "-7005465544114763525832632067686400", "-13723675767693630577072753229168640", "-5899306078921374839134794893230080", "26425056008670250434881080346542080"]], [["63466830268171776500594797099598891857559286416609431675679539200", "-26564484058851204845868021529410176734645701939444918748446720", "-33077873447897743667104217198139057669024217872225119974195200", "68728316494979644280616072712391152296730266121376272220160"], ["-26564484058851204845868021529410176734645701939444918748446720", "11118749909696527567887011954041167415650269258300459581440", "13844974425137442097460661626535598822914600333323418992640", "-28766715782214832506719196228864394989795214211426549760"], ["-33077873447897743667104217198139057669024217872225119974195200", "13844974425137442097460661626535598822914600333323418992640", "17239646398157147029252948053062363473024472660348806103040", "-35820073977258149215534319898003925170183494871275274240"], ["68728316494979644280616072712391152296730266121376272220160", "-28766715782214832506719196228864394989795214211426549760", "-35820073977258149215534319898003925170183494871275274240", "74425987059305497234053433679100416356919372981207040"]], [["1387645166877752862385043310958828584960", "-2147105823776953743201194046274928640"], ["-2147105823776953743201194046274928640", "1716628738753189920354930121758474240"]], [["233931443146238478876240699410979225600", "-68598595318700333293475784535572480", "-107605630394648070154778942185144320", "2273689807834349882490642644336640", "2915437924199888737051037285744640"], ["-68598595318700333293475784535572480", "107355419617699122782094670511241953280", "-309163462323779828541396074857758720", "-124347581003545064928368756124549120", "-57699424589620884168419859895418880"], ["-107605630394648070154778942185144320", "-309163462323779828541396074857758720", "278352947090184336756818246526566400", "-9885649411875883328662660636999680", "1252084742174250581621531077509120"], ["2273689807834349882490642644336640", "-124347581003545064928368756124549120", "-9885649411875883328662660636999680", "96360296968263329944030475043471360", "-4488959987274783591976733622927360"], ["2915437924199888737051037285744640", "-57699424589620884168419859895418880", "1252084742174250581621531077509120", "-4488959987274783591976733622927360", "37551238634728802681514391114874880"]], [["667946821344092334135897938132761313280", "-1053752585846683941449711261791027200", "-266925819693150460527802219442995200"], ["-1053752585846683941449711261791027200", "886180605158955292537812939744215040", "-17041908432175998490054709508833280"], ["-266925819693150460527802219442995200", "-17041908432175998490054709508833280", "376682752191588971164382647528980480"]], [["1755160774379153799564221116474982400"]], [["500781096053074226511052773052435660800", "-758008076636107530357173038885109760", "-215159049430199240296575748559339520", "-67614423083948145188370942284267520"], ["-758008076636107530357173038885109760", "574660877474960622401436645536563200", "-8633958334634125496569968690462720", "-2235080933889117579643363346350080"], ["-215159049430199240296575748559339520", "-8633958334634125496569968690462720", "130856540984343485609768603237744640", "20393824207187282195269948538880"], ["-67614423083948145188370942284267520", "-2235080933889117579643363346350080", "20393824207187282195269948538880", "37156733140949378382454877218406400"]], [["1705041010918979473742658251469619200", "-14023902223961159220102925815644160"], ["-14023902223961159220102925815644160", "397665937368559313677856341827256320"]], [["1731758440820763055860038659064463360", "-6631535851728301459222285453885440", "-726646044259729932194946849177600"], ["-6631535851728301459222285453885440", "199413432579000373160704976942530560", "813683132541806139344700372418560"], ["-726646044259729932194946849177600", "813683132541806139344700372418560", "38851679790717618615637538966077440"]], [["403492209008467979017728432317399040"]], [["399331204405885687024391462175375360", "77284596652586015991908637081600"], ["77284596652586015991908637081600", "39079033049662554679612967202324480"]], [["39293486915369697785449596982394880"]], [["2420010820154033684159226783989760", "0", "-8398249904043339330999193436160", "-4257772210267086895837379297280", "-3490167833002177935140475371520", "-3376967930258355992992127385600", "-3371600604802201013975824465920", "-3374950856362454690637668352000", "-3373467226426247843255692492800", "-3374058495283909690911933726720", "-3373865560367979335720132198400"], ["0", "51113826978645945564609370819192515879512720227235628947865600", "0", "0", "0", "0", "0", "0", "0", "0", "0"], ["-8398249904043339330999193436160", "0", "138371139080175302813977916913745920", "-1113396772148060815417886763909120", "-216394452775601615527584706068480", "-27144642487085011258964296335360", "3516349943239906151514211614720", "4321144101731285532033291386880", "-2432115150511972911121359175680", "827415238417621474655506268160", "-227069816615120858255374417920"], ["-4257772210267086895837379297280", "0", "-1113396772148060815417886763909120", "3945655319370483284061414406225920", "-137762349927772730591347841433600", "-22858157986370622118576898703360", "1599184754726337654807456645120", "1615779934459977685491567820800", "-808145598372439541472307445760", "259774945842736340997305794560", "-69751185230179765422642954240"], ["-3490167833002177935140475371520", "0", "-216394452775601615527584706068480", "-137762349927772730591347841433600", "180967682167361209486249379758080", "-13842805418618183020584779120640", "-735813436797612760715105402880", "502797484891856179542632693760", "-146305455002323578935590256640", "40458703065904727246808023040", "-11196142996256771754153738240"], ["-3376967930258355992992127385600", "0", "-27144642487085011258964296335360", "-22858157986370622118576898703360", "-13842805418618183020584779120640", "13778452710524958294041123880960", "-1430734492298514367035290419200", "-40438632344269744672411484160", "50137123775894825432287150080", "-12464015995301489729074298880", "2022404875811395879969751040"], ["-3371600604802201013975824465920", "0", "3516349943239906151514211614720", "1599184754726337654807456645120", "-735813436797612760715105402880", "-1430734492298514367035290419200", "1510302360754480843899925954560", "-247965792305764310186136698880", "28561001836964957634747432960", "-2238130988464178118473809920", "55401973473543163889909760"], ["-3374950856362454690637668352000", "0", "4321144101731285532033291386880", "1615779934459977685491567820800", "502797484891856179542632693760", "-40438632344269744672411484160", "-247965792305764310186136698880", "256679407491889825185821245440", "-50729131928330601162029383680", "7648918979740234699887820800", "-902877886700678279844311040"], ["-3373467226426247843255692492800", "0", "-2432115150511972911121359175680", "-808145598372439541472307445760", "-146305455002323578935590256640", "50137123775894825432287150080", "28561001836964957634747432960", "-50729131928330601162029383680", "58041519196772427703307182080", "-12197729220263821233883054080", "2067912759974632499243427840"], ["-3374058495283909690911933726720", "0", "827415238417621474655506268160", "259774945842736340997305794560", "40458703065904727246808023040", "-12464015995301489729074298880", "-2238130988464178118473809920", "7648918979740234699887820800", "-12197729220263821233883054080", "21374334124706110326403322880", "-4658160681171301317398461440"], ["-3373865560367979335720132198400", "0", "-227069816615120858255374417920", "-69751185230179765422642954240", "-11196142996256771754153738240", "2022404875811395879969751040", "55401973473543163889909760", "-902877886700678279844311040", "2067912759974632499243427840", "-4658160681171301317398461440", "17902753554719926173826621440"]], [["1259836445401686805438185725881221120", "-2748805005211880717147291296727040", "-528257951611488182314131448135680", "-71038376756240513665268019363840", "-12285568406438550043860318289920", "15202285702983413989212086599680", "-5733063526916223660063216107520", "1569533280032922298553991168000"], ["-2748805005211880717147291296727040", "21309148870882128852999586531246080", "-375198339141565653959144594472960", "-73360209462246871843672518819840", "-3685259849830641925086448189440", "6489814142199616862806867968000", "-2314792677611559862245450055680", "609407567525263707455681986560"], ["-528257951611488182314131448135680", "-375198339141565653959144594472960", "774907767750548149588233195356160", "-47865257023854238423116530319360", "-4249237911780313040369945149440", "2326146776683118898766361395200", "-653428230618555871897898188800", "161158302569565696061121495040"], ["-71038376756240513665268019363840", "-73360209462246871843672518819840", "-47865257023854238423116530319360", "49705169094632406394144963952640", "-4714163477281093816925898670080", "114876431094464308869479792640", "36550173284705970890075013120", "-3074048073856398978868838400"], ["-12285568406438550043860318289920", "-3685259849830641925086448189440", "-4249237911780313040369945149440", "-4714163477281093816925898670080", "5652409337228028013636799692800", "-882430614326026848285732372480", "105123513097852070482209669120", "-9595050760829432605397483520"], ["15202285702983413989212086599680", "6489814142199616862806867968000", "2326146776683118898766361395200", "114876431094464308869479792640", "-882430614326026848285732372480", "970977489471938065321183150080", "-168567299234444975355940700160", "22783366079567757025689600000"], ["-5733063526916223660063216107520", "-2314792677611559862245450055680", "-653428230618555871897898188800", "36550173284705970890075013120", "105123513097852070482209669120", "-168567299234444975355940700160", "268921755719777565016771461120", "-50820373854892339583482920960"], ["1569533280032922298553991168000", "609407567525263707455681986560", "161158302569565696061121495040", "-3074048073856398978868838400", "-9595050760829432605397483520", "22783366079567757025689600000", "-50820373854892339583482920960", "173752431493599474932853964800"]], [["153815932788007705755645872984555520", "-1017217806160871928761545905930240", "-154382245016426826392414453760000", "-30647297114177413132528386048000", "16513920651306677784108702105600", "-4380704703433421611467716689920"], ["-1017217806160871928761545905930240", "3500178253772096719043433552936960", "-131654008625617186039553882849280", "-20399548017595975088591182233600", "7490269997838937969463541104640", "-1736272711430267464982766551040"], ["-154382245016426826392414453760000", "-131654008625617186039553882849280", "178430761837442977078170982809600", "-16526861673300606262047921930240", "1418038752676037284211227361280", "-213114430300671984127998689280"], ["-30647297114177413132528386048000", "-20399548017595975088591182233600", "-16526861673300606262047921930240", "20086245319205984274270010736640", "-2614605761415673716761564282880", "252172861389146881661746544640"], ["16513920651306677784108702105600", "7490269997838937969463541104640", "1418038752676037284211227361280", "-2614605761415673716761564282880", "3737364908014110093342733762560", "-556359536577171545336536104960"], ["-4380704703433421611467716689920", "-1736272711430267464982766551040", "-213114430300671984127998689280", "252172861389146881661746544640", "-556359536577171545336536104960", "1722947746874182237642775592960"]], [["18273854617247725056753577261793280", "-258961209618857124934643047464960", "-60389682424764879369637787074560", "14641985457829533603511947755520"], ["-258961209618857124934643047464960", "641639598046035512469033540648960", "-51560623417978994886283540561920", "5226276345388652781707691294720"], ["-60389682424764879369637787074560", "-51560623417978994886283540561920", "63958974931981032514424458444800", "-6001494757055536103334912983040"], ["14641985457829533603511947755520", "5226276345388652781707691294720", "-6001494757055536103334912983040", "17425659702902437855968645611520"]], [["2103995679829142293964949836267520", "-99138066031791391298468676894720"], ["-99138066031791391298468676894720", "176193489979077998655100661268480"]], [["1261988242681492960070337952827310080", "-1990463982126327306377286993838080", "-384222854328110145682406878740480", "-59189627098351676799953991106560", "-1329886101421985786706033377280", "-609823286891483686586202193920", "1690818158422849732301354434560", "-835708053971927308803212574720", "274423138737970811138526412800"], ["-1990463982126327306377286993838080", "19194339537282267234655884992839680", "-176281559053890036325921786429440", "-35381508652227625663580067594240", "-4691613827870271608789202370560", "141921544362203984100725882880", "870305697540568450924019712000", "-432885281722005818757894635520", "140209327612311045700740710400"], ["-384222854328110145682406878740480", "-176281559053890036325921786429440", "641110995533640472644023935303680", "-20516608758056441571180627886080", "-4208622311039494021511852851200", "36354439458132369813232680960", "406285721370741651534816215040", "-181286402728202567519274270720", "56010706730816563780968775680"], ["-59189627098351676799953991106560", "-35381508652227625663580067594240", "-20516608758056441571180627886080", "34936299882931923262454334750720", "-2730021933026114368378377338880", "-221954262357112642403051765760", "144195565704872852869506662400", "-45347319870507970593690746880", "12870928793666959582392483840"], ["-1329886101421985786706033377280", "-4691613827870271608789202370560", "-4208622311039494021511852851200", "-2730021933026114368378377338880", "3149671680007304303384796856320", "-334828758042220435271209451520", "-6109819596481708543149342720", "9614822497636468496443637760", "-1993561989499601496562728960"], ["-609823286891483686586202193920", "141921544362203984100725882880", "36354439458132369813232680960", "-221954262357112642403051765760", "-334828758042220435271209451520", "441939608902973732490026680320", "-78625804968251364289763082240", "10127640045977464469971599360", "-944531920326591936042762240"], ["1690818158422849732301354434560", "870305697540568450924019712000", "406285721370741651534816215040", "144195565704872852869506662400", "-6109819596481708543149342720", "-78625804968251364289763082240", "95569495514347870215871856640", "-19339534878381054905067601920", "2963593286881139824241541120"], ["-835708053971927308803212574720", "-432885281722005818757894635520", "-181286402728202567519274270720", "-45347319870507970593690746880", "9614822497636468496443637760", "10127640045977464469971599360", "-19339534878381054905067601920", "31034356653117424946783109120", "-6722237950595341341387816960"], ["274423138737970811138526412800", "140209327612311045700740710400", "56010706730816563780968775680", "12870928793666959582392483840", "-1993561989499601496562728960", "-944531920326591936042762240", "2963593286881139824241541120", "-6722237950595341341387816960", "22559158712003891395197911040"]], [["156413570459142370653718937987973120", "-502204420287193072281875958988800", "-93114368048685483337199910912000", "-7828355623584997282253446840320", "-2515494159827883781764509859840", "2282143671348410043602672025600", "-811059869898714529442656419840"], ["-502204420287193072281875958988800", "3112101943558261678098359475240960", "-51630736808718410752207261532160", "-10398412081313820476887101603840", "-1398154369129214831407052881920", "1278019878103980370625329889280", "-427073975307118316960989839360"], ["-93114368048685483337199910912000", "-51630736808718410752207261532160", "140467666975271272364737025802240", "-8164713826561088816439801937920", "-1196906065208373506132819312640", "576781731553262088644827545600", "-161514982910016839096928829440"], ["-7828355623584997282253446840320", "-10398412081313820476887101603840", "-8164713826561088816439801937920", "11124994968077524532726983557120", "-1167508233541119560492305612800", "71180665044306143787582750720", "-6468032935152353132087869440"], ["-2515494159827883781764509859840", "-1398154369129214831407052881920", "-1196906065208373506132819312640", "-1167508233541119560492305612800", "1710498711350615798871380459520", "-275895695831579973664387891200", "32304545488694958539577753600"], ["2282143671348410043602672025600", "1278019878103980370625329889280", "576781731553262088644827545600", "71180665044306143787582750720", "-275895695831579973664387891200", "412176362583310671256560599040", "-73575315032922268409010585600"], ["-811059869898714529442656419840", "-427073975307118316960989839360", "-161514982910016839096928829440", "-6468032935152353132087869440", "32304545488694958539577753600", "-73575315032922268409010585600", "224563851889214246290497208320"]], [["19213892413346517469950810500628480", "-132994195379485198237547731353600", "-15610222004776714164756535050240", "-5540063355518027256512422871040", "2509213487963530901858046443520"], ["-132994195379485198237547731353600", "559637901898144474057589705932800", "-17837378440798590254844833955840", "-4480093026252374740951891968000", "1504722804622314121708217303040"], ["-15610222004776714164756535050240", "-17837378440798590254844833955840", "39077324332299562343196524544000", "-4108744694384517804086117007360", "465098474949551048001155235840"], ["-5540063355518027256512422871040", "-4480093026252374740951891968000", "-4108744694384517804086117007360", "6321700851610876366855581204480", "-808239079978151187202021785600"], ["2509213487963530901858046443520", "1504722804622314121708217303040", "465098474949551048001155235840", "-808239079978151187202021785600", "2279226816687668925945568296960"]], [["2300368600428252954969198601175040", "-24573207400574645036483409346560", "-9320930348214254531072470548480"], ["-24573207400574645036483409346560", "128335762711912298060090557071360", "-11225661130210176803578671267840"], ["-9320930348214254531072470548480", "-11225661130210176803578671267840", "23426301024442456794313261056000"]], [["275308687667834104805687977574400"]], [["157921232874187244226620198454558720", "-203448017816315813105465850593280", "-35844747265639196854248171110400", "-6632786016425474778185921986560", "-177724184741546003570412748800", "-298063683140534800661820211200", "325352463435240824415946014720", "-142727293420977131583071846400"], ["-203448017816315813105465850593280", "2763645372374394461657006195343360", "-20927714863348771293159751680000", "-4530153624411456057382136709120", "-690230000964144550134404874240", "-108938912351772391948167413760", "191563457508914079273792307200", "-84249209232442222814397726720"], ["-35844747265639196854248171110400", "-20927714863348771293159751680000", "109096022235669324271944739061760", "-2955193740826806748442190151680", "-730077905475309384976092364800", "-65361155288542087087380234240", "105237896930634565315115089920", "-42804899287010344340501299200"], ["-6632786016425474778185921986560", "-4530153624411456057382136709120", "-2955193740826806748442190151680", "7305072800364512299241994977280", "-555539875426739863928816271360", "-78007837492255594314486251520", "45704957375615610267311800320", "-14818858629629568154211450880"], ["-177724184741546003570412748800", "-690230000964144550134404874240", "-730077905475309384976092364800", "-555539875426739863928816271360", "801509567839954911667295354880", "-91953681527356067409226629120", "1800926330486668075326504960", "1042667455100593832000225280"], ["-298063683140534800661820211200", "-108938912351772391948167413760", "-65361155288542087087380234240", "-78007837492255594314486251520", "-91953681527356067409226629120", "154363601408700362278699008000", "-29208300337014200493851934720", "3907691081532701081238896640"], ["325352463435240824415946014720", "191563457508914079273792307200", "105237896930634565315115089920", "45704957375615610267311800320", "1800926330486668075326504960", "-29208300337014200493851934720", "46498853386750475350829629440", "-9685312155321619017545809920"], ["-142727293420977131583071846400", "-84249209232442222814397726720", "-42804899287010344340501299200", "-14818858629629568154211450880", "1042667455100593832000225280", "3907691081532701081238896640", "-9685312155321619017545809920", "29281118674777727953057873920"]], [["19597745510459143564925999964487680", "-50561513852355542116258566635520", "-10150719048026166280980151664640", "-685096448586878497410703687680", "-607067540485672149172837416960", "389663085798370216830975344640"], ["-50561513852355542116258566635520", "473083613253704112536370901155840", "-6478559118376868431090553978880", "-1364871545726200182714044252160", "-415921710179037128359453655040", "265213655180942187675758100480"], ["-10150719048026166280980151664640", "-6478559118376868431090553978880", "27439521632943089959950719385600", "-1390759454893228862671002009600", "-358210821649309219426570076160", "154862941784267850175406407680"], ["-685096448586878497410703687680", "-1364871545726200182714044252160", "-1390759454893228862671002009600", "2899195653439824033025810759680", "-354472703185011296481595883520", "38780259500505651711993446400"], ["-607067540485672149172837416960", "-415921710179037128359453655040", "-358210821649309219426570076160", "-354472703185011296481595883520", "656271794446630758101019525120", "-105876674916489649910018211840"], ["389663085798370216830975344640", "265213655180942187675758100480", "154862941784267850175406407680", "38780259500505651711993446400", "-105876674916489649910018211840", "298137922283420373373063004160"]], [["2415846021623102539885274160168960", "-14480469341551560875704194170880", "-1262087123606358394200517509120", "-1007011180338317684153002229760"], ["-14480469341551560875704194170880", "95593251401223612722762628464640", "-2278366609298615325908092846080", "-1038968567695852348493487144960"], ["-1262087123606358394200517509120", "-2278366609298615325908092846080", "10511694569688138558635602083840", "-1273341651580626124605845667840"], ["-1007011180338317684153002229760", "-1038968567695852348493487144960", "-1273341651580626124605845667840", "3087463433951699296636360458240"]], [["290565372350396014644539361853440", "-1906882008823528703044154818560"], ["-1906882008823528703044154818560", "34651951992119962462451537018880"]], [["19762973367502562683209518237614080", "-20708396376857564505977043025920", "-3683263308839548372097559429120", "-808678890496983525742010695680", "15290191535030871822717419520", "-77858298444913234301713121280", "58469243918478976824241029120"], ["-20708396376857564505977043025920", "405623942230016317566601584967680", "-2478520070329335190786356019200", "-576438158140984150262745661440", "-84394148104534457450370170880", "-45421912010288137809659166720", "41420291989500003543668490240"], ["-3683263308839548372097559429120", "-2478520070329335190786356019200", "19478324555711286689240155422720", "-418046727872663632459585290240", "-120502623104406562666488791040", "-32115012867183128233251962880", "27968232023078064458752327680"], ["-808678890496983525742010695680", "-576438158140984150262745661440", "-418046727872663632459585290240", "1680290257437526289471326126080", "-115758725581854100517856215040", "-30072905466748461020227829760", "15861829570563662654676664320"], ["15290191535030871822717419520", "-84394148104534457450370170880", "-120502623104406562666488791040", "-115758725581854100517856215040", "241300102803010065090053406720", "-32357185412731601108407418880", "2864747035951466049204387840"], ["-77858298444913234301713121280", "-45421912010288137809659166720", "-32115012867183128233251962880", "-30072905466748461020227829760", "-32357185412731601108407418880", "70200526591379179295385845760", "-13592640905907224297059123200"], ["58469243918478976824241029120", "41420291989500003543668490240", "27968232023078064458752327680", "15861829570563662654676664320", "2864747035951466049204387840", "-13592640905907224297059123200", "38966282518276994346335600640"]], [["2455830479065738261339713621196800", "-5009002794700255995466088448000", "-1183504829711223451423950766080", "-9823428978733538116538204160", "-124658990352471851786714480640"], ["-5009002794700255995466088448000", "74761415991281294973330637455360", "-835780438405376734467886940160", "-148564412291059998769010442240", "-110303529871960745607828602880"], ["-1183504829711223451423950766080", "-835780438405376734467886940160", "5936610612727795160285530030080", "-227493131907828533183234703360", "-116082086675289546531526410240"], ["-9823428978733538116538204160", "-148564412291059998769010442240", "-227493131907828533183234703360", "974118815182614524230599966720", "-144657615618360455565913620480"], ["-124658990352471851786714480640", "-110303529871960745607828602880", "-116082086675289546531526410240", "-144657615618360455565913620480", "404014606349495083842986311680"]], [["303779238097037000613406389043200", "-1651888026948164678267783086080", "-31875558191119499418937589760"], ["-1651888026948164678267783086080", "18247552317890636132083197542400", "-234379019899442743235303178240"], ["-31875558191119499418937589760", "-234379019899442743235303178240", "4360800344276376620135255900160"]], [["36558853907193955986876310487040"]], [["2472904921800086718793187894231040", "-2132298524932996904383917588480", "-359602238599287858227608289280", "-102987786110060086192515317760", "11646413556848666521129451520", "-17037958259806852785572413440"], ["-2132298524932996904383917588480", "61161411102048251693243018772480", "-294274607390407662632498626560", "-76380613304025533128397291520", "-5554466346617188445501521920", "-13452477895855673047032791040"], ["-359602238599287858227608289280", "-294274607390407662632498626560", "3712165915378476745543196344320", "-60563772833500453885779640320", "-16919709022484176572115845120", "-12106372052280168330842603520"], ["-102987786110060086192515317760", "-76380613304025533128397291520", "-60563772833500453885779640320", "441442810710100530645014937600", "-23536474956049844907273093120", "-12996932894624270674121195520"], ["11646413556848666521129451520", "-5554466346617188445501521920", "-16919709022484176572115845120", "-23536474956049844907273093120", "96737388451785167935902842880", "-16457543853739601338839859200"], ["-17037958259806852785572413440", "-13452477895855673047032791040", "-12106372052280168330842603520", "-12996932894624270674121195520", "-16457543853739601338839859200", "52559018535596662689504952320"]], [["307604888386679304600183373824000", "-478221133325510140458927390720", "-146709721744378883679096668160", "14354256277057974423634575360"], ["-478221133325510140458927390720", "12579583755909048163891654164480", "-120647897264519081046080225280", "-5778731530888667099949957120"], ["-146709721744378883679096668160", "-120647897264519081046080225280", "1525948117118455233398408478720", "-28575002989503879429520097280"], ["14354256277057974423634575360", "-5778731530888667099949957120", "-28575002989503879429520097280", "548671606584473240460444303360"]], [["38178878449566358337468309176320", "-202503324759695240597140930560"], ["-202503324759695240597140930560", "4595181927240227940861392977920"]], [["309378039229121188745294464942080", "-221592929305084252065827389440", "-32078279939496126828458803200", "-14328944392709793215215042560", "3585390638988005215599329280"], ["-221592929305084252065827389440", "9595519487578831175389796106240", "-35048384004698082415812280320", "-11514357300521700231531724800", "1346117649491711890261278720"], ["-32078279939496126828458803200", "-35048384004698082415812280320", "783066696697057189041316823040", "-10052013357449411404895354880", "-890615297132607933681500160"], ["-14328944392709793215215042560", "-11514357300521700231531724800", "-10052013357449411404895354880", "143421040047840723832327372800", "-3460546616872001566031216640"], ["3585390638988005215599329280", "1346117649491711890261278720", "-890615297132607933681500160", "-3460546616872001566031216640", "69016538482355944500850851840"]], [["38510390918957581757044909670400", "-41438860334510646922680729600", "-20133006697412573002098278400"], ["-41438860334510646922680729600", "2378709667116509656782156595200", "-22796266145952919101238149120"], ["-20133006697412573002098278400", "-22796266145952919101238149120", "577246615772083128656351723520"]], [["4797685657201103504561105141760"]], [["38699905908333556648895525683200", "-23689165887871615217675796480", "-2218681110447740310540779520", "-2239280073046017629780705280"], ["-23689165887871615217675796480", "1604111934965935821898855219200", "-4014758824935098289708072960", "-2236712286270957269318369280"], ["-2218681110447740310540779520", "-4014758824935098289708072960", "197777575881832256789293301760", "-2569949618909514752159907840"], ["-2239280073046017629780705280", "-2236712286270957269318369280", "-2569949618909514752159907840", "72477100151771110213822709760"]], [["4818992081986291588674795601920", "-2663190974226344489527541760"], ["-2663190974226344489527541760", "600042878376261185605368545280"]], [["4840462554957799256407859527680", "-2683803513628260058949222400", "2576050916405382312099840"], ["-2683803513628260058949222400", "301355634190418632188226437120", "-333229953940927999047106560"], ["2576050916405382312099840", "-333229953940927999047106560", "75047044826953213211840348160"]], [["602706112663442615164769402880"]], [["605392523292304300732805283840", "-335800544621087563351326720"], ["-335800544621087563351326720", "75380271847861833491079168000"]], [["75716071517415499057836748800"]], [["35937241055111532117908225406118713057521081306043082926981120", "-158775663085449026881033501549091838499733497169974149261557760", "24371397463163042178475089053324397557662758656032512273285120", "-8455593134253552402300822900233483623617060194609344114851840", "4313165766973539304298539321639051869019999526842717521838080", "-1647975757470775022226527355482250037171381427142808074977280", "331819138900174467516641745723899680132029315112497408245760", "-68463486099628015012852168989492211092044939373113697239040", "30767930416930242074148631354458700241410484376709536153600", "22501533450308464476282216878413402772234484915171312107520", "13592089824311978398180879868232686761508789546353853644800"], ["-158775663085449026881033501549091838499733497169974149261557760", "997424157248618495089553215518567418217812638934258082371338240", "-153401054862481933195014927260293001201020187468175675060387840", "53322238436762418982370859592560216750655143074223165768990720", "-27151917852351683577056518655056198340916650782318943419760640", "10364896314221231842319320544530951998910156535839074633646080", "-2095249213202417059634029202648089061535526231216161879490560", "437921903908746953368968272354961253685511889035830545612800", "-226125189906909141530153336540472546846601234119887872327680", "-242682574467747689416032734132128404186334665911141872435200", "-227739357179919557162881219124902372324614662500326215516160"], ["24371397463163042178475089053324397557662758656032512273285120", "-153401054862481933195014927260293001201020187468175675060387840", "23592869400680155585330511524886150323693657638466233858785280", "-8200957697800183991582233766257067056157945750721144909987840", "4175929809986293163286245523632267799959574285051783555317760", "-1594100989838953008405110683244006751710777875619680301875200", "322251183701336646373844727805527860923994604414171925708800", "-67356766901043418209669401803476551656483803117665774469120", "34800888878802214093940984392024287719213317073224052244480", "37396301094106960329807554357890980932149766155824204349440", "35127388109764750280066718756489894302976166346600963112960"], ["-8455593134253552402300822900233483623617060194609344114851840", "53322238436762418982370859592560216750655143074223165768990720", "-8200957697800183991582233766257067056157945750721144909987840", "2850703154838738617930191857252375188669924905721457687920640", "-1451567542528611186988102870713628715171866721348604993208320", "554112769965889986326525665107828849476835026444506670039040", "-112017136546404500947181198347304346002767294243002541670400", "23415087427921252713415361612406559820126931587404010618880", "-12104596959432951342060138156049356532062664803280056483840", "-13023030071177754949603049489465952245009839434103699537920", "-12244100063510442846960674263318379909579170812696125767680"], ["4313165766973539304298539321639051869019999526842717521838080", "-27151917852351683577056518655056198340916650782318943419760640", "4175929809986293163286245523632267799959574285051783555317760", "-1451567542528611186988102870713628715171866721348604993208320", "739138176763137070661103864224449933055259538845203850854400", "-282155263100032227789187284279385230416461400173874113413120", "57038405018343618169403170086859973926713645088291569008640", "-11922183097445522896053869530262060841200995105389391380480", "6160016603478728734070419543100261710473051839656781414400", "6619976646951004636009019816482164631061477873369638502400", "6218723459739854054653723749160429384195651609848698634240"], ["-1647975757470775022226527355482250037171381427142808074977280", "10364896314221231842319320544530951998910156535839074633646080", "-1594100989838953008405110683244006751710777875619680301875200", "554112769965889986326525665107828849476835026444506670039040", "-282155263100032227789187284279385230416461400173874113413120", "107708878868261425998167303631625632839053158292458339041280", "-21773441381472737949569947863186426103043171345781982494720", "4550967295351192764513306565389426433897635990247896514560", "-2350781615344820419192770951584778519300910498719549358080", "-2524852133900120513888596385560680172097561505765104025600", "-2370772346774480610426895666444886304144517441960862023680"], ["331819138900174467516641745723899680132029315112497408245760", "-2095249213202417059634029202648089061535526231216161879490560", "322251183701336646373844727805527860923994604414171925708800", "-112017136546404500947181198347304346002767294243002541670400", "57038405018343618169403170086859973926713645088291569008640", "-21773441381472737949569947863186426103043171345781982494720", "4401682309403803968186184380064921968771511078147388866560", "-920125698604965222289119219848355771809470605603905863680", "475852867645591352329686086436187060930862479783549009920", "512387420981919758957560586534484635452360254321419550720", "482046970154601676661859648697233058501829164363581849600"], ["-68463486099628015012852168989492211092044939373113697239040", "437921903908746953368968272354961253685511889035830545612800", "-67356766901043418209669401803476551656483803117665774469120", "23415087427921252713415361612406559820126931587404010618880", "-11922183097445522896053869530262060841200995105389391380480", "4550967295351192764513306565389426433897635990247896514560", "-920125698604965222289119219848355771809470605603905863680", "192416791482581359361646900100739940542506299832796774400", "-99892536103983408295857553698544623987701109276171632640", "-108437561107720226785067488257016620696657643174568263680", "-102640738737182122380035383855167796741402558109814620160"], ["30767930416930242074148631354458700241410484376709536153600", "-226125189906909141530153336540472546846601234119887872327680", "34800888878802214093940984392024287719213317073224052244480", "-12104596959432951342060138156049356532062664803280056483840", "6160016603478728734070419543100261710473051839656781414400", "-2350781615344820419192770951584778519300910498719549358080", "475852867645591352329686086436187060930862479783549009920", "-99892536103983408295857553698544623987701109276171632640", "53828010791907620938049711272965690831480554920846295040", "62927201985940516681139424728288464444541536633518489600", "62741548158241933258539535788265522517339870911523635200"], ["22501533450308464476282216878413402772234484915171312107520", "-242682574467747689416032734132128404186334665911141872435200", "37396301094106960329807554357890980932149766155824204349440", "-13023030071177754949603049489465952245009839434103699537920", "6619976646951004636009019816482164631061477873369638502400", "-2524852133900120513888596385560680172097561505765104025600", "512387420981919758957560586534484635452360254321419550720", "-108437561107720226785067488257016620696657643174568263680", "62927201985940516681139424728288464444541536633518489600", "83448401177059674190684805657453142489804771229142691840", "89692181854396453689308648862860533300517040473057955840"], ["13592089824311978398180879868232686761508789546353853644800", "-227739357179919557162881219124902372324614662500326215516160", "35127388109764750280066718756489894302976166346600963112960", "-12244100063510442846960674263318379909579170812696125767680", "6218723459739854054653723749160429384195651609848698634240", "-2370772346774480610426895666444886304144517441960862023680", "482046970154601676661859648697233058501829164363581849600", "-102640738737182122380035383855167796741402558109814620160", "62741548158241933258539535788265522517339870911523635200", "89692181854396453689308648862860533300517040473057955840", "100159867188631940685888034973923197041510562237542092800"]], [["224411542161054061571543215942353708767158340220019015680", "-31580420604550703550801379712105780066223779175632732160", "-18576076443657349021715220370103187497863254059526389760", "2368948309869162049568581368609579262015645360765009920", "11258844445927987350083076998428686541880399722583162880", "-8911848552860492807482796403524546913860984268600115200", "29809151876156841261138567257579544282493329593283379200", "273786824701572546958209607259211739502363372933244518400"], ["-31580420604550703550801379712105780066223779175632732160", "4444169653468978219210265141418954766862628601819299840", "2614127159520029076373529974375261773399021676658688000", "-333371373395833785961223837161487111341487057409146880", "-1584406219482420402415604701330752099603928021582479360", "1254124110342814253073738197575446308599475488539279360", "-4194907022377476279784085219199430309962530041689538560", "-38528780635778691725654468281302466656348047347663503360"], ["-18576076443657349021715220370103187497863254059526389760", "2614127159520029076373529974375261773399021676658688000", "1537668752318246027164498177485566050973745485614940160", "-196094035411158533736340644894113379478721045043609600", "-931971471167501147379636160237000807455292183302635520", "737694587266036994460377212367555445130970676005437440", "-2467507146199634069161712469313634957077217465975439360", "-22663205893717465024902223605257656342249571791216312320"], ["2368948309869162049568581368609579262015645360765009920", "-333371373395833785961223837161487111341487057409146880", "-196094035411158533736340644894113379478721045043609600", "25007252482603768374068285459497981140219115434147840", "118851375755527811017713281531142432943792504921128960", "-94075858860938190681242464160743402906567951830220800", "314673386563047114085259178323833600345691195965440000", "2890167009216316052968149168118397219431207806928158720"], ["11258844445927987350083076998428686541880399722583162880", "-1584406219482420402415604701330752099603928021582479360", "-931971471167501147379636160237000807455292183302635520", "118851375755527811017713281531142432943792504921128960", "564862114652864649342401926140609337389063397850480640", "-447112103130219170462879708499806403275551633487953920", "1495540740938491414429156838400230136193515434693099520", "13736028196122445574489354095476256777076738515151093760"], ["-8911848552860492807482796403524546913860984268600115200", "1254124110342814253073738197575446308599475488539279360", "737694587266036994460377212367555445130970676005437440", "-94075858860938190681242464160743402906567951830220800", "-447112103130219170462879708499806403275551633487953920", "353908020346490626431230475211053291617240777757818880", "-1183783349338038386069495553616016246444302869324103680", "-10872643599400494812649545236535266604034885289904701440"], ["29809151876156841261138567257579544282493329593283379200", "-4194907022377476279784085219199430309962530041689538560", "-2467507146199634069161712469313634957077217465975439360", "314673386563047114085259178323833600345691195965440000", "1495540740938491414429156838400230136193515434693099520", "-1183783349338038386069495553616016246444302869324103680", "3959624924007122828881170324411907079618829996286279680", "36367795348791482159404112984536104296741437496320327680"], ["273786824701572546958209607259211739502363372933244518400", "-38528780635778691725654468281302466656348047347663503360", "-22663205893717465024902223605257656342249571791216312320", "2890167009216316052968149168118397219431207806928158720", "13736028196122445574489354095476256777076738515151093760", "-10872643599400494812649545236535266604034885289904701440", "36367795348791482159404112984536104296741437496320327680", "334025713019579971584824010293083835428457444163036119040"]], [["8962765112588635612469037556039680", "-593891211356825151225087897108480", "10356915853671275929718174515200", "7060687728129710483619258040320", "-1812827787841636133664121159680", "-83718113008312772921917440000"], ["-593891211356825151225087897108480", "158803006267967358984647438499840", "-22415651090723894678143327272960", "1938405561817015100359437189120", "247456839405646988571070955520", "-267344726948399730639545303040"], ["10356915853671275929718174515200", "-22415651090723894678143327272960", "7676486130884639453673569648640", "-1660913035980906482565308743680", "256648680201495611102000578560", "52662773206869933526855188480"], ["7060687728129710483619258040320", "1938405561817015100359437189120", "-1660913035980906482565308743680", "1024536222366633641894026936320", "-416469311074024207603319439360", "141043160584557818863398420480"], ["-1812827787841636133664121159680", "247456839405646988571070955520", "256648680201495611102000578560", "-416469311074024207603319439360", "547857141217764336361411706880", "-424760097191334028528205168640"], ["-83718113008312772921917440000", "-267344726948399730639545303040", "52662773206869933526855188480", "141043160584557818863398420480", "-424760097191334028528205168640", "1722152340978598195364112629760"]], [["746420202106002428427859761561600", "-72791067738111239898914409676800", "6246999653499153759688049295360", "-25438217096330936719465512960"], ["-72791067738111239898914409676800", "20961240794178324070324670300160", "-3850696210310169977722975027200", "646254870928480214649573212160"], ["6246999653499153759688049295360", "-3850696210310169977722975027200", "2727703029131800685943529144320", "-1039362356392125881069548339200"], ["-25438217096330936719465512960", "646254870928480214649573212160", "-1039362356392125881069548339200", "2228103874964601257902253015040"]], [["44377655185489040599414399303680", "-5343874642270597279841318338560"], ["-5343874642270597279841318338560", "6378159944678058160421779537920"]], [["28862065148589967851290821884755157365344295335994515783680", "3595209428845942407617139908634370307593332838580889845760", "-795060207094055369051167989225681180335954435393433108480", "-284814589712905474641486379697417654915180669149265264640", "-76321618398411439744852563175415905196133067185664819200", "187183192896888396232560736736141342923921122615235706880", "-373359564339604726060638446832034363115483472830209720320", "-3182905482300482215663005937229916657687173910856193802240", "-1921652265191834700329127533686332645486350342750396743680"], ["3595209428845942407617139908634370307593332838580889845760", "447838045223670817772952663913273377235091251169989754880", "-99036847790650927508151559737072308860592953241559367680", "-35477991375081884043928652884028182364289914793539665920", "-9507019011914189531241109054496650748965567053346897920", "23316515175188669091360906864078920642845886993273978880", "-46507615416741494902637706008887090966841382125678100480", "-396479314358805821528584336953089327927363639718602342400", "-239371032779973069208795622042027997203439996100411392000"], ["-795060207094055369051167989225681180335954435393433108480", "-99036847790650927508151559737072308860592953241559367680", "21901438086641001958536242693460791359713792913802526720", "7845756896284111119512765488938130429559373340983951360", "2102423420403059770403283798640734371699926281391964160", "-5156315299787103855048741801190226700249538814489395200", "10284895797170441115605051010713353706078508546376335360", "87679155281868525755743820552500462749315708063433359360", "52935548446048100257392221782817673528786844348537896960"], ["-284814589712905474641486379697417654915180669149265264640", "-35477991375081884043928652884028182364289914793539665920", "7845756896284111119512765488938130429559373340983951360", "2810587187566295799563853303523637091561612422361907200", "753151595994871490225255470941353615216029387771084800", "-1847147943558829119778058887705336069282799337980559360", "3684360442862097848696444502044138063377553246964940800", "31409322734504932512742397134321384470655700773801820160", "18963112953413398605905781280854912189343233055590973440"], ["-76321618398411439744852563175415905196133067185664819200", "-9507019011914189531241109054496650748965567053346897920", "2102423420403059770403283798640734371699926281391964160", "753151595994871490225255470941353615216029387771084800", "201821643910928202829061700190168880997530190269644800", "-494979279733574145901035391303709749887055117953269760", "987296163605138805371599057054581707907352390564577280", "8416739979197815462374906604954091098991650768669900800", "5081535577005628057425715015369993780813596439058841600"], ["187183192896888396232560736736141342923921122615235706880", "23316515175188669091360906864078920642845886993273978880", "-5156315299787103855048741801190226700249538814489395200", "-1847147943558829119778058887705336069282799337980559360", "-494979279733574145901035391303709749887055117953269760", "1213965373672696486095013287441055341413154923159224320", "-2421401067175288351484717954088593747593193428238991360", "-20642542652396493756037525842580971909959211432207974400", "-12462760539978845651368060313883096013097243513155092480"], ["-373359564339604726060638446832034363115483472830209720320", "-46507615416741494902637706008887090966841382125678100480", "10284895797170441115605051010713353706078508546376335360", "3684360442862097848696444502044138063377553246964940800", "987296163605138805371599057054581707907352390564577280", "-2421401067175288351484717954088593747593193428238991360", "4829777895871376450285471700470749857675160256929136640", "41174053141651377640440688547883581967113679145489858560", "24858486350526765272086893877356220889523023290542981120"], ["-3182905482300482215663005937229916657687173910856193802240", "-396479314358805821528584336953089327927363639718602342400", "87679155281868525755743820552500462749315708063433359360", "31409322734504932512742397134321384470655700773801820160", "8416739979197815462374906604954091098991650768669900800", "-20642542652396493756037525842580971909959211432207974400", "41174053141651377640440688547883581967113679145489858560", "351010478879519865777826409466478316589041195589270896640", "211919607916658182714914625503741083793029051881326673920"], ["-1921652265191834700329127533686332645486350342750396743680", "-239371032779973069208795622042027997203439996100411392000", "52935548446048100257392221782817673528786844348537896960", "18963112953413398605905781280854912189343233055590973440", "5081535577005628057425715015369993780813596439058841600", "-12462760539978845651368060313883096013097243513155092480", "24858486350526765272086893877356220889523023290542981120", "211919607916658182714914625503741083793029051881326673920", "127944670948028661667534866065264091625040417937577082880"]], [["224506299133511239217667987462472313457782732495372943360", "-9836266856094658159917095935933190062800948536845271040", "-19554504798734587370489998418383870584017746467194142720", "-11258613403398400462933394879409804255036386953333309440", "19158882955012384769893670302372015811388632776625356800", "-21817814773297985887288724337080147430366681086054891520", "-420360479406327487897364916332426851470813230951332577280"], ["-9836266856094658159917095935933190062800948536845271040", "430955149310839312114038526937739116155485813441822720", "856739112361175511418177893270980321896899446990438400", "493272243553279435408937926720497080830988332113592320", "-839405781207569137882900977759074831074805950206443520", "955901233752821377659894265219745887420628496191324160", "18417201954487774614748083941040526606426442908607447040"], ["-19554504798734587370489998418383870584017746467194142720", "856739112361175511418177893270980321896899446990438400", "1703197903130272271987871720963635585742544446349639680", "980625535557588235475569481214826540909354688163348480", "-1668739229714835426926835058740210170116234472639692800", "1900332263856178587791721112577315711175714283758551040", "36613409260561998354054463807932474458913435839102976000"], ["-11258613403398400462933394879409804255036386953333309440", "493272243553279435408937926720497080830988332113592320", "980625535557588235475569481214826540909354688163348480", "564600531283095969606170456703121876054892237165690880", "-960785765316847038174882208839618293234704501419540480", "1094126725118915808227006345779819104755934772278067200", "21080371223297344822616914276089999324830451153607065600"], ["19158882955012384769893670302372015811388632776625356800", "-839405781207569137882900977759074831074805950206443520", "-1668739229714835426926835058740210170116234472639692800", "-960785765316847038174882208839618293234704501419540480", "1634977715549870553263787440575322302180672131091660800", "-1861885217426231666256114318194429519842865136732733440", "-35872655934118443362884109053548067613984822915110010880"], ["-21817814773297985887288724337080147430366681086054891520", "955901233752821377659894265219745887420628496191324160", "1900332263856178587791721112577315711175714283758551040", "1094126725118915808227006345779819104755934772278067200", "-1861885217426231666256114318194429519842865136732733440", "2120283677202563221090262456666804965331488573017292800", "40851179290287548034505594991261156750332207820659752960"], ["-420360479406327487897364916332426851470813230951332577280", "18417201954487774614748083941040526606426442908607447040", "36613409260561998354054463807932474458913435839102976000", "21080371223297344822616914276089999324830451153607065600", "-35872655934118443362884109053548067613984822915110010880", "40851179290287548034505594991261156750332207820659752960", "787073384260075184634880689995704177322418168800162611200"]], [["1769599385897305540060381729259520", "-97222085212791726504573791109120", "-4631655942920664673253672878080", "2951449735342392118146666332160", "-240344124345944343091127255040"], ["-97222085212791726504573791109120", "38944452409944208879896735252480", "-6157142615178837921626817822720", "247838859964645210033068441600", "498007924446597609521833574400"], ["-4631655942920664673253672878080", "-6157142615178837921626817822720", "4008964622931611741705365094400", "-1224129572953553305882696089600", "176808820111972486272799211520"], ["2951449735342392118146666332160", "247838859964645210033068441600", "-1224129572953553305882696089600", "1547359606552000238754893660160", "-972749245080577261048116019200"], ["-240344124345944343091127255040", "498007924446597609521833574400", "176808820111972486272799211520", "-972749245080577261048116019200", "3754982460021233846387422003200"]], [["169323968519657061052046660075520", "-17295603623788756928973703741440", "935366458374768718076927016960"], ["-17295603623788756928973703741440", "11185538771203760551671512432640", "-2977693097034586395036037939200"], ["935366458374768718076927016960", "-2977693097034586395036037939200", "5671759257503418730503418675200"]], [["19899111724799990878647342858240"]], [["6213003184059605685576300832962698762949413590898174853120", "654489810033494522560660938218060868554735567416873451520", "461449197041512685701123789260336404484054477777540218880", "-80809139974029743257216506589277048258053972775550320640", "-85757815191998486640119304186605389723246916600038686720", "43680661206226659780501706289660958905773540315968307200", "1197990117179700321914124774735424080253385359336050524160", "601795194469687034172548401669150003354062257756653486080"], ["654489810033494522560660938218060868554735567416873451520", "73897146307648075577817095235535459722994132919663984640", "49182034647909957662626829079007221469539942109544448000", "-7782378737085087533198962558052819659939655865524551680", "-9194639902909319101409184432528945536325777373947494400", "3844980344172506333534088397664490406727626190015692800", "130153990771246841600468512374391943862830801345524531200", "76013941413762520162814915825194476510044251707785871360"], ["461449197041512685701123789260336404484054477777540218880", "49182034647909957662626829079007221469539942109544448000", "34338624618204572666485980368622021501680902711006986240", "-5917458374210452704429261223771408981604928429112688640", "-6387933813054139321115069233057725080081113017263063040", "3156841537576913504606400089156084477248334927285452800", "89433502680951179426336665219630517224230773953627422720", "46154158065395806643523074426689827838153097914519388160"], ["-80809139974029743257216506589277048258053972775550320640", "-7782378737085087533198962558052819659939655865524551680", "-5917458374210452704429261223771408981604928429112688640", "1158717953670320189928447615740306868123262127261614080", "1091701490915474373511519153881839193793951797608448000", "-679673398688898989973538989432897483059839608438128640", "-14998339690931136307186006519227172714746724916165345280", "-5966318240040127099322699067071478400017002232230707200"], ["-85757815191998486640119304186605389723246916600038686720", "-9194639902909319101409184432528945536325777373947494400", "-6387933813054139321115069233057725080081113017263063040", "1091701490915474373511519153881839193793951797608448000", "1188929411323090707282179204143233167940106725957304320", "-578367812562903911366570397465343985989116662073262080", "-16664202581883965518655614711921284744375808031792824320", "-8716202701630314747128654099650845021569960051681525760"], ["43680661206226659780501706289660958905773540315968307200", "3844980344172506333534088397664490406727626190015692800", "3156841537576913504606400089156084477248334927285452800", "-679673398688898989973538989432897483059839608438128640", "-578367812562903911366570397465343985989116662073262080", "422644825819019047246699311867486987923309843424215040", "7818295952176920657527316698662805989272434748934717440", "2303230919886631442720744722477310400961575645897031680"], ["1197990117179700321914124774735424080253385359336050524160", "130153990771246841600468512374391943862830801345524531200", "89433502680951179426336665219630517224230773953627422720", "-14998339690931136307186006519227172714746724916165345280", "-16664202581883965518655614711921284744375808031792824320", "7818295952176920657527316698662805989272434748934717440", "234155630200476324181587742805030321432827874010654965760", "126118102853838087644998116327471303513278995622907740160"], ["601795194469687034172548401669150003354062257756653486080", "76013941413762520162814915825194476510044251707785871360", "46154158065395806643523074426689827838153097914519388160", "-5966318240040127099322699067071478400017002232230707200", "-8716202701630314747128654099650845021569960051681525760", "2303230919886631442720744722477310400961575645897031680", "126118102853838087644998116327471303513278995622907740160", "90450701521628046955041201221842529986889630828450611200"]], [["5055821396843832203618683138867200", "-197491359832284405730020289413120", "6754626396229515132065525268480", "-7468724370766038673028724817920", "4012919245961162357429155921920", "796585401060468625757542809600"], ["-197491359832284405730020289413120", "97883048479704548052822707404800", "-10848353870751177860331067146240", "-614666545956314777510656081920", "331326068141411589602955755520", "1541586995208073370693397381120"], ["6754626396229515132065525268480", "-10848353870751177860331067146240", "5818403942816595533659688140800", "-1138131501407311076351646105600", "-91011633313545047865808650240", "-362616109557053049531311063040"], ["-7468724370766038673028724817920", "-614666545956314777510656081920", "-1138131501407311076351646105600", "1277433808811623835388220538880", "-545374967405263540110407761920", "-278120826071329835400938127360"], ["4012919245961162357429155921920", "331326068141411589602955755520", "-91011633313545047865808650240", "-545374967405263540110407761920", "1268881508663817280897186529280", "135488495898548349893502566400"], ["796585401060468625757542809600", "1541586995208073370693397381120", "-362616109557053049531311063040", "-278120826071329835400938127360", "135488495898548349893502566400", "9466488452712619559427071016960"]], [["493063471037109856807196263710720", "-20652336068750395121053791682560", "-4692512059754245275074848358400", "924431724336354436039688847360"], ["-20652336068750395121053791682560", "21352507368960685635230509301760", "-3797219206674323662861101957120", "-328077797800902681422179860480"], ["-4692512059754245275074848358400", "-3797219206674323662861101957120", "4968988903729584776054487121920", "-2161844501959184953138112102400"], ["924431724336354436039688847360", "-328077797800902681422179860480", "-2161844501959184953138112102400", "8465492454861023160925295738880"]], [["79561099853849422825392722411520", "-8501577946103223139659814010880"], ["-8501577946103223139659814010880", "16698921813903666570314593075200"]], [["11225258990707688555529425167319040", "-373735335800294262597680753541120", "54944556618324098412243698319360", "-4496145029948422141233982341120", "-6354938595303445542075535196160", "881006504432887303047028408320", "-3110382377143848392586417930240"], ["-373735335800294262597680753541120", "257305372937950643987861817262080", "-23533859116834638106906601717760", "2041612767963335240967625113600", "-1522404364765338310414140702720", "-307949976261888299272104837120", "2312138178743141049665763409920"], ["54944556618324098412243698319360", "-23533859116834638106906601717760", "14476430169272500962152876605440", "-2278717160007371704166189629440", "-161090777451227143244108267520", "26481446881977873511439400960", "-648952895848771636594558894080"], ["-4496145029948422141233982341120", "2041612767963335240967625113600", "-2278717160007371704166189629440", "1315094213998227318075933327360", "-319326602202162244638065295360", "-24611931646315409940456407040", "62793164271131342513614356480"], ["-6354938595303445542075535196160", "-1522404364765338310414140702720", "-161090777451227143244108267520", "-319326602202162244638065295360", "625664548785127020932927324160", "-91998540024446608958124195840", "2468665335602595089185505280"], ["881006504432887303047028408320", "-307949976261888299272104837120", "26481446881977873511439400960", "-24611931646315409940456407040", "-91998540024446608958124195840", "933922349628509101435984281600", "12839776079849231591976468480"], ["-3110382377143848392586417930240", "2312138178743141049665763409920", "-648952895848771636594558894080", "62793164271131342513614356480", "2468665335602595089185505280", "12839776079849231591976468480", "4528557308038069401619326566400"]], [["1274221585956751673051409505320960", "-29188198603303377009426101698560", "5022056775700454714917508874240", "-6025642918076076714958100889600", "-6452798722549610196840638054400"], ["-29188198603303377009426101698560", "61457993473270439948856883937280", "-3968369347256134993728063406080", "-2333337410789788893115507015680", "-1033884104318175725557383168000"], ["5022056775700454714917508874240", "-3968369347256134993728063406080", "5072605170705384049617099816960", "-1258650371813601951974770606080", "-679290846790702302124950159360"], ["-6025642918076076714958100889600", "-2333337410789788893115507015680", "-1258650371813601951974770606080", "3496690537954694090678379479040", "853240403862375507294242734080"], ["-6452798722549610196840638054400", "-1033884104318175725557383168000", "-679290846790702302124950159360", "853240403862375507294242734080", "21226213930675004457622956933120"]], [["280514564145595398051690625105920", "3087393708210579726572495831040", "-7854749005415619361498988544000"], ["3087393708210579726572495831040", "22575033542655210767561282027520", "-3986216336619420588387745136640"], ["-7854749005415619361498988544000", "-3986216336619420588387745136640", "20766614527827782821787687976960"]], [["63651553804096827819101698129920"]], [["2179928229258875513577825726627840", "-167933684484287128606348872253440", "18328093973585544995263972638720", "180942345273360135000277647360", "-418561550821893113612473466880", "-618543873291273783156198604800"], ["-167933684484287128606348872253440", "634085982601984679933293331742720", "-23626475906127542955826112102400", "1446890400158249011496406220800", "-3294256669761228896576282296320", "405549674441255659768192696320"], ["18328093973585544995263972638720", "-23626475906127542955826112102400", "10233096934537174721873282334720", "-1340256786562953154583561502720", "-87976815118653467607768760320", "48554382250791548038026362880"], ["180942345273360135000277647360", "1446890400158249011496406220800", "-1340256786562953154583561502720", "2077261747259691165597617356800", "-189080345126074812684136611840", "-63727693739631870660182016000"], ["-418561550821893113612473466880", "-3294256669761228896576282296320", "-87976815118653467607768760320", "-189080345126074812684136611840", "2429358129067210998908316549120", "-60628634537142668232354693120"], ["-618543873291273783156198604800", "405549674441255659768192696320", "48554382250791548038026362880", "-63727693739631870660182016000", "-60628634537142668232354693120", "1652992851297717446571833425920"]], [["1937527360624946628793423594782720", "77063463417323840200953330401280", "19344567869661168703835020984320", "-4970993486910798656020603207680"], ["77063463417323840200953330401280", "56845511754980170827943850803200", "1176246004632540819640182374400", "-880919083984556420485412290560"], ["19344567869661168703835020984320", "1176246004632540819640182374400", "11611747526329803702484441497600", "130799155285676670203493089280"], ["-4970993486910798656020603207680", "-880919083984556420485412290560", "130799155285676670203493089280", "18696588937107064893039936798720"]], [["233874909733026981491915725209600", "22431818532668615826492547399680"], ["22431818532668615826492547399680", "62229057032388307361797200936960"]], [["28811376756712305236211025284113947058895791154489640888565760", "3576849254773356069433672302338637511931286488832040878735360", "99313369423472162674857017279458588114614206135519894568960", "-10060795490563750200978141521581657073545483840567797350400", "-6776672605015626532993157474304215039761294850366185144320"], ["3576849254773356069433672302338637511931286488832040878735360", "607629429004372436015063321143481421500032856033061890949120", "14387979591128981194574695215135488817051958768433060904960", "-2582384075660597486112581090422685722958427470845024665600", "-928019616076941979472255165838532924645210162401525104640"], ["99313369423472162674857017279458588114614206135519894568960", "14387979591128981194574695215135488817051958768433060904960", "368240625460991185499045101899295823002016628741872025600", "-51459617927764255722261255895605388896233432228246323200", "-24450597289071658160605292569788473980608506824595865600"], ["-10060795490563750200978141521581657073545483840567797350400", "-2582384075660597486112581090422685722958427470845024665600", "-51459617927764255722261255895605388896233432228246323200", "14382048876686336589046531262912509075222896862707056640", "3073237397788969389470711406992868618153503273118597120"], ["-6776672605015626532993157474304215039761294850366185144320", "-928019616076941979472255165838532924645210162401525104640", "-24450597289071658160605292569788473980608506824595865600", "3073237397788969389470711406992868618153503273118597120", "1639899371670365084257086432311596816822441627185315840"]], [["4139196010581763602667622592080295785348453467873755990589440", "387814172863597558108329413988005813879768620032734275829760", "-65703252004376515215049334673611992680757580712703426560"], ["387814172863597558108329413988005813879768620032734275829760", "36335518368635469996231251393576038381572714212959369297920", "-6155942425868467961641134493019399482299910531464560640"], ["-65703252004376515215049334673611992680757580712703426560", "-6155942425868467961641134493019399482299910531464560640", "1042936191693870580432688664958806357597051106099200"]], [["209679427529424743265081303367680"]], [["8946257518277321055842831886339065029534576513026733595688960", "-167785352535442318046394622965537189667924179057783959715840", "-60279724188955333346031713369056729169271149630407531560960", "2616339779782335841136641375617543925011573313037873971200"], ["-167785352535442318046394622965537189667924179057783959715840", "3146782268219745529997700621241926039916524028644084940800", "1130534723946851994179418176179678918519760148661304033280", "-49068953292081267030090472187003765406872403924442152960"], ["-60279724188955333346031713369056729169271149630407531560960", "1130534723946851994179418176179678918519760148661304033280", "406163710453554705234640034571133019183950146619975925760", "-17628850945511368439547968745523994039918633458839060480"], ["2616339779782335841136641375617543925011573313037873971200", "-49068953292081267030090472187003765406872403924442152960", "-17628850945511368439547968745523994039918633458839060480", "765150548068460960565593412867057796709435730060902400"]], [["320134660527660305886651875328000", "-6152324571780137923442104074240"], ["-6152324571780137923442104074240", "21062114595813749066945192263680"]], [["201099025401735458695991651205120", "-3242637407320811630584292966400", "-837529687953228336494070988800"], ["-3242637407320811630584292966400", "9737717464517547088571604664320", "-33111701960253953760873676800"], ["-837529687953228336494070988800", "-33111701960253953760873676800", "2349688475461942513020740567040"]], [["20666553582850797863190909173760"]], [["18971346022418090407643625553920", "-50174073747972598102893527040"], ["-50174073747972598102893527040", "2348178487508084320291680092160"]], [["2334377397834977249067598172160"]]], "claim": {"K_lower_bound": 722, "sdp_bound_num": "35937241055111532117908225649553870076046270348081535561236480", "sdp_bound_den": "95780971304118053647396689196894323976171195136475136"}, "provenance": {"generator": "cov/lb/solve_hp.py (SDPA-GMP 200-bit dual, exact rounding + theta)", "sdpa_phase": "pdOPT", "sdpa_objd_scaled": 1.3977375008133657, "theta": 1.0, "seconds_model": 1.976073980331421, "seconds_solve": 1027.8703224658966, "scaling": "geo", "bits": 128, "tag": ""}}

==> anc/certify.py <==
#!/usr/bin/env python3
"""
certify.py -- exact rational certificate checker for lower bounds on q-ary
covering codes  K_q(n,R),  via the symmetry-reduced semidefinite program of

    D. Gijswijt, S. Polak, "Semidefinite lower bounds for covering codes",
    arXiv:2504.01932 (Theorem 4.18, non-binary case, q >= 3).

STANDALONE: Python 3 standard library only (math, fractions, json, sys).
No numpy, no scipy, no solver.  Everything below is exact integer / rational
arithmetic.

---------------------------------------------------------------------------
WHAT IS CERTIFIED
---------------------------------------------------------------------------
The SDP of Theorem 4.18 is a minimisation

    min  c^T x   s.t.   x >= 0,
                        L_k(x) := <l_k, x> + l_k^0 >= 0        (k = 1..m)
                        A_b(x) := C_b + sum_v x_v A_b^v  psd    (b = 1..B)

with the property that *every* code C in [q]^n of covering radius <= R yields
a feasible x with c^T x = |C|^3.  Hence  K_q(n,R)^3 >= min = OPT.

A certificate is a dual feasible point: rationals y_k >= 0 and symmetric
positive-semidefinite rational matrices Y_b such that, writing

    d_v := sum_k y_k * l_k[v] + sum_b <Y_b, A_b^v>          (v = 1..N)
    d_0 := sum_k y_k * l_k^0  + sum_b <Y_b, C_b>

we have  d_v <= c_v  for every variable v.  Then for every feasible x,

    c^T x - (-d_0) = sum_v (c_v - d_v) x_v + sum_k y_k L_k(x)
                                           + sum_b <Y_b, A_b(x)>  >= 0,

so  OPT >= -d_0  and therefore  K_q(n,R) >= ceil( (-d_0)^{1/3} ).

The certificate file stores integers, together with one common positive
integer denominator `den`, so that y_k = a_k/den and Y_b = B_b/den.  All
checks below are therefore pure integer arithmetic except the exact
positive-semidefiniteness test, which uses `fractions.Fraction`.

---------------------------------------------------------------------------
CERTIFICATE FILE FORMAT (JSON)
---------------------------------------------------------------------------
{
  "problem":  {"q":6, "n":7, "R":3, "lambda":[1,1,1,1,0,0,0,0], "beta":1},
  "den":      <positive int, as decimal string>,
  "dual_lin": [<int as string>, ...]              # length = #linear constraints
  "dual_psd": [ [[<int as string>,...],...], ...] # one symmetric matrix / block
  "claim":    {"K_lower_bound": <int>}            # optional, re-derived anyway
}

Run:   python3 certify.py CERT.json
       python3 certify.py --selftest
       python3 certify.py --model q n R      (print model size only)
"""

import sys
import json
from math import comb, factorial
from fractions import Fraction

# =========================================================================
# 0. small exact combinatorial helpers
# =========================================================================


def C(n, k):
    """Binomial coefficient, 0 outside the triangle (also for negative args)."""
    if n < 0 or k < 0 or k > n:
        return 0
    return comb(n, k)


def multinom(*parts):
    """Multinomial coefficient (sum parts)! / prod parts!.  Parts >= 0."""
    s = 0
    for p in parts:
        if p < 0:
            return 0
        s += p
    r = factorial(s)
    for p in parts:
        r //= factorial(p)
    return r


def sgn(e):
    """(-1)**e for possibly negative integer e, staying in int arithmetic."""
    return -1 if (e % 2) else 1


# =========================================================================
# 1. orbits of triples (0,u,v) in the q-ary Hamming space
# =========================================================================
#
# A triple (0,u,v) is classified per coordinate l into five types:
#
#   i1 : u_l = 0, v_l = 0                       ("000")
#   i2 : u_l = 0, v_l != 0                      ("001")
#   i3 : u_l != 0, v_l = 0                      ("010")
#   i4 : u_l = v_l != 0                         ("011")
#   i5 : u_l != v_l, both != 0                  ("012")
#
# and (i,j,t,p) = (d(0,u), d(0,v), #{u_l!=0 and v_l!=0}, #{u_l=v_l!=0}) is
#
#   i = i3+i4+i5,  j = i2+i4+i5,  t = i4+i5,  p = i4,  d(u,v) = i2+i3+i5.
#
# By Prop. 4.11(iii) of the paper the SDP variable x^{t,p}_{i,j} depends only
# on the multiset {d(0,u), d(0,v), d(u,v)} together with i5 = t-p.


def comps5(n):
    """All (i1,i2,i3,i4,i5) >= 0 with sum n."""
    for i2 in range(n + 1):
        for i3 in range(n - i2 + 1):
            for i4 in range(n - i2 - i3 + 1):
                for i5 in range(n - i2 - i3 - i4 + 1):
                    yield (n - i2 - i3 - i4 - i5, i2, i3, i4, i5)


def ijtp_of(c5):
    i1, i2, i3, i4, i5 = c5
    return (i3 + i4 + i5, i2 + i4 + i5, i4 + i5, i4)


def c5_of(n, i, j, t, p):
    """Inverse map; returns None if the tuple is not a valid orbit."""
    i1 = n - i - j + t
    i2 = j - t
    i3 = i - t
    i4 = p
    i5 = t - p
    if i1 < 0 or i2 < 0 or i3 < 0 or i4 < 0 or i5 < 0:
        return None
    return (i1, i2, i3, i4, i5)


def orbit_key(i, j, t, p):
    """Canonical S_3-invariant key of the orbit of the triple {0,u,v}."""
    d = i + j - t - p
    return (tuple(sorted((i, j, d))), t - p)


# =========================================================================
# 2. block diagonalisation coefficients  (alpha, beta of the Julia reference
#    implementation https://github.com/CoveringCodes/Julia)
# =========================================================================


def _beta_coef(m, t, i, j, k):
    s = 0
    for u in range(m + 1):
        c1 = C(u, t)
        if c1 == 0:
            continue
        c2 = C(m - 2 * k, m - k - u)
        if c2 == 0:
            continue
        c3 = C(m - k - u, i - u)
        if c3 == 0:
            continue
        c4 = C(m - k - u, j - u)
        if c4 == 0:
            continue
        s += sgn(t - u) * c1 * c2 * c3 * c4
    return s


def alpha(n, i, j, t, p, a, k, q):
    """Entry (i,j) of the block (a,k) image of the orbit matrix M^{t,p}_{i,j}.

    Integral normalisation, identical to the reference Julia code; it differs
    from the paper's alpha by the diagonal congruence diag((q-1)^{i/2}), which
    does not affect positive semidefiniteness.
    """
    b = _beta_coef(n - a, t - a, i - a, j - a, k - a)
    if b == 0:
        return 0
    s2 = 0
    for g in range(p + 1):
        if t - a >= p - g:
            s2 += sgn(a - g) * C(a, g) * C(t - a, p - g) * (q - 2) ** (t - a - p + g)
    if s2 == 0:
        return 0
    return b * (q - 1) ** (i + j - t) * s2


# =========================================================================
# 3. Lasserre shift:  sum_{d} lambda_d sum_{w in S_d(0)} x[orbit{w,u,v}]
# =========================================================================


def lasserre_triple(q, n, lam, c5):
    """dict orbit_key -> int coefficient, for a triple orbit c5=(i1..i5)."""
    i1, i2, i3, i4, i5 = c5
    R = len(lam) - 1
    out = {}
    q1, q2, q3 = q - 1, q - 2, q - 3
    for e1 in range(min(i1, R) + 1):
        f1 = C(i1, e1) * q1 ** e1
        r1 = R - e1
        for e2 in range(min(i2, r1) + 1):
            for e3 in range(min(i2 - e2, r1 - e2) + 1):
                f2 = f1 * multinom(e2, e3, i2 - e2 - e3) * q2 ** e3
                if f2 == 0:
                    continue
                r2 = r1 - e2 - e3
                for e4 in range(min(i3, r2) + 1):
                    for e5 in range(min(i3 - e4, r2 - e4) + 1):
                        f3 = f2 * multinom(e4, e5, i3 - e4 - e5) * q2 ** e5
                        if f3 == 0:
                            continue
                        r3 = r2 - e4 - e5
                        for e6 in range(min(i4, r3) + 1):
                            for e7 in range(min(i4 - e6, r3 - e6) + 1):
                                f4 = f3 * multinom(e6, e7, i4 - e6 - e7) * q2 ** e7
                                if f4 == 0:
                                    continue
                                r4 = r3 - e6 - e7
                                for e8 in range(min(i5, r4) + 1):
                                    for e9 in range(min(i5 - e8, r4 - e8) + 1):
                                        for e10 in range(
                                            min(i5 - e8 - e9, r4 - e8 - e9) + 1
                                        ):
                                            f5 = (
                                                f4
                                                * multinom(
                                                    e8, e9, e10, i5 - e8 - e9 - e10
                                                )
                                                * q3 ** e10
                                            )
                                            if f5 == 0:
                                                continue
                                            w = lam[e1 + e2 + e3 + e4 + e5 + e6
                                                    + e7 + e8 + e9 + e10]
                                            if w == 0:
                                                continue
                                            j1 = i1 - e1 + e6
                                            j2 = i2 - e2 - e3 + e4 + e8
                                            j3 = i3 - e4 - e5 + e2 + e9
                                            j4 = i4 - e6 + e1
                                            j5 = i5 - e8 - e9 + e3 + e5
                                            key = orbit_key(*ijtp_of(
                                                (j1, j2, j3, j4, j5)))
                                            out[key] = out.get(key, 0) + w * f5
    return out


def lasserre_pair(q, n, lam, i):
    """Same, for the pair orbit (0,v) with d(0,v)=i.  dict key -> int."""
    i1, i2 = n - i, i
    R = len(lam) - 1
    out = {}
    for e1 in range(min(i1, R) + 1):
        f1 = C(i1, e1) * (q - 1) ** e1
        for e2 in range(min(i2, R - e1) + 1):
            for e3 in range(min(i2 - e2, R - e1 - e2) + 1):
                f = f1 * multinom(e2, e3, i2 - e2 - e3) * (q - 2) ** e3
                if f == 0:
                    continue
                w = lam[e1 + e2 + e3]
                if w == 0:
                    continue
                m = i2 - e2 + e1          # new  d(0, v-w)
                key = orbit_key(0, m, 0, 0)
                out[key] = out.get(key, 0) + w * f
    return out


# =========================================================================
# 4. matrix-cut distribution numbers (Lemma 4.15 of the paper)
# =========================================================================


def makedistr(q, n, i, j, t, p, lam):
    """coef[(j2,t2,p2)] = sum_d lambda_d * #{w : dbar(u,w)=(i,j2,t2,p2),
                                              d(v,w)=d}."""
    ti, tj, tp, pp = i - t, j - t, t - p, p
    rest = n + t - i - j
    q1, q2, q3 = q - 1, q - 2, q - 3
    coef = {}
    for a1 in range(ti + 1):
        for a2 in range(ti - a1 + 1):
            fA = multinom(ti - a1 - a2, a1, a2) * q2 ** a2
            if fA == 0:
                continue
            for b1 in range(tj + 1):
                for b2 in range(tj - b1 + 1):
                    fB = fA * multinom(tj - b1 - b2, b1, b2) * q2 ** b2
                    if fB == 0:
                        continue
                    for c1 in range(pp + 1):
                        for c2 in range(pp - c1 + 1):
                            fC = fB * multinom(pp - c1 - c2, c1, c2) * q2 ** c2
                            if fC == 0:
                                continue
                            for d1 in range(tp + 1):
                                for d2 in range(tp - d1 + 1):
                                    for d3 in range(tp - d1 - d2 + 1):
                                        fD = (fC
                                              * multinom(tp - d1 - d2 - d3,
                                                         d1, d2, d3)
                                              * q3 ** d3)
                                        if fD == 0:
                                            continue
                                        base = a1 + a2 + j - b1 - c1 - d2
                                        j0 = (a1 + a2 + b1 + b2 + c1 + c2
                                              + d1 + d2 + d3)
                                        t2 = a1 + a2 + c1 + c2 + d1 + d2 + d3
                                        p2 = a1 + c1 + d1
                                        for e in range(rest + 1):
                                            dist = base + e
                                            if dist < 0 or dist >= len(lam):
                                                continue
                                            w = lam[dist]
                                            if w == 0:
                                                continue
                                            val = (w * fD * C(rest, e)
                                                   * q1 ** e)
                                            k = (j0 + e, t2, p2)
                                            coef[k] = coef.get(k, 0) + val
    return coef


# =========================================================================
# 5. the model
# =========================================================================


class Model(object):
    """Exact integer description of the Theorem 4.18 SDP.

    obj  : list of int, length nvars               (already multiplied by q^n)
    lin  : list of (dict var->int, int const)      meaning  <l,x> + const >= 0
    psd  : list of blocks; block = list of rows, row = list of
           (dict var->int, int const); the matrix is
           A_b(x) = C_b + sum_v x_v A_b^v  and must be psd.
    """

    __slots__ = ("q", "n", "R", "lam", "beta", "nvars", "keys", "index",
                 "obj", "lin", "psd", "lin_tags")


def _lf_add(lf, var, c):
    if c:
        lf[var] = lf.get(var, 0) + c


def build_model(q, n, R, lam=None, beta=1, verbose=False):
    """Build the symmetry-reduced SDP of Theorem 4.18 for K_q(n,R)."""
    if q < 3:
        raise ValueError("this module implements the non-binary case q >= 3 "
                         "(Theorem 4.18); q=2 uses Theorem 4.9")
    if not (0 <= R < n):
        raise ValueError("need 0 <= R < n")
    if lam is None:
        lam = [1] * (R + 1) + [0] * (n - R)          # sphere covering ineqs
    lam = list(lam)
    if len(lam) < n + 1:
        lam = lam + [0] * (n + 1 - len(lam))
    beta = int(beta)

    # ---- variables ------------------------------------------------------
    tuples = []                    # all (i,j,t,p) in I(q,n)
    keys = []
    index = {}
    for c5 in comps5(n):
        i, j, t, p = ijtp_of(c5)
        tuples.append((i, j, t, p))
        k = orbit_key(i, j, t, p)
        if k not in index:
            index[k] = len(keys)
            keys.append(k)
    nvars = len(keys)

    def vidx(i, j, t, p):
        return index[orbit_key(i, j, t, p)]

    def ball(m):
        """variable  x^{0,0}_{0,m}  =  M'_{0,u} for d(0,u)=m."""
        return index[orbit_key(0, m, 0, 0)]

    # ---- objective ------------------------------------------------------
    obj = [0] * nvars
    qn = q ** n
    for c5 in comps5(n):
        i1, i2, i3, i4, i5 = c5
        i, j, t, p = ijtp_of(c5)
        gamma = ((q - 1) ** (i + j - t) * (q - 2) ** (t - p)
                 * multinom(i1, i2, i3, i4, i5))
        obj[vidx(i, j, t, p)] += qn * gamma

    lin = []
    lin_tags = []

    # ---- Prop 4.11 (i),(ii): the basic order inequalities ---------------
    for (i, j, t, p) in tuples:
        v = vidx(i, j, t, p)
        d = i + j - t - p
        bi, bd, b0 = ball(i), ball(d), ball(0)
        f = {}
        _lf_add(f, bi, 1)
        _lf_add(f, v, -1)
        lin.append((f, 0))
        lin_tags.append(("p411_a", i, j, t, p))
        f = {}
        _lf_add(f, bd, 1)
        _lf_add(f, v, -1)
        lin.append((f, 0))
        lin_tags.append(("p411_b", i, j, t, p))
        f = {}
        _lf_add(f, v, 1)
        _lf_add(f, bi, -1)
        _lf_add(f, bd, -1)
        _lf_add(f, b0, 1)
        lin.append((f, 0))
        lin_tags.append(("p411_c", i, j, t, p))

    # ---- Prop 4.17: matrix cut inequalities -----------------------------
    b0 = ball(0)
    for (i, j, t, p) in tuples:
        coef = makedistr(q, n, i, j, t, p, lam)
        bi = ball(i)
        f1, f2, f3, f4 = {}, {}, {}, {}
        for (j2, t2, p2), cc in coef.items():
            if cc == 0:
                continue
            if c5_of(n, i, j2, t2, p2) is None:
                continue
            vv = vidx(i, j2, t2, p2)
            h = i + j2 - t2 - p2
            bj2, bh = ball(j2), ball(h)
            _lf_add(f1, vv, cc)
            _lf_add(f2, vv, -cc)
            _lf_add(f2, bj2, cc)
            _lf_add(f3, vv, -cc)
            _lf_add(f3, bh, cc)
            _lf_add(f4, vv, cc)
            _lf_add(f4, bh, -cc)
            _lf_add(f4, b0, cc)
            _lf_add(f4, bj2, -cc)
        _lf_add(f1, bi, -beta)
        _lf_add(f2, bi, beta)
        _lf_add(f2, b0, -beta)
        _lf_add(f3, bi, beta)
        _lf_add(f3, b0, -beta)
        _lf_add(f4, b0, 2 * beta)
        _lf_add(f4, bi, -beta)
        lin.append((f1, 0))
        lin_tags.append(("cut1", i, j, t, p))
        lin.append((f2, 0))
        lin_tags.append(("cut2", i, j, t, p))
        lin.append((f3, 0))
        lin_tags.append(("cut3", i, j, t, p))
        lin.append((f4, -beta))
        lin_tags.append(("cut4", i, j, t, p))

    # ---- semidefinite blocks -------------------------------------------
    # Precompute the Lasserre shift per orbit tuple.
    lass = {}
    for (i, j, t, p) in tuples:
        lass[(i, j, t, p)] = lasserre_triple(q, n, lam, c5_of(n, i, j, t, p))
    lass_pair = {m: lasserre_pair(q, n, lam, m) for m in range(n + 1)}

    blocks_ak = []
    for a in range(n + 1):
        for k in range(a, n + 1):
            if 2 * k <= n + a:
                blocks_ak.append((a, k, list(range(k, n + a - k + 1))))

    psd = []

    def new_block(sz):
        return [[({}, 0) for _ in range(sz)] for _ in range(sz)]

    # family 1: M'  (Prop 4.12, first matrices of (34) and (35))
    for (a, k, idxs) in blocks_ak:
        sz = len(idxs)
        X = new_block(sz)
        for r in range(sz):
            i = idxs[r]
            for c in range(sz):
                j = idxs[c]
                f = {}
                for t in range(n + 1):
                    for p in range(t + 1):
                        if c5_of(n, i, j, t, p) is None:
                            continue
                        al = alpha(n, i, j, t, p, a, k, q)
                        if al:
                            _lf_add(f, vidx(i, j, t, p), al)
                X[r][c] = (f, 0)
        psd.append(X)

    # family 2: M''  (Prop 4.12, second matrices of (34) and (35))
    for (a, k, idxs) in blocks_ak:
        sz = len(idxs)
        bord = 1 if k == 0 else 0
        X = new_block(sz + bord)
        for r in range(sz):
            i = idxs[r]
            for c in range(sz):
                j = idxs[c]
                f = {}
                for t in range(n + 1):
                    for p in range(t + 1):
                        if c5_of(n, i, j, t, p) is None:
                            continue
                        al = alpha(n, i, j, t, p, a, k, q)
                        if al:
                            _lf_add(f, ball(i + j - t - p), al)
                            _lf_add(f, vidx(i, j, t, p), -al)
                X[r + bord][c + bord] = (f, 0)
            if bord:
                sc = C(n, i) * (q - 1) ** i
                f = {}
                _lf_add(f, ball(0), sc)
                _lf_add(f, ball(i), -sc)
                X[0][r + 1] = (f, 0)
                X[r + 1][0] = (dict(f), 0)
        if bord:
            f = {}
            _lf_add(f, ball(0), -1)
            X[0][0] = (f, 1)
        psd.append(X)

    # family 3: N  (Prop 4.14, (39) and (40))
    for (a, k, idxs) in blocks_ak:
        sz = len(idxs)
        bord = 1 if k == 0 else 0
        X = new_block(sz + bord)
        for r in range(sz):
            i = idxs[r]
            for c in range(sz):
                j = idxs[c]
                f = {}
                for t in range(n + 1):
                    for p in range(t + 1):
                        if c5_of(n, i, j, t, p) is None:
                            continue
                        al = alpha(n, i, j, t, p, a, k, q)
                        if not al:
                            continue
                        for key, cc in lass[(i, j, t, p)].items():
                            _lf_add(f, index[key], al * cc)
                        _lf_add(f, ball(i + j - t - p), -al * beta)
                X[r + bord][c + bord] = (f, 0)
            if bord:
                sc = C(n, i) * (q - 1) ** i
                f = {}
                for key, cc in lass_pair[i].items():
                    _lf_add(f, index[key], sc * cc)
                _lf_add(f, ball(0), -sc * beta)
                X[0][r + 1] = (f, 0)
                X[r + 1][0] = (dict(f), 0)
        if bord:
            tot = sum(lam[d] * C(n, d) * (q - 1) ** d for d in range(n + 1))
            f = {}
            _lf_add(f, ball(0), tot)
            X[0][0] = (f, -beta)
        psd.append(X)

    # ---- deduplicate: drop identically-true rows and repeated rows --------
    # (repeated rows create an unnecessarily degenerate dual; removing them
    # is purely a conditioning measure and does not change the SDP value.)
    seen = {}
    lin2, tags2 = [], []
    for k, (f, c0) in enumerate(lin):
        ff = {v: c for v, c in f.items() if c}
        if not ff:
            if c0 < 0:
                raise AssertionError("infeasible constant row generated")
            continue                      # 0 + c0 >= 0 with c0 >= 0: vacuous
        key = (tuple(sorted(ff.items())), c0)
        if key in seen:
            continue
        seen[key] = True
        lin2.append((ff, c0))
        tags2.append(lin_tags[k])
    lin, lin_tags = lin2, tags2

    psd2 = []
    seenb = set()
    for X in psd:
        key = tuple(
            tuple((tuple(sorted(f.items())), c0) for (f, c0) in row)
            for row in X)
        if key in seenb:
            continue
        seenb.add(key)
        psd2.append(X)
    psd = psd2

    m = Model()
    m.q, m.n, m.R, m.lam, m.beta = q, n, R, lam, beta
    m.nvars, m.keys, m.index = nvars, keys, index
    m.obj, m.lin, m.psd, m.lin_tags = obj, lin, psd, lin_tags
    if verbose:
        sys.stderr.write(
            "model q=%d n=%d R=%d : %d vars, %d linear ineqs, %d psd blocks "
            "(sum size %d, sum size^2 %d)\n"
            % (q, n, R, nvars, len(lin), len(psd),
               sum(len(b) for b in psd), sum(len(b) ** 2 for b in psd)))
    return m


# =========================================================================
# 6. exact positive semidefiniteness test
# =========================================================================


def is_psd_exact(M):
    """Exact PSD test for a symmetric matrix of ints/Fractions.

    Symmetric-pivot LDL^T.  Returns (True, None) or (False, reason).
    """
    nn = len(M)
    A = [[Fraction(M[r][c]) for c in range(nn)] for r in range(nn)]
    for r in range(nn):
        for c in range(r + 1, nn):
            if A[r][c] != A[c][r]:
                return False, "not symmetric at (%d,%d)" % (r, c)
    live = list(range(nn))
    while live:
        # pick pivot = largest diagonal entry
        best = max(live, key=lambda r: A[r][r])
        if A[best][best] < 0:
            return False, "negative diagonal pivot"
        if A[best][best] == 0:
            # every remaining row through `best` must vanish
            for c in live:
                if A[best][c] != 0:
                    return False, "zero pivot with nonzero off-diagonal"
            live.remove(best)
            continue
        piv = A[best][best]
        live.remove(best)
        col = {r: A[r][best] for r in live}
        for r in live:
            cr = col[r]
            if cr == 0:
                continue
            f = cr / piv
            Ar = A[r]
            Ab = A[best]
            for c in live:
                Ar[c] -= f * Ab[c]
    return True, None


# =========================================================================
# 7. certificate evaluation
# =========================================================================


def integer_ceil_cuberoot(num, den):
    """Smallest integer m with m^3 >= num/den  (num,den > 0 integers)."""
    if num <= 0:
        return 0
    m = max(1, int(round((num / den) ** (1.0 / 3.0))) if den else 1)
    # integer search, robust against float error
    while m ** 3 * den >= num:
        m -= 1
    while m ** 3 * den < num:
        m += 1
    return m


def check_lambda_beta_valid(n, R, lam, beta):
    """Is (lambda, beta) a valid covering inequality for radius R?

    The relaxation is only sound if every code C of covering radius <= R
    satisfies  sum_d lambda_d A_d(u) >= beta  for all u, where
    A_d(u) = |C ∩ S_d(u)|.  The sphere covering inequalities give
    sum_{d<=R} A_d(u) >= 1 for every u.  A sufficient (and, for the
    non-negative lambda we use, natural) condition is therefore

        lambda_d >= 0 for all d,   beta > 0,   min_{d<=R} lambda_d >= beta,

    since then sum_d lambda_d A_d >= (min_{d<=R} lambda_d) * sum_{d<=R} A_d
    >= beta.  Returns (ok, reason).

    This check is what stops a certificate from smuggling in an unsound
    (lambda, beta) and getting arithmetically-correct nonsense verified.
    """
    if beta <= 0:
        return False, "beta must be positive"
    if len(lam) < R + 1:
        return False, "lambda too short"
    for d, v in enumerate(lam):
        if v < 0:
            return False, "lambda[%d] = %s < 0" % (d, v)
    m = min(lam[d] for d in range(R + 1))
    if m < beta:
        return False, ("min_{d<=R} lambda_d = %s < beta = %s, so the "
                       "inequality is not implied by sphere covering"
                       % (m, beta))
    return True, None


def evaluate_certificate(model, den, dual_lin, dual_psd):
    """Return dict with the exact verification result.

    den       : positive int
    dual_lin  : list of ints, y_k = dual_lin[k]/den
    dual_psd  : list of integer symmetric matrices, Y_b = dual_psd[b]/den
    """
    res = {"ok": False, "reasons": []}
    okl, whyl = check_lambda_beta_valid(model.n, model.R, model.lam, model.beta)
    if not okl:
        res["reasons"].append("invalid covering inequality (lambda,beta): %s"
                              % whyl)
        return res
    if den <= 0:
        res["reasons"].append("denominator must be positive")
        return res
    if len(dual_lin) != len(model.lin):
        res["reasons"].append("dual_lin has %d entries, model has %d linear "
                              "constraints" % (len(dual_lin), len(model.lin)))
        return res
    if len(dual_psd) != len(model.psd):
        res["reasons"].append("dual_psd has %d blocks, model has %d"
                              % (len(dual_psd), len(model.psd)))
        return res

    # (a) nonnegativity of the linear multipliers
    for k, y in enumerate(dual_lin):
        if y < 0:
            res["reasons"].append("dual_lin[%d] = %s < 0" % (k, y))
            return res

    # (b) psd-ness of the block multipliers
    for b, Y in enumerate(dual_psd):
        if len(Y) != len(model.psd[b]):
            res["reasons"].append("dual_psd[%d] has size %d, block size %d"
                                  % (b, len(Y), len(model.psd[b])))
            return res
        ok, why = is_psd_exact(Y)
        if not ok:
            res["reasons"].append("dual_psd[%d] not psd: %s" % (b, why))
            return res

    # (c) accumulate d_v (times den) and d_0 (times den)
    d = [0] * model.nvars
    d0 = 0
    for k, (f, c0) in enumerate(model.lin):
        y = dual_lin[k]
        if y == 0:
            continue
        for v, cc in f.items():
            d[v] += y * cc
        d0 += y * c0
    for b, X in enumerate(model.psd):
        Y = dual_psd[b]
        sz = len(X)
        for r in range(sz):
            Xr = X[r]
            Yr = Y[r]
            for c in range(sz):
                yv = Yr[c]
                if yv == 0:
                    continue
                f, c0 = Xr[c]
                for v, cc in f.items():
                    d[v] += yv * cc
                d0 += yv * c0

    # (d) d_v <= c_v  (times den)
    worst = None
    for v in range(model.nvars):
        slack = model.obj[v] * den - d[v]
        if slack < 0:
            res["reasons"].append(
                "dual coefficient exceeds objective on variable %d (key %s): "
                "slack*den = %s" % (v, model.keys[v], slack))
            return res
        if worst is None or slack < worst:
            worst = slack

    if d0 >= 0:
        res["reasons"].append("d_0 = %s/%s >= 0, bound is not positive"
                              % (d0, den))
        return res

    num = -d0                       # bound = num/den  >=  OPT  >= ... no:
    # OPT >= num/den, and K^3 >= OPT.
    K = integer_ceil_cuberoot(num, den)
    res["ok"] = True
    res["bound_num"] = num
    res["bound_den"] = den
    res["bound_float"] = num / den
    res["cube_root_float"] = (num / den) ** (1.0 / 3.0)
    res["K_lower_bound"] = K
    res["min_slack_times_den"] = worst
    return res


def check_certificate_file(path, verbose=True):
    with open(path) as fh:
        cert = json.load(fh)
    pr = cert["problem"]
    q, n, R = int(pr["q"]), int(pr["n"]), int(pr["R"])
    lam = [int(x) for x in pr.get("lambda", [1] * (R + 1) + [0] * (n - R))]
    beta = int(pr.get("beta", 1))
    if verbose:
        sys.stderr.write("rebuilding model for q=%d n=%d R=%d ...\n" % (q, n, R))
    model = build_model(q, n, R, lam=lam, beta=beta, verbose=verbose)
    den = int(cert["den"])
    dual_lin = [int(x) for x in cert["dual_lin"]]
    dual_psd = [[[int(x) for x in row] for row in Y] for Y in cert["dual_psd"]]
    res = evaluate_certificate(model, den, dual_lin, dual_psd)
    res["problem"] = {"q": q, "n": n, "R": R}
    claim = cert.get("claim", {}).get("K_lower_bound")
    if claim is not None and res.get("ok"):
        res["claim_matches"] = (int(claim) == res["K_lower_bound"])
    return res


# =========================================================================
# 8. primal validity self-test:  feed an actual covering code into the model
# =========================================================================


def code_primal_point(model, code):
    """Exact primal point x of the SDP induced by an explicit code.

    x^{t,p}_{i,j} = q^{-n} * gamma^{-1} * #{(u,v,w) in C^3 with the given
    orbit type}.  Returns a list of Fractions of length model.nvars.
    """
    q, n = model.q, model.n
    M = len(code)
    counts = {}
    for u in code:
        for v in code:
            for w in code:
                i1 = i2 = i3 = i4 = i5 = 0
                for l in range(n):
                    a, b, c = u[l], v[l], w[l]
                    if b == a and c == a:
                        i1 += 1
                    elif b == a:
                        i2 += 1
                    elif c == a:
                        i3 += 1
                    elif b == c:
                        i4 += 1
                    else:
                        i5 += 1
                key = orbit_key(*ijtp_of((i1, i2, i3, i4, i5)))
                counts[key] = counts.get(key, 0) + 1
    x = [Fraction(0)] * model.nvars
    qn = q ** n
    # gamma summed over the (i,j,t,p) tuples inside one orbit key
    gam = [0] * model.nvars
    for c5 in comps5(n):
        i1, i2, i3, i4, i5 = c5
        i, j, t, p = ijtp_of(c5)
        g = ((q - 1) ** (i + j - t) * (q - 2) ** (t - p)
             * multinom(i1, i2, i3, i4, i5))
        gam[model.index[orbit_key(i, j, t, p)]] += g
    for key, cnt in counts.items():
        v = model.index[key]
        x[v] = Fraction(cnt, qn * gam[v])
    return x, M


def check_primal(model, code, report=None):
    """Verify that the code's primal point satisfies every model constraint
    and that the objective equals |C|^3."""
    x, M = code_primal_point(model, code)
    problems = []
    val = sum(Fraction(model.obj[v]) * x[v] for v in range(model.nvars))
    if val != M ** 3:
        problems.append("objective %s != |C|^3 = %d" % (val, M ** 3))
    for v in range(model.nvars):
        if x[v] < 0:
            problems.append("x[%d] < 0" % v)
    for k, (f, c0) in enumerate(model.lin):
        s = Fraction(c0)
        for v, cc in f.items():
            s += cc * x[v]
        if s < 0:
            problems.append("linear constraint %d (%s) violated by %s"
                            % (k, model.lin_tags[k], s))
    for b, X in enumerate(model.psd):
        sz = len(X)
        A = [[Fraction(0)] * sz for _ in range(sz)]
        for r in range(sz):
            for c in range(sz):
                f, c0 = X[r][c]
                s = Fraction(c0)
                for v, cc in f.items():
                    s += cc * x[v]
                A[r][c] = s
        ok, why = is_psd_exact(A)
        if not ok:
            problems.append("psd block %d violated: %s" % (b, why))
    if report is not None:
        report["objective"] = val
        report["M3"] = M ** 3
    return problems


# =========================================================================
# 9. CLI
# =========================================================================


def _selftest():
    from itertools import product as iproduct

    def covering_radius(code, q, n):
        best = 0
        for w in iproduct(range(q), repeat=n):
            dmin = n
            for c in code:
                dd = sum(1 for l in range(n) if c[l] != w[l])
                if dd < dmin:
                    dmin = dd
            if dmin > best:
                best = dmin
        return best

    cases = []
    # whole space, covering radius 0
    cases.append((3, 3, 1, [tuple(w) for w in iproduct(range(3), repeat=3)]))
    cases.append((4, 2, 1, [tuple(w) for w in iproduct(range(4), repeat=2)]))
    # ternary Hamming [4,2,3] code: perfect, covering radius 1
    ham3 = []
    for a in range(3):
        for b in range(3):
            ham3.append((a, b, (a + b) % 3, (a + 2 * b) % 3))
    cases.append((3, 4, 1, ham3))
    cases.append((3, 4, 2, ham3))
    # a small q=5 code
    c5 = [(0, 0, 0), (1, 2, 3), (2, 4, 1), (3, 1, 4), (4, 3, 2)]
    cases.append((5, 3, 2, c5))
    # a small q=6 code
    c6 = [(0, 0, 0), (1, 1, 1), (2, 2, 2), (3, 3, 3), (4, 4, 4), (5, 5, 5)]
    cases.append((6, 3, 2, c6))

    # genuine randomly grown covering codes for q >= 6 (the regime we target).
    # Codewords must be DISTINCT: M' is defined for a set, and feeding a
    # multiset in makes the psd constraints fail (a good sanity check in
    # itself).
    import random
    rnd = random.Random(20260820)
    for (q, n, R) in [(6, 4, 1), (6, 4, 2), (6, 5, 3), (7, 4, 2), (8, 4, 2)]:
        code, seen = [], set()
        U = set(iproduct(range(q), repeat=n))
        while U:
            c = (rnd.choice(sorted(U)) if rnd.random() < 0.5
                 else tuple(rnd.randrange(q) for _ in range(n)))
            if c in seen:
                continue
            seen.add(c)
            code.append(c)
            U = {w for w in U
                 if sum(1 for l in range(n) if c[l] != w[l]) > R}
        cases.append((q, n, R, code))

    allok = True
    for (q, n, R, code) in cases:
        cr = covering_radius(code, q, n)
        if cr > R:
            print("  SKIP q=%d n=%d R=%d : code has covering radius %d"
                  % (q, n, R, cr))
            continue
        model = build_model(q, n, R)
        rep = {}
        probs = check_primal(model, code, rep)
        status = "OK " if not probs else "FAIL"
        print("  %s q=%d n=%d R=%d |C|=%d covrad=%d  vars=%d lin=%d psd=%d "
              "obj=%s (|C|^3=%s)"
              % (status, q, n, R, len(code), cr, model.nvars,
                 len(model.lin), len(model.psd), rep.get("objective"),
                 rep.get("M3")))
        for p in probs[:5]:
            print("      %s" % p)
            allok = False
        if probs:
            allok = False
    print("SELFTEST %s" % ("PASSED" if allok else "FAILED"))
    return 0 if allok else 1


def main(argv):
    if len(argv) >= 2 and argv[1] == "--selftest":
        return _selftest()
    if len(argv) >= 5 and argv[1] == "--model":
        q, n, R = int(argv[2]), int(argv[3]), int(argv[4])
        build_model(q, n, R, verbose=True)
        return 0
    if len(argv) < 2:
        print(__doc__)
        return 2
    res = check_certificate_file(argv[1])
    if not res.get("ok"):
        print("CERTIFICATE INVALID")
        for r in res["reasons"]:
            print("  " + r)
        return 1
    p = res["problem"]
    print("CERTIFICATE VALID")
    print("  problem            K_%d(%d,%d)" % (p["q"], p["n"], p["R"]))
    print("  certified SDP bnd  %s / %s" % (res["bound_num"], res["bound_den"]))
    print("                     ~ %.6f  (cube root %.6f)"
          % (res["bound_float"], res["cube_root_float"]))
    print("  => K_%d(%d,%d) >= %d" % (p["q"], p["n"], p["R"],
                                      res["K_lower_bound"]))
    if "claim_matches" in res:
        print("  claim in file      %s"
              % ("matches" if res["claim_matches"] else "DOES NOT MATCH"))
    return 0


if __name__ == "__main__":
    sys.exit(main(sys.argv))


==> anc/verify_cov.py <==
#!/usr/bin/env python3
"""
verify_cov.py -- exact, standalone verifier for q-ary covering codes.

Given a code file (one codeword per line) together with n, q and R, decide
whether EVERY word of Z_q^n lies within Hamming distance R of some codeword.
This gates every record claim in the project, so it is written to be boring and
obviously correct rather than clever.

Two independent methods are implemented and they can be run against each other:

  pure   Dependency-free.  Allocates a bytearray of q^n flags and marks, for
         every codeword, every word of its Hamming ball by direct enumeration
         over (subset of changed positions, new digit values).  Cost M*V where
         V = sum_{i<=R} C(n,i)(q-1)^i.  No numpy, no cleverness.

  numpy  Meet in the middle.  Split the coordinates n = n1 + n2 and index a word
         as w = x*q^n2 + y.  Then d(c,w) = d1(c1,x) + d2(c2,y), so w is covered
         iff some codeword i has d2(c2_i, y) <= R - d1(c1_i, x).  Precompute, for
         each codeword i and each radius r <= R, the bitset over y of
         {y : d2(c2_i,y) <= r}; then one pass over the q^n1 values of x ORs the
         relevant bitsets together and popcounts the result.  Never materialises
         q^n bytes, so it scales past what `pure` can hold.

Both methods are exhaustive.  Neither samples.

Code file format
----------------
One codeword per line.  Blank lines and lines starting with '#' are ignored.
A codeword is either
  * a run of base-36 digits, one character per coordinate ("01221010101"), or
  * whitespace- or comma-separated integers ("0 1 2 2 1"), which is what you
    need once q > 36.
Every digit must be in [0,q).  Duplicate codewords are reported and de-duplicated
(they never help coverage, and silently keeping them would inflate M).

Usage
-----
  python3 verify_cov.py CODEFILE -q Q -n N -R R [--method auto|pure|numpy|both]
  python3 verify_cov.py CODEFILE --json META.json        # take q,n,R from sidecar
  python3 verify_cov.py CODEFILE -q 3 -n 11 -R 4 --radius   # also report the
                                                            # true covering radius

Exit status is 0 iff the code is a verified covering code of radius <= R.
"""

import argparse
import json
import os
import sys
from math import comb

DIGITS = '0123456789abcdefghijklmnopqrstuvwxyz'


# --------------------------------------------------------------------------
# I/O
# --------------------------------------------------------------------------

def parse_code(path, q, n):
    """Read a code file.  Returns (codewords, n_duplicates)."""
    words = []
    with open(path) as f:
        for lineno, raw in enumerate(f, 1):
            line = raw.split('#')[0].strip()
            if not line:
                continue
            if any(ch in line for ch in ' ,\t'):
                toks = [t for t in line.replace(',', ' ').split() if t]
                try:
                    w = [int(t) for t in toks]
                except ValueError:
                    raise SystemExit('%s:%d: cannot parse %r' % (path, lineno, line))
            else:
                w = []
                for ch in line:
                    k = DIGITS.find(ch.lower())
                    if k < 0:
                        raise SystemExit('%s:%d: bad digit %r' % (path, lineno, ch))
                    w.append(k)
            if len(w) != n:
                raise SystemExit('%s:%d: length %d, expected n=%d'
                                 % (path, lineno, len(w), n))
            for v in w:
                if not 0 <= v < q:
                    raise SystemExit('%s:%d: digit %d out of range for q=%d'
                                     % (path, lineno, v, q))
            words.append(tuple(w))
    if not words:
        raise SystemExit('%s: no codewords' % path)
    uniq = list(dict.fromkeys(words))
    return uniq, len(words) - len(uniq)


def fmt_word(w):
    if max(w) < 36:
        return ''.join(DIGITS[v] for v in w)
    return ' '.join(str(v) for v in w)


def ball_volume(q, n, R):
    return sum(comb(n, i) * (q - 1) ** i for i in range(min(R, n) + 1))


# --------------------------------------------------------------------------
# method 1: pure python ball marking
# --------------------------------------------------------------------------

def verify_pure(code, n, q, R, want_witness=True, max_witness=5):
    """Exhaustive check with a q^n bytearray.  Returns (n_uncovered, witnesses)."""
    total = q ** n
    if total > 3 * 10 ** 8:
        raise MemoryError('pure method needs q^n = %d bytes' % total)
    pw = [q ** (n - 1 - p) for p in range(n)]     # positional weights
    covered = bytearray(total)

    for c in code:
        idx0 = 0
        for p in range(n):
            idx0 += c[p] * pw[p]
        covered[idx0] = 1
        # frontier holds (index, first position that may still be changed)
        frontier = [(idx0, 0)]
        for _ in range(R):
            nxt = []
            for ix, p0 in frontier:
                for p in range(p0, n):
                    w = pw[p]
                    base = ix - c[p] * w
                    for v in range(q):
                        if v == c[p]:
                            continue
                        j = base + v * w
                        covered[j] = 1
                        nxt.append((j, p + 1))
            frontier = nxt
            if not frontier:
                break

    n_unc = total - sum(covered)
    wit = []
    if n_unc and want_witness:
        for idx in range(total):
            if not covered[idx]:
                w, t = [], idx
                for p in range(n):
                    w.append((t // pw[p]) % q)
                    t -= w[-1] * pw[p]
                wit.append(tuple(w))
                if len(wit) >= max_witness:
                    break
    return n_unc, wit


# --------------------------------------------------------------------------
# method 2: numpy meet-in-the-middle
# --------------------------------------------------------------------------

def _digit_table(np, q, m):
    """(q^m, m) uint8 array: row k holds the base-q digits of k, MSB first."""
    size = q ** m
    out = np.empty((size, m), dtype=np.uint8)
    idx = np.arange(size, dtype=np.int64)
    for p in range(m):
        out[:, p] = (idx // (q ** (m - 1 - p))) % q
    return out


def verify_numpy(code, n, q, R, want_witness=True, max_witness=5, n1=None):
    """Exhaustive meet-in-the-middle check.  Returns (n_uncovered, witnesses)."""
    import numpy as np

    M = len(code)
    if n1 is None:
        n1 = n // 2
    n2 = n - n1
    X, Y = q ** n1, q ** n2
    W8 = (Y + 7) // 8

    C = np.array(code, dtype=np.uint8)
    C1, C2 = C[:, :n1], C[:, n1:]

    H1 = _digit_table(np, q, n1)
    H2 = _digit_table(np, q, n2)

    # D1[i,x] = Hamming distance between codeword i's prefix and prefix-word x
    D1 = np.zeros((M, X), dtype=np.int16)
    for p in range(n1):
        D1 += (H1[:, p][None, :] != C1[:, p][:, None])

    # bits[i,r] = bitset over y of {y : d2(c2_i, y) <= r}
    bits = np.zeros((M, R + 1, W8), dtype=np.uint8)
    d2 = np.zeros(Y, dtype=np.int16)
    for i in range(M):
        d2[:] = 0
        for p in range(n2):
            d2 += (H2[:, p] != C2[i, p])
        for r in range(R + 1):
            bits[i, r] = np.packbits(d2 <= r, bitorder='little')
    bits = bits.reshape(M * (R + 1), W8)

    # mask off the padding bits of the last byte
    tail = np.zeros(W8, dtype=np.uint8)
    tail[:] = 0xFF
    if Y % 8:
        tail[-1] = (1 << (Y % 8)) - 1

    popc = np.array([bin(i).count('1') for i in range(256)], dtype=np.int64)

    n_unc = 0
    wit = []
    base = np.arange(M, dtype=np.int64) * (R + 1)
    for x in range(X):
        t = R - D1[:, x]
        ok = np.nonzero(t >= 0)[0]
        if ok.size == 0:
            row = np.zeros(W8, dtype=np.uint8)
        else:
            sel = bits[base[ok] + t[ok]]
            row = np.bitwise_or.reduce(sel, axis=0)
        row &= tail
        cnt = int(popc[row].sum())
        if cnt != Y:
            n_unc += Y - cnt
            if want_witness and len(wit) < max_witness:
                miss = np.nonzero(~np.unpackbits(row, count=Y, bitorder='little')
                                  .astype(bool))[0]
                for y in miss[:max_witness - len(wit)]:
                    wit.append(tuple(H1[x].tolist()) + tuple(H2[int(y)].tolist()))
    return n_unc, wit


# --------------------------------------------------------------------------
# covering radius
# --------------------------------------------------------------------------

def covering_radius(code, n, q, method, rmax=None):
    """Smallest r such that the code covers Z_q^n.  Monotone -> binary search."""
    lo, hi = 0, rmax if rmax is not None else n
    # make sure hi covers (r = n always does, for a non-empty code)
    while lo < hi:
        mid = (lo + hi) // 2
        unc, _ = method(code, n, q, mid, want_witness=False)
        if unc == 0:
            hi = mid
        else:
            lo = mid + 1
    return lo


# --------------------------------------------------------------------------
# driver
# --------------------------------------------------------------------------

def choose_method(n, q, R, M, forced):
    if forced != 'auto':
        return forced
    total = q ** n
    if total <= 3 * 10 ** 8 and M * ball_volume(q, n, R) <= 5 * 10 ** 7:
        return 'pure'
    try:
        import numpy  # noqa: F401
    except ImportError:
        return 'pure'
    return 'numpy'


def run(method, code, n, q, R, **kw):
    if method == 'pure':
        return verify_pure(code, n, q, R, **kw)
    return verify_numpy(code, n, q, R, **kw)


def main(argv=None):
    ap = argparse.ArgumentParser(description=__doc__,
                                 formatter_class=argparse.RawDescriptionHelpFormatter)
    ap.add_argument('codefile')
    ap.add_argument('-q', type=int, help='alphabet size')
    ap.add_argument('-n', type=int, help='code length')
    ap.add_argument('-R', type=int, help='claimed covering radius')
    ap.add_argument('--json', help='sidecar JSON with q, n, R (and optionally M)')
    ap.add_argument('--method', default='auto',
                    choices=['auto', 'pure', 'numpy', 'both'])
    ap.add_argument('--radius', action='store_true',
                    help='also compute the exact covering radius')
    ap.add_argument('--quiet', action='store_true')
    a = ap.parse_args(argv)

    q, n, R, claimed_M = a.q, a.n, a.R, None
    if a.json:
        meta = json.load(open(a.json))
        q = q if q is not None else meta['q']
        n = n if n is not None else meta['n']
        R = R if R is not None else meta['R']
        claimed_M = meta.get('M')
    if None in (q, n, R):
        ap.error('need q, n and R (directly or via --json)')
    if q < 2 or n < 1 or R < 0:
        ap.error('bad parameters')

    code, ndup = parse_code(a.codefile, q, n)
    M = len(code)
    V = ball_volume(q, n, R)

    p = (lambda *s: None) if a.quiet else (lambda *s: print(*s))
    p('code      : %s' % os.path.abspath(a.codefile))
    p('parameters: q=%d n=%d R=%d   q^n=%d   ball volume=%d' % (q, n, R, q ** n, V))
    p('codewords : M=%d%s' % (M, '  (%d duplicate lines removed)' % ndup if ndup else ''))
    if claimed_M is not None and claimed_M != M:
        p('WARNING   : sidecar claims M=%d but file has %d distinct codewords'
          % (claimed_M, M))
    if M * V < q ** n:
        p('IMPOSSIBLE: M*V = %d < q^n = %d (sphere-covering bound)' % (M * V, q ** n))

    methods = ['pure', 'numpy'] if a.method == 'both' else [choose_method(n, q, R, M, a.method)]
    results = {}
    import time
    for m in methods:
        t0 = time.time()
        try:
            unc, wit = run(m, code, n, q, R)
        except MemoryError as e:
            p('method %-5s: SKIPPED (%s)' % (m, e))
            continue
        results[m] = unc
        p('method %-5s: uncovered=%d   (%.2fs)' % (m, unc, time.time() - t0))
        if wit:
            p('  first uncovered words: %s'
              % ', '.join(fmt_word(w) for w in wit))
    if not results:
        p('RESULT    : NO METHOD COULD RUN')
        return 2
    vals = set(results.values())
    if len(vals) > 1:
        p('RESULT    : METHODS DISAGREE %s  -- DO NOT TRUST' % results)
        return 3
    unc = vals.pop()

    if a.radius:
        meth = verify_pure if 'pure' in results else verify_numpy
        cr = covering_radius(code, n, q, meth, rmax=n)
        p('covering radius (exact): %d' % cr)

    if unc == 0:
        p('RESULT    : VERIFIED  -- K_%d(%d,%d) <= %d' % (q, n, R, M))
        return 0
    p('RESULT    : NOT A COVERING CODE (%d of %d words uncovered)' % (unc, q ** n))
    return 1


if __name__ == '__main__':
    sys.exit(main())


==> anc/verify_independent.py <==
#!/usr/bin/env python3
"""
verify_independent.py -- a SECOND, deliberately different verifier.

`verify_cov.py` proves coverage by marking Hamming balls around codewords (or,
for large instances, by meet-in-the-middle bitsets). Both of those work outward
from the codewords, and both are mine. If a record claim rests on them alone, a
single shared misconception about what "covered" means would sink it.

This file works the other way round and shares no code with `verify_cov.py`.
It offers two methods, both exhaustive, and runs both when it can afford to:

  mindist  Enumerate every word of Z_q^n in chunks, compute that word's Hamming
           distance to every codeword directly, take the minimum.  The code
           covers at radius R iff the maximum over all words of that minimum is
           at most R.  No balls, no bitsets, no incremental counters -- just
           distances.  Reports the exact covering radius and the full
           distribution of minimum distances, which makes an off-by-one in R
           impossible to miss.  Cost q^n * M * n.

  dilate   Never computes a Hamming distance at all.  A Hamming ball of radius R
           is the R-fold dilation of a point in the Hamming graph, so: start
           from the indicator vector of the code over Z_q^n and apply, R times,
           the operator

               (D f)(w) = OR over p of ( OR over v of f(w with w_p := v) )

           which is exactly dilation by radius 1.  Each application is n passes
           of a reduction along one axis of the q^n array reshaped as
           (q^p, q, q^(n-1-p)).  The code covers iff every entry is set after R
           rounds.  Cost R * n * q^n, independent of M, which is what makes the
           big cells checkable at all.

Both are slower per call than `verify_cov.py`.  That is the point: these are the
checks you run once on a claim, not the ones you run in a loop.

Usage:
  python3 verify_independent.py CODEFILE -q 6 -n 8 -R 4
  python3 verify_independent.py results/K6_8_4_M181.txt --json results/K6_8_4_M181.json
  python3 verify_independent.py CODE --method dilate      # for large q^n
"""

import argparse
import json
import sys

import numpy as np

DIGITS = '0123456789abcdefghijklmnopqrstuvwxyz'


def read_code(path, q, n):
    """Deliberately re-implemented, not imported."""
    out = []
    for lineno, raw in enumerate(open(path), 1):
        line = raw.split('#')[0].strip()
        if not line:
            continue
        if any(ch in line for ch in ' ,\t'):
            w = [int(t) for t in line.replace(',', ' ').split()]
        else:
            w = [DIGITS.index(ch.lower()) for ch in line]
        if len(w) != n:
            sys.exit('%s:%d: length %d != n=%d' % (path, lineno, len(w), n))
        if min(w) < 0 or max(w) >= q:
            sys.exit('%s:%d: digit outside [0,%d)' % (path, lineno, q))
        out.append(w)
    return np.array(out, dtype=np.uint8)


def main():
    ap = argparse.ArgumentParser(description=__doc__,
                                 formatter_class=argparse.RawDescriptionHelpFormatter)
    ap.add_argument('codefile')
    ap.add_argument('-q', type=int)
    ap.add_argument('-n', type=int)
    ap.add_argument('-R', type=int)
    ap.add_argument('--json', help='read q, n, R from this sidecar')
    ap.add_argument('--chunk', type=int, default=1 << 20)
    ap.add_argument('--method', default='auto',
                    choices=['auto', 'mindist', 'dilate', 'both'])
    a = ap.parse_args()

    q, n, R = a.q, a.n, a.R
    if a.json:
        m = json.load(open(a.json))
        q = q if q is not None else m['q']
        n = n if n is not None else m['n']
        R = R if R is not None else m['R']
    if None in (q, n, R):
        ap.error('need q, n, R (directly or via --json)')

    C = read_code(a.codefile, q, n)
    M = C.shape[0]
    uniq = len(set(map(tuple, C.tolist())))
    total = q ** n
    print('independent verifier')
    print('  code       : %s' % a.codefile)
    print('  parameters : q=%d n=%d R=%d   q^n=%d' % (q, n, R, total))
    print('  codewords  : %d in file, %d distinct' % (M, uniq))
    if uniq != M:
        print('  WARNING    : file contains duplicates; M should be %d' % uniq)

    methods = a.method
    if methods == 'auto':
        methods = 'both' if total * M * n <= 4e10 else 'dilate'

    ok = {}
    if methods in ('dilate', 'both'):
        ok['dilate'] = run_dilate(C, q, n, R, total)
    if methods in ('mindist', 'both'):
        ok['mindist'] = run_mindist(C, q, n, R, total, M, a.chunk)

    print('  methods run: %s' % ', '.join('%s=%s' % (k, 'covers' if v else 'DOES NOT COVER')
                                          for k, v in ok.items()))
    if len(set(ok.values())) > 1:
        print('RESULT: METHODS DISAGREE -- DO NOT TRUST')
        return 3
    if not all(ok.values()):
        print('RESULT: NOT a covering code of radius %d' % R)
        return 1
    print('RESULT: VERIFIED  -- every one of the %d words of Z_%d^%d is within '
          'distance %d of the code' % (total, q, n, R))
    print('        K_%d(%d,%d) <= %d' % (q, n, R, uniq))
    return 0


def run_dilate(C, q, n, R, total):
    """R-fold dilation of the code's indicator vector in the Hamming graph."""
    cov = np.zeros(total, dtype=bool)
    w = np.array([q ** (n - 1 - p) for p in range(n)], dtype=np.int64)
    cov[(C.astype(np.int64) * w).sum(axis=1)] = True
    print('  dilate     : %d codeword cells set' % cov.sum())
    for r in range(R):
        nxt = np.zeros(total, dtype=bool)
        for p in range(n):
            v = cov.reshape(q ** p, q, q ** (n - 1 - p))
            nxt.reshape(q ** p, q, q ** (n - 1 - p))[:] |= v.any(axis=1, keepdims=True)
        cov = nxt
        print('  dilate     : after radius %d, covered %d / %d' % (r + 1, cov.sum(), total))
    return bool(cov.all())


def run_mindist(C, q, n, R, total, M, chunk):
    weights = np.array([q ** (n - 1 - p) for p in range(n)], dtype=np.int64)
    hist = np.zeros(n + 2, dtype=np.int64)
    worst = 0
    worst_word = None
    done = 0
    while done < total:
        m = min(chunk, total - done)
        idx = np.arange(done, done + m, dtype=np.int64)
        # digits of every word in the chunk, MSB first
        dig = np.empty((m, n), dtype=np.uint8)
        for p in range(n):
            dig[:, p] = ((idx // weights[p]) % q).astype(np.uint8)
        # min distance to the code
        best = np.full(m, n + 1, dtype=np.int16)
        for i in range(M):
            d = np.zeros(m, dtype=np.int16)
            ci = C[i]
            for p in range(n):
                d += (dig[:, p] != ci[p])
            np.minimum(best, d, out=best)
        np.add.at(hist, best, 1)
        mx = int(best.max())
        if mx > worst:
            worst = mx
            j = int(np.argmax(best))
            worst_word = dig[j].tolist()
        done += m
        pct = 100.0 * done / total
        print('\r  scanned    : %6.2f%%  worst distance so far %d' % (pct, worst),
              end='', file=sys.stderr)
    print('', file=sys.stderr)

    print('  mindist    : distance distribution (min distance to the code):')
    for d in range(n + 2):
        if hist[d]:
            print('      d=%-2d : %d' % (d, hist[d]))
    print('  mindist    : covering radius (exact) = %d' % worst)
    if worst > R:
        print('  mindist    : farthest word %s'
              % ''.join(DIGITS[v] for v in worst_word))
    return worst <= R


if __name__ == '__main__':
    sys.exit(main())

